The next-to-next-to-leading order BFKL eigenvalue at odd conformal spin in planar N=4 super Yang-Mills: a reconstructed closed form, coefficient structure, and arithmetic

We give the colour-singlet eigenvalue of the three-loop BFKL kernel of planar N=4 super Yang-Mills in closed form at odd conformal spin n. It splits into a holomorphic block and its conjugate, chi_2(n,nu)=(1/4)[F_n(z)+F_n(zbar)] with z=(|n|-1)/2+i nu, and the block is a finite combination of nested harmonic sums of one variable, rational functions and transcendental constants, of uniform transcendental weight five. At the two lower orders the sums are evaluated at the two conjugate points only. At three loops they are evaluated at every point of the integer ladder running from the reflected endpoint -zbar up to z, and one step beyond it, and for all but seven of the slots the coefficient at each rung is fixed by the two distances to the ends. Summing over the one-variable functions before summing along the ladder replaces the rules of those slots by one function of one variable under each ladder weight. The remaining seven are carried by a sum along the ladder whose summand moves with the summation index. All forty-seven coefficient slots follow from rules uniform in the conformal spin at every odd n>=3, with no per-spin coefficient tabulated in the definition; the n=1 boundary block is supplied separately. Those rules are a reconstruction from the computed spins, exact at every one of them, verified over the range n<=99 and at the holdout spin n=101, and not proved at arbitrary odd n. Along nu=0 the intercepts agree with the Quantum Spectral Curve values at every computed odd spin through n=91. That comparison tests the three-loop integrand and the reduction performed here together, at one point of each spin, and for most of those spins it is the first comparison of its kind.

==> anc/LICENSE <==
Licensing of this ancillary bundle
===================================

The materials in this ancillary bundle that were produced by the authors are
released under the following terms. Third-party material is covered separately;
see the accompanying THIRD_PARTY file.

Authors' software (all .py scripts, the .wl generator, and the driver code)
---------------------------------------------------------------------------
Copyright (c) 2026 A. Prygarin.
Released under the MIT License:

  Permission is hereby granted, free of charge, to any person obtaining a copy
  of this software and associated documentation files (the "Software"), to deal
  in the Software without restriction, including without limitation the rights
  to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
  copies of the Software, and to permit persons to whom the Software is
  furnished to do so, subject to the following conditions:

  The above copyright notice and this permission notice shall be included in all
  copies or substantial portions of the Software.

  THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
  IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
  FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
  AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
  LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
  OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
  SOFTWARE.

Authors' data (the exact atom tables and their JSON mirrors, the coefficient
catalog, the kernel and recurrence certificates, and the numerical validation
records)
---------------------------------------------------------------------------
Copyright (c) 2026 A. Prygarin.
Released under the Creative Commons Attribution 4.0 International License
(CC BY 4.0): https://creativecommons.org/licenses/by/4.0/ . You are free to
share and adapt the material for any purpose, provided appropriate credit is
given to the source paper.

Third-party material
--------------------
The generating input inputs/traj_code.m and the derived generating file
inputs/f3gen.txt originate from the ancillary material of Caron-Huot and
Herranen, arXiv:1604.07417, and are not the authors' own work; their provenance
and licensing basis are documented in the THIRD_PARTY file. No author license
above applies to that third-party material.


==> anc/README.md <==
# Ancillary files -- NNLO BFKL eigenvalue at odd conformal spin, closed form

Most of what the paper quotes is reproduced by these files, and its appendix on
ancillary files lists what is not. Python 3 only; the
reference implementation needs nothing but the standard library, the evaluator needs
mpmath.

## Layers

    anc_closed_form.py   the closed-form coefficient rules for the seven slots that do
                         not close in the two ladder distances: the ladder sums, the
                         four nested rules and K_R3, in exact rational arithmetic.
                         Standard library only.  Most of the ladder sums
                         reduce to ordinary nested harmonic sums; what is irreducible is
                         the window sum of Sec. 5.5 and one further object of the same
                         kind at weight three.  The module keeps the unreduced form,
                         which is what the rules were fitted in.

    tables/              per-spin atom tables, odd n = 1..101, one file per spin, keyed
                         by atom and storing exact rational coefficients as strings.
                         n = 1 is the supplied 28-atom boundary block; n = 93,95,97,99
                         were produced after the coefficient rules were fixed and are
                         the beyond the fitted set test of Sec. 6.2.  n = 101 was
                         generated later still, from the same source and pipeline, and
                         is the holdout that exercises all 47 slots, not only the 40
                         closing ones.  tables/PROVENANCE_n101.md holds its generation
                         record: the exact commands, the three separate runs that
                         produced the same table byte for byte, the software versions,
                         the counts, and the byte count and sha256 of the archive in
                         which the rule set was fixed before that spin was generated.
                         That archive holds the rule set and no file for that spin, it
                         is not delivered here, and the authors supply it on request.

    catalog/             the forty closing coefficient rules in structured form, with
                         each slot's support in k, plus a standalone checker.

    kernels/             the coefficients of the seven non-closing slots, exactly, for
                         every odd n <= 99 (kernels_n1_91.json and kernels_ext.json).
                         Under the closed form these are a record to check the rules
                         against, not the definition of the kernels.

    eval/                self-contained evaluator.  chi_nnlo_eval.py serves odd
                         |n| <= 33 from the JSON beside it and enforces its own
                         domain; chi_eval_ext.py serves every spin a table is present
                         for (odd n = 1..101 as included: up to 33 from the JSON,
                         higher spins read from tables/ automatically, CHI_TABLES to
                         point the loader elsewhere).  chi_eval_ext.py validates the
                         spin and refuses a non-integer or an unavailable one, but it
                         leaves the summation cutoff to the caller.  THE GUARDED
                         ENTRY POINTS ARE chi_guarded.py (low spin) and
                         chi_ext_guarded.py (any spin): they compute the cutoff floor
                         from the atom table of the spin asked for, choose a cutoff
                         that meets it, and raise DomainError, not return a
                         divergent tail or a value from inside the small-nu
                         cancellation band.  The spin range is not written out in any
                         of them: it is computed from the tables present and exposed
                         as chi_eval_ext.SPINS, so a header and a guard cannot drift
                         apart.

    gate/                the release-gate scripts. gate_e2e.py rebuilds every atom
                         coefficient from the rules alone and compares against the
                         tables (112112/112112 exact, odd n = 3..99, all 47 slots);
                         gate_rules.py checks the five residual rules against the
                         stored arrays (12397/12397); gate_regularity.py checks the
                         ladder-regularity identity of Eq. (5.9) from the tables alone,
                         with no rule used (36750/36750 exact rational zeros);
                         build_from_rules.py writes an atom table containing no
                         tabulated coefficient anywhere and compares it against the
                         included table; gate_holdout.py does the same rebuild at the
                         single holdout spin n = 101, which is outside the range the
                         rules were fixed on (4538/4538 exact over all 47 slots), and
                         adds a rule-free ladder-regularity check on that table
                         (1500/1500).  Each returns a non-zero status on failure.

                         gate_compact.py is the one that reads the manuscript.  Through
                         texbind.py it takes Eqs. (3.3) and (5.2), the rule displays of
                         Sec. 5, Table 3 and the function list of App. E.2 out of the
                         LaTeX sources at run time, expands them into the atom basis and
                         compares against the tables in exact rational arithmetic, so
                         the equation side of that comparison holds no table and no
                         coefficient catalogue while it runs.  A display it depends on
                         that can no longer be read aborts the run instead of being
                         guessed at.  --control adds the mutation control whose result
                         Sec. 6.1 quotes: the c_C Omega_C term of Eq. (5.2) is removed
                         and nothing else changed, which must leave exactly n wrong
                         entries at spin n, all of them on Omega_C and each short by
                         c_C.

    source_chain/        the extraction from the Caron-Huot--Herranen integrand to a
                         finished atom table, with its provenance record.

    collapse/            supporting data for the collapse of the ladder sum.  Its
                         K_R1, K_R2 and K_R3 are the projected residuals and differ
                         at every cell from the raw coefficients of the same name in
                         kernels/, which are the ones App. A.3 defines.  The same
                         holds for the four BA names.

    obstruction/         the denominator-prime audit behind Sec. 5.2 and Table 1.

    searches/            what every bounded search of App. F.5 is a statement about.
                         search_dimensions.py rebuilds each basis and each stencil
                         count and compares it with the number printed in the paper;
                         SEARCH_DIMENSIONS.md says what each dimension counts, and
                         marks the three rank statements no program in this bundle
                         rebuilds as author-reported, with what is known about each.
                         Standard library only.

    residuals/           the seven figures the papers quote for a comparison carried
                         at finite precision, each produced by the comparison it
                         names: the collapse of Eq. (4.2) against the atom table at
                         138 points, Eq. (3.3) at five spins, the same at the four
                         spins outside the fitted set, the partial-fraction reduction
                         of every atom, Eq. (3.5) against Eq. (E.1), the stuffle
                         reduction of G, and the integer relation that fixes A(0).
                         RESIDUALS.md carries what each figure measures and what a
                         run here returns.  Needs mpmath.

## Quick start

    python3 anc/gate/gate_e2e.py     # rebuild every coefficient from the rules alone
    python3 anc/searches/search_dimensions.py    # the App. F.5 search dimensions
    python3 anc/residuals/residual_checks.py     # the seven quoted residuals

    python3 -c "import sys; sys.path.insert(0,'anc/eval')
    import mpmath as mp, chi_ext_guarded as E
    print(mp.nstr(mp.re(E.chi2(7, '0.3', dps=50)), 40))"

The second reproduces Eq. (3.10) of the paper. It goes through the guarded entry point,
which is the one to use: chi_eval_ext.chi2 returns the same number here and will also
return one at a cutoff that does not resolve the ladder, where the guarded call raises
instead. Both self-test on the command line:

    python3 anc/eval/chi_ext_guarded.py

PASS nu AS A STRING, as above, or build it after setting mp.mp.dps. An mpmath number
created at the ambient precision before the call carries only that many good digits and
silently limits the result -- mp.mpf('0.3') at the default dps 15 agrees with Eq. (3.10)
to seventeen digits and then diverges. Strings are parsed after the working precision
is raised, so they are always safe.

## Licence

See LICENSE. Third-party material and its terms are recorded in THIRD_PARTY.


==> anc/THIRD_PARTY <==
Third-party material and its provenance
=======================================

This bundle contains material derived from the ancillary files of

  S. Caron-Huot and M. Herranen, "High-energy evolution to three loops",
  arXiv:1604.07417, JHEP 02 (2018) 058.

whose official ancillary files are trajectories_3loop.nb and formulas.txt,
available from the arXiv record https://arxiv.org/abs/1604.07417 .

1. source_chain/inputs/traj_code.m
   A content-faithful text export of the official notebook trajectories_3loop.nb.
   It is not a byte-for-byte copy of the notebook. What is preserved, and what
   the reproduction pipeline depends on, is the executed definition state: after
   the first seven Code/Input cells consumed by source_chain/gen_terms.wl are
   evaluated, the resulting global definitions are identical to those obtained
   from the official notebook. This was verified by a deterministic
   definition-state snapshot (all Code/Input cells identical; snapshot SHA-256
   53553c110a2bb8ad4069c8288c4d8817acf8d875362cb84f1d2060a95e476b50,
   129955 bytes, the same value for both files). The value
   7e66989631f9dfdbf6603618a76e6f29040f3919f92ece2b5a6d7a5b518d121d printed here
   earlier is withdrawn: it came from a snapshot checker that HoldAll defeated,
   as source_chain/PROVENANCE.md sets out under "Definition-state equivalence".
   Reference hashes:
     official trajectories_3loop.nb  SHA-256 e027ddca7f9379f524b73c7b5dbb2214e96fa2f043b361f659c91c881cef6915  (238414 bytes)
     bundled  inputs/traj_code.m     SHA-256 bb590a1c2dd41d0a08555963abfd40163448e246fff471eca9ef7f79e3055eb6  (173570 bytes)

2. source_chain/inputs/f3gen.txt
   An author-derived generating-variable recasting produced from the same source,
   for use by the term generator. It is not the official formulas.txt.
   Reference hashes:
     official formulas.txt  SHA-256 20a4775c894942cd3e6740bd4406188318da0596ea02ce58910bb35b27cf638e  (13520 bytes)
     bundled  f3gen.txt      SHA-256 401c6d9f8e3adbb383604af60b66f295f0d81578fb4d5e53b73283fae07b5130  (12934 bytes)

Basis for inclusion
-------------------
The above files are author-derived transformations of third-party material --
neither is an official CHH file as distributed -- included to make the construction
of the present work independently reproducible. A reader who prefers not to
rely on the redistributed transformations can fetch the official ancillary
files directly: source_chain/fetch_official.py downloads trajectories_3loop.nb
and formulas.txt from the arXiv record above and verifies the SHA-256 hashes
listed in items 1 and 2, and source_chain/g1_snapshot_equiv.wl re-runs the
definition-state equivalence test (official notebook versus bundled
traj_code.m) behind the snapshot hash in item 1. The pipeline gates on
record-identical, not byte-identical, output, so the reproduction is robust to
the export route.


==> anc/anc_closed_form.py <==
"""Closed-form coefficient rules for the seven previously-tabulated slots of the
three-loop BFKL eigenvalue at odd conformal spin (planar N=4 SYM).

Every coefficient of the eigenvalue is produced by a rule uniform in the conformal
spin; nothing is read from a table.  Ladder distances a_+ = k+n-1, a_- = -k.

Verified against the included per-spin arrays at every cell, odd n = 3..99:
    BA_01_1  2450/2450     BA_02_1  2499/2499
    BA_11_2  2499/2499     BA_12_1  2499/2499
and the three rational kernels at 2450 cells each via ladder regularity.
"""
from fractions import Fraction as F

_H1 = [F(0)]; _H2 = [F(0)]; _H3 = [F(0)]; _Hm3 = [F(0)]
def _grow(N):
    while len(_H1) <= N:
        i = len(_H1)
        _H1.append(_H1[-1] + F(1, i)); _H2.append(_H2[-1] + F(1, i*i))
        _H3.append(_H3[-1] + F(1, i**3)); _Hm3.append(_Hm3[-1] + F((-1)**i, i**3))
def S1(N):  _grow(max(N,0)); return _H1[N]  if N > 0 else F(0)
def S2(N):  _grow(max(N,0)); return _H2[N]  if N > 0 else F(0)
def S3(N):  _grow(max(N,0)); return _H3[N]  if N > 0 else F(0)
def Sm3(N): _grow(max(N,0)); return _Hm3[N] if N > 0 else F(0)

_s12 = {}
def S1m2(N):
    """S_{1,-2}(N), non-strict nesting."""
    if N <= 0: return F(0)
    if N not in _s12:
        t = F(0); a = F(0)
        for j in range(1, N + 1):
            a += F((-1)**j, j*j); t += a / j
        _s12[N] = t
    return _s12[N]

# ---- the ladder sums -------------------------------------------------------
def Lam(ap, am):
    """sum_{N=1}^{a_+} S_1(max(a_-+N, a_+-N)) / N"""
    return sum(S1(max(am + N, ap - N)) / N for N in range(1, ap + 1))
def Lmax2(ap, am):
    return sum(S1(max(am + N, ap - N)) / (N * N) for N in range(1, ap + 1))
def Lmin2(ap, am):
    return sum(S1(min(am + N, ap - N)) / (N * N) for N in range(1, ap + 1))
def L0_2(ap):
    return sum(S1(ap - N) / (N * N) for N in range(1, ap + 1))

# ---- the four nested rules -------------------------------------------------
def c_BA_11_2(n, k):
    """also equals c_BA_12_1(n,k)."""
    ap, am = k + n - 1, -k; mn = min(ap, am)
    return F((-1)**k) * (-32 * (Lam(ap, am) + Lam(am, ap)) - 32 * S1(mn)**2
                         + 96 * S1(ap) * S1(am) + 32 * (S2(ap) + S2(am)))
c_BA_12_1 = c_BA_11_2

def c_BA_02_1(n, k):
    ap, am = k + n - 1, -k; mn, mx = min(ap, am), max(ap, am)
    return F((-1)**k) * (32 * (Lam(ap, am) + Lam(am, ap)) + 192 * S1(mn) * S1(mx)
                         - 32 * S1(mn)**2 - 32 * S1(mx)**2 - 96 * S1(ap) * S1(am)
                         + 64 * (S2(ap) + S2(am)))

def _phi(ap, am):
    return (192 * L0_2(ap) - 96 * Lmin2(ap, am) - 128 * Lmax2(ap, am)
            - 64 * S1m2(ap) - 32 * S1(ap) * S2(ap) + 128 * S3(ap) + 32 * Sm3(ap))
def c_BA_01_1(n, k):
    ap, am = k + n - 1, -k
    return F((-1)**k) * (_phi(ap, am) - _phi(am, ap))

# ---- the triple-pole rational kernel, in closed form -----------------------
def K_R3(n, k):
    m = -k
    return 32 * F((-1)**m) * sum(F(2, N*N) + F((-1)**N, N*N) - S1(N) / N
                                 + S1(max(m + N, n - 1 - m - N)) / N
                                 for N in range(1, n - m))
# K_R2 and K_R1 follow from ladder regularity: for each rung m = 0..n-2 and each
# pole order q, the coefficient of (z-m)^{-q} in F_n vanishes, which solves for the
# rational coefficient once the nested rules above are supplied.


==> anc/catalog/ALL_COEFFICIENTS.md <==
# ALL_COEFFICIENTS -- coefficient formula catalog
NNLO weight-5 atom coefficients of the planar N=4 SYM BFKL eigenvalue block **F_n(z)**, odd conformal spin **n = 1, 3, …, 91**.
Each atom-table coefficient is a rational multiple of {1, π², ζ₃}. Organising by *n*-independent **shape** (41 shapes) × **monomial slot** (`()`, `pi2`, `z3`) gives **47** nonempty (n,k) grids. The elementary weight-≤2 ladder basis closes **40**; the remaining **7** are the irreducible 5-kernel layer.
**Ladder distances:** `a+ = k+n−1`, `a− = −k`, `a+ + a− = n−1`, `a_min = min(a+,a−)`, and `(−1)^k = (−1)^{a−}`.
**Identification / holdout:** every formula below is fixed by an exact-rational fit on spins **n ≤ 49** and reproduces **every** cell, including the holdout spins **n = 51…91** (identical coefficients also emerge from an n ≤ 17 fit). Verified by `certificate.py`, which over the 46 tables at n ≤ 91 covers **94888** coefficient entries and, with the four later spins n = 93,95,97,99 present, **112140** (94843 closing + 17297 exceptional).
| entries in closing slots | entries in exceptional slots | total |
|---:|---:|---:|
| 80263 | 14625 | 94888 |

## Closing families (40 slots)
| family | # slots | shape of the coefficient |
|---|---:|---|
| `const` | 2 | coeff = c |
| `const_alt` | 26 | coeff = c*(-1)^k |
| `S1p_alt` | 3 | coeff = c*(-1)^k*S1(a+) |
| `S2Sm2_alt` | 1 | coeff = c*(-1)^k*[S2(a+)+S-2(a+)] |
| `window` | 8 | coeff = (-1)^k[alpha*S1(a+)+beta*S1(a-)-((alpha+beta)/2)*S1(a_min)] |

### const

constant (undressed): coeff = c

| shape | atom | monomial | cells | k∈ | closed form |
|---|---|---|---:|---|---|
| `('BA', 0, (), (), 5)` | BA-atom | `()` | 46 | [1,1] | `32` |
| `('R', 5)` | R-atom | `()` | 46 | [1,1] | `32` |

### const_alt

alternating constant: coeff = c*(-1)^k

| shape | atom | monomial | cells | k∈ | closed form |
|---|---|---|---:|---|---|
| `('BA', 0, (), ((0, 2),), 1)` | BA-atom | `pi2` | 2116 | [-90,0] | `-16/3 (-1)^k` |
| `('BA', 0, (), ((0, 2),), 3)` | BA-atom | `()` | 2116 | [-90,0] | `-32 (-1)^k` |
| `('BA', 0, (), ((0, 3),), 2)` | BA-atom | `()` | 2116 | [-90,0] | `-48 (-1)^k` |
| `('BA', 0, (), ((0, 4),), 1)` | BA-atom | `()` | 2116 | [-90,0] | `-96 (-1)^k` |
| `('BA', 0, (1,), ((0, 3),), 1)` | BA-atom | `()` | 2116 | [-90,0] | `-64 (-1)^k` |
| `('BA', 1, (), ((0, 1),), 1)` | BA-atom | `z3` | 2116 | [-90,0] | `-32 (-1)^k` |
| `('BA', 1, (), ((0, 1),), 2)` | BA-atom | `pi2` | 2116 | [-90,0] | `-16/3 (-1)^k` |
| `('BA', 1, (), ((0, 1),), 4)` | BA-atom | `()` | 2116 | [-90,0] | `-48 (-1)^k` |
| `('BA', 1, (), ((0, 2),), 1)` | BA-atom | `pi2` | 2116 | [-90,0] | `-16/3 (-1)^k` |
| `('BA', 1, (), ((0, 2),), 3)` | BA-atom | `()` | 2116 | [-90,0] | `-64 (-1)^k` |
| `('BA', 1, (), ((0, 3),), 2)` | BA-atom | `()` | 2116 | [-90,0] | `-144 (-1)^k` |
| `('BA', 1, (), ((0, 4),), 1)` | BA-atom | `()` | 2116 | [-90,0] | `-288 (-1)^k` |
| `('BA', 1, (-2, 1), ((0, 1),), 1)` | BA-atom | `()` | 2116 | [-90,0] | `128 (-1)^k` |
| `('BA', 1, (-2,), ((0, 1),), 2)` | BA-atom | `()` | 2116 | [-90,0] | `-32 (-1)^k` |
| `('BA', 1, (-3,), ((0, 1),), 1)` | BA-atom | `()` | 2116 | [-90,0] | `-96 (-1)^k` |
| `('BA', 1, (1, -2), ((0, 1),), 1)` | BA-atom | `()` | 2116 | [-90,0] | `-64 (-1)^k` |
| `('BA', 1, (1, 1), ((0, 1),), 2)` | BA-atom | `()` | 2116 | [-90,0] | `-128 (-1)^k` |
| `('BA', 1, (1, 1), ((0, 2),), 1)` | BA-atom | `()` | 2116 | [-90,0] | `-128 (-1)^k` |
| `('BA', 1, (1, 2), ((0, 1),), 1)` | BA-atom | `()` | 2116 | [-90,0] | `-128 (-1)^k` |
| `('BA', 1, (1,), ((0, 1),), 3)` | BA-atom | `()` | 2116 | [-90,0] | `32 (-1)^k` |
| `('BA', 1, (1,), ((0, 2),), 2)` | BA-atom | `()` | 2116 | [-90,0] | `96 (-1)^k` |
| `('BA', 1, (1,), ((0, 3),), 1)` | BA-atom | `()` | 2116 | [-90,0] | `160 (-1)^k` |
| `('BA', 1, (2, 1), ((0, 1),), 1)` | BA-atom | `()` | 2116 | [-90,0] | `-128 (-1)^k` |
| `('BA', 1, (2,), ((0, 1),), 2)` | BA-atom | `()` | 2116 | [-90,0] | `96 (-1)^k` |
| `('BA', 1, (2,), ((0, 2),), 1)` | BA-atom | `()` | 2116 | [-90,0] | `160 (-1)^k` |
| `('BA', 1, (3,), ((0, 1),), 1)` | BA-atom | `()` | 2116 | [-90,0] | `160 (-1)^k` |

### S1p_alt

single ladder-plus sum: coeff = c*(-1)^k*S1(a+)

| shape | atom | monomial | cells | k∈ | closed form |
|---|---|---|---:|---|---|
| `('R', 1)` | R-atom | `z3` | 2070 | [-89,0] | `32 (-1)^k S1(a+)` |
| `('R', 2)` | R-atom | `pi2` | 2070 | [-89,0] | `16/3 (-1)^k S1(a+)` |
| `('R', 4)` | R-atom | `()` | 2070 | [-89,0] | `48 (-1)^k S1(a+)` |

### S2Sm2_alt

even/alternating-w2 sum: coeff = c*(-1)^k*[S2(a+)+S-2(a+)]

| shape | atom | monomial | cells | k∈ | closed form |
|---|---|---|---:|---|---|
| `('R', 1)` | R-atom | `pi2` | 2025 | [-88,0] | `16/3 (-1)^k [ S2(a+) + S-2(a+) ]` |

### window

WINDOW family: coeff = (-1)^k[alpha*S1(a+)+beta*S1(a-)-((alpha+beta)/2)*S1(a_min)]

| shape | atom | monomial | cells | k∈ | closed form |
|---|---|---|---:|---|---|
| `('BA', 0, (), ((0, 3),), 1)` | BA-atom | `()` | 2115 | [-90,0] | `(-1)^k [ -32 S1(a+) + 96 S1(a-) - 32 S1(a_min) ]` |
| `('BA', 1, (), ((0, 1),), 3)` | BA-atom | `()` | 2115 | [-90,0] | `(-1)^k [ -32 S1(a+) - 32 S1(a-) + 32 S1(a_min) ]` |
| `('BA', 1, (), ((0, 2),), 2)` | BA-atom | `()` | 2115 | [-90,0] | `(-1)^k [ -96 S1(a+) - 32 S1(a-) + 64 S1(a_min) ]` |
| `('BA', 1, (), ((0, 3),), 1)` | BA-atom | `()` | 2115 | [-90,0] | `(-1)^k [ -160 S1(a+) - 32 S1(a-) + 96 S1(a_min) ]` |
| `('BA', 1, (-2,), ((0, 1),), 1)` | BA-atom | `()` | 2115 | [-90,0] | `(-1)^k [ -64 S1(a+) - 64 S1(a-) + 64 S1(a_min) ]` |
| `('BA', 1, (1,), ((0, 1),), 2)` | BA-atom | `()` | 2115 | [-90,0] | `(-1)^k [ 64 S1(a+) + 64 S1(a-) - 64 S1(a_min) ]` |
| `('BA', 1, (1,), ((0, 2),), 1)` | BA-atom | `()` | 2115 | [-90,0] | `(-1)^k [ 64 S1(a+) + 64 S1(a-) - 64 S1(a_min) ]` |
| `('BA', 1, (2,), ((0, 1),), 1)` | BA-atom | `()` | 2115 | [-90,0] | `(-1)^k [ 64 S1(a+) + 64 S1(a-) - 64 S1(a_min) ]` |

## The 7 exceptional slots (5-kernel layer)

These rational `()` slots do **not** close in the elementary basis (deficiency exactly 1 each). Their non-elementary content is the 5 independent kernels `K_R1, K_R2, K_R3, K_BAcw3, K_BAcw2`; the BA-cw2 family shares one kernel with multiples +1,+1,−1. See `kernels/kernels_n1_91.json` and `kernels/GATES.json`.

| shape | atom | mono | cells | kernel | mult | onset n |
|---|---|---|---:|---|---:|---:|
| `('BA', 0, (), ((0, 1),), 1)` | BA-atom | `()` | 2070 | K_BAcw3 | +1 | 19 |
| `('BA', 0, (), ((0, 2),), 1)` | BA-atom | `()` | 2115 | K_BAcw2 | -1 | 41 |
| `('BA', 1, (), ((0, 1),), 2)` | BA-atom | `()` | 2115 | K_BAcw2 | +1 | 41 |
| `('BA', 1, (), ((0, 2),), 1)` | BA-atom | `()` | 2115 | K_BAcw2 | +1 | 41 |
| `('R', 1)` | R-atom | `()` | 2070 | K_R1 | +1 | 21 |
| `('R', 2)` | R-atom | `()` | 2070 | K_R2 | +1 | 21 |
| `('R', 3)` | R-atom | `()` | 2070 | K_R3 | +1 | 21 |

## Notes
- **R-atoms vs BA-atoms.** Every *nonconstant* closed R-atom slot is a *pure* ladder-plus sum `(−1)^k S(a+)` (no `a−`/`a_min`) -- the sole exception is the q=5 R slot, a constant (see the q=5 note below) -- while the BA weight-2 slots are symmetric **window** combinations `(−1)^k[α S1(a+)+β S1(a−)−((α+β)/2) S1(a_min)]`.
- **Shared shapes.** The four BA shapes and the three R shapes carrying an exceptional `()` slot still have their `pi2`/`z3` slots close elementarily (e.g. `R1·pi2`, `R1·z3`, `R2·pi2`, `BA(1,(0,1),2)·pi2`, `BA(1,(0,2),1)·pi2`, `BA(0,(0,2),1)·pi2`); only the pure rational part is irreducible.
- **q=5 slots.** The two q=5 atoms (one R, one BA) each carry a single `k=1` slot with the exact constant **32** on all 46 spins.


==> anc/catalog/catalog.json <==
{
 "title": "Coefficient formula catalog \u2014 NNLO weight-5 atom coefficients, planar N=4 SYM BFKL eigenvalue block F_n(z), odd spin n=1..91",
 "provenance": {
  "tables": "anc/tables (46 odd spins, all validated)",
  "kernels": "anc/kernels (elementary/exceptional split, 5 kernels)",
  "method": "exact-rational fit (fractions.Fraction) of the elementary weight<=2 ladder basis (base34); coefficients identified on cells n<=49, verified on ALL cells incl. holdout n=51..91; an n<=17 identification yields identical coefficient vectors."
 },
 "conventions": {
  "atom_language": "z=(n-1)/2+i*nu.  ('R',k,q)->1/(z+k)^q;  ('BA',s,v,dn,k,q)->sum_{N>=1} sgn^N S_v(N)/(prod (N+d)^p * (N+z+k)^q), sgn=-1 if s==1 else +1.",
  "shape": "n-independent atom structure (shift index k stripped).",
  "ladder_distances": "a_+ = k+n-1 (>=0), a_- = -k (>=0), a_+ + a_- = n-1, a_min = min(a_+,a_-); (-1)^k = (-1)^{a_-}.",
  "harmonic_sums": "S1(a)=sum_{i=1}^a 1/i; S2(a)=sum 1/i^2; S_{-2}(a)=sum (-1)^i/i^2.",
  "monomials": "() = pure rational part; pi2 = pi^2 coeff; z3 = zeta_3 coeff. (Only these three occur in atom coefficients.)"
 },
 "inventory": {
  "n_shapes": 41,
  "n_R_shapes": 5,
  "n_BA_shapes": 36,
  "n_nonempty_slots": 47,
  "n_closing": 40,
  "n_exceptional": 7,
  "total_coeff_entries_all_tables": 94888,
  "entries_in_closing_slots": 80263,
  "entries_in_exceptional_slots": 14625,
  "closing_family_counts": {
   "const": 2,
   "const_alt": 26,
   "S1p_alt": 3,
   "S2Sm2_alt": 1,
   "window": 8
  }
 },
 "families": {
  "const": "constant (undressed): coeff = c",
  "const_alt": "alternating constant: coeff = c*(-1)^k",
  "S1p_alt": "single ladder-plus sum: coeff = c*(-1)^k*S1(a+)",
  "S2Sm2_alt": "even/alternating-w2 sum: coeff = c*(-1)^k*[S2(a+)+S-2(a+)]",
  "window": "WINDOW family: coeff = (-1)^k[alpha*S1(a+)+beta*S1(a-)-((alpha+beta)/2)*S1(a_min)]"
 },
 "closing_slots": [
  {
   "shape": "('BA', 0, (), (), 5)",
   "shape_meaning": "BA-atom  A(z) = sum_{N>=1} (+1)^N 1 / ( 1 * (N+z+k)^5 )",
   "monomial": "()",
   "n_cells": 46,
   "k_support": [
    1,
    1
   ],
   "family": "const",
   "coefficients": {
    "1": "32"
   },
   "formula_plain": "32",
   "formula_tex": "32"
  },
  {
   "shape": "('R', 5)",
   "shape_meaning": "R-atom  A(z) = 1/(z+k)^5",
   "monomial": "()",
   "n_cells": 46,
   "k_support": [
    1,
    1
   ],
   "family": "const",
   "coefficients": {
    "1": "32"
   },
   "formula_plain": "32",
   "formula_tex": "32"
  },
  {
   "shape": "('BA', 0, (), ((0, 2),), 1)",
   "shape_meaning": "BA-atom  A(z) = sum_{N>=1} (+1)^N 1 / ( (N+0)^2 * (N+z+k)^1 )",
   "monomial": "pi2",
   "n_cells": 2116,
   "k_support": [
    -90,
    0
   ],
   "family": "const_alt",
   "coefficients": {
    "(-1)^k*1": "-16/3"
   },
   "formula_plain": "-16/3 (-1)^k",
   "formula_tex": "-\\tfrac{16}{3}\\,(-1)^k"
  },
  {
   "shape": "('BA', 0, (), ((0, 2),), 3)",
   "shape_meaning": "BA-atom  A(z) = sum_{N>=1} (+1)^N 1 / ( (N+0)^2 * (N+z+k)^3 )",
   "monomial": "()",
   "n_cells": 2116,
   "k_support": [
    -90,
    0
   ],
   "family": "const_alt",
   "coefficients": {
    "(-1)^k*1": "-32"
   },
   "formula_plain": "-32 (-1)^k",
   "formula_tex": "-32\\,(-1)^k"
  },
  {
   "shape": "('BA', 0, (), ((0, 3),), 2)",
   "shape_meaning": "BA-atom  A(z) = sum_{N>=1} (+1)^N 1 / ( (N+0)^3 * (N+z+k)^2 )",
   "monomial": "()",
   "n_cells": 2116,
   "k_support": [
    -90,
    0
   ],
   "family": "const_alt",
   "coefficients": {
    "(-1)^k*1": "-48"
   },
   "formula_plain": "-48 (-1)^k",
   "formula_tex": "-48\\,(-1)^k"
  },
  {
   "shape": "('BA', 0, (), ((0, 4),), 1)",
   "shape_meaning": "BA-atom  A(z) = sum_{N>=1} (+1)^N 1 / ( (N+0)^4 * (N+z+k)^1 )",
   "monomial": "()",
   "n_cells": 2116,
   "k_support": [
    -90,
    0
   ],
   "family": "const_alt",
   "coefficients": {
    "(-1)^k*1": "-96"
   },
   "formula_plain": "-96 (-1)^k",
   "formula_tex": "-96\\,(-1)^k"
  },
  {
   "shape": "('BA', 0, (1,), ((0, 3),), 1)",
   "shape_meaning": "BA-atom  A(z) = sum_{N>=1} (+1)^N S_1(N) / ( (N+0)^3 * (N+z+k)^1 )",
   "monomial": "()",
   "n_cells": 2116,
   "k_support": [
    -90,
    0
   ],
   "family": "const_alt",
   "coefficients": {
    "(-1)^k*1": "-64"
   },
   "formula_plain": "-64 (-1)^k",
   "formula_tex": "-64\\,(-1)^k"
  },
  {
   "shape": "('BA', 1, (), ((0, 1),), 1)",
   "shape_meaning": "BA-atom  A(z) = sum_{N>=1} (-1)^N 1 / ( (N+0)^1 * (N+z+k)^1 )",
   "monomial": "z3",
   "n_cells": 2116,
   "k_support": [
    -90,
    0
   ],
   "family": "const_alt",
   "coefficients": {
    "(-1)^k*1": "-32"
   },
   "formula_plain": "-32 (-1)^k",
   "formula_tex": "-32\\,(-1)^k"
  },
  {
   "shape": "('BA', 1, (), ((0, 1),), 2)",
   "shape_meaning": "BA-atom  A(z) = sum_{N>=1} (-1)^N 1 / ( (N+0)^1 * (N+z+k)^2 )",
   "monomial": "pi2",
   "n_cells": 2116,
   "k_support": [
    -90,
    0
   ],
   "family": "const_alt",
   "coefficients": {
    "(-1)^k*1": "-16/3"
   },
   "formula_plain": "-16/3 (-1)^k",
   "formula_tex": "-\\tfrac{16}{3}\\,(-1)^k"
  },
  {
   "shape": "('BA', 1, (), ((0, 1),), 4)",
   "shape_meaning": "BA-atom  A(z) = sum_{N>=1} (-1)^N 1 / ( (N+0)^1 * (N+z+k)^4 )",
   "monomial": "()",
   "n_cells": 2116,
   "k_support": [
    -90,
    0
   ],
   "family": "const_alt",
   "coefficients": {
    "(-1)^k*1": "-48"
   },
   "formula_plain": "-48 (-1)^k",
   "formula_tex": "-48\\,(-1)^k"
  },
  {
   "shape": "('BA', 1, (), ((0, 2),), 1)",
   "shape_meaning": "BA-atom  A(z) = sum_{N>=1} (-1)^N 1 / ( (N+0)^2 * (N+z+k)^1 )",
   "monomial": "pi2",
   "n_cells": 2116,
   "k_support": [
    -90,
    0
   ],
   "family": "const_alt",
   "coefficients": {
    "(-1)^k*1": "-16/3"
   },
   "formula_plain": "-16/3 (-1)^k",
   "formula_tex": "-\\tfrac{16}{3}\\,(-1)^k"
  },
  {
   "shape": "('BA', 1, (), ((0, 2),), 3)",
   "shape_meaning": "BA-atom  A(z) = sum_{N>=1} (-1)^N 1 / ( (N+0)^2 * (N+z+k)^3 )",
   "monomial": "()",
   "n_cells": 2116,
   "k_support": [
    -90,
    0
   ],
   "family": "const_alt",
   "coefficients": {
    "(-1)^k*1": "-64"
   },
   "formula_plain": "-64 (-1)^k",
   "formula_tex": "-64\\,(-1)^k"
  },
  {
   "shape": "('BA', 1, (), ((0, 3),), 2)",
   "shape_meaning": "BA-atom  A(z) = sum_{N>=1} (-1)^N 1 / ( (N+0)^3 * (N+z+k)^2 )",
   "monomial": "()",
   "n_cells": 2116,
   "k_support": [
    -90,
    0
   ],
   "family": "const_alt",
   "coefficients": {
    "(-1)^k*1": "-144"
   },
   "formula_plain": "-144 (-1)^k",
   "formula_tex": "-144\\,(-1)^k"
  },
  {
   "shape": "('BA', 1, (), ((0, 4),), 1)",
   "shape_meaning": "BA-atom  A(z) = sum_{N>=1} (-1)^N 1 / ( (N+0)^4 * (N+z+k)^1 )",
   "monomial": "()",
   "n_cells": 2116,
   "k_support": [
    -90,
    0
   ],
   "family": "const_alt",
   "coefficients": {
    "(-1)^k*1": "-288"
   },
   "formula_plain": "-288 (-1)^k",
   "formula_tex": "-288\\,(-1)^k"
  },
  {
   "shape": "('BA', 1, (-2, 1), ((0, 1),), 1)",
   "shape_meaning": "BA-atom  A(z) = sum_{N>=1} (-1)^N S_-2,1(N) / ( (N+0)^1 * (N+z+k)^1 )",
   "monomial": "()",
   "n_cells": 2116,
   "k_support": [
    -90,
    0
   ],
   "family": "const_alt",
   "coefficients": {
    "(-1)^k*1": "128"
   },
   "formula_plain": "128 (-1)^k",
   "formula_tex": "128\\,(-1)^k"
  },
  {
   "shape": "('BA', 1, (-2,), ((0, 1),), 2)",
   "shape_meaning": "BA-atom  A(z) = sum_{N>=1} (-1)^N S_-2(N) / ( (N+0)^1 * (N+z+k)^2 )",
   "monomial": "()",
   "n_cells": 2116,
   "k_support": [
    -90,
    0
   ],
   "family": "const_alt",
   "coefficients": {
    "(-1)^k*1": "-32"
   },
   "formula_plain": "-32 (-1)^k",
   "formula_tex": "-32\\,(-1)^k"
  },
  {
   "shape": "('BA', 1, (-3,), ((0, 1),), 1)",
   "shape_meaning": "BA-atom  A(z) = sum_{N>=1} (-1)^N S_-3(N) / ( (N+0)^1 * (N+z+k)^1 )",
   "monomial": "()",
   "n_cells": 2116,
   "k_support": [
    -90,
    0
   ],
   "family": "const_alt",
   "coefficients": {
    "(-1)^k*1": "-96"
   },
   "formula_plain": "-96 (-1)^k",
   "formula_tex": "-96\\,(-1)^k"
  },
  {
   "shape": "('BA', 1, (1, -2), ((0, 1),), 1)",
   "shape_meaning": "BA-atom  A(z) = sum_{N>=1} (-1)^N S_1,-2(N) / ( (N+0)^1 * (N+z+k)^1 )",
   "monomial": "()",
   "n_cells": 2116,
   "k_support": [
    -90,
    0
   ],
   "family": "const_alt",
   "coefficients": {
    "(-1)^k*1": "-64"
   },
   "formula_plain": "-64 (-1)^k",
   "formula_tex": "-64\\,(-1)^k"
  },
  {
   "shape": "('BA', 1, (1, 1), ((0, 1),), 2)",
   "shape_meaning": "BA-atom  A(z) = sum_{N>=1} (-1)^N S_1,1(N) / ( (N+0)^1 * (N+z+k)^2 )",
   "monomial": "()",
   "n_cells": 2116,
   "k_support": [
    -90,
    0
   ],
   "family": "const_alt",
   "coefficients": {
    "(-1)^k*1": "-128"
   },
   "formula_plain": "-128 (-1)^k",
   "formula_tex": "-128\\,(-1)^k"
  },
  {
   "shape": "('BA', 1, (1, 1), ((0, 2),), 1)",
   "shape_meaning": "BA-atom  A(z) = sum_{N>=1} (-1)^N S_1,1(N) / ( (N+0)^2 * (N+z+k)^1 )",
   "monomial": "()",
   "n_cells": 2116,
   "k_support": [
    -90,
    0
   ],
   "family": "const_alt",
   "coefficients": {
    "(-1)^k*1": "-128"
   },
   "formula_plain": "-128 (-1)^k",
   "formula_tex": "-128\\,(-1)^k"
  },
  {
   "shape": "('BA', 1, (1, 2), ((0, 1),), 1)",
   "shape_meaning": "BA-atom  A(z) = sum_{N>=1} (-1)^N S_1,2(N) / ( (N+0)^1 * (N+z+k)^1 )",
   "monomial": "()",
   "n_cells": 2116,
   "k_support": [
    -90,
    0
   ],
   "family": "const_alt",
   "coefficients": {
    "(-1)^k*1": "-128"
   },
   "formula_plain": "-128 (-1)^k",
   "formula_tex": "-128\\,(-1)^k"
  },
  {
   "shape": "('BA', 1, (1,), ((0, 1),), 3)",
   "shape_meaning": "BA-atom  A(z) = sum_{N>=1} (-1)^N S_1(N) / ( (N+0)^1 * (N+z+k)^3 )",
   "monomial": "()",
   "n_cells": 2116,
   "k_support": [
    -90,
    0
   ],
   "family": "const_alt",
   "coefficients": {
    "(-1)^k*1": "32"
   },
   "formula_plain": "32 (-1)^k",
   "formula_tex": "32\\,(-1)^k"
  },
  {
   "shape": "('BA', 1, (1,), ((0, 2),), 2)",
   "shape_meaning": "BA-atom  A(z) = sum_{N>=1} (-1)^N S_1(N) / ( (N+0)^2 * (N+z+k)^2 )",
   "monomial": "()",
   "n_cells": 2116,
   "k_support": [
    -90,
    0
   ],
   "family": "const_alt",
   "coefficients": {
    "(-1)^k*1": "96"
   },
   "formula_plain": "96 (-1)^k",
   "formula_tex": "96\\,(-1)^k"
  },
  {
   "shape": "('BA', 1, (1,), ((0, 3),), 1)",
   "shape_meaning": "BA-atom  A(z) = sum_{N>=1} (-1)^N S_1(N) / ( (N+0)^3 * (N+z+k)^1 )",
   "monomial": "()",
   "n_cells": 2116,
   "k_support": [
    -90,
    0
   ],
   "family": "const_alt",
   "coefficients": {
    "(-1)^k*1": "160"
   },
   "formula_plain": "160 (-1)^k",
   "formula_tex": "160\\,(-1)^k"
  },
  {
   "shape": "('BA', 1, (2, 1), ((0, 1),), 1)",
   "shape_meaning": "BA-atom  A(z) = sum_{N>=1} (-1)^N S_2,1(N) / ( (N+0)^1 * (N+z+k)^1 )",
   "monomial": "()",
   "n_cells": 2116,
   "k_support": [
    -90,
    0
   ],
   "family": "const_alt",
   "coefficients": {
    "(-1)^k*1": "-128"
   },
   "formula_plain": "-128 (-1)^k",
   "formula_tex": "-128\\,(-1)^k"
  },
  {
   "shape": "('BA', 1, (2,), ((0, 1),), 2)",
   "shape_meaning": "BA-atom  A(z) = sum_{N>=1} (-1)^N S_2(N) / ( (N+0)^1 * (N+z+k)^2 )",
   "monomial": "()",
   "n_cells": 2116,
   "k_support": [
    -90,
    0
   ],
   "family": "const_alt",
   "coefficients": {
    "(-1)^k*1": "96"
   },
   "formula_plain": "96 (-1)^k",
   "formula_tex": "96\\,(-1)^k"
  },
  {
   "shape": "('BA', 1, (2,), ((0, 2),), 1)",
   "shape_meaning": "BA-atom  A(z) = sum_{N>=1} (-1)^N S_2(N) / ( (N+0)^2 * (N+z+k)^1 )",
   "monomial": "()",
   "n_cells": 2116,
   "k_support": [
    -90,
    0
   ],
   "family": "const_alt",
   "coefficients": {
    "(-1)^k*1": "160"
   },
   "formula_plain": "160 (-1)^k",
   "formula_tex": "160\\,(-1)^k"
  },
  {
   "shape": "('BA', 1, (3,), ((0, 1),), 1)",
   "shape_meaning": "BA-atom  A(z) = sum_{N>=1} (-1)^N S_3(N) / ( (N+0)^1 * (N+z+k)^1 )",
   "monomial": "()",
   "n_cells": 2116,
   "k_support": [
    -90,
    0
   ],
   "family": "const_alt",
   "coefficients": {
    "(-1)^k*1": "160"
   },
   "formula_plain": "160 (-1)^k",
   "formula_tex": "160\\,(-1)^k"
  },
  {
   "shape": "('R', 1)",
   "shape_meaning": "R-atom  A(z) = 1/(z+k)^1",
   "monomial": "z3",
   "n_cells": 2070,
   "k_support": [
    -89,
    0
   ],
   "family": "S1p_alt",
   "coefficients": {
    "(-1)^k*S1p": "32"
   },
   "formula_plain": "32 (-1)^k S1(a+)",
   "formula_tex": "32\\,(-1)^k\\,S_1(a_+)"
  },
  {
   "shape": "('R', 2)",
   "shape_meaning": "R-atom  A(z) = 1/(z+k)^2",
   "monomial": "pi2",
   "n_cells": 2070,
   "k_support": [
    -89,
    0
   ],
   "family": "S1p_alt",
   "coefficients": {
    "(-1)^k*S1p": "16/3"
   },
   "formula_plain": "16/3 (-1)^k S1(a+)",
   "formula_tex": "\\tfrac{16}{3}\\,(-1)^k\\,S_1(a_+)"
  },
  {
   "shape": "('R', 4)",
   "shape_meaning": "R-atom  A(z) = 1/(z+k)^4",
   "monomial": "()",
   "n_cells": 2070,
   "k_support": [
    -89,
    0
   ],
   "family": "S1p_alt",
   "coefficients": {
    "(-1)^k*S1p": "48"
   },
   "formula_plain": "48 (-1)^k S1(a+)",
   "formula_tex": "48\\,(-1)^k\\,S_1(a_+)"
  },
  {
   "shape": "('R', 1)",
   "shape_meaning": "R-atom  A(z) = 1/(z+k)^1",
   "monomial": "pi2",
   "n_cells": 2025,
   "k_support": [
    -88,
    0
   ],
   "family": "S2Sm2_alt",
   "coefficients": {
    "(-1)^k*S2p": "16/3",
    "(-1)^k*Sm2p": "16/3"
   },
   "formula_plain": "16/3 (-1)^k [ S2(a+) + S-2(a+) ]",
   "formula_tex": "\\tfrac{16}{3}\\,(-1)^k\\,\\bigl[S_2(a_+)+S_{-2}(a_+)\\bigr]"
  },
  {
   "shape": "('BA', 0, (), ((0, 3),), 1)",
   "shape_meaning": "BA-atom  A(z) = sum_{N>=1} (+1)^N 1 / ( (N+0)^3 * (N+z+k)^1 )",
   "monomial": "()",
   "n_cells": 2115,
   "k_support": [
    -90,
    0
   ],
   "family": "window",
   "coefficients": {
    "(-1)^k*S1p": "-32",
    "(-1)^k*S1m": "96",
    "(-1)^k*S1min": "-32"
   },
   "formula_plain": "(-1)^k [ -32 S1(a+) + 96 S1(a-) - 32 S1(a_min) ]",
   "formula_tex": "(-1)^k\\Bigl[-32\\,S_1(a_+)+96\\,S_1(a_-)-32\\,S_1(a_{\\min})\\Bigr]",
   "window_params": {
    "alpha": "-32",
    "beta": "96",
    "min_coef": "-32"
   }
  },
  {
   "shape": "('BA', 1, (), ((0, 1),), 3)",
   "shape_meaning": "BA-atom  A(z) = sum_{N>=1} (-1)^N 1 / ( (N+0)^1 * (N+z+k)^3 )",
   "monomial": "()",
   "n_cells": 2115,
   "k_support": [
    -90,
    0
   ],
   "family": "window",
   "coefficients": {
    "(-1)^k*S1p": "-32",
    "(-1)^k*S1m": "-32",
    "(-1)^k*S1min": "32"
   },
   "formula_plain": "(-1)^k [ -32 S1(a+) - 32 S1(a-) + 32 S1(a_min) ]",
   "formula_tex": "(-1)^k\\Bigl[-32\\,S_1(a_+)-32\\,S_1(a_-)+32\\,S_1(a_{\\min})\\Bigr]",
   "window_params": {
    "alpha": "-32",
    "beta": "-32",
    "min_coef": "32"
   }
  },
  {
   "shape": "('BA', 1, (), ((0, 2),), 2)",
   "shape_meaning": "BA-atom  A(z) = sum_{N>=1} (-1)^N 1 / ( (N+0)^2 * (N+z+k)^2 )",
   "monomial": "()",
   "n_cells": 2115,
   "k_support": [
    -90,
    0
   ],
   "family": "window",
   "coefficients": {
    "(-1)^k*S1p": "-96",
    "(-1)^k*S1m": "-32",
    "(-1)^k*S1min": "64"
   },
   "formula_plain": "(-1)^k [ -96 S1(a+) - 32 S1(a-) + 64 S1(a_min) ]",
   "formula_tex": "(-1)^k\\Bigl[-96\\,S_1(a_+)-32\\,S_1(a_-)+64\\,S_1(a_{\\min})\\Bigr]",
   "window_params": {
    "alpha": "-96",
    "beta": "-32",
    "min_coef": "64"
   }
  },
  {
   "shape": "('BA', 1, (), ((0, 3),), 1)",
   "shape_meaning": "BA-atom  A(z) = sum_{N>=1} (-1)^N 1 / ( (N+0)^3 * (N+z+k)^1 )",
   "monomial": "()",
   "n_cells": 2115,
   "k_support": [
    -90,
    0
   ],
   "family": "window",
   "coefficients": {
    "(-1)^k*S1p": "-160",
    "(-1)^k*S1m": "-32",
    "(-1)^k*S1min": "96"
   },
   "formula_plain": "(-1)^k [ -160 S1(a+) - 32 S1(a-) + 96 S1(a_min) ]",
   "formula_tex": "(-1)^k\\Bigl[-160\\,S_1(a_+)-32\\,S_1(a_-)+96\\,S_1(a_{\\min})\\Bigr]",
   "window_params": {
    "alpha": "-160",
    "beta": "-32",
    "min_coef": "96"
   }
  },
  {
   "shape": "('BA', 1, (-2,), ((0, 1),), 1)",
   "shape_meaning": "BA-atom  A(z) = sum_{N>=1} (-1)^N S_-2(N) / ( (N+0)^1 * (N+z+k)^1 )",
   "monomial": "()",
   "n_cells": 2115,
   "k_support": [
    -90,
    0
   ],
   "family": "window",
   "coefficients": {
    "(-1)^k*S1p": "-64",
    "(-1)^k*S1m": "-64",
    "(-1)^k*S1min": "64"
   },
   "formula_plain": "(-1)^k [ -64 S1(a+) - 64 S1(a-) + 64 S1(a_min) ]",
   "formula_tex": "(-1)^k\\Bigl[-64\\,S_1(a_+)-64\\,S_1(a_-)+64\\,S_1(a_{\\min})\\Bigr]",
   "window_params": {
    "alpha": "-64",
    "beta": "-64",
    "min_coef": "64"
   }
  },
  {
   "shape": "('BA', 1, (1,), ((0, 1),), 2)",
   "shape_meaning": "BA-atom  A(z) = sum_{N>=1} (-1)^N S_1(N) / ( (N+0)^1 * (N+z+k)^2 )",
   "monomial": "()",
   "n_cells": 2115,
   "k_support": [
    -90,
    0
   ],
   "family": "window",
   "coefficients": {
    "(-1)^k*S1p": "64",
    "(-1)^k*S1m": "64",
    "(-1)^k*S1min": "-64"
   },
   "formula_plain": "(-1)^k [ 64 S1(a+) + 64 S1(a-) - 64 S1(a_min) ]",
   "formula_tex": "(-1)^k\\Bigl[64\\,S_1(a_+)+64\\,S_1(a_-)-64\\,S_1(a_{\\min})\\Bigr]",
   "window_params": {
    "alpha": "64",
    "beta": "64",
    "min_coef": "-64"
   }
  },
  {
   "shape": "('BA', 1, (1,), ((0, 2),), 1)",
   "shape_meaning": "BA-atom  A(z) = sum_{N>=1} (-1)^N S_1(N) / ( (N+0)^2 * (N+z+k)^1 )",
   "monomial": "()",
   "n_cells": 2115,
   "k_support": [
    -90,
    0
   ],
   "family": "window",
   "coefficients": {
    "(-1)^k*S1p": "64",
    "(-1)^k*S1m": "64",
    "(-1)^k*S1min": "-64"
   },
   "formula_plain": "(-1)^k [ 64 S1(a+) + 64 S1(a-) - 64 S1(a_min) ]",
   "formula_tex": "(-1)^k\\Bigl[64\\,S_1(a_+)+64\\,S_1(a_-)-64\\,S_1(a_{\\min})\\Bigr]",
   "window_params": {
    "alpha": "64",
    "beta": "64",
    "min_coef": "-64"
   }
  },
  {
   "shape": "('BA', 1, (2,), ((0, 1),), 1)",
   "shape_meaning": "BA-atom  A(z) = sum_{N>=1} (-1)^N S_2(N) / ( (N+0)^1 * (N+z+k)^1 )",
   "monomial": "()",
   "n_cells": 2115,
   "k_support": [
    -90,
    0
   ],
   "family": "window",
   "coefficients": {
    "(-1)^k*S1p": "64",
    "(-1)^k*S1m": "64",
    "(-1)^k*S1min": "-64"
   },
   "formula_plain": "(-1)^k [ 64 S1(a+) + 64 S1(a-) - 64 S1(a_min) ]",
   "formula_tex": "(-1)^k\\Bigl[64\\,S_1(a_+)+64\\,S_1(a_-)-64\\,S_1(a_{\\min})\\Bigr]",
   "window_params": {
    "alpha": "64",
    "beta": "64",
    "min_coef": "-64"
   }
  }
 ],
 "exceptional_slots": [
  {
   "shape": "('BA', 0, (), ((0, 1),), 1)",
   "shape_meaning": "BA-atom  A(z) = sum_{N>=1} (+1)^N 1 / ( (N+0)^1 * (N+z+k)^1 )",
   "monomial": "()",
   "n_cells": 2070,
   "kernel": "K_BAcw3",
   "multiple_in_kernel": 1,
   "perspin_onset_base34": 19,
   "note": "irreducibly exceptional (deficiency exactly 1); rational part requires the non-elementary kernel K_BAcw3. Stored exactly in kernels/kernels_n1_91.json."
  },
  {
   "shape": "('BA', 0, (), ((0, 2),), 1)",
   "shape_meaning": "BA-atom  A(z) = sum_{N>=1} (+1)^N 1 / ( (N+0)^2 * (N+z+k)^1 )",
   "monomial": "()",
   "n_cells": 2115,
   "kernel": "K_BAcw2",
   "multiple_in_kernel": -1,
   "perspin_onset_base34": 41,
   "note": "irreducibly exceptional (deficiency exactly 1); rational part requires the non-elementary kernel K_BAcw2. Stored exactly in kernels/kernels_n1_91.json."
  },
  {
   "shape": "('BA', 1, (), ((0, 1),), 2)",
   "shape_meaning": "BA-atom  A(z) = sum_{N>=1} (-1)^N 1 / ( (N+0)^1 * (N+z+k)^2 )",
   "monomial": "()",
   "n_cells": 2115,
   "kernel": "K_BAcw2",
   "multiple_in_kernel": 1,
   "perspin_onset_base34": 41,
   "note": "irreducibly exceptional (deficiency exactly 1); rational part requires the non-elementary kernel K_BAcw2. Stored exactly in kernels/kernels_n1_91.json."
  },
  {
   "shape": "('BA', 1, (), ((0, 2),), 1)",
   "shape_meaning": "BA-atom  A(z) = sum_{N>=1} (-1)^N 1 / ( (N+0)^2 * (N+z+k)^1 )",
   "monomial": "()",
   "n_cells": 2115,
   "kernel": "K_BAcw2",
   "multiple_in_kernel": 1,
   "perspin_onset_base34": 41,
   "note": "irreducibly exceptional (deficiency exactly 1); rational part requires the non-elementary kernel K_BAcw2. Stored exactly in kernels/kernels_n1_91.json."
  },
  {
   "shape": "('R', 1)",
   "shape_meaning": "R-atom  A(z) = 1/(z+k)^1",
   "monomial": "()",
   "n_cells": 2070,
   "kernel": "K_R1",
   "multiple_in_kernel": 1,
   "perspin_onset_base34": 21,
   "note": "irreducibly exceptional (deficiency exactly 1); rational part requires the non-elementary kernel K_R1. Stored exactly in kernels/kernels_n1_91.json."
  },
  {
   "shape": "('R', 2)",
   "shape_meaning": "R-atom  A(z) = 1/(z+k)^2",
   "monomial": "()",
   "n_cells": 2070,
   "kernel": "K_R2",
   "multiple_in_kernel": 1,
   "perspin_onset_base34": 21,
   "note": "irreducibly exceptional (deficiency exactly 1); rational part requires the non-elementary kernel K_R2. Stored exactly in kernels/kernels_n1_91.json."
  },
  {
   "shape": "('R', 3)",
   "shape_meaning": "R-atom  A(z) = 1/(z+k)^3",
   "monomial": "()",
   "n_cells": 2070,
   "kernel": "K_R3",
   "multiple_in_kernel": 1,
   "perspin_onset_base34": 21,
   "note": "irreducibly exceptional (deficiency exactly 1); rational part requires the non-elementary kernel K_R3. Stored exactly in kernels/kernels_n1_91.json."
  }
 ],
 "holdout": {
  "statement": "Every closing formula is identified using only spins n<=49; it then reproduces every higher-spin cell (n=51,53,...,91) exactly. Holdout cells among closing slots: 56595.",
  "stronger": "Identifying on n<=17 (below every kernel onset) gives the identical coefficient vectors and predicts all cells n=19..91.",
  "holdout_cells_closing": 56595
 },
 "certificate": "certificate.py re-derives every formula and checks all 94888 coefficient entries in all 46 tables exactly."
}

==> anc/catalog/certificate.py <==
#!/usr/bin/env python3
"""CERTIFICATE for the NNLO coefficient formula catalog.

Standalone: ground truth is the exact atom tables (../tables in this bundle); catalog.json is loaded as the object under test, and
its OWN re-implementation of the harmonic sums / elementary ladder basis (nothing
from the kernels layer is trusted here).  Two independent checks:

  (A) REPRODUCTION.  Evaluate every published closed form in catalog.json at every
      (n,k) cell of its slot and compare, in exact rational arithmetic, to the atom
      table.  All 80263 coefficient entries of the 40 closing slots must match; the
      14625 entries of the 7 exceptional slots are the (irreducible) 5-kernel layer.
      80263 + 14625 = 94888 = every nonzero coefficient in the 46 tables at
      n <= 91.  With n = 93,95,97,99 included the totals are 94843 + 17297 =
      112140 over the 50 tables at n <= 99, which is the figure the manuscript
      quotes for that range.  The bundle now also carries the holdout table at
      n = 101, which adds 3835 + 703 = 4538, so on the tables in this bundle
      this script reports 98678 + 18000 = 116678 over 51 tables when it runs.

  (B) HOLDOUT RE-FIT.  Independently re-fit the elementary base34 basis to each slot
      using ONLY spins n<=49, then verify: every closing slot's re-fit coefficients
      equal the published ones AND reproduce the holdout spins n=51..91 exactly; every
      exceptional slot fails to close (its rational part is not elementary).  Repeating
      the identification on n<=17 gives identical coefficients (stronger holdout).

Exit 0 and write certificate_report.json iff every check passes.
"""
import ast, os, sys, json
from fractions import Fraction as F
from collections import defaultdict

HERE = os.path.dirname(os.path.abspath(__file__))
# Bundle-relative tables directory (../tables holds atoms_m{n}.pkl + load_tables.py).
TAB = os.environ.get('NNLO_TABLES', os.path.join(HERE, os.pardir, 'tables'))
sys.path.insert(0, TAB)
import load_tables as LT

# --------------------------- independent harmonic sums (Fraction) ----------
_S1 = {0: F(0)}; _S2 = {0: F(0)}; _Sm2 = {0: F(0)}; _S11 = {0: F(0)}
def S1(a):
    a = max(a, 0)
    if a not in _S1:
        _S1[a] = S1(a - 1) + F(1, a)
    return _S1[a]
def S2(a):
    a = max(a, 0)
    if a not in _S2:
        _S2[a] = S2(a - 1) + F(1, a * a)
    return _S2[a]
def Sm2(a):
    a = max(a, 0)
    if a not in _Sm2:
        _Sm2[a] = Sm2(a - 1) + F((-1) ** a, a * a)
    return _Sm2[a]
def S11(a):
    a = max(a, 0)
    if a not in _S11:
        _S11[a] = S11(a - 1) + S1(a) * F(1, a)
    return _S11[a]
def S1sq(a):
    return S1(a) * S1(a)

# --------------------------- ladder cell -----------------------------------
def dist(n, k):
    return k + n - 1, -k          # a_+, a_-

# published-form labels -> evaluator at (n,k)
def eval_label(lab, n, k):
    ap, am = dist(n, k)
    amin = min(ap, am)
    sgn = F((-1) ** k)
    return {
        "1":            F(1),
        "(-1)^k*1":     sgn,
        "(-1)^k*S1p":   sgn * S1(ap),
        "(-1)^k*S1m":   sgn * S1(am),
        "(-1)^k*S1min": sgn * S1(amin),
        "(-1)^k*S2p":   sgn * S2(ap),
        "(-1)^k*Sm2p":  sgn * Sm2(ap),
    }[lab]

# --------------------------- independent base34 basis (for re-fit) ---------
def base_funcs(ap, am):
    return [F(1), S1(ap), S1(am), S2(ap), S2(am), Sm2(ap), Sm2(am),
            S11(ap), S11(am), S1sq(ap), S1sq(am), S1(ap) * S1(am)]
def min_funcs(ap, am):
    m = min(ap, am)
    return [S1(m), S2(m), Sm2(m), S11(m), S1sq(m)]
def row34(n, k):
    ap, am = dist(n, k)
    sgn = F((-1) ** k)
    bf = base_funcs(ap, am); mf = min_funcs(ap, am)
    return bf + [sgn * v for v in bf] + mf + [sgn * v for v in mf]

# exact rational rref / solve (self-contained) ------------------------------
def rref(M):
    R = [r[:] for r in M]; nr = len(R); nc = len(R[0]) if nr else 0
    piv = []; r = 0
    for c in range(nc):
        p = next((i for i in range(r, nr) if R[i][c] != 0), None)
        if p is None:
            continue
        R[r], R[p] = R[p], R[r]
        pv = R[r][c]; R[r] = [x / pv for x in R[r]]
        for i in range(nr):
            if i != r and R[i][c] != 0:
                f = R[i][c]; R[i] = [a - f * b for a, b in zip(R[i], R[r])]
        piv.append(c); r += 1
        if r == nr:
            break
    return R, piv
def solve(A, b):
    nr = len(A); nc = len(A[0]) if nr else 0
    aug = [A[i][:] + [b[i]] for i in range(nr)]
    R, piv = rref(aug)
    if piv and piv[-1] == nc:
        return 'incons', None
    x = [F(0)] * nc
    for ri, pc in enumerate(piv):
        if pc < nc:
            x[pc] = R[ri][nc]
    return ('unique' if len(piv) == nc else 'under'), x
def indep_cols(rows):
    if not rows:
        return []
    _, piv = rref([r[:] for r in rows])
    return sorted(piv)

# --------------------------- grids -----------------------------------------
def shape_of(key):
    if key[0] == 'R':
        return ('R', key[2]), key[1]
    s, v, dn, k, q = key[1], key[2], key[3], key[4], key[5]
    return ('BA', s, v, dn, q), k
def build_grids():
    spins = LT.available_spins()
    grids = defaultdict(dict)
    for n in spins:
        A = LT.load(n)
        for key, cd in A.items():
            sh, k = shape_of(key)
            for m, v in cd.items():
                if v != 0:
                    grids[(sh, m)][(n, k)] = v
    return spins, {kk: dict(vv) for kk, vv in grids.items()}

def refit(g, id_cap):
    cells = sorted(g.keys())
    idc = [c for c in cells if c[0] <= id_cap]
    fb = [row34(n, k) for (n, k) in idc]
    idx = indep_cols(fb)
    A = [[row34(n, k)[j] for j in idx] for (n, k) in idc]
    b = [g[(n, k)] for (n, k) in idc]
    st, c = solve(A, b)
    if st == 'incons':
        return None, False, 0, 0
    LABS34 = None  # not needed; we compare via reproduction below
    ok_all = 0; bad = 0; hold_ok = 0; hold_tot = 0
    for (n, k) in cells:
        rf = row34(n, k)
        val = sum(rf[j] * c[t] for t, j in enumerate(idx))
        match = (g[(n, k)] == val)
        if match:
            ok_all += 1
        else:
            bad += 1
        if n > id_cap:
            hold_tot += 1
            if match:
                hold_ok += 1
    # coefficients keyed by the 34-basis label order
    coefvec = {j: c[t] for t, j in enumerate(idx) if c[t] != 0}
    return coefvec, (bad == 0), hold_ok, hold_tot

# label index in the 34-basis (to compare re-fit vec against published labels)
BASE_LABS = ["1", "S1p", "S1m", "S2p", "S2m", "Sm2p", "Sm2m", "S11p", "S11m",
             "S1sqp", "S1sqm", "S1p*S1m"]
MIN_LABS = ["S1min", "S2min", "Sm2min", "S11min", "S1sqmin"]
LAB34 = (BASE_LABS + ["(-1)^k*" + x for x in BASE_LABS]
         + MIN_LABS + ["(-1)^k*" + x for x in MIN_LABS])

EXC_KEYS = {
    (('R', 1), ()), (('R', 2), ()), (('R', 3), ()),
    (('BA', 0, (), ((0, 1),), 1), ()), (('BA', 0, (), ((0, 2),), 1), ()),
    (('BA', 1, (), ((0, 1),), 2), ()), (('BA', 1, (), ((0, 2),), 1), ()),
}

def main():
    with open(os.path.join(HERE, 'catalog.json')) as f:
        catalog = json.load(f)
    spins, grids = build_grids()
    total = sum(len(g) for g in grids.values())

    report = {'checks': {}, 'pass': True}
    fails = []

    # ---------- (A) REPRODUCTION from published catalog.json ----------
    pub = {}
    for e in catalog['closing_slots']:
        sh = ast.literal_eval(e['shape']); m = () if e['monomial'] == '()' else tuple(
            [e['monomial']])
        pub[(sh, m)] = {lab: F(v) for lab, v in e['coefficients'].items()}
    repro_ok = 0; repro_bad = 0
    for (sh, m), coef in pub.items():
        g = grids[(sh, m)]
        for (n, k), tv in g.items():
            val = sum(c * eval_label(lab, n, k) for lab, c in coef.items())
            if val == tv:
                repro_ok += 1
            else:
                repro_bad += 1
                if len(fails) < 10:
                    fails.append(('reproduce', sh, m, n, k, str(tv), str(val)))
    report['checks']['A_reproduction'] = {
        'closing_entries_checked': repro_ok + repro_bad,
        'exact_matches': repro_ok, 'mismatches': repro_bad,
        'pass': repro_bad == 0,
    }
    if repro_bad:
        report['pass'] = False

    # ---------- partition ----------
    ent_close = sum(len(grids[k]) for k in pub)
    ent_exc = sum(len(grids[k]) for k in EXC_KEYS)
    report['checks']['partition'] = {
        'total_entries_all_tables': total,
        'closing_slot_entries': ent_close,
        'exceptional_slot_entries': ent_exc,
        'closing_plus_exceptional_equals_total': (ent_close + ent_exc == total),
        'n_closing_slots': len(pub), 'n_exceptional_slots': len(EXC_KEYS),
        'pass': (ent_close + ent_exc == total) and len(pub) == 40 and len(EXC_KEYS) == 7,
    }
    if not report['checks']['partition']['pass']:
        report['pass'] = False

    # ---------- (B) independent HOLDOUT RE-FIT ----------
    refit_close = 0; refit_exc = 0; coef_match = 0; coef_mismatch = 0
    hold_ok_tot = 0; hold_tot = 0; exc_correctly_fail = 0
    for (sh, m), g in grids.items():
        coefvec, closes, hok, htot = refit(g, 49)
        if (sh, m) in EXC_KEYS:
            # must NOT close (rational part is the irreducible kernel)
            if not closes:
                exc_correctly_fail += 1
            else:
                fails.append(('exc_should_fail', sh, m))
            refit_exc += 1
            continue
        # closing slot
        if not closes:
            fails.append(('closing_should_close', sh, m))
            report['pass'] = False
            continue
        refit_close += 1
        hold_ok_tot += hok; hold_tot += htot
        # compare re-fit coefficients to published ones
        refit_named = {LAB34[j]: v for j, v in coefvec.items()}
        published = pub[(sh, m)]
        if refit_named == published:
            coef_match += 1
        else:
            coef_mismatch += 1
            fails.append(('coef_mismatch', sh, m, refit_named, published))
    report['checks']['B_holdout_refit'] = {
        'id_cap': 49,
        'closing_slots_reclosed': refit_close,
        'closing_coeffs_equal_published': coef_match,
        'closing_coeff_mismatches': coef_mismatch,
        'holdout_cells_n_gt_49': hold_tot,
        'holdout_cells_reproduced': hold_ok_tot,
        'exceptional_slots_correctly_fail': exc_correctly_fail,
        'pass': (coef_mismatch == 0 and refit_close == 40
                 and exc_correctly_fail == 7 and hold_ok_tot == hold_tot),
    }
    if not report['checks']['B_holdout_refit']['pass']:
        report['pass'] = False

    # ---------- stronger n<=17 holdout (identical coefficients) ----------
    strong_match = 0; strong_close = 0
    for (sh, m), g in grids.items():
        if (sh, m) in EXC_KEYS:
            continue
        coefvec, closes, _, _ = refit(g, 17)
        if closes:
            strong_close += 1
            if {LAB34[j]: v for j, v in coefvec.items()} == pub[(sh, m)]:
                strong_match += 1
    report['checks']['B2_strong_holdout_n17'] = {
        'id_cap': 17,
        'closing_slots_reclosed': strong_close,
        'coeffs_identical_to_published': strong_match,
        'pass': strong_close == 40 and strong_match == 40,
    }
    if not report['checks']['B2_strong_holdout_n17']['pass']:
        report['pass'] = False

    # ---------- q5 constant sanity ----------
    q5ok = True
    for key in [(('R', 5), ()), (('BA', 0, (), (), 5), ())]:
        vals = set(grids[key].values())
        if vals != {F(32)}:
            q5ok = False
    report['checks']['q5_constant_32'] = {'pass': q5ok}
    if not q5ok:
        report['pass'] = False

    report['n_spins'] = len(spins)
    report['spins'] = spins
    report['sample_fails'] = fails[:10]

    try:
        with open(os.path.join(HERE, 'certificate_report.json'), 'w') as f:
            json.dump(report, f, indent=1)
    except OSError as e:
        # Read-only medium (e.g. running from a read-only checkout):
        # the verification below is what matters; the machine report is optional.
        print("[note] could not rewrite certificate_report.json (%s); "
              "continuing, the included copy is unchanged." % e)

    # ---------- print ----------
    print("=" * 68)
    print("CATALOG CERTIFICATE  --  NNLO weight-5 atom coefficients, odd spin")
    print("=" * 68)
    print("spins: %d   total nonzero coeff entries: %d" % (len(spins), total))
    A = report['checks']['A_reproduction']
    print("\n(A) REPRODUCTION from published catalog.json")
    print("    closing-slot entries checked : %d" % A['closing_entries_checked'])
    print("    exact matches / mismatches   : %d / %d  -> %s"
          % (A['exact_matches'], A['mismatches'], 'PASS' if A['pass'] else 'FAIL'))
    P = report['checks']['partition']
    print("\n    PARTITION: closing %d + exceptional %d = %d  (total %d)  -> %s"
          % (P['closing_slot_entries'], P['exceptional_slot_entries'],
             P['closing_slot_entries'] + P['exceptional_slot_entries'],
             P['total_entries_all_tables'], 'PASS' if P['pass'] else 'FAIL'))
    Bc = report['checks']['B_holdout_refit']
    print("\n(B) HOLDOUT RE-FIT (identify on n<=49, exact rational)")
    print("    closing slots re-closed      : %d / 40" % Bc['closing_slots_reclosed'])
    print("    re-fit coeffs == published   : %d / 40  (mismatches %d)"
          % (Bc['closing_coeffs_equal_published'], Bc['closing_coeff_mismatches']))
    print("    holdout cells (n>49) reprod. : %d / %d"
          % (Bc['holdout_cells_reproduced'], Bc['holdout_cells_n_gt_49']))
    print("    exceptional slots fail (good): %d / 7  -> %s"
          % (Bc['exceptional_slots_correctly_fail'], 'PASS' if Bc['pass'] else 'FAIL'))
    B2 = report['checks']['B2_strong_holdout_n17']
    print("\n(B2) STRONGER HOLDOUT (identify on n<=17):")
    print("    re-closed %d/40, coeffs identical to published %d/40 -> %s"
          % (B2['closing_slots_reclosed'], B2['coeffs_identical_to_published'],
             'PASS' if B2['pass'] else 'FAIL'))
    print("\n    q5 slots constant 32 : %s" % ('PASS' if q5ok else 'FAIL'))
    print("=" * 68)
    print("OVERALL: %s" % ("PASS -- every closing-slot coefficient in all tables "
                           "reproduced exactly; holdout verified." if report['pass']
                           else "FAIL (see sample_fails)"))
    print("=" * 68)
    return 0 if report['pass'] else 1

if __name__ == "__main__":
    sys.exit(main())


==> anc/catalog/certificate_report.json <==
{
 "checks": {
  "A_reproduction": {
   "closing_entries_checked": 98678,
   "exact_matches": 98678,
   "mismatches": 0,
   "pass": true
  },
  "partition": {
   "total_entries_all_tables": 116678,
   "closing_slot_entries": 98678,
   "exceptional_slot_entries": 18000,
   "closing_plus_exceptional_equals_total": true,
   "n_closing_slots": 40,
   "n_exceptional_slots": 7,
   "pass": true
  },
  "B_holdout_refit": {
   "id_cap": 49,
   "closing_slots_reclosed": 40,
   "closing_coeffs_equal_published": 40,
   "closing_coeff_mismatches": 0,
   "holdout_cells_n_gt_49": 75010,
   "holdout_cells_reproduced": 75010,
   "exceptional_slots_correctly_fail": 7,
   "pass": true
  },
  "B2_strong_holdout_n17": {
   "id_cap": 17,
   "closing_slots_reclosed": 40,
   "coeffs_identical_to_published": 40,
   "pass": true
  },
  "q5_constant_32": {
   "pass": true
  }
 },
 "pass": true,
 "n_spins": 51,
 "spins": [
  1,
  3,
  5,
  7,
  9,
  11,
  13,
  15,
  17,
  19,
  21,
  23,
  25,
  27,
  29,
  31,
  33,
  35,
  37,
  39,
  41,
  43,
  45,
  47,
  49,
  51,
  53,
  55,
  57,
  59,
  61,
  63,
  65,
  67,
  69,
  71,
  73,
  75,
  77,
  79,
  81,
  83,
  85,
  87,
  89,
  91,
  93,
  95,
  97,
  99,
  101
 ],
 "sample_fails": []
}

==> anc/collapse/collapse_certified.md <==
# Transcendental-economy layer -- validated

**NNLO BFKL eigenvalue block `F_n(z)` (planar N=4 SYM), odd spin n = 1…91.**
Independent re-derivation of the collapse layer from the kernel-layer input
`../kernels/kernels_n1_91.json` and the exact atom tables. Every
identification is exact rational arithmetic (`fractions.Fraction`); every
transcendental identity is verified by direct high-precision summation at
`mpmath` dps ≥ 60 (identities cleared to ~1e-81 at dps 80). Deliverables in this
folder: `letter_identities.py`, `g_eval.py`, `residual_kernels_n1_91.json`.
(`g_eval.py` reproduces the reference run; its console log is not included.)

---

## 0. Object and notation

Atom language (from `tables/load_tables.py`, `a := z+k`):

    R-atom            1/(z+k)^q
    BA-atom           sum_{N>=1}  sigma^N S_v(N) / ( prod_(d,p) (N+d)^p (N+z+k)^q )

The five kernels of the collapse have `v=()` (so `S_v=1`) and a single denominator
factor:

| kernel  | raw shape                    | atom (a = z+k) |
|---------|------------------------------|----------------|
| K_BAcw3 | `('BA',0,(),((0,1),),1)`     | `Om3(a) = sum 1/( N (N+a) )` |
| K_BAcw2 | cw2 family `A+B−C` (below)    | `Om2(a)` (clean, below) |
| K_R1    | `('R',1)`                    | `1/a` |
| K_R2    | `('R',2)`                    | `1/a^2` |
| K_R3    | `('R',3)`                    | `1/a^3` |

The BA-cw2 family, three raw grids:

    A = ('BA',1,(),((0,1),),2)  = sum (-1)^N/( N   (N+a)^2 )   [BA_11_2]  multiple +1
    B = ('BA',1,(),((0,2),),1)  = sum (-1)^N/( N^2 (N+a)   )   [BA_12_1]  multiple +1
    C = ('BA',0,(),((0,2),),1)  = sum      1 /( N^2 (N+a)   )   [BA_02_1]  multiple -1

The **kernels are the per-spin exact-rational orthogonal residuals** of the seven
exceptional raw grids onto the elementary weight≤2 ladder basis (base34,
`kernels/basis.py`). Below the staircase onset the residual is exactly `0`.

The kernel-weighted ladder sum is

    G(n,z) = sum_k [ K_R1/(z+k) + K_R2/(z+k)^2 + K_R3/(z+k)^3
                     + K_BAcw3·Om3(z+k) + K_BAcw2·Om2(z+k) ].

---

## 1. Atom closed forms -- derived by partial fractions, verified to 1e-60

Classical inputs: `sum(-1)^N/N = -ln2`, `sum(-1)^N/N^2 = -zeta_2/2`,
`sum(-1)^N/(N+a) = -Phi(-1,1,a+1)`, `sum(-1)^N/(N+a)^2 = -Phi(-1,2,a+1)`,
`sum[1/N-1/(N+a)] = psi(a+1)+gamma`.

**Partial fractions.**

    1/(N(N+a))    = (1/a)[1/N − 1/(N+a)]
    1/(N(N+a)^2)  = (1/a^2)/N − (1/a^2)/(N+a) − (1/a)/(N+a)^2
    1/(N^2(N+a))  = −(1/a^2)/N + (1/a)/N^2 + (1/a^2)/(N+a)

Summing gives the four atom closed forms:

    Om3(a) = A(a) : (psi(a+1)+gamma)/a
    A(a)   = −ln2/a^2 + Phi(-1,1,a+1)/a^2 + Phi(-1,2,a+1)/a
    B(a)   =  ln2/a^2 − zeta_2/(2a)      − Phi(-1,1,a+1)/a^2
    C(a)   = −(psi(a+1)+gamma)/a^2 + zeta_2/a

**The collapse of the cw2 trio.** In the (+1,+1,−1) combination the `ln2` and the
second-tier Lerch object `Phi(-1,1,·)` cancel term-by-term:

    Om2(a) = A(a) + B(a) − C(a)
           = (psi(a+1)+gamma)/a^2 + Phi(-1,2,a+1)/a − (3/2) zeta_2/a .

Only the depth-one digamma `psi` and the depth-one Lerch `Phi(-1,2,·)` survive.

**Verification** (`letter_identities.py`, dps 80, tol 1e-60, generic real +
complex `a`):

    Om3  micro == (psi(a+1)+g)/a                   worst=2.11e-81  PASS
    A    micro == closed                           worst=5.27e-82  PASS
    B    micro == closed                           worst=1.05e-81  PASS
    C    micro == closed                           worst=2.36e-81  PASS
    Om2  micro == closed (A+B-C)                   worst=1.18e-81  PASS
    Om2 closed == A_cl+B_cl-C_cl                   worst=2.11e-81  PASS

---

## 2. The collapse of the ladder sum -- G two independent ways

Writing `R_k(z) = psi(z+k+1)−psi(z+1)` and
`S_k(z) = Phi(-1,2,z+k+1) − (-1)^k Phi(-1,2,z+1)`, the split of each atom's
`z+k`-transcendentals into `z`-transcendentals is pure algebra:

    Om3(z+k) = (psi(z+1)+gamma)/(z+k) + R_k(z)/(z+k)
    Om2(z+k) = (psi(z+1)+gamma)/(z+k)^2 + (-1)^k Phi(-1,2,z+1)/(z+k)
               + S_k(z)/(z+k) + R_k(z)/(z+k)^2 − (3/2) zeta_2/(z+k)

Both `R_k` and `S_k` are **finite rational** functions of `z` (proven, verified):

    R_k(z) = −sum_{m=k+1}^{0} 1/(z+m)                     (k ≤ 0)
    S_k(z) =  sum_{j=0}^{-k-1} (-1)^j / (z+k+1+j)^2

so the collapsed form reintroduces no per-cell transcendental:

    G(n,z) = ( psi(z+1)+gamma ) A_n(z) + Phi(-1,2,z+1) B_n(z) + Rat_n(z)
    A_n  = sum_k [ K_BAcw3/(z+k) + K_BAcw2/(z+k)^2 ]
    B_n  = sum_k [ (-1)^k K_BAcw2/(z+k) ]
    Rat_n= sum_k [ K_R1/(z+k) + K_R2/(z+k)^2 + K_R3/(z+k)^3
                   + K_BAcw3 R_k/(z+k)
                   + K_BAcw2 ( S_k/(z+k) + R_k/(z+k)^2 − (3/2) zeta_2/(z+k) ) ].

The **entire O(n) kernel-weighted ladder sum G rests on just two depth-one
z-transcendentals** `psi(z+1)+gamma` and `Phi(-1,2,z+1)`.

**End-to-end validation** (`g_eval.py`), 15 points across n ∈ {21,33,51,71,91}:
`G_direct` (per-cell atoms `Om3,Om2`) vs `G_collapsed` (`A_n,B_n,Rat_n` with
finite-rational `R_k,S_k`), and a third independent evaluation `G_family` that
uses the three raw cw2 atoms `A,B,C` separately.

    worst | G_direct − G_collapsed |  @ dps 80  = 1.10e-80   (|G| ~ 0.008 … 7.9)
    same worst point                @ dps 160  = 0.0  (exact)
    worst | G_direct − G_family   |  @ dps 80  = 1.05e-80

The residual is a fixed-precision cancellation floor that **vanishes when the
precision is raised** -- i.e. the collapse is an exact identity, not a fit.

> **Transcendental economy of the cw2 sector.** `G_family` equals `G_direct`
> because the residual family relations `K(BA_12_1)=+K(BA_11_2)`,
> `K(BA_02_1)=-K(BA_11_2)` hold **exactly** (linearity of the projection). These
> are precisely the relations that make the `ln2` coefficient
> `(r12−r11)/a^2` and the `Phi(-1,1)` coefficient `(r11−r12)/a^2` cancel per cell,
> fusing the three raw cw2 atoms into the single clean `Om2`. Verified exact.

---

## 3. Half-argument Letter identity

    Phi(-1,2,z+1) = (1/4) [ psi'((z+1)/2) − psi'((z+2)/2) ]        (all z)

(operand order as written -- the second collapse transcendental in the Letter).
Verified at 6 generic complex `z`, worst 5.27e-82. On the even branch (`z` an even
integer, i.e. the n≡1 mod 4 slice at ν=0):

    Phi(-1,2,z+1) = S_{-2}(z) + zeta_2/2 ,   S_{-2}(z)=sum_{i=1}^{z}(-1)^i/i^2

verified `z ∈ {0,2,4,6,10,14}`, worst 1.38e-81.

---

## 4. Special-cell closed forms (raw coefficients) -- exact on ALL odd n

`M := (n−1)/2`; sums in `harmonic.py` conventions
(`S2=H_2`, `S11=S_{1,1}`, `Sm2=S_{-2}`, `S1=H_1`). Raw grid `BA_11_2 = d_BAcw2`
(and raw `BA_11_2 ≡ BA_12_1` identically). All hold exactly on the full range
n = 3…91.

    d_BAcw2(n, k=-M)     = 32 (-1)^M S2(M)
    d_BAcw2(n, k=-(n-1)) = -64 S11(n-1) + 96 S2(n-1) + 32 Sm2(n-1)
                           ( = d_BAcw2(n, k=0) by the k↔-(n-1) reflection )
    d_R3   (n, k=-M)     = (-1)^M [ 48 S2 + 32 S11 + 32 Sm2 ](M)
    R3 grid top    k=0        =  32 S11(n-1)
    R3 grid bottom k=-(n-2)   = -32 S1 (n-1)          (R3 support is k ∈ [-(n-2),0])

**Holdout.** The closed forms are pinned from the low spins and confirmed exact on
the high-spin holdout n = 35…91 (never used to fix them). Result: PASS on every
odd n present, including 35,…,91.

**Telescoping proof of `d_BAcw2(n,-M) = 32 (-1)^M S2(M)`.**
Let `f(M) = d_BAcw2(2M+1, -M)`. The special-cell values obey the three-term
recurrence

    (M+1)^2 f(M) + (2M^2+6M+5) f(M+1) + (M+2)^2 f(M+2) = 0     [verified exactly for M=1..43, n=3..91]

and `2M^2+6M+5 = (M+1)^2 + (M+2)^2` (identity). Substituting `f(M)=(-1)^M b(M)`
turns the recurrence into `(M+1)^2 [b(M)-b(M+1)] = (M+2)^2 [b(M+1)-b(M+2)]`, i.e.
`(M+1)^2 [b(M+1)-b(M)]` is constant; the two seeds `b(1)=32` and `b(2)=40` (i.e. `f(1)=-32`, `f(2)=40`) pin it to `4[b(2)-b(1)]=32`, which gives

    b(M+1) − b(M) = 32/(M+1)^2   =>   b(M) = 32 S2(M),   f(M) = 32 (-1)^M S2(M). ∎

All steps verified exact on the tabulated range M=1..43 (n=3..91) via
`g_eval.cert_telescoping`; given the verified recurrence and the two seeds, the
closed form follows by telescoping.

---

## 5. G ≡ 0 for n ≤ 17, staircase onset thereafter

Because every kernel is a residual that vanishes below its onset spin, and no
kernel turns on before n = 19, **G(n,z) ≡ 0 identically for all odd n ≤ 17**
(verified: no residual-kernel cell exists at any odd n ≤ 17). The kernels then
switch on in a staircase:

| kernel  | onset spin | nonzero residual cells | raw grid cells |
|---------|-----------|------------------------|----------------|
| K_BAcw3 | 19 | 1990 | 2070 |
| K_R1    | 21 | 1952 | 2070 |
| K_R2    | 21 | 1952 | 2070 |
| K_R3    | 21 | 1952 | 2070 |
| K_BAcw2 | 41 | 1696 | 2115 |

(K_BAcw3 onset 19 matches the prior-run anchor, min-distance threshold 9. The
R and cw2 onsets are elementary-gauge dependent, as flagged in the kernel layer.)

---

## Reproduce

    cd anc/collapse
    python3 letter_identities.py        # atom + half-argument identities (dps 80)
    python3 g_eval.py                   # residuals + all identity checks + end-to-end

`g_eval.py` rebuilds `residual_kernels_n1_91.json` from the read-only kernel JSON
via the exact base34 projection, then runs every check in this document and prints
the full reference output.

## Honest notes

- The kernels used in `G` are **residuals** (elementary harmonic content removed),
  matching the Letter's "Once the explicit nested harmonic sums are separated, the
  residual coefficient-weighted part …". The task-3 special-cell formulas are for
  the **raw** grids and are a separate exact result (raw `d_BAcw2` is nonzero
  already at n=3, whereas the residual is zero below n=41).
- A precision bug was found and fixed during this run: an early `G_collapsed`
  read `zeta_2` from a module constant frozen at import-time precision, which
  showed up only for n ≥ 41 (where K_BAcw2 first multiplies that constant) and
  did **not** shrink under raised precision. Computing `zeta_2 = pi^2/6` at the
  active precision fixed it; the dps-160 recheck then gives exactly 0.0. Reported
  here rather than papered over -- the honest dps-scaling test is what caught it.
- All numeric floors above are fixed-precision cancellation across the O(n)
  towers, confirmed by the diff collapsing to 0 at higher dps.


==> anc/collapse/g_eval.py <==
#!/usr/bin/env python3
r"""
g_eval.py  --  the NNLO transcendental-economy collapse: kernel-weighted ladder
sum G(n,z) evaluated two independent ways and verified equal (exact residual
gates).

    G(n,z) = sum_k [ K_R1/(z+k) + K_R2/(z+k)^2 + K_R3/(z+k)^3
                     + K_BAcw3 * Om3(z+k) + K_BAcw2 * Om2(z+k) ]      (DIRECT)

           = ( psi(z+1)+gamma ) A_n(z) + Phi(-1,2,z+1) B_n(z) + Rat_n(z)  (COLLAPSED)

with, writing a = z+k,
    Om3(a) = (psi(a+1)+gamma)/a
    Om2(a) = (psi(a+1)+gamma)/a^2 + Phi(-1,2,a+1)/a - (3/2) zeta_2/a
    A_n = sum_k [ K_BAcw3/(z+k) + K_BAcw2/(z+k)^2 ]
    B_n = sum_k [ (-1)^k K_BAcw2/(z+k) ]
    Rat_n = sum_k [ K_R1/(z+k) + K_R2/(z+k)^2 + K_R3/(z+k)^3
                    + K_BAcw3 R_k(z)/(z+k)
                    + K_BAcw2 ( S_k(z)/(z+k) + R_k(z)/(z+k)^2 - (3/2) zeta_2/(z+k) ) ]
    R_k(z) = psi(z+k+1) - psi(z+1)            = -sum_{m=k+1}^{0} 1/(z+m)          (k<=0)
    S_k(z) = Phi(-1,2,z+k+1) - (-1)^k Phi(-1,2,z+1) = sum_{j=0}^{-k-1} (-1)^j/(z+k+1+j)^2

Both R_k and S_k are FINITE RATIONAL functions of z, so COLLAPSED reintroduces no
per-cell transcendental: the whole coefficient-weighted ladder rests on just the
two depth-one z-transcendentals psi(z+1)+gamma and Phi(-1,2,z+1).

The five kernels are the per-spin exact-rational ORTHOGONAL RESIDUALS of the seven
exceptional raw grids onto the elementary weight<=2 ladder basis (base34); below
the staircase onset the residual is exactly 0 (=> G == 0 for n<=17).  The BA-cw2
family residuals obey  K(BA_12_1)=+K(BA_11_2),  K(BA_02_1)=-K(BA_11_2)  exactly
(linearity of the projection), which is precisely what fuses the three raw cw2
atoms A,B,C into the single clean Om2 = A+B-C.

Inputs (read-only):  ../kernels/kernels_n1_91.json  and the base34 basis modules
basis.py / harmonic.py / linalg.py included in ../kernels (override the directory
with the environment variable NNLO_KERNELS).
Outputs:  residual_kernels_n1_91.json (cached) in this folder.
"""
import os, sys, json
from fractions import Fraction as F
import mpmath as mp

HERE = os.path.dirname(os.path.abspath(__file__))
# Bundle-local kernel layer: kernels_n1_91.json and the base34 basis modules
# (basis.py, harmonic.py, linalg.py) are in ../kernels. Override with NNLO_KERNELS.
KDIR = os.environ.get("NNLO_KERNELS", os.path.join(HERE, os.pardir, "kernels"))
KJSON = os.path.join(KDIR, "kernels_n1_91.json")
RESJSON = os.path.join(HERE, "residual_kernels_n1_91.json")
sys.path.insert(0, KDIR)
sys.path.insert(0, HERE)
import basis as B_, linalg as LA, harmonic as H          # base34 elementary basis
import letter_identities as LI

RAWNAMES = ['K_R1', 'K_R2', 'K_R3', 'BA_01_1', 'BA_11_2', 'BA_12_1', 'BA_02_1']

# ----------------------------------------------------------- raw grids --------
def load_raw():
    d = json.load(open(KJSON))['exceptional_grids']
    out = {}
    for nm in RAWNAMES:
        g = {}
        for key, v in d[nm]['raw_coefficients'].items():
            n, k = key.split(','); g[(int(n), int(k))] = F(v)
        out[nm] = g
    return out

# ----------------------------------------- per-spin orthogonal residual -------
def perspin_residual(g):
    cells = sorted(g.keys()); spins = sorted(set(n for n, k in cells)); resid = {}
    for n in spins:
        ks = sorted(k for nn, k in cells if nn == n)
        A = [B_.row(n, k, True, True) for k in ks]; b = [g[(n, k)] for k in ks]
        ncol = len(A[0])
        AT = [[A[r][c] for r in range(len(A))] for c in range(ncol)]
        ATA = [[sum(AT[i][r]*A[r][j] for r in range(len(A))) for j in range(ncol)]
               for i in range(ncol)]
        ATb = [sum(AT[i][r]*b[r] for r in range(len(A))) for i in range(ncol)]
        st, c = LA.solve(ATA, ATb)
        for idx, k in enumerate(ks):
            r = b[idx] - sum(A[idx][j]*c[j] for j in range(ncol))
            if r != 0:
                resid[(n, k)] = r
    return resid

def build_residuals(save=True):
    raw = load_raw()
    res = {nm: perspin_residual(raw[nm]) for nm in RAWNAMES}
    if save:
        ser = {nm: {("%d,%d" % nk): str(v) for nk, v in sorted(g.items())}
               for nm, g in res.items()}
        try:
            with open(RESJSON, 'w') as fh:
                json.dump(ser, fh, indent=1)
        except OSError as e:
            # Read-only medium: the included cache is what is included; keep going in memory.
            print("[note] could not write %s (%s); using in-memory residuals."
                  % (os.path.relpath(RESJSON), e))
    return res

def load_residuals():
    if os.path.exists(RESJSON):
        d = json.load(open(RESJSON))
        return {nm: {tuple(map(int, k.split(','))): F(v) for k, v in g.items()}
                for nm, g in d.items()}
    return build_residuals()

# ------------------------------------------------- kernel grid accessor -------
class Kernels:
    """The five collapse kernels as (n,k)->Fraction grids, from the residuals."""
    def __init__(self, res):
        self.res = res
        self.K = {'K_R1': res['K_R1'], 'K_R2': res['K_R2'], 'K_R3': res['K_R3'],
                  'K_BAcw3': res['BA_01_1'], 'K_BAcw2': res['BA_11_2']}
    def val(self, nm, n, k):
        return self.K[nm].get((n, k), F(0))
    def fval(self, nm, n, k):
        v = self.K[nm].get((n, k))
        return mp.mpf(0) if v is None else mp.mpf(v.numerator)/mp.mpf(v.denominator)
    def cells(self, n):
        s = set()
        for g in self.K.values():
            s.update(k for (nn, k) in g if nn == n)
        return sorted(s)
    def onset(self, nm):
        ns = sorted(set(n for n, k in self.K[nm]))
        return ns[0] if ns else None

# --------------------------------- finite rational R_k, S_k (both proven) -----
def Rk_rat(z, k):                       # -sum_{m=k+1}^{0} 1/(z+m)
    return -sum(mp.mpf(1)/(z+m) for m in range(k+1, 1))
def Sk_rat(z, k):                       # sum_{j=0}^{-k-1} (-1)^j/(z+k+1+j)^2
    return sum(mp.mpf((-1)**j)/(z+k+1+j)**2 for j in range(0, -k))

# ---------------------------------------------------- G, two ways -------------
def G_direct(K, n, z):
    tot = mp.mpf(0)
    for k in K.cells(n):
        a = z + k
        tot += (K.fval('K_R1', n, k)/a + K.fval('K_R2', n, k)/a**2
                + K.fval('K_R3', n, k)/a**3
                + K.fval('K_BAcw3', n, k)*LI.Om3(a)
                + K.fval('K_BAcw2', n, k)*LI.Om2(a))
    return tot

def ABRat(K, n, z):
    z2 = mp.pi**2/6          # computed at the ACTIVE precision (never a stale global)
    An = Bn = Rat = mp.mpf(0)
    for k in K.cells(n):
        sgn = mp.mpf((-1)**k)
        kb3 = K.fval('K_BAcw3', n, k); kb2 = K.fval('K_BAcw2', n, k)
        An += kb3/(z+k) + kb2/(z+k)**2
        Bn += sgn*kb2/(z+k)
        Rk = Rk_rat(z, k); Sk = Sk_rat(z, k)
        Rat += (K.fval('K_R1', n, k)/(z+k) + K.fval('K_R2', n, k)/(z+k)**2
                + K.fval('K_R3', n, k)/(z+k)**3
                + kb3*Rk/(z+k)
                + kb2*(Sk/(z+k) + Rk/(z+k)**2 - mp.mpf(3)/2*z2/(z+k)))
    return An, Bn, Rat

def G_collapsed(K, n, z):
    An, Bn, Rat = ABRat(K, n, z)
    return (mp.digamma(z+1)+mp.euler)*An + mp.lerchphi(-1, 2, z+1)*Bn + Rat

def G_family(K, n, z):
    """Independent DIRECT eval using the three raw cw2 atoms A,B,C separately
    (each carrying ln2 and Phi(-1,1)); equals G_direct via the residual family
    relations r12=r11, r02=-r11, exhibiting the ln2 / Phi(-1,1) cancellation."""
    res = K.res
    def fv(nm, n, k):
        v = res[nm].get((n, k)); return mp.mpf(0) if v is None else mp.mpf(v.numerator)/mp.mpf(v.denominator)
    tot = mp.mpf(0)
    for k in K.cells(n):
        a = z + k
        tot += (fv('K_R1', n, k)/a + fv('K_R2', n, k)/a**2 + fv('K_R3', n, k)/a**3
                + fv('BA_01_1', n, k)*LI.Om3(a)
                + fv('BA_11_2', n, k)*LI.A_closed(a)
                + fv('BA_12_1', n, k)*LI.B_closed(a)
                + fv('BA_02_1', n, k)*LI.C_closed(a))
    return tot

# ================================================================== VERIFY ====
def cert_family_relations(res):
    def eq(x, y):
        cs = set(res[x]) | set(res[y])
        return all(res[x].get(c, F(0)) == res[y].get(c, F(0)) for c in cs)
    def neg(x, y):
        cs = set(res[x]) | set(res[y])
        return all(res[x].get(c, F(0)) == -res[y].get(c, F(0)) for c in cs)
    return {'K(BA_12_1)==+K(BA_11_2)': eq('BA_12_1', 'BA_11_2'),
            'K(BA_02_1)==-K(BA_11_2)': neg('BA_02_1', 'BA_11_2')}

def cert_onsets(K):
    return {nm: K.onset(nm) for nm in K.K}

def cert_Gzero(K):
    """G == 0 for all odd n<=17  <=>  every residual kernel is empty there."""
    bad = []
    for n in range(1, 18, 2):
        if any((nn == n) for g in K.K.values() for (nn, kk) in g):
            bad.append(n)
    return {'all_odd_n_le_17_have_G_identically_zero': (bad == []),
            'spins_with_nonzero_residual_below_19': bad}

def cert_special_cells(res):
    """Task-3 raw-coefficient special-cell closed forms, exact on all odd n."""
    BA = res['BA_11_2']   # raw grid = d_BAcw2 (residual name reused; here read RAW)
    raw = load_raw()
    dBA = raw['BA_11_2']; dR3 = raw['K_R3']
    spins = sorted(set(n for n, k in dBA))
    S1, S2, Sm2, S11 = H.S1, H.S2, H.Sm2, H.S11
    def M(n): return (n-1)//2
    res_out = {}
    res_out['d_BAcw2(n,-M)=32(-1)^M S2(M)'] = all(
        dBA[(n, -M(n))] == 32*(-1)**M(n)*S2(M(n)) for n in spins if (n, -M(n)) in dBA)
    res_out['d_BAcw2(n,-(n-1))=-64 S11+96 S2+32 Sm2 (n-1)'] = all(
        dBA[(n, -(n-1))] == -64*S11(n-1)+96*S2(n-1)+32*Sm2(n-1)
        for n in spins if (n, -(n-1)) in dBA)
    res_out['d_R3(n,-M)=(-1)^M[48 S2+32 S11+32 Sm2](M)'] = all(
        dR3[(n, -M(n))] == (-1)**M(n)*(48*S2(M(n))+32*S11(M(n))+32*Sm2(M(n)))
        for n in spins if (n, -M(n)) in dR3)
    res_out['R3 top k=0 = 32 S11(n-1)'] = all(
        dR3[(n, 0)] == 32*S11(n-1) for n in spins if (n, 0) in dR3)
    # R3 bottom = most-negative present k = -(n-2)
    byn = {}
    for (n, k) in dR3:
        byn.setdefault(n, []).append(k)
    res_out['R3 bottom k=-(n-2) = -32 S1(n-1)'] = all(
        dR3[(n, min(byn[n]))] == -32*S1(n-1) for n in spins if n in byn and n >= 3)
    return res_out

def cert_telescoping(res):
    """Telescoping proof of d_BAcw2(n,-M)=32(-1)^M S2(M).
       f(M)=d_BAcw2(2M+1,-M) obeys (M+1)^2 f + (2M^2+6M+5) f_+ + (M+2)^2 f_++ = 0,
       and 2M^2+6M+5 = (M+1)^2 + (M+2)^2, so f=(-1)^M b with b(M+1)-b(M)=32/(M+1)^2."""
    dBA = load_raw()['BA_11_2']
    spins = sorted(set(n for n, k in dBA))
    Ms = sorted((n-1)//2 for n in spins)
    f = {M: dBA[(2*M+1, -M)] for M in Ms if (2*M+1, -M) in dBA}
    rec = all((M+1)**2*f[M] + (2*M*M+6*M+5)*f[M+1] + (M+2)**2*f[M+2] == 0
              for M in Ms if M in f and M+1 in f and M+2 in f)
    coef = all(2*M*M+6*M+5 == (M+1)**2+(M+2)**2 for M in range(0, 60))
    b = {M: F((-1)**M)*f[M] for M in f}
    tel = all(b[M+1]-b[M] == F(32, (M+1)**2) for M in Ms if M in b and M+1 in b)
    return {'3-term recurrence annihilates f(M), M=1..43 (verified exactly, data n=3..91)': rec,
            '2M^2+6M+5 == (M+1)^2+(M+2)^2': coef,
            'b(M+1)-b(M) == 32/(M+1)^2  (b=(-1)^M f)': tel,
            'b(1)==32, b(2)==40 (two seeds)': (b.get(1) == 32 and b.get(2) == 40)}

def cert_two_way(K, dps=80, holdout_dps=160):
    """G_direct == G_collapsed == G_family at 15 points across n in {21,33,51,71,91};
    re-run worst point at higher dps to show the residual is a cancellation floor."""
    mp.mp.dps = dps
    zs = [mp.mpc('0.5', '1.3'), mp.mpc('1.1', '-0.7'), mp.mpc('2.2', '0.9')]
    rows = []; worst = mp.mpf(0); worst_pt = None
    for n in [21, 33, 51, 71, 91]:
        for z in zs:
            gd = G_direct(K, n, z); gc = G_collapsed(K, n, z); gf = G_family(K, n, z)
            d1 = abs(gd-gc); d2 = abs(gd-gf); dm = max(d1, d2)
            rows.append((n, z, abs(gd), d1, d2))
            if dm > worst:
                worst = dm; worst_pt = (n, z)
    # high-precision recheck of the worst point
    mp.mp.dps = holdout_dps
    n, z = worst_pt
    gd = G_direct(K, n, z); gc = G_collapsed(K, n, z)
    hi = abs(gd-gc)
    mp.mp.dps = dps
    return {'rows': rows, 'worst_abs_diff': worst, 'worst_pt': worst_pt,
            'worst_abs_diff_at_dps%d' % holdout_dps: hi}

# ----------------------------------------------------------------- main -------
def main():
    print("== residual kernels (base34 orthogonal projection, exact) ==")
    # Prefer the included cache residual_kernels_n1_91.json (seconds); rebuild from
    # ../kernels only if it is absent. Set NNLO_REBUILD=1 to force a rebuild.
    if os.environ.get("NNLO_REBUILD") == "1":
        res = build_residuals(save=True)
        print("   rebuilt from ../kernels and cached", os.path.relpath(RESJSON))
    else:
        res = load_residuals()
        print("   loaded", os.path.relpath(RESJSON)
              if os.path.exists(RESJSON) else "(rebuilt: no cache present)")
    K = Kernels(res)

    print("\n== family residual relations (transcendental economy of cw2) ==")
    for k, v in cert_family_relations(res).items():
        print("   %-28s %s" % (k, v))

    print("\n== staircase onsets (first spin with nonzero residual kernel) ==")
    for k, v in cert_onsets(K).items():
        print("   %-9s onset n = %s" % (k, v))

    print("\n== G == 0 identically for n<=17 ==")
    for k, v in cert_Gzero(K).items():
        print("   %-46s %s" % (k, v))

    print("\n== task-3 raw special-cell closed forms (exact, all odd n) ==")
    for k, v in cert_special_cells(res).items():
        print("   [%s] %s" % ('PASS' if v else 'FAIL', k))

    print("\n== telescoping proof of d_BAcw2(n,-M) ==")
    for k, v in cert_telescoping(res).items():
        print("   [%s] %s" % ('PASS' if v else 'FAIL', k))

    print("\n== atom + half-argument identities (letter_identities) ==")
    LI.verify(dps=80, verbose=True)

    print("\n== end-to-end: G two ways at 15 points, n in {21,33,51,71,91} ==")
    tw = cert_two_way(K, dps=80, holdout_dps=160)
    for n, z, g, d1, d2 in tw['rows']:
        print("   n=%2d z=%-12s |G|=%-11s |dir-coll|=%-9s |dir-fam|=%-9s"
              % (n, z, mp.nstr(g, 6), mp.nstr(d1, 3), mp.nstr(d2, 3)))
    print("   worst abs diff @dps80  :", mp.nstr(tw['worst_abs_diff'], 4),
          "at", tw['worst_pt'])
    print("   same point   @dps160   :", mp.nstr(tw['worst_abs_diff_at_dps160'], 4),
          "  (floor scales with precision => exact identity)")

if __name__ == "__main__":
    main()


==> anc/collapse/letter_identities.py <==
#!/usr/bin/env python3
r"""
letter_identities.py  --  the one-variable atom identities behind the NNLO
transcendental-economy collapse (planar N=4 SYM BFKL eigenvalue, weight 5).

Re-derived from scratch by partial fractions; every identity verified by direct
high-precision summation to better than 1e-60.  Self-contained (mpmath only).

================================================================================
ATOM LANGUAGE  (load_tables.py convention;  a := z+k)
================================================================================
    R-atom        1/(z+k)^q
    BA-atom       sum_{N>=1}  sigma^N S_v(N) / ( prod_(d,p) (N+d)^p * (N+z+k)^q )

The five kernels of the collapse carry v=() (so S_v=1), a single denominator
factor (0,p) = N^p, and sigma = +1 (s=0) or -1 (s=1):

    BAcw3  = ('BA',0,(),((0,1),),1) : Om3(a) = sum_{N>=1} 1/( N (N+a) )
    A      = ('BA',1,(),((0,1),),2) :  A(a)  = sum_{N>=1} (-1)^N/( N   (N+a)^2 )   [BA_11_2]
    B      = ('BA',1,(),((0,2),),1) :  B(a)  = sum_{N>=1} (-1)^N/( N^2 (N+a)   )   [BA_12_1]
    C      = ('BA',0,(),((0,2),),1) :  C(a)  = sum_{N>=1}      1 /( N^2 (N+a)   )   [BA_02_1]

The single BA-cw2 collapse atom is the (+1,+1,-1) family combination
    Om2(a) = A(a) + B(a) - C(a).

================================================================================
PARTIAL-FRACTION DERIVATION
================================================================================
Constants (classical):  S(-1,1)=sum(-1)^N/N = -ln2 ;  S(-1,2)=sum(-1)^N/N^2 = -zeta_2/2 .
Lerch tails:  sum_{N>=1}(-1)^N/(N+a)   = -Phi(-1,1,a+1)
              sum_{N>=1}(-1)^N/(N+a)^2 = -Phi(-1,2,a+1)
              sum_{N>=1}[1/N - 1/(N+a)] = psi(a+1)+gamma          (harmonic)
              sum_{N>=1} 1/(N+a)^2      converges for each fixed a (it is
                                        zeta(2,a+1)); it appears here inside combos.

(i) Om3.   1/(N(N+a)) = (1/a)[1/N - 1/(N+a)]  =>
        Om3(a) = (1/a) sum[1/N-1/(N+a)] = ( psi(a+1)+gamma )/a .

(ii) A.    1/(N(N+a)^2) = (1/a^2)/N - (1/a^2)/(N+a) - (1/a)/(N+a)^2  =>
        A(a) = (1/a^2)(-ln2) - (1/a^2)(-Phi(-1,1,a+1)) - (1/a)(-Phi(-1,2,a+1))
             = -ln2/a^2 + Phi(-1,1,a+1)/a^2 + Phi(-1,2,a+1)/a .

(iii) B.   1/(N^2(N+a)) = -(1/a^2)/N + (1/a)/N^2 + (1/a^2)/(N+a)  =>
        B(a) = -(1/a^2)(-ln2) + (1/a)(-zeta_2/2) + (1/a^2)(-Phi(-1,1,a+1))
             =  ln2/a^2 - zeta_2/(2a) - Phi(-1,1,a+1)/a^2 .

(iv) C.    same partial fractions, no (-1)^N; the two divergent pieces recombine:
        C(a) = -(1/a^2) sum[1/N-1/(N+a)] + (1/a) zeta_2
             = -( psi(a+1)+gamma )/a^2 + zeta_2/a .

(v) COLLAPSE.  Om2 = A + B - C :
        ln2 terms:              -ln2/a^2 + ln2/a^2            = 0
        Phi(-1,1,a+1) terms:  +Phi(-1,1)/a^2 - Phi(-1,1)/a^2 = 0
        survivors:  ( psi(a+1)+gamma )/a^2 + Phi(-1,2,a+1)/a - zeta_2/(2a) - zeta_2/a

        Om2(a) = ( psi(a+1)+gamma )/a^2 + Phi(-1,2,a+1)/a - (3/2) zeta_2/a .

The ln2 and the second-tier Lerch object Phi(-1,1,.) (= a shifted eta / log-type
constant) are present in A and B individually but CANCEL in the (+1,+1,-1)
combination, leaving only depth-one psi and the depth-one Lerch Phi(-1,2,.).

================================================================================
HALF-ARGUMENT LETTER IDENTITY
================================================================================
    Phi(-1,2,z+1) = (1/4)[ psi'((z+1)/2) - psi'((z+2)/2) ]          (all z)
    Phi(-1,2,z+1) = S_{-2}(z) + zeta_2/2                            (z even integer)

so the second collapse transcendental in the Letter,
(1/4)[psi'((z+1)/2) - psi'((z+2)/2)], is exactly Phi(-1,2,z+1).
"""
import mpmath as mp

# ---------------------------------------------------------------- constants ----
def zeta2():
    return mp.pi**2 / 6

# --------------------------------------------------- microscopic atom sums ----
def _sum(sgn, p, q, a):
    """sum_{N>=1} sgn^N / ( N^p (N+a)^q )  by accelerated summation."""
    return mp.nsum(lambda N: (mp.mpf(sgn)**N) / (N**p * (N + a)**q), [1, mp.inf])

def Om3_micro(a):  return _sum(+1, 1, 1, a)          # BAcw3
def A_micro(a):    return _sum(-1, 1, 2, a)          # BA_11_2
def B_micro(a):    return _sum(-1, 2, 1, a)          # BA_12_1
def C_micro(a):    return _sum(+1, 2, 1, a)          # BA_02_1
def Om2_micro(a):  return A_micro(a) + B_micro(a) - C_micro(a)

# ---------------------------------------------------- closed atom forms -------
def Om3(a):
    """BAcw3 collapse atom = (psi(a+1)+gamma)/a."""
    return (mp.digamma(a + 1) + mp.euler) / a

def Om2(a):
    """BA-cw2 collapse atom = (psi(a+1)+gamma)/a^2 + Phi(-1,2,a+1)/a - (3/2)zeta_2/a."""
    return ((mp.digamma(a + 1) + mp.euler) / a**2
            + mp.lerchphi(-1, 2, a + 1) / a
            - mp.mpf(3) / 2 * zeta2() / a)

def A_closed(a):
    return -mp.log(2)/a**2 + mp.lerchphi(-1,1,a+1)/a**2 + mp.lerchphi(-1,2,a+1)/a
def B_closed(a):
    return mp.log(2)/a**2 - zeta2()/2/a - mp.lerchphi(-1,1,a+1)/a**2
def C_closed(a):
    return -(mp.digamma(a+1)+mp.euler)/a**2 + zeta2()/a

# ------------------------------------------------ half-argument identity ------
def Phi_m1_2(z):
    """Depth-one Lerch Phi(-1,2,z+1) via the half-argument trigamma form."""
    return mp.mpf(1)/4 * (mp.polygamma(1, (z+1)/2) - mp.polygamma(1, (z+2)/2))

# --------------------------------------------------------------- verify -------
def verify(dps=80, tol=mp.mpf(10)**-60, verbose=True):
    mp.mp.dps = dps
    pts = [mp.mpf('1.37'), mp.mpf('2.9'), mp.mpf('0.5'), mp.mpf('7.3'),
           mp.mpc('1.1','0.7'), mp.mpc('3.2','-1.5'), mp.mpc('0.35','2.1')]
    zpts = [mp.mpf('1.3'), mp.mpc('2.1','0.9'), mp.mpc('0.4','-1.2'),
            mp.mpf('5.7'), mp.mpc('3.3','2.2'), mp.mpc('-0.3','0.8')]
    checks = []
    def rec(name, worst):
        checks.append((name, worst, worst < tol))
        if verbose:
            print("  %-46s worst=%s  %s" %
                  (name, mp.nstr(worst,3), "PASS" if worst < tol else "FAIL"))
    rec("Om3  micro == (psi(a+1)+g)/a",      max(abs(Om3_micro(a)-Om3(a)) for a in pts))
    rec("A    micro == closed",              max(abs(A_micro(a)-A_closed(a)) for a in pts))
    rec("B    micro == closed",              max(abs(B_micro(a)-B_closed(a)) for a in pts))
    rec("C    micro == closed",              max(abs(C_micro(a)-C_closed(a)) for a in pts))
    rec("Om2  micro == closed (A+B-C)",      max(abs(Om2_micro(a)-Om2(a)) for a in pts))
    # ln2 / Phi(-1,1) cancellation made explicit: A+B-C has none of them.
    def ln2_phi1_free(a):
        # closed Om2 - [A_closed+B_closed-C_closed] must be 0 (algebraic identity)
        return abs(Om2(a) - (A_closed(a)+B_closed(a)-C_closed(a)))
    rec("Om2 closed == A_cl+B_cl-C_cl",      max(ln2_phi1_free(a) for a in pts))
    rec("half-arg Phi(-1,2,z+1)==trigamma",  max(abs(mp.lerchphi(-1,2,z+1)-Phi_m1_2(z)) for z in zpts))
    # even-branch note
    z2 = zeta2()
    def even(zz):
        lhs = mp.lerchphi(-1,2,zz+1)
        rhs = sum(mp.mpf((-1)**i)/i**2 for i in range(1,zz+1)) + z2/2
        return abs(lhs-rhs)
    rec("even branch Phi(-1,2,z+1)=S_-2+z2/2", max(even(zz) for zz in [0,2,4,6,10,14]))
    ok = all(c[2] for c in checks)
    if verbose:
        print("ALL IDENTITIES PASS" if ok else "SOME IDENTITY FAILED")
    return ok, checks

if __name__ == "__main__":
    import sys
    dps = int(sys.argv[1]) if len(sys.argv) > 1 else 80
    print("letter_identities.py  --  atom + half-argument identities (dps=%d, tol=1e-60)" % dps)
    sys.exit(0 if verify(dps=dps)[0] else 1)


==> anc/eval/atoms_odd_n1_33.json <==
{"meta": {"description": "Exact atom tables of the weight-5 block F_n(z) (NNLO BFKL eigenvalue, planar N=4 SYM) for odd conformal spin n=1,3,...,33.", "convention": "z=(|n|-1)/2+i*nu; F_n(z)= 4*(11 pi^4/45)*(psi(1)-psi(z+1)) - 16(zeta2 zeta3 + 5 zeta5) + sum_a c_a * A_a(z).", "atom_R": "[\"R\",k,q] = 1/(z+k)^q", "atom_BA": "[\"BA\",s,[v],[[d,p]],k,q] = sum_{N>=1} sgn^N S_v(N)/(prod (N+d)^p (N+z+k)^q), sgn=-1 if s==1 else +1; S_v non-strict nested harmonic sum, negative letters alternating.", "coef": "coef = list of [[mono...],num,den]; term = (num/den)*prod(mono value), mono in {pi2,z3} -> {pi^2, zeta(3)}; no coefficient here carries zeta(5).", "atom_count": "len(atoms[n]) = 39n-3 for odd n>=3; n=1 is the CHH boundary block (28 atoms)."}, "atoms": {"1": [{"key": ["BA", 1, [], [[0, 2]], 0, 1], "coef": [[["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], 0, 2], "coef": [[["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], 0, 1], "coef": [[["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], 0, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], 0, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], 0, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], 0, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], 0, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], 0, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], 0, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], 0, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], 0, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], 0, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], 0, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], 0, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], 0, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], 0, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], 0, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], 0, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], 0, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], 0, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], 0, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], 0, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 0, [], [], 1, 5], "coef": [[[], "32", "1"]]}, {"key": ["R", 1, 5], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], 0, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], 0, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], 0, 1], "coef": [[["z3"], "-32", "1"]]}], "3": [{"key": ["R", -1, 1], "coef": [[[], "80", "1"], [["z3"], "-32", "1"]]}, {"key": ["R", 0, 1], "coef": [[[], "104", "1"], [["pi2"], "8", "3"], [["z3"], "48", "1"]]}, {"key": ["R", -1, 2], "coef": [[[], "32", "1"], [["pi2"], "-16", "3"]]}, {"key": ["R", 0, 2], "coef": [[[], "-56", "1"], [["pi2"], "8", "1"]]}, {"key": ["BA", 0, [], [[0, 1]], -2, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 0, [], [[0, 1]], 0, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -2, 1], "coef": [[[], "-16", "1"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -2, 2], "coef": [[[], "-16", "1"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -1, 1], "coef": [[[], "-32", "1"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -1, 2], "coef": [[[], "-32", "1"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], 0, 1], "coef": [[[], "-16", "1"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], 0, 2], "coef": [[[], "-16", "1"], [["pi2"], "-16", "3"]]}, {"key": ["R", -1, 3], "coef": [[[], "-48", "1"]]}, {"key": ["R", 0, 3], "coef": [[[], "56", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -2, 1], "coef": [[[], "64", "1"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -1, 1], "coef": [[[], "-256", "1"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], 0, 1], "coef": [[[], "64", "1"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [2], [[0, 1]], -2, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -2, 1], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -2, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -2, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -2, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -1, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -1, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -1, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -1, 2], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -1, 2], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], 0, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], 0, 1], "coef": [[[], "-240", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], 0, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], 0, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], 0, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -2, 3], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -1, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], 0, 3], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -2, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -2, 1], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -1, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -1, 1], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], 0, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], 0, 1], "coef": [[[], "-48", "1"]]}, {"key": ["R", -1, 4], "coef": [[[], "-48", "1"]]}, {"key": ["R", 0, 4], "coef": [[[], "72", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -2, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -2, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -2, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -2, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -2, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -2, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -2, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -2, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -2, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -2, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -2, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -1, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -1, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -1, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -1, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -1, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -1, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -1, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -1, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -1, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -1, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -1, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], 0, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], 0, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], 0, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], 0, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], 0, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], 0, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], 0, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], 0, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], 0, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], 0, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], 0, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -2, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -2, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -1, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -1, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], 0, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], 0, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -2, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -2, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -1, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -1, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], 0, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], 0, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -2, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -1, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], 0, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -2, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -2, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -1, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -1, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], 0, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], 0, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -2, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -2, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -1, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -1, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], 0, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], 0, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 0, [], [], 1, 5], "coef": [[[], "32", "1"]]}, {"key": ["R", 1, 5], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -2, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -2, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -1, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -1, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], 0, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], 0, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -2, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -1, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], 0, 1], "coef": [[["z3"], "-32", "1"]]}], "5": [{"key": ["R", -3, 1], "coef": [[[], "1012", "9"], [["z3"], "-32", "1"]]}, {"key": ["R", -2, 1], "coef": [[[], "-59", "1"], [["pi2"], "8", "3"], [["z3"], "48", "1"]]}, {"key": ["R", -1, 1], "coef": [[[], "-2500", "27"], [["pi2"], "-8", "3"], [["z3"], "-176", "3"]]}, {"key": ["R", 0, 1], "coef": [[[], "6799", "54"], [["pi2"], "10", "3"], [["z3"], "200", "3"]]}, {"key": ["R", -3, 2], "coef": [[[], "-20", "3"], [["pi2"], "-16", "3"]]}, {"key": ["R", -2, 2], "coef": [[[], "-296", "3"], [["pi2"], "8", "1"]]}, {"key": ["R", -1, 2], "coef": [[[], "3284", "27"], [["pi2"], "-88", "9"]]}, {"key": ["R", 0, 2], "coef": [[[], "-3209", "27"], [["pi2"], "100", "9"]]}, {"key": ["BA", 0, [], [[0, 1]], -4, 1], "coef": [[[], "-1112", "9"]]}, {"key": ["BA", 0, [], [[0, 1]], -3, 1], "coef": [[[], "1552", "9"]]}, {"key": ["BA", 0, [], [[0, 1]], -1, 1], "coef": [[[], "-1552", "9"]]}, {"key": ["BA", 0, [], [[0, 1]], 0, 1], "coef": [[[], "1112", "9"]]}, {"key": ["BA", 1, [], [[0, 2]], -4, 1], "coef": [[[], "-220", "3"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -4, 2], "coef": [[[], "-220", "3"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -3, 1], "coef": [[[], "-160", "3"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -3, 2], "coef": [[[], "-160", "3"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -2, 1], "coef": [[[], "40", "1"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -2, 2], "coef": [[[], "40", "1"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -1, 1], "coef": [[[], "-160", "3"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -1, 2], "coef": [[[], "-160", "3"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], 0, 1], "coef": [[[], "-220", "3"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], 0, 2], "coef": [[[], "-220", "3"], [["pi2"], "-16", "3"]]}, {"key": ["R", -3, 3], "coef": [[[], "-200", "3"]]}, {"key": ["R", -2, 3], "coef": [[[], "92", "1"]]}, {"key": ["R", -1, 3], "coef": [[[], "-752", "9"]]}, {"key": ["R", 0, 3], "coef": [[[], "830", "9"]]}, {"key": ["BA", 0, [], [[0, 2]], -4, 1], "coef": [[[], "640", "9"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -3, 1], "coef": [[[], "-3184", "9"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -2, 1], "coef": [[[], "416", "1"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -1, 1], "coef": [[[], "-3184", "9"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], 0, 1], "coef": [[[], "640", "9"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [2], [[0, 1]], -4, 1], "coef": [[[], "400", "3"]]}, {"key": ["BA", 1, [], [[0, 3]], -4, 1], "coef": [[[], "-200", "3"]]}, {"key": ["BA", 1, [1], [[0, 2]], -4, 1], "coef": [[[], "400", "3"]]}, {"key": ["BA", 1, [1], [[0, 1]], -4, 2], "coef": [[[], "400", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -4, 2], "coef": [[[], "-200", "3"]]}, {"key": ["BA", 1, [2], [[0, 1]], -3, 1], "coef": [[[], "-352", "3"]]}, {"key": ["BA", 1, [], [[0, 3]], -3, 1], "coef": [[[], "368", "3"]]}, {"key": ["BA", 1, [1], [[0, 2]], -3, 1], "coef": [[[], "-352", "3"]]}, {"key": ["BA", 1, [1], [[0, 1]], -3, 2], "coef": [[[], "-352", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -3, 2], "coef": [[[], "272", "3"]]}, {"key": ["BA", 1, [2], [[0, 1]], -2, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -2, 1], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -2, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -2, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -2, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -1, 1], "coef": [[[], "-352", "3"]]}, {"key": ["BA", 1, [], [[0, 3]], -1, 1], "coef": [[[], "688", "3"]]}, {"key": ["BA", 1, [1], [[0, 2]], -1, 1], "coef": [[[], "-352", "3"]]}, {"key": ["BA", 1, [1], [[0, 1]], -1, 2], "coef": [[[], "-352", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -1, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], 0, 1], "coef": [[[], "400", "3"]]}, {"key": ["BA", 1, [], [[0, 3]], 0, 1], "coef": [[[], "-1000", "3"]]}, {"key": ["BA", 1, [1], [[0, 2]], 0, 1], "coef": [[[], "400", "3"]]}, {"key": ["BA", 1, [1], [[0, 1]], 0, 2], "coef": [[[], "400", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], 0, 2], "coef": [[[], "-200", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -4, 3], "coef": [[[], "-200", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -3, 3], "coef": [[[], "176", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -2, 3], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -1, 3], "coef": [[[], "176", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], 0, 3], "coef": [[[], "-200", "3"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -4, 1], "coef": [[[], "-400", "3"]]}, {"key": ["BA", 0, [], [[0, 3]], -4, 1], "coef": [[[], "200", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -3, 1], "coef": [[[], "352", "3"]]}, {"key": ["BA", 0, [], [[0, 3]], -3, 1], "coef": [[[], "-112", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -2, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -2, 1], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -1, 1], "coef": [[[], "352", "3"]]}, {"key": ["BA", 0, [], [[0, 3]], -1, 1], "coef": [[[], "-16", "3"]]}, {"key": ["BA", 1, [-2], [[0, 1]], 0, 1], "coef": [[[], "-400", "3"]]}, {"key": ["BA", 0, [], [[0, 3]], 0, 1], "coef": [[[], "-200", "3"]]}, {"key": ["R", -3, 4], "coef": [[[], "-48", "1"]]}, {"key": ["R", -2, 4], "coef": [[[], "72", "1"]]}, {"key": ["R", -1, 4], "coef": [[[], "-88", "1"]]}, {"key": ["R", 0, 4], "coef": [[[], "100", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -4, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -4, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -4, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -4, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -4, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -4, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -4, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -4, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -4, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -4, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -4, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -3, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -3, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -3, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -3, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -3, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -3, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -3, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -3, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -3, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -3, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -3, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -2, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -2, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -2, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -2, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -2, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -2, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -2, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -2, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -2, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -2, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -2, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -1, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -1, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -1, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -1, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -1, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -1, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -1, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -1, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -1, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -1, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -1, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], 0, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], 0, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], 0, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], 0, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], 0, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], 0, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], 0, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], 0, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], 0, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], 0, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], 0, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -4, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -4, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -3, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -3, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -2, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -2, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -1, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -1, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], 0, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], 0, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -4, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -4, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -3, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -3, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -2, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -2, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -1, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -1, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], 0, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], 0, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -4, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -3, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -2, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -1, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], 0, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -4, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -4, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -3, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -3, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -2, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -2, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -1, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -1, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], 0, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], 0, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -4, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -4, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -3, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -3, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -2, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -2, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -1, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -1, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], 0, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], 0, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 0, [], [], 1, 5], "coef": [[[], "32", "1"]]}, {"key": ["R", 1, 5], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -4, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -4, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -3, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -3, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -2, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -2, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -1, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -1, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], 0, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], 0, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -4, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -3, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -2, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -1, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], 0, 1], "coef": [[["z3"], "-32", "1"]]}], "7": [{"key": ["R", -5, 1], "coef": [[[], "82648", "675"], [["z3"], "-32", "1"]]}, {"key": ["R", -4, 1], "coef": [[[], "-15473", "135"], [["pi2"], "8", "3"], [["z3"], "48", "1"]]}, {"key": ["R", -3, 1], "coef": [[[], "22747", "405"], [["pi2"], "-8", "3"], [["z3"], "-176", "3"]]}, {"key": ["R", -2, 1], "coef": [[[], "3821", "45"], [["pi2"], "10", "3"], [["z3"], "200", "3"]]}, {"key": ["R", -1, 1], "coef": [[[], "-875723", "6750"], [["pi2"], "-10", "3"], [["z3"], "-1096", "15"]]}, {"key": ["R", 0, 1], "coef": [[[], "1327648", "10125"], [["pi2"], "98", "27"], [["z3"], "392", "5"]]}, {"key": ["R", -5, 2], "coef": [[[], "-1988", "45"], [["pi2"], "-16", "3"]]}, {"key": ["R", -4, 2], "coef": [[[], "-3836", "45"], [["pi2"], "8", "1"]]}, {"key": ["R", -3, 2], "coef": [[[], "23128", "135"], [["pi2"], "-88", "9"]]}, {"key": ["R", -2, 2], "coef": [[[], "-4886", "27"], [["pi2"], "100", "9"]]}, {"key": ["R", -1, 2], "coef": [[[], "654169", "3375"], [["pi2"], "-548", "45"]]}, {"key": ["R", 0, 2], "coef": [[[], "-538774", "3375"], [["pi2"], "196", "15"]]}, {"key": ["BA", 0, [], [[0, 1]], -6, 1], "coef": [[[], "-109276", "675"]]}, {"key": ["BA", 0, [], [[0, 1]], -5, 1], "coef": [[[], "60208", "225"]]}, {"key": ["BA", 0, [], [[0, 1]], -4, 1], "coef": [[[], "-1316", "9"]]}, {"key": ["BA", 0, [], [[0, 1]], -2, 1], "coef": [[[], "1316", "9"]]}, {"key": ["BA", 0, [], [[0, 1]], -1, 1], "coef": [[[], "-60208", "225"]]}, {"key": ["BA", 0, [], [[0, 1]], 0, 1], "coef": [[[], "109276", "675"]]}, {"key": ["BA", 1, [], [[0, 2]], -6, 1], "coef": [[[], "-5516", "45"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -6, 2], "coef": [[[], "-5516", "45"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -5, 1], "coef": [[[], "-532", "15"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -5, 2], "coef": [[[], "-532", "15"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -4, 1], "coef": [[[], "196", "3"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -4, 2], "coef": [[[], "196", "3"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -3, 1], "coef": [[[], "-392", "9"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -3, 2], "coef": [[[], "-392", "9"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -2, 1], "coef": [[[], "196", "3"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -2, 2], "coef": [[[], "196", "3"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -1, 1], "coef": [[[], "-532", "15"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -1, 2], "coef": [[[], "-532", "15"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], 0, 1], "coef": [[[], "-5516", "45"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], 0, 2], "coef": [[[], "-5516", "45"], [["pi2"], "-16", "3"]]}, {"key": ["R", -5, 3], "coef": [[[], "-392", "5"]]}, {"key": ["R", -4, 3], "coef": [[[], "1684", "15"]]}, {"key": ["R", -3, 3], "coef": [[[], "-340", "3"]]}, {"key": ["R", -2, 3], "coef": [[[], "4918", "45"]]}, {"key": ["R", -1, 3], "coef": [[[], "-25238", "225"]]}, {"key": ["R", 0, 3], "coef": [[[], "26978", "225"]]}, {"key": ["BA", 0, [], [[0, 2]], -6, 1], "coef": [[[], "16576", "225"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -5, 1], "coef": [[[], "-91936", "225"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -4, 1], "coef": [[[], "4576", "9"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -3, 1], "coef": [[[], "-4864", "9"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -2, 1], "coef": [[[], "4576", "9"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -1, 1], "coef": [[[], "-91936", "225"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], 0, 1], "coef": [[[], "16576", "225"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [2], [[0, 1]], -6, 1], "coef": [[[], "784", "5"]]}, {"key": ["BA", 1, [], [[0, 3]], -6, 1], "coef": [[[], "-392", "5"]]}, {"key": ["BA", 1, [1], [[0, 2]], -6, 1], "coef": [[[], "784", "5"]]}, {"key": ["BA", 1, [1], [[0, 1]], -6, 2], "coef": [[[], "784", "5"]]}, {"key": ["BA", 1, [], [[0, 2]], -6, 2], "coef": [[[], "-392", "5"]]}, {"key": ["BA", 1, [2], [[0, 1]], -5, 1], "coef": [[[], "-2192", "15"]]}, {"key": ["BA", 1, [], [[0, 3]], -5, 1], "coef": [[[], "2056", "15"]]}, {"key": ["BA", 1, [1], [[0, 2]], -5, 1], "coef": [[[], "-2192", "15"]]}, {"key": ["BA", 1, [1], [[0, 1]], -5, 2], "coef": [[[], "-2192", "15"]]}, {"key": ["BA", 1, [], [[0, 2]], -5, 2], "coef": [[[], "1576", "15"]]}, {"key": ["BA", 1, [2], [[0, 1]], -4, 1], "coef": [[[], "400", "3"]]}, {"key": ["BA", 1, [], [[0, 3]], -4, 1], "coef": [[[], "-488", "3"]]}, {"key": ["BA", 1, [1], [[0, 2]], -4, 1], "coef": [[[], "400", "3"]]}, {"key": ["BA", 1, [1], [[0, 1]], -4, 2], "coef": [[[], "400", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -4, 2], "coef": [[[], "-344", "3"]]}, {"key": ["BA", 1, [2], [[0, 1]], -3, 1], "coef": [[[], "-352", "3"]]}, {"key": ["BA", 1, [], [[0, 3]], -3, 1], "coef": [[[], "176", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -3, 1], "coef": [[[], "-352", "3"]]}, {"key": ["BA", 1, [1], [[0, 1]], -3, 2], "coef": [[[], "-352", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -3, 2], "coef": [[[], "352", "3"]]}, {"key": ["BA", 1, [2], [[0, 1]], -2, 1], "coef": [[[], "400", "3"]]}, {"key": ["BA", 1, [], [[0, 3]], -2, 1], "coef": [[[], "-712", "3"]]}, {"key": ["BA", 1, [1], [[0, 2]], -2, 1], "coef": [[[], "400", "3"]]}, {"key": ["BA", 1, [1], [[0, 1]], -2, 2], "coef": [[[], "400", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -2, 2], "coef": [[[], "-152", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -1, 1], "coef": [[[], "-2192", "15"]]}, {"key": ["BA", 1, [], [[0, 3]], -1, 1], "coef": [[[], "904", "3"]]}, {"key": ["BA", 1, [1], [[0, 2]], -1, 1], "coef": [[[], "-2192", "15"]]}, {"key": ["BA", 1, [1], [[0, 1]], -1, 2], "coef": [[[], "-2192", "15"]]}, {"key": ["BA", 1, [], [[0, 2]], -1, 2], "coef": [[[], "936", "5"]]}, {"key": ["BA", 1, [2], [[0, 1]], 0, 1], "coef": [[[], "784", "5"]]}, {"key": ["BA", 1, [], [[0, 3]], 0, 1], "coef": [[[], "-392", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], 0, 1], "coef": [[[], "784", "5"]]}, {"key": ["BA", 1, [1], [[0, 1]], 0, 2], "coef": [[[], "784", "5"]]}, {"key": ["BA", 1, [], [[0, 2]], 0, 2], "coef": [[[], "-1176", "5"]]}, {"key": ["BA", 1, [], [[0, 1]], -6, 3], "coef": [[[], "-392", "5"]]}, {"key": ["BA", 1, [], [[0, 1]], -5, 3], "coef": [[[], "1096", "15"]]}, {"key": ["BA", 1, [], [[0, 1]], -4, 3], "coef": [[[], "-200", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -3, 3], "coef": [[[], "176", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -2, 3], "coef": [[[], "-200", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -1, 3], "coef": [[[], "1096", "15"]]}, {"key": ["BA", 1, [], [[0, 1]], 0, 3], "coef": [[[], "-392", "5"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -6, 1], "coef": [[[], "-784", "5"]]}, {"key": ["BA", 0, [], [[0, 3]], -6, 1], "coef": [[[], "1176", "5"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -5, 1], "coef": [[[], "2192", "15"]]}, {"key": ["BA", 0, [], [[0, 3]], -5, 1], "coef": [[[], "-776", "5"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -4, 1], "coef": [[[], "-400", "3"]]}, {"key": ["BA", 0, [], [[0, 3]], -4, 1], "coef": [[[], "104", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -3, 1], "coef": [[[], "352", "3"]]}, {"key": ["BA", 0, [], [[0, 3]], -3, 1], "coef": [[[], "-176", "3"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -2, 1], "coef": [[[], "-400", "3"]]}, {"key": ["BA", 0, [], [[0, 3]], -2, 1], "coef": [[[], "88", "3"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -1, 1], "coef": [[[], "2192", "15"]]}, {"key": ["BA", 0, [], [[0, 3]], -1, 1], "coef": [[[], "136", "15"]]}, {"key": ["BA", 1, [-2], [[0, 1]], 0, 1], "coef": [[[], "-784", "5"]]}, {"key": ["BA", 0, [], [[0, 3]], 0, 1], "coef": [[[], "-392", "5"]]}, {"key": ["R", -5, 4], "coef": [[[], "-48", "1"]]}, {"key": ["R", -4, 4], "coef": [[[], "72", "1"]]}, {"key": ["R", -3, 4], "coef": [[[], "-88", "1"]]}, {"key": ["R", -2, 4], "coef": [[[], "100", "1"]]}, {"key": ["R", -1, 4], "coef": [[[], "-548", "5"]]}, {"key": ["R", 0, 4], "coef": [[[], "588", "5"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -6, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -6, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -6, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -6, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -6, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -6, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -6, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -6, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -6, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -6, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -6, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -5, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -5, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -5, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -5, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -5, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -5, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -5, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -5, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -5, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -5, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -5, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -4, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -4, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -4, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -4, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -4, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -4, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -4, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -4, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -4, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -4, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -4, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -3, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -3, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -3, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -3, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -3, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -3, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -3, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -3, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -3, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -3, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -3, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -2, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -2, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -2, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -2, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -2, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -2, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -2, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -2, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -2, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -2, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -2, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -1, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -1, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -1, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -1, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -1, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -1, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -1, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -1, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -1, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -1, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -1, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], 0, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], 0, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], 0, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], 0, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], 0, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], 0, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], 0, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], 0, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], 0, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], 0, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], 0, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -6, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -6, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -5, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -5, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -4, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -4, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -3, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -3, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -2, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -2, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -1, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -1, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], 0, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], 0, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -6, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -6, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -5, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -5, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -4, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -4, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -3, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -3, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -2, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -2, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -1, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -1, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], 0, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], 0, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -6, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -5, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -4, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -3, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -2, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -1, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], 0, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -6, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -6, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -5, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -5, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -4, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -4, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -3, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -3, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -2, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -2, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -1, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -1, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], 0, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], 0, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -6, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -6, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -5, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -5, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -4, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -4, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -3, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -3, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -2, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -2, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -1, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -1, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], 0, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], 0, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 0, [], [], 1, 5], "coef": [[[], "32", "1"]]}, {"key": ["R", 1, 5], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -6, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -6, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -5, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -5, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -4, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -4, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -3, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -3, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -2, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -2, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -1, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -1, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], 0, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], 0, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -6, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -5, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -4, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -3, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -2, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -1, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], 0, 1], "coef": [[["z3"], "-32", "1"]]}], "9": [{"key": ["R", -7, 1], "coef": [[[], "4109962", "33075"], [["z3"], "-32", "1"]]}, {"key": ["R", -6, 1], "coef": [[[], "-18808199", "132300"], [["pi2"], "8", "3"], [["z3"], "48", "1"]]}, {"key": ["R", -5, 1], "coef": [[[], "11861609", "99225"], [["pi2"], "-8", "3"], [["z3"], "-176", "3"]]}, {"key": ["R", -4, 1], "coef": [[[], "-445373", "9072"], [["pi2"], "10", "3"], [["z3"], "200", "3"]]}, {"key": ["R", -3, 1], "coef": [[[], "-38262293", "496125"], [["pi2"], "-10", "3"], [["z3"], "-1096", "15"]]}, {"key": ["R", -2, 1], "coef": [[[], "245633791", "1984500"], [["pi2"], "98", "27"], [["z3"], "392", "5"]]}, {"key": ["R", -1, 1], "coef": [[[], "-505390012", "3472875"], [["pi2"], "-98", "27"], [["z3"], "-2904", "35"]]}, {"key": ["R", 0, 1], "coef": [[[], "14513555423", "111132000"], [["pi2"], "205", "54"], [["z3"], "3044", "35"]]}, {"key": ["R", -7, 2], "coef": [[[], "-24491", "315"], [["pi2"], "-16", "3"]]}, {"key": ["R", -6, 2], "coef": [[[], "-13081", "210"], [["pi2"], "8", "1"]]}, {"key": ["R", -5, 2], "coef": [[[], "33065", "189"], [["pi2"], "-88", "9"]]}, {"key": ["R", -4, 2], "coef": [[[], "-44195", "189"], [["pi2"], "100", "9"]]}, {"key": ["R", -3, 2], "coef": [[[], "5615983", "23625"], [["pi2"], "-548", "45"]]}, {"key": ["R", -2, 2], "coef": [[[], "-11927591", "47250"], [["pi2"], "196", "15"]]}, {"key": ["R", -1, 2], "coef": [[[], "285914437", "1157625"], [["pi2"], "-484", "35"]]}, {"key": ["R", 0, 2], "coef": [[[], "-1754804531", "9261000"], [["pi2"], "1522", "105"]]}, {"key": ["BA", 0, [], [[0, 1]], -8, 1], "coef": [[[], "-6284809", "33075"]]}, {"key": ["BA", 0, [], [[0, 1]], -7, 1], "coef": [[[], "11068492", "33075"]]}, {"key": ["BA", 0, [], [[0, 1]], -6, 1], "coef": [[[], "-158542", "675"]]}, {"key": ["BA", 0, [], [[0, 1]], -5, 1], "coef": [[[], "3092", "25"]]}, {"key": ["BA", 0, [], [[0, 1]], -3, 1], "coef": [[[], "-3092", "25"]]}, {"key": ["BA", 0, [], [[0, 1]], -2, 1], "coef": [[[], "158542", "675"]]}, {"key": ["BA", 0, [], [[0, 1]], -1, 1], "coef": [[[], "-11068492", "33075"]]}, {"key": ["BA", 0, [], [[0, 1]], 0, 1], "coef": [[[], "6284809", "33075"]]}, {"key": ["BA", 1, [], [[0, 2]], -8, 1], "coef": [[[], "-51887", "315"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -8, 2], "coef": [[[], "-51887", "315"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -7, 1], "coef": [[[], "-4084", "315"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -7, 2], "coef": [[[], "-4084", "315"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -6, 1], "coef": [[[], "2728", "45"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -6, 2], "coef": [[[], "2728", "45"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -5, 1], "coef": [[[], "-3076", "45"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -5, 2], "coef": [[[], "-3076", "45"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -4, 1], "coef": [[[], "410", "9"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -4, 2], "coef": [[[], "410", "9"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -3, 1], "coef": [[[], "-3076", "45"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -3, 2], "coef": [[[], "-3076", "45"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -2, 1], "coef": [[[], "2728", "45"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -2, 2], "coef": [[[], "2728", "45"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -1, 1], "coef": [[[], "-4084", "315"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -1, 2], "coef": [[[], "-4084", "315"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], 0, 1], "coef": [[[], "-51887", "315"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], 0, 2], "coef": [[[], "-51887", "315"], [["pi2"], "-16", "3"]]}, {"key": ["R", -7, 3], "coef": [[[], "-3044", "35"]]}, {"key": ["R", -6, 3], "coef": [[[], "4426", "35"]]}, {"key": ["R", -5, 3], "coef": [[[], "-13952", "105"]]}, {"key": ["R", -4, 3], "coef": [[[], "135", "1"]]}, {"key": ["R", -3, 3], "coef": [[[], "-66922", "525"]]}, {"key": ["R", -2, 3], "coef": [[[], "206396", "1575"]]}, {"key": ["R", -1, 3], "coef": [[[], "-1496702", "11025"]]}, {"key": ["R", 0, 3], "coef": [[[], "3144919", "22050"]]}, {"key": ["BA", 0, [], [[0, 2]], -8, 1], "coef": [[[], "826624", "11025"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -7, 1], "coef": [[[], "-4926664", "11025"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -6, 1], "coef": [[[], "128716", "225"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -5, 1], "coef": [[[], "-140536", "225"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -4, 1], "coef": [[[], "5800", "9"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -3, 1], "coef": [[[], "-140536", "225"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -2, 1], "coef": [[[], "128716", "225"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -1, 1], "coef": [[[], "-4926664", "11025"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], 0, 1], "coef": [[[], "826624", "11025"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [2], [[0, 1]], -8, 1], "coef": [[[], "6088", "35"]]}, {"key": ["BA", 1, [], [[0, 3]], -8, 1], "coef": [[[], "-3044", "35"]]}, {"key": ["BA", 1, [1], [[0, 2]], -8, 1], "coef": [[[], "6088", "35"]]}, {"key": ["BA", 1, [1], [[0, 1]], -8, 2], "coef": [[[], "6088", "35"]]}, {"key": ["BA", 1, [], [[0, 2]], -8, 2], "coef": [[[], "-3044", "35"]]}, {"key": ["BA", 1, [2], [[0, 1]], -7, 1], "coef": [[[], "-5808", "35"]]}, {"key": ["BA", 1, [], [[0, 3]], -7, 1], "coef": [[[], "5144", "35"]]}, {"key": ["BA", 1, [1], [[0, 2]], -7, 1], "coef": [[[], "-5808", "35"]]}, {"key": ["BA", 1, [1], [[0, 1]], -7, 2], "coef": [[[], "-5808", "35"]]}, {"key": ["BA", 1, [], [[0, 2]], -7, 2], "coef": [[[], "4024", "35"]]}, {"key": ["BA", 1, [2], [[0, 1]], -6, 1], "coef": [[[], "784", "5"]]}, {"key": ["BA", 1, [], [[0, 3]], -6, 1], "coef": [[[], "-872", "5"]]}, {"key": ["BA", 1, [1], [[0, 2]], -6, 1], "coef": [[[], "784", "5"]]}, {"key": ["BA", 1, [1], [[0, 1]], -6, 2], "coef": [[[], "784", "5"]]}, {"key": ["BA", 1, [], [[0, 2]], -6, 2], "coef": [[[], "-632", "5"]]}, {"key": ["BA", 1, [2], [[0, 1]], -5, 1], "coef": [[[], "-2192", "15"]]}, {"key": ["BA", 1, [], [[0, 3]], -5, 1], "coef": [[[], "952", "5"]]}, {"key": ["BA", 1, [1], [[0, 2]], -5, 1], "coef": [[[], "-2192", "15"]]}, {"key": ["BA", 1, [1], [[0, 1]], -5, 2], "coef": [[[], "-2192", "15"]]}, {"key": ["BA", 1, [], [[0, 2]], -5, 2], "coef": [[[], "1976", "15"]]}, {"key": ["BA", 1, [2], [[0, 1]], -4, 1], "coef": [[[], "400", "3"]]}, {"key": ["BA", 1, [], [[0, 3]], -4, 1], "coef": [[[], "-200", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -4, 1], "coef": [[[], "400", "3"]]}, {"key": ["BA", 1, [1], [[0, 1]], -4, 2], "coef": [[[], "400", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -4, 2], "coef": [[[], "-400", "3"]]}, {"key": ["BA", 1, [2], [[0, 1]], -3, 1], "coef": [[[], "-2192", "15"]]}, {"key": ["BA", 1, [], [[0, 3]], -3, 1], "coef": [[[], "248", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -3, 1], "coef": [[[], "-2192", "15"]]}, {"key": ["BA", 1, [1], [[0, 1]], -3, 2], "coef": [[[], "-2192", "15"]]}, {"key": ["BA", 1, [], [[0, 2]], -3, 2], "coef": [[[], "2408", "15"]]}, {"key": ["BA", 1, [2], [[0, 1]], -2, 1], "coef": [[[], "784", "5"]]}, {"key": ["BA", 1, [], [[0, 3]], -2, 1], "coef": [[[], "-296", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -2, 1], "coef": [[[], "784", "5"]]}, {"key": ["BA", 1, [1], [[0, 1]], -2, 2], "coef": [[[], "784", "5"]]}, {"key": ["BA", 1, [], [[0, 2]], -2, 2], "coef": [[[], "-936", "5"]]}, {"key": ["BA", 1, [2], [[0, 1]], -1, 1], "coef": [[[], "-5808", "35"]]}, {"key": ["BA", 1, [], [[0, 3]], -1, 1], "coef": [[[], "2456", "7"]]}, {"key": ["BA", 1, [1], [[0, 2]], -1, 1], "coef": [[[], "-5808", "35"]]}, {"key": ["BA", 1, [1], [[0, 1]], -1, 2], "coef": [[[], "-5808", "35"]]}, {"key": ["BA", 1, [], [[0, 2]], -1, 2], "coef": [[[], "7592", "35"]]}, {"key": ["BA", 1, [2], [[0, 1]], 0, 1], "coef": [[[], "6088", "35"]]}, {"key": ["BA", 1, [], [[0, 3]], 0, 1], "coef": [[[], "-3044", "7"]]}, {"key": ["BA", 1, [1], [[0, 2]], 0, 1], "coef": [[[], "6088", "35"]]}, {"key": ["BA", 1, [1], [[0, 1]], 0, 2], "coef": [[[], "6088", "35"]]}, {"key": ["BA", 1, [], [[0, 2]], 0, 2], "coef": [[[], "-9132", "35"]]}, {"key": ["BA", 1, [], [[0, 1]], -8, 3], "coef": [[[], "-3044", "35"]]}, {"key": ["BA", 1, [], [[0, 1]], -7, 3], "coef": [[[], "2904", "35"]]}, {"key": ["BA", 1, [], [[0, 1]], -6, 3], "coef": [[[], "-392", "5"]]}, {"key": ["BA", 1, [], [[0, 1]], -5, 3], "coef": [[[], "1096", "15"]]}, {"key": ["BA", 1, [], [[0, 1]], -4, 3], "coef": [[[], "-200", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -3, 3], "coef": [[[], "1096", "15"]]}, {"key": ["BA", 1, [], [[0, 1]], -2, 3], "coef": [[[], "-392", "5"]]}, {"key": ["BA", 1, [], [[0, 1]], -1, 3], "coef": [[[], "2904", "35"]]}, {"key": ["BA", 1, [], [[0, 1]], 0, 3], "coef": [[[], "-3044", "35"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -8, 1], "coef": [[[], "-6088", "35"]]}, {"key": ["BA", 0, [], [[0, 3]], -8, 1], "coef": [[[], "9132", "35"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -7, 1], "coef": [[[], "5808", "35"]]}, {"key": ["BA", 0, [], [[0, 3]], -7, 1], "coef": [[[], "-6472", "35"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -6, 1], "coef": [[[], "-784", "5"]]}, {"key": ["BA", 0, [], [[0, 3]], -6, 1], "coef": [[[], "696", "5"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -5, 1], "coef": [[[], "2192", "15"]]}, {"key": ["BA", 0, [], [[0, 3]], -5, 1], "coef": [[[], "-1528", "15"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -4, 1], "coef": [[[], "-400", "3"]]}, {"key": ["BA", 0, [], [[0, 3]], -4, 1], "coef": [[[], "200", "3"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -3, 1], "coef": [[[], "2192", "15"]]}, {"key": ["BA", 0, [], [[0, 3]], -3, 1], "coef": [[[], "-664", "15"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -2, 1], "coef": [[[], "-784", "5"]]}, {"key": ["BA", 0, [], [[0, 3]], -2, 1], "coef": [[[], "88", "5"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -1, 1], "coef": [[[], "5808", "35"]]}, {"key": ["BA", 0, [], [[0, 3]], -1, 1], "coef": [[[], "664", "35"]]}, {"key": ["BA", 1, [-2], [[0, 1]], 0, 1], "coef": [[[], "-6088", "35"]]}, {"key": ["BA", 0, [], [[0, 3]], 0, 1], "coef": [[[], "-3044", "35"]]}, {"key": ["R", -7, 4], "coef": [[[], "-48", "1"]]}, {"key": ["R", -6, 4], "coef": [[[], "72", "1"]]}, {"key": ["R", -5, 4], "coef": [[[], "-88", "1"]]}, {"key": ["R", -4, 4], "coef": [[[], "100", "1"]]}, {"key": ["R", -3, 4], "coef": [[[], "-548", "5"]]}, {"key": ["R", -2, 4], "coef": [[[], "588", "5"]]}, {"key": ["R", -1, 4], "coef": [[[], "-4356", "35"]]}, {"key": ["R", 0, 4], "coef": [[[], "4566", "35"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -8, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -8, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -8, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -8, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -8, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -8, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -8, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -8, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -8, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -8, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -8, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -7, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -7, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -7, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -7, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -7, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -7, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -7, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -7, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -7, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -7, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -7, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -6, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -6, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -6, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -6, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -6, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -6, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -6, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -6, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -6, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -6, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -6, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -5, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -5, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -5, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -5, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -5, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -5, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -5, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -5, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -5, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -5, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -5, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -4, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -4, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -4, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -4, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -4, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -4, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -4, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -4, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -4, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -4, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -4, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -3, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -3, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -3, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -3, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -3, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -3, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -3, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -3, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -3, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -3, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -3, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -2, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -2, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -2, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -2, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -2, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -2, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -2, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -2, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -2, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -2, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -2, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -1, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -1, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -1, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -1, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -1, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -1, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -1, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -1, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -1, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -1, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -1, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], 0, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], 0, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], 0, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], 0, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], 0, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], 0, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], 0, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], 0, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], 0, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], 0, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], 0, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -8, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -8, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -7, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -7, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -6, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -6, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -5, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -5, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -4, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -4, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -3, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -3, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -2, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -2, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -1, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -1, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], 0, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], 0, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -8, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -8, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -7, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -7, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -6, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -6, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -5, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -5, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -4, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -4, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -3, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -3, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -2, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -2, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -1, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -1, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], 0, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], 0, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -8, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -7, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -6, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -5, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -4, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -3, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -2, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -1, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], 0, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -8, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -8, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -7, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -7, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -6, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -6, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -5, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -5, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -4, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -4, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -3, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -3, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -2, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -2, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -1, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -1, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], 0, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], 0, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -8, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -8, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -7, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -7, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -6, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -6, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -5, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -5, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -4, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -4, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -3, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -3, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -2, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -2, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -1, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -1, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], 0, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], 0, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 0, [], [], 1, 5], "coef": [[[], "32", "1"]]}, {"key": ["R", 1, 5], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -8, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -8, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -7, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -7, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -6, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -6, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -5, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -5, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -4, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -4, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -3, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -3, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -2, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -2, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -1, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -1, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], 0, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], 0, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -8, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -7, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -6, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -5, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -4, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -3, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -2, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -1, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], 0, 1], "coef": [[["z3"], "-32", "1"]]}], "11": [{"key": ["R", -9, 1], "coef": [[[], "60719891", "496125"], [["z3"], "-32", "1"]]}, {"key": ["R", -8, 1], "coef": [[[], "-104260481", "661500"], [["pi2"], "8", "3"], [["z3"], "48", "1"]]}, {"key": ["R", -7, 1], "coef": [[[], "2790341557", "17860500"], [["pi2"], "-8", "3"], [["z3"], "-176", "3"]]}, {"key": ["R", -6, 1], "coef": [[[], "-8159233819", "71442000"], [["pi2"], "10", "3"], [["z3"], "200", "3"]]}, {"key": ["R", -5, 1], "coef": [[[], "49672177", "1134000"], [["pi2"], "-10", "3"], [["z3"], "-1096", "15"]]}, {"key": ["R", -4, 1], "coef": [[[], "5140281757", "71442000"], [["pi2"], "98", "27"], [["z3"], "392", "5"]]}, {"key": ["R", -3, 1], "coef": [[[], "-14516947021", "125023500"], [["pi2"], "-98", "27"], [["z3"], "-2904", "35"]]}, {"key": ["R", -2, 1], "coef": [[[], "15814340369", "111132000"], [["pi2"], "205", "54"], [["z3"], "3044", "35"]]}, {"key": ["R", -1, 1], "coef": [[[], "-153483013799", "1000188000"], [["pi2"], "-205", "54"], [["z3"], "-28516", "315"]]}, {"key": ["R", 0, 1], "coef": [[[], "212649855847", "1666980000"], [["pi2"], "5269", "1350"], [["z3"], "29524", "315"]]}, {"key": ["R", -9, 2], "coef": [[[], "-169763", "1575"], [["pi2"], "-16", "3"]]}, {"key": ["R", -8, 2], "coef": [[[], "-16891", "450"], [["pi2"], "8", "1"]]}, {"key": ["R", -7, 2], "coef": [[[], "4689007", "28350"], [["pi2"], "-88", "9"]]}, {"key": ["R", -6, 2], "coef": [[[], "-7036639", "28350"], [["pi2"], "100", "9"]]}, {"key": ["R", -5, 2], "coef": [[[], "6893923", "23625"], [["pi2"], "-548", "45"]]}, {"key": ["R", -4, 2], "coef": [[[], "-41091703", "141750"], [["pi2"], "196", "15"]]}, {"key": ["R", -3, 2], "coef": [[[], "2115924037", "6945750"], [["pi2"], "-484", "35"]]}, {"key": ["R", -2, 2], "coef": [[[], "-2863304441", "9261000"], [["pi2"], "1522", "105"]]}, {"key": ["R", -1, 2], "coef": [[[], "72118901417", "250047000"], [["pi2"], "-14258", "945"]]}, {"key": ["R", 0, 2], "coef": [[[], "-53244906431", "250047000"], [["pi2"], "14762", "945"]]}, {"key": ["BA", 0, [], [[0, 1]], -10, 1], "coef": [[[], "-105285016", "496125"]]}, {"key": ["BA", 0, [], [[0, 1]], -9, 1], "coef": [[[], "38359393", "99225"]]}, {"key": ["BA", 0, [], [[0, 1]], -8, 1], "coef": [[[], "-9940438", "33075"]]}, {"key": ["BA", 0, [], [[0, 1]], -7, 1], "coef": [[[], "747878", "3675"]]}, {"key": ["BA", 0, [], [[0, 1]], -6, 1], "coef": [[[], "-23882", "225"]]}, {"key": ["BA", 0, [], [[0, 1]], -4, 1], "coef": [[[], "23882", "225"]]}, {"key": ["BA", 0, [], [[0, 1]], -3, 1], "coef": [[[], "-747878", "3675"]]}, {"key": ["BA", 0, [], [[0, 1]], -2, 1], "coef": [[[], "9940438", "33075"]]}, {"key": ["BA", 0, [], [[0, 1]], -1, 1], "coef": [[[], "-38359393", "99225"]]}, {"key": ["BA", 0, [], [[0, 1]], 0, 1], "coef": [[[], "105285016", "496125"]]}, {"key": ["BA", 1, [], [[0, 2]], -10, 1], "coef": [[[], "-317383", "1575"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -10, 2], "coef": [[[], "-317383", "1575"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -9, 1], "coef": [[[], "2959", "315"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -9, 2], "coef": [[[], "2959", "315"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -8, 1], "coef": [[[], "15433", "315"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -8, 2], "coef": [[[], "15433", "315"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -7, 1], "coef": [[[], "-7304", "105"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -7, 2], "coef": [[[], "-7304", "105"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -6, 1], "coef": [[[], "1034", "15"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -6, 2], "coef": [[[], "1034", "15"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -5, 1], "coef": [[[], "-10538", "225"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -5, 2], "coef": [[[], "-10538", "225"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -4, 1], "coef": [[[], "1034", "15"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -4, 2], "coef": [[[], "1034", "15"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -3, 1], "coef": [[[], "-7304", "105"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -3, 2], "coef": [[[], "-7304", "105"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -2, 1], "coef": [[[], "15433", "315"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -2, 2], "coef": [[[], "15433", "315"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -1, 1], "coef": [[[], "2959", "315"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -1, 2], "coef": [[[], "2959", "315"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], 0, 1], "coef": [[[], "-317383", "1575"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], 0, 2], "coef": [[[], "-317383", "1575"], [["pi2"], "-16", "3"]]}, {"key": ["R", -9, 3], "coef": [[[], "-29524", "315"]]}, {"key": ["R", -8, 3], "coef": [[[], "14426", "105"]]}, {"key": ["R", -7, 3], "coef": [[[], "-139366", "945"]]}, {"key": ["R", -6, 3], "coef": [[[], "144961", "945"]]}, {"key": ["R", -5, 3], "coef": [[[], "-11269", "75"]]}, {"key": ["R", -4, 3], "coef": [[[], "685093", "4725"]]}, {"key": ["R", -3, 3], "coef": [[[], "-4831636", "33075"]]}, {"key": ["R", -2, 3], "coef": [[[], "3327199", "22050"]]}, {"key": ["R", -1, 3], "coef": [[[], "-30935431", "198450"]]}, {"key": ["R", 0, 3], "coef": [[[], "32160403", "198450"]]}, {"key": ["BA", 0, [], [[0, 2]], -10, 1], "coef": [[[], "7518016", "99225"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -9, 1], "coef": [[[], "-47258416", "99225"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -8, 1], "coef": [[[], "6835564", "11025"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -7, 1], "coef": [[[], "-7592684", "11025"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -6, 1], "coef": [[[], "162236", "225"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -5, 1], "coef": [[[], "-165304", "225"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -4, 1], "coef": [[[], "162236", "225"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -3, 1], "coef": [[[], "-7592684", "11025"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -2, 1], "coef": [[[], "6835564", "11025"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -1, 1], "coef": [[[], "-47258416", "99225"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], 0, 1], "coef": [[[], "7518016", "99225"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [2], [[0, 1]], -10, 1], "coef": [[[], "59048", "315"]]}, {"key": ["BA", 1, [], [[0, 3]], -10, 1], "coef": [[[], "-29524", "315"]]}, {"key": ["BA", 1, [1], [[0, 2]], -10, 1], "coef": [[[], "59048", "315"]]}, {"key": ["BA", 1, [1], [[0, 1]], -10, 2], "coef": [[[], "59048", "315"]]}, {"key": ["BA", 1, [], [[0, 2]], -10, 2], "coef": [[[], "-29524", "315"]]}, {"key": ["BA", 1, [2], [[0, 1]], -9, 1], "coef": [[[], "-57032", "315"]]}, {"key": ["BA", 1, [], [[0, 3]], -9, 1], "coef": [[[], "48676", "315"]]}, {"key": ["BA", 1, [1], [[0, 2]], -9, 1], "coef": [[[], "-57032", "315"]]}, {"key": ["BA", 1, [1], [[0, 1]], -9, 2], "coef": [[[], "-57032", "315"]]}, {"key": ["BA", 1, [], [[0, 2]], -9, 2], "coef": [[[], "38596", "315"]]}, {"key": ["BA", 1, [2], [[0, 1]], -8, 1], "coef": [[[], "6088", "35"]]}, {"key": ["BA", 1, [], [[0, 3]], -8, 1], "coef": [[[], "-6404", "35"]]}, {"key": ["BA", 1, [1], [[0, 2]], -8, 1], "coef": [[[], "6088", "35"]]}, {"key": ["BA", 1, [1], [[0, 1]], -8, 2], "coef": [[[], "6088", "35"]]}, {"key": ["BA", 1, [], [[0, 2]], -8, 2], "coef": [[[], "-4724", "35"]]}, {"key": ["BA", 1, [2], [[0, 1]], -7, 1], "coef": [[[], "-5808", "35"]]}, {"key": ["BA", 1, [], [[0, 3]], -7, 1], "coef": [[[], "21032", "105"]]}, {"key": ["BA", 1, [1], [[0, 2]], -7, 1], "coef": [[[], "-5808", "35"]]}, {"key": ["BA", 1, [1], [[0, 1]], -7, 2], "coef": [[[], "-5808", "35"]]}, {"key": ["BA", 1, [], [[0, 2]], -7, 2], "coef": [[[], "14872", "105"]]}, {"key": ["BA", 1, [2], [[0, 1]], -6, 1], "coef": [[[], "784", "5"]]}, {"key": ["BA", 1, [], [[0, 3]], -6, 1], "coef": [[[], "-3176", "15"]]}, {"key": ["BA", 1, [1], [[0, 2]], -6, 1], "coef": [[[], "784", "5"]]}, {"key": ["BA", 1, [1], [[0, 1]], -6, 2], "coef": [[[], "784", "5"]]}, {"key": ["BA", 1, [], [[0, 2]], -6, 2], "coef": [[[], "-2176", "15"]]}, {"key": ["BA", 1, [2], [[0, 1]], -5, 1], "coef": [[[], "-2192", "15"]]}, {"key": ["BA", 1, [], [[0, 3]], -5, 1], "coef": [[[], "1096", "5"]]}, {"key": ["BA", 1, [1], [[0, 2]], -5, 1], "coef": [[[], "-2192", "15"]]}, {"key": ["BA", 1, [1], [[0, 1]], -5, 2], "coef": [[[], "-2192", "15"]]}, {"key": ["BA", 1, [], [[0, 2]], -5, 2], "coef": [[[], "2192", "15"]]}, {"key": ["BA", 1, [2], [[0, 1]], -4, 1], "coef": [[[], "784", "5"]]}, {"key": ["BA", 1, [], [[0, 3]], -4, 1], "coef": [[[], "-776", "3"]]}, {"key": ["BA", 1, [1], [[0, 2]], -4, 1], "coef": [[[], "784", "5"]]}, {"key": ["BA", 1, [1], [[0, 1]], -4, 2], "coef": [[[], "784", "5"]]}, {"key": ["BA", 1, [], [[0, 2]], -4, 2], "coef": [[[], "-2528", "15"]]}, {"key": ["BA", 1, [2], [[0, 1]], -3, 1], "coef": [[[], "-5808", "35"]]}, {"key": ["BA", 1, [], [[0, 3]], -3, 1], "coef": [[[], "6248", "21"]]}, {"key": ["BA", 1, [1], [[0, 2]], -3, 1], "coef": [[[], "-5808", "35"]]}, {"key": ["BA", 1, [1], [[0, 1]], -3, 2], "coef": [[[], "-5808", "35"]]}, {"key": ["BA", 1, [], [[0, 2]], -3, 2], "coef": [[[], "19976", "105"]]}, {"key": ["BA", 1, [2], [[0, 1]], -2, 1], "coef": [[[], "6088", "35"]]}, {"key": ["BA", 1, [], [[0, 3]], -2, 1], "coef": [[[], "-2372", "7"]]}, {"key": ["BA", 1, [1], [[0, 2]], -2, 1], "coef": [[[], "6088", "35"]]}, {"key": ["BA", 1, [1], [[0, 1]], -2, 2], "coef": [[[], "6088", "35"]]}, {"key": ["BA", 1, [], [[0, 2]], -2, 2], "coef": [[[], "-7452", "35"]]}, {"key": ["BA", 1, [2], [[0, 1]], -1, 1], "coef": [[[], "-57032", "315"]]}, {"key": ["BA", 1, [], [[0, 3]], -1, 1], "coef": [[[], "24484", "63"]]}, {"key": ["BA", 1, [1], [[0, 2]], -1, 1], "coef": [[[], "-57032", "315"]]}, {"key": ["BA", 1, [1], [[0, 1]], -1, 2], "coef": [[[], "-57032", "315"]]}, {"key": ["BA", 1, [], [[0, 2]], -1, 2], "coef": [[[], "25156", "105"]]}, {"key": ["BA", 1, [2], [[0, 1]], 0, 1], "coef": [[[], "59048", "315"]]}, {"key": ["BA", 1, [], [[0, 3]], 0, 1], "coef": [[[], "-29524", "63"]]}, {"key": ["BA", 1, [1], [[0, 2]], 0, 1], "coef": [[[], "59048", "315"]]}, {"key": ["BA", 1, [1], [[0, 1]], 0, 2], "coef": [[[], "59048", "315"]]}, {"key": ["BA", 1, [], [[0, 2]], 0, 2], "coef": [[[], "-29524", "105"]]}, {"key": ["BA", 1, [], [[0, 1]], -10, 3], "coef": [[[], "-29524", "315"]]}, {"key": ["BA", 1, [], [[0, 1]], -9, 3], "coef": [[[], "28516", "315"]]}, {"key": ["BA", 1, [], [[0, 1]], -8, 3], "coef": [[[], "-3044", "35"]]}, {"key": ["BA", 1, [], [[0, 1]], -7, 3], "coef": [[[], "2904", "35"]]}, {"key": ["BA", 1, [], [[0, 1]], -6, 3], "coef": [[[], "-392", "5"]]}, {"key": ["BA", 1, [], [[0, 1]], -5, 3], "coef": [[[], "1096", "15"]]}, {"key": ["BA", 1, [], [[0, 1]], -4, 3], "coef": [[[], "-392", "5"]]}, {"key": ["BA", 1, [], [[0, 1]], -3, 3], "coef": [[[], "2904", "35"]]}, {"key": ["BA", 1, [], [[0, 1]], -2, 3], "coef": [[[], "-3044", "35"]]}, {"key": ["BA", 1, [], [[0, 1]], -1, 3], "coef": [[[], "28516", "315"]]}, {"key": ["BA", 1, [], [[0, 1]], 0, 3], "coef": [[[], "-29524", "315"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -10, 1], "coef": [[[], "-59048", "315"]]}, {"key": ["BA", 0, [], [[0, 3]], -10, 1], "coef": [[[], "29524", "105"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -9, 1], "coef": [[[], "57032", "315"]]}, {"key": ["BA", 0, [], [[0, 3]], -9, 1], "coef": [[[], "-21796", "105"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -8, 1], "coef": [[[], "-6088", "35"]]}, {"key": ["BA", 0, [], [[0, 3]], -8, 1], "coef": [[[], "5772", "35"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -7, 1], "coef": [[[], "5808", "35"]]}, {"key": ["BA", 0, [], [[0, 3]], -7, 1], "coef": [[[], "-13816", "105"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -6, 1], "coef": [[[], "-784", "5"]]}, {"key": ["BA", 0, [], [[0, 3]], -6, 1], "coef": [[[], "1528", "15"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -5, 1], "coef": [[[], "2192", "15"]]}, {"key": ["BA", 0, [], [[0, 3]], -5, 1], "coef": [[[], "-1096", "15"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -4, 1], "coef": [[[], "-784", "5"]]}, {"key": ["BA", 0, [], [[0, 3]], -4, 1], "coef": [[[], "824", "15"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -3, 1], "coef": [[[], "5808", "35"]]}, {"key": ["BA", 0, [], [[0, 3]], -3, 1], "coef": [[[], "-3608", "105"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -2, 1], "coef": [[[], "-6088", "35"]]}, {"key": ["BA", 0, [], [[0, 3]], -2, 1], "coef": [[[], "316", "35"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -1, 1], "coef": [[[], "57032", "315"]]}, {"key": ["BA", 0, [], [[0, 3]], -1, 1], "coef": [[[], "8356", "315"]]}, {"key": ["BA", 1, [-2], [[0, 1]], 0, 1], "coef": [[[], "-59048", "315"]]}, {"key": ["BA", 0, [], [[0, 3]], 0, 1], "coef": [[[], "-29524", "315"]]}, {"key": ["R", -9, 4], "coef": [[[], "-48", "1"]]}, {"key": ["R", -8, 4], "coef": [[[], "72", "1"]]}, {"key": ["R", -7, 4], "coef": [[[], "-88", "1"]]}, {"key": ["R", -6, 4], "coef": [[[], "100", "1"]]}, {"key": ["R", -5, 4], "coef": [[[], "-548", "5"]]}, {"key": ["R", -4, 4], "coef": [[[], "588", "5"]]}, {"key": ["R", -3, 4], "coef": [[[], "-4356", "35"]]}, {"key": ["R", -2, 4], "coef": [[[], "4566", "35"]]}, {"key": ["R", -1, 4], "coef": [[[], "-14258", "105"]]}, {"key": ["R", 0, 4], "coef": [[[], "14762", "105"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -10, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -10, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -10, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -10, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -10, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -10, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -10, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -10, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -10, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -10, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -10, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -9, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -9, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -9, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -9, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -9, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -9, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -9, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -9, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -9, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -9, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -9, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -8, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -8, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -8, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -8, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -8, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -8, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -8, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -8, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -8, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -8, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -8, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -7, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -7, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -7, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -7, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -7, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -7, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -7, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -7, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -7, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -7, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -7, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -6, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -6, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -6, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -6, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -6, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -6, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -6, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -6, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -6, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -6, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -6, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -5, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -5, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -5, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -5, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -5, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -5, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -5, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -5, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -5, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -5, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -5, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -4, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -4, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -4, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -4, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -4, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -4, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -4, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -4, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -4, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -4, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -4, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -3, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -3, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -3, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -3, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -3, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -3, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -3, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -3, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -3, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -3, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -3, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -2, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -2, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -2, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -2, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -2, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -2, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -2, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -2, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -2, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -2, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -2, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -1, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -1, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -1, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -1, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -1, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -1, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -1, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -1, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -1, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -1, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -1, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], 0, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], 0, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], 0, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], 0, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], 0, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], 0, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], 0, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], 0, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], 0, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], 0, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], 0, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -10, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -10, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -9, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -9, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -8, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -8, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -7, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -7, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -6, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -6, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -5, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -5, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -4, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -4, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -3, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -3, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -2, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -2, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -1, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -1, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], 0, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], 0, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -10, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -10, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -9, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -9, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -8, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -8, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -7, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -7, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -6, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -6, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -5, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -5, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -4, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -4, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -3, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -3, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -2, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -2, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -1, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -1, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], 0, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], 0, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -10, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -9, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -8, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -7, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -6, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -5, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -4, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -3, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -2, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -1, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], 0, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -10, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -10, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -9, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -9, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -8, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -8, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -7, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -7, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -6, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -6, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -5, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -5, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -4, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -4, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -3, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -3, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -2, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -2, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -1, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -1, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], 0, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], 0, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -10, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -10, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -9, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -9, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -8, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -8, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -7, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -7, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -6, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -6, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -5, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -5, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -4, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -4, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -3, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -3, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -2, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -2, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -1, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -1, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], 0, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], 0, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 0, [], [], 1, 5], "coef": [[[], "32", "1"]]}, {"key": ["R", 1, 5], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -10, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -10, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -9, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -9, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -8, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -8, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -7, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -7, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -6, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -6, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -5, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -5, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -4, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -4, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -3, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -3, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -2, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -2, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -1, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -1, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], 0, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], 0, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -10, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -9, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -8, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -7, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -6, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -5, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -4, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -3, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -2, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -1, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], 0, 1], "coef": [[["z3"], "-32", "1"]]}], "13": [{"key": ["R", -11, 1], "coef": [[[], "42732279521", "360186750"], [["z3"], "-32", "1"]]}, {"key": ["R", -10, 1], "coef": [[[], "-30013645834", "180093375"], [["pi2"], "8", "3"], [["z3"], "48", "1"]]}, {"key": ["R", -9, 1], "coef": [[[], "15567274109", "86444820"], [["pi2"], "-8", "3"], [["z3"], "-176", "3"]]}, {"key": ["R", -8, 1], "coef": [[[], "-268326848351", "1728896400"], [["pi2"], "10", "3"], [["z3"], "200", "3"]]}, {"key": ["R", -7, 1], "coef": [[[], "934998342379", "8644482000"], [["pi2"], "-10", "3"], [["z3"], "-1096", "15"]]}, {"key": ["R", -6, 1], "coef": [[[], "-68246969", "1782000"], [["pi2"], "98", "27"], [["z3"], "392", "5"]]}, {"key": ["R", -5, 1], "coef": [[[], "-4097752345723", "60511374000"], [["pi2"], "-98", "27"], [["z3"], "-2904", "35"]]}, {"key": ["R", -4, 1], "coef": [[[], "6641574479971", "60511374000"], [["pi2"], "205", "54"], [["z3"], "3044", "35"]]}, {"key": ["R", -3, 1], "coef": [[[], "-49218624663259", "363068244000"], [["pi2"], "-205", "54"], [["z3"], "-28516", "315"]]}, {"key": ["R", -2, 1], "coef": [[[], "10278068425019", "67234860000"], [["pi2"], "5269", "1350"], [["z3"], "29524", "315"]]}, {"key": ["R", -1, 1], "coef": [[[], "-1048464476309111", "6656251140000"], [["pi2"], "-5269", "1350"], [["z3"], "-334844", "3465"]]}, {"key": ["R", 0, 1], "coef": [[[], "153905300872193", "1248047088750"], [["pi2"], "5369", "1350"], [["z3"], "344084", "3465"]]}, {"key": ["R", -11, 2], "coef": [[[], "-7012109", "51975"], [["pi2"], "-16", "3"]]}, {"key": ["R", -10, 2], "coef": [[[], "-1355623", "103950"], [["pi2"], "8", "1"]]}, {"key": ["R", -9, 2], "coef": [[[], "47051941", "311850"], [["pi2"], "-88", "9"]]}, {"key": ["R", -8, 2], "coef": [[[], "-11073017", "44550"], [["pi2"], "100", "9"]]}, {"key": ["R", -7, 2], "coef": [[[], "44383823", "141750"], [["pi2"], "-548", "45"]]}, {"key": ["R", -6, 2], "coef": [[[], "-38333027", "111375"], [["pi2"], "196", "15"]]}, {"key": ["R", -5, 2], "coef": [[[], "25911998537", "76403250"], [["pi2"], "-484", "35"]]}, {"key": ["R", -4, 2], "coef": [[[], "-53826394009", "152806500"], [["pi2"], "1522", "105"]]}, {"key": ["R", -3, 2], "coef": [[[], "993690523537", "2750517000"], [["pi2"], "-14258", "945"]]}, {"key": ["R", -2, 2], "coef": [[[], "-977620150351", "2750517000"], [["pi2"], "14762", "945"]]}, {"key": ["R", -1, 2], "coef": [[[], "107232381540301", "332812557000"], [["pi2"], "-167422", "10395"]]}, {"key": ["R", 0, 2], "coef": [[[], "-38644612070573", "166406278500"], [["pi2"], "172042", "10395"]]}, {"key": ["BA", 0, [], [[0, 1]], -12, 1], "coef": [[[], "-83039573171", "360186750"]]}, {"key": ["BA", 0, [], [[0, 1]], -11, 1], "coef": [[[], "25754425346", "60031125"]]}, {"key": ["BA", 0, [], [[0, 1]], -10, 1], "coef": [[[], "-175112716", "496125"]]}, {"key": ["BA", 0, [], [[0, 1]], -9, 1], "coef": [[[], "78788524", "297675"]]}, {"key": ["BA", 0, [], [[0, 1]], -8, 1], "coef": [[[], "-3924961", "22050"]]}, {"key": ["BA", 0, [], [[0, 1]], -7, 1], "coef": [[[], "341198", "3675"]]}, {"key": ["BA", 0, [], [[0, 1]], -5, 1], "coef": [[[], "-341198", "3675"]]}, {"key": ["BA", 0, [], [[0, 1]], -4, 1], "coef": [[[], "3924961", "22050"]]}, {"key": ["BA", 0, [], [[0, 1]], -3, 1], "coef": [[[], "-78788524", "297675"]]}, {"key": ["BA", 0, [], [[0, 1]], -2, 1], "coef": [[[], "175112716", "496125"]]}, {"key": ["BA", 0, [], [[0, 1]], -1, 1], "coef": [[[], "-25754425346", "60031125"]]}, {"key": ["BA", 0, [], [[0, 1]], 0, 1], "coef": [[[], "83039573171", "360186750"]]}, {"key": ["BA", 1, [], [[0, 2]], -12, 1], "coef": [[[], "-12173369", "51975"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -12, 2], "coef": [[[], "-12173369", "51975"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -11, 1], "coef": [[[], "530413", "17325"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -11, 2], "coef": [[[], "530413", "17325"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -10, 1], "coef": [[[], "55757", "1575"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -10, 2], "coef": [[[], "55757", "1575"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -9, 1], "coef": [[[], "-60203", "945"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -9, 2], "coef": [[[], "-60203", "945"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -8, 1], "coef": [[[], "2561", "35"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -8, 2], "coef": [[[], "2561", "35"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -7, 1], "coef": [[[], "-36062", "525"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -7, 2], "coef": [[[], "-36062", "525"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -6, 1], "coef": [[[], "10738", "225"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -6, 2], "coef": [[[], "10738", "225"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -5, 1], "coef": [[[], "-36062", "525"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -5, 2], "coef": [[[], "-36062", "525"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -4, 1], "coef": [[[], "2561", "35"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -4, 2], "coef": [[[], "2561", "35"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -3, 1], "coef": [[[], "-60203", "945"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -3, 2], "coef": [[[], "-60203", "945"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -2, 1], "coef": [[[], "55757", "1575"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -2, 2], "coef": [[[], "55757", "1575"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -1, 1], "coef": [[[], "530413", "17325"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -1, 2], "coef": [[[], "530413", "17325"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], 0, 1], "coef": [[[], "-12173369", "51975"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], 0, 2], "coef": [[[], "-12173369", "51975"], [["pi2"], "-16", "3"]]}, {"key": ["R", -11, 3], "coef": [[[], "-344084", "3465"]]}, {"key": ["R", -10, 3], "coef": [[[], "168962", "1155"]]}, {"key": ["R", -9, 3], "coef": [[[], "-1654322", "10395"]]}, {"key": ["R", -8, 3], "coef": [[[], "1743881", "10395"]]}, {"key": ["R", -7, 3], "coef": [[[], "-8705647", "51975"]]}, {"key": ["R", -6, 3], "coef": [[[], "37247", "225"]]}, {"key": ["R", -5, 3], "coef": [[[], "-57828329", "363825"]]}, {"key": ["R", -4, 3], "coef": [[[], "116820247", "727650"]]}, {"key": ["R", -3, 3], "coef": [[[], "-357312341", "2182950"]]}, {"key": ["R", -2, 3], "coef": [[[], "368105753", "2182950"]]}, {"key": ["R", -1, 3], "coef": [[[], "-4166393683", "24012450"]]}, {"key": ["R", 0, 3], "coef": [[[], "4301068993", "24012450"]]}, {"key": ["BA", 0, [], [[0, 2]], -12, 1], "coef": [[[], "916030336", "12006225"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -11, 1], "coef": [[[], "-6005200576", "12006225"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -10, 1], "coef": [[[], "65329336", "99225"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -9, 1], "coef": [[[], "-73363516", "99225"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -8, 1], "coef": [[[], "8633864", "11025"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -7, 1], "coef": [[[], "-8873516", "11025"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -6, 1], "coef": [[[], "183344", "225"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -5, 1], "coef": [[[], "-8873516", "11025"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -4, 1], "coef": [[[], "8633864", "11025"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -3, 1], "coef": [[[], "-73363516", "99225"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -2, 1], "coef": [[[], "65329336", "99225"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -1, 1], "coef": [[[], "-6005200576", "12006225"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], 0, 1], "coef": [[[], "916030336", "12006225"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [2], [[0, 1]], -12, 1], "coef": [[[], "688168", "3465"]]}, {"key": ["BA", 1, [], [[0, 3]], -12, 1], "coef": [[[], "-344084", "3465"]]}, {"key": ["BA", 1, [1], [[0, 2]], -12, 1], "coef": [[[], "688168", "3465"]]}, {"key": ["BA", 1, [1], [[0, 1]], -12, 2], "coef": [[[], "688168", "3465"]]}, {"key": ["BA", 1, [], [[0, 2]], -12, 2], "coef": [[[], "-344084", "3465"]]}, {"key": ["BA", 1, [2], [[0, 1]], -11, 1], "coef": [[[], "-669688", "3465"]]}, {"key": ["BA", 1, [], [[0, 3]], -11, 1], "coef": [[[], "556604", "3465"]]}, {"key": ["BA", 1, [1], [[0, 2]], -11, 1], "coef": [[[], "-669688", "3465"]]}, {"key": ["BA", 1, [1], [[0, 1]], -11, 2], "coef": [[[], "-669688", "3465"]]}, {"key": ["BA", 1, [], [[0, 2]], -11, 2], "coef": [[[], "445724", "3465"]]}, {"key": ["BA", 1, [2], [[0, 1]], -10, 1], "coef": [[[], "59048", "315"]]}, {"key": ["BA", 1, [], [[0, 3]], -10, 1], "coef": [[[], "-59764", "315"]]}, {"key": ["BA", 1, [1], [[0, 2]], -10, 1], "coef": [[[], "59048", "315"]]}, {"key": ["BA", 1, [1], [[0, 1]], -10, 2], "coef": [[[], "59048", "315"]]}, {"key": ["BA", 1, [], [[0, 2]], -10, 2], "coef": [[[], "-44644", "315"]]}, {"key": ["BA", 1, [2], [[0, 1]], -9, 1], "coef": [[[], "-57032", "315"]]}, {"key": ["BA", 1, [], [[0, 3]], -9, 1], "coef": [[[], "65476", "315"]]}, {"key": ["BA", 1, [1], [[0, 2]], -9, 1], "coef": [[[], "-57032", "315"]]}, {"key": ["BA", 1, [1], [[0, 1]], -9, 2], "coef": [[[], "-57032", "315"]]}, {"key": ["BA", 1, [], [[0, 2]], -9, 2], "coef": [[[], "46996", "315"]]}, {"key": ["BA", 1, [2], [[0, 1]], -8, 1], "coef": [[[], "6088", "35"]]}, {"key": ["BA", 1, [], [[0, 3]], -8, 1], "coef": [[[], "-23132", "105"]]}, {"key": ["BA", 1, [1], [[0, 2]], -8, 1], "coef": [[[], "6088", "35"]]}, {"key": ["BA", 1, [1], [[0, 1]], -8, 2], "coef": [[[], "6088", "35"]]}, {"key": ["BA", 1, [], [[0, 2]], -8, 2], "coef": [[[], "-16132", "105"]]}, {"key": ["BA", 1, [2], [[0, 1]], -7, 1], "coef": [[[], "-5808", "35"]]}, {"key": ["BA", 1, [], [[0, 3]], -7, 1], "coef": [[[], "24056", "105"]]}, {"key": ["BA", 1, [1], [[0, 2]], -7, 1], "coef": [[[], "-5808", "35"]]}, {"key": ["BA", 1, [1], [[0, 1]], -7, 2], "coef": [[[], "-5808", "35"]]}, {"key": ["BA", 1, [], [[0, 2]], -7, 2], "coef": [[[], "16384", "105"]]}, {"key": ["BA", 1, [2], [[0, 1]], -6, 1], "coef": [[[], "784", "5"]]}, {"key": ["BA", 1, [], [[0, 3]], -6, 1], "coef": [[[], "-1176", "5"]]}, {"key": ["BA", 1, [1], [[0, 2]], -6, 1], "coef": [[[], "784", "5"]]}, {"key": ["BA", 1, [1], [[0, 1]], -6, 2], "coef": [[[], "784", "5"]]}, {"key": ["BA", 1, [], [[0, 2]], -6, 2], "coef": [[[], "-784", "5"]]}, {"key": ["BA", 1, [2], [[0, 1]], -5, 1], "coef": [[[], "-5808", "35"]]}, {"key": ["BA", 1, [], [[0, 3]], -5, 1], "coef": [[[], "28216", "105"]]}, {"key": ["BA", 1, [1], [[0, 2]], -5, 1], "coef": [[[], "-5808", "35"]]}, {"key": ["BA", 1, [1], [[0, 1]], -5, 2], "coef": [[[], "-5808", "35"]]}, {"key": ["BA", 1, [], [[0, 2]], -5, 2], "coef": [[[], "18464", "105"]]}, {"key": ["BA", 1, [2], [[0, 1]], -4, 1], "coef": [[[], "6088", "35"]]}, {"key": ["BA", 1, [], [[0, 3]], -4, 1], "coef": [[[], "-6332", "21"]]}, {"key": ["BA", 1, [1], [[0, 2]], -4, 1], "coef": [[[], "6088", "35"]]}, {"key": ["BA", 1, [1], [[0, 1]], -4, 2], "coef": [[[], "6088", "35"]]}, {"key": ["BA", 1, [], [[0, 2]], -4, 2], "coef": [[[], "-20396", "105"]]}, {"key": ["BA", 1, [2], [[0, 1]], -3, 1], "coef": [[[], "-57032", "315"]]}, {"key": ["BA", 1, [], [[0, 3]], -3, 1], "coef": [[[], "21124", "63"]]}, {"key": ["BA", 1, [1], [[0, 2]], -3, 1], "coef": [[[], "-57032", "315"]]}, {"key": ["BA", 1, [1], [[0, 1]], -3, 2], "coef": [[[], "-57032", "315"]]}, {"key": ["BA", 1, [], [[0, 2]], -3, 2], "coef": [[[], "7452", "35"]]}, {"key": ["BA", 1, [2], [[0, 1]], -2, 1], "coef": [[[], "59048", "315"]]}, {"key": ["BA", 1, [], [[0, 3]], -2, 1], "coef": [[[], "-23476", "63"]]}, {"key": ["BA", 1, [1], [[0, 2]], -2, 1], "coef": [[[], "59048", "315"]]}, {"key": ["BA", 1, [1], [[0, 1]], -2, 2], "coef": [[[], "59048", "315"]]}, {"key": ["BA", 1, [], [[0, 2]], -2, 2], "coef": [[[], "-24484", "105"]]}, {"key": ["BA", 1, [2], [[0, 1]], -1, 1], "coef": [[[], "-669688", "3465"]]}, {"key": ["BA", 1, [], [[0, 3]], -1, 1], "coef": [[[], "290492", "693"]]}, {"key": ["BA", 1, [1], [[0, 2]], -1, 1], "coef": [[[], "-669688", "3465"]]}, {"key": ["BA", 1, [1], [[0, 1]], -1, 2], "coef": [[[], "-669688", "3465"]]}, {"key": ["BA", 1, [], [[0, 2]], -1, 2], "coef": [[[], "297884", "1155"]]}, {"key": ["BA", 1, [2], [[0, 1]], 0, 1], "coef": [[[], "688168", "3465"]]}, {"key": ["BA", 1, [], [[0, 3]], 0, 1], "coef": [[[], "-344084", "693"]]}, {"key": ["BA", 1, [1], [[0, 2]], 0, 1], "coef": [[[], "688168", "3465"]]}, {"key": ["BA", 1, [1], [[0, 1]], 0, 2], "coef": [[[], "688168", "3465"]]}, {"key": ["BA", 1, [], [[0, 2]], 0, 2], "coef": [[[], "-344084", "1155"]]}, {"key": ["BA", 1, [], [[0, 1]], -12, 3], "coef": [[[], "-344084", "3465"]]}, {"key": ["BA", 1, [], [[0, 1]], -11, 3], "coef": [[[], "334844", "3465"]]}, {"key": ["BA", 1, [], [[0, 1]], -10, 3], "coef": [[[], "-29524", "315"]]}, {"key": ["BA", 1, [], [[0, 1]], -9, 3], "coef": [[[], "28516", "315"]]}, {"key": ["BA", 1, [], [[0, 1]], -8, 3], "coef": [[[], "-3044", "35"]]}, {"key": ["BA", 1, [], [[0, 1]], -7, 3], "coef": [[[], "2904", "35"]]}, {"key": ["BA", 1, [], [[0, 1]], -6, 3], "coef": [[[], "-392", "5"]]}, {"key": ["BA", 1, [], [[0, 1]], -5, 3], "coef": [[[], "2904", "35"]]}, {"key": ["BA", 1, [], [[0, 1]], -4, 3], "coef": [[[], "-3044", "35"]]}, {"key": ["BA", 1, [], [[0, 1]], -3, 3], "coef": [[[], "28516", "315"]]}, {"key": ["BA", 1, [], [[0, 1]], -2, 3], "coef": [[[], "-29524", "315"]]}, {"key": ["BA", 1, [], [[0, 1]], -1, 3], "coef": [[[], "334844", "3465"]]}, {"key": ["BA", 1, [], [[0, 1]], 0, 3], "coef": [[[], "-344084", "3465"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -12, 1], "coef": [[[], "-688168", "3465"]]}, {"key": ["BA", 0, [], [[0, 3]], -12, 1], "coef": [[[], "344084", "1155"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -11, 1], "coef": [[[], "669688", "3465"]]}, {"key": ["BA", 0, [], [[0, 3]], -11, 1], "coef": [[[], "-260924", "1155"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -10, 1], "coef": [[[], "-59048", "315"]]}, {"key": ["BA", 0, [], [[0, 3]], -10, 1], "coef": [[[], "19444", "105"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -9, 1], "coef": [[[], "57032", "315"]]}, {"key": ["BA", 0, [], [[0, 3]], -9, 1], "coef": [[[], "-16196", "105"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -8, 1], "coef": [[[], "-6088", "35"]]}, {"key": ["BA", 0, [], [[0, 3]], -8, 1], "coef": [[[], "13396", "105"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -7, 1], "coef": [[[], "5808", "35"]]}, {"key": ["BA", 0, [], [[0, 3]], -7, 1], "coef": [[[], "-10792", "105"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -6, 1], "coef": [[[], "-784", "5"]]}, {"key": ["BA", 0, [], [[0, 3]], -6, 1], "coef": [[[], "392", "5"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -5, 1], "coef": [[[], "5808", "35"]]}, {"key": ["BA", 0, [], [[0, 3]], -5, 1], "coef": [[[], "-6632", "105"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -4, 1], "coef": [[[], "-6088", "35"]]}, {"key": ["BA", 0, [], [[0, 3]], -4, 1], "coef": [[[], "4868", "105"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -3, 1], "coef": [[[], "57032", "315"]]}, {"key": ["BA", 0, [], [[0, 3]], -3, 1], "coef": [[[], "-8444", "315"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -2, 1], "coef": [[[], "-59048", "315"]]}, {"key": ["BA", 0, [], [[0, 3]], -2, 1], "coef": [[[], "716", "315"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -1, 1], "coef": [[[], "669688", "3465"]]}, {"key": ["BA", 0, [], [[0, 3]], -1, 1], "coef": [[[], "113084", "3465"]]}, {"key": ["BA", 1, [-2], [[0, 1]], 0, 1], "coef": [[[], "-688168", "3465"]]}, {"key": ["BA", 0, [], [[0, 3]], 0, 1], "coef": [[[], "-344084", "3465"]]}, {"key": ["R", -11, 4], "coef": [[[], "-48", "1"]]}, {"key": ["R", -10, 4], "coef": [[[], "72", "1"]]}, {"key": ["R", -9, 4], "coef": [[[], "-88", "1"]]}, {"key": ["R", -8, 4], "coef": [[[], "100", "1"]]}, {"key": ["R", -7, 4], "coef": [[[], "-548", "5"]]}, {"key": ["R", -6, 4], "coef": [[[], "588", "5"]]}, {"key": ["R", -5, 4], "coef": [[[], "-4356", "35"]]}, {"key": ["R", -4, 4], "coef": [[[], "4566", "35"]]}, {"key": ["R", -3, 4], "coef": [[[], "-14258", "105"]]}, {"key": ["R", -2, 4], "coef": [[[], "14762", "105"]]}, {"key": ["R", -1, 4], "coef": [[[], "-167422", "1155"]]}, {"key": ["R", 0, 4], "coef": [[[], "172042", "1155"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -12, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -12, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -12, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -12, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -12, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -12, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -12, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -12, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -12, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -12, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -12, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -11, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -11, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -11, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -11, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -11, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -11, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -11, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -11, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -11, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -11, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -11, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -10, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -10, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -10, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -10, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -10, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -10, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -10, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -10, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -10, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -10, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -10, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -9, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -9, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -9, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -9, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -9, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -9, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -9, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -9, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -9, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -9, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -9, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -8, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -8, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -8, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -8, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -8, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -8, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -8, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -8, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -8, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -8, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -8, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -7, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -7, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -7, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -7, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -7, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -7, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -7, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -7, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -7, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -7, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -7, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -6, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -6, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -6, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -6, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -6, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -6, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -6, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -6, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -6, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -6, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -6, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -5, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -5, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -5, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -5, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -5, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -5, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -5, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -5, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -5, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -5, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -5, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -4, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -4, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -4, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -4, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -4, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -4, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -4, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -4, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -4, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -4, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -4, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -3, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -3, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -3, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -3, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -3, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -3, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -3, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -3, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -3, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -3, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -3, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -2, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -2, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -2, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -2, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -2, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -2, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -2, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -2, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -2, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -2, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -2, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -1, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -1, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -1, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -1, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -1, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -1, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -1, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -1, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -1, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -1, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -1, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], 0, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], 0, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], 0, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], 0, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], 0, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], 0, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], 0, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], 0, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], 0, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], 0, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], 0, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -12, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -12, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -11, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -11, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -10, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -10, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -9, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -9, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -8, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -8, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -7, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -7, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -6, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -6, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -5, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -5, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -4, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -4, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -3, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -3, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -2, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -2, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -1, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -1, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], 0, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], 0, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -12, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -12, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -11, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -11, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -10, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -10, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -9, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -9, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -8, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -8, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -7, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -7, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -6, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -6, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -5, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -5, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -4, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -4, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -3, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -3, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -2, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -2, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -1, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -1, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], 0, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], 0, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -12, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -11, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -10, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -9, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -8, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -7, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -6, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -5, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -4, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -3, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -2, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -1, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], 0, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -12, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -12, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -11, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -11, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -10, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -10, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -9, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -9, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -8, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -8, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -7, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -7, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -6, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -6, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -5, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -5, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -4, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -4, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -3, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -3, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -2, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -2, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -1, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -1, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], 0, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], 0, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -12, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -12, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -11, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -11, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -10, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -10, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -9, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -9, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -8, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -8, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -7, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -7, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -6, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -6, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -5, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -5, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -4, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -4, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -3, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -3, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -2, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -2, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -1, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -1, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], 0, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], 0, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 0, [], [], 1, 5], "coef": [[[], "32", "1"]]}, {"key": ["R", 1, 5], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -12, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -12, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -11, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -11, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -10, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -10, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -9, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -9, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -8, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -8, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -7, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -7, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -6, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -6, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -5, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -5, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -4, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -4, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -3, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -3, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -2, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -2, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -1, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -1, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], 0, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], 0, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -12, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -11, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -10, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -9, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -8, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -7, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -6, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -5, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -4, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -3, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -2, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -1, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], 0, 1], "coef": [[["z3"], "-32", "1"]]}], "15": [{"key": ["R", -13, 1], "coef": [[[], "48523491070853", "426100925250"], [["z3"], "-32", "1"]]}, {"key": ["R", -12, 1], "coef": [[[], "-36622131559382", "213050462625"], [["pi2"], "8", "3"], [["z3"], "48", "1"]]}, {"key": ["R", -11, 1], "coef": [[[], "1932921190909", "9833098275"], [["pi2"], "-8", "3"], [["z3"], "-176", "3"]]}, {"key": ["R", -10, 1], "coef": [[[], "-1879109756940137", "10226422206000"], [["pi2"], "10", "3"], [["z3"], "200", "3"]]}, {"key": ["R", -9, 1], "coef": [[[], "308909683712881", "2045284441200"], [["pi2"], "-10", "3"], [["z3"], "-1096", "15"]]}, {"key": ["R", -8, 1], "coef": [[[], "-68799188056147", "681761480400"], [["pi2"], "98", "27"], [["z3"], "392", "5"]]}, {"key": ["R", -7, 1], "coef": [[[], "169905690839", "5056506000"], [["pi2"], "-98", "27"], [["z3"], "-2904", "35"]]}, {"key": ["R", -6, 1], "coef": [[[], "55147388996993", "852201850500"], [["pi2"], "205", "54"], [["z3"], "3044", "35"]]}, {"key": ["R", -5, 1], "coef": [[[], "-3197931099230057", "30679266618000"], [["pi2"], "-205", "54"], [["z3"], "-28516", "315"]]}, {"key": ["R", -4, 1], "coef": [[[], "4957585743137089", "38349083272500"], [["pi2"], "5269", "1350"], [["z3"], "29524", "315"]]}, {"key": ["R", -3, 1], "coef": [[[], "-3473230877145269", "23599435860000"], [["pi2"], "-5269", "1350"], [["z3"], "-334844", "3465"]]}, {"key": ["R", -2, 1], "coef": [[[], "268883442890550841", "1687359663990000"], [["pi2"], "5369", "1350"], [["z3"], "344084", "3465"]]}, {"key": ["R", -1, 1], "coef": [[[], "-437007565435598561", "2741959453983750"], [["pi2"], "-5369", "1350"], [["z3"], "-4583972", "45045"]]}, {"key": ["R", 0, 1], "coef": [[[], "1653450797988050141", "13959066311190000"], [["pi2"], "266681", "66150"], [["z3"], "4686932", "45045"]]}, {"key": ["R", -13, 2], "coef": [[[], "-755121539", "4729725"], [["pi2"], "-16", "3"]]}, {"key": ["R", -12, 2], "coef": [[[], "2561693", "242550"], [["pi2"], "8", "1"]]}, {"key": ["R", -11, 2], "coef": [[[], "3812811421", "28378350"], [["pi2"], "-88", "9"]]}, {"key": ["R", -10, 2], "coef": [[[], "-1924205", "7938"], [["pi2"], "100", "9"]]}, {"key": ["R", -9, 2], "coef": [[[], "45495311663", "141891750"], [["pi2"], "-548", "45"]]}, {"key": ["R", -8, 2], "coef": [[[], "-26256468074", "70945875"], [["pi2"], "196", "15"]]}, {"key": ["R", -7, 2], "coef": [[[], "195215942573", "496621125"], [["pi2"], "-484", "35"]]}, {"key": ["R", -6, 2], "coef": [[[], "-382546569211", "993242250"], [["pi2"], "1522", "105"]]}, {"key": ["R", -5, 2], "coef": [[[], "7096032190913", "17878360500"], [["pi2"], "-14258", "945"]]}, {"key": ["R", -4, 2], "coef": [[[], "-1821504142376", "4469590125"], [["pi2"], "14762", "945"]]}, {"key": ["R", -3, 2], "coef": [[[], "1770391128478963", "4326563241000"], [["pi2"], "-167422", "10395"]]}, {"key": ["R", -2, 2], "coef": [[[], "-426414801024787", "1081640810250"], [["pi2"], "172042", "10395"]]}, {"key": ["R", -1, 2], "coef": [[[], "128192208078670661", "365594593864500"], [["pi2"], "-2291986", "135135"]]}, {"key": ["R", 0, 2], "coef": [[[], "-3245942849552957", "13056949780875"], [["pi2"], "2343466", "135135"]]}, {"key": ["BA", 0, [], [[0, 1]], -14, 1], "coef": [[[], "-9535261081873", "38736447750"]]}, {"key": ["BA", 0, [], [[0, 1]], -13, 1], "coef": [[[], "28298656050719", "60871560750"]]}, {"key": ["BA", 0, [], [[0, 1]], -12, 1], "coef": [[[], "-142866970931", "360186750"]]}, {"key": ["BA", 0, [], [[0, 1]], -11, 1], "coef": [[[], "5150713558", "16372125"]]}, {"key": ["BA", 0, [], [[0, 1]], -10, 1], "coef": [[[], "-698180971", "2976750"]]}, {"key": ["BA", 0, [], [[0, 1]], -9, 1], "coef": [[[], "3762167", "23814"]]}, {"key": ["BA", 0, [], [[0, 1]], -8, 1], "coef": [[[], "-8075", "98"]]}, {"key": ["BA", 0, [], [[0, 1]], -6, 1], "coef": [[[], "8075", "98"]]}, {"key": ["BA", 0, [], [[0, 1]], -5, 1], "coef": [[[], "-3762167", "23814"]]}, {"key": ["BA", 0, [], [[0, 1]], -4, 1], "coef": [[[], "698180971", "2976750"]]}, {"key": ["BA", 0, [], [[0, 1]], -3, 1], "coef": [[[], "-5150713558", "16372125"]]}, {"key": ["BA", 0, [], [[0, 1]], -2, 1], "coef": [[[], "142866970931", "360186750"]]}, {"key": ["BA", 0, [], [[0, 1]], -1, 1], "coef": [[[], "-28298656050719", "60871560750"]]}, {"key": ["BA", 0, [], [[0, 1]], 0, 1], "coef": [[[], "9535261081873", "38736447750"]]}, {"key": ["BA", 1, [], [[0, 2]], -14, 1], "coef": [[[], "-113386309", "429975"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -14, 2], "coef": [[[], "-113386309", "429975"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -13, 1], "coef": [[[], "34145957", "675675"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -13, 2], "coef": [[[], "34145957", "675675"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -12, 1], "coef": [[[], "1112611", "51975"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -12, 2], "coef": [[[], "1112611", "51975"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -11, 1], "coef": [[[], "-260551", "4725"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -11, 2], "coef": [[[], "-260551", "4725"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -10, 1], "coef": [[[], "334351", "4725"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -10, 2], "coef": [[[], "334351", "4725"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -9, 1], "coef": [[[], "-352423", "4725"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -9, 2], "coef": [[[], "-352423", "4725"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -8, 1], "coef": [[[], "107341", "1575"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -8, 2], "coef": [[[], "107341", "1575"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -7, 1], "coef": [[[], "-533362", "11025"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -7, 2], "coef": [[[], "-533362", "11025"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -6, 1], "coef": [[[], "107341", "1575"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -6, 2], "coef": [[[], "107341", "1575"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -5, 1], "coef": [[[], "-352423", "4725"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -5, 2], "coef": [[[], "-352423", "4725"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -4, 1], "coef": [[[], "334351", "4725"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -4, 2], "coef": [[[], "334351", "4725"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -3, 1], "coef": [[[], "-260551", "4725"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -3, 2], "coef": [[[], "-260551", "4725"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -2, 1], "coef": [[[], "1112611", "51975"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -2, 2], "coef": [[[], "1112611", "51975"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -1, 1], "coef": [[[], "34145957", "675675"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -1, 2], "coef": [[[], "34145957", "675675"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], 0, 1], "coef": [[[], "-113386309", "429975"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], 0, 2], "coef": [[[], "-113386309", "429975"], [["pi2"], "-16", "3"]]}, {"key": ["R", -13, 3], "coef": [[[], "-4686932", "45045"]]}, {"key": ["R", -12, 3], "coef": [[[], "329878", "2145"]]}, {"key": ["R", -11, 3], "coef": [[[], "-2074546", "12285"]]}, {"key": ["R", -10, 3], "coef": [[[], "4852825", "27027"]]}, {"key": ["R", -9, 3], "coef": [[[], "-11142311", "61425"]]}, {"key": ["R", -8, 3], "coef": [[[], "40928497", "225225"]]}, {"key": ["R", -7, 3], "coef": [[[], "-1959383", "11025"]]}, {"key": ["R", -6, 3], "coef": [[[], "543965033", "3153150"]]}, {"key": ["R", -5, 3], "coef": [[[], "-445704187", "2579850"]]}, {"key": ["R", -4, 3], "coef": [[[], "4995207629", "28378350"]]}, {"key": ["R", -3, 3], "coef": [[[], "-56119179679", "312161850"]]}, {"key": ["R", -2, 3], "coef": [[[], "57615350509", "312161850"]]}, {"key": ["R", -1, 3], "coef": [[[], "-767923252177", "4058104050"]]}, {"key": ["R", 0, 3], "coef": [[[], "112686856171", "579729150"]]}, {"key": ["BA", 0, [], [[0, 2]], -14, 1], "coef": [[[], "155577525184", "2029052025"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -13, 1], "coef": [[[], "-1055722931344", "2029052025"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -12, 1], "coef": [[[], "8289079096", "12006225"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -11, 1], "coef": [[[], "-9378678376", "12006225"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -10, 1], "coef": [[[], "82750516", "99225"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -9, 1], "coef": [[[], "-85749064", "99225"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -8, 1], "coef": [[[], "9697556", "11025"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -7, 1], "coef": [[[], "-9782336", "11025"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -6, 1], "coef": [[[], "9697556", "11025"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -5, 1], "coef": [[[], "-85749064", "99225"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -4, 1], "coef": [[[], "82750516", "99225"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -3, 1], "coef": [[[], "-9378678376", "12006225"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -2, 1], "coef": [[[], "8289079096", "12006225"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -1, 1], "coef": [[[], "-1055722931344", "2029052025"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], 0, 1], "coef": [[[], "155577525184", "2029052025"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [2], [[0, 1]], -14, 1], "coef": [[[], "9373864", "45045"]]}, {"key": ["BA", 1, [], [[0, 3]], -14, 1], "coef": [[[], "-4686932", "45045"]]}, {"key": ["BA", 1, [1], [[0, 2]], -14, 1], "coef": [[[], "9373864", "45045"]]}, {"key": ["BA", 1, [1], [[0, 1]], -14, 2], "coef": [[[], "9373864", "45045"]]}, {"key": ["BA", 1, [], [[0, 2]], -14, 2], "coef": [[[], "-4686932", "45045"]]}, {"key": ["BA", 1, [2], [[0, 1]], -13, 1], "coef": [[[], "-9167944", "45045"]]}, {"key": ["BA", 1, [], [[0, 3]], -13, 1], "coef": [[[], "7466852", "45045"]]}, {"key": ["BA", 1, [1], [[0, 2]], -13, 1], "coef": [[[], "-9167944", "45045"]]}, {"key": ["BA", 1, [1], [[0, 1]], -13, 2], "coef": [[[], "-9167944", "45045"]]}, {"key": ["BA", 1, [], [[0, 2]], -13, 2], "coef": [[[], "6025412", "45045"]]}, {"key": ["BA", 1, [2], [[0, 1]], -12, 1], "coef": [[[], "688168", "3465"]]}, {"key": ["BA", 1, [], [[0, 3]], -12, 1], "coef": [[[], "-676724", "3465"]]}, {"key": ["BA", 1, [1], [[0, 2]], -12, 1], "coef": [[[], "688168", "3465"]]}, {"key": ["BA", 1, [1], [[0, 1]], -12, 2], "coef": [[[], "688168", "3465"]]}, {"key": ["BA", 1, [], [[0, 2]], -12, 2], "coef": [[[], "-510404", "3465"]]}, {"key": ["BA", 1, [2], [[0, 1]], -11, 1], "coef": [[[], "-669688", "3465"]]}, {"key": ["BA", 1, [], [[0, 3]], -11, 1], "coef": [[[], "741404", "3465"]]}, {"key": ["BA", 1, [1], [[0, 2]], -11, 1], "coef": [[[], "-669688", "3465"]]}, {"key": ["BA", 1, [1], [[0, 1]], -11, 2], "coef": [[[], "-669688", "3465"]]}, {"key": ["BA", 1, [], [[0, 2]], -11, 2], "coef": [[[], "538124", "3465"]]}, {"key": ["BA", 1, [2], [[0, 1]], -10, 1], "coef": [[[], "59048", "315"]]}, {"key": ["BA", 1, [], [[0, 3]], -10, 1], "coef": [[[], "-71524", "315"]]}, {"key": ["BA", 1, [1], [[0, 2]], -10, 1], "coef": [[[], "59048", "315"]]}, {"key": ["BA", 1, [1], [[0, 1]], -10, 2], "coef": [[[], "59048", "315"]]}, {"key": ["BA", 1, [], [[0, 2]], -10, 2], "coef": [[[], "-50524", "315"]]}, {"key": ["BA", 1, [2], [[0, 1]], -9, 1], "coef": [[[], "-57032", "315"]]}, {"key": ["BA", 1, [], [[0, 3]], -9, 1], "coef": [[[], "74548", "315"]]}, {"key": ["BA", 1, [1], [[0, 2]], -9, 1], "coef": [[[], "-57032", "315"]]}, {"key": ["BA", 1, [1], [[0, 1]], -9, 2], "coef": [[[], "-57032", "315"]]}, {"key": ["BA", 1, [], [[0, 2]], -9, 2], "coef": [[[], "51532", "315"]]}, {"key": ["BA", 1, [2], [[0, 1]], -8, 1], "coef": [[[], "6088", "35"]]}, {"key": ["BA", 1, [], [[0, 3]], -8, 1], "coef": [[[], "-8532", "35"]]}, {"key": ["BA", 1, [1], [[0, 2]], -8, 1], "coef": [[[], "6088", "35"]]}, {"key": ["BA", 1, [1], [[0, 1]], -8, 2], "coef": [[[], "6088", "35"]]}, {"key": ["BA", 1, [], [[0, 2]], -8, 2], "coef": [[[], "-5788", "35"]]}, {"key": ["BA", 1, [2], [[0, 1]], -7, 1], "coef": [[[], "-5808", "35"]]}, {"key": ["BA", 1, [], [[0, 3]], -7, 1], "coef": [[[], "8712", "35"]]}, {"key": ["BA", 1, [1], [[0, 2]], -7, 1], "coef": [[[], "-5808", "35"]]}, {"key": ["BA", 1, [1], [[0, 1]], -7, 2], "coef": [[[], "-5808", "35"]]}, {"key": ["BA", 1, [], [[0, 2]], -7, 2], "coef": [[[], "5808", "35"]]}, {"key": ["BA", 1, [2], [[0, 1]], -6, 1], "coef": [[[], "6088", "35"]]}, {"key": ["BA", 1, [], [[0, 3]], -6, 1], "coef": [[[], "-9732", "35"]]}, {"key": ["BA", 1, [1], [[0, 2]], -6, 1], "coef": [[[], "6088", "35"]]}, {"key": ["BA", 1, [1], [[0, 1]], -6, 2], "coef": [[[], "6088", "35"]]}, {"key": ["BA", 1, [], [[0, 2]], -6, 2], "coef": [[[], "-6388", "35"]]}, {"key": ["BA", 1, [2], [[0, 1]], -5, 1], "coef": [[[], "-57032", "315"]]}, {"key": ["BA", 1, [], [[0, 3]], -5, 1], "coef": [[[], "96548", "315"]]}, {"key": ["BA", 1, [1], [[0, 2]], -5, 1], "coef": [[[], "-57032", "315"]]}, {"key": ["BA", 1, [1], [[0, 1]], -5, 2], "coef": [[[], "-57032", "315"]]}, {"key": ["BA", 1, [], [[0, 2]], -5, 2], "coef": [[[], "6948", "35"]]}, {"key": ["BA", 1, [2], [[0, 1]], -4, 1], "coef": [[[], "59048", "315"]]}, {"key": ["BA", 1, [], [[0, 3]], -4, 1], "coef": [[[], "-21124", "63"]]}, {"key": ["BA", 1, [1], [[0, 2]], -4, 1], "coef": [[[], "59048", "315"]]}, {"key": ["BA", 1, [1], [[0, 1]], -4, 2], "coef": [[[], "59048", "315"]]}, {"key": ["BA", 1, [], [[0, 2]], -4, 2], "coef": [[[], "-7508", "35"]]}, {"key": ["BA", 1, [2], [[0, 1]], -3, 1], "coef": [[[], "-669688", "3465"]]}, {"key": ["BA", 1, [], [[0, 3]], -3, 1], "coef": [[[], "253532", "693"]]}, {"key": ["BA", 1, [1], [[0, 2]], -3, 1], "coef": [[[], "-669688", "3465"]]}, {"key": ["BA", 1, [1], [[0, 1]], -3, 2], "coef": [[[], "-669688", "3465"]]}, {"key": ["BA", 1, [], [[0, 2]], -3, 2], "coef": [[[], "89028", "385"]]}, {"key": ["BA", 1, [2], [[0, 1]], -2, 1], "coef": [[[], "688168", "3465"]]}, {"key": ["BA", 1, [], [[0, 3]], -2, 1], "coef": [[[], "-277556", "693"]]}, {"key": ["BA", 1, [1], [[0, 2]], -2, 1], "coef": [[[], "688168", "3465"]]}, {"key": ["BA", 1, [1], [[0, 1]], -2, 2], "coef": [[[], "688168", "3465"]]}, {"key": ["BA", 1, [], [[0, 2]], -2, 2], "coef": [[[], "-288644", "1155"]]}, {"key": ["BA", 1, [2], [[0, 1]], -1, 1], "coef": [[[], "-9167944", "45045"]]}, {"key": ["BA", 1, [], [[0, 3]], -1, 1], "coef": [[[], "4007396", "9009"]]}, {"key": ["BA", 1, [1], [[0, 2]], -1, 1], "coef": [[[], "-9167944", "45045"]]}, {"key": ["BA", 1, [1], [[0, 1]], -1, 2], "coef": [[[], "-9167944", "45045"]]}, {"key": ["BA", 1, [], [[0, 2]], -1, 2], "coef": [[[], "4103492", "15015"]]}, {"key": ["BA", 1, [2], [[0, 1]], 0, 1], "coef": [[[], "9373864", "45045"]]}, {"key": ["BA", 1, [], [[0, 3]], 0, 1], "coef": [[[], "-4686932", "9009"]]}, {"key": ["BA", 1, [1], [[0, 2]], 0, 1], "coef": [[[], "9373864", "45045"]]}, {"key": ["BA", 1, [1], [[0, 1]], 0, 2], "coef": [[[], "9373864", "45045"]]}, {"key": ["BA", 1, [], [[0, 2]], 0, 2], "coef": [[[], "-4686932", "15015"]]}, {"key": ["BA", 1, [], [[0, 1]], -14, 3], "coef": [[[], "-4686932", "45045"]]}, {"key": ["BA", 1, [], [[0, 1]], -13, 3], "coef": [[[], "4583972", "45045"]]}, {"key": ["BA", 1, [], [[0, 1]], -12, 3], "coef": [[[], "-344084", "3465"]]}, {"key": ["BA", 1, [], [[0, 1]], -11, 3], "coef": [[[], "334844", "3465"]]}, {"key": ["BA", 1, [], [[0, 1]], -10, 3], "coef": [[[], "-29524", "315"]]}, {"key": ["BA", 1, [], [[0, 1]], -9, 3], "coef": [[[], "28516", "315"]]}, {"key": ["BA", 1, [], [[0, 1]], -8, 3], "coef": [[[], "-3044", "35"]]}, {"key": ["BA", 1, [], [[0, 1]], -7, 3], "coef": [[[], "2904", "35"]]}, {"key": ["BA", 1, [], [[0, 1]], -6, 3], "coef": [[[], "-3044", "35"]]}, {"key": ["BA", 1, [], [[0, 1]], -5, 3], "coef": [[[], "28516", "315"]]}, {"key": ["BA", 1, [], [[0, 1]], -4, 3], "coef": [[[], "-29524", "315"]]}, {"key": ["BA", 1, [], [[0, 1]], -3, 3], "coef": [[[], "334844", "3465"]]}, {"key": ["BA", 1, [], [[0, 1]], -2, 3], "coef": [[[], "-344084", "3465"]]}, {"key": ["BA", 1, [], [[0, 1]], -1, 3], "coef": [[[], "4583972", "45045"]]}, {"key": ["BA", 1, [], [[0, 1]], 0, 3], "coef": [[[], "-4686932", "45045"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -14, 1], "coef": [[[], "-9373864", "45045"]]}, {"key": ["BA", 0, [], [[0, 3]], -14, 1], "coef": [[[], "4686932", "15015"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -13, 1], "coef": [[[], "9167944", "45045"]]}, {"key": ["BA", 0, [], [[0, 3]], -13, 1], "coef": [[[], "-3623012", "15015"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -12, 1], "coef": [[[], "-688168", "3465"]]}, {"key": ["BA", 0, [], [[0, 3]], -12, 1], "coef": [[[], "233204", "1155"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -11, 1], "coef": [[[], "669688", "3465"]]}, {"key": ["BA", 0, [], [[0, 3]], -11, 1], "coef": [[[], "-199324", "1155"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -10, 1], "coef": [[[], "-59048", "315"]]}, {"key": ["BA", 0, [], [[0, 3]], -10, 1], "coef": [[[], "15524", "105"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -9, 1], "coef": [[[], "57032", "315"]]}, {"key": ["BA", 0, [], [[0, 3]], -9, 1], "coef": [[[], "-13172", "105"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -8, 1], "coef": [[[], "-6088", "35"]]}, {"key": ["BA", 0, [], [[0, 3]], -8, 1], "coef": [[[], "3644", "35"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -7, 1], "coef": [[[], "5808", "35"]]}, {"key": ["BA", 0, [], [[0, 3]], -7, 1], "coef": [[[], "-2904", "35"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -6, 1], "coef": [[[], "-6088", "35"]]}, {"key": ["BA", 0, [], [[0, 3]], -6, 1], "coef": [[[], "2444", "35"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -5, 1], "coef": [[[], "57032", "315"]]}, {"key": ["BA", 0, [], [[0, 3]], -5, 1], "coef": [[[], "-17516", "315"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -4, 1], "coef": [[[], "-59048", "315"]]}, {"key": ["BA", 0, [], [[0, 3]], -4, 1], "coef": [[[], "12476", "315"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -3, 1], "coef": [[[], "669688", "3465"]]}, {"key": ["BA", 0, [], [[0, 3]], -3, 1], "coef": [[[], "-71716", "3465"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -2, 1], "coef": [[[], "-688168", "3465"]]}, {"key": ["BA", 0, [], [[0, 3]], -2, 1], "coef": [[[], "-11444", "3465"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -1, 1], "coef": [[[], "9167944", "45045"]]}, {"key": ["BA", 0, [], [[0, 3]], -1, 1], "coef": [[[], "1701092", "45045"]]}, {"key": ["BA", 1, [-2], [[0, 1]], 0, 1], "coef": [[[], "-9373864", "45045"]]}, {"key": ["BA", 0, [], [[0, 3]], 0, 1], "coef": [[[], "-4686932", "45045"]]}, {"key": ["R", -13, 4], "coef": [[[], "-48", "1"]]}, {"key": ["R", -12, 4], "coef": [[[], "72", "1"]]}, {"key": ["R", -11, 4], "coef": [[[], "-88", "1"]]}, {"key": ["R", -10, 4], "coef": [[[], "100", "1"]]}, {"key": ["R", -9, 4], "coef": [[[], "-548", "5"]]}, {"key": ["R", -8, 4], "coef": [[[], "588", "5"]]}, {"key": ["R", -7, 4], "coef": [[[], "-4356", "35"]]}, {"key": ["R", -6, 4], "coef": [[[], "4566", "35"]]}, {"key": ["R", -5, 4], "coef": [[[], "-14258", "105"]]}, {"key": ["R", -4, 4], "coef": [[[], "14762", "105"]]}, {"key": ["R", -3, 4], "coef": [[[], "-167422", "1155"]]}, {"key": ["R", -2, 4], "coef": [[[], "172042", "1155"]]}, {"key": ["R", -1, 4], "coef": [[[], "-2291986", "15015"]]}, {"key": ["R", 0, 4], "coef": [[[], "2343466", "15015"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -14, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -14, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -14, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -14, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -14, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -14, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -14, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -14, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -14, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -14, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -14, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -13, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -13, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -13, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -13, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -13, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -13, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -13, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -13, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -13, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -13, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -13, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -12, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -12, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -12, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -12, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -12, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -12, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -12, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -12, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -12, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -12, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -12, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -11, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -11, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -11, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -11, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -11, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -11, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -11, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -11, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -11, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -11, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -11, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -10, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -10, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -10, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -10, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -10, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -10, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -10, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -10, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -10, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -10, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -10, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -9, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -9, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -9, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -9, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -9, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -9, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -9, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -9, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -9, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -9, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -9, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -8, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -8, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -8, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -8, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -8, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -8, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -8, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -8, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -8, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -8, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -8, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -7, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -7, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -7, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -7, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -7, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -7, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -7, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -7, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -7, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -7, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -7, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -6, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -6, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -6, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -6, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -6, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -6, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -6, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -6, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -6, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -6, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -6, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -5, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -5, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -5, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -5, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -5, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -5, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -5, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -5, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -5, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -5, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -5, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -4, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -4, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -4, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -4, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -4, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -4, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -4, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -4, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -4, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -4, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -4, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -3, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -3, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -3, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -3, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -3, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -3, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -3, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -3, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -3, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -3, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -3, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -2, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -2, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -2, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -2, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -2, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -2, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -2, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -2, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -2, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -2, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -2, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -1, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -1, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -1, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -1, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -1, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -1, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -1, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -1, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -1, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -1, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -1, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], 0, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], 0, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], 0, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], 0, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], 0, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], 0, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], 0, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], 0, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], 0, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], 0, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], 0, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -14, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -14, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -13, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -13, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -12, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -12, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -11, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -11, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -10, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -10, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -9, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -9, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -8, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -8, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -7, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -7, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -6, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -6, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -5, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -5, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -4, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -4, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -3, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -3, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -2, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -2, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -1, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -1, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], 0, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], 0, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -14, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -14, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -13, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -13, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -12, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -12, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -11, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -11, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -10, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -10, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -9, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -9, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -8, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -8, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -7, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -7, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -6, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -6, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -5, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -5, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -4, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -4, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -3, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -3, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -2, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -2, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -1, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -1, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], 0, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], 0, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -14, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -13, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -12, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -11, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -10, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -9, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -8, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -7, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -6, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -5, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -4, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -3, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -2, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -1, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], 0, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -14, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -14, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -13, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -13, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -12, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -12, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -11, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -11, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -10, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -10, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -9, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -9, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -8, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -8, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -7, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -7, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -6, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -6, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -5, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -5, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -4, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -4, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -3, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -3, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -2, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -2, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -1, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -1, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], 0, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], 0, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -14, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -14, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -13, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -13, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -12, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -12, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -11, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -11, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -10, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -10, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -9, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -9, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -8, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -8, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -7, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -7, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -6, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -6, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -5, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -5, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -4, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -4, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -3, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -3, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -2, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -2, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -1, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -1, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], 0, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], 0, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 0, [], [], 1, 5], "coef": [[[], "32", "1"]]}, {"key": ["R", 1, 5], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -14, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -14, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -13, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -13, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -12, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -12, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -11, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -11, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -10, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -10, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -9, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -9, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -8, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -8, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -7, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -7, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -6, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -6, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -5, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -5, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -4, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -4, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -3, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -3, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -2, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -2, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -1, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -1, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], 0, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], 0, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -14, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -13, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -12, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -11, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -10, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -9, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -8, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -7, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -6, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -5, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -4, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -3, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -2, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -1, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], 0, 1], "coef": [[["z3"], "-32", "1"]]}], "17": [{"key": ["R", -15, 1], "coef": [[[], "61675780046131", "568134567000"], [["z3"], "-32", "1"]]}, {"key": ["R", -14, 1], "coef": [[[], "-8270928540359", "47344547250"], [["pi2"], "8", "3"], [["z3"], "48", "1"]]}, {"key": ["R", -13, 1], "coef": [[[], "96866773023607", "464837373000"], [["pi2"], "-8", "3"], [["z3"], "-176", "3"]]}, {"key": ["R", -12, 1], "coef": [[[], "-1675346818862219", "8181137764800"], [["pi2"], "10", "3"], [["z3"], "200", "3"]]}, {"key": ["R", -11, 1], "coef": [[[], "9317779337538391", "51132111030000"], [["pi2"], "-10", "3"], [["z3"], "-1096", "15"]]}, {"key": ["R", -10, 1], "coef": [[[], "-2460584911780327", "17044037010000"], [["pi2"], "98", "27"], [["z3"], "392", "5"]]}, {"key": ["R", -9, 1], "coef": [[[], "2244651587376271", "23861651814000"], [["pi2"], "-98", "27"], [["z3"], "-2904", "35"]]}, {"key": ["R", -8, 1], "coef": [[[], "-25929089667617", "889945056000"], [["pi2"], "205", "54"], [["z3"], "3044", "35"]]}, {"key": ["R", -7, 1], "coef": [[[], "-445945528785593", "7158495544200"], [["pi2"], "-205", "54"], [["z3"], "-28516", "315"]]}, {"key": ["R", -6, 1], "coef": [[[], "5100849339686381", "51132111030000"], [["pi2"], "5269", "1350"], [["z3"], "29524", "315"]]}, {"key": ["R", -5, 1], "coef": [[[], "-14891855180549707", "120525690285000"], [["pi2"], "-5269", "1350"], [["z3"], "-334844", "3465"]]}, {"key": ["R", -4, 1], "coef": [[[], "317800556787625943", "2249812885320000"], [["pi2"], "5369", "1350"], [["z3"], "344084", "3465"]]}, {"key": ["R", -3, 1], "coef": [[[], "-1131143582391276001", "7311891877290000"], [["pi2"], "-5369", "1350"], [["z3"], "-4583972", "45045"]]}, {"key": ["R", -2, 1], "coef": [[[], "12546834719670609203", "76774864711545000"], [["pi2"], "266681", "66150"], [["z3"], "4686932", "45045"]]}, {"key": ["R", -1, 1], "coef": [[[], "-33674896845468149", "210630630210000"], [["pi2"], "-266681", "66150"], [["z3"], "-4783028", "45045"]]}, {"key": ["R", 0, 1], "coef": [[[], "185528588499880667659", "1637863780512960000"], [["pi2"], "1077749", "264600"], [["z3"], "4873118", "45045"]]}, {"key": ["R", -15, 2], "coef": [[[], "-383459497", "2102100"], [["pi2"], "-16", "3"]]}, {"key": ["R", -14, 2], "coef": [[[], "37951253", "1146600"], [["pi2"], "8", "1"]]}, {"key": ["R", -13, 2], "coef": [[[], "6646143157", "56756700"], [["pi2"], "-88", "9"]]}, {"key": ["R", -12, 2], "coef": [[[], "-52875973831", "227026800"], [["pi2"], "100", "9"]]}, {"key": ["R", -11, 2], "coef": [[[], "91094787967", "283783500"], [["pi2"], "-548", "45"]]}, {"key": ["R", -10, 2], "coef": [[[], "-72433439173", "189189000"], [["pi2"], "196", "15"]]}, {"key": ["R", -9, 2], "coef": [[[], "279509829479", "662161500"], [["pi2"], "-484", "35"]]}, {"key": ["R", -8, 2], "coef": [[[], "-1741901243419", "3972969000"], [["pi2"], "1522", "105"]]}, {"key": ["R", -7, 2], "coef": [[[], "7665743501543", "17878360500"], [["pi2"], "-14258", "945"]]}, {"key": ["R", -6, 2], "coef": [[[], "-15692098594531", "35756721000"], [["pi2"], "14762", "945"]]}, {"key": ["R", -5, 2], "coef": [[[], "973823463467003", "2163281620500"], [["pi2"], "-167422", "10395"]]}, {"key": ["R", -4, 2], "coef": [[[], "-3942974029613291", "8653126482000"], [["pi2"], "172042", "10395"]]}, {"key": ["R", -3, 2], "coef": [[[], "164655178638336311", "365594593864500"], [["pi2"], "-2291986", "135135"]]}, {"key": ["R", -2, 2], "coef": [[[], "-44659301030496151", "104455598247000"], [["pi2"], "2343466", "135135"]]}, {"key": ["R", -1, 2], "coef": [[[], "2799142094120423", "7461114160500"], [["pi2"], "-2391514", "135135"]]}, {"key": ["R", 0, 2], "coef": [[[], "-31373281992322943", "119377826568000"], [["pi2"], "2436559", "135135"]]}, {"key": ["BA", 0, [], [[0, 1]], -16, 1], "coef": [[[], "-147573999986321", "568134567000"]]}, {"key": ["BA", 0, [], [[0, 1]], -15, 1], "coef": [[[], "70444420745389", "142033641750"]]}, {"key": ["BA", 0, [], [[0, 1]], -14, 1], "coef": [[[], "-184977684011933", "426100925250"]]}, {"key": ["BA", 0, [], [[0, 1]], -13, 1], "coef": [[[], "7240760830973", "20290520250"]]}, {"key": ["BA", 0, [], [[0, 1]], -12, 1], "coef": [[[], "-67595752529", "240124500"]]}, {"key": ["BA", 0, [], [[0, 1]], -11, 1], "coef": [[[], "75750636319", "360186750"]]}, {"key": ["BA", 0, [], [[0, 1]], -10, 1], "coef": [[[], "-140766053", "992250"]]}, {"key": ["BA", 0, [], [[0, 1]], -9, 1], "coef": [[[], "14696783", "198450"]]}, {"key": ["BA", 0, [], [[0, 1]], -7, 1], "coef": [[[], "-14696783", "198450"]]}, {"key": ["BA", 0, [], [[0, 1]], -6, 1], "coef": [[[], "140766053", "992250"]]}, {"key": ["BA", 0, [], [[0, 1]], -5, 1], "coef": [[[], "-75750636319", "360186750"]]}, {"key": ["BA", 0, [], [[0, 1]], -4, 1], "coef": [[[], "67595752529", "240124500"]]}, {"key": ["BA", 0, [], [[0, 1]], -3, 1], "coef": [[[], "-7240760830973", "20290520250"]]}, {"key": ["BA", 0, [], [[0, 1]], -2, 1], "coef": [[[], "184977684011933", "426100925250"]]}, {"key": ["BA", 0, [], [[0, 1]], -1, 1], "coef": [[[], "-70444420745389", "142033641750"]]}, {"key": ["BA", 0, [], [[0, 1]], 0, 1], "coef": [[[], "147573999986321", "568134567000"]]}, {"key": ["BA", 1, [], [[0, 2]], -16, 1], "coef": [[[], "-1832615011", "6306300"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -16, 2], "coef": [[[], "-1832615011", "6306300"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -15, 1], "coef": [[[], "36372163", "525525"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -15, 2], "coef": [[[], "36372163", "525525"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -14, 1], "coef": [[[], "35891131", "4729725"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -14, 2], "coef": [[[], "35891131", "4729725"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -13, 1], "coef": [[[], "-10244081", "225225"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -13, 2], "coef": [[[], "-10244081", "225225"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -12, 1], "coef": [[[], "377774", "5775"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -12, 2], "coef": [[[], "377774", "5775"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -11, 1], "coef": [[[], "-3865817", "51975"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -11, 2], "coef": [[[], "-3865817", "51975"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -10, 1], "coef": [[[], "118099", "1575"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -10, 2], "coef": [[[], "118099", "1575"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -9, 1], "coef": [[[], "-248149", "3675"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -9, 2], "coef": [[[], "-248149", "3675"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -8, 1], "coef": [[[], "1077749", "22050"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -8, 2], "coef": [[[], "1077749", "22050"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -7, 1], "coef": [[[], "-248149", "3675"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -7, 2], "coef": [[[], "-248149", "3675"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -6, 1], "coef": [[[], "118099", "1575"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -6, 2], "coef": [[[], "118099", "1575"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -5, 1], "coef": [[[], "-3865817", "51975"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -5, 2], "coef": [[[], "-3865817", "51975"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -4, 1], "coef": [[[], "377774", "5775"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -4, 2], "coef": [[[], "377774", "5775"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -3, 1], "coef": [[[], "-10244081", "225225"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -3, 2], "coef": [[[], "-10244081", "225225"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -2, 1], "coef": [[[], "35891131", "4729725"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -2, 2], "coef": [[[], "35891131", "4729725"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -1, 1], "coef": [[[], "36372163", "525525"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -1, 2], "coef": [[[], "36372163", "525525"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], 0, 1], "coef": [[[], "-1832615011", "6306300"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], 0, 2], "coef": [[[], "-1832615011", "6306300"], [["pi2"], "-16", "3"]]}, {"key": ["R", -15, 3], "coef": [[[], "-4873118", "45045"]]}, {"key": ["R", -14, 3], "coef": [[[], "2406529", "15015"]]}, {"key": ["R", -13, 3], "coef": [[[], "-2176936", "12285"]]}, {"key": ["R", -12, 3], "coef": [[[], "7319023", "38610"]]}, {"key": ["R", -11, 3], "coef": [[[], "-130439539", "675675"]]}, {"key": ["R", -10, 3], "coef": [[[], "4882092", "25025"]]}, {"key": ["R", -9, 3], "coef": [[[], "-304198549", "1576575"]]}, {"key": ["R", -8, 3], "coef": [[[], "8372087", "44100"]]}, {"key": ["R", -7, 3], "coef": [[[], "-5221053917", "28378350"]]}, {"key": ["R", -6, 3], "coef": [[[], "5238945431", "28378350"]]}, {"key": ["R", -5, 3], "coef": [[[], "-58317073531", "312161850"]]}, {"key": ["R", -4, 3], "coef": [[[], "29743760597", "156080925"]]}, {"key": ["R", -3, 3], "coef": [[[], "-789179987677", "4058104050"]]}, {"key": ["R", -2, 3], "coef": [[[], "16483819663", "82818450"]]}, {"key": ["R", -1, 3], "coef": [[[], "-3370004357", "16563690"]]}, {"key": ["R", 0, 3], "coef": [[[], "96568406789", "463783320"]]}, {"key": ["BA", 0, [], [[0, 2]], -16, 1], "coef": [[[], "31230935552", "405810405"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -15, 1], "coef": [[[], "-43640261428", "81162081"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -14, 1], "coef": [[[], "1456518656674", "2029052025"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -13, 1], "coef": [[[], "-1657046954644", "2029052025"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -12, 1], "coef": [[[], "10527516451", "12006225"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -11, 1], "coef": [[[], "-439002040", "480249"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -10, 1], "coef": [[[], "18576326", "19845"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -9, 1], "coef": [[[], "-94006144", "99225"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -8, 1], "coef": [[[], "10512506", "11025"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -7, 1], "coef": [[[], "-94006144", "99225"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -6, 1], "coef": [[[], "18576326", "19845"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -5, 1], "coef": [[[], "-439002040", "480249"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -4, 1], "coef": [[[], "10527516451", "12006225"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -3, 1], "coef": [[[], "-1657046954644", "2029052025"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -2, 1], "coef": [[[], "1456518656674", "2029052025"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -1, 1], "coef": [[[], "-43640261428", "81162081"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], 0, 1], "coef": [[[], "31230935552", "405810405"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [2], [[0, 1]], -16, 1], "coef": [[[], "9746236", "45045"]]}, {"key": ["BA", 1, [], [[0, 3]], -16, 1], "coef": [[[], "-4873118", "45045"]]}, {"key": ["BA", 1, [1], [[0, 2]], -16, 1], "coef": [[[], "9746236", "45045"]]}, {"key": ["BA", 1, [1], [[0, 1]], -16, 2], "coef": [[[], "9746236", "45045"]]}, {"key": ["BA", 1, [], [[0, 2]], -16, 2], "coef": [[[], "-4873118", "45045"]]}, {"key": ["BA", 1, [2], [[0, 1]], -15, 1], "coef": [[[], "-9566056", "45045"]]}, {"key": ["BA", 1, [], [[0, 3]], -15, 1], "coef": [[[], "7665908", "45045"]]}, {"key": ["BA", 1, [1], [[0, 2]], -15, 1], "coef": [[[], "-9566056", "45045"]]}, {"key": ["BA", 1, [1], [[0, 1]], -15, 2], "coef": [[[], "-9566056", "45045"]]}, {"key": ["BA", 1, [], [[0, 2]], -15, 2], "coef": [[[], "6224468", "45045"]]}, {"key": ["BA", 1, [2], [[0, 1]], -14, 1], "coef": [[[], "9373864", "45045"]]}, {"key": ["BA", 1, [], [[0, 3]], -14, 1], "coef": [[[], "-9011252", "45045"]]}, {"key": ["BA", 1, [1], [[0, 2]], -14, 1], "coef": [[[], "9373864", "45045"]]}, {"key": ["BA", 1, [1], [[0, 1]], -14, 2], "coef": [[[], "9373864", "45045"]]}, {"key": ["BA", 1, [], [[0, 2]], -14, 2], "coef": [[[], "-6849092", "45045"]]}, {"key": ["BA", 1, [2], [[0, 1]], -13, 1], "coef": [[[], "-9167944", "45045"]]}, {"key": ["BA", 1, [], [[0, 3]], -13, 1], "coef": [[[], "9869252", "45045"]]}, {"key": ["BA", 1, [1], [[0, 2]], -13, 1], "coef": [[[], "-9167944", "45045"]]}, {"key": ["BA", 1, [1], [[0, 1]], -13, 2], "coef": [[[], "-9167944", "45045"]]}, {"key": ["BA", 1, [], [[0, 2]], -13, 2], "coef": [[[], "7226612", "45045"]]}, {"key": ["BA", 1, [2], [[0, 1]], -12, 1], "coef": [[[], "688168", "3465"]]}, {"key": ["BA", 1, [], [[0, 3]], -12, 1], "coef": [[[], "-806084", "3465"]]}, {"key": ["BA", 1, [1], [[0, 2]], -12, 1], "coef": [[[], "688168", "3465"]]}, {"key": ["BA", 1, [1], [[0, 1]], -12, 2], "coef": [[[], "688168", "3465"]]}, {"key": ["BA", 1, [], [[0, 2]], -12, 2], "coef": [[[], "-575084", "3465"]]}, {"key": ["BA", 1, [2], [[0, 1]], -11, 1], "coef": [[[], "-669688", "3465"]]}, {"key": ["BA", 1, [], [[0, 3]], -11, 1], "coef": [[[], "841196", "3465"]]}, {"key": ["BA", 1, [1], [[0, 2]], -11, 1], "coef": [[[], "-669688", "3465"]]}, {"key": ["BA", 1, [1], [[0, 1]], -11, 2], "coef": [[[], "-669688", "3465"]]}, {"key": ["BA", 1, [], [[0, 2]], -11, 2], "coef": [[[], "117604", "693"]]}, {"key": ["BA", 1, [2], [[0, 1]], -10, 1], "coef": [[[], "59048", "315"]]}, {"key": ["BA", 1, [], [[0, 3]], -10, 1], "coef": [[[], "-78916", "315"]]}, {"key": ["BA", 1, [1], [[0, 2]], -10, 1], "coef": [[[], "59048", "315"]]}, {"key": ["BA", 1, [1], [[0, 1]], -10, 2], "coef": [[[], "59048", "315"]]}, {"key": ["BA", 1, [], [[0, 2]], -10, 2], "coef": [[[], "-10844", "63"]]}, {"key": ["BA", 1, [2], [[0, 1]], -9, 1], "coef": [[[], "-57032", "315"]]}, {"key": ["BA", 1, [], [[0, 3]], -9, 1], "coef": [[[], "80788", "315"]]}, {"key": ["BA", 1, [1], [[0, 2]], -9, 1], "coef": [[[], "-57032", "315"]]}, {"key": ["BA", 1, [1], [[0, 1]], -9, 2], "coef": [[[], "-57032", "315"]]}, {"key": ["BA", 1, [], [[0, 2]], -9, 2], "coef": [[[], "54652", "315"]]}, {"key": ["BA", 1, [2], [[0, 1]], -8, 1], "coef": [[[], "6088", "35"]]}, {"key": ["BA", 1, [], [[0, 3]], -8, 1], "coef": [[[], "-9132", "35"]]}, {"key": ["BA", 1, [1], [[0, 2]], -8, 1], "coef": [[[], "6088", "35"]]}, {"key": ["BA", 1, [1], [[0, 1]], -8, 2], "coef": [[[], "6088", "35"]]}, {"key": ["BA", 1, [], [[0, 2]], -8, 2], "coef": [[[], "-6088", "35"]]}, {"key": ["BA", 1, [2], [[0, 1]], -7, 1], "coef": [[[], "-57032", "315"]]}, {"key": ["BA", 1, [], [[0, 3]], -7, 1], "coef": [[[], "90308", "315"]]}, {"key": ["BA", 1, [1], [[0, 2]], -7, 1], "coef": [[[], "-57032", "315"]]}, {"key": ["BA", 1, [1], [[0, 1]], -7, 2], "coef": [[[], "-57032", "315"]]}, {"key": ["BA", 1, [], [[0, 2]], -7, 2], "coef": [[[], "19804", "105"]]}, {"key": ["BA", 1, [2], [[0, 1]], -6, 1], "coef": [[[], "59048", "315"]]}, {"key": ["BA", 1, [], [[0, 3]], -6, 1], "coef": [[[], "-98228", "315"]]}, {"key": ["BA", 1, [1], [[0, 2]], -6, 1], "coef": [[[], "59048", "315"]]}, {"key": ["BA", 1, [1], [[0, 1]], -6, 2], "coef": [[[], "59048", "315"]]}, {"key": ["BA", 1, [], [[0, 2]], -6, 2], "coef": [[[], "-21292", "105"]]}, {"key": ["BA", 1, [2], [[0, 1]], -5, 1], "coef": [[[], "-669688", "3465"]]}, {"key": ["BA", 1, [], [[0, 3]], -5, 1], "coef": [[[], "1167868", "3465"]]}, {"key": ["BA", 1, [1], [[0, 2]], -5, 1], "coef": [[[], "-669688", "3465"]]}, {"key": ["BA", 1, [1], [[0, 1]], -5, 2], "coef": [[[], "-669688", "3465"]]}, {"key": ["BA", 1, [], [[0, 2]], -5, 2], "coef": [[[], "83484", "385"]]}, {"key": ["BA", 1, [2], [[0, 1]], -4, 1], "coef": [[[], "688168", "3465"]]}, {"key": ["BA", 1, [], [[0, 3]], -4, 1], "coef": [[[], "-251684", "693"]]}, {"key": ["BA", 1, [1], [[0, 2]], -4, 1], "coef": [[[], "688168", "3465"]]}, {"key": ["BA", 1, [1], [[0, 1]], -4, 2], "coef": [[[], "688168", "3465"]]}, {"key": ["BA", 1, [], [[0, 2]], -4, 2], "coef": [[[], "-89028", "385"]]}, {"key": ["BA", 1, [2], [[0, 1]], -3, 1], "coef": [[[], "-9167944", "45045"]]}, {"key": ["BA", 1, [], [[0, 3]], -3, 1], "coef": [[[], "3526916", "9009"]]}, {"key": ["BA", 1, [1], [[0, 2]], -3, 1], "coef": [[[], "-9167944", "45045"]]}, {"key": ["BA", 1, [1], [[0, 1]], -3, 2], "coef": [[[], "-9167944", "45045"]]}, {"key": ["BA", 1, [], [[0, 2]], -3, 2], "coef": [[[], "1234364", "5005"]]}, {"key": ["BA", 1, [2], [[0, 1]], -2, 1], "coef": [[[], "9373864", "45045"]]}, {"key": ["BA", 1, [], [[0, 3]], -2, 1], "coef": [[[], "-3822068", "9009"]]}, {"key": ["BA", 1, [1], [[0, 2]], -2, 1], "coef": [[[], "9373864", "45045"]]}, {"key": ["BA", 1, [1], [[0, 1]], -2, 2], "coef": [[[], "9373864", "45045"]]}, {"key": ["BA", 1, [], [[0, 2]], -2, 2], "coef": [[[], "-3966212", "15015"]]}, {"key": ["BA", 1, [2], [[0, 1]], -1, 1], "coef": [[[], "-9566056", "45045"]]}, {"key": ["BA", 1, [], [[0, 3]], -1, 1], "coef": [[[], "4206452", "9009"]]}, {"key": ["BA", 1, [1], [[0, 2]], -1, 1], "coef": [[[], "-9566056", "45045"]]}, {"key": ["BA", 1, [1], [[0, 1]], -1, 2], "coef": [[[], "-9566056", "45045"]]}, {"key": ["BA", 1, [], [[0, 2]], -1, 2], "coef": [[[], "4302548", "15015"]]}, {"key": ["BA", 1, [2], [[0, 1]], 0, 1], "coef": [[[], "9746236", "45045"]]}, {"key": ["BA", 1, [], [[0, 3]], 0, 1], "coef": [[[], "-4873118", "9009"]]}, {"key": ["BA", 1, [1], [[0, 2]], 0, 1], "coef": [[[], "9746236", "45045"]]}, {"key": ["BA", 1, [1], [[0, 1]], 0, 2], "coef": [[[], "9746236", "45045"]]}, {"key": ["BA", 1, [], [[0, 2]], 0, 2], "coef": [[[], "-4873118", "15015"]]}, {"key": ["BA", 1, [], [[0, 1]], -16, 3], "coef": [[[], "-4873118", "45045"]]}, {"key": ["BA", 1, [], [[0, 1]], -15, 3], "coef": [[[], "4783028", "45045"]]}, {"key": ["BA", 1, [], [[0, 1]], -14, 3], "coef": [[[], "-4686932", "45045"]]}, {"key": ["BA", 1, [], [[0, 1]], -13, 3], "coef": [[[], "4583972", "45045"]]}, {"key": ["BA", 1, [], [[0, 1]], -12, 3], "coef": [[[], "-344084", "3465"]]}, {"key": ["BA", 1, [], [[0, 1]], -11, 3], "coef": [[[], "334844", "3465"]]}, {"key": ["BA", 1, [], [[0, 1]], -10, 3], "coef": [[[], "-29524", "315"]]}, {"key": ["BA", 1, [], [[0, 1]], -9, 3], "coef": [[[], "28516", "315"]]}, {"key": ["BA", 1, [], [[0, 1]], -8, 3], "coef": [[[], "-3044", "35"]]}, {"key": ["BA", 1, [], [[0, 1]], -7, 3], "coef": [[[], "28516", "315"]]}, {"key": ["BA", 1, [], [[0, 1]], -6, 3], "coef": [[[], "-29524", "315"]]}, {"key": ["BA", 1, [], [[0, 1]], -5, 3], "coef": [[[], "334844", "3465"]]}, {"key": ["BA", 1, [], [[0, 1]], -4, 3], "coef": [[[], "-344084", "3465"]]}, {"key": ["BA", 1, [], [[0, 1]], -3, 3], "coef": [[[], "4583972", "45045"]]}, {"key": ["BA", 1, [], [[0, 1]], -2, 3], "coef": [[[], "-4686932", "45045"]]}, {"key": ["BA", 1, [], [[0, 1]], -1, 3], "coef": [[[], "4783028", "45045"]]}, {"key": ["BA", 1, [], [[0, 1]], 0, 3], "coef": [[[], "-4873118", "45045"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -16, 1], "coef": [[[], "-9746236", "45045"]]}, {"key": ["BA", 0, [], [[0, 3]], -16, 1], "coef": [[[], "4873118", "15015"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -15, 1], "coef": [[[], "9566056", "45045"]]}, {"key": ["BA", 0, [], [[0, 3]], -15, 1], "coef": [[[], "-3822068", "15015"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -14, 1], "coef": [[[], "-9373864", "45045"]]}, {"key": ["BA", 0, [], [[0, 3]], -14, 1], "coef": [[[], "3245492", "15015"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -13, 1], "coef": [[[], "9167944", "45045"]]}, {"key": ["BA", 0, [], [[0, 3]], -13, 1], "coef": [[[], "-2822212", "15015"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -12, 1], "coef": [[[], "-688168", "3465"]]}, {"key": ["BA", 0, [], [[0, 3]], -12, 1], "coef": [[[], "190084", "1155"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -11, 1], "coef": [[[], "669688", "3465"]]}, {"key": ["BA", 0, [], [[0, 3]], -11, 1], "coef": [[[], "-33212", "231"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -10, 1], "coef": [[[], "-59048", "315"]]}, {"key": ["BA", 0, [], [[0, 3]], -10, 1], "coef": [[[], "2612", "21"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -9, 1], "coef": [[[], "57032", "315"]]}, {"key": ["BA", 0, [], [[0, 3]], -9, 1], "coef": [[[], "-11092", "105"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -8, 1], "coef": [[[], "-6088", "35"]]}, {"key": ["BA", 0, [], [[0, 3]], -8, 1], "coef": [[[], "3044", "35"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -7, 1], "coef": [[[], "57032", "315"]]}, {"key": ["BA", 0, [], [[0, 3]], -7, 1], "coef": [[[], "-23756", "315"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -6, 1], "coef": [[[], "-59048", "315"]]}, {"key": ["BA", 0, [], [[0, 3]], -6, 1], "coef": [[[], "19868", "315"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -5, 1], "coef": [[[], "669688", "3465"]]}, {"key": ["BA", 0, [], [[0, 3]], -5, 1], "coef": [[[], "-171508", "3465"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -4, 1], "coef": [[[], "-688168", "3465"]]}, {"key": ["BA", 0, [], [[0, 3]], -4, 1], "coef": [[[], "117916", "3465"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -3, 1], "coef": [[[], "9167944", "45045"]]}, {"key": ["BA", 0, [], [[0, 3]], -3, 1], "coef": [[[], "-701308", "45045"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -2, 1], "coef": [[[], "-9373864", "45045"]]}, {"key": ["BA", 0, [], [[0, 3]], -2, 1], "coef": [[[], "-362612", "45045"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -1, 1], "coef": [[[], "9566056", "45045"]]}, {"key": ["BA", 0, [], [[0, 3]], -1, 1], "coef": [[[], "1900148", "45045"]]}, {"key": ["BA", 1, [-2], [[0, 1]], 0, 1], "coef": [[[], "-9746236", "45045"]]}, {"key": ["BA", 0, [], [[0, 3]], 0, 1], "coef": [[[], "-4873118", "45045"]]}, {"key": ["R", -15, 4], "coef": [[[], "-48", "1"]]}, {"key": ["R", -14, 4], "coef": [[[], "72", "1"]]}, {"key": ["R", -13, 4], "coef": [[[], "-88", "1"]]}, {"key": ["R", -12, 4], "coef": [[[], "100", "1"]]}, {"key": ["R", -11, 4], "coef": [[[], "-548", "5"]]}, {"key": ["R", -10, 4], "coef": [[[], "588", "5"]]}, {"key": ["R", -9, 4], "coef": [[[], "-4356", "35"]]}, {"key": ["R", -8, 4], "coef": [[[], "4566", "35"]]}, {"key": ["R", -7, 4], "coef": [[[], "-14258", "105"]]}, {"key": ["R", -6, 4], "coef": [[[], "14762", "105"]]}, {"key": ["R", -5, 4], "coef": [[[], "-167422", "1155"]]}, {"key": ["R", -4, 4], "coef": [[[], "172042", "1155"]]}, {"key": ["R", -3, 4], "coef": [[[], "-2291986", "15015"]]}, {"key": ["R", -2, 4], "coef": [[[], "2343466", "15015"]]}, {"key": ["R", -1, 4], "coef": [[[], "-2391514", "15015"]]}, {"key": ["R", 0, 4], "coef": [[[], "2436559", "15015"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -16, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -16, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -16, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -16, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -16, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -16, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -16, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -16, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -16, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -16, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -16, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -15, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -15, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -15, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -15, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -15, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -15, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -15, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -15, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -15, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -15, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -15, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -14, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -14, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -14, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -14, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -14, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -14, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -14, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -14, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -14, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -14, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -14, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -13, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -13, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -13, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -13, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -13, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -13, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -13, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -13, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -13, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -13, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -13, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -12, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -12, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -12, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -12, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -12, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -12, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -12, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -12, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -12, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -12, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -12, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -11, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -11, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -11, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -11, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -11, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -11, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -11, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -11, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -11, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -11, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -11, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -10, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -10, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -10, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -10, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -10, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -10, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -10, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -10, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -10, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -10, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -10, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -9, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -9, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -9, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -9, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -9, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -9, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -9, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -9, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -9, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -9, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -9, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -8, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -8, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -8, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -8, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -8, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -8, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -8, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -8, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -8, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -8, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -8, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -7, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -7, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -7, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -7, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -7, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -7, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -7, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -7, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -7, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -7, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -7, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -6, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -6, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -6, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -6, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -6, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -6, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -6, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -6, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -6, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -6, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -6, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -5, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -5, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -5, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -5, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -5, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -5, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -5, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -5, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -5, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -5, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -5, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -4, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -4, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -4, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -4, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -4, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -4, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -4, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -4, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -4, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -4, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -4, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -3, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -3, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -3, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -3, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -3, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -3, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -3, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -3, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -3, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -3, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -3, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -2, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -2, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -2, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -2, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -2, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -2, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -2, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -2, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -2, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -2, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -2, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -1, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -1, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -1, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -1, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -1, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -1, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -1, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -1, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -1, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -1, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -1, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], 0, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], 0, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], 0, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], 0, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], 0, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], 0, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], 0, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], 0, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], 0, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], 0, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], 0, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -16, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -16, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -15, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -15, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -14, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -14, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -13, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -13, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -12, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -12, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -11, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -11, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -10, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -10, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -9, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -9, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -8, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -8, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -7, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -7, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -6, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -6, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -5, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -5, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -4, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -4, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -3, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -3, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -2, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -2, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -1, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -1, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], 0, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], 0, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -16, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -16, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -15, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -15, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -14, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -14, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -13, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -13, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -12, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -12, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -11, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -11, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -10, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -10, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -9, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -9, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -8, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -8, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -7, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -7, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -6, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -6, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -5, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -5, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -4, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -4, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -3, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -3, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -2, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -2, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -1, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -1, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], 0, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], 0, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -16, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -15, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -14, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -13, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -12, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -11, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -10, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -9, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -8, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -7, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -6, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -5, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -4, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -3, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -2, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -1, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], 0, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -16, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -16, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -15, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -15, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -14, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -14, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -13, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -13, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -12, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -12, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -11, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -11, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -10, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -10, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -9, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -9, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -8, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -8, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -7, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -7, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -6, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -6, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -5, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -5, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -4, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -4, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -3, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -3, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -2, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -2, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -1, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -1, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], 0, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], 0, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -16, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -16, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -15, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -15, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -14, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -14, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -13, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -13, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -12, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -12, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -11, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -11, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -10, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -10, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -9, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -9, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -8, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -8, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -7, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -7, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -6, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -6, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -5, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -5, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -4, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -4, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -3, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -3, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -2, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -2, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -1, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -1, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], 0, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], 0, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 0, [], [], 1, 5], "coef": [[[], "32", "1"]]}, {"key": ["R", 1, 5], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -16, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -16, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -15, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -15, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -14, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -14, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -13, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -13, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -12, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -12, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -11, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -11, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -10, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -10, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -9, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -9, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -8, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -8, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -7, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -7, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -6, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -6, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -5, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -5, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -4, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -4, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -3, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -3, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -2, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -2, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -1, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -1, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], 0, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], 0, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -16, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -15, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -14, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -13, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -12, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -11, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -10, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -9, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -8, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -7, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -6, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -5, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -4, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -3, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -2, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -1, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], 0, 1], "coef": [[["z3"], "-32", "1"]]}], "19": [{"key": ["R", -17, 1], "coef": [[[], "152111723116916881", "1477718008767000"], [["z3"], "-32", "1"]]}, {"key": ["R", -16, 1], "coef": [[[], "-2498724984967892", "14208827007375"], [["pi2"], "8", "3"], [["z3"], "48", "1"]]}, {"key": ["R", -15, 1], "coef": [[[], "96214379069348833", "443315402630100"], [["pi2"], "-8", "3"], [["z3"], "-176", "3"]]}, {"key": ["R", -14, 1], "coef": [[[], "-372962203628354789", "1688820581448000"], [["pi2"], "10", "3"], [["z3"], "200", "3"]]}, {"key": ["R", -13, 1], "coef": [[[], "12181840477610589691", "59108720350680000"], [["pi2"], "-10", "3"], [["z3"], "-1096", "15"]]}, {"key": ["R", -12, 1], "coef": [[[], "-31383612148488779293", "177326161052040000"], [["pi2"], "98", "27"], [["z3"], "392", "5"]]}, {"key": ["R", -11, 1], "coef": [[[], "835906359282502559", "6084721212570000"], [["pi2"], "-98", "27"], [["z3"], "-2904", "35"]]}, {"key": ["R", -10, 1], "coef": [[[], "-144582204008196562963", "1655044169819040000"], [["pi2"], "205", "54"], [["z3"], "3044", "35"]]}, {"key": ["R", -9, 1], "coef": [[[], "30848892905874961", "1225454342112000"], [["pi2"], "-205", "54"], [["z3"], "-28516", "315"]]}, {"key": ["R", -8, 1], "coef": [[[], "33385996202933107471", "551681389939680000"], [["pi2"], "5269", "1350"], [["z3"], "29524", "315"]]}, {"key": ["R", -7, 1], "coef": [[[], "-583831382735566159", "6084721212570000"], [["pi2"], "-5269", "1350"], [["z3"], "-334844", "3465"]]}, {"key": ["R", -6, 1], "coef": [[[], "77172811837899738911", "650195923857480000"], [["pi2"], "5369", "1350"], [["z3"], "344084", "3465"]]}, {"key": ["R", -5, 1], "coef": [[[], "-1146494867072472320483", "8452547010147240000"], [["pi2"], "-5369", "1350"], [["z3"], "-4583972", "45045"]]}, {"key": ["R", -4, 1], "coef": [[[], "226424492012169437603", "1517123822334120000"], [["pi2"], "266681", "66150"], [["z3"], "4686932", "45045"]]}, {"key": ["R", -3, 1], "coef": [[[], "-3545034925211666243957", "22187935901636505000"], [["pi2"], "-266681", "66150"], [["z3"], "-4783028", "45045"]]}, {"key": ["R", -2, 1], "coef": [[[], "78548055141525416015951", "473342632568245440000"], [["pi2"], "1077749", "264600"], [["z3"], "4873118", "45045"]]}, {"key": ["R", -1, 1], "coef": [[[], "-98716645331708860902119", "618986519512320960000"], [["pi2"], "-1077749", "264600"], [["z3"], "-84284446", "765765"]]}, {"key": ["R", 0, 1], "coef": [[[], "64618056150737925159343", "598524155230921920000"], [["pi2"], "9778141", "2381400"], [["z3"], "28548602", "255255"]]}, {"key": ["R", -17, 2], "coef": [[[], "-196365870523", "964863900"], [["pi2"], "-16", "3"]]}, {"key": ["R", -16, 2], "coef": [[[], "105290515909", "1929727800"], [["pi2"], "8", "1"]]}, {"key": ["R", -15, 2], "coef": [[[], "577246877107", "5789183400"], [["pi2"], "-88", "9"]]}, {"key": ["R", -14, 2], "coef": [[[], "-34209219997", "154378224"], [["pi2"], "100", "9"]]}, {"key": ["R", -13, 2], "coef": [[[], "2040745956577", "6432426000"], [["pi2"], "-548", "45"]]}, {"key": ["R", -12, 2], "coef": [[[], "-22478344703663", "57891834000"], [["pi2"], "196", "15"]]}, {"key": ["R", -11, 2], "coef": [[[], "29635723340681", "67540473000"], [["pi2"], "-484", "35"]]}, {"key": ["R", -10, 2], "coef": [[[], "-15858519480893", "33770236500"], [["pi2"], "1522", "105"]]}, {"key": ["R", -9, 2], "coef": [[[], "292532496196667", "607864257000"], [["pi2"], "-14258", "945"]]}, {"key": ["R", -8, 2], "coef": [[[], "-142840866755401", "303932128500"], [["pi2"], "14762", "945"]]}, {"key": ["R", -7, 2], "coef": [[[], "35213536825423787", "73551575097000"], [["pi2"], "-167422", "10395"]]}, {"key": ["R", -6, 2], "coef": [[[], "-5544129607401193", "11315626938000"], [["pi2"], "172042", "10395"]]}, {"key": ["R", -5, 2], "coef": [[[], "12372767142691301251", "24860432382786000"], [["pi2"], "-2291986", "135135"]]}, {"key": ["R", -4, 2], "coef": [[[], "-1768192699447887679", "3551490340398000"], [["pi2"], "2343466", "135135"]]}, {"key": ["R", -3, 2], "coef": [[[], "863635705540595399", "1775745170199000"], [["pi2"], "-2391514", "135135"]]}, {"key": ["R", -2, 2], "coef": [[[], "-6487603026981798157", "14205961361592000"], [["pi2"], "2436559", "135135"]]}, {"key": ["R", -1, 2], "coef": [[[], "1628664531378572454073", "4105522833500088000"], [["pi2"], "-42142223", "2297295"]]}, {"key": ["R", 0, 2], "coef": [[[], "-161495733018411247459", "586503261928584000"], [["pi2"], "14274301", "765765"]]}, {"key": ["BA", 0, [], [[0, 1]], -18, 1], "coef": [[[], "-36511856930640461", "134338000797000"]]}, {"key": ["BA", 0, [], [[0, 1]], -17, 1], "coef": [[[], "6610416988260073", "12630068451000"]]}, {"key": ["BA", 0, [], [[0, 1]], -16, 1], "coef": [[[], "-265278558279671", "568134567000"]]}, {"key": ["BA", 0, [], [[0, 1]], -15, 1], "coef": [[[], "167674012373617", "426100925250"]]}, {"key": ["BA", 0, [], [[0, 1]], -14, 1], "coef": [[[], "-7030648409579", "21851329500"]]}, {"key": ["BA", 0, [], [[0, 1]], -13, 1], "coef": [[[], "10323615268849", "40581040500"]]}, {"key": ["BA", 0, [], [[0, 1]], -12, 1], "coef": [[[], "-137203121563", "720373500"]]}, {"key": ["BA", 0, [], [[0, 1]], -11, 1], "coef": [[[], "1405040963", "10914750"]]}, {"key": ["BA", 0, [], [[0, 1]], -10, 1], "coef": [[[], "-33354814", "496125"]]}, {"key": ["BA", 0, [], [[0, 1]], -8, 1], "coef": [[[], "33354814", "496125"]]}, {"key": ["BA", 0, [], [[0, 1]], -7, 1], "coef": [[[], "-1405040963", "10914750"]]}, {"key": ["BA", 0, [], [[0, 1]], -6, 1], "coef": [[[], "137203121563", "720373500"]]}, {"key": ["BA", 0, [], [[0, 1]], -5, 1], "coef": [[[], "-10323615268849", "40581040500"]]}, {"key": ["BA", 0, [], [[0, 1]], -4, 1], "coef": [[[], "7030648409579", "21851329500"]]}, {"key": ["BA", 0, [], [[0, 1]], -3, 1], "coef": [[[], "-167674012373617", "426100925250"]]}, {"key": ["BA", 0, [], [[0, 1]], -2, 1], "coef": [[[], "265278558279671", "568134567000"]]}, {"key": ["BA", 0, [], [[0, 1]], -1, 1], "coef": [[[], "-6610416988260073", "12630068451000"]]}, {"key": ["BA", 0, [], [[0, 1]], 0, 1], "coef": [[[], "36511856930640461", "134338000797000"]]}, {"key": ["BA", 1, [], [[0, 2]], -18, 1], "coef": [[[], "-27661780553", "87714900"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -18, 2], "coef": [[[], "-27661780553", "87714900"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -17, 1], "coef": [[[], "715420319", "8246700"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -17, 2], "coef": [[[], "715420319", "8246700"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -16, 1], "coef": [[[], "-12252017", "2102100"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -16, 2], "coef": [[[], "-12252017", "2102100"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -15, 1], "coef": [[[], "-167588683", "4729725"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -15, 2], "coef": [[[], "-167588683", "4729725"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -14, 1], "coef": [[[], "7112384", "121275"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -14, 2], "coef": [[[], "7112384", "121275"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -13, 1], "coef": [[[], "-5347094", "75075"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -13, 2], "coef": [[[], "-5347094", "75075"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -12, 1], "coef": [[[], "3962792", "51975"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -12, 2], "coef": [[[], "3962792", "51975"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -11, 1], "coef": [[[], "-825493", "11025"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -11, 2], "coef": [[[], "-825493", "11025"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -10, 1], "coef": [[[], "491587", "7350"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -10, 2], "coef": [[[], "491587", "7350"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -9, 1], "coef": [[[], "-9778141", "198450"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -9, 2], "coef": [[[], "-9778141", "198450"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -8, 1], "coef": [[[], "491587", "7350"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -8, 2], "coef": [[[], "491587", "7350"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -7, 1], "coef": [[[], "-825493", "11025"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -7, 2], "coef": [[[], "-825493", "11025"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -6, 1], "coef": [[[], "3962792", "51975"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -6, 2], "coef": [[[], "3962792", "51975"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -5, 1], "coef": [[[], "-5347094", "75075"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -5, 2], "coef": [[[], "-5347094", "75075"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -4, 1], "coef": [[[], "7112384", "121275"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -4, 2], "coef": [[[], "7112384", "121275"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -3, 1], "coef": [[[], "-167588683", "4729725"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -3, 2], "coef": [[[], "-167588683", "4729725"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -2, 1], "coef": [[[], "-12252017", "2102100"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -2, 2], "coef": [[[], "-12252017", "2102100"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -1, 1], "coef": [[[], "715420319", "8246700"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -1, 2], "coef": [[[], "715420319", "8246700"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], 0, 1], "coef": [[[], "-27661780553", "87714900"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], 0, 2], "coef": [[[], "-27661780553", "87714900"], [["pi2"], "-16", "3"]]}, {"key": ["R", -17, 3], "coef": [[[], "-28548602", "255255"]]}, {"key": ["R", -16, 3], "coef": [[[], "127107349", "765765"]]}, {"key": ["R", -15, 3], "coef": [[[], "-12843781", "69615"]]}, {"key": ["R", -14, 3], "coef": [[[], "182182615", "918918"]]}, {"key": ["R", -13, 3], "coef": [[[], "-4665527701", "22972950"]]}, {"key": ["R", -12, 3], "coef": [[[], "4743529711", "22972950"]]}, {"key": ["R", -11, 3], "coef": [[[], "-167123384", "812175"]]}, {"key": ["R", -10, 3], "coef": [[[], "21893969453", "107207100"]]}, {"key": ["R", -9, 3], "coef": [[[], "-26473141", "132300"]]}, {"key": ["R", -8, 3], "coef": [[[], "188323021829", "964863900"]]}, {"key": ["R", -7, 3], "coef": [[[], "-1034692124357", "5306751450"]]}, {"key": ["R", -6, 3], "coef": [[[], "523496632786", "2653375725"]]}, {"key": ["R", -5, 3], "coef": [[[], "-6906613539013", "34493884425"]]}, {"key": ["R", -4, 3], "coef": [[[], "143664918538", "703956825"]]}, {"key": ["R", -3, 3], "coef": [[[], "-409900681213", "1971079110"]]}, {"key": ["R", -2, 3], "coef": [[[], "1673715495973", "7884316440"]]}, {"key": ["R", -1, 3], "coef": [[[], "-29014343781557", "134033379480"]]}, {"key": ["R", 0, 3], "coef": [[[], "29608882035581", "134033379480"]]}, {"key": ["BA", 0, [], [[0, 2]], -18, 1], "coef": [[[], "9051712240448", "117279207045"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -17, 1], "coef": [[[], "-12971060527000", "23455841409"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -16, 1], "coef": [[[], "301045242314", "405810405"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -15, 1], "coef": [[[], "-68786548594", "81162081"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -14, 1], "coef": [[[], "1854224099809", "2029052025"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -13, 1], "coef": [[[], "-77669239411", "81162081"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -12, 1], "coef": [[[], "2364265517", "2401245"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -11, 1], "coef": [[[], "-480784462", "480249"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -10, 1], "coef": [[[], "20036936", "19845"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -9, 1], "coef": [[[], "-100679314", "99225"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -8, 1], "coef": [[[], "20036936", "19845"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -7, 1], "coef": [[[], "-480784462", "480249"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -6, 1], "coef": [[[], "2364265517", "2401245"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -5, 1], "coef": [[[], "-77669239411", "81162081"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -4, 1], "coef": [[[], "1854224099809", "2029052025"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -3, 1], "coef": [[[], "-68786548594", "81162081"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -2, 1], "coef": [[[], "301045242314", "405810405"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -1, 1], "coef": [[[], "-12971060527000", "23455841409"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], 0, 1], "coef": [[[], "9051712240448", "117279207045"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [2], [[0, 1]], -18, 1], "coef": [[[], "57097204", "255255"]]}, {"key": ["BA", 1, [], [[0, 3]], -18, 1], "coef": [[[], "-28548602", "255255"]]}, {"key": ["BA", 1, [1], [[0, 2]], -18, 1], "coef": [[[], "57097204", "255255"]]}, {"key": ["BA", 1, [1], [[0, 1]], -18, 2], "coef": [[[], "57097204", "255255"]]}, {"key": ["BA", 1, [], [[0, 2]], -18, 2], "coef": [[[], "-28548602", "255255"]]}, {"key": ["BA", 1, [2], [[0, 1]], -17, 1], "coef": [[[], "-168568892", "765765"]]}, {"key": ["BA", 1, [], [[0, 3]], -17, 1], "coef": [[[], "133293406", "765765"]]}, {"key": ["BA", 1, [1], [[0, 2]], -17, 1], "coef": [[[], "-168568892", "765765"]]}, {"key": ["BA", 1, [1], [[0, 1]], -17, 2], "coef": [[[], "-168568892", "765765"]]}, {"key": ["BA", 1, [], [[0, 2]], -17, 2], "coef": [[[], "108788926", "765765"]]}, {"key": ["BA", 1, [2], [[0, 1]], -16, 1], "coef": [[[], "9746236", "45045"]]}, {"key": ["BA", 1, [], [[0, 3]], -16, 1], "coef": [[[], "-9197438", "45045"]]}, {"key": ["BA", 1, [1], [[0, 2]], -16, 1], "coef": [[[], "9746236", "45045"]]}, {"key": ["BA", 1, [1], [[0, 1]], -16, 2], "coef": [[[], "9746236", "45045"]]}, {"key": ["BA", 1, [], [[0, 2]], -16, 2], "coef": [[[], "-7035278", "45045"]]}, {"key": ["BA", 1, [2], [[0, 1]], -15, 1], "coef": [[[], "-9566056", "45045"]]}, {"key": ["BA", 1, [], [[0, 3]], -15, 1], "coef": [[[], "10068308", "45045"]]}, {"key": ["BA", 1, [1], [[0, 2]], -15, 1], "coef": [[[], "-9566056", "45045"]]}, {"key": ["BA", 1, [1], [[0, 1]], -15, 2], "coef": [[[], "-9566056", "45045"]]}, {"key": ["BA", 1, [], [[0, 2]], -15, 2], "coef": [[[], "7425668", "45045"]]}, {"key": ["BA", 1, [2], [[0, 1]], -14, 1], "coef": [[[], "9373864", "45045"]]}, {"key": ["BA", 1, [], [[0, 3]], -14, 1], "coef": [[[], "-10692932", "45045"]]}, {"key": ["BA", 1, [1], [[0, 2]], -14, 1], "coef": [[[], "9373864", "45045"]]}, {"key": ["BA", 1, [1], [[0, 1]], -14, 2], "coef": [[[], "9373864", "45045"]]}, {"key": ["BA", 1, [], [[0, 2]], -14, 2], "coef": [[[], "-7689932", "45045"]]}, {"key": ["BA", 1, [2], [[0, 1]], -13, 1], "coef": [[[], "-9167944", "45045"]]}, {"key": ["BA", 1, [], [[0, 3]], -13, 1], "coef": [[[], "11166548", "45045"]]}, {"key": ["BA", 1, [1], [[0, 2]], -13, 1], "coef": [[[], "-9167944", "45045"]]}, {"key": ["BA", 1, [1], [[0, 1]], -13, 2], "coef": [[[], "-9167944", "45045"]]}, {"key": ["BA", 1, [], [[0, 2]], -13, 2], "coef": [[[], "1575052", "9009"]]}, {"key": ["BA", 1, [2], [[0, 1]], -12, 1], "coef": [[[], "688168", "3465"]]}, {"key": ["BA", 1, [], [[0, 3]], -12, 1], "coef": [[[], "-887396", "3465"]]}, {"key": ["BA", 1, [1], [[0, 2]], -12, 1], "coef": [[[], "688168", "3465"]]}, {"key": ["BA", 1, [1], [[0, 1]], -12, 2], "coef": [[[], "688168", "3465"]]}, {"key": ["BA", 1, [], [[0, 2]], -12, 2], "coef": [[[], "-123148", "693"]]}, {"key": ["BA", 1, [2], [[0, 1]], -11, 1], "coef": [[[], "-669688", "3465"]]}, {"key": ["BA", 1, [], [[0, 3]], -11, 1], "coef": [[[], "909836", "3465"]]}, {"key": ["BA", 1, [1], [[0, 2]], -11, 1], "coef": [[[], "-669688", "3465"]]}, {"key": ["BA", 1, [1], [[0, 1]], -11, 2], "coef": [[[], "-669688", "3465"]]}, {"key": ["BA", 1, [], [[0, 2]], -11, 2], "coef": [[[], "124468", "693"]]}, {"key": ["BA", 1, [2], [[0, 1]], -10, 1], "coef": [[[], "59048", "315"]]}, {"key": ["BA", 1, [], [[0, 3]], -10, 1], "coef": [[[], "-84316", "315"]]}, {"key": ["BA", 1, [1], [[0, 2]], -10, 1], "coef": [[[], "59048", "315"]]}, {"key": ["BA", 1, [1], [[0, 1]], -10, 2], "coef": [[[], "59048", "315"]]}, {"key": ["BA", 1, [], [[0, 2]], -10, 2], "coef": [[[], "-11384", "63"]]}, {"key": ["BA", 1, [2], [[0, 1]], -9, 1], "coef": [[[], "-57032", "315"]]}, {"key": ["BA", 1, [], [[0, 3]], -9, 1], "coef": [[[], "28516", "105"]]}, {"key": ["BA", 1, [1], [[0, 2]], -9, 1], "coef": [[[], "-57032", "315"]]}, {"key": ["BA", 1, [1], [[0, 1]], -9, 2], "coef": [[[], "-57032", "315"]]}, {"key": ["BA", 1, [], [[0, 2]], -9, 2], "coef": [[[], "57032", "315"]]}, {"key": ["BA", 1, [2], [[0, 1]], -8, 1], "coef": [[[], "59048", "315"]]}, {"key": ["BA", 1, [], [[0, 3]], -8, 1], "coef": [[[], "-92828", "315"]]}, {"key": ["BA", 1, [1], [[0, 2]], -8, 1], "coef": [[[], "59048", "315"]]}, {"key": ["BA", 1, [1], [[0, 1]], -8, 2], "coef": [[[], "59048", "315"]]}, {"key": ["BA", 1, [], [[0, 2]], -8, 2], "coef": [[[], "-20392", "105"]]}, {"key": ["BA", 1, [2], [[0, 1]], -7, 1], "coef": [[[], "-669688", "3465"]]}, {"key": ["BA", 1, [], [[0, 3]], -7, 1], "coef": [[[], "1099228", "3465"]]}, {"key": ["BA", 1, [1], [[0, 2]], -7, 1], "coef": [[[], "-669688", "3465"]]}, {"key": ["BA", 1, [1], [[0, 1]], -7, 2], "coef": [[[], "-669688", "3465"]]}, {"key": ["BA", 1, [], [[0, 2]], -7, 2], "coef": [[[], "239012", "1155"]]}, {"key": ["BA", 1, [2], [[0, 1]], -6, 1], "coef": [[[], "688168", "3465"]]}, {"key": ["BA", 1, [], [[0, 3]], -6, 1], "coef": [[[], "-1177108", "3465"]]}, {"key": ["BA", 1, [1], [[0, 2]], -6, 1], "coef": [[[], "688168", "3465"]]}, {"key": ["BA", 1, [1], [[0, 1]], -6, 2], "coef": [[[], "688168", "3465"]]}, {"key": ["BA", 1, [], [[0, 2]], -6, 2], "coef": [[[], "-253532", "1155"]]}, {"key": ["BA", 1, [2], [[0, 1]], -5, 1], "coef": [[[], "-9167944", "45045"]]}, {"key": ["BA", 1, [], [[0, 3]], -5, 1], "coef": [[[], "16337284", "45045"]]}, {"key": ["BA", 1, [1], [[0, 2]], -5, 1], "coef": [[[], "-9167944", "45045"]]}, {"key": ["BA", 1, [1], [[0, 1]], -5, 2], "coef": [[[], "-9167944", "45045"]]}, {"key": ["BA", 1, [], [[0, 2]], -5, 2], "coef": [[[], "1162292", "5005"]]}, {"key": ["BA", 1, [2], [[0, 1]], -4, 1], "coef": [[[], "9373864", "45045"]]}, {"key": ["BA", 1, [], [[0, 3]], -4, 1], "coef": [[[], "-3485732", "9009"]]}, {"key": ["BA", 1, [1], [[0, 2]], -4, 1], "coef": [[[], "9373864", "45045"]]}, {"key": ["BA", 1, [1], [[0, 1]], -4, 2], "coef": [[[], "9373864", "45045"]]}, {"key": ["BA", 1, [], [[0, 2]], -4, 2], "coef": [[[], "-1228644", "5005"]]}, {"key": ["BA", 1, [2], [[0, 1]], -3, 1], "coef": [[[], "-9566056", "45045"]]}, {"key": ["BA", 1, [], [[0, 3]], -3, 1], "coef": [[[], "3725972", "9009"]]}, {"key": ["BA", 1, [1], [[0, 2]], -3, 1], "coef": [[[], "-9566056", "45045"]]}, {"key": ["BA", 1, [1], [[0, 1]], -3, 2], "coef": [[[], "-9566056", "45045"]]}, {"key": ["BA", 1, [], [[0, 2]], -3, 2], "coef": [[[], "1300716", "5005"]]}, {"key": ["BA", 1, [2], [[0, 1]], -2, 1], "coef": [[[], "9746236", "45045"]]}, {"key": ["BA", 1, [], [[0, 3]], -2, 1], "coef": [[[], "-4008254", "9009"]]}, {"key": ["BA", 1, [1], [[0, 2]], -2, 1], "coef": [[[], "9746236", "45045"]]}, {"key": ["BA", 1, [1], [[0, 1]], -2, 2], "coef": [[[], "9746236", "45045"]]}, {"key": ["BA", 1, [], [[0, 2]], -2, 2], "coef": [[[], "-4152398", "15015"]]}, {"key": ["BA", 1, [2], [[0, 1]], -1, 1], "coef": [[[], "-168568892", "765765"]]}, {"key": ["BA", 1, [], [[0, 3]], -1, 1], "coef": [[[], "74482654", "153153"]]}, {"key": ["BA", 1, [1], [[0, 2]], -1, 1], "coef": [[[], "-168568892", "765765"]]}, {"key": ["BA", 1, [1], [[0, 1]], -1, 2], "coef": [[[], "-168568892", "765765"]]}, {"key": ["BA", 1, [], [[0, 2]], -1, 2], "coef": [[[], "76116286", "255255"]]}, {"key": ["BA", 1, [2], [[0, 1]], 0, 1], "coef": [[[], "57097204", "255255"]]}, {"key": ["BA", 1, [], [[0, 3]], 0, 1], "coef": [[[], "-28548602", "51051"]]}, {"key": ["BA", 1, [1], [[0, 2]], 0, 1], "coef": [[[], "57097204", "255255"]]}, {"key": ["BA", 1, [1], [[0, 1]], 0, 2], "coef": [[[], "57097204", "255255"]]}, {"key": ["BA", 1, [], [[0, 2]], 0, 2], "coef": [[[], "-28548602", "85085"]]}, {"key": ["BA", 1, [], [[0, 1]], -18, 3], "coef": [[[], "-28548602", "255255"]]}, {"key": ["BA", 1, [], [[0, 1]], -17, 3], "coef": [[[], "84284446", "765765"]]}, {"key": ["BA", 1, [], [[0, 1]], -16, 3], "coef": [[[], "-4873118", "45045"]]}, {"key": ["BA", 1, [], [[0, 1]], -15, 3], "coef": [[[], "4783028", "45045"]]}, {"key": ["BA", 1, [], [[0, 1]], -14, 3], "coef": [[[], "-4686932", "45045"]]}, {"key": ["BA", 1, [], [[0, 1]], -13, 3], "coef": [[[], "4583972", "45045"]]}, {"key": ["BA", 1, [], [[0, 1]], -12, 3], "coef": [[[], "-344084", "3465"]]}, {"key": ["BA", 1, [], [[0, 1]], -11, 3], "coef": [[[], "334844", "3465"]]}, {"key": ["BA", 1, [], [[0, 1]], -10, 3], "coef": [[[], "-29524", "315"]]}, {"key": ["BA", 1, [], [[0, 1]], -9, 3], "coef": [[[], "28516", "315"]]}, {"key": ["BA", 1, [], [[0, 1]], -8, 3], "coef": [[[], "-29524", "315"]]}, {"key": ["BA", 1, [], [[0, 1]], -7, 3], "coef": [[[], "334844", "3465"]]}, {"key": ["BA", 1, [], [[0, 1]], -6, 3], "coef": [[[], "-344084", "3465"]]}, {"key": ["BA", 1, [], [[0, 1]], -5, 3], "coef": [[[], "4583972", "45045"]]}, {"key": ["BA", 1, [], [[0, 1]], -4, 3], "coef": [[[], "-4686932", "45045"]]}, {"key": ["BA", 1, [], [[0, 1]], -3, 3], "coef": [[[], "4783028", "45045"]]}, {"key": ["BA", 1, [], [[0, 1]], -2, 3], "coef": [[[], "-4873118", "45045"]]}, {"key": ["BA", 1, [], [[0, 1]], -1, 3], "coef": [[[], "84284446", "765765"]]}, {"key": ["BA", 1, [], [[0, 1]], 0, 3], "coef": [[[], "-28548602", "255255"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -18, 1], "coef": [[[], "-57097204", "255255"]]}, {"key": ["BA", 0, [], [[0, 3]], -18, 1], "coef": [[[], "28548602", "85085"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -17, 1], "coef": [[[], "168568892", "765765"]]}, {"key": ["BA", 0, [], [[0, 3]], -17, 1], "coef": [[[], "-67948126", "255255"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -16, 1], "coef": [[[], "-9746236", "45045"]]}, {"key": ["BA", 0, [], [[0, 3]], -16, 1], "coef": [[[], "3431678", "15015"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -15, 1], "coef": [[[], "9566056", "45045"]]}, {"key": ["BA", 0, [], [[0, 3]], -15, 1], "coef": [[[], "-3021268", "15015"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -14, 1], "coef": [[[], "-9373864", "45045"]]}, {"key": ["BA", 0, [], [[0, 3]], -14, 1], "coef": [[[], "2684932", "15015"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -13, 1], "coef": [[[], "9167944", "45045"]]}, {"key": ["BA", 0, [], [[0, 3]], -13, 1], "coef": [[[], "-477956", "3003"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -12, 1], "coef": [[[], "-688168", "3465"]]}, {"key": ["BA", 0, [], [[0, 3]], -12, 1], "coef": [[[], "32596", "231"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -11, 1], "coef": [[[], "669688", "3465"]]}, {"key": ["BA", 0, [], [[0, 3]], -11, 1], "coef": [[[], "-28636", "231"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -10, 1], "coef": [[[], "-59048", "315"]]}, {"key": ["BA", 0, [], [[0, 3]], -10, 1], "coef": [[[], "2252", "21"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -9, 1], "coef": [[[], "57032", "315"]]}, {"key": ["BA", 0, [], [[0, 3]], -9, 1], "coef": [[[], "-28516", "315"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -8, 1], "coef": [[[], "-59048", "315"]]}, {"key": ["BA", 0, [], [[0, 3]], -8, 1], "coef": [[[], "25268", "315"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -7, 1], "coef": [[[], "669688", "3465"]]}, {"key": ["BA", 0, [], [[0, 3]], -7, 1], "coef": [[[], "-240148", "3465"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -6, 1], "coef": [[[], "-688168", "3465"]]}, {"key": ["BA", 0, [], [[0, 3]], -6, 1], "coef": [[[], "199228", "3465"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -5, 1], "coef": [[[], "9167944", "45045"]]}, {"key": ["BA", 0, [], [[0, 3]], -5, 1], "coef": [[[], "-1998604", "45045"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -4, 1], "coef": [[[], "-9373864", "45045"]]}, {"key": ["BA", 0, [], [[0, 3]], -4, 1], "coef": [[[], "1319068", "45045"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -3, 1], "coef": [[[], "9566056", "45045"]]}, {"key": ["BA", 0, [], [[0, 3]], -3, 1], "coef": [[[], "-502252", "45045"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -2, 1], "coef": [[[], "-9746236", "45045"]]}, {"key": ["BA", 0, [], [[0, 3]], -2, 1], "coef": [[[], "-548798", "45045"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -1, 1], "coef": [[[], "168568892", "765765"]]}, {"key": ["BA", 0, [], [[0, 3]], -1, 1], "coef": [[[], "35275486", "765765"]]}, {"key": ["BA", 1, [-2], [[0, 1]], 0, 1], "coef": [[[], "-57097204", "255255"]]}, {"key": ["BA", 0, [], [[0, 3]], 0, 1], "coef": [[[], "-28548602", "255255"]]}, {"key": ["R", -17, 4], "coef": [[[], "-48", "1"]]}, {"key": ["R", -16, 4], "coef": [[[], "72", "1"]]}, {"key": ["R", -15, 4], "coef": [[[], "-88", "1"]]}, {"key": ["R", -14, 4], "coef": [[[], "100", "1"]]}, {"key": ["R", -13, 4], "coef": [[[], "-548", "5"]]}, {"key": ["R", -12, 4], "coef": [[[], "588", "5"]]}, {"key": ["R", -11, 4], "coef": [[[], "-4356", "35"]]}, {"key": ["R", -10, 4], "coef": [[[], "4566", "35"]]}, {"key": ["R", -9, 4], "coef": [[[], "-14258", "105"]]}, {"key": ["R", -8, 4], "coef": [[[], "14762", "105"]]}, {"key": ["R", -7, 4], "coef": [[[], "-167422", "1155"]]}, {"key": ["R", -6, 4], "coef": [[[], "172042", "1155"]]}, {"key": ["R", -5, 4], "coef": [[[], "-2291986", "15015"]]}, {"key": ["R", -4, 4], "coef": [[[], "2343466", "15015"]]}, {"key": ["R", -3, 4], "coef": [[[], "-2391514", "15015"]]}, {"key": ["R", -2, 4], "coef": [[[], "2436559", "15015"]]}, {"key": ["R", -1, 4], "coef": [[[], "-42142223", "255255"]]}, {"key": ["R", 0, 4], "coef": [[[], "14274301", "85085"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -18, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -18, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -18, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -18, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -18, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -18, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -18, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -18, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -18, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -18, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -18, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -17, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -17, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -17, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -17, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -17, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -17, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -17, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -17, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -17, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -17, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -17, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -16, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -16, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -16, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -16, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -16, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -16, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -16, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -16, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -16, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -16, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -16, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -15, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -15, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -15, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -15, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -15, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -15, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -15, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -15, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -15, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -15, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -15, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -14, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -14, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -14, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -14, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -14, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -14, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -14, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -14, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -14, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -14, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -14, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -13, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -13, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -13, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -13, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -13, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -13, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -13, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -13, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -13, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -13, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -13, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -12, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -12, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -12, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -12, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -12, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -12, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -12, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -12, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -12, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -12, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -12, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -11, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -11, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -11, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -11, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -11, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -11, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -11, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -11, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -11, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -11, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -11, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -10, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -10, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -10, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -10, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -10, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -10, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -10, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -10, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -10, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -10, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -10, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -9, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -9, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -9, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -9, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -9, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -9, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -9, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -9, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -9, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -9, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -9, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -8, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -8, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -8, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -8, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -8, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -8, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -8, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -8, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -8, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -8, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -8, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -7, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -7, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -7, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -7, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -7, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -7, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -7, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -7, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -7, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -7, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -7, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -6, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -6, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -6, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -6, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -6, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -6, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -6, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -6, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -6, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -6, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -6, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -5, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -5, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -5, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -5, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -5, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -5, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -5, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -5, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -5, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -5, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -5, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -4, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -4, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -4, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -4, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -4, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -4, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -4, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -4, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -4, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -4, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -4, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -3, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -3, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -3, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -3, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -3, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -3, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -3, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -3, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -3, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -3, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -3, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -2, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -2, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -2, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -2, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -2, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -2, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -2, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -2, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -2, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -2, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -2, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -1, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -1, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -1, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -1, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -1, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -1, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -1, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -1, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -1, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -1, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -1, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], 0, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], 0, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], 0, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], 0, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], 0, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], 0, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], 0, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], 0, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], 0, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], 0, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], 0, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -18, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -18, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -17, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -17, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -16, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -16, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -15, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -15, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -14, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -14, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -13, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -13, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -12, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -12, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -11, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -11, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -10, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -10, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -9, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -9, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -8, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -8, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -7, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -7, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -6, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -6, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -5, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -5, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -4, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -4, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -3, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -3, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -2, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -2, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -1, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -1, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], 0, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], 0, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -18, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -18, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -17, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -17, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -16, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -16, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -15, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -15, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -14, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -14, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -13, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -13, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -12, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -12, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -11, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -11, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -10, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -10, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -9, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -9, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -8, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -8, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -7, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -7, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -6, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -6, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -5, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -5, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -4, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -4, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -3, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -3, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -2, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -2, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -1, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -1, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], 0, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], 0, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -18, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -17, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -16, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -15, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -14, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -13, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -12, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -11, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -10, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -9, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -8, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -7, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -6, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -5, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -4, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -3, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -2, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -1, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], 0, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -18, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -18, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -17, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -17, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -16, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -16, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -15, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -15, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -14, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -14, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -13, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -13, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -12, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -12, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -11, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -11, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -10, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -10, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -9, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -9, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -8, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -8, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -7, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -7, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -6, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -6, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -5, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -5, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -4, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -4, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -3, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -3, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -2, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -2, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -1, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -1, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], 0, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], 0, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -18, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -18, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -17, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -17, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -16, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -16, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -15, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -15, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -14, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -14, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -13, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -13, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -12, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -12, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -11, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -11, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -10, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -10, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -9, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -9, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -8, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -8, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -7, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -7, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -6, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -6, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -5, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -5, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -4, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -4, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -3, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -3, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -2, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -2, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -1, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -1, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], 0, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], 0, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 0, [], [], 1, 5], "coef": [[[], "32", "1"]]}, {"key": ["R", 1, 5], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -18, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -18, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -17, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -17, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -16, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -16, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -15, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -15, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -14, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -14, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -13, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -13, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -12, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -12, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -11, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -11, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -10, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -10, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -9, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -9, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -8, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -8, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -7, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -7, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -6, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -6, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -5, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -5, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -4, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -4, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -3, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -3, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -2, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -2, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -1, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -1, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], 0, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], 0, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -18, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -17, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -16, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -15, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -14, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -13, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -12, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -11, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -10, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -9, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -8, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -7, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -6, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -5, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -4, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -3, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -2, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -1, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], 0, 1], "coef": [[["z3"], "-32", "1"]]}], "21": [{"key": ["R", -19, 1], "coef": [[[], "25916763783694057889", "266728100582443500"], [["z3"], "-32", "1"]]}, {"key": ["R", -18, 1], "coef": [[[], "-187636880494762527799", "1066912402329774000"], [["pi2"], "8", "3"], [["z3"], "48", "1"]]}, {"key": ["R", -17, 1], "coef": [[[], "178780389617725925261", "800184301747330500"], [["pi2"], "-8", "3"], [["z3"], "-176", "3"]]}, {"key": ["R", -16, 1], "coef": [[[], "-426909584273814136721", "1828992689708184000"], [["pi2"], "10", "3"], [["z3"], "200", "3"]]}, {"key": ["R", -15, 1], "coef": [[[], "14400640394814670777117", "64014744139786440000"], [["pi2"], "-10", "3"], [["z3"], "-1096", "15"]]}, {"key": ["R", -14, 1], "coef": [[[], "-12968843178633883396813", "64014744139786440000"], [["pi2"], "98", "27"], [["z3"], "392", "5"]]}, {"key": ["R", -13, 1], "coef": [[[], "5883063181982057462887", "34469477613731160000"], [["pi2"], "-98", "27"], [["z3"], "-2904", "35"]]}, {"key": ["R", -12, 1], "coef": [[[], "-233229694128157061650669", "1792412835914020320000"], [["pi2"], "205", "54"], [["z3"], "3044", "35"]]}, {"key": ["R", -11, 1], "coef": [[[], "436481110356924602437907", "5377238507742060960000"], [["pi2"], "-205", "54"], [["z3"], "-28516", "315"]]}, {"key": ["R", -10, 1], "coef": [[[], "-227204927280520981", "10583469318240000"], [["pi2"], "5269", "1350"], [["z3"], "29524", "315"]]}, {"key": ["R", -9, 1], "coef": [[[], "-3495275725284846247681007", "59149623585162670560000"], [["pi2"], "-5269", "1350"], [["z3"], "-334844", "3465"]]}, {"key": ["R", -8, 1], "coef": [[[], "203307655364527548503521", "2190726799450469280000"], [["pi2"], "5369", "1350"], [["z3"], "344084", "3465"]]}, {"key": ["R", -7, 1], "coef": [[[], "-2444585750560973916259061", "21359586294642075480000"], [["pi2"], "-5369", "1350"], [["z3"], "-4583972", "45045"]]}, {"key": ["R", -6, 1], "coef": [[[], "2791907874357394689598921", "21359586294642075480000"], [["pi2"], "266681", "66150"], [["z3"], "4686932", "45045"]]}, {"key": ["R", -5, 1], "coef": [[[], "-1843404527066402710050659", "12815751776785245288000"], [["pi2"], "-266681", "66150"], [["z3"], "-4783028", "45045"]]}, {"key": ["R", -4, 1], "coef": [[[], "79361797520601296320061063", "512630071071409811520000"], [["pi2"], "1077749", "264600"], [["z3"], "4873118", "45045"]]}, {"key": ["R", -3, 1], "coef": [[[], "-1422626551178231363066758261", "8714711208213966795840000"], [["pi2"], "-1077749", "264600"], [["z3"], "-84284446", "765765"]]}, {"key": ["R", -2, 1], "coef": [[[], "4376626994990817475853826523", "26144133624641900387520000"], [["pi2"], "9778141", "2381400"], [["z3"], "28548602", "255255"]]}, {"key": ["R", -1, 1], "coef": [[[], "-78721092861217421825140942477", "496738538868196107362880000"], [["pi2"], "-9778141", "2381400"], [["z3"], "-550591598", "4849845"]]}, {"key": ["R", 0, 1], "coef": [[[], "50971117813977987331468989223", "496738538868196107362880000"], [["pi2"], "1968329", "476280"], [["z3"], "111670270", "969969"]]}, {"key": ["R", -19, 2], "coef": [[[], "-818352380297", "3666482820"], [["pi2"], "-16", "3"]]}, {"key": ["R", -18, 2], "coef": [[[], "916662859993", "12221609400"], [["pi2"], "8", "1"]]}, {"key": ["R", -17, 2], "coef": [[[], "824912974187", "9999498600"], [["pi2"], "-88", "9"]]}, {"key": ["R", -16, 2], "coef": [[[], "-4185604986991", "19998997200"], [["pi2"], "100", "9"]]}, {"key": ["R", -15, 2], "coef": [[[], "68419372832501", "219988969200"], [["pi2"], "-548", "45"]]}, {"key": ["R", -14, 2], "coef": [[[], "-8736429987323", "22447854000"], [["pi2"], "196", "15"]]}, {"key": ["R", -13, 2], "coef": [[[], "313686305512249", "699964902000"], [["pi2"], "-484", "35"]]}, {"key": ["R", -12, 2], "coef": [[[], "-3766610928606749", "7699613922000"], [["pi2"], "1522", "105"]]}, {"key": ["R", -11, 2], "coef": [[[], "228265551988501", "444208495500"], [["pi2"], "-14258", "945"]]}, {"key": ["R", -10, 2], "coef": [[[], "-547602144477343", "1049947353000"], [["pi2"], "14762", "945"]]}, {"key": ["R", -9, 2], "coef": [[[], "355855451243331349", "698739963421500"], [["pi2"], "-167422", "10395"]]}, {"key": ["R", -8, 2], "coef": [[[], "-1444173941370806731", "2794959853686000"], [["pi2"], "172042", "10395"]]}, {"key": ["R", -7, 2], "coef": [[[], "249227341591533707599", "472348215272934000"], [["pi2"], "-2291986", "135135"]]}, {"key": ["R", -6, 2], "coef": [[[], "-36201535019172678367", "67478316467562000"], [["pi2"], "2343466", "135135"]]}, {"key": ["R", -5, 2], "coef": [[[], "5206235507915352451", "9639759495366000"], [["pi2"], "-2391514", "135135"]]}, {"key": ["R", -4, 2], "coef": [[[], "-144477205021213101313", "269913265870248000"], [["pi2"], "2436559", "135135"]]}, {"key": ["R", -3, 2], "coef": [[[], "40423570536581383977367", "78004933836501672000"], [["pi2"], "-42142223", "2297295"]]}, {"key": ["R", -2, 2], "coef": [[[], "-37641038894999467149907", "78004933836501672000"], [["pi2"], "14274301", "765765"]]}, {"key": ["R", -1, 2], "coef": [[[], "1673045249013900724836001", "4022825873568157656000"], [["pi2"], "-275295799", "14549535"]]}, {"key": ["R", 0, 2], "coef": [[[], "-8070161522779857642168637", "28159781114977103592000"], [["pi2"], "55835135", "2909907"]]}, {"key": ["BA", 0, [], [[0, 1]], -20, 1], "coef": [[[], "-18843952105316485691", "66682025145610875"]]}, {"key": ["BA", 0, [], [[0, 1]], -19, 1], "coef": [[[], "292289368544783703091", "533456201164887000"]]}, {"key": ["BA", 0, [], [[0, 1]], -18, 1], "coef": [[[], "-733121747814906271", "1477718008767000"]]}, {"key": ["BA", 0, [], [[0, 1]], -17, 1], "coef": [[[], "209779308537623497", "492572669589000"]]}, {"key": ["BA", 0, [], [[0, 1]], -16, 1], "coef": [[[], "-304232448034769", "852201850500"]]}, {"key": ["BA", 0, [], [[0, 1]], -15, 1], "coef": [[[], "249337695132437", "852201850500"]]}, {"key": ["BA", 0, [], [[0, 1]], -14, 1], "coef": [[[], "-197625154124449", "852201850500"]]}, {"key": ["BA", 0, [], [[0, 1]], -13, 1], "coef": [[[], "432421196923", "2484553500"]]}, {"key": ["BA", 0, [], [[0, 1]], -12, 1], "coef": [[[], "-12122582509", "102910500"]]}, {"key": ["BA", 0, [], [[0, 1]], -11, 1], "coef": [[[], "175970794", "2858625"]]}, {"key": ["BA", 0, [], [[0, 1]], -9, 1], "coef": [[[], "-175970794", "2858625"]]}, {"key": ["BA", 0, [], [[0, 1]], -8, 1], "coef": [[[], "12122582509", "102910500"]]}, {"key": ["BA", 0, [], [[0, 1]], -7, 1], "coef": [[[], "-432421196923", "2484553500"]]}, {"key": ["BA", 0, [], [[0, 1]], -6, 1], "coef": [[[], "197625154124449", "852201850500"]]}, {"key": ["BA", 0, [], [[0, 1]], -5, 1], "coef": [[[], "-249337695132437", "852201850500"]]}, {"key": ["BA", 0, [], [[0, 1]], -4, 1], "coef": [[[], "304232448034769", "852201850500"]]}, {"key": ["BA", 0, [], [[0, 1]], -3, 1], "coef": [[[], "-209779308537623497", "492572669589000"]]}, {"key": ["BA", 0, [], [[0, 1]], -2, 1], "coef": [[[], "733121747814906271", "1477718008767000"]]}, {"key": ["BA", 0, [], [[0, 1]], -1, 1], "coef": [[[], "-292289368544783703091", "533456201164887000"]]}, {"key": ["BA", 0, [], [[0, 1]], 0, 1], "coef": [[[], "18843952105316485691", "66682025145610875"]]}, {"key": ["BA", 1, [], [[0, 2]], -20, 1], "coef": [[[], "-1240466000897", "3666482820"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -20, 2], "coef": [[[], "-1240466000897", "3666482820"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -19, 1], "coef": [[[], "1893330810937", "18332414100"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -19, 2], "coef": [[[], "1893330810937", "18332414100"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -18, 1], "coef": [[[], "-18103807243", "964863900"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -18, 2], "coef": [[[], "-18103807243", "964863900"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -17, 1], "coef": [[[], "-8145870839", "321621300"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -17, 2], "coef": [[[], "-8145870839", "321621300"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -16, 1], "coef": [[[], "968231647", "18918900"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -16, 2], "coef": [[[], "968231647", "18918900"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -15, 1], "coef": [[[], "-62906216", "945945"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -15, 2], "coef": [[[], "-62906216", "945945"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -14, 1], "coef": [[[], "353053802", "4729725"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -14, 2], "coef": [[[], "353053802", "4729725"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -13, 1], "coef": [[[], "-364879712", "4729725"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -13, 2], "coef": [[[], "-364879712", "4729725"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -12, 1], "coef": [[[], "54215803", "727650"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -12, 2], "coef": [[[], "54215803", "727650"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -11, 1], "coef": [[[], "-144651179", "2182950"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -11, 2], "coef": [[[], "-144651179", "2182950"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -10, 1], "coef": [[[], "1968329", "39690"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -10, 2], "coef": [[[], "1968329", "39690"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -9, 1], "coef": [[[], "-144651179", "2182950"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -9, 2], "coef": [[[], "-144651179", "2182950"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -8, 1], "coef": [[[], "54215803", "727650"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -8, 2], "coef": [[[], "54215803", "727650"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -7, 1], "coef": [[[], "-364879712", "4729725"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -7, 2], "coef": [[[], "-364879712", "4729725"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -6, 1], "coef": [[[], "353053802", "4729725"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -6, 2], "coef": [[[], "353053802", "4729725"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -5, 1], "coef": [[[], "-62906216", "945945"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -5, 2], "coef": [[[], "-62906216", "945945"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -4, 1], "coef": [[[], "968231647", "18918900"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -4, 2], "coef": [[[], "968231647", "18918900"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -3, 1], "coef": [[[], "-8145870839", "321621300"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -3, 2], "coef": [[[], "-8145870839", "321621300"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -2, 1], "coef": [[[], "-18103807243", "964863900"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -2, 2], "coef": [[[], "-18103807243", "964863900"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -1, 1], "coef": [[[], "1893330810937", "18332414100"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -1, 2], "coef": [[[], "1893330810937", "18332414100"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], 0, 1], "coef": [[[], "-1240466000897", "3666482820"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], 0, 2], "coef": [[[], "-1240466000897", "3666482820"], [["pi2"], "-16", "3"]]}, {"key": ["R", -19, 3], "coef": [[[], "-111670270", "969969"]]}, {"key": ["R", -18, 3], "coef": [[[], "276589091", "1616615"]]}, {"key": ["R", -17, 3], "coef": [[[], "-252610591", "1322685"]]}, {"key": ["R", -16, 3], "coef": [[[], "1997604761", "9699690"]]}, {"key": ["R", -15, 3], "coef": [[[], "-1233246359", "5819814"]]}, {"key": ["R", -14, 3], "coef": [[[], "13494770317", "62355150"]]}, {"key": ["R", -13, 3], "coef": [[[], "-60234748433", "277763850"]]}, {"key": ["R", -12, 3], "coef": [[[], "1323117745991", "6110804700"]]}, {"key": ["R", -11, 3], "coef": [[[], "-1306005024421", "6110804700"]]}, {"key": ["R", -10, 3], "coef": [[[], "27818989", "132300"]]}, {"key": ["R", -9, 3], "coef": [[[], "-13778850439847", "67218851700"]]}, {"key": ["R", -8, 3], "coef": [[[], "41354815209031", "201656555100"]]}, {"key": ["R", -7, 3], "coef": [[[], "-135452259722062", "655383804075"]]}, {"key": ["R", -6, 3], "coef": [[[], "19626151944991", "93626257725"]]}, {"key": ["R", -5, 3], "coef": [[[], "-2846635315486", "13375179675"]]}, {"key": ["R", -4, 3], "coef": [[[], "32453213134231", "149802012360"]]}, {"key": ["R", -3, 3], "coef": [[[], "-561318085431647", "2546634210120"]]}, {"key": ["R", -2, 3], "coef": [[[], "114350902589947", "509326842024"]]}, {"key": ["R", -1, 3], "coef": [[[], "-1579333934367971", "6912292856040"]]}, {"key": ["R", 0, 3], "coef": [[[], "11256448518043769", "48386049992280"]]}, {"key": ["BA", 0, [], [[0, 2]], -20, 1], "coef": [[[], "3275173988052608", "42337793743245"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -19, 1], "coef": [[[], "-23991508469751464", "42337793743245"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -18, 1], "coef": [[[], "89504554490228", "117279207045"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -17, 1], "coef": [[[], "-102596234761898", "117279207045"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -16, 1], "coef": [[[], "384043234391", "405810405"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -15, 1], "coef": [[[], "-2017745930281", "2029052025"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -14, 1], "coef": [[[], "83343155659", "81162081"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -13, 1], "coef": [[[], "-425315092733", "405810405"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -12, 1], "coef": [[[], "509446711", "480249"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -11, 1], "coef": [[[], "-2563045736", "2401245"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -10, 1], "coef": [[[], "106322854", "99225"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -9, 1], "coef": [[[], "-2563045736", "2401245"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -8, 1], "coef": [[[], "509446711", "480249"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -7, 1], "coef": [[[], "-425315092733", "405810405"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -6, 1], "coef": [[[], "83343155659", "81162081"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -5, 1], "coef": [[[], "-2017745930281", "2029052025"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -4, 1], "coef": [[[], "384043234391", "405810405"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -3, 1], "coef": [[[], "-102596234761898", "117279207045"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -2, 1], "coef": [[[], "89504554490228", "117279207045"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -1, 1], "coef": [[[], "-23991508469751464", "42337793743245"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], 0, 1], "coef": [[[], "3275173988052608", "42337793743245"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [2], [[0, 1]], -20, 1], "coef": [[[], "223340540", "969969"]]}, {"key": ["BA", 1, [], [[0, 3]], -20, 1], "coef": [[[], "-111670270", "969969"]]}, {"key": ["BA", 1, [1], [[0, 2]], -20, 1], "coef": [[[], "223340540", "969969"]]}, {"key": ["BA", 1, [1], [[0, 1]], -20, 2], "coef": [[[], "223340540", "969969"]]}, {"key": ["BA", 1, [], [[0, 2]], -20, 2], "coef": [[[], "-111670270", "969969"]]}, {"key": ["BA", 1, [2], [[0, 1]], -19, 1], "coef": [[[], "-1101183196", "4849845"]]}, {"key": ["BA", 1, [], [[0, 3]], -19, 1], "coef": [[[], "860981678", "4849845"]]}, {"key": ["BA", 1, [1], [[0, 2]], -19, 1], "coef": [[[], "-1101183196", "4849845"]]}, {"key": ["BA", 1, [1], [[0, 1]], -19, 2], "coef": [[[], "-1101183196", "4849845"]]}, {"key": ["BA", 1, [], [[0, 2]], -19, 2], "coef": [[[], "705786638", "4849845"]]}, {"key": ["BA", 1, [2], [[0, 1]], -18, 1], "coef": [[[], "57097204", "255255"]]}, {"key": ["BA", 1, [], [[0, 3]], -18, 1], "coef": [[[], "-53053082", "255255"]]}, {"key": ["BA", 1, [1], [[0, 2]], -18, 1], "coef": [[[], "57097204", "255255"]]}, {"key": ["BA", 1, [1], [[0, 1]], -18, 2], "coef": [[[], "57097204", "255255"]]}, {"key": ["BA", 1, [], [[0, 2]], -18, 2], "coef": [[[], "-40800842", "255255"]]}, {"key": ["BA", 1, [2], [[0, 1]], -17, 1], "coef": [[[], "-168568892", "765765"]]}, {"key": ["BA", 1, [], [[0, 3]], -17, 1], "coef": [[[], "174134206", "765765"]]}, {"key": ["BA", 1, [1], [[0, 2]], -17, 1], "coef": [[[], "-168568892", "765765"]]}, {"key": ["BA", 1, [1], [[0, 1]], -17, 2], "coef": [[[], "-168568892", "765765"]]}, {"key": ["BA", 1, [], [[0, 2]], -17, 2], "coef": [[[], "129209326", "765765"]]}, {"key": ["BA", 1, [2], [[0, 1]], -16, 1], "coef": [[[], "9746236", "45045"]]}, {"key": ["BA", 1, [], [[0, 3]], -16, 1], "coef": [[[], "-10879118", "45045"]]}, {"key": ["BA", 1, [1], [[0, 2]], -16, 1], "coef": [[[], "9746236", "45045"]]}, {"key": ["BA", 1, [1], [[0, 1]], -16, 2], "coef": [[[], "9746236", "45045"]]}, {"key": ["BA", 1, [], [[0, 2]], -16, 2], "coef": [[[], "-7876118", "45045"]]}, {"key": ["BA", 1, [2], [[0, 1]], -15, 1], "coef": [[[], "-9566056", "45045"]]}, {"key": ["BA", 1, [], [[0, 3]], -15, 1], "coef": [[[], "11365604", "45045"]]}, {"key": ["BA", 1, [1], [[0, 2]], -15, 1], "coef": [[[], "-9566056", "45045"]]}, {"key": ["BA", 1, [1], [[0, 1]], -15, 2], "coef": [[[], "-9566056", "45045"]]}, {"key": ["BA", 1, [], [[0, 2]], -15, 2], "coef": [[[], "8074316", "45045"]]}, {"key": ["BA", 1, [2], [[0, 1]], -14, 1], "coef": [[[], "9373864", "45045"]]}, {"key": ["BA", 1, [], [[0, 3]], -14, 1], "coef": [[[], "-11749988", "45045"]]}, {"key": ["BA", 1, [1], [[0, 2]], -14, 1], "coef": [[[], "9373864", "45045"]]}, {"key": ["BA", 1, [1], [[0, 1]], -14, 2], "coef": [[[], "9373864", "45045"]]}, {"key": ["BA", 1, [], [[0, 2]], -14, 2], "coef": [[[], "-1643692", "9009"]]}, {"key": ["BA", 1, [2], [[0, 1]], -13, 1], "coef": [[[], "-9167944", "45045"]]}, {"key": ["BA", 1, [], [[0, 3]], -13, 1], "coef": [[[], "12058868", "45045"]]}, {"key": ["BA", 1, [1], [[0, 2]], -13, 1], "coef": [[[], "-9167944", "45045"]]}, {"key": ["BA", 1, [1], [[0, 1]], -13, 2], "coef": [[[], "-9167944", "45045"]]}, {"key": ["BA", 1, [], [[0, 2]], -13, 2], "coef": [[[], "1664284", "9009"]]}, {"key": ["BA", 1, [2], [[0, 1]], -12, 1], "coef": [[[], "688168", "3465"]]}, {"key": ["BA", 1, [], [[0, 3]], -12, 1], "coef": [[[], "-946796", "3465"]]}, {"key": ["BA", 1, [1], [[0, 2]], -12, 1], "coef": [[[], "688168", "3465"]]}, {"key": ["BA", 1, [1], [[0, 1]], -12, 2], "coef": [[[], "688168", "3465"]]}, {"key": ["BA", 1, [], [[0, 2]], -12, 2], "coef": [[[], "-129088", "693"]]}, {"key": ["BA", 1, [2], [[0, 1]], -11, 1], "coef": [[[], "-669688", "3465"]]}, {"key": ["BA", 1, [], [[0, 3]], -11, 1], "coef": [[[], "320732", "1155"]]}, {"key": ["BA", 1, [1], [[0, 2]], -11, 1], "coef": [[[], "-669688", "3465"]]}, {"key": ["BA", 1, [1], [[0, 1]], -11, 2], "coef": [[[], "-669688", "3465"]]}, {"key": ["BA", 1, [], [[0, 2]], -11, 2], "coef": [[[], "129704", "693"]]}, {"key": ["BA", 1, [2], [[0, 1]], -10, 1], "coef": [[[], "59048", "315"]]}, {"key": ["BA", 1, [], [[0, 3]], -10, 1], "coef": [[[], "-29524", "105"]]}, {"key": ["BA", 1, [1], [[0, 2]], -10, 1], "coef": [[[], "59048", "315"]]}, {"key": ["BA", 1, [1], [[0, 1]], -10, 2], "coef": [[[], "59048", "315"]]}, {"key": ["BA", 1, [], [[0, 2]], -10, 2], "coef": [[[], "-59048", "315"]]}, {"key": ["BA", 1, [2], [[0, 1]], -9, 1], "coef": [[[], "-669688", "3465"]]}, {"key": ["BA", 1, [], [[0, 3]], -9, 1], "coef": [[[], "348956", "1155"]]}, {"key": ["BA", 1, [1], [[0, 2]], -9, 1], "coef": [[[], "-669688", "3465"]]}, {"key": ["BA", 1, [1], [[0, 1]], -9, 2], "coef": [[[], "-669688", "3465"]]}, {"key": ["BA", 1, [], [[0, 2]], -9, 2], "coef": [[[], "690856", "3465"]]}, {"key": ["BA", 1, [2], [[0, 1]], -8, 1], "coef": [[[], "688168", "3465"]]}, {"key": ["BA", 1, [], [[0, 3]], -8, 1], "coef": [[[], "-1117708", "3465"]]}, {"key": ["BA", 1, [1], [[0, 2]], -8, 1], "coef": [[[], "688168", "3465"]]}, {"key": ["BA", 1, [1], [[0, 1]], -8, 2], "coef": [[[], "688168", "3465"]]}, {"key": ["BA", 1, [], [[0, 2]], -8, 2], "coef": [[[], "-243632", "1155"]]}, {"key": ["BA", 1, [2], [[0, 1]], -7, 1], "coef": [[[], "-9167944", "45045"]]}, {"key": ["BA", 1, [], [[0, 3]], -7, 1], "coef": [[[], "15444964", "45045"]]}, {"key": ["BA", 1, [1], [[0, 2]], -7, 1], "coef": [[[], "-9167944", "45045"]]}, {"key": ["BA", 1, [1], [[0, 1]], -7, 2], "coef": [[[], "-9167944", "45045"]]}, {"key": ["BA", 1, [], [[0, 2]], -7, 2], "coef": [[[], "3338156", "15015"]]}, {"key": ["BA", 1, [2], [[0, 1]], -6, 1], "coef": [[[], "9373864", "45045"]]}, {"key": ["BA", 1, [], [[0, 3]], -6, 1], "coef": [[[], "-16371604", "45045"]]}, {"key": ["BA", 1, [1], [[0, 2]], -6, 1], "coef": [[[], "9373864", "45045"]]}, {"key": ["BA", 1, [1], [[0, 1]], -6, 2], "coef": [[[], "9373864", "45045"]]}, {"key": ["BA", 1, [], [[0, 2]], -6, 2], "coef": [[[], "-3509756", "15015"]]}, {"key": ["BA", 1, [2], [[0, 1]], -5, 1], "coef": [[[], "-9566056", "45045"]]}, {"key": ["BA", 1, [], [[0, 3]], -5, 1], "coef": [[[], "17332564", "45045"]]}, {"key": ["BA", 1, [1], [[0, 2]], -5, 1], "coef": [[[], "-9566056", "45045"]]}, {"key": ["BA", 1, [1], [[0, 1]], -5, 2], "coef": [[[], "-9566056", "45045"]]}, {"key": ["BA", 1, [], [[0, 2]], -5, 2], "coef": [[[], "1228644", "5005"]]}, {"key": ["BA", 1, [2], [[0, 1]], -4, 1], "coef": [[[], "9746236", "45045"]]}, {"key": ["BA", 1, [], [[0, 3]], -4, 1], "coef": [[[], "-3671918", "9009"]]}, {"key": ["BA", 1, [1], [[0, 2]], -4, 1], "coef": [[[], "9746236", "45045"]]}, {"key": ["BA", 1, [1], [[0, 1]], -4, 2], "coef": [[[], "9746236", "45045"]]}, {"key": ["BA", 1, [], [[0, 2]], -4, 2], "coef": [[[], "-1290706", "5005"]]}, {"key": ["BA", 1, [2], [[0, 1]], -3, 1], "coef": [[[], "-168568892", "765765"]]}, {"key": ["BA", 1, [], [[0, 3]], -3, 1], "coef": [[[], "66314494", "153153"]]}, {"key": ["BA", 1, [1], [[0, 2]], -3, 1], "coef": [[[], "-168568892", "765765"]]}, {"key": ["BA", 1, [1], [[0, 1]], -3, 2], "coef": [[[], "-168568892", "765765"]]}, {"key": ["BA", 1, [], [[0, 2]], -3, 2], "coef": [[[], "23103162", "85085"]]}, {"key": ["BA", 1, [2], [[0, 1]], -2, 1], "coef": [[[], "57097204", "255255"]]}, {"key": ["BA", 1, [], [[0, 3]], -2, 1], "coef": [[[], "-23647706", "51051"]]}, {"key": ["BA", 1, [1], [[0, 2]], -2, 1], "coef": [[[], "57097204", "255255"]]}, {"key": ["BA", 1, [1], [[0, 1]], -2, 2], "coef": [[[], "57097204", "255255"]]}, {"key": ["BA", 1, [], [[0, 2]], -2, 2], "coef": [[[], "-24464522", "85085"]]}, {"key": ["BA", 1, [2], [[0, 1]], -1, 1], "coef": [[[], "-1101183196", "4849845"]]}, {"key": ["BA", 1, [], [[0, 3]], -1, 1], "coef": [[[], "488513582", "969969"]]}, {"key": ["BA", 1, [1], [[0, 2]], -1, 1], "coef": [[[], "-1101183196", "4849845"]]}, {"key": ["BA", 1, [1], [[0, 1]], -1, 2], "coef": [[[], "-1101183196", "4849845"]]}, {"key": ["BA", 1, [], [[0, 2]], -1, 2], "coef": [[[], "498859918", "1616615"]]}, {"key": ["BA", 1, [2], [[0, 1]], 0, 1], "coef": [[[], "223340540", "969969"]]}, {"key": ["BA", 1, [], [[0, 3]], 0, 1], "coef": [[[], "-558351350", "969969"]]}, {"key": ["BA", 1, [1], [[0, 2]], 0, 1], "coef": [[[], "223340540", "969969"]]}, {"key": ["BA", 1, [1], [[0, 1]], 0, 2], "coef": [[[], "223340540", "969969"]]}, {"key": ["BA", 1, [], [[0, 2]], 0, 2], "coef": [[[], "-111670270", "323323"]]}, {"key": ["BA", 1, [], [[0, 1]], -20, 3], "coef": [[[], "-111670270", "969969"]]}, {"key": ["BA", 1, [], [[0, 1]], -19, 3], "coef": [[[], "550591598", "4849845"]]}, {"key": ["BA", 1, [], [[0, 1]], -18, 3], "coef": [[[], "-28548602", "255255"]]}, {"key": ["BA", 1, [], [[0, 1]], -17, 3], "coef": [[[], "84284446", "765765"]]}, {"key": ["BA", 1, [], [[0, 1]], -16, 3], "coef": [[[], "-4873118", "45045"]]}, {"key": ["BA", 1, [], [[0, 1]], -15, 3], "coef": [[[], "4783028", "45045"]]}, {"key": ["BA", 1, [], [[0, 1]], -14, 3], "coef": [[[], "-4686932", "45045"]]}, {"key": ["BA", 1, [], [[0, 1]], -13, 3], "coef": [[[], "4583972", "45045"]]}, {"key": ["BA", 1, [], [[0, 1]], -12, 3], "coef": [[[], "-344084", "3465"]]}, {"key": ["BA", 1, [], [[0, 1]], -11, 3], "coef": [[[], "334844", "3465"]]}, {"key": ["BA", 1, [], [[0, 1]], -10, 3], "coef": [[[], "-29524", "315"]]}, {"key": ["BA", 1, [], [[0, 1]], -9, 3], "coef": [[[], "334844", "3465"]]}, {"key": ["BA", 1, [], [[0, 1]], -8, 3], "coef": [[[], "-344084", "3465"]]}, {"key": ["BA", 1, [], [[0, 1]], -7, 3], "coef": [[[], "4583972", "45045"]]}, {"key": ["BA", 1, [], [[0, 1]], -6, 3], "coef": [[[], "-4686932", "45045"]]}, {"key": ["BA", 1, [], [[0, 1]], -5, 3], "coef": [[[], "4783028", "45045"]]}, {"key": ["BA", 1, [], [[0, 1]], -4, 3], "coef": [[[], "-4873118", "45045"]]}, {"key": ["BA", 1, [], [[0, 1]], -3, 3], "coef": [[[], "84284446", "765765"]]}, {"key": ["BA", 1, [], [[0, 1]], -2, 3], "coef": [[[], "-28548602", "255255"]]}, {"key": ["BA", 1, [], [[0, 1]], -1, 3], "coef": [[[], "550591598", "4849845"]]}, {"key": ["BA", 1, [], [[0, 1]], 0, 3], "coef": [[[], "-111670270", "969969"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -20, 1], "coef": [[[], "-223340540", "969969"]]}, {"key": ["BA", 0, [], [[0, 3]], -20, 1], "coef": [[[], "111670270", "323323"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -19, 1], "coef": [[[], "1101183196", "4849845"]]}, {"key": ["BA", 0, [], [[0, 3]], -19, 1], "coef": [[[], "-447128238", "1616615"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -18, 1], "coef": [[[], "-57097204", "255255"]]}, {"key": ["BA", 0, [], [[0, 3]], -18, 1], "coef": [[[], "20380442", "85085"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -17, 1], "coef": [[[], "168568892", "765765"]]}, {"key": ["BA", 0, [], [[0, 3]], -17, 1], "coef": [[[], "-54334526", "255255"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -16, 1], "coef": [[[], "-9746236", "45045"]]}, {"key": ["BA", 0, [], [[0, 3]], -16, 1], "coef": [[[], "2871118", "15015"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -15, 1], "coef": [[[], "9566056", "45045"]]}, {"key": ["BA", 0, [], [[0, 3]], -15, 1], "coef": [[[], "-2588836", "15015"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -14, 1], "coef": [[[], "-9373864", "45045"]]}, {"key": ["BA", 0, [], [[0, 3]], -14, 1], "coef": [[[], "466516", "3003"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -13, 1], "coef": [[[], "9167944", "45045"]]}, {"key": ["BA", 0, [], [[0, 3]], -13, 1], "coef": [[[], "-418468", "3003"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -12, 1], "coef": [[[], "-688168", "3465"]]}, {"key": ["BA", 0, [], [[0, 3]], -12, 1], "coef": [[[], "28636", "231"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -11, 1], "coef": [[[], "669688", "3465"]]}, {"key": ["BA", 0, [], [[0, 3]], -11, 1], "coef": [[[], "-75436", "693"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -10, 1], "coef": [[[], "-59048", "315"]]}, {"key": ["BA", 0, [], [[0, 3]], -10, 1], "coef": [[[], "29524", "315"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -9, 1], "coef": [[[], "669688", "3465"]]}, {"key": ["BA", 0, [], [[0, 3]], -9, 1], "coef": [[[], "-292508", "3465"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -8, 1], "coef": [[[], "-688168", "3465"]]}, {"key": ["BA", 0, [], [[0, 3]], -8, 1], "coef": [[[], "258628", "3465"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -7, 1], "coef": [[[], "9167944", "45045"]]}, {"key": ["BA", 0, [], [[0, 3]], -7, 1], "coef": [[[], "-2890924", "45045"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -6, 1], "coef": [[[], "-9373864", "45045"]]}, {"key": ["BA", 0, [], [[0, 3]], -6, 1], "coef": [[[], "2376124", "45045"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -5, 1], "coef": [[[], "9566056", "45045"]]}, {"key": ["BA", 0, [], [[0, 3]], -5, 1], "coef": [[[], "-1799548", "45045"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -4, 1], "coef": [[[], "-9746236", "45045"]]}, {"key": ["BA", 0, [], [[0, 3]], -4, 1], "coef": [[[], "1132882", "45045"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -3, 1], "coef": [[[], "168568892", "765765"]]}, {"key": ["BA", 0, [], [[0, 3]], -3, 1], "coef": [[[], "-5565314", "765765"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -2, 1], "coef": [[[], "-57097204", "255255"]]}, {"key": ["BA", 0, [], [[0, 3]], -2, 1], "coef": [[[], "-4044122", "255255"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -1, 1], "coef": [[[], "1101183196", "4849845"]]}, {"key": ["BA", 0, [], [[0, 3]], -1, 1], "coef": [[[], "240201518", "4849845"]]}, {"key": ["BA", 1, [-2], [[0, 1]], 0, 1], "coef": [[[], "-223340540", "969969"]]}, {"key": ["BA", 0, [], [[0, 3]], 0, 1], "coef": [[[], "-111670270", "969969"]]}, {"key": ["R", -19, 4], "coef": [[[], "-48", "1"]]}, {"key": ["R", -18, 4], "coef": [[[], "72", "1"]]}, {"key": ["R", -17, 4], "coef": [[[], "-88", "1"]]}, {"key": ["R", -16, 4], "coef": [[[], "100", "1"]]}, {"key": ["R", -15, 4], "coef": [[[], "-548", "5"]]}, {"key": ["R", -14, 4], "coef": [[[], "588", "5"]]}, {"key": ["R", -13, 4], "coef": [[[], "-4356", "35"]]}, {"key": ["R", -12, 4], "coef": [[[], "4566", "35"]]}, {"key": ["R", -11, 4], "coef": [[[], "-14258", "105"]]}, {"key": ["R", -10, 4], "coef": [[[], "14762", "105"]]}, {"key": ["R", -9, 4], "coef": [[[], "-167422", "1155"]]}, {"key": ["R", -8, 4], "coef": [[[], "172042", "1155"]]}, {"key": ["R", -7, 4], "coef": [[[], "-2291986", "15015"]]}, {"key": ["R", -6, 4], "coef": [[[], "2343466", "15015"]]}, {"key": ["R", -5, 4], "coef": [[[], "-2391514", "15015"]]}, {"key": ["R", -4, 4], "coef": [[[], "2436559", "15015"]]}, {"key": ["R", -3, 4], "coef": [[[], "-42142223", "255255"]]}, {"key": ["R", -2, 4], "coef": [[[], "14274301", "85085"]]}, {"key": ["R", -1, 4], "coef": [[[], "-275295799", "1616615"]]}, {"key": ["R", 0, 4], "coef": [[[], "55835135", "323323"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -20, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -20, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -20, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -20, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -20, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -20, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -20, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -20, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -20, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -20, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -20, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -19, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -19, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -19, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -19, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -19, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -19, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -19, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -19, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -19, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -19, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -19, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -18, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -18, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -18, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -18, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -18, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -18, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -18, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -18, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -18, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -18, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -18, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -17, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -17, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -17, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -17, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -17, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -17, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -17, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -17, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -17, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -17, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -17, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -16, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -16, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -16, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -16, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -16, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -16, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -16, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -16, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -16, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -16, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -16, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -15, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -15, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -15, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -15, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -15, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -15, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -15, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -15, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -15, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -15, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -15, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -14, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -14, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -14, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -14, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -14, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -14, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -14, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -14, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -14, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -14, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -14, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -13, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -13, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -13, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -13, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -13, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -13, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -13, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -13, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -13, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -13, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -13, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -12, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -12, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -12, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -12, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -12, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -12, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -12, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -12, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -12, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -12, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -12, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -11, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -11, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -11, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -11, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -11, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -11, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -11, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -11, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -11, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -11, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -11, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -10, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -10, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -10, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -10, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -10, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -10, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -10, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -10, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -10, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -10, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -10, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -9, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -9, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -9, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -9, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -9, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -9, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -9, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -9, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -9, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -9, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -9, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -8, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -8, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -8, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -8, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -8, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -8, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -8, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -8, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -8, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -8, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -8, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -7, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -7, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -7, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -7, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -7, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -7, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -7, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -7, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -7, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -7, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -7, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -6, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -6, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -6, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -6, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -6, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -6, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -6, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -6, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -6, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -6, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -6, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -5, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -5, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -5, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -5, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -5, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -5, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -5, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -5, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -5, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -5, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -5, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -4, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -4, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -4, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -4, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -4, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -4, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -4, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -4, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -4, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -4, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -4, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -3, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -3, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -3, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -3, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -3, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -3, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -3, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -3, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -3, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -3, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -3, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -2, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -2, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -2, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -2, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -2, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -2, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -2, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -2, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -2, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -2, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -2, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -1, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -1, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -1, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -1, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -1, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -1, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -1, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -1, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -1, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -1, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -1, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], 0, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], 0, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], 0, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], 0, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], 0, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], 0, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], 0, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], 0, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], 0, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], 0, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], 0, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -20, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -20, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -19, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -19, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -18, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -18, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -17, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -17, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -16, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -16, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -15, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -15, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -14, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -14, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -13, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -13, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -12, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -12, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -11, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -11, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -10, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -10, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -9, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -9, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -8, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -8, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -7, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -7, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -6, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -6, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -5, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -5, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -4, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -4, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -3, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -3, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -2, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -2, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -1, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -1, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], 0, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], 0, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -20, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -20, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -19, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -19, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -18, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -18, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -17, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -17, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -16, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -16, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -15, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -15, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -14, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -14, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -13, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -13, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -12, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -12, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -11, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -11, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -10, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -10, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -9, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -9, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -8, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -8, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -7, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -7, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -6, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -6, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -5, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -5, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -4, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -4, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -3, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -3, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -2, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -2, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -1, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -1, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], 0, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], 0, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -20, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -19, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -18, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -17, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -16, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -15, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -14, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -13, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -12, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -11, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -10, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -9, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -8, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -7, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -6, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -5, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -4, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -3, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -2, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -1, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], 0, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -20, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -20, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -19, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -19, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -18, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -18, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -17, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -17, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -16, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -16, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -15, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -15, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -14, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -14, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -13, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -13, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -12, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -12, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -11, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -11, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -10, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -10, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -9, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -9, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -8, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -8, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -7, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -7, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -6, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -6, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -5, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -5, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -4, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -4, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -3, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -3, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -2, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -2, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -1, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -1, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], 0, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], 0, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -20, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -20, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -19, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -19, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -18, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -18, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -17, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -17, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -16, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -16, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -15, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -15, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -14, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -14, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -13, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -13, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -12, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -12, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -11, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -11, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -10, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -10, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -9, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -9, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -8, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -8, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -7, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -7, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -6, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -6, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -5, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -5, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -4, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -4, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -3, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -3, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -2, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -2, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -1, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -1, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], 0, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], 0, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 0, [], [], 1, 5], "coef": [[[], "32", "1"]]}, {"key": ["R", 1, 5], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -20, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -20, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -19, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -19, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -18, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -18, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -17, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -17, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -16, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -16, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -15, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -15, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -14, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -14, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -13, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -13, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -12, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -12, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -11, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -11, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -10, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -10, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -9, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -9, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -8, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -8, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -7, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -7, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -6, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -6, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -5, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -5, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -4, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -4, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -3, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -3, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -2, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -2, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -1, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -1, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], 0, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], 0, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -20, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -19, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -18, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -17, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -16, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -15, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -14, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -13, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -12, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -11, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -10, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -9, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -8, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -7, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -6, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -5, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -4, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -3, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -2, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -1, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], 0, 1], "coef": [[["z3"], "-32", "1"]]}], "23": [{"key": ["R", -21, 1], "coef": [[[], "133992551270600285477", "1467004553203439250"], [["z3"], "-32", "1"]]}, {"key": ["R", -20, 1], "coef": [[[], "-108128418892579269407", "617686127664606000"], [["pi2"], "8", "3"], [["z3"], "48", "1"]]}, {"key": ["R", -19, 1], "coef": [[[], "1606563696537345762521", "7041621855376508400"], [["pi2"], "-8", "3"], [["z3"], "-176", "3"]]}, {"key": ["R", -18, 1], "coef": [[[], "-34282208986951713444229", "140832437107530168000"], [["pi2"], "10", "3"], [["z3"], "200", "3"]]}, {"key": ["R", -17, 1], "coef": [[[], "24165655246498343573711", "100594597933950120000"], [["pi2"], "-10", "3"], [["z3"], "-1096", "15"]]}, {"key": ["R", -16, 1], "coef": [[[], "-157247751399015322381057", "704162185537650840000"], [["pi2"], "98", "27"], [["z3"], "392", "5"]]}, {"key": ["R", -15, 1], "coef": [[[], "972715655765775559370449", "4929135298763555880000"], [["pi2"], "-98", "27"], [["z3"], "-2904", "35"]]}, {"key": ["R", -14, 1], "coef": [[[], "-3226262775820944488780639", "19716541195054223520000"], [["pi2"], "205", "54"], [["z3"], "3044", "35"]]}, {"key": ["R", -13, 1], "coef": [[[], "7284831278938807840074877", "59149623585162670560000"], [["pi2"], "-205", "54"], [["z3"], "-28516", "315"]]}, {"key": ["R", -12, 1], "coef": [[[], "-4455972080477401716897349", "59149623585162670560000"], [["pi2"], "5269", "1350"], [["z3"], "29524", "315"]]}, {"key": ["R", -11, 1], "coef": [[[], "2806244234313837332341", "154952574288351840000"], [["pi2"], "-5269", "1350"], [["z3"], "-334844", "3465"]]}, {"key": ["R", -10, 1], "coef": [[[], "3432414412382393597355491", "59149623585162670560000"], [["pi2"], "5369", "1350"], [["z3"], "344084", "3465"]]}, {"key": ["R", -9, 1], "coef": [[[], "-69291474847760568037957391", "768945106607114717280000"], [["pi2"], "-5369", "1350"], [["z3"], "-4583972", "45045"]]}, {"key": ["R", -8, 1], "coef": [[[], "728349953283018616390163", "6572180398351407840000"], [["pi2"], "266681", "66150"], [["z3"], "4686932", "45045"]]}, {"key": ["R", -7, 1], "coef": [[[], "-1619072119926532442711207", "12815751776785245288000"], [["pi2"], "-266681", "66150"], [["z3"], "-4783028", "45045"]]}, {"key": ["R", -6, 1], "coef": [[[], "14248530718317955510088719", "102526014214281962304000"], [["pi2"], "1077749", "264600"], [["z3"], "4873118", "45045"]]}, {"key": ["R", -5, 1], "coef": [[[], "-260854190189333354200837451", "1742942241642793359168000"], [["pi2"], "-1077749", "264600"], [["z3"], "-84284446", "765765"]]}, {"key": ["R", -4, 1], "coef": [[[], "4151160184569979467559207393", "26144133624641900387520000"], [["pi2"], "9778141", "2381400"], [["z3"], "28548602", "255255"]]}, {"key": ["R", -3, 1], "coef": [[[], "-82262068072391378016978073057", "496738538868196107362880000"], [["pi2"], "-9778141", "2381400"], [["z3"], "-550591598", "4849845"]]}, {"key": ["R", -2, 1], "coef": [[[], "83507321215083931344290426683", "496738538868196107362880000"], [["pi2"], "1968329", "476280"], [["z3"], "111670270", "969969"]]}, {"key": ["R", -1, 1], "coef": [[[], "-6000731425940466497019907651", "38210656836015085181760000"], [["pi2"], "-1968329", "476280"], [["z3"], "-37716106", "323323"]]}, {"key": ["R", 0, 1], "coef": [[[], "531556530749135899216029331193", "5464123927550157180991680000"], [["pi2"], "239437889", "57629880"], [["z3"], "38186394", "323323"]]}, {"key": ["R", -21, 2], "coef": [[[], "-9746337067627", "40331311020"], [["pi2"], "-16", "3"]]}, {"key": ["R", -20, 2], "coef": [[[], "2540710430887", "26887540680"], [["pi2"], "8", "1"]]}, {"key": ["R", -19, 2], "coef": [[[], "119364234439", "1819457640"], [["pi2"], "-88", "9"]]}, {"key": ["R", -18, 2], "coef": [[[], "-1471935667757", "7491884400"], [["pi2"], "100", "9"]]}, {"key": ["R", -17, 2], "coef": [[[], "733670415154099", "2419878661200"], [["pi2"], "-548", "45"]]}, {"key": ["R", -16, 2], "coef": [[[], "-104097947973269", "268875406800"], [["pi2"], "196", "15"]]}, {"key": ["R", -15, 2], "coef": [[[], "2556721079070929", "5646383542800"], [["pi2"], "-484", "35"]]}, {"key": ["R", -14, 2], "coef": [[[], "-42488349447462829", "84695753142000"], [["pi2"], "1522", "105"]]}, {"key": ["R", -13, 2], "coef": [[[], "7163725067570063", "13373013654000"], [["pi2"], "-14258", "945"]]}, {"key": ["R", -12, 2], "coef": [[[], "-141060837347005151", "254087259426000"], [["pi2"], "14762", "945"]]}, {"key": ["R", -11, 2], "coef": [[[], "782479821185958053", "1397479926843000"], [["pi2"], "-167422", "10395"]]}, {"key": ["R", -10, 2], "coef": [[[], "-80423710016657899", "147103150194000"], [["pi2"], "172042", "10395"]]}, {"key": ["R", -9, 2], "coef": [[[], "15367010568517248947", "27785189133702000"], [["pi2"], "-2291986", "135135"]]}, {"key": ["R", -8, 2], "coef": [[[], "-266148394857323893969", "472348215272934000"], [["pi2"], "2343466", "135135"]]}, {"key": ["R", -7, 2], "coef": [[[], "270630619267219566409", "472348215272934000"], [["pi2"], "-2391514", "135135"]]}, {"key": ["R", -6, 2], "coef": [[[], "-156173400390516846613", "269913265870248000"], [["pi2"], "2436559", "135135"]]}, {"key": ["R", -5, 2], "coef": [[[], "45096538729083412286257", "78004933836501672000"], [["pi2"], "-42142223", "2297295"]]}, {"key": ["R", -4, 2], "coef": [[[], "-44366569083420572260957", "78004933836501672000"], [["pi2"], "14274301", "765765"]]}, {"key": ["R", -3, 2], "coef": [[[], "15397254057602010897086107", "28159781114977103592000"], [["pi2"], "-275295799", "14549535"]]}, {"key": ["R", -2, 2], "coef": [[[], "-14242741918627716150212737", "28159781114977103592000"], [["pi2"], "55835135", "2909907"]]}, {"key": ["R", -1, 2], "coef": [[[], "85387917383542683407376859", "197118467804839725144000"], [["pi2"], "-18858053", "969969"]]}, {"key": ["R", 0, 2], "coef": [[[], "-58494544878004212065722159", "197118467804839725144000"], [["pi2"], "6364399", "323323"]]}, {"key": ["BA", 0, [], [[0, 1]], -22, 1], "coef": [[[], "-857879668631451463579", "2934009106406878500"]]}, {"key": ["BA", 0, [], [[0, 1]], -21, 1], "coef": [[[], "5848613738822364439", "10258773099324750"]]}, {"key": ["BA", 0, [], [[0, 1]], -20, 1], "coef": [[[], "-34835043648444836921", "66682025145610875"]]}, {"key": ["BA", 0, [], [[0, 1]], -19, 1], "coef": [[[], "242661479113146517891", "533456201164887000"]]}, {"key": ["BA", 0, [], [[0, 1]], -18, 1], "coef": [[[], "-286944593922952523", "738859004383500"]]}, {"key": ["BA", 0, [], [[0, 1]], -17, 1], "coef": [[[], "80361991698177263", "246286334794500"]]}, {"key": ["BA", 0, [], [[0, 1]], -16, 1], "coef": [[[], "-2115662337134", "7890757875"]]}, {"key": ["BA", 0, [], [[0, 1]], -15, 1], "coef": [[[], "60530388950179", "284067283500"]]}, {"key": ["BA", 0, [], [[0, 1]], -14, 1], "coef": [[[], "-10503121084873", "65553988500"]]}, {"key": ["BA", 0, [], [[0, 1]], -13, 1], "coef": [[[], "13219519589747", "121743121500"]]}, {"key": ["BA", 0, [], [[0, 1]], -12, 1], "coef": [[[], "-8178134791", "144074700"]]}, {"key": ["BA", 0, [], [[0, 1]], -10, 1], "coef": [[[], "8178134791", "144074700"]]}, {"key": ["BA", 0, [], [[0, 1]], -9, 1], "coef": [[[], "-13219519589747", "121743121500"]]}, {"key": ["BA", 0, [], [[0, 1]], -8, 1], "coef": [[[], "10503121084873", "65553988500"]]}, {"key": ["BA", 0, [], [[0, 1]], -7, 1], "coef": [[[], "-60530388950179", "284067283500"]]}, {"key": ["BA", 0, [], [[0, 1]], -6, 1], "coef": [[[], "2115662337134", "7890757875"]]}, {"key": ["BA", 0, [], [[0, 1]], -5, 1], "coef": [[[], "-80361991698177263", "246286334794500"]]}, {"key": ["BA", 0, [], [[0, 1]], -4, 1], "coef": [[[], "286944593922952523", "738859004383500"]]}, {"key": ["BA", 0, [], [[0, 1]], -3, 1], "coef": [[[], "-242661479113146517891", "533456201164887000"]]}, {"key": ["BA", 0, [], [[0, 1]], -2, 1], "coef": [[[], "34835043648444836921", "66682025145610875"]]}, {"key": ["BA", 0, [], [[0, 1]], -1, 1], "coef": [[[], "-5848613738822364439", "10258773099324750"]]}, {"key": ["BA", 0, [], [[0, 1]], 0, 1], "coef": [[[], "857879668631451463579", "2934009106406878500"]]}, {"key": ["BA", 1, [], [[0, 2]], -22, 1], "coef": [[[], "-14509707855187", "40331311020"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -22, 2], "coef": [[[], "-14509707855187", "40331311020"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -21, 1], "coef": [[[], "33533241989", "282037140"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -21, 2], "coef": [[[], "33533241989", "282037140"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -20, 1], "coef": [[[], "-114384772793", "3666482820"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -20, 2], "coef": [[[], "-114384772793", "3666482820"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -19, 1], "coef": [[[], "-281140166063", "18332414100"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -19, 2], "coef": [[[], "-281140166063", "18332414100"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -18, 1], "coef": [[[], "41861861597", "964863900"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -18, 2], "coef": [[[], "41861861597", "964863900"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -17, 1], "coef": [[[], "-3917841091", "64324260"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -17, 2], "coef": [[[], "-3917841091", "64324260"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -16, 1], "coef": [[[], "30030571", "420420"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -16, 2], "coef": [[[], "30030571", "420420"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -15, 1], "coef": [[[], "-24180406", "315315"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -15, 2], "coef": [[[], "-24180406", "315315"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -14, 1], "coef": [[[], "56384983", "727650"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -14, 2], "coef": [[[], "56384983", "727650"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -13, 1], "coef": [[[], "-2100330077", "28378350"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -13, 2], "coef": [[[], "-2100330077", "28378350"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -12, 1], "coef": [[[], "5735165", "87318"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -12, 2], "coef": [[[], "5735165", "87318"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -11, 1], "coef": [[[], "-239437889", "4802490"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -11, 2], "coef": [[[], "-239437889", "4802490"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -10, 1], "coef": [[[], "5735165", "87318"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -10, 2], "coef": [[[], "5735165", "87318"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -9, 1], "coef": [[[], "-2100330077", "28378350"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -9, 2], "coef": [[[], "-2100330077", "28378350"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -8, 1], "coef": [[[], "56384983", "727650"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -8, 2], "coef": [[[], "56384983", "727650"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -7, 1], "coef": [[[], "-24180406", "315315"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -7, 2], "coef": [[[], "-24180406", "315315"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -6, 1], "coef": [[[], "30030571", "420420"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -6, 2], "coef": [[[], "30030571", "420420"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -5, 1], "coef": [[[], "-3917841091", "64324260"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -5, 2], "coef": [[[], "-3917841091", "64324260"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -4, 1], "coef": [[[], "41861861597", "964863900"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -4, 2], "coef": [[[], "41861861597", "964863900"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -3, 1], "coef": [[[], "-281140166063", "18332414100"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -3, 2], "coef": [[[], "-281140166063", "18332414100"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -2, 1], "coef": [[[], "-114384772793", "3666482820"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -2, 2], "coef": [[[], "-114384772793", "3666482820"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -1, 1], "coef": [[[], "33533241989", "282037140"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -1, 2], "coef": [[[], "33533241989", "282037140"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], 0, 1], "coef": [[[], "-14509707855187", "40331311020"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], 0, 2], "coef": [[[], "-14509707855187", "40331311020"], [["pi2"], "-16", "3"]]}, {"key": ["R", -21, 3], "coef": [[[], "-38186394", "323323"]]}, {"key": ["R", -20, 3], "coef": [[[], "56809303", "323323"]]}, {"key": ["R", -19, 3], "coef": [[[], "-190911319", "969969"]]}, {"key": ["R", -18, 3], "coef": [[[], "2064435161", "9699690"]]}, {"key": ["R", -17, 3], "coef": [[[], "-581365709", "2645370"]]}, {"key": ["R", -16, 3], "coef": [[[], "114980389", "510510"]]}, {"key": ["R", -15, 3], "coef": [[[], "-46160809771", "203693490"]]}, {"key": ["R", -14, 3], "coef": [[[], "1388828350691", "6110804700"]]}, {"key": ["R", -13, 3], "coef": [[[], "-1378141510871", "6110804700"]]}, {"key": ["R", -12, 3], "coef": [[[], "1364033783531", "6110804700"]]}, {"key": ["R", -11, 3], "coef": [[[], "-3508848949", "16008300"]]}, {"key": ["R", -10, 3], "coef": [[[], "14424471708601", "67218851700"]]}, {"key": ["R", -9, 3], "coef": [[[], "-187107244775161", "873845072100"]]}, {"key": ["R", -8, 3], "coef": [[[], "565779421127623", "2621535216300"]]}, {"key": ["R", -7, 3], "coef": [[[], "-142987149468589", "655383804075"]]}, {"key": ["R", -6, 3], "coef": [[[], "8726108643569", "39421582200"]]}, {"key": ["R", -5, 3], "coef": [[[], "-2860380981522067", "12733171050600"]]}, {"key": ["R", -4, 3], "coef": [[[], "581515843560767", "2546634210120"]]}, {"key": ["R", -3, 3], "coef": [[[], "-11225235647811797", "48386049992280"]]}, {"key": ["R", -2, 3], "coef": [[[], "11413294726849913", "48386049992280"]]}, {"key": ["R", -1, 3], "coef": [[[], "-81169232347500863", "338702349945960"]]}, {"key": ["R", 0, 3], "coef": [[[], "82494882923667143", "338702349945960"]]}, {"key": ["BA", 0, [], [[0, 2]], -22, 1], "coef": [[[], "3281318248369088", "42337793743245"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -21, 1], "coef": [[[], "-24514357094227928", "42337793743245"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -20, 1], "coef": [[[], "33124189026250964", "42337793743245"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -19, 1], "coef": [[[], "-38072230777903964", "42337793743245"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -18, 1], "coef": [[[], "114390221637569", "117279207045"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -17, 1], "coef": [[[], "-602627749757419", "586396035225"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -16, 1], "coef": [[[], "2159392395241", "2029052025"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -15, 1], "coef": [[[], "-2210592845971", "2029052025"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -14, 1], "coef": [[[], "89775017953", "81162081"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -13, 1], "coef": [[[], "-452932848899", "405810405"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -12, 1], "coef": [[[], "13462070029", "12006225"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -11, 1], "coef": [[[], "-13504270894", "12006225"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -10, 1], "coef": [[[], "13462070029", "12006225"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -9, 1], "coef": [[[], "-452932848899", "405810405"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -8, 1], "coef": [[[], "89775017953", "81162081"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -7, 1], "coef": [[[], "-2210592845971", "2029052025"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -6, 1], "coef": [[[], "2159392395241", "2029052025"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -5, 1], "coef": [[[], "-602627749757419", "586396035225"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -4, 1], "coef": [[[], "114390221637569", "117279207045"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -3, 1], "coef": [[[], "-38072230777903964", "42337793743245"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -2, 1], "coef": [[[], "33124189026250964", "42337793743245"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -1, 1], "coef": [[[], "-24514357094227928", "42337793743245"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], 0, 1], "coef": [[[], "3281318248369088", "42337793743245"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [2], [[0, 1]], -22, 1], "coef": [[[], "76372788", "323323"]]}, {"key": ["BA", 1, [], [[0, 3]], -22, 1], "coef": [[[], "-38186394", "323323"]]}, {"key": ["BA", 1, [1], [[0, 2]], -22, 1], "coef": [[[], "76372788", "323323"]]}, {"key": ["BA", 1, [1], [[0, 1]], -22, 2], "coef": [[[], "76372788", "323323"]]}, {"key": ["BA", 1, [], [[0, 2]], -22, 2], "coef": [[[], "-38186394", "323323"]]}, {"key": ["BA", 1, [2], [[0, 1]], -21, 1], "coef": [[[], "-75432212", "323323"]]}, {"key": ["BA", 1, [], [[0, 3]], -21, 1], "coef": [[[], "58408778", "323323"]]}, {"key": ["BA", 1, [1], [[0, 2]], -21, 1], "coef": [[[], "-75432212", "323323"]]}, {"key": ["BA", 1, [1], [[0, 1]], -21, 2], "coef": [[[], "-75432212", "323323"]]}, {"key": ["BA", 1, [], [[0, 2]], -21, 2], "coef": [[[], "48062442", "323323"]]}, {"key": ["BA", 1, [2], [[0, 1]], -20, 1], "coef": [[[], "223340540", "969969"]]}, {"key": ["BA", 1, [], [[0, 3]], -20, 1], "coef": [[[], "-204787294", "969969"]]}, {"key": ["BA", 1, [1], [[0, 2]], -20, 1], "coef": [[[], "223340540", "969969"]]}, {"key": ["BA", 1, [1], [[0, 1]], -20, 2], "coef": [[[], "223340540", "969969"]]}, {"key": ["BA", 1, [], [[0, 2]], -20, 2], "coef": [[[], "-158228782", "969969"]]}, {"key": ["BA", 1, [2], [[0, 1]], -19, 1], "coef": [[[], "-1101183196", "4849845"]]}, {"key": ["BA", 1, [], [[0, 3]], -19, 1], "coef": [[[], "1119640078", "4849845"]]}, {"key": ["BA", 1, [1], [[0, 2]], -19, 1], "coef": [[[], "-1101183196", "4849845"]]}, {"key": ["BA", 1, [1], [[0, 1]], -19, 2], "coef": [[[], "-1101183196", "4849845"]]}, {"key": ["BA", 1, [], [[0, 2]], -19, 2], "coef": [[[], "278371946", "1616615"]]}, {"key": ["BA", 1, [2], [[0, 1]], -18, 1], "coef": [[[], "57097204", "255255"]]}, {"key": ["BA", 1, [], [[0, 3]], -18, 1], "coef": [[[], "-62582602", "255255"]]}, {"key": ["BA", 1, [1], [[0, 2]], -18, 1], "coef": [[[], "57097204", "255255"]]}, {"key": ["BA", 1, [1], [[0, 1]], -18, 2], "coef": [[[], "57097204", "255255"]]}, {"key": ["BA", 1, [], [[0, 2]], -18, 2], "coef": [[[], "-15188534", "85085"]]}, {"key": ["BA", 1, [2], [[0, 1]], -17, 1], "coef": [[[], "-168568892", "765765"]]}, {"key": ["BA", 1, [], [[0, 3]], -17, 1], "coef": [[[], "196188238", "765765"]]}, {"key": ["BA", 1, [1], [[0, 2]], -17, 1], "coef": [[[], "-168568892", "765765"]]}, {"key": ["BA", 1, [1], [[0, 1]], -17, 2], "coef": [[[], "-168568892", "765765"]]}, {"key": ["BA", 1, [], [[0, 2]], -17, 2], "coef": [[[], "140236342", "765765"]]}, {"key": ["BA", 1, [2], [[0, 1]], -16, 1], "coef": [[[], "9746236", "45045"]]}, {"key": ["BA", 1, [], [[0, 3]], -16, 1], "coef": [[[], "-11936174", "45045"]]}, {"key": ["BA", 1, [1], [[0, 2]], -16, 1], "coef": [[[], "9746236", "45045"]]}, {"key": ["BA", 1, [1], [[0, 1]], -16, 2], "coef": [[[], "9746236", "45045"]]}, {"key": ["BA", 1, [], [[0, 2]], -16, 2], "coef": [[[], "-8404646", "45045"]]}, {"key": ["BA", 1, [2], [[0, 1]], -15, 1], "coef": [[[], "-9566056", "45045"]]}, {"key": ["BA", 1, [], [[0, 3]], -15, 1], "coef": [[[], "1751132", "6435"]]}, {"key": ["BA", 1, [1], [[0, 2]], -15, 1], "coef": [[[], "-9566056", "45045"]]}, {"key": ["BA", 1, [1], [[0, 1]], -15, 2], "coef": [[[], "-9566056", "45045"]]}, {"key": ["BA", 1, [], [[0, 2]], -15, 2], "coef": [[[], "8520476", "45045"]]}, {"key": ["BA", 1, [2], [[0, 1]], -14, 1], "coef": [[[], "9373864", "45045"]]}, {"key": ["BA", 1, [], [[0, 3]], -14, 1], "coef": [[[], "-1788884", "6435"]]}, {"key": ["BA", 1, [1], [[0, 2]], -14, 1], "coef": [[[], "9373864", "45045"]]}, {"key": ["BA", 1, [1], [[0, 1]], -14, 2], "coef": [[[], "9373864", "45045"]]}, {"key": ["BA", 1, [], [[0, 2]], -14, 2], "coef": [[[], "-1720912", "9009"]]}, {"key": ["BA", 1, [2], [[0, 1]], -13, 1], "coef": [[[], "-9167944", "45045"]]}, {"key": ["BA", 1, [], [[0, 3]], -13, 1], "coef": [[[], "4246516", "15015"]]}, {"key": ["BA", 1, [1], [[0, 2]], -13, 1], "coef": [[[], "-9167944", "45045"]]}, {"key": ["BA", 1, [1], [[0, 1]], -13, 2], "coef": [[[], "-9167944", "45045"]]}, {"key": ["BA", 1, [], [[0, 2]], -13, 2], "coef": [[[], "1732352", "9009"]]}, {"key": ["BA", 1, [2], [[0, 1]], -12, 1], "coef": [[[], "688168", "3465"]]}, {"key": ["BA", 1, [], [[0, 3]], -12, 1], "coef": [[[], "-331204", "1155"]]}, {"key": ["BA", 1, [1], [[0, 2]], -12, 1], "coef": [[[], "688168", "3465"]]}, {"key": ["BA", 1, [1], [[0, 1]], -12, 2], "coef": [[[], "688168", "3465"]]}, {"key": ["BA", 1, [], [[0, 2]], -12, 2], "coef": [[[], "-668848", "3465"]]}, {"key": ["BA", 1, [2], [[0, 1]], -11, 1], "coef": [[[], "-669688", "3465"]]}, {"key": ["BA", 1, [], [[0, 3]], -11, 1], "coef": [[[], "334844", "1155"]]}, {"key": ["BA", 1, [1], [[0, 2]], -11, 1], "coef": [[[], "-669688", "3465"]]}, {"key": ["BA", 1, [1], [[0, 1]], -11, 2], "coef": [[[], "-669688", "3465"]]}, {"key": ["BA", 1, [], [[0, 2]], -11, 2], "coef": [[[], "669688", "3465"]]}, {"key": ["BA", 1, [2], [[0, 1]], -10, 1], "coef": [[[], "688168", "3465"]]}, {"key": ["BA", 1, [], [[0, 3]], -10, 1], "coef": [[[], "-118988", "385"]]}, {"key": ["BA", 1, [1], [[0, 2]], -10, 1], "coef": [[[], "688168", "3465"]]}, {"key": ["BA", 1, [1], [[0, 1]], -10, 2], "coef": [[[], "688168", "3465"]]}, {"key": ["BA", 1, [], [[0, 2]], -10, 2], "coef": [[[], "-707488", "3465"]]}, {"key": ["BA", 1, [2], [[0, 1]], -9, 1], "coef": [[[], "-9167944", "45045"]]}, {"key": ["BA", 1, [], [[0, 3]], -9, 1], "coef": [[[], "1640476", "5005"]]}, {"key": ["BA", 1, [1], [[0, 2]], -9, 1], "coef": [[[], "-9167944", "45045"]]}, {"key": ["BA", 1, [1], [[0, 1]], -9, 2], "coef": [[[], "-9167944", "45045"]]}, {"key": ["BA", 1, [], [[0, 2]], -9, 2], "coef": [[[], "9674128", "45045"]]}, {"key": ["BA", 1, [2], [[0, 1]], -8, 1], "coef": [[[], "9373864", "45045"]]}, {"key": ["BA", 1, [], [[0, 3]], -8, 1], "coef": [[[], "-15599404", "45045"]]}, {"key": ["BA", 1, [1], [[0, 2]], -8, 1], "coef": [[[], "9373864", "45045"]]}, {"key": ["BA", 1, [1], [[0, 1]], -8, 2], "coef": [[[], "9373864", "45045"]]}, {"key": ["BA", 1, [], [[0, 2]], -8, 2], "coef": [[[], "-483008", "2145"]]}, {"key": ["BA", 1, [2], [[0, 1]], -7, 1], "coef": [[[], "-9566056", "45045"]]}, {"key": ["BA", 1, [], [[0, 3]], -7, 1], "coef": [[[], "16440244", "45045"]]}, {"key": ["BA", 1, [1], [[0, 2]], -7, 1], "coef": [[[], "-9566056", "45045"]]}, {"key": ["BA", 1, [1], [[0, 1]], -7, 2], "coef": [[[], "-9566056", "45045"]]}, {"key": ["BA", 1, [], [[0, 2]], -7, 2], "coef": [[[], "505316", "2145"]]}, {"key": ["BA", 1, [2], [[0, 1]], -6, 1], "coef": [[[], "9746236", "45045"]]}, {"key": ["BA", 1, [], [[0, 3]], -6, 1], "coef": [[[], "-17302534", "45045"]]}, {"key": ["BA", 1, [1], [[0, 2]], -6, 1], "coef": [[[], "9746236", "45045"]]}, {"key": ["BA", 1, [1], [[0, 1]], -6, 2], "coef": [[[], "9746236", "45045"]]}, {"key": ["BA", 1, [], [[0, 2]], -6, 2], "coef": [[[], "-3695942", "15015"]]}, {"key": ["BA", 1, [2], [[0, 1]], -5, 1], "coef": [[[], "-168568892", "765765"]]}, {"key": ["BA", 1, [], [[0, 3]], -5, 1], "coef": [[[], "309518438", "765765"]]}, {"key": ["BA", 1, [1], [[0, 2]], -5, 1], "coef": [[[], "-168568892", "765765"]]}, {"key": ["BA", 1, [1], [[0, 1]], -5, 2], "coef": [[[], "-168568892", "765765"]]}, {"key": ["BA", 1, [], [[0, 2]], -5, 2], "coef": [[[], "21877938", "85085"]]}, {"key": ["BA", 1, [2], [[0, 1]], -4, 1], "coef": [[[], "57097204", "255255"]]}, {"key": ["BA", 1, [], [[0, 3]], -4, 1], "coef": [[[], "-21741802", "51051"]]}, {"key": ["BA", 1, [1], [[0, 2]], -4, 1], "coef": [[[], "57097204", "255255"]]}, {"key": ["BA", 1, [1], [[0, 1]], -4, 2], "coef": [[[], "57097204", "255255"]]}, {"key": ["BA", 1, [], [[0, 2]], -4, 2], "coef": [[[], "-68628806", "255255"]]}, {"key": ["BA", 1, [2], [[0, 1]], -3, 1], "coef": [[[], "-1101183196", "4849845"]]}, {"key": ["BA", 1, [], [[0, 3]], -3, 1], "coef": [[[], "436781902", "969969"]]}, {"key": ["BA", 1, [1], [[0, 2]], -3, 1], "coef": [[[], "-1101183196", "4849845"]]}, {"key": ["BA", 1, [1], [[0, 1]], -3, 2], "coef": [[[], "-1101183196", "4849845"]]}, {"key": ["BA", 1, [], [[0, 2]], -3, 2], "coef": [[[], "1367250554", "4849845"]]}, {"key": ["BA", 1, [2], [[0, 1]], -2, 1], "coef": [[[], "223340540", "969969"]]}, {"key": ["BA", 1, [], [[0, 3]], -2, 1], "coef": [[[], "-465234326", "969969"]]}, {"key": ["BA", 1, [1], [[0, 2]], -2, 1], "coef": [[[], "223340540", "969969"]]}, {"key": ["BA", 1, [1], [[0, 1]], -2, 2], "coef": [[[], "223340540", "969969"]]}, {"key": ["BA", 1, [], [[0, 2]], -2, 2], "coef": [[[], "-96150766", "323323"]]}, {"key": ["BA", 1, [2], [[0, 1]], -1, 1], "coef": [[[], "-75432212", "323323"]]}, {"key": ["BA", 1, [], [[0, 3]], -1, 1], "coef": [[[], "167887858", "323323"]]}, {"key": ["BA", 1, [1], [[0, 2]], -1, 1], "coef": [[[], "-75432212", "323323"]]}, {"key": ["BA", 1, [1], [[0, 1]], -1, 2], "coef": [[[], "-75432212", "323323"]]}, {"key": ["BA", 1, [], [[0, 2]], -1, 2], "coef": [[[], "102801982", "323323"]]}, {"key": ["BA", 1, [2], [[0, 1]], 0, 1], "coef": [[[], "76372788", "323323"]]}, {"key": ["BA", 1, [], [[0, 3]], 0, 1], "coef": [[[], "-190931970", "323323"]]}, {"key": ["BA", 1, [1], [[0, 2]], 0, 1], "coef": [[[], "76372788", "323323"]]}, {"key": ["BA", 1, [1], [[0, 1]], 0, 2], "coef": [[[], "76372788", "323323"]]}, {"key": ["BA", 1, [], [[0, 2]], 0, 2], "coef": [[[], "-114559182", "323323"]]}, {"key": ["BA", 1, [], [[0, 1]], -22, 3], "coef": [[[], "-38186394", "323323"]]}, {"key": ["BA", 1, [], [[0, 1]], -21, 3], "coef": [[[], "37716106", "323323"]]}, {"key": ["BA", 1, [], [[0, 1]], -20, 3], "coef": [[[], "-111670270", "969969"]]}, {"key": ["BA", 1, [], [[0, 1]], -19, 3], "coef": [[[], "550591598", "4849845"]]}, {"key": ["BA", 1, [], [[0, 1]], -18, 3], "coef": [[[], "-28548602", "255255"]]}, {"key": ["BA", 1, [], [[0, 1]], -17, 3], "coef": [[[], "84284446", "765765"]]}, {"key": ["BA", 1, [], [[0, 1]], -16, 3], "coef": [[[], "-4873118", "45045"]]}, {"key": ["BA", 1, [], [[0, 1]], -15, 3], "coef": [[[], "4783028", "45045"]]}, {"key": ["BA", 1, [], [[0, 1]], -14, 3], "coef": [[[], "-4686932", "45045"]]}, {"key": ["BA", 1, [], [[0, 1]], -13, 3], "coef": [[[], "4583972", "45045"]]}, {"key": ["BA", 1, [], [[0, 1]], -12, 3], "coef": [[[], "-344084", "3465"]]}, {"key": ["BA", 1, [], [[0, 1]], -11, 3], "coef": [[[], "334844", "3465"]]}, {"key": ["BA", 1, [], [[0, 1]], -10, 3], "coef": [[[], "-344084", "3465"]]}, {"key": ["BA", 1, [], [[0, 1]], -9, 3], "coef": [[[], "4583972", "45045"]]}, {"key": ["BA", 1, [], [[0, 1]], -8, 3], "coef": [[[], "-4686932", "45045"]]}, {"key": ["BA", 1, [], [[0, 1]], -7, 3], "coef": [[[], "4783028", "45045"]]}, {"key": ["BA", 1, [], [[0, 1]], -6, 3], "coef": [[[], "-4873118", "45045"]]}, {"key": ["BA", 1, [], [[0, 1]], -5, 3], "coef": [[[], "84284446", "765765"]]}, {"key": ["BA", 1, [], [[0, 1]], -4, 3], "coef": [[[], "-28548602", "255255"]]}, {"key": ["BA", 1, [], [[0, 1]], -3, 3], "coef": [[[], "550591598", "4849845"]]}, {"key": ["BA", 1, [], [[0, 1]], -2, 3], "coef": [[[], "-111670270", "969969"]]}, {"key": ["BA", 1, [], [[0, 1]], -1, 3], "coef": [[[], "37716106", "323323"]]}, {"key": ["BA", 1, [], [[0, 1]], 0, 3], "coef": [[[], "-38186394", "323323"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -22, 1], "coef": [[[], "-76372788", "323323"]]}, {"key": ["BA", 0, [], [[0, 3]], -22, 1], "coef": [[[], "114559182", "323323"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -21, 1], "coef": [[[], "75432212", "323323"]]}, {"key": ["BA", 0, [], [[0, 3]], -21, 1], "coef": [[[], "-92455646", "323323"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -20, 1], "coef": [[[], "-223340540", "969969"]]}, {"key": ["BA", 0, [], [[0, 3]], -20, 1], "coef": [[[], "80631262", "323323"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -19, 1], "coef": [[[], "1101183196", "4849845"]]}, {"key": ["BA", 0, [], [[0, 3]], -19, 1], "coef": [[[], "-1082726314", "4849845"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -18, 1], "coef": [[[], "-57097204", "255255"]]}, {"key": ["BA", 0, [], [[0, 3]], -18, 1], "coef": [[[], "51611806", "255255"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -17, 1], "coef": [[[], "168568892", "765765"]]}, {"key": ["BA", 0, [], [[0, 3]], -17, 1], "coef": [[[], "-46983182", "255255"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -16, 1], "coef": [[[], "-9746236", "45045"]]}, {"key": ["BA", 0, [], [[0, 3]], -16, 1], "coef": [[[], "2518766", "15015"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -15, 1], "coef": [[[], "9566056", "45045"]]}, {"key": ["BA", 0, [], [[0, 3]], -15, 1], "coef": [[[], "-2291396", "15015"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -14, 1], "coef": [[[], "-9373864", "45045"]]}, {"key": ["BA", 0, [], [[0, 3]], -14, 1], "coef": [[[], "415036", "3003"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -13, 1], "coef": [[[], "9167944", "45045"]]}, {"key": ["BA", 0, [], [[0, 3]], -13, 1], "coef": [[[], "-1119268", "9009"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -12, 1], "coef": [[[], "-688168", "3465"]]}, {"key": ["BA", 0, [], [[0, 3]], -12, 1], "coef": [[[], "382724", "3465"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -11, 1], "coef": [[[], "669688", "3465"]]}, {"key": ["BA", 0, [], [[0, 3]], -11, 1], "coef": [[[], "-334844", "3465"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -10, 1], "coef": [[[], "-688168", "3465"]]}, {"key": ["BA", 0, [], [[0, 3]], -10, 1], "coef": [[[], "305444", "3465"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -9, 1], "coef": [[[], "9167944", "45045"]]}, {"key": ["BA", 0, [], [[0, 3]], -9, 1], "coef": [[[], "-3571604", "45045"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -8, 1], "coef": [[[], "-9373864", "45045"]]}, {"key": ["BA", 0, [], [[0, 3]], -8, 1], "coef": [[[], "3148324", "45045"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -7, 1], "coef": [[[], "9566056", "45045"]]}, {"key": ["BA", 0, [], [[0, 3]], -7, 1], "coef": [[[], "-2691868", "45045"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -6, 1], "coef": [[[], "-9746236", "45045"]]}, {"key": ["BA", 0, [], [[0, 3]], -6, 1], "coef": [[[], "2189938", "45045"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -5, 1], "coef": [[[], "168568892", "765765"]]}, {"key": ["BA", 0, [], [[0, 3]], -5, 1], "coef": [[[], "-27619346", "765765"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -4, 1], "coef": [[[], "-57097204", "255255"]]}, {"key": ["BA", 0, [], [[0, 3]], -4, 1], "coef": [[[], "1828466", "85085"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -3, 1], "coef": [[[], "1101183196", "4849845"]]}, {"key": ["BA", 0, [], [[0, 3]], -3, 1], "coef": [[[], "-6152294", "1616615"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -2, 1], "coef": [[[], "-223340540", "969969"]]}, {"key": ["BA", 0, [], [[0, 3]], -2, 1], "coef": [[[], "-18553246", "969969"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -1, 1], "coef": [[[], "75432212", "323323"]]}, {"key": ["BA", 0, [], [[0, 3]], -1, 1], "coef": [[[], "17023434", "323323"]]}, {"key": ["BA", 1, [-2], [[0, 1]], 0, 1], "coef": [[[], "-76372788", "323323"]]}, {"key": ["BA", 0, [], [[0, 3]], 0, 1], "coef": [[[], "-38186394", "323323"]]}, {"key": ["R", -21, 4], "coef": [[[], "-48", "1"]]}, {"key": ["R", -20, 4], "coef": [[[], "72", "1"]]}, {"key": ["R", -19, 4], "coef": [[[], "-88", "1"]]}, {"key": ["R", -18, 4], "coef": [[[], "100", "1"]]}, {"key": ["R", -17, 4], "coef": [[[], "-548", "5"]]}, {"key": ["R", -16, 4], "coef": [[[], "588", "5"]]}, {"key": ["R", -15, 4], "coef": [[[], "-4356", "35"]]}, {"key": ["R", -14, 4], "coef": [[[], "4566", "35"]]}, {"key": ["R", -13, 4], "coef": [[[], "-14258", "105"]]}, {"key": ["R", -12, 4], "coef": [[[], "14762", "105"]]}, {"key": ["R", -11, 4], "coef": [[[], "-167422", "1155"]]}, {"key": ["R", -10, 4], "coef": [[[], "172042", "1155"]]}, {"key": ["R", -9, 4], "coef": [[[], "-2291986", "15015"]]}, {"key": ["R", -8, 4], "coef": [[[], "2343466", "15015"]]}, {"key": ["R", -7, 4], "coef": [[[], "-2391514", "15015"]]}, {"key": ["R", -6, 4], "coef": [[[], "2436559", "15015"]]}, {"key": ["R", -5, 4], "coef": [[[], "-42142223", "255255"]]}, {"key": ["R", -4, 4], "coef": [[[], "14274301", "85085"]]}, {"key": ["R", -3, 4], "coef": [[[], "-275295799", "1616615"]]}, {"key": ["R", -2, 4], "coef": [[[], "55835135", "323323"]]}, {"key": ["R", -1, 4], "coef": [[[], "-56574159", "323323"]]}, {"key": ["R", 0, 4], "coef": [[[], "57279591", "323323"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -22, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -22, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -22, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -22, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -22, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -22, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -22, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -22, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -22, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -22, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -22, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -21, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -21, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -21, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -21, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -21, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -21, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -21, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -21, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -21, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -21, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -21, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -20, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -20, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -20, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -20, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -20, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -20, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -20, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -20, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -20, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -20, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -20, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -19, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -19, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -19, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -19, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -19, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -19, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -19, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -19, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -19, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -19, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -19, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -18, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -18, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -18, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -18, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -18, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -18, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -18, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -18, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -18, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -18, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -18, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -17, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -17, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -17, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -17, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -17, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -17, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -17, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -17, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -17, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -17, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -17, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -16, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -16, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -16, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -16, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -16, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -16, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -16, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -16, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -16, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -16, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -16, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -15, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -15, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -15, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -15, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -15, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -15, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -15, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -15, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -15, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -15, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -15, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -14, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -14, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -14, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -14, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -14, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -14, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -14, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -14, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -14, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -14, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -14, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -13, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -13, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -13, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -13, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -13, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -13, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -13, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -13, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -13, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -13, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -13, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -12, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -12, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -12, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -12, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -12, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -12, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -12, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -12, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -12, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -12, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -12, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -11, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -11, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -11, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -11, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -11, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -11, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -11, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -11, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -11, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -11, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -11, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -10, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -10, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -10, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -10, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -10, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -10, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -10, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -10, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -10, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -10, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -10, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -9, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -9, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -9, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -9, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -9, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -9, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -9, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -9, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -9, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -9, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -9, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -8, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -8, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -8, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -8, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -8, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -8, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -8, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -8, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -8, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -8, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -8, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -7, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -7, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -7, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -7, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -7, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -7, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -7, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -7, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -7, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -7, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -7, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -6, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -6, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -6, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -6, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -6, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -6, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -6, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -6, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -6, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -6, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -6, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -5, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -5, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -5, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -5, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -5, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -5, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -5, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -5, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -5, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -5, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -5, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -4, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -4, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -4, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -4, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -4, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -4, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -4, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -4, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -4, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -4, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -4, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -3, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -3, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -3, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -3, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -3, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -3, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -3, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -3, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -3, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -3, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -3, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -2, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -2, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -2, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -2, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -2, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -2, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -2, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -2, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -2, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -2, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -2, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -1, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -1, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -1, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -1, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -1, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -1, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -1, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -1, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -1, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -1, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -1, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], 0, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], 0, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], 0, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], 0, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], 0, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], 0, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], 0, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], 0, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], 0, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], 0, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], 0, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -22, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -22, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -21, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -21, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -20, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -20, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -19, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -19, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -18, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -18, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -17, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -17, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -16, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -16, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -15, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -15, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -14, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -14, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -13, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -13, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -12, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -12, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -11, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -11, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -10, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -10, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -9, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -9, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -8, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -8, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -7, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -7, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -6, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -6, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -5, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -5, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -4, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -4, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -3, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -3, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -2, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -2, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -1, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -1, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], 0, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], 0, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -22, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -22, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -21, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -21, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -20, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -20, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -19, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -19, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -18, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -18, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -17, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -17, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -16, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -16, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -15, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -15, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -14, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -14, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -13, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -13, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -12, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -12, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -11, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -11, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -10, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -10, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -9, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -9, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -8, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -8, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -7, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -7, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -6, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -6, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -5, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -5, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -4, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -4, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -3, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -3, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -2, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -2, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -1, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -1, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], 0, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], 0, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -22, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -21, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -20, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -19, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -18, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -17, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -16, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -15, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -14, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -13, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -12, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -11, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -10, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -9, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -8, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -7, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -6, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -5, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -4, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -3, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -2, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -1, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], 0, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -22, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -22, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -21, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -21, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -20, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -20, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -19, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -19, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -18, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -18, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -17, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -17, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -16, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -16, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -15, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -15, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -14, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -14, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -13, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -13, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -12, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -12, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -11, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -11, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -10, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -10, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -9, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -9, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -8, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -8, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -7, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -7, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -6, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -6, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -5, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -5, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -4, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -4, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -3, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -3, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -2, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -2, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -1, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -1, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], 0, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], 0, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -22, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -22, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -21, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -21, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -20, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -20, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -19, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -19, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -18, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -18, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -17, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -17, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -16, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -16, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -15, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -15, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -14, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -14, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -13, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -13, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -12, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -12, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -11, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -11, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -10, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -10, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -9, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -9, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -8, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -8, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -7, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -7, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -6, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -6, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -5, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -5, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -4, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -4, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -3, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -3, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -2, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -2, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -1, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -1, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], 0, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], 0, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 0, [], [], 1, 5], "coef": [[[], "32", "1"]]}, {"key": ["R", 1, 5], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -22, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -22, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -21, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -21, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -20, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -20, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -19, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -19, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -18, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -18, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -17, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -17, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -16, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -16, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -15, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -15, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -14, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -14, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -13, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -13, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -12, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -12, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -11, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -11, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -10, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -10, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -9, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -9, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -8, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -8, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -7, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -7, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -6, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -6, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -5, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -5, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -4, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -4, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -3, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -3, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -2, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -2, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -1, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -1, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], 0, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], 0, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -22, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -21, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -20, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -19, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -18, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -17, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -16, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -15, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -14, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -13, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -12, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -11, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -10, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -9, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -8, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -7, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -6, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -5, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -4, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -3, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -2, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -1, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], 0, 1], "coef": [[["z3"], "-32", "1"]]}], "25": [{"key": ["R", -23, 1], "coef": [[[], "530888019147276254440489", "6208363269156954906000"], [["z3"], "-32", "1"]]}, {"key": ["R", -22, 1], "coef": [[[], "-2155928135946606781282189", "12416726538313909812000"], [["pi2"], "8", "3"], [["z3"], "48", "1"]]}, {"key": ["R", -21, 1], "coef": [[[], "107849413770376842100699", "465627245186771617950"], [["pi2"], "-8", "3"], [["z3"], "-176", "3"]]}, {"key": ["R", -20, 1], "coef": [[[], "-334589097066811734891533", "1330363557676490337000"], [["pi2"], "10", "3"], [["z3"], "200", "3"]]}, {"key": ["R", -19, 1], "coef": [[[], "94170577670960601903119333", "372501796149417294360000"], [["pi2"], "-10", "3"], [["z3"], "-1096", "15"]]}, {"key": ["R", -18, 1], "coef": [[[], "-89566042822806717485727043", "372501796149417294360000"], [["pi2"], "98", "27"], [["z3"], "392", "5"]]}, {"key": ["R", -17, 1], "coef": [[[], "571798805852169469154490691", "2607512573045921060520000"], [["pi2"], "-98", "27"], [["z3"], "-2904", "35"]]}, {"key": ["R", -16, 1], "coef": [[[], "-1991045852473384896214671799", "10430050292183684242080000"], [["pi2"], "205", "54"], [["z3"], "3044", "35"]]}, {"key": ["R", -15, 1], "coef": [[[], "4899681971773390476574241437", "31290150876551052726240000"], [["pi2"], "-205", "54"], [["z3"], "-28516", "315"]]}, {"key": ["R", -14, 1], "coef": [[[], "-3643006330923260730059430181", "31290150876551052726240000"], [["pi2"], "5269", "1350"], [["z3"], "29524", "315"]]}, {"key": ["R", -13, 1], "coef": [[[], "24077950517073136196620745111", "344191659642061579988640000"], [["pi2"], "-5269", "1350"], [["z3"], "-334844", "3465"]]}, {"key": ["R", -12, 1], "coef": [[[], "-4104746615128654507571", "274146862202468640000"], [["pi2"], "5369", "1350"], [["z3"], "344084", "3465"]]}, {"key": ["R", -11, 1], "coef": [[[], "-255878332440249378318188658157", "4474491575346800539852320000"], [["pi2"], "-5369", "1350"], [["z3"], "-4583972", "45045"]]}, {"key": ["R", -10, 1], "coef": [[[], "35734733996420576184226548647", "406771961395163685441120000"], [["pi2"], "266681", "66150"], [["z3"], "4686932", "45045"]]}, {"key": ["R", -9, 1], "coef": [[[], "-350331116570401279727922523", "3254175691161309483528960"], [["pi2"], "-266681", "66150"], [["z3"], "-4783028", "45045"]]}, {"key": ["R", -8, 1], "coef": [[[], "3322637627759784119952690257", "27118130759677579029408000"], [["pi2"], "1077749", "264600"], [["z3"], "4873118", "45045"]]}, {"key": ["R", -7, 1], "coef": [[[], "-124095940336645476841048591199", "922016445829037686999872000"], [["pi2"], "-1077749", "264600"], [["z3"], "-84284446", "765765"]]}, {"key": ["R", -6, 1], "coef": [[[], "80172974120666942583789493813", "553209867497422612199923200"], [["pi2"], "9778141", "2381400"], [["z3"], "28548602", "255255"]]}, {"key": ["R", -5, 1], "coef": [[[], "-735322753229833617981918123301", "4777721582932286196272064000"], [["pi2"], "-9778141", "2381400"], [["z3"], "-550591598", "4849845"]]}, {"key": ["R", -4, 1], "coef": [[[], "42471326686826053038907221049897", "262774687061275740794963520000"], [["pi2"], "1968329", "476280"], [["z3"], "111670270", "969969"]]}, {"key": ["R", -3, 1], "coef": [[[], "-43925758503063690691151414137147", "262774687061275740794963520000"], [["pi2"], "-1968329", "476280"], [["z3"], "-37716106", "323323"]]}, {"key": ["R", -2, 1], "coef": [[[], "486378175378403041506001213342997", "2890521557674033148744598720000"], [["pi2"], "239437889", "57629880"], [["z3"], "38186394", "323323"]]}, {"key": ["R", -1, 1], "coef": [[[], "-10325028134535173903515530334994431", "66481995826502762421125770560000"], [["pi2"], "-239437889", "57629880"], [["z3"], "-888633398", "7436429"]]}, {"key": ["R", 0, 1], "coef": [[[], "382298760568011705986369980126111", "4155124739156422651320360660000"], [["pi2"], "240505109", "57629880"], [["z3"], "2695645910", "22309287"]]}, {"key": ["R", -23, 2], "coef": [[[], "-240299340572891", "927620153460"], [["pi2"], "-16", "3"]]}, {"key": ["R", -22, 2], "coef": [[[], "69948298385411", "618413435640"], [["pi2"], "8", "1"]]}, {"key": ["R", -21, 2], "coef": [[[], "24849975471379", "505974629160"], [["pi2"], "-88", "9"]]}, {"key": ["R", -20, 2], "coef": [[[], "-408338876031803", "2226288368304"], [["pi2"], "100", "9"]]}, {"key": ["R", -19, 2], "coef": [[[], "16382138139101453", "55657209207600"], [["pi2"], "-548", "45"]]}, {"key": ["R", -18, 2], "coef": [[[], "-7108399338563581", "18552403069200"], [["pi2"], "196", "15"]]}, {"key": ["R", -17, 2], "coef": [[[], "58995760313336947", "129866821484400"], [["pi2"], "-484", "35"]]}, {"key": ["R", -16, 2], "coef": [[[], "-7350012579435373", "14429646831600"], [["pi2"], "1522", "105"]]}, {"key": ["R", -15, 2], "coef": [[[], "643555120095446213", "1168801393359600"], [["pi2"], "-14258", "945"]]}, {"key": ["R", -14, 2], "coef": [[[], "-307436253560657933", "531273360618000"], [["pi2"], "14762", "945"]]}, {"key": ["R", -13, 2], "coef": [[[], "38197041038643604763", "64284076634778000"], [["pi2"], "-167422", "10395"]]}, {"key": ["R", -12, 2], "coef": [[[], "-1474609000325043673", "2472464485953000"], [["pi2"], "172042", "10395"]]}, {"key": ["R", -11, 2], "coef": [[[], "6329529342321905440247", "10864008951277482000"], [["pi2"], "-2291986", "135135"]]}, {"key": ["R", -10, 2], "coef": [[[], "-375699192085620001201", "639059350075146000"], [["pi2"], "2343466", "135135"]]}, {"key": ["R", -9, 2], "coef": [[[], "341801054578088278133", "571789944804078000"], [["pi2"], "-2391514", "135135"]]}, {"key": ["R", -8, 2], "coef": [[[], "-776413339178607502577", "1278118700150292000"], [["pi2"], "2436559", "135135"]]}, {"key": ["R", -7, 2], "coef": [[[], "7717164951105043540986197", "12558794347676769192000"], [["pi2"], "-42142223", "2297295"]]}, {"key": ["R", -6, 2], "coef": [[[], "-1106646207848252487187511", "1794113478239538456000"], [["pi2"], "14274301", "765765"]]}, {"key": ["R", -5, 2], "coef": [[[], "56674331111549440026289493", "92524995092067626088000"], [["pi2"], "-275295799", "14549535"]]}, {"key": ["R", -4, 2], "coef": [[[], "-387987196677435799564362401", "647674965644473382616000"], [["pi2"], "55835135", "2909907"]]}, {"key": ["R", -3, 2], "coef": [[[], "2596191379992706868455800257", "4533724759511313678312000"], [["pi2"], "-18858053", "969969"]]}, {"key": ["R", -2, 2], "coef": [[[], "-2388659222967000136904021357", "4533724759511313678312000"], [["pi2"], "6364399", "323323"]]}, {"key": ["R", -1, 2], "coef": [[[], "1076649929853473439103798662953", "2398340397781484935827048000"], [["pi2"], "-444316699", "22309287"]]}, {"key": ["R", 0, 2], "coef": [[[], "-366979956456602384206215569389", "1199170198890742467913524000"], [["pi2"], "1347822955", "66927861"]]}, {"key": ["BA", 0, [], [[0, 1]], -24, 1], "coef": [[[], "-1870919140450465953785989", "6208363269156954906000"]]}, {"key": ["BA", 0, [], [[0, 1]], -23, 1], "coef": [[[], "916309056931273656713941", "1552090817289238726500"]]}, {"key": ["BA", 0, [], [[0, 1]], -22, 1], "coef": [[[], "-1602902596748450256379", "2934009106406878500"]]}, {"key": ["BA", 0, [], [[0, 1]], -21, 1], "coef": [[[], "5833466056787756837", "12124004571929250"]]}, {"key": ["BA", 0, [], [[0, 1]], -20, 1], "coef": [[[], "-55562652528655274257", "133364050291221750"]]}, {"key": ["BA", 0, [], [[0, 1]], -19, 1], "coef": [[[], "95086253555953499069", "266728100582443500"]]}, {"key": ["BA", 0, [], [[0, 1]], -18, 1], "coef": [[[], "-55474452335345606", "184714751095875"]]}, {"key": ["BA", 0, [], [[0, 1]], -17, 1], "coef": [[[], "10158431844898163", "41047722465750"]]}, {"key": ["BA", 0, [], [[0, 1]], -16, 1], "coef": [[[], "-74652282719657", "378756378000"]]}, {"key": ["BA", 0, [], [[0, 1]], -15, 1], "coef": [[[], "14056751602493", "94689094500"]]}, {"key": ["BA", 0, [], [[0, 1]], -14, 1], "coef": [[[], "-62416659803", "619783164"]]}, {"key": ["BA", 0, [], [[0, 1]], -13, 1], "coef": [[[], "256457381891", "4869724860"]]}, {"key": ["BA", 0, [], [[0, 1]], -11, 1], "coef": [[[], "-256457381891", "4869724860"]]}, {"key": ["BA", 0, [], [[0, 1]], -10, 1], "coef": [[[], "62416659803", "619783164"]]}, {"key": ["BA", 0, [], [[0, 1]], -9, 1], "coef": [[[], "-14056751602493", "94689094500"]]}, {"key": ["BA", 0, [], [[0, 1]], -8, 1], "coef": [[[], "74652282719657", "378756378000"]]}, {"key": ["BA", 0, [], [[0, 1]], -7, 1], "coef": [[[], "-10158431844898163", "41047722465750"]]}, {"key": ["BA", 0, [], [[0, 1]], -6, 1], "coef": [[[], "55474452335345606", "184714751095875"]]}, {"key": ["BA", 0, [], [[0, 1]], -5, 1], "coef": [[[], "-95086253555953499069", "266728100582443500"]]}, {"key": ["BA", 0, [], [[0, 1]], -4, 1], "coef": [[[], "55562652528655274257", "133364050291221750"]]}, {"key": ["BA", 0, [], [[0, 1]], -3, 1], "coef": [[[], "-5833466056787756837", "12124004571929250"]]}, {"key": ["BA", 0, [], [[0, 1]], -2, 1], "coef": [[[], "1602902596748450256379", "2934009106406878500"]]}, {"key": ["BA", 0, [], [[0, 1]], -1, 1], "coef": [[[], "-916309056931273656713941", "1552090817289238726500"]]}, {"key": ["BA", 0, [], [[0, 1]], 0, 1], "coef": [[[], "1870919140450465953785989", "6208363269156954906000"]]}, {"key": ["BA", 1, [], [[0, 2]], -24, 1], "coef": [[[], "-352384297510691", "927620153460"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -24, 2], "coef": [[[], "-352384297510691", "927620153460"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -23, 1], "coef": [[[], "124027415853941", "927620153460"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -23, 2], "coef": [[[], "124027415853941", "927620153460"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -22, 1], "coef": [[[], "-1739963701867", "40331311020"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -22, 2], "coef": [[[], "-1739963701867", "40331311020"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -21, 1], "coef": [[[], "-1847502773", "333316620"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -21, 2], "coef": [[[], "-1847502773", "333316620"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -20, 1], "coef": [[[], "130088614603", "3666482820"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -20, 2], "coef": [[[], "130088614603", "3666482820"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -19, 1], "coef": [[[], "-201026524891", "3666482820"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -19, 2], "coef": [[[], "-201026524891", "3666482820"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -18, 1], "coef": [[[], "12977727289", "192972780"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -18, 2], "coef": [[[], "12977727289", "192972780"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -17, 1], "coef": [[[], "-1599782321", "21441420"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -17, 2], "coef": [[[], "-1599782321", "21441420"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -16, 1], "coef": [[[], "32742971", "420420"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -16, 2], "coef": [[[], "32742971", "420420"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -15, 1], "coef": [[[], "-439850221", "5675670"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -15, 2], "coef": [[[], "-439850221", "5675670"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -14, 1], "coef": [[[], "37900427", "515970"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -14, 2], "coef": [[[], "37900427", "515970"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -13, 1], "coef": [[[], "-4066747967", "62432370"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -13, 2], "coef": [[[], "-4066747967", "62432370"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -12, 1], "coef": [[[], "240505109", "4802490"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -12, 2], "coef": [[[], "240505109", "4802490"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -11, 1], "coef": [[[], "-4066747967", "62432370"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -11, 2], "coef": [[[], "-4066747967", "62432370"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -10, 1], "coef": [[[], "37900427", "515970"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -10, 2], "coef": [[[], "37900427", "515970"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -9, 1], "coef": [[[], "-439850221", "5675670"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -9, 2], "coef": [[[], "-439850221", "5675670"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -8, 1], "coef": [[[], "32742971", "420420"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -8, 2], "coef": [[[], "32742971", "420420"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -7, 1], "coef": [[[], "-1599782321", "21441420"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -7, 2], "coef": [[[], "-1599782321", "21441420"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -6, 1], "coef": [[[], "12977727289", "192972780"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -6, 2], "coef": [[[], "12977727289", "192972780"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -5, 1], "coef": [[[], "-201026524891", "3666482820"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -5, 2], "coef": [[[], "-201026524891", "3666482820"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -4, 1], "coef": [[[], "130088614603", "3666482820"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -4, 2], "coef": [[[], "130088614603", "3666482820"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -3, 1], "coef": [[[], "-1847502773", "333316620"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -3, 2], "coef": [[[], "-1847502773", "333316620"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -2, 1], "coef": [[[], "-1739963701867", "40331311020"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -2, 2], "coef": [[[], "-1739963701867", "40331311020"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -1, 1], "coef": [[[], "124027415853941", "927620153460"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -1, 2], "coef": [[[], "124027415853941", "927620153460"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], 0, 1], "coef": [[[], "-352384297510691", "927620153460"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], 0, 2], "coef": [[[], "-352384297510691", "927620153460"], [["pi2"], "-16", "3"]]}, {"key": ["R", -23, 3], "coef": [[[], "-2695645910", "22309287"]]}, {"key": ["R", -22, 3], "coef": [[[], "4013723149", "22309287"]]}, {"key": ["R", -21, 3], "coef": [[[], "-1229839453", "6084351"]]}, {"key": ["R", -20, 3], "coef": [[[], "3258314975", "14872858"]]}, {"key": ["R", -19, 3], "coef": [[[], "-3374094453", "14872858"]]}, {"key": ["R", -18, 3], "coef": [[[], "156035444479", "669278610"]]}, {"key": ["R", -17, 3], "coef": [[[], "-1102579628897", "4684950270"]]}, {"key": ["R", -16, 3], "coef": [[[], "246563693549", "1041100060"]]}, {"key": ["R", -15, 3], "coef": [[[], "-120589009399", "511085484"]]}, {"key": ["R", -14, 3], "coef": [[[], "2996987047403", "12777137100"]]}, {"key": ["R", -13, 3], "coef": [[[], "-357947557719023", "1546033589100"]]}, {"key": ["R", -12, 3], "coef": [[[], "405579421", "1778700"]]}, {"key": ["R", -11, 3], "coef": [[[], "-4485868511213699", "20098436658300"]]}, {"key": ["R", -10, 3], "coef": [[[], "4481141958160919", "20098436658300"]]}, {"key": ["R", -9, 3], "coef": [[[], "-4504918151854171", "20098436658300"]]}, {"key": ["R", -8, 3], "coef": [[[], "27315854203703371", "120590619949800"]]}, {"key": ["R", -7, 3], "coef": [[[], "-469882745137836227", "2050040539146600"]]}, {"key": ["R", -6, 3], "coef": [[[], "68075752403519501", "292862934163800"]]}, {"key": ["R", -5, 3], "coef": [[[], "-187379145362860577", "794913678444600"]]}, {"key": ["R", -4, 3], "coef": [[[], "266314135558724887", "1112879149822440"]]}, {"key": ["R", -3, 3], "coef": [[[], "-1891538927113840009", "7790154048757080"]]}, {"key": ["R", -2, 3], "coef": [[[], "1920311429964928369", "7790154048757080"]]}, {"key": ["R", -1, 3], "coef": [[[], "-44809593720413770727", "179173543121412840"]]}, {"key": ["R", 0, 3], "coef": [[[], "45472764736767046157", "179173543121412840"]]}, {"key": ["BA", 0, [], [[0, 2]], -24, 1], "coef": [[[], "1738526972186815232", "22396692890176605"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -23, 1], "coef": [[[], "-13220325516480572912", "22396692890176605"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -22, 1], "coef": [[[], "33863308631753528", "42337793743245"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -21, 1], "coef": [[[], "-39009700605176228", "42337793743245"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -20, 1], "coef": [[[], "42402847905534758", "42337793743245"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -19, 1], "coef": [[[], "-223874106274560949", "211688968716225"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -18, 1], "coef": [[[], "643675989369799", "586396035225"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -17, 1], "coef": [[[], "-660525231091969", "586396035225"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -16, 1], "coef": [[[], "2326346378866", "2029052025"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -15, 1], "coef": [[[], "-2353378799281", "2029052025"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -14, 1], "coef": [[[], "2369530224571", "2029052025"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -13, 1], "coef": [[[], "-2377744814461", "2029052025"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -12, 1], "coef": [[[], "14105732524", "12006225"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -11, 1], "coef": [[[], "-2377744814461", "2029052025"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -10, 1], "coef": [[[], "2369530224571", "2029052025"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -9, 1], "coef": [[[], "-2353378799281", "2029052025"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -8, 1], "coef": [[[], "2326346378866", "2029052025"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -7, 1], "coef": [[[], "-660525231091969", "586396035225"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -6, 1], "coef": [[[], "643675989369799", "586396035225"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -5, 1], "coef": [[[], "-223874106274560949", "211688968716225"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -4, 1], "coef": [[[], "42402847905534758", "42337793743245"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -3, 1], "coef": [[[], "-39009700605176228", "42337793743245"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -2, 1], "coef": [[[], "33863308631753528", "42337793743245"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -1, 1], "coef": [[[], "-13220325516480572912", "22396692890176605"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], 0, 1], "coef": [[[], "1738526972186815232", "22396692890176605"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [2], [[0, 1]], -24, 1], "coef": [[[], "5391291820", "22309287"]]}, {"key": ["BA", 1, [], [[0, 3]], -24, 1], "coef": [[[], "-2695645910", "22309287"]]}, {"key": ["BA", 1, [1], [[0, 2]], -24, 1], "coef": [[[], "5391291820", "22309287"]]}, {"key": ["BA", 1, [1], [[0, 1]], -24, 2], "coef": [[[], "5391291820", "22309287"]]}, {"key": ["BA", 1, [], [[0, 2]], -24, 2], "coef": [[[], "-2695645910", "22309287"]]}, {"key": ["BA", 1, [2], [[0, 1]], -23, 1], "coef": [[[], "-1777266796", "7436429"]]}, {"key": ["BA", 1, [], [[0, 3]], -23, 1], "coef": [[[], "1364564854", "7436429"]]}, {"key": ["BA", 1, [1], [[0, 2]], -23, 1], "coef": [[[], "-1777266796", "7436429"]]}, {"key": ["BA", 1, [1], [[0, 1]], -23, 2], "coef": [[[], "-1777266796", "7436429"]]}, {"key": ["BA", 1, [], [[0, 2]], -23, 2], "coef": [[[], "1126599126", "7436429"]]}, {"key": ["BA", 1, [2], [[0, 1]], -22, 1], "coef": [[[], "76372788", "323323"]]}, {"key": ["BA", 1, [], [[0, 3]], -22, 1], "coef": [[[], "-69225402", "323323"]]}, {"key": ["BA", 1, [1], [[0, 2]], -22, 1], "coef": [[[], "76372788", "323323"]]}, {"key": ["BA", 1, [1], [[0, 1]], -22, 2], "coef": [[[], "76372788", "323323"]]}, {"key": ["BA", 1, [], [[0, 2]], -22, 2], "coef": [[[], "-53705898", "323323"]]}, {"key": ["BA", 1, [2], [[0, 1]], -21, 1], "coef": [[[], "-75432212", "323323"]]}, {"key": ["BA", 1, [], [[0, 3]], -21, 1], "coef": [[[], "226958014", "969969"]]}, {"key": ["BA", 1, [1], [[0, 2]], -21, 1], "coef": [[[], "-75432212", "323323"]]}, {"key": ["BA", 1, [1], [[0, 1]], -21, 2], "coef": [[[], "-75432212", "323323"]]}, {"key": ["BA", 1, [], [[0, 2]], -21, 2], "coef": [[[], "170053166", "969969"]]}, {"key": ["BA", 1, [2], [[0, 1]], -20, 1], "coef": [[[], "223340540", "969969"]]}, {"key": ["BA", 1, [], [[0, 3]], -20, 1], "coef": [[[], "-240999470", "969969"]]}, {"key": ["BA", 1, [1], [[0, 2]], -20, 1], "coef": [[[], "223340540", "969969"]]}, {"key": ["BA", 1, [1], [[0, 1]], -20, 2], "coef": [[[], "223340540", "969969"]]}, {"key": ["BA", 1, [], [[0, 2]], -20, 2], "coef": [[[], "-58778290", "323323"]]}, {"key": ["BA", 1, [2], [[0, 1]], -19, 1], "coef": [[[], "-1101183196", "4849845"]]}, {"key": ["BA", 1, [], [[0, 3]], -19, 1], "coef": [[[], "1259315614", "4849845"]]}, {"key": ["BA", 1, [1], [[0, 2]], -19, 1], "coef": [[[], "-1101183196", "4849845"]]}, {"key": ["BA", 1, [1], [[0, 1]], -19, 2], "coef": [[[], "-1101183196", "4849845"]]}, {"key": ["BA", 1, [], [[0, 2]], -19, 2], "coef": [[[], "301651202", "1616615"]]}, {"key": ["BA", 1, [2], [[0, 1]], -18, 1], "coef": [[[], "57097204", "255255"]]}, {"key": ["BA", 1, [], [[0, 3]], -18, 1], "coef": [[[], "-68572586", "255255"]]}, {"key": ["BA", 1, [1], [[0, 2]], -18, 1], "coef": [[[], "57097204", "255255"]]}, {"key": ["BA", 1, [1], [[0, 1]], -18, 2], "coef": [[[], "57097204", "255255"]]}, {"key": ["BA", 1, [], [[0, 2]], -18, 2], "coef": [[[], "-48560594", "255255"]]}, {"key": ["BA", 1, [2], [[0, 1]], -17, 1], "coef": [[[], "-168568892", "765765"]]}, {"key": ["BA", 1, [], [[0, 3]], -17, 1], "coef": [[[], "30193954", "109395"]]}, {"key": ["BA", 1, [1], [[0, 2]], -17, 1], "coef": [[[], "-168568892", "765765"]]}, {"key": ["BA", 1, [1], [[0, 1]], -17, 2], "coef": [[[], "-168568892", "765765"]]}, {"key": ["BA", 1, [], [[0, 2]], -17, 2], "coef": [[[], "147821062", "765765"]]}, {"key": ["BA", 1, [2], [[0, 1]], -16, 1], "coef": [[[], "9746236", "45045"]]}, {"key": ["BA", 1, [], [[0, 3]], -16, 1], "coef": [[[], "-1815482", "6435"]]}, {"key": ["BA", 1, [1], [[0, 2]], -16, 1], "coef": [[[], "9746236", "45045"]]}, {"key": ["BA", 1, [1], [[0, 1]], -16, 2], "coef": [[[], "9746236", "45045"]]}, {"key": ["BA", 1, [], [[0, 2]], -16, 2], "coef": [[[], "-8790746", "45045"]]}, {"key": ["BA", 1, [2], [[0, 1]], -15, 1], "coef": [[[], "-9566056", "45045"]]}, {"key": ["BA", 1, [], [[0, 3]], -15, 1], "coef": [[[], "616124", "2145"]]}, {"key": ["BA", 1, [1], [[0, 2]], -15, 1], "coef": [[[], "-9566056", "45045"]]}, {"key": ["BA", 1, [1], [[0, 1]], -15, 2], "coef": [[[], "-9566056", "45045"]]}, {"key": ["BA", 1, [], [[0, 2]], -15, 2], "coef": [[[], "8860816", "45045"]]}, {"key": ["BA", 1, [2], [[0, 1]], -14, 1], "coef": [[[], "9373864", "45045"]]}, {"key": ["BA", 1, [], [[0, 3]], -14, 1], "coef": [[[], "-625276", "2145"]]}, {"key": ["BA", 1, [1], [[0, 2]], -14, 1], "coef": [[[], "9373864", "45045"]]}, {"key": ["BA", 1, [1], [[0, 1]], -14, 2], "coef": [[[], "9373864", "45045"]]}, {"key": ["BA", 1, [], [[0, 2]], -14, 2], "coef": [[[], "-8908864", "45045"]]}, {"key": ["BA", 1, [2], [[0, 1]], -13, 1], "coef": [[[], "-9167944", "45045"]]}, {"key": ["BA", 1, [], [[0, 3]], -13, 1], "coef": [[[], "4429972", "15015"]]}, {"key": ["BA", 1, [1], [[0, 2]], -13, 1], "coef": [[[], "-9167944", "45045"]]}, {"key": ["BA", 1, [1], [[0, 1]], -13, 2], "coef": [[[], "-9167944", "45045"]]}, {"key": ["BA", 1, [], [[0, 2]], -13, 2], "coef": [[[], "8936944", "45045"]]}, {"key": ["BA", 1, [2], [[0, 1]], -12, 1], "coef": [[[], "688168", "3465"]]}, {"key": ["BA", 1, [], [[0, 3]], -12, 1], "coef": [[[], "-344084", "1155"]]}, {"key": ["BA", 1, [1], [[0, 2]], -12, 1], "coef": [[[], "688168", "3465"]]}, {"key": ["BA", 1, [1], [[0, 1]], -12, 2], "coef": [[[], "688168", "3465"]]}, {"key": ["BA", 1, [], [[0, 2]], -12, 2], "coef": [[[], "-688168", "3465"]]}, {"key": ["BA", 1, [2], [[0, 1]], -11, 1], "coef": [[[], "-9167944", "45045"]]}, {"key": ["BA", 1, [], [[0, 3]], -11, 1], "coef": [[[], "1579324", "5005"]]}, {"key": ["BA", 1, [1], [[0, 2]], -11, 1], "coef": [[[], "-9167944", "45045"]]}, {"key": ["BA", 1, [1], [[0, 1]], -11, 2], "coef": [[[], "-9167944", "45045"]]}, {"key": ["BA", 1, [], [[0, 2]], -11, 2], "coef": [[[], "9398944", "45045"]]}, {"key": ["BA", 1, [2], [[0, 1]], -10, 1], "coef": [[[], "9373864", "45045"]]}, {"key": ["BA", 1, [], [[0, 3]], -10, 1], "coef": [[[], "-1665644", "5005"]]}, {"key": ["BA", 1, [1], [[0, 2]], -10, 1], "coef": [[[], "9373864", "45045"]]}, {"key": ["BA", 1, [1], [[0, 1]], -10, 2], "coef": [[[], "9373864", "45045"]]}, {"key": ["BA", 1, [], [[0, 2]], -10, 2], "coef": [[[], "-1405552", "6435"]]}, {"key": ["BA", 1, [2], [[0, 1]], -9, 1], "coef": [[[], "-9566056", "45045"]]}, {"key": ["BA", 1, [], [[0, 3]], -9, 1], "coef": [[[], "5253188", "15015"]]}, {"key": ["BA", 1, [1], [[0, 2]], -9, 1], "coef": [[[], "-9566056", "45045"]]}, {"key": ["BA", 1, [1], [[0, 1]], -9, 2], "coef": [[[], "-9566056", "45045"]]}, {"key": ["BA", 1, [], [[0, 2]], -9, 2], "coef": [[[], "1467328", "6435"]]}, {"key": ["BA", 1, [2], [[0, 1]], -8, 1], "coef": [[[], "9746236", "45045"]]}, {"key": ["BA", 1, [], [[0, 3]], -8, 1], "coef": [[[], "-16530334", "45045"]]}, {"key": ["BA", 1, [1], [[0, 2]], -8, 1], "coef": [[[], "9746236", "45045"]]}, {"key": ["BA", 1, [1], [[0, 1]], -8, 2], "coef": [[[], "9746236", "45045"]]}, {"key": ["BA", 1, [], [[0, 2]], -8, 2], "coef": [[[], "-509606", "2145"]]}, {"key": ["BA", 1, [2], [[0, 1]], -7, 1], "coef": [[[], "-168568892", "765765"]]}, {"key": ["BA", 1, [], [[0, 3]], -7, 1], "coef": [[[], "294348998", "765765"]]}, {"key": ["BA", 1, [1], [[0, 2]], -7, 1], "coef": [[[], "-168568892", "765765"]]}, {"key": ["BA", 1, [1], [[0, 1]], -7, 2], "coef": [[[], "-168568892", "765765"]]}, {"key": ["BA", 1, [], [[0, 2]], -7, 2], "coef": [[[], "9015082", "36465"]]}, {"key": ["BA", 1, [2], [[0, 1]], -6, 1], "coef": [[[], "57097204", "255255"]]}, {"key": ["BA", 1, [], [[0, 3]], -6, 1], "coef": [[[], "-102719026", "255255"]]}, {"key": ["BA", 1, [1], [[0, 2]], -6, 1], "coef": [[[], "57097204", "255255"]]}, {"key": ["BA", 1, [1], [[0, 1]], -6, 2], "coef": [[[], "57097204", "255255"]]}, {"key": ["BA", 1, [], [[0, 2]], -6, 2], "coef": [[[], "-21877938", "85085"]]}, {"key": ["BA", 1, [2], [[0, 1]], -5, 1], "coef": [[[], "-1101183196", "4849845"]]}, {"key": ["BA", 1, [], [[0, 3]], -5, 1], "coef": [[[], "2044233974", "4849845"]]}, {"key": ["BA", 1, [1], [[0, 2]], -5, 1], "coef": [[[], "-1101183196", "4849845"]]}, {"key": ["BA", 1, [1], [[0, 1]], -5, 2], "coef": [[[], "-1101183196", "4849845"]]}, {"key": ["BA", 1, [], [[0, 2]], -5, 2], "coef": [[[], "1297412786", "4849845"]]}, {"key": ["BA", 1, [2], [[0, 1]], -4, 1], "coef": [[[], "223340540", "969969"]]}, {"key": ["BA", 1, [], [[0, 3]], -4, 1], "coef": [[[], "-429022150", "969969"]]}, {"key": ["BA", 1, [1], [[0, 2]], -4, 1], "coef": [[[], "223340540", "969969"]]}, {"key": ["BA", 1, [1], [[0, 1]], -4, 2], "coef": [[[], "223340540", "969969"]]}, {"key": ["BA", 1, [], [[0, 2]], -4, 2], "coef": [[[], "-270346210", "969969"]]}, {"key": ["BA", 1, [2], [[0, 1]], -3, 1], "coef": [[[], "-75432212", "323323"]]}, {"key": ["BA", 1, [], [[0, 3]], -3, 1], "coef": [[[], "451931894", "969969"]]}, {"key": ["BA", 1, [1], [[0, 2]], -3, 1], "coef": [[[], "-75432212", "323323"]]}, {"key": ["BA", 1, [1], [[0, 1]], -3, 2], "coef": [[[], "-75432212", "323323"]]}, {"key": ["BA", 1, [], [[0, 2]], -3, 2], "coef": [[[], "282540106", "969969"]]}, {"key": ["BA", 1, [2], [[0, 1]], -2, 1], "coef": [[[], "76372788", "323323"]]}, {"key": ["BA", 1, [], [[0, 3]], -2, 1], "coef": [[[], "-159892962", "323323"]]}, {"key": ["BA", 1, [1], [[0, 2]], -2, 1], "coef": [[[], "76372788", "323323"]]}, {"key": ["BA", 1, [1], [[0, 1]], -2, 2], "coef": [[[], "76372788", "323323"]]}, {"key": ["BA", 1, [], [[0, 2]], -2, 2], "coef": [[[], "-99039678", "323323"]]}, {"key": ["BA", 1, [2], [[0, 1]], -1, 1], "coef": [[[], "-1777266796", "7436429"]]}, {"key": ["BA", 1, [], [[0, 3]], -1, 1], "coef": [[[], "3967235534", "7436429"]]}, {"key": ["BA", 1, [1], [[0, 2]], -1, 1], "coef": [[[], "-1777266796", "7436429"]]}, {"key": ["BA", 1, [1], [[0, 1]], -1, 2], "coef": [[[], "-1777266796", "7436429"]]}, {"key": ["BA", 1, [], [[0, 2]], -1, 2], "coef": [[[], "2427934466", "7436429"]]}, {"key": ["BA", 1, [2], [[0, 1]], 0, 1], "coef": [[[], "5391291820", "22309287"]]}, {"key": ["BA", 1, [], [[0, 3]], 0, 1], "coef": [[[], "-13478229550", "22309287"]]}, {"key": ["BA", 1, [1], [[0, 2]], 0, 1], "coef": [[[], "5391291820", "22309287"]]}, {"key": ["BA", 1, [1], [[0, 1]], 0, 2], "coef": [[[], "5391291820", "22309287"]]}, {"key": ["BA", 1, [], [[0, 2]], 0, 2], "coef": [[[], "-2695645910", "7436429"]]}, {"key": ["BA", 1, [], [[0, 1]], -24, 3], "coef": [[[], "-2695645910", "22309287"]]}, {"key": ["BA", 1, [], [[0, 1]], -23, 3], "coef": [[[], "888633398", "7436429"]]}, {"key": ["BA", 1, [], [[0, 1]], -22, 3], "coef": [[[], "-38186394", "323323"]]}, {"key": ["BA", 1, [], [[0, 1]], -21, 3], "coef": [[[], "37716106", "323323"]]}, {"key": ["BA", 1, [], [[0, 1]], -20, 3], "coef": [[[], "-111670270", "969969"]]}, {"key": ["BA", 1, [], [[0, 1]], -19, 3], "coef": [[[], "550591598", "4849845"]]}, {"key": ["BA", 1, [], [[0, 1]], -18, 3], "coef": [[[], "-28548602", "255255"]]}, {"key": ["BA", 1, [], [[0, 1]], -17, 3], "coef": [[[], "84284446", "765765"]]}, {"key": ["BA", 1, [], [[0, 1]], -16, 3], "coef": [[[], "-4873118", "45045"]]}, {"key": ["BA", 1, [], [[0, 1]], -15, 3], "coef": [[[], "4783028", "45045"]]}, {"key": ["BA", 1, [], [[0, 1]], -14, 3], "coef": [[[], "-4686932", "45045"]]}, {"key": ["BA", 1, [], [[0, 1]], -13, 3], "coef": [[[], "4583972", "45045"]]}, {"key": ["BA", 1, [], [[0, 1]], -12, 3], "coef": [[[], "-344084", "3465"]]}, {"key": ["BA", 1, [], [[0, 1]], -11, 3], "coef": [[[], "4583972", "45045"]]}, {"key": ["BA", 1, [], [[0, 1]], -10, 3], "coef": [[[], "-4686932", "45045"]]}, {"key": ["BA", 1, [], [[0, 1]], -9, 3], "coef": [[[], "4783028", "45045"]]}, {"key": ["BA", 1, [], [[0, 1]], -8, 3], "coef": [[[], "-4873118", "45045"]]}, {"key": ["BA", 1, [], [[0, 1]], -7, 3], "coef": [[[], "84284446", "765765"]]}, {"key": ["BA", 1, [], [[0, 1]], -6, 3], "coef": [[[], "-28548602", "255255"]]}, {"key": ["BA", 1, [], [[0, 1]], -5, 3], "coef": [[[], "550591598", "4849845"]]}, {"key": ["BA", 1, [], [[0, 1]], -4, 3], "coef": [[[], "-111670270", "969969"]]}, {"key": ["BA", 1, [], [[0, 1]], -3, 3], "coef": [[[], "37716106", "323323"]]}, {"key": ["BA", 1, [], [[0, 1]], -2, 3], "coef": [[[], "-38186394", "323323"]]}, {"key": ["BA", 1, [], [[0, 1]], -1, 3], "coef": [[[], "888633398", "7436429"]]}, {"key": ["BA", 1, [], [[0, 1]], 0, 3], "coef": [[[], "-2695645910", "22309287"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -24, 1], "coef": [[[], "-5391291820", "22309287"]]}, {"key": ["BA", 0, [], [[0, 3]], -24, 1], "coef": [[[], "2695645910", "7436429"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -23, 1], "coef": [[[], "1777266796", "7436429"]]}, {"key": ["BA", 0, [], [[0, 3]], -23, 1], "coef": [[[], "-2189968738", "7436429"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -22, 1], "coef": [[[], "-76372788", "323323"]]}, {"key": ["BA", 0, [], [[0, 3]], -22, 1], "coef": [[[], "83520174", "323323"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -21, 1], "coef": [[[], "75432212", "323323"]]}, {"key": ["BA", 0, [], [[0, 3]], -21, 1], "coef": [[[], "-225635258", "969969"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -20, 1], "coef": [[[], "-223340540", "969969"]]}, {"key": ["BA", 0, [], [[0, 3]], -20, 1], "coef": [[[], "205681610", "969969"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -19, 1], "coef": [[[], "1101183196", "4849845"]]}, {"key": ["BA", 0, [], [[0, 3]], -19, 1], "coef": [[[], "-943050778", "4849845"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -18, 1], "coef": [[[], "-57097204", "255255"]]}, {"key": ["BA", 0, [], [[0, 3]], -18, 1], "coef": [[[], "15207274", "85085"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -17, 1], "coef": [[[], "168568892", "765765"]]}, {"key": ["BA", 0, [], [[0, 3]], -17, 1], "coef": [[[], "-41926702", "255255"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -16, 1], "coef": [[[], "-9746236", "45045"]]}, {"key": ["BA", 0, [], [[0, 3]], -16, 1], "coef": [[[], "2261366", "15015"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -15, 1], "coef": [[[], "9566056", "45045"]]}, {"key": ["BA", 0, [], [[0, 3]], -15, 1], "coef": [[[], "-6193508", "45045"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -14, 1], "coef": [[[], "-9373864", "45045"]]}, {"key": ["BA", 0, [], [[0, 3]], -14, 1], "coef": [[[], "5616932", "45045"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -13, 1], "coef": [[[], "9167944", "45045"]]}, {"key": ["BA", 0, [], [[0, 3]], -13, 1], "coef": [[[], "-5045972", "45045"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -12, 1], "coef": [[[], "-688168", "3465"]]}, {"key": ["BA", 0, [], [[0, 3]], -12, 1], "coef": [[[], "344084", "3465"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -11, 1], "coef": [[[], "9167944", "45045"]]}, {"key": ["BA", 0, [], [[0, 3]], -11, 1], "coef": [[[], "-4121972", "45045"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -10, 1], "coef": [[[], "-9373864", "45045"]]}, {"key": ["BA", 0, [], [[0, 3]], -10, 1], "coef": [[[], "3756932", "45045"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -9, 1], "coef": [[[], "9566056", "45045"]]}, {"key": ["BA", 0, [], [[0, 3]], -9, 1], "coef": [[[], "-3372548", "45045"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -8, 1], "coef": [[[], "-9746236", "45045"]]}, {"key": ["BA", 0, [], [[0, 3]], -8, 1], "coef": [[[], "2962138", "45045"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -7, 1], "coef": [[[], "168568892", "765765"]]}, {"key": ["BA", 0, [], [[0, 3]], -7, 1], "coef": [[[], "-42788786", "765765"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -6, 1], "coef": [[[], "-57097204", "255255"]]}, {"key": ["BA", 0, [], [[0, 3]], -6, 1], "coef": [[[], "11475382", "255255"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -5, 1], "coef": [[[], "1101183196", "4849845"]]}, {"key": ["BA", 0, [], [[0, 3]], -5, 1], "coef": [[[], "-52710806", "1616615"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -4, 1], "coef": [[[], "-223340540", "969969"]]}, {"key": ["BA", 0, [], [[0, 3]], -4, 1], "coef": [[[], "5886310", "323323"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -3, 1], "coef": [[[], "75432212", "323323"]]}, {"key": ["BA", 0, [], [[0, 3]], -3, 1], "coef": [[[], "-661378", "969969"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -2, 1], "coef": [[[], "-76372788", "323323"]]}, {"key": ["BA", 0, [], [[0, 3]], -2, 1], "coef": [[[], "-7147386", "323323"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -1, 1], "coef": [[[], "1777266796", "7436429"]]}, {"key": ["BA", 0, [], [[0, 3]], -1, 1], "coef": [[[], "412701942", "7436429"]]}, {"key": ["BA", 1, [-2], [[0, 1]], 0, 1], "coef": [[[], "-5391291820", "22309287"]]}, {"key": ["BA", 0, [], [[0, 3]], 0, 1], "coef": [[[], "-2695645910", "22309287"]]}, {"key": ["R", -23, 4], "coef": [[[], "-48", "1"]]}, {"key": ["R", -22, 4], "coef": [[[], "72", "1"]]}, {"key": ["R", -21, 4], "coef": [[[], "-88", "1"]]}, {"key": ["R", -20, 4], "coef": [[[], "100", "1"]]}, {"key": ["R", -19, 4], "coef": [[[], "-548", "5"]]}, {"key": ["R", -18, 4], "coef": [[[], "588", "5"]]}, {"key": ["R", -17, 4], "coef": [[[], "-4356", "35"]]}, {"key": ["R", -16, 4], "coef": [[[], "4566", "35"]]}, {"key": ["R", -15, 4], "coef": [[[], "-14258", "105"]]}, {"key": ["R", -14, 4], "coef": [[[], "14762", "105"]]}, {"key": ["R", -13, 4], "coef": [[[], "-167422", "1155"]]}, {"key": ["R", -12, 4], "coef": [[[], "172042", "1155"]]}, {"key": ["R", -11, 4], "coef": [[[], "-2291986", "15015"]]}, {"key": ["R", -10, 4], "coef": [[[], "2343466", "15015"]]}, {"key": ["R", -9, 4], "coef": [[[], "-2391514", "15015"]]}, {"key": ["R", -8, 4], "coef": [[[], "2436559", "15015"]]}, {"key": ["R", -7, 4], "coef": [[[], "-42142223", "255255"]]}, {"key": ["R", -6, 4], "coef": [[[], "14274301", "85085"]]}, {"key": ["R", -5, 4], "coef": [[[], "-275295799", "1616615"]]}, {"key": ["R", -4, 4], "coef": [[[], "55835135", "323323"]]}, {"key": ["R", -3, 4], "coef": [[[], "-56574159", "323323"]]}, {"key": ["R", -2, 4], "coef": [[[], "57279591", "323323"]]}, {"key": ["R", -1, 4], "coef": [[[], "-1332950097", "7436429"]]}, {"key": ["R", 0, 4], "coef": [[[], "1347822955", "7436429"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -24, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -24, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -24, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -24, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -24, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -24, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -24, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -24, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -24, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -24, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -24, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -23, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -23, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -23, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -23, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -23, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -23, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -23, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -23, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -23, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -23, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -23, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -22, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -22, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -22, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -22, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -22, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -22, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -22, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -22, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -22, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -22, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -22, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -21, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -21, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -21, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -21, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -21, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -21, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -21, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -21, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -21, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -21, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -21, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -20, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -20, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -20, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -20, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -20, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -20, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -20, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -20, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -20, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -20, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -20, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -19, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -19, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -19, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -19, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -19, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -19, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -19, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -19, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -19, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -19, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -19, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -18, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -18, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -18, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -18, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -18, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -18, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -18, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -18, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -18, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -18, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -18, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -17, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -17, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -17, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -17, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -17, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -17, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -17, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -17, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -17, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -17, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -17, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -16, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -16, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -16, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -16, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -16, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -16, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -16, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -16, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -16, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -16, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -16, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -15, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -15, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -15, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -15, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -15, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -15, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -15, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -15, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -15, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -15, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -15, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -14, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -14, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -14, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -14, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -14, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -14, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -14, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -14, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -14, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -14, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -14, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -13, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -13, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -13, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -13, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -13, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -13, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -13, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -13, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -13, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -13, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -13, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -12, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -12, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -12, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -12, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -12, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -12, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -12, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -12, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -12, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -12, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -12, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -11, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -11, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -11, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -11, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -11, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -11, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -11, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -11, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -11, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -11, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -11, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -10, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -10, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -10, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -10, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -10, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -10, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -10, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -10, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -10, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -10, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -10, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -9, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -9, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -9, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -9, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -9, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -9, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -9, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -9, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -9, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -9, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -9, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -8, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -8, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -8, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -8, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -8, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -8, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -8, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -8, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -8, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -8, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -8, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -7, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -7, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -7, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -7, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -7, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -7, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -7, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -7, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -7, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -7, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -7, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -6, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -6, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -6, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -6, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -6, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -6, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -6, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -6, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -6, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -6, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -6, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -5, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -5, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -5, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -5, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -5, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -5, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -5, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -5, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -5, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -5, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -5, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -4, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -4, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -4, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -4, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -4, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -4, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -4, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -4, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -4, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -4, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -4, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -3, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -3, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -3, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -3, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -3, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -3, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -3, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -3, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -3, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -3, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -3, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -2, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -2, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -2, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -2, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -2, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -2, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -2, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -2, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -2, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -2, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -2, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -1, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -1, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -1, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -1, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -1, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -1, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -1, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -1, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -1, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -1, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -1, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], 0, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], 0, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], 0, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], 0, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], 0, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], 0, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], 0, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], 0, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], 0, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], 0, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], 0, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -24, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -24, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -23, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -23, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -22, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -22, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -21, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -21, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -20, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -20, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -19, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -19, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -18, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -18, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -17, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -17, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -16, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -16, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -15, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -15, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -14, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -14, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -13, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -13, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -12, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -12, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -11, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -11, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -10, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -10, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -9, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -9, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -8, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -8, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -7, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -7, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -6, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -6, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -5, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -5, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -4, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -4, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -3, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -3, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -2, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -2, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -1, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -1, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], 0, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], 0, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -24, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -24, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -23, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -23, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -22, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -22, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -21, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -21, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -20, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -20, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -19, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -19, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -18, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -18, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -17, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -17, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -16, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -16, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -15, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -15, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -14, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -14, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -13, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -13, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -12, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -12, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -11, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -11, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -10, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -10, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -9, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -9, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -8, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -8, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -7, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -7, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -6, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -6, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -5, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -5, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -4, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -4, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -3, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -3, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -2, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -2, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -1, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -1, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], 0, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], 0, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -24, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -23, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -22, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -21, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -20, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -19, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -18, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -17, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -16, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -15, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -14, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -13, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -12, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -11, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -10, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -9, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -8, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -7, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -6, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -5, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -4, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -3, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -2, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -1, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], 0, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -24, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -24, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -23, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -23, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -22, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -22, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -21, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -21, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -20, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -20, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -19, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -19, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -18, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -18, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -17, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -17, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -16, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -16, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -15, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -15, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -14, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -14, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -13, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -13, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -12, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -12, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -11, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -11, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -10, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -10, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -9, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -9, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -8, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -8, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -7, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -7, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -6, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -6, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -5, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -5, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -4, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -4, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -3, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -3, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -2, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -2, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -1, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -1, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], 0, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], 0, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -24, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -24, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -23, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -23, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -22, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -22, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -21, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -21, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -20, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -20, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -19, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -19, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -18, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -18, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -17, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -17, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -16, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -16, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -15, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -15, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -14, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -14, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -13, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -13, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -12, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -12, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -11, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -11, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -10, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -10, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -9, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -9, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -8, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -8, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -7, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -7, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -6, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -6, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -5, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -5, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -4, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -4, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -3, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -3, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -2, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -2, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -1, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -1, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], 0, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], 0, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 0, [], [], 1, 5], "coef": [[[], "32", "1"]]}, {"key": ["R", 1, 5], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -24, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -24, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -23, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -23, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -22, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -22, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -21, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -21, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -20, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -20, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -19, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -19, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -18, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -18, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -17, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -17, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -16, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -16, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -15, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -15, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -14, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -14, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -13, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -13, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -12, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -12, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -11, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -11, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -10, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -10, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -9, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -9, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -8, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -8, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -7, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -7, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -6, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -6, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -5, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -5, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -4, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -4, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -3, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -3, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -2, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -2, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -1, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -1, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], 0, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], 0, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -24, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -23, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -22, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -21, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -20, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -19, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -18, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -17, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -16, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -15, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -14, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -13, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -12, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -11, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -10, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -9, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -8, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -7, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -6, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -5, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -4, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -3, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -2, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -1, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], 0, 1], "coef": [[["z3"], "-32", "1"]]}], "27": [{"key": ["R", -25, 1], "coef": [[[], "32172758799173642241528941", "403543612495202068890000"], [["z3"], "-32", "1"]]}, {"key": ["R", -24, 1], "coef": [[[], "-27724047160148501849770207", "161417444998080827556000"], [["pi2"], "8", "3"], [["z3"], "48", "1"]]}, {"key": ["R", -23, 1], "coef": [[[], "113370979986956479107670739", "484252334994242482668000"], [["pi2"], "-8", "3"], [["z3"], "-176", "3"]]}, {"key": ["R", -22, 1], "coef": [[[], "-17853260258982369563487647", "69178904999177497524000"], [["pi2"], "10", "3"], [["z3"], "200", "3"]]}, {"key": ["R", -21, 1], "coef": [[[], "498071904865780525449995807", "1891610683571259697921875"], [["pi2"], "-10", "3"], [["z3"], "-1096", "15"]]}, {"key": ["R", -20, 1], "coef": [[[], "-15426248818445881117857993179", "60531541874280310333500000"], [["pi2"], "98", "27"], [["z3"], "392", "5"]]}, {"key": ["R", -19, 1], "coef": [[[], "1611638003471032288907046821", "6779532689919394757352000"], [["pi2"], "-98", "27"], [["z3"], "-2904", "35"]]}, {"key": ["R", -18, 1], "coef": [[[], "-28967789008142211111319147987", "135590653798387895147040000"], [["pi2"], "205", "54"], [["z3"], "3044", "35"]]}, {"key": ["R", -17, 1], "coef": [[[], "4406044158115713214766759921", "23927762435009628555360000"], [["pi2"], "-205", "54"], [["z3"], "-28516", "315"]]}, {"key": ["R", -16, 1], "coef": [[[], "-1521144646612410570918892058017", "10169299034879092136028000000"], [["pi2"], "5269", "1350"], [["z3"], "29524", "315"]]}, {"key": ["R", -15, 1], "coef": [[[], "31496906942061129061298010437", "286092811722941210988000000"], [["pi2"], "-5269", "1350"], [["z3"], "-334844", "3465"]]}, {"key": ["R", -14, 1], "coef": [[[], "-290484922906563361789917565067", "4474491575346800539852320000"], [["pi2"], "5369", "1350"], [["z3"], "344084", "3465"]]}, {"key": ["R", -13, 1], "coef": [[[], "94660667261387833895139731", "7829908531364706827040000"], [["pi2"], "-5369", "1350"], [["z3"], "-4583972", "45045"]]}, {"key": ["R", -12, 1], "coef": [[[], "253089209967892672414778580181", "4474491575346800539852320000"], [["pi2"], "266681", "66150"], [["z3"], "4686932", "45045"]]}, {"key": ["R", -11, 1], "coef": [[[], "-24574494187982738616336876067", "286092811722941210988000000"], [["pi2"], "-266681", "66150"], [["z3"], "-4783028", "45045"]]}, {"key": ["R", -10, 1], "coef": [[[], "1066913900617802838628698753197", "10169299034879092136028000000"], [["pi2"], "1077749", "264600"], [["z3"], "4873118", "45045"]]}, {"key": ["R", -9, 1], "coef": [[[], "-164793592850774805820792042403", "1383024668743556530499808000"], [["pi2"], "-1077749", "264600"], [["z3"], "-84284446", "765765"]]}, {"key": ["R", -8, 1], "coef": [[[], "36159095278475132816501471033", "276604933748711306099961600"], [["pi2"], "9778141", "2381400"], [["z3"], "28548602", "255255"]]}, {"key": ["R", -7, 1], "coef": [[[], "-434639865483477553252569751099", "3091466906603244009352512000"], [["pi2"], "-9778141", "2381400"], [["z3"], "-550591598", "4849845"]]}, {"key": ["R", -6, 1], "coef": [[[], "980942310100490509160409448890757", "6569367176531893519874088000000"], [["pi2"], "1968329", "476280"], [["z3"], "111670270", "969969"]]}, {"key": ["R", -5, 1], "coef": [[[], "-1031629902472145098297852555653217", "6569367176531893519874088000000"], [["pi2"], "-1968329", "476280"], [["z3"], "-37716106", "323323"]]}, {"key": ["R", -4, 1], "coef": [[[], "473049615092409430266661866087407", "2890521557674033148744598720000"], [["pi2"], "239437889", "57629880"], [["z3"], "38186394", "323323"]]}, {"key": ["R", -3, 1], "coef": [[[], "-11176896232541278011482093984380771", "66481995826502762421125770560000"], [["pi2"], "-239437889", "57629880"], [["z3"], "-888633398", "7436429"]]}, {"key": ["R", -2, 1], "coef": [[[], "164257043061584034700283140955867", "977676409213275917957731920000"], [["pi2"], "240505109", "57629880"], [["z3"], "2695645910", "22309287"]]}, {"key": ["R", -1, 1], "coef": [[[], "-15929407657765182041427294858864097", "103878118478910566283009016500000"], [["pi2"], "-240505109", "57629880"], [["z3"], "-68105044934", "557732175"]]}, {"key": ["R", 0, 1], "coef": [[[], "36070157298390033354162551181900157", "415512473915642265132036066000000"], [["pi2"], "40799043101", "9739449720"], [["z3"], "68791484534", "557732175"]]}, {"key": ["R", -25, 2], "coef": [[[], "-16611564426227347", "60295309974900"], [["pi2"], "-16", "3"]]}, {"key": ["R", -24, 2], "coef": [[[], "5262638799837919", "40196873316600"], [["pi2"], "8", "1"]]}, {"key": ["R", -23, 2], "coef": [[[], "1087114394247809", "32888350895400"], [["pi2"], "-88", "9"]]}, {"key": ["R", -22, 2], "coef": [[[], "-24644562769712311", "144708743939760"], [["pi2"], "100", "9"]]}, {"key": ["R", -21, 2], "coef": [[[], "5152345321828438499", "18088592992470000"], [["pi2"], "-548", "45"]]}, {"key": ["R", -20, 2], "coef": [[[], "-46485381389565127", "123051653010000"], [["pi2"], "196", "15"]]}, {"key": ["R", -19, 2], "coef": [[[], "47261692382047543", "104214116006000"], [["pi2"], "-484", "35"]]}, {"key": ["R", -18, 2], "coef": [[[], "-867347069951497189", "1688268679297200"], [["pi2"], "1522", "105"]]}, {"key": ["R", -17, 2], "coef": [[[], "42606118549181481673", "75972090568374000"], [["pi2"], "-14258", "945"]]}, {"key": ["R", -16, 2], "coef": [[[], "-45246861299887309147", "75972090568374000"], [["pi2"], "14762", "945"]]}, {"key": ["R", -15, 2], "coef": [[[], "4138373742453160885", "6685543970016912"], [["pi2"], "-167422", "10395"]]}, {"key": ["R", -14, 2], "coef": [[[], "-131849636759251287353", "208923249063028500"], [["pi2"], "172042", "10395"]]}, {"key": ["R", -13, 2], "coef": [[[], "3429630557146589653621", "5432004475638741000"], [["pi2"], "-2291986", "135135"]]}, {"key": ["R", -12, 2], "coef": [[[], "-1675820434878714130817", "2716002237819370500"], [["pi2"], "2343466", "135135"]]}, {"key": ["R", -11, 2], "coef": [[[], "6751243683750781655681", "10864008951277482000"], [["pi2"], "-2391514", "135135"]]}, {"key": ["R", -10, 2], "coef": [[[], "-13703798453320725307039", "21728017902554964000"], [["pi2"], "2436559", "135135"]]}, {"key": ["R", -9, 2], "coef": [[[], "4021534042036050339329689", "6279397173838384596000"], [["pi2"], "-42142223", "2297295"]]}, {"key": ["R", -8, 2], "coef": [[[], "-4070679127814844263190631", "6279397173838384596000"], [["pi2"], "14274301", "765765"]]}, {"key": ["R", -7, 2], "coef": [[[], "2958455082252421083275661401", "4533724759511313678312000"], [["pi2"], "-275295799", "14549535"]]}, {"key": ["R", -6, 2], "coef": [[[], "-2110379428708329410451909169", "3238374828222366913080000"], [["pi2"], "55835135", "2909907"]]}, {"key": ["R", -5, 2], "coef": [[[], "14595788299913018919463803763", "22668623797556568391560000"], [["pi2"], "-18858053", "969969"]]}, {"key": ["R", -4, 2], "coef": [[[], "-2841046317306079282349891027", "4533724759511313678312000"], [["pi2"], "6364399", "323323"]]}, {"key": ["R", -3, 2], "coef": [[[], "1430000860346805105668584359533", "2398340397781484935827048000"], [["pi2"], "-444316699", "22309287"]]}, {"key": ["R", -2, 2], "coef": [[[], "-654926578780371265174397705839", "1199170198890742467913524000"], [["pi2"], "1347822955", "66927861"]]}, {"key": ["R", -1, 2], "coef": [[[], "69453555995072754952757825149169", "149896274861342808489190500000"], [["pi2"], "-34052522467", "1673196525"]]}, {"key": ["R", 0, 2], "coef": [[[], "-47152180893072536166413402774819", "149896274861342808489190500000"], [["pi2"], "34395742267", "1673196525"]]}, {"key": ["BA", 0, [], [[0, 1]], -26, 1], "coef": [[[], "-124942861537731219886676777", "403543612495202068890000"]]}, {"key": ["BA", 0, [], [[0, 1]], -25, 1], "coef": [[[], "18904846841497540413045041", "31041816345784774530000"]]}, {"key": ["BA", 0, [], [[0, 1]], -24, 1], "coef": [[[], "-207523865142530605336517", "365197839362173818000"]]}, {"key": ["BA", 0, [], [[0, 1]], -23, 1], "coef": [[[], "784042258600883817905941", "1552090817289238726500"]]}, {"key": ["BA", 0, [], [[0, 1]], -22, 1], "coef": [[[], "-1297843811562178115509", "2934009106406878500"]]}, {"key": ["BA", 0, [], [[0, 1]], -21, 1], "coef": [[[], "25595377020086249723", "66682025145610875"]]}, {"key": ["BA", 0, [], [[0, 1]], -20, 1], "coef": [[[], "-87842848596337689287", "266728100582443500"]]}, {"key": ["BA", 0, [], [[0, 1]], -19, 1], "coef": [[[], "2182876320421348571", "7844944134777750"]]}, {"key": ["BA", 0, [], [[0, 1]], -18, 1], "coef": [[[], "-679196367147114371", "2955436017534000"]]}, {"key": ["BA", 0, [], [[0, 1]], -17, 1], "coef": [[[], "20072640329596993", "109460593242000"]]}, {"key": ["BA", 0, [], [[0, 1]], -16, 1], "coef": [[[], "-10476275205449", "75751275600"]]}, {"key": ["BA", 0, [], [[0, 1]], -15, 1], "coef": [[[], "1778290285241", "18937818900"]]}, {"key": ["BA", 0, [], [[0, 1]], -14, 1], "coef": [[[], "-25837151278", "526050525"]]}, {"key": ["BA", 0, [], [[0, 1]], -12, 1], "coef": [[[], "25837151278", "526050525"]]}, {"key": ["BA", 0, [], [[0, 1]], -11, 1], "coef": [[[], "-1778290285241", "18937818900"]]}, {"key": ["BA", 0, [], [[0, 1]], -10, 1], "coef": [[[], "10476275205449", "75751275600"]]}, {"key": ["BA", 0, [], [[0, 1]], -9, 1], "coef": [[[], "-20072640329596993", "109460593242000"]]}, {"key": ["BA", 0, [], [[0, 1]], -8, 1], "coef": [[[], "679196367147114371", "2955436017534000"]]}, {"key": ["BA", 0, [], [[0, 1]], -7, 1], "coef": [[[], "-2182876320421348571", "7844944134777750"]]}, {"key": ["BA", 0, [], [[0, 1]], -6, 1], "coef": [[[], "87842848596337689287", "266728100582443500"]]}, {"key": ["BA", 0, [], [[0, 1]], -5, 1], "coef": [[[], "-25595377020086249723", "66682025145610875"]]}, {"key": ["BA", 0, [], [[0, 1]], -4, 1], "coef": [[[], "1297843811562178115509", "2934009106406878500"]]}, {"key": ["BA", 0, [], [[0, 1]], -3, 1], "coef": [[[], "-784042258600883817905941", "1552090817289238726500"]]}, {"key": ["BA", 0, [], [[0, 1]], -2, 1], "coef": [[[], "207523865142530605336517", "365197839362173818000"]]}, {"key": ["BA", 0, [], [[0, 1]], -1, 1], "coef": [[[], "-18904846841497540413045041", "31041816345784774530000"]]}, {"key": ["BA", 0, [], [[0, 1]], 0, 1], "coef": [[[], "124942861537731219886676777", "403543612495202068890000"]]}, {"key": ["BA", 1, [], [[0, 2]], -26, 1], "coef": [[[], "-24048474236229019", "60295309974900"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -26, 2], "coef": [[[], "-24048474236229019", "60295309974900"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -25, 1], "coef": [[[], "685449226413487", "4638100767300"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -25, 2], "coef": [[[], "685449226413487", "4638100767300"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -24, 1], "coef": [[[], "-2980319915563", "54565891380"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -24, 2], "coef": [[[], "-2980319915563", "54565891380"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -23, 1], "coef": [[[], "3719500708061", "927620153460"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -23, 2], "coef": [[[], "3719500708061", "927620153460"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -22, 1], "coef": [[[], "1112365484609", "40331311020"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -22, 2], "coef": [[[], "1112365484609", "40331311020"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -21, 1], "coef": [[[], "-888896931191", "18332414100"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -21, 2], "coef": [[[], "-888896931191", "18332414100"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -20, 1], "coef": [[[], "1145534307191", "18332414100"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -20, 2], "coef": [[[], "1145534307191", "18332414100"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -19, 1], "coef": [[[], "-3085457359", "43135092"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -19, 2], "coef": [[[], "-3085457359", "43135092"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -18, 1], "coef": [[[], "14799017689", "192972780"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -18, 2], "coef": [[[], "14799017689", "192972780"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -17, 1], "coef": [[[], "-15155724361", "192972780"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -17, 2], "coef": [[[], "-15155724361", "192972780"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -16, 1], "coef": [[[], "4387390333", "56756700"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -16, 2], "coef": [[[], "4387390333", "56756700"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -15, 1], "coef": [[[], "-22748988319", "312161850"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -15, 2], "coef": [[[], "-22748988319", "312161850"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -14, 1], "coef": [[[], "4035325829", "62432370"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -14, 2], "coef": [[[], "4035325829", "62432370"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -13, 1], "coef": [[[], "-40799043101", "811620810"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -13, 2], "coef": [[[], "-40799043101", "811620810"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -12, 1], "coef": [[[], "4035325829", "62432370"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -12, 2], "coef": [[[], "4035325829", "62432370"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -11, 1], "coef": [[[], "-22748988319", "312161850"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -11, 2], "coef": [[[], "-22748988319", "312161850"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -10, 1], "coef": [[[], "4387390333", "56756700"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -10, 2], "coef": [[[], "4387390333", "56756700"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -9, 1], "coef": [[[], "-15155724361", "192972780"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -9, 2], "coef": [[[], "-15155724361", "192972780"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -8, 1], "coef": [[[], "14799017689", "192972780"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -8, 2], "coef": [[[], "14799017689", "192972780"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -7, 1], "coef": [[[], "-3085457359", "43135092"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -7, 2], "coef": [[[], "-3085457359", "43135092"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -6, 1], "coef": [[[], "1145534307191", "18332414100"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -6, 2], "coef": [[[], "1145534307191", "18332414100"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -5, 1], "coef": [[[], "-888896931191", "18332414100"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -5, 2], "coef": [[[], "-888896931191", "18332414100"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -4, 1], "coef": [[[], "1112365484609", "40331311020"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -4, 2], "coef": [[[], "1112365484609", "40331311020"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -3, 1], "coef": [[[], "3719500708061", "927620153460"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -3, 2], "coef": [[[], "3719500708061", "927620153460"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -2, 1], "coef": [[[], "-2980319915563", "54565891380"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -2, 2], "coef": [[[], "-2980319915563", "54565891380"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -1, 1], "coef": [[[], "685449226413487", "4638100767300"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -1, 2], "coef": [[[], "685449226413487", "4638100767300"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], 0, 1], "coef": [[[], "-24048474236229019", "60295309974900"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], 0, 2], "coef": [[[], "-24048474236229019", "60295309974900"], [["pi2"], "-16", "3"]]}, {"key": ["R", -25, 3], "coef": [[[], "-68791484534", "557732175"]]}, {"key": ["R", -24, 3], "coef": [[[], "34166929067", "185910725"]]}, {"key": ["R", -23, 3], "coef": [[[], "-6297297287", "30421755"]]}, {"key": ["R", -22, 3], "coef": [[[], "752218641019", "3346393050"]]}, {"key": ["R", -21, 3], "coef": [[[], "-300309851843", "1287074250"]]}, {"key": ["R", -20, 3], "coef": [[[], "574440961507", "2390280750"]]}, {"key": ["R", -19, 3], "coef": [[[], "-5697708356057", "23424751350"]]}, {"key": ["R", -18, 3], "coef": [[[], "2299658208389", "9369900540"]]}, {"key": ["R", -17, 3], "coef": [[[], "-3133957241113", "12777137100"]]}, {"key": ["R", -16, 3], "coef": [[[], "171930018469819", "702742540500"]]}, {"key": ["R", -15, 3], "coef": [[[], "-1874082119407439", "7730167945500"]]}, {"key": ["R", -14, 3], "coef": [[[], "8238943490621", "34356301980"]]}, {"key": ["R", -13, 3], "coef": [[[], "-212773460927", "901800900"]]}, {"key": ["R", -12, 3], "coef": [[[], "517294344127597", "2233159628700"]]}, {"key": ["R", -11, 3], "coef": [[[], "-23214507287676323", "100492183291500"]]}, {"key": ["R", -10, 3], "coef": [[[], "46684412976392701", "200984366583000"]]}, {"key": ["R", -9, 3], "coef": [[[], "-160043317053520633", "683346846382200"]]}, {"key": ["R", -8, 3], "coef": [[[], "485614452674341187", "2050040539146600"]]}, {"key": ["R", -7, 3], "coef": [[[], "-1867391170960580413", "7790154048757080"]]}, {"key": ["R", -6, 3], "coef": [[[], "6758926345138109119", "27821978745561000"]]}, {"key": ["R", -5, 3], "coef": [[[], "-47938680789601630153", "194753851218927000"]]}, {"key": ["R", -4, 3], "coef": [[[], "9721947965852372093", "38950770243785400"]]}, {"key": ["R", -3, 3], "coef": [[[], "-45325424188147615991", "179173543121412840"]]}, {"key": ["R", -2, 3], "coef": [[[], "229778531741902271521", "895867715607064200"]]}, {"key": ["R", -1, 3], "coef": [[[], "-5821055752113894277801", "22396692890176605000"]]}, {"key": ["R", 0, 3], "coef": [[[], "5899738289669258497201", "22396692890176605000"]]}, {"key": ["BA", 0, [], [[0, 2]], -26, 1], "coef": [[[], "217602549192346164544", "2799586611272075625"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -25, 1], "coef": [[[], "-1681518105095558776744", "2799586611272075625"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -24, 1], "coef": [[[], "18272095776622017752", "22396692890176605"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -23, 1], "coef": [[[], "-21089335497023083712", "22396692890176605"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -22, 1], "coef": [[[], "43412069695829762", "42337793743245"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -21, 1], "coef": [[[], "-229616054183862982", "211688968716225"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -20, 1], "coef": [[[], "238771510478526232", "211688968716225"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -19, 1], "coef": [[[], "-245501522630928199", "211688968716225"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -18, 1], "coef": [[[], "693623851101424", "586396035225"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -17, 1], "coef": [[[], "-703188700605634", "586396035225"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -16, 1], "coef": [[[], "491022966536", "405810405"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -15, 1], "coef": [[[], "-493620760007", "405810405"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -14, 1], "coef": [[[], "2474617298026", "2029052025"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -13, 1], "coef": [[[], "-2479937972836", "2029052025"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -12, 1], "coef": [[[], "2474617298026", "2029052025"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -11, 1], "coef": [[[], "-493620760007", "405810405"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -10, 1], "coef": [[[], "491022966536", "405810405"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -9, 1], "coef": [[[], "-703188700605634", "586396035225"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -8, 1], "coef": [[[], "693623851101424", "586396035225"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -7, 1], "coef": [[[], "-245501522630928199", "211688968716225"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -6, 1], "coef": [[[], "238771510478526232", "211688968716225"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -5, 1], "coef": [[[], "-229616054183862982", "211688968716225"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -4, 1], "coef": [[[], "43412069695829762", "42337793743245"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -3, 1], "coef": [[[], "-21089335497023083712", "22396692890176605"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -2, 1], "coef": [[[], "18272095776622017752", "22396692890176605"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -1, 1], "coef": [[[], "-1681518105095558776744", "2799586611272075625"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], 0, 1], "coef": [[[], "217602549192346164544", "2799586611272075625"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [2], [[0, 1]], -26, 1], "coef": [[[], "137582969068", "557732175"]]}, {"key": ["BA", 1, [], [[0, 3]], -26, 1], "coef": [[[], "-68791484534", "557732175"]]}, {"key": ["BA", 1, [1], [[0, 2]], -26, 1], "coef": [[[], "137582969068", "557732175"]]}, {"key": ["BA", 1, [1], [[0, 1]], -26, 2], "coef": [[[], "137582969068", "557732175"]]}, {"key": ["BA", 1, [], [[0, 2]], -26, 2], "coef": [[[], "-68791484534", "557732175"]]}, {"key": ["BA", 1, [2], [[0, 1]], -25, 1], "coef": [[[], "-136210089868", "557732175"]]}, {"key": ["BA", 1, [], [[0, 3]], -25, 1], "coef": [[[], "103799904134", "557732175"]]}, {"key": ["BA", 1, [1], [[0, 2]], -25, 1], "coef": [[[], "-136210089868", "557732175"]]}, {"key": ["BA", 1, [1], [[0, 1]], -25, 2], "coef": [[[], "-136210089868", "557732175"]]}, {"key": ["BA", 1, [], [[0, 2]], -25, 2], "coef": [[[], "85952474534", "557732175"]]}, {"key": ["BA", 1, [2], [[0, 1]], -24, 1], "coef": [[[], "5391291820", "22309287"]]}, {"key": ["BA", 1, [], [[0, 3]], -24, 1], "coef": [[[], "-4837337462", "22309287"]]}, {"key": ["BA", 1, [1], [[0, 2]], -24, 1], "coef": [[[], "5391291820", "22309287"]]}, {"key": ["BA", 1, [1], [[0, 1]], -24, 2], "coef": [[[], "5391291820", "22309287"]]}, {"key": ["BA", 1, [], [[0, 2]], -24, 2], "coef": [[[], "-3766491686", "22309287"]]}, {"key": ["BA", 1, [2], [[0, 1]], -23, 1], "coef": [[[], "-1777266796", "7436429"]]}, {"key": ["BA", 1, [], [[0, 3]], -23, 1], "coef": [[[], "5283523202", "22309287"]]}, {"key": ["BA", 1, [1], [[0, 2]], -23, 1], "coef": [[[], "-1777266796", "7436429"]]}, {"key": ["BA", 1, [1], [[0, 1]], -23, 2], "coef": [[[], "-1777266796", "7436429"]]}, {"key": ["BA", 1, [], [[0, 2]], -23, 2], "coef": [[[], "3974711698", "22309287"]]}, {"key": ["BA", 1, [2], [[0, 1]], -22, 1], "coef": [[[], "76372788", "323323"]]}, {"key": ["BA", 1, [], [[0, 3]], -22, 1], "coef": [[[], "-243888382", "969969"]]}, {"key": ["BA", 1, [1], [[0, 2]], -22, 1], "coef": [[[], "76372788", "323323"]]}, {"key": ["BA", 1, [1], [[0, 1]], -22, 2], "coef": [[[], "76372788", "323323"]]}, {"key": ["BA", 1, [], [[0, 2]], -22, 2], "coef": [[[], "-179223782", "969969"]]}, {"key": ["BA", 1, [2], [[0, 1]], -21, 1], "coef": [[[], "-75432212", "323323"]]}, {"key": ["BA", 1, [], [[0, 3]], -21, 1], "coef": [[[], "1274465606", "4849845"]]}, {"key": ["BA", 1, [1], [[0, 2]], -21, 1], "coef": [[[], "-75432212", "323323"]]}, {"key": ["BA", 1, [1], [[0, 1]], -21, 2], "coef": [[[], "-75432212", "323323"]]}, {"key": ["BA", 1, [], [[0, 2]], -21, 2], "coef": [[[], "920103598", "4849845"]]}, {"key": ["BA", 1, [2], [[0, 1]], -20, 1], "coef": [[[], "223340540", "969969"]]}, {"key": ["BA", 1, [], [[0, 3]], -20, 1], "coef": [[[], "-1318807046", "4849845"]]}, {"key": ["BA", 1, [1], [[0, 2]], -20, 1], "coef": [[[], "223340540", "969969"]]}, {"key": ["BA", 1, [1], [[0, 1]], -20, 2], "coef": [[[], "223340540", "969969"]]}, {"key": ["BA", 1, [], [[0, 2]], -20, 2], "coef": [[[], "-938579198", "4849845"]]}, {"key": ["BA", 1, [2], [[0, 1]], -19, 1], "coef": [[[], "-1101183196", "4849845"]]}, {"key": ["BA", 1, [], [[0, 3]], -19, 1], "coef": [[[], "193626962", "692835"]]}, {"key": ["BA", 1, [1], [[0, 2]], -19, 1], "coef": [[[], "-1101183196", "4849845"]]}, {"key": ["BA", 1, [1], [[0, 1]], -19, 2], "coef": [[[], "-1101183196", "4849845"]]}, {"key": ["BA", 1, [], [[0, 2]], -19, 2], "coef": [[[], "952990166", "4849845"]]}, {"key": ["BA", 1, [2], [[0, 1]], -18, 1], "coef": [[[], "57097204", "255255"]]}, {"key": ["BA", 1, [], [[0, 3]], -18, 1], "coef": [[[], "-10421198", "36465"]]}, {"key": ["BA", 1, [1], [[0, 2]], -18, 1], "coef": [[[], "57097204", "255255"]]}, {"key": ["BA", 1, [1], [[0, 1]], -18, 2], "coef": [[[], "57097204", "255255"]]}, {"key": ["BA", 1, [], [[0, 2]], -18, 2], "coef": [[[], "-50748494", "255255"]]}, {"key": ["BA", 1, [2], [[0, 1]], -17, 1], "coef": [[[], "-168568892", "765765"]]}, {"key": ["BA", 1, [], [[0, 3]], -17, 1], "coef": [[[], "10615678", "36465"]]}, {"key": ["BA", 1, [1], [[0, 2]], -17, 1], "coef": [[[], "-168568892", "765765"]]}, {"key": ["BA", 1, [1], [[0, 1]], -17, 2], "coef": [[[], "-168568892", "765765"]]}, {"key": ["BA", 1, [], [[0, 2]], -17, 2], "coef": [[[], "153606842", "765765"]]}, {"key": ["BA", 1, [2], [[0, 1]], -16, 1], "coef": [[[], "9746236", "45045"]]}, {"key": ["BA", 1, [], [[0, 3]], -16, 1], "coef": [[[], "-634142", "2145"]]}, {"key": ["BA", 1, [1], [[0, 2]], -16, 1], "coef": [[[], "9746236", "45045"]]}, {"key": ["BA", 1, [1], [[0, 1]], -16, 2], "coef": [[[], "9746236", "45045"]]}, {"key": ["BA", 1, [], [[0, 2]], -16, 2], "coef": [[[], "-1819010", "9009"]]}, {"key": ["BA", 1, [2], [[0, 1]], -15, 1], "coef": [[[], "-9566056", "45045"]]}, {"key": ["BA", 1, [], [[0, 3]], -15, 1], "coef": [[[], "642332", "2145"]]}, {"key": ["BA", 1, [1], [[0, 2]], -15, 1], "coef": [[[], "-9566056", "45045"]]}, {"key": ["BA", 1, [1], [[0, 1]], -15, 2], "coef": [[[], "-9566056", "45045"]]}, {"key": ["BA", 1, [], [[0, 2]], -15, 2], "coef": [[[], "1827200", "9009"]]}, {"key": ["BA", 1, [2], [[0, 1]], -14, 1], "coef": [[[], "9373864", "45045"]]}, {"key": ["BA", 1, [], [[0, 3]], -14, 1], "coef": [[[], "-649196", "2145"]]}, {"key": ["BA", 1, [1], [[0, 2]], -14, 1], "coef": [[[], "9373864", "45045"]]}, {"key": ["BA", 1, [1], [[0, 1]], -14, 2], "coef": [[[], "9373864", "45045"]]}, {"key": ["BA", 1, [], [[0, 2]], -14, 2], "coef": [[[], "-9160024", "45045"]]}, {"key": ["BA", 1, [2], [[0, 1]], -13, 1], "coef": [[[], "-9167944", "45045"]]}, {"key": ["BA", 1, [], [[0, 3]], -13, 1], "coef": [[[], "4583972", "15015"]]}, {"key": ["BA", 1, [1], [[0, 2]], -13, 1], "coef": [[[], "-9167944", "45045"]]}, {"key": ["BA", 1, [1], [[0, 1]], -13, 2], "coef": [[[], "-9167944", "45045"]]}, {"key": ["BA", 1, [], [[0, 2]], -13, 2], "coef": [[[], "9167944", "45045"]]}, {"key": ["BA", 1, [2], [[0, 1]], -12, 1], "coef": [[[], "9373864", "45045"]]}, {"key": ["BA", 1, [], [[0, 3]], -12, 1], "coef": [[[], "-4829492", "15015"]]}, {"key": ["BA", 1, [1], [[0, 2]], -12, 1], "coef": [[[], "9373864", "45045"]]}, {"key": ["BA", 1, [1], [[0, 1]], -12, 2], "coef": [[[], "9373864", "45045"]]}, {"key": ["BA", 1, [], [[0, 2]], -12, 2], "coef": [[[], "-1369672", "6435"]]}, {"key": ["BA", 1, [2], [[0, 1]], -11, 1], "coef": [[[], "-9566056", "45045"]]}, {"key": ["BA", 1, [], [[0, 3]], -11, 1], "coef": [[[], "5069732", "15015"]]}, {"key": ["BA", 1, [1], [[0, 2]], -11, 1], "coef": [[[], "-9566056", "45045"]]}, {"key": ["BA", 1, [1], [[0, 1]], -11, 2], "coef": [[[], "-9566056", "45045"]]}, {"key": ["BA", 1, [], [[0, 2]], -11, 2], "coef": [[[], "1428016", "6435"]]}, {"key": ["BA", 1, [2], [[0, 1]], -10, 1], "coef": [[[], "9746236", "45045"]]}, {"key": ["BA", 1, [], [[0, 3]], -10, 1], "coef": [[[], "-5307242", "15015"]]}, {"key": ["BA", 1, [1], [[0, 2]], -10, 1], "coef": [[[], "9746236", "45045"]]}, {"key": ["BA", 1, [1], [[0, 1]], -10, 2], "coef": [[[], "9746236", "45045"]]}, {"key": ["BA", 1, [], [[0, 2]], -10, 2], "coef": [[[], "-1485346", "6435"]]}, {"key": ["BA", 1, [2], [[0, 1]], -9, 1], "coef": [[[], "-168568892", "765765"]]}, {"key": ["BA", 1, [], [[0, 3]], -9, 1], "coef": [[[], "94259146", "255255"]]}, {"key": ["BA", 1, [1], [[0, 2]], -9, 1], "coef": [[[], "-168568892", "765765"]]}, {"key": ["BA", 1, [1], [[0, 1]], -9, 2], "coef": [[[], "-168568892", "765765"]]}, {"key": ["BA", 1, [], [[0, 2]], -9, 2], "coef": [[[], "26218706", "109395"]]}, {"key": ["BA", 1, [2], [[0, 1]], -8, 1], "coef": [[[], "57097204", "255255"]]}, {"key": ["BA", 1, [], [[0, 3]], -8, 1], "coef": [[[], "-98343226", "255255"]]}, {"key": ["BA", 1, [1], [[0, 2]], -8, 1], "coef": [[[], "57097204", "255255"]]}, {"key": ["BA", 1, [1], [[0, 1]], -8, 2], "coef": [[[], "57097204", "255255"]]}, {"key": ["BA", 1, [], [[0, 2]], -8, 2], "coef": [[[], "-3021234", "12155"]]}, {"key": ["BA", 1, [2], [[0, 1]], -7, 1], "coef": [[[], "-1101183196", "4849845"]]}, {"key": ["BA", 1, [], [[0, 3]], -7, 1], "coef": [[[], "1948160854", "4849845"]]}, {"key": ["BA", 1, [1], [[0, 2]], -7, 1], "coef": [[[], "-1101183196", "4849845"]]}, {"key": ["BA", 1, [1], [[0, 1]], -7, 2], "coef": [[[], "-1101183196", "4849845"]]}, {"key": ["BA", 1, [], [[0, 2]], -7, 2], "coef": [[[], "59494106", "230945"]]}, {"key": ["BA", 1, [2], [[0, 1]], -6, 1], "coef": [[[], "223340540", "969969"]]}, {"key": ["BA", 1, [], [[0, 3]], -6, 1], "coef": [[[], "-2031301054", "4849845"]]}, {"key": ["BA", 1, [1], [[0, 2]], -6, 1], "coef": [[[], "223340540", "969969"]]}, {"key": ["BA", 1, [1], [[0, 1]], -6, 2], "coef": [[[], "223340540", "969969"]]}, {"key": ["BA", 1, [], [[0, 2]], -6, 2], "coef": [[[], "-431608734", "1616615"]]}, {"key": ["BA", 1, [2], [[0, 1]], -5, 1], "coef": [[[], "-75432212", "323323"]]}, {"key": ["BA", 1, [], [[0, 3]], -5, 1], "coef": [[[], "2119983934", "4849845"]]}, {"key": ["BA", 1, [1], [[0, 2]], -5, 1], "coef": [[[], "-75432212", "323323"]]}, {"key": ["BA", 1, [1], [[0, 1]], -5, 2], "coef": [[[], "-75432212", "323323"]]}, {"key": ["BA", 1, [], [[0, 2]], -5, 2], "coef": [[[], "1342862762", "4849845"]]}, {"key": ["BA", 1, [2], [[0, 1]], -4, 1], "coef": [[[], "76372788", "323323"]]}, {"key": ["BA", 1, [], [[0, 3]], -4, 1], "coef": [[[], "-443466710", "969969"]]}, {"key": ["BA", 1, [1], [[0, 2]], -4, 1], "coef": [[[], "76372788", "323323"]]}, {"key": ["BA", 1, [1], [[0, 1]], -4, 2], "coef": [[[], "76372788", "323323"]]}, {"key": ["BA", 1, [], [[0, 2]], -4, 2], "coef": [[[], "-279012946", "969969"]]}, {"key": ["BA", 1, [2], [[0, 1]], -3, 1], "coef": [[[], "-1777266796", "7436429"]]}, {"key": ["BA", 1, [], [[0, 3]], -3, 1], "coef": [[[], "10711877962", "22309287"]]}, {"key": ["BA", 1, [1], [[0, 2]], -3, 1], "coef": [[[], "-1777266796", "7436429"]]}, {"key": ["BA", 1, [1], [[0, 1]], -3, 2], "coef": [[[], "-1777266796", "7436429"]]}, {"key": ["BA", 1, [], [[0, 2]], -3, 2], "coef": [[[], "6688889078", "22309287"]]}, {"key": ["BA", 1, [2], [[0, 1]], -2, 1], "coef": [[[], "5391291820", "22309287"]]}, {"key": ["BA", 1, [], [[0, 3]], -2, 1], "coef": [[[], "-11336537998", "22309287"]]}, {"key": ["BA", 1, [1], [[0, 2]], -2, 1], "coef": [[[], "5391291820", "22309287"]]}, {"key": ["BA", 1, [1], [[0, 1]], -2, 2], "coef": [[[], "5391291820", "22309287"]]}, {"key": ["BA", 1, [], [[0, 2]], -2, 2], "coef": [[[], "-2338697318", "7436429"]]}, {"key": ["BA", 1, [2], [[0, 1]], -1, 1], "coef": [[[], "-136210089868", "557732175"]]}, {"key": ["BA", 1, [], [[0, 3]], -1, 1], "coef": [[[], "60966073094", "111546435"]]}, {"key": ["BA", 1, [1], [[0, 2]], -1, 1], "coef": [[[], "-136210089868", "557732175"]]}, {"key": ["BA", 1, [1], [[0, 1]], -1, 2], "coef": [[[], "-136210089868", "557732175"]]}, {"key": ["BA", 1, [], [[0, 2]], -1, 2], "coef": [[[], "62155901734", "185910725"]]}, {"key": ["BA", 1, [2], [[0, 1]], 0, 1], "coef": [[[], "137582969068", "557732175"]]}, {"key": ["BA", 1, [], [[0, 3]], 0, 1], "coef": [[[], "-68791484534", "111546435"]]}, {"key": ["BA", 1, [1], [[0, 2]], 0, 1], "coef": [[[], "137582969068", "557732175"]]}, {"key": ["BA", 1, [1], [[0, 1]], 0, 2], "coef": [[[], "137582969068", "557732175"]]}, {"key": ["BA", 1, [], [[0, 2]], 0, 2], "coef": [[[], "-68791484534", "185910725"]]}, {"key": ["BA", 1, [], [[0, 1]], -26, 3], "coef": [[[], "-68791484534", "557732175"]]}, {"key": ["BA", 1, [], [[0, 1]], -25, 3], "coef": [[[], "68105044934", "557732175"]]}, {"key": ["BA", 1, [], [[0, 1]], -24, 3], "coef": [[[], "-2695645910", "22309287"]]}, {"key": ["BA", 1, [], [[0, 1]], -23, 3], "coef": [[[], "888633398", "7436429"]]}, {"key": ["BA", 1, [], [[0, 1]], -22, 3], "coef": [[[], "-38186394", "323323"]]}, {"key": ["BA", 1, [], [[0, 1]], -21, 3], "coef": [[[], "37716106", "323323"]]}, {"key": ["BA", 1, [], [[0, 1]], -20, 3], "coef": [[[], "-111670270", "969969"]]}, {"key": ["BA", 1, [], [[0, 1]], -19, 3], "coef": [[[], "550591598", "4849845"]]}, {"key": ["BA", 1, [], [[0, 1]], -18, 3], "coef": [[[], "-28548602", "255255"]]}, {"key": ["BA", 1, [], [[0, 1]], -17, 3], "coef": [[[], "84284446", "765765"]]}, {"key": ["BA", 1, [], [[0, 1]], -16, 3], "coef": [[[], "-4873118", "45045"]]}, {"key": ["BA", 1, [], [[0, 1]], -15, 3], "coef": [[[], "4783028", "45045"]]}, {"key": ["BA", 1, [], [[0, 1]], -14, 3], "coef": [[[], "-4686932", "45045"]]}, {"key": ["BA", 1, [], [[0, 1]], -13, 3], "coef": [[[], "4583972", "45045"]]}, {"key": ["BA", 1, [], [[0, 1]], -12, 3], "coef": [[[], "-4686932", "45045"]]}, {"key": ["BA", 1, [], [[0, 1]], -11, 3], "coef": [[[], "4783028", "45045"]]}, {"key": ["BA", 1, [], [[0, 1]], -10, 3], "coef": [[[], "-4873118", "45045"]]}, {"key": ["BA", 1, [], [[0, 1]], -9, 3], "coef": [[[], "84284446", "765765"]]}, {"key": ["BA", 1, [], [[0, 1]], -8, 3], "coef": [[[], "-28548602", "255255"]]}, {"key": ["BA", 1, [], [[0, 1]], -7, 3], "coef": [[[], "550591598", "4849845"]]}, {"key": ["BA", 1, [], [[0, 1]], -6, 3], "coef": [[[], "-111670270", "969969"]]}, {"key": ["BA", 1, [], [[0, 1]], -5, 3], "coef": [[[], "37716106", "323323"]]}, {"key": ["BA", 1, [], [[0, 1]], -4, 3], "coef": [[[], "-38186394", "323323"]]}, {"key": ["BA", 1, [], [[0, 1]], -3, 3], "coef": [[[], "888633398", "7436429"]]}, {"key": ["BA", 1, [], [[0, 1]], -2, 3], "coef": [[[], "-2695645910", "22309287"]]}, {"key": ["BA", 1, [], [[0, 1]], -1, 3], "coef": [[[], "68105044934", "557732175"]]}, {"key": ["BA", 1, [], [[0, 1]], 0, 3], "coef": [[[], "-68791484534", "557732175"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -26, 1], "coef": [[[], "-137582969068", "557732175"]]}, {"key": ["BA", 0, [], [[0, 3]], -26, 1], "coef": [[[], "68791484534", "185910725"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -25, 1], "coef": [[[], "136210089868", "557732175"]]}, {"key": ["BA", 0, [], [[0, 3]], -25, 1], "coef": [[[], "-56206758534", "185910725"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -24, 1], "coef": [[[], "-5391291820", "22309287"]]}, {"key": ["BA", 0, [], [[0, 3]], -24, 1], "coef": [[[], "1981748726", "7436429"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -23, 1], "coef": [[[], "1777266796", "7436429"]]}, {"key": ["BA", 0, [], [[0, 3]], -23, 1], "coef": [[[], "-5380077574", "22309287"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -22, 1], "coef": [[[], "-76372788", "323323"]]}, {"key": ["BA", 0, [], [[0, 3]], -22, 1], "coef": [[[], "214348346", "969969"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -21, 1], "coef": [[[], "75432212", "323323"]]}, {"key": ["BA", 0, [], [[0, 3]], -21, 1], "coef": [[[], "-988500754", "4849845"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -20, 1], "coef": [[[], "-223340540", "969969"]]}, {"key": ["BA", 0, [], [[0, 3]], -20, 1], "coef": [[[], "304866118", "1616615"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -19, 1], "coef": [[[], "1101183196", "4849845"]]}, {"key": ["BA", 0, [], [[0, 3]], -19, 1], "coef": [[[], "-282325886", "1616615"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -18, 1], "coef": [[[], "-57097204", "255255"]]}, {"key": ["BA", 0, [], [[0, 3]], -18, 1], "coef": [[[], "13748674", "85085"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -17, 1], "coef": [[[], "168568892", "765765"]]}, {"key": ["BA", 0, [], [[0, 3]], -17, 1], "coef": [[[], "-114208546", "765765"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -16, 1], "coef": [[[], "-9746236", "45045"]]}, {"key": ["BA", 0, [], [[0, 3]], -16, 1], "coef": [[[], "1235098", "9009"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -15, 1], "coef": [[[], "9566056", "45045"]]}, {"key": ["BA", 0, [], [[0, 3]], -15, 1], "coef": [[[], "-1128628", "9009"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -14, 1], "coef": [[[], "-9373864", "45045"]]}, {"key": ["BA", 0, [], [[0, 3]], -14, 1], "coef": [[[], "5114612", "45045"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -13, 1], "coef": [[[], "9167944", "45045"]]}, {"key": ["BA", 0, [], [[0, 3]], -13, 1], "coef": [[[], "-4583972", "45045"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -12, 1], "coef": [[[], "-9373864", "45045"]]}, {"key": ["BA", 0, [], [[0, 3]], -12, 1], "coef": [[[], "4259252", "45045"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -11, 1], "coef": [[[], "9566056", "45045"]]}, {"key": ["BA", 0, [], [[0, 3]], -11, 1], "coef": [[[], "-3922916", "45045"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -10, 1], "coef": [[[], "-9746236", "45045"]]}, {"key": ["BA", 0, [], [[0, 3]], -10, 1], "coef": [[[], "3570746", "45045"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -9, 1], "coef": [[[], "168568892", "765765"]]}, {"key": ["BA", 0, [], [[0, 3]], -9, 1], "coef": [[[], "-54360346", "765765"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -8, 1], "coef": [[[], "-57097204", "255255"]]}, {"key": ["BA", 0, [], [[0, 3]], -8, 1], "coef": [[[], "15851182", "255255"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -7, 1], "coef": [[[], "1101183196", "4849845"]]}, {"key": ["BA", 0, [], [[0, 3]], -7, 1], "coef": [[[], "-254205538", "4849845"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -6, 1], "coef": [[[], "-223340540", "969969"]]}, {"key": ["BA", 0, [], [[0, 3]], -6, 1], "coef": [[[], "202104346", "4849845"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -5, 1], "coef": [[[], "75432212", "323323"]]}, {"key": ["BA", 0, [], [[0, 3]], -5, 1], "coef": [[[], "-142982426", "4849845"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -4, 1], "coef": [[[], "-76372788", "323323"]]}, {"key": ["BA", 0, [], [[0, 3]], -4, 1], "coef": [[[], "14770018", "969969"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -3, 1], "coef": [[[], "1777266796", "7436429"]]}, {"key": ["BA", 0, [], [[0, 3]], -3, 1], "coef": [[[], "48277186", "22309287"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -2, 1], "coef": [[[], "-5391291820", "22309287"]]}, {"key": ["BA", 0, [], [[0, 3]], -2, 1], "coef": [[[], "-553954358", "22309287"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -1, 1], "coef": [[[], "136210089868", "557732175"]]}, {"key": ["BA", 0, [], [[0, 3]], -1, 1], "coef": [[[], "32410185734", "557732175"]]}, {"key": ["BA", 1, [-2], [[0, 1]], 0, 1], "coef": [[[], "-137582969068", "557732175"]]}, {"key": ["BA", 0, [], [[0, 3]], 0, 1], "coef": [[[], "-68791484534", "557732175"]]}, {"key": ["R", -25, 4], "coef": [[[], "-48", "1"]]}, {"key": ["R", -24, 4], "coef": [[[], "72", "1"]]}, {"key": ["R", -23, 4], "coef": [[[], "-88", "1"]]}, {"key": ["R", -22, 4], "coef": [[[], "100", "1"]]}, {"key": ["R", -21, 4], "coef": [[[], "-548", "5"]]}, {"key": ["R", -20, 4], "coef": [[[], "588", "5"]]}, {"key": ["R", -19, 4], "coef": [[[], "-4356", "35"]]}, {"key": ["R", -18, 4], "coef": [[[], "4566", "35"]]}, {"key": ["R", -17, 4], "coef": [[[], "-14258", "105"]]}, {"key": ["R", -16, 4], "coef": [[[], "14762", "105"]]}, {"key": ["R", -15, 4], "coef": [[[], "-167422", "1155"]]}, {"key": ["R", -14, 4], "coef": [[[], "172042", "1155"]]}, {"key": ["R", -13, 4], "coef": [[[], "-2291986", "15015"]]}, {"key": ["R", -12, 4], "coef": [[[], "2343466", "15015"]]}, {"key": ["R", -11, 4], "coef": [[[], "-2391514", "15015"]]}, {"key": ["R", -10, 4], "coef": [[[], "2436559", "15015"]]}, {"key": ["R", -9, 4], "coef": [[[], "-42142223", "255255"]]}, {"key": ["R", -8, 4], "coef": [[[], "14274301", "85085"]]}, {"key": ["R", -7, 4], "coef": [[[], "-275295799", "1616615"]]}, {"key": ["R", -6, 4], "coef": [[[], "55835135", "323323"]]}, {"key": ["R", -5, 4], "coef": [[[], "-56574159", "323323"]]}, {"key": ["R", -4, 4], "coef": [[[], "57279591", "323323"]]}, {"key": ["R", -3, 4], "coef": [[[], "-1332950097", "7436429"]]}, {"key": ["R", -2, 4], "coef": [[[], "1347822955", "7436429"]]}, {"key": ["R", -1, 4], "coef": [[[], "-34052522467", "185910725"]]}, {"key": ["R", 0, 4], "coef": [[[], "34395742267", "185910725"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -26, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -26, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -26, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -26, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -26, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -26, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -26, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -26, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -26, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -26, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -26, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -25, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -25, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -25, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -25, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -25, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -25, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -25, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -25, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -25, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -25, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -25, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -24, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -24, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -24, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -24, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -24, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -24, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -24, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -24, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -24, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -24, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -24, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -23, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -23, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -23, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -23, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -23, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -23, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -23, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -23, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -23, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -23, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -23, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -22, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -22, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -22, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -22, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -22, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -22, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -22, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -22, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -22, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -22, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -22, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -21, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -21, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -21, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -21, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -21, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -21, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -21, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -21, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -21, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -21, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -21, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -20, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -20, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -20, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -20, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -20, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -20, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -20, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -20, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -20, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -20, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -20, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -19, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -19, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -19, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -19, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -19, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -19, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -19, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -19, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -19, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -19, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -19, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -18, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -18, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -18, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -18, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -18, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -18, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -18, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -18, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -18, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -18, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -18, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -17, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -17, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -17, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -17, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -17, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -17, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -17, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -17, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -17, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -17, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -17, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -16, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -16, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -16, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -16, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -16, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -16, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -16, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -16, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -16, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -16, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -16, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -15, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -15, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -15, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -15, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -15, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -15, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -15, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -15, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -15, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -15, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -15, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -14, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -14, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -14, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -14, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -14, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -14, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -14, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -14, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -14, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -14, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -14, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -13, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -13, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -13, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -13, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -13, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -13, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -13, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -13, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -13, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -13, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -13, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -12, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -12, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -12, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -12, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -12, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -12, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -12, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -12, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -12, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -12, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -12, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -11, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -11, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -11, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -11, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -11, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -11, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -11, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -11, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -11, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -11, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -11, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -10, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -10, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -10, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -10, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -10, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -10, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -10, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -10, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -10, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -10, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -10, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -9, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -9, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -9, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -9, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -9, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -9, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -9, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -9, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -9, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -9, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -9, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -8, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -8, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -8, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -8, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -8, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -8, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -8, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -8, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -8, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -8, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -8, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -7, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -7, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -7, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -7, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -7, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -7, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -7, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -7, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -7, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -7, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -7, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -6, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -6, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -6, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -6, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -6, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -6, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -6, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -6, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -6, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -6, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -6, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -5, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -5, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -5, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -5, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -5, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -5, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -5, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -5, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -5, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -5, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -5, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -4, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -4, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -4, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -4, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -4, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -4, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -4, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -4, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -4, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -4, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -4, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -3, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -3, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -3, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -3, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -3, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -3, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -3, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -3, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -3, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -3, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -3, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -2, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -2, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -2, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -2, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -2, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -2, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -2, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -2, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -2, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -2, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -2, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -1, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -1, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -1, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -1, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -1, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -1, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -1, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -1, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -1, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -1, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -1, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], 0, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], 0, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], 0, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], 0, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], 0, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], 0, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], 0, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], 0, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], 0, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], 0, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], 0, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -26, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -26, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -25, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -25, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -24, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -24, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -23, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -23, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -22, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -22, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -21, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -21, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -20, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -20, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -19, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -19, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -18, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -18, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -17, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -17, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -16, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -16, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -15, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -15, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -14, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -14, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -13, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -13, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -12, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -12, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -11, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -11, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -10, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -10, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -9, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -9, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -8, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -8, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -7, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -7, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -6, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -6, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -5, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -5, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -4, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -4, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -3, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -3, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -2, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -2, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -1, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -1, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], 0, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], 0, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -26, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -26, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -25, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -25, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -24, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -24, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -23, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -23, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -22, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -22, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -21, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -21, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -20, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -20, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -19, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -19, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -18, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -18, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -17, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -17, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -16, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -16, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -15, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -15, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -14, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -14, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -13, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -13, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -12, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -12, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -11, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -11, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -10, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -10, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -9, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -9, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -8, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -8, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -7, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -7, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -6, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -6, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -5, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -5, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -4, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -4, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -3, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -3, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -2, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -2, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -1, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -1, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], 0, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], 0, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -26, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -25, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -24, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -23, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -22, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -21, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -20, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -19, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -18, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -17, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -16, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -15, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -14, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -13, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -12, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -11, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -10, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -9, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -8, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -7, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -6, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -5, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -4, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -3, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -2, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -1, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], 0, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -26, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -26, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -25, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -25, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -24, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -24, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -23, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -23, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -22, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -22, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -21, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -21, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -20, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -20, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -19, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -19, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -18, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -18, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -17, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -17, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -16, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -16, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -15, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -15, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -14, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -14, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -13, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -13, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -12, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -12, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -11, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -11, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -10, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -10, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -9, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -9, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -8, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -8, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -7, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -7, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -6, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -6, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -5, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -5, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -4, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -4, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -3, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -3, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -2, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -2, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -1, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -1, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], 0, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], 0, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -26, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -26, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -25, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -25, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -24, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -24, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -23, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -23, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -22, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -22, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -21, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -21, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -20, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -20, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -19, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -19, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -18, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -18, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -17, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -17, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -16, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -16, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -15, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -15, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -14, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -14, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -13, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -13, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -12, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -12, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -11, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -11, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -10, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -10, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -9, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -9, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -8, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -8, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -7, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -7, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -6, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -6, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -5, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -5, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -4, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -4, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -3, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -3, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -2, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -2, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -1, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -1, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], 0, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], 0, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 0, [], [], 1, 5], "coef": [[[], "32", "1"]]}, {"key": ["R", 1, 5], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -26, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -26, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -25, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -25, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -24, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -24, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -23, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -23, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -22, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -22, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -21, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -21, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -20, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -20, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -19, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -19, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -18, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -18, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -17, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -17, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -16, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -16, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -15, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -15, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -14, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -14, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -13, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -13, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -12, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -12, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -11, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -11, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -10, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -10, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -9, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -9, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -8, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -8, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -7, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -7, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -6, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -6, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -5, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -5, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -4, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -4, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -3, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -3, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -2, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -2, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -1, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -1, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], 0, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], 0, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -26, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -25, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -24, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -23, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -22, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -21, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -20, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -19, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -18, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -17, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -16, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -15, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -14, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -13, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -12, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -11, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -10, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -9, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -8, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -7, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -6, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -5, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -4, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -3, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -2, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -1, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], 0, 1], "coef": [[["z3"], "-32", "1"]]}], "29": [{"key": ["R", -27, 1], "coef": [[[], "29863426055858298312899351", "403543612495202068890000"], [["z3"], "-32", "1"]]}, {"key": ["R", -26, 1], "coef": [[[], "-342927333924636090608159", "2022774999975950220000"], [["pi2"], "8", "3"], [["z3"], "48", "1"]]}, {"key": ["R", -25, 1], "coef": [[[], "34960985801263360826956013", "148240510712523208980000"], [["pi2"], "-8", "3"], [["z3"], "-176", "3"]]}, {"key": ["R", -24, 1], "coef": [[[], "-530098944000799509240893", "2012128815765550482000"], [["pi2"], "10", "3"], [["z3"], "200", "3"]]}, {"key": ["R", -23, 1], "coef": [[[], "16474505331187007230223886049", "60531541874280310333500000"], [["pi2"], "-10", "3"], [["z3"], "-1096", "15"]]}, {"key": ["R", -22, 1], "coef": [[[], "-1865608641773585318502037307", "6984408677801574269250000"], [["pi2"], "98", "27"], [["z3"], "392", "5"]]}, {"key": ["R", -21, 1], "coef": [[[], "29287524792572940632703148049", "115560216305444228818500000"], [["pi2"], "-98", "27"], [["z3"], "-2904", "35"]]}, {"key": ["R", -20, 1], "coef": [[[], "-789729574464231244500614338399", "3389766344959697378676000000"], [["pi2"], "205", "54"], [["z3"], "3044", "35"]]}, {"key": ["R", -19, 1], "coef": [[[], "58401357735447705941787798373", "281611357888959474536160000"], [["pi2"], "-205", "54"], [["z3"], "-28516", "315"]]}, {"key": ["R", -18, 1], "coef": [[[], "-1474428296755292754957305671523", "8320335573991984474932000000"], [["pi2"], "5269", "1350"], [["z3"], "29524", "315"]]}, {"key": ["R", -17, 1], "coef": [[[], "15979635620949480485128850704907", "111862289383670013496308000000"], [["pi2"], "-5269", "1350"], [["z3"], "-334844", "3465"]]}, {"key": ["R", -16, 1], "coef": [[[], "-11643130972045638943008123194747", "111862289383670013496308000000"], [["pi2"], "5369", "1350"], [["z3"], "344084", "3465"]]}, {"key": ["R", -15, 1], "coef": [[[], "87630132975180492036578049789671", "1454209761987710175452004000000"], [["pi2"], "-5369", "1350"], [["z3"], "-4583972", "45045"]]}, {"key": ["R", -14, 1], "coef": [[[], "-73494506672197196372757851", "7829908531364706827040000"], [["pi2"], "266681", "66150"], [["z3"], "4686932", "45045"]]}, {"key": ["R", -13, 1], "coef": [[[], "-81552461030619470332666894179961", "1454209761987710175452004000000"], [["pi2"], "-266681", "66150"], [["z3"], "-4783028", "45045"]]}, {"key": ["R", -12, 1], "coef": [[[], "2355628303644461036787055421713", "27965572345917503374077000000"], [["pi2"], "1077749", "264600"], [["z3"], "4873118", "45045"]]}, {"key": ["R", -11, 1], "coef": [[[], "-194924162333844186199595953323479", "1901658919522390229437236000000"], [["pi2"], "-1077749", "264600"], [["z3"], "-84284446", "765765"]]}, {"key": ["R", -10, 1], "coef": [[[], "16435289811850694207069104629781", "141445704757863736073844000000"], [["pi2"], "9778141", "2381400"], [["z3"], "28548602", "255255"]]}, {"key": ["R", -9, 1], "coef": [[[], "-1770563386507604047373207389271", "13911601079714598042086304000"], [["pi2"], "-9778141", "2381400"], [["z3"], "-550591598", "4849845"]]}, {"key": ["R", -8, 1], "coef": [[[], "112280460861888646588677857547329", "821170897066486689984261000000"], [["pi2"], "1968329", "476280"], [["z3"], "111670270", "969969"]]}, {"key": ["R", -7, 1], "coef": [[[], "-86641643971479374024748717163327", "597215197866535774534008000000"], [["pi2"], "-1968329", "476280"], [["z3"], "-37716106", "323323"]]}, {"key": ["R", -6, 1], "coef": [[[], "11028751261318236194809590131528347", "72263038941850828718614968000000"], [["pi2"], "239437889", "57629880"], [["z3"], "38186394", "323323"]]}, {"key": ["R", -5, 1], "coef": [[[], "-264845174499433054511186346133732801", "1662049895662569060528144264000000"], [["pi2"], "-239437889", "57629880"], [["z3"], "-888633398", "7436429"]]}, {"key": ["R", -4, 1], "coef": [[[], "1829016859969497892870986161065661", "11080332637750460403520961760000"], [["pi2"], "240505109", "57629880"], [["z3"], "2695645910", "22309287"]]}, {"key": ["R", -3, 1], "coef": [[[], "-23354449781871314835757361356008901", "138504157971880755044012022000000"], [["pi2"], "-240505109", "57629880"], [["z3"], "-68105044934", "557732175"]]}, {"key": ["R", -2, 1], "coef": [[[], "1023088438838241334803767877273743", "6110477557582974487235824500000"], [["pi2"], "40799043101", "9739449720"], [["z3"], "68791484534", "557732175"]]}, {"key": ["R", -1, 1], "coef": [[[], "-565533621971918115531935394711248489", "3739612265240780386188324594000000"], [["pi2"], "-40799043101", "9739449720"], [["z3"], "-625072504006", "5019589575"]]}, {"key": ["R", 0, 1], "coef": [[[], "611055641137773463734880344267362131", "7479224530481560772376649188000000"], [["pi2"], "40931552621", "9739449720"], [["z3"], "630809177806", "5019589575"]]}, {"key": ["R", -27, 2], "coef": [[[], "-1950385193654263", "6699478886100"], [["pi2"], "-16", "3"]]}, {"key": ["R", -26, 2], "coef": [[[], "5949035752314803", "40196873316600"], [["pi2"], "8", "1"]]}, {"key": ["R", -25, 2], "coef": [[[], "16386281772859", "939667168440"], [["pi2"], "-88", "9"]]}, {"key": ["R", -24, 2], "coef": [[[], "-1750354624810543", "11131441841520"], [["pi2"], "100", "9"]]}, {"key": ["R", -23, 2], "coef": [[[], "4972967437202948399", "18088592992470000"], [["pi2"], "-548", "45"]]}, {"key": ["R", -22, 2], "coef": [[[], "-2239498262997239603", "6029530997490000"], [["pi2"], "196", "15"]]}, {"key": ["R", -21, 2], "coef": [[[], "1730890967059239751", "3836974271130000"], [["pi2"], "-484", "35"]]}, {"key": ["R", -20, 2], "coef": [[[], "-1145611858465539469", "2221406156970000"], [["pi2"], "1522", "105"]]}, {"key": ["R", -19, 2], "coef": [[[], "25874015404322438747", "45583254341024400"], [["pi2"], "-14258", "945"]]}, {"key": ["R", -18, 2], "coef": [[[], "-547558913202009817", "900854828874000"], [["pi2"], "14762", "945"]]}, {"key": ["R", -17, 2], "coef": [[[], "40979782506177829289", "64284076634778000"], [["pi2"], "-167422", "10395"]]}, {"key": ["R", -16, 2], "coef": [[[], "-45747313016234135773", "69641083021009500"], [["pi2"], "172042", "10395"]]}, {"key": ["R", -15, 2], "coef": [[[], "13404617295719920973", "20118535094958300"], [["pi2"], "-2291986", "135135"]]}, {"key": ["R", -14, 2], "coef": [[[], "-3611523533052588739921", "5432004475638741000"], [["pi2"], "2343466", "135135"]]}, {"key": ["R", -13, 2], "coef": [[[], "1765816281960676654519", "2716002237819370500"], [["pi2"], "-2391514", "135135"]]}, {"key": ["R", -12, 2], "coef": [[[], "-308785914919145827217", "472348215272934000"], [["pi2"], "2436559", "135135"]]}, {"key": ["R", -11, 2], "coef": [[[], "4159710771630426635310847", "6279397173838384596000"], [["pi2"], "-42142223", "2297295"]]}, {"key": ["R", -10, 2], "coef": [[[], "-12659772982112744044303223", "18838191521515153788000"], [["pi2"], "14274301", "765765"]]}, {"key": ["R", -9, 2], "coef": [[[], "4626958997252112541700427773", "6800587139266970517468000"], [["pi2"], "-275295799", "14549535"]]}, {"key": ["R", -8, 2], "coef": [[[], "-485934900025868055036961919", "708394493673642762236250"], [["pi2"], "55835135", "2909907"]]}, {"key": ["R", -7, 2], "coef": [[[], "15585407057006459145233407063", "22668623797556568391560000"], [["pi2"], "-18858053", "969969"]]}, {"key": ["R", -6, 2], "coef": [[[], "-15497563987193056589061014203", "22668623797556568391560000"], [["pi2"], "6364399", "323323"]]}, {"key": ["R", -5, 2], "coef": [[[], "8065969240295571135052552714927", "11991701988907424679135240000"], [["pi2"], "-444316699", "22309287"]]}, {"key": ["R", -4, 2], "coef": [[[], "-390921743056826524371991106807", "599585099445371233956762000"], [["pi2"], "1347822955", "66927861"]]}, {"key": ["R", -3, 2], "coef": [[[], "92628584007654919939370723952419", "149896274861342808489190500000"], [["pi2"], "-34052522467", "1673196525"]]}, {"key": ["R", -2, 2], "coef": [[[], "-84528852283589007124615720685669", "149896274861342808489190500000"], [["pi2"], "34395742267", "1673196525"]]}, {"key": ["R", -1, 2], "coef": [[[], "1929165136113356822708287826463713", "4047199421256255829208143500000"], [["pi2"], "-312536252003", "15058768725"]]}, {"key": ["R", 0, 2], "coef": [[[], "-326274252594353904430475229994997", "1011799855314063957302035875000"], [["pi2"], "315404588903", "15058768725"]]}, {"key": ["BA", 0, [], [[0, 1]], -28, 1], "coef": [[[], "-128033440612941528047709187", "403543612495202068890000"]]}, {"key": ["BA", 0, [], [[0, 1]], -27, 1], "coef": [[[], "252728571730946802671217041", "403543612495202068890000"]]}, {"key": ["BA", 0, [], [[0, 1]], -26, 1], "coef": [[[], "-13969866583477695413862457", "23737859558541298170000"]]}, {"key": ["BA", 0, [], [[0, 1]], -25, 1], "coef": [[[], "16366859574187569688630721", "31041816345784774530000"]]}, {"key": ["BA", 0, [], [[0, 1]], -24, 1], "coef": [[[], "-222520143787675179832153", "477566405319765762000"]]}, {"key": ["BA", 0, [], [[0, 1]], -23, 1], "coef": [[[], "634559828044872294663823", "1552090817289238726500"]]}, {"key": ["BA", 0, [], [[0, 1]], -22, 1], "coef": [[[], "-1043726771788934322517", "2934009106406878500"]]}, {"key": ["BA", 0, [], [[0, 1]], -21, 1], "coef": [[[], "7422645905926743487", "24248009143858500"]]}, {"key": ["BA", 0, [], [[0, 1]], -20, 1], "coef": [[[], "-276593794875872651423", "1066912402329774000"]]}, {"key": ["BA", 0, [], [[0, 1]], -19, 1], "coef": [[[], "4488397156024315601", "20919851026074000"]]}, {"key": ["BA", 0, [], [[0, 1]], -18, 1], "coef": [[[], "-3071135867892019", "17911733439600"]]}, {"key": ["BA", 0, [], [[0, 1]], -17, 1], "coef": [[[], "72669917161319", "561336375600"]]}, {"key": ["BA", 0, [], [[0, 1]], -16, 1], "coef": [[[], "-5451516276061", "61978316400"]]}, {"key": ["BA", 0, [], [[0, 1]], -15, 1], "coef": [[[], "1960774949186", "42610092525"]]}, {"key": ["BA", 0, [], [[0, 1]], -13, 1], "coef": [[[], "-1960774949186", "42610092525"]]}, {"key": ["BA", 0, [], [[0, 1]], -12, 1], "coef": [[[], "5451516276061", "61978316400"]]}, {"key": ["BA", 0, [], [[0, 1]], -11, 1], "coef": [[[], "-72669917161319", "561336375600"]]}, {"key": ["BA", 0, [], [[0, 1]], -10, 1], "coef": [[[], "3071135867892019", "17911733439600"]]}, {"key": ["BA", 0, [], [[0, 1]], -9, 1], "coef": [[[], "-4488397156024315601", "20919851026074000"]]}, {"key": ["BA", 0, [], [[0, 1]], -8, 1], "coef": [[[], "276593794875872651423", "1066912402329774000"]]}, {"key": ["BA", 0, [], [[0, 1]], -7, 1], "coef": [[[], "-7422645905926743487", "24248009143858500"]]}, {"key": ["BA", 0, [], [[0, 1]], -6, 1], "coef": [[[], "1043726771788934322517", "2934009106406878500"]]}, {"key": ["BA", 0, [], [[0, 1]], -5, 1], "coef": [[[], "-634559828044872294663823", "1552090817289238726500"]]}, {"key": ["BA", 0, [], [[0, 1]], -4, 1], "coef": [[[], "222520143787675179832153", "477566405319765762000"]]}, {"key": ["BA", 0, [], [[0, 1]], -3, 1], "coef": [[[], "-16366859574187569688630721", "31041816345784774530000"]]}, {"key": ["BA", 0, [], [[0, 1]], -2, 1], "coef": [[[], "13969866583477695413862457", "23737859558541298170000"]]}, {"key": ["BA", 0, [], [[0, 1]], -1, 1], "coef": [[[], "-252728571730946802671217041", "403543612495202068890000"]]}, {"key": ["BA", 0, [], [[0, 1]], 0, 1], "coef": [[[], "128033440612941528047709187", "403543612495202068890000"]]}, {"key": ["BA", 1, [], [[0, 2]], -28, 1], "coef": [[[], "-8376915528898013", "20098436658300"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -28, 2], "coef": [[[], "-8376915528898013", "20098436658300"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -27, 1], "coef": [[[], "1080048051056483", "6699478886100"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -27, 2], "coef": [[[], "1080048051056483", "6699478886100"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -26, 1], "coef": [[[], "-232866616937459", "3546782939700"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -26, 2], "coef": [[[], "-232866616937459", "3546782939700"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -25, 1], "coef": [[[], "61706487246247", "4638100767300"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -25, 2], "coef": [[[], "61706487246247", "4638100767300"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -24, 1], "coef": [[[], "1409781878293", "71355396420"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -24, 2], "coef": [[[], "1409781878293", "71355396420"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -23, 1], "coef": [[[], "-194911294035923", "4638100767300"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -23, 2], "coef": [[[], "-194911294035923", "4638100767300"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -22, 1], "coef": [[[], "11567938851901", "201656555100"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -22, 2], "coef": [[[], "11567938851901", "201656555100"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -21, 1], "coef": [[[], "-112997029381", "1666583100"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -21, 2], "coef": [[[], "-112997029381", "1666583100"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -20, 1], "coef": [[[], "1365315684191", "18332414100"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -20, 2], "coef": [[[], "1365315684191", "18332414100"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -19, 1], "coef": [[[], "-5610491641", "71891820"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -19, 2], "coef": [[[], "-5610491641", "71891820"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -18, 1], "coef": [[[], "2305206317", "29238300"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -18, 2], "coef": [[[], "2305206317", "29238300"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -17, 1], "coef": [[[], "-62849113867", "816423300"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -17, 2], "coef": [[[], "-62849113867", "816423300"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -16, 1], "coef": [[[], "45136224863", "624323700"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -16, 2], "coef": [[[], "45136224863", "624323700"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -15, 1], "coef": [[[], "-260406033397", "4058104050"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -15, 2], "coef": [[[], "-260406033397", "4058104050"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -14, 1], "coef": [[[], "40931552621", "811620810"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -14, 2], "coef": [[[], "40931552621", "811620810"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -13, 1], "coef": [[[], "-260406033397", "4058104050"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -13, 2], "coef": [[[], "-260406033397", "4058104050"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -12, 1], "coef": [[[], "45136224863", "624323700"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -12, 2], "coef": [[[], "45136224863", "624323700"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -11, 1], "coef": [[[], "-62849113867", "816423300"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -11, 2], "coef": [[[], "-62849113867", "816423300"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -10, 1], "coef": [[[], "2305206317", "29238300"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -10, 2], "coef": [[[], "2305206317", "29238300"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -9, 1], "coef": [[[], "-5610491641", "71891820"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -9, 2], "coef": [[[], "-5610491641", "71891820"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -8, 1], "coef": [[[], "1365315684191", "18332414100"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -8, 2], "coef": [[[], "1365315684191", "18332414100"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -7, 1], "coef": [[[], "-112997029381", "1666583100"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -7, 2], "coef": [[[], "-112997029381", "1666583100"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -6, 1], "coef": [[[], "11567938851901", "201656555100"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -6, 2], "coef": [[[], "11567938851901", "201656555100"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -5, 1], "coef": [[[], "-194911294035923", "4638100767300"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -5, 2], "coef": [[[], "-194911294035923", "4638100767300"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -4, 1], "coef": [[[], "1409781878293", "71355396420"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -4, 2], "coef": [[[], "1409781878293", "71355396420"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -3, 1], "coef": [[[], "61706487246247", "4638100767300"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -3, 2], "coef": [[[], "61706487246247", "4638100767300"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -2, 1], "coef": [[[], "-232866616937459", "3546782939700"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -2, 2], "coef": [[[], "-232866616937459", "3546782939700"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -1, 1], "coef": [[[], "1080048051056483", "6699478886100"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -1, 2], "coef": [[[], "1080048051056483", "6699478886100"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], 0, 1], "coef": [[[], "-8376915528898013", "20098436658300"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], 0, 2], "coef": [[[], "-8376915528898013", "20098436658300"], [["pi2"], "-16", "3"]]}, {"key": ["R", -27, 3], "coef": [[[], "-630809177806", "5019589575"]]}, {"key": ["R", -26, 3], "coef": [[[], "313492364303", "1673196525"]]}, {"key": ["R", -25, 3], "coef": [[[], "-289531610603", "1368978975"]]}, {"key": ["R", -24, 3], "coef": [[[], "277130678063", "1204701498"]]}, {"key": ["R", -23, 3], "coef": [[[], "-4003379547059", "16731965250"]]}, {"key": ["R", -22, 3], "coef": [[[], "37180371981521", "150587687250"]]}, {"key": ["R", -21, 3], "coef": [[[], "-1846061002249", "7371425250"]]}, {"key": ["R", -20, 3], "coef": [[[], "59323278466261", "234247513500"]]}, {"key": ["R", -19, 3], "coef": [[[], "-12838028992339", "50597462916"]]}, {"key": ["R", -18, 3], "coef": [[[], "145903202315161", "574971169500"]]}, {"key": ["R", -17, 3], "coef": [[[], "-1949721070839329", "7730167945500"]]}, {"key": ["R", -16, 3], "coef": [[[], "305528336632303", "1220552833500"]]}, {"key": ["R", -15, 3], "coef": [[[], "-74535345364919371", "301476549874500"]]}, {"key": ["R", -14, 3], "coef": [[[], "73281285229", "300600300"]]}, {"key": ["R", -13, 3], "coef": [[[], "-72154355938952219", "301476549874500"]]}, {"key": ["R", -12, 3], "coef": [[[], "7581163831784317", "31734373671000"]]}, {"key": ["R", -11, 3], "coef": [[[], "-819250864157778077", "3416734231911000"]]}, {"key": ["R", -10, 3], "coef": [[[], "7433241198948065453", "30750608087199000"]]}, {"key": ["R", -9, 3], "coef": [[[], "-28514014441419508219", "116852310731356200"]]}, {"key": ["R", -8, 3], "coef": [[[], "48068824895409054433", "194753851218927000"]]}, {"key": ["R", -7, 3], "coef": [[[], "-48628607554081771913", "194753851218927000"]]}, {"key": ["R", -6, 3], "coef": [[[], "49244696720328967073", "194753851218927000"]]}, {"key": ["R", -5, 3], "coef": [[[], "-1146672950479284384119", "4479338578035321000"]]}, {"key": ["R", -4, 3], "coef": [[[], "5162294077709639813", "19908171457934760"]]}, {"key": ["R", -3, 3], "coef": [[[], "-1960069676932911539267", "7465564296725535000"]]}, {"key": ["R", -2, 3], "coef": [[[], "5955415538416999117201", "22396692890176605000"]]}, {"key": ["R", -1, 3], "coef": [[[], "-54257672050215138469609", "201570236011589445000"]]}, {"key": ["R", 0, 3], "coef": [[[], "54931992686981698810309", "201570236011589445000"]]}, {"key": ["BA", 0, [], [[0, 2]], -28, 1], "coef": [[[], "1960634961781997120896", "25196279501448680625"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -27, 1], "coef": [[[], "-15374937100742319520696", "25196279501448680625"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -26, 1], "coef": [[[], "2325365816512184592844", "2799586611272075625"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -25, 1], "coef": [[[], "-2688323649496476037744", "2799586611272075625"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -24, 1], "coef": [[[], "23455144807890956582", "22396692890176605"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -23, 1], "coef": [[[], "-124247482462976342578", "111983464450883025"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -22, 1], "coef": [[[], "244616712977843842", "211688968716225"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -21, 1], "coef": [[[], "-251918630221929592", "211688968716225"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -20, 1], "coef": [[[], "257380088897052757", "211688968716225"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -19, 1], "coef": [[[], "-261394196944068824", "211688968716225"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -18, 1], "coef": [[[], "146390882223034", "117279207045"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -17, 1], "coef": [[[], "-147430958840432", "117279207045"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -16, 1], "coef": [[[], "512246200841", "405810405"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -15, 1], "coef": [[[], "-513282455522", "405810405"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -14, 1], "coef": [[[], "2571081742696", "2029052025"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -13, 1], "coef": [[[], "-513282455522", "405810405"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -12, 1], "coef": [[[], "512246200841", "405810405"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -11, 1], "coef": [[[], "-147430958840432", "117279207045"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -10, 1], "coef": [[[], "146390882223034", "117279207045"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -9, 1], "coef": [[[], "-261394196944068824", "211688968716225"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -8, 1], "coef": [[[], "257380088897052757", "211688968716225"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -7, 1], "coef": [[[], "-251918630221929592", "211688968716225"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -6, 1], "coef": [[[], "244616712977843842", "211688968716225"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -5, 1], "coef": [[[], "-124247482462976342578", "111983464450883025"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -4, 1], "coef": [[[], "23455144807890956582", "22396692890176605"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -3, 1], "coef": [[[], "-2688323649496476037744", "2799586611272075625"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -2, 1], "coef": [[[], "2325365816512184592844", "2799586611272075625"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -1, 1], "coef": [[[], "-15374937100742319520696", "25196279501448680625"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], 0, 1], "coef": [[[], "1960634961781997120896", "25196279501448680625"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [2], [[0, 1]], -28, 1], "coef": [[[], "1261618355612", "5019589575"]]}, {"key": ["BA", 1, [], [[0, 3]], -28, 1], "coef": [[[], "-630809177806", "5019589575"]]}, {"key": ["BA", 1, [1], [[0, 2]], -28, 1], "coef": [[[], "1261618355612", "5019589575"]]}, {"key": ["BA", 1, [1], [[0, 1]], -28, 2], "coef": [[[], "1261618355612", "5019589575"]]}, {"key": ["BA", 1, [], [[0, 2]], -28, 2], "coef": [[[], "-630809177806", "5019589575"]]}, {"key": ["BA", 1, [2], [[0, 1]], -27, 1], "coef": [[[], "-1250145008012", "5019589575"]]}, {"key": ["BA", 1, [], [[0, 3]], -27, 1], "coef": [[[], "946326236806", "5019589575"]]}, {"key": ["BA", 1, [1], [[0, 2]], -27, 1], "coef": [[[], "-1250145008012", "5019589575"]]}, {"key": ["BA", 1, [1], [[0, 1]], -27, 2], "coef": [[[], "-1250145008012", "5019589575"]]}, {"key": ["BA", 1, [], [[0, 2]], -27, 2], "coef": [[[], "785699370406", "5019589575"]]}, {"key": ["BA", 1, [2], [[0, 1]], -26, 1], "coef": [[[], "137582969068", "557732175"]]}, {"key": ["BA", 1, [], [[0, 3]], -26, 1], "coef": [[[], "-122333773334", "557732175"]]}, {"key": ["BA", 1, [1], [[0, 2]], -26, 1], "coef": [[[], "137582969068", "557732175"]]}, {"key": ["BA", 1, [1], [[0, 1]], -26, 2], "coef": [[[], "137582969068", "557732175"]]}, {"key": ["BA", 1, [], [[0, 2]], -26, 2], "coef": [[[], "-95562628934", "557732175"]]}, {"key": ["BA", 1, [2], [[0, 1]], -25, 1], "coef": [[[], "-136210089868", "557732175"]]}, {"key": ["BA", 1, [], [[0, 3]], -25, 1], "coef": [[[], "133545620134", "557732175"]]}, {"key": ["BA", 1, [1], [[0, 2]], -25, 1], "coef": [[[], "-136210089868", "557732175"]]}, {"key": ["BA", 1, [1], [[0, 1]], -25, 2], "coef": [[[], "-136210089868", "557732175"]]}, {"key": ["BA", 1, [], [[0, 2]], -25, 2], "coef": [[[], "33608444178", "185910725"]]}, {"key": ["BA", 1, [2], [[0, 1]], -24, 1], "coef": [[[], "5391291820", "22309287"]]}, {"key": ["BA", 1, [], [[0, 3]], -24, 1], "coef": [[[], "-5670217510", "22309287"]]}, {"key": ["BA", 1, [1], [[0, 2]], -24, 1], "coef": [[[], "5391291820", "22309287"]]}, {"key": ["BA", 1, [1], [[0, 1]], -24, 2], "coef": [[[], "5391291820", "22309287"]]}, {"key": ["BA", 1, [], [[0, 2]], -24, 2], "coef": [[[], "-1394310570", "7436429"]]}, {"key": ["BA", 1, [2], [[0, 1]], -23, 1], "coef": [[[], "-1777266796", "7436429"]]}, {"key": ["BA", 1, [], [[0, 3]], -23, 1], "coef": [[[], "29630153338", "111546435"]]}, {"key": ["BA", 1, [1], [[0, 2]], -23, 1], "coef": [[[], "-1777266796", "7436429"]]}, {"key": ["BA", 1, [1], [[0, 1]], -23, 2], "coef": [[[], "-1777266796", "7436429"]]}, {"key": ["BA", 1, [], [[0, 2]], -23, 2], "coef": [[[], "21479827154", "111546435"]]}, {"key": ["BA", 1, [2], [[0, 1]], -22, 1], "coef": [[[], "76372788", "323323"]]}, {"key": ["BA", 1, [], [[0, 3]], -22, 1], "coef": [[[], "-444417202", "1616615"]]}, {"key": ["BA", 1, [1], [[0, 2]], -22, 1], "coef": [[[], "76372788", "323323"]]}, {"key": ["BA", 1, [1], [[0, 1]], -22, 2], "coef": [[[], "76372788", "323323"]]}, {"key": ["BA", 1, [], [[0, 2]], -22, 2], "coef": [[[], "-317674586", "1616615"]]}, {"key": ["BA", 1, [2], [[0, 1]], -21, 1], "coef": [[[], "-75432212", "323323"]]}, {"key": ["BA", 1, [], [[0, 3]], -21, 1], "coef": [[[], "456846242", "1616615"]]}, {"key": ["BA", 1, [1], [[0, 2]], -21, 1], "coef": [[[], "-75432212", "323323"]]}, {"key": ["BA", 1, [1], [[0, 1]], -21, 2], "coef": [[[], "-75432212", "323323"]]}, {"key": ["BA", 1, [], [[0, 2]], -21, 2], "coef": [[[], "322713386", "1616615"]]}, {"key": ["BA", 1, [2], [[0, 1]], -20, 1], "coef": [[[], "223340540", "969969"]]}, {"key": ["BA", 1, [], [[0, 3]], -20, 1], "coef": [[[], "-200278178", "692835"]]}, {"key": ["BA", 1, [1], [[0, 2]], -20, 1], "coef": [[[], "223340540", "969969"]]}, {"key": ["BA", 1, [1], [[0, 1]], -20, 2], "coef": [[[], "223340540", "969969"]]}, {"key": ["BA", 1, [], [[0, 2]], -20, 2], "coef": [[[], "-980149298", "4849845"]]}, {"key": ["BA", 1, [2], [[0, 1]], -19, 1], "coef": [[[], "-1101183196", "4849845"]]}, {"key": ["BA", 1, [], [[0, 3]], -19, 1], "coef": [[[], "612289406", "2078505"]]}, {"key": ["BA", 1, [1], [[0, 2]], -19, 1], "coef": [[[], "-1101183196", "4849845"]]}, {"key": ["BA", 1, [1], [[0, 1]], -19, 2], "coef": [[[], "-1101183196", "4849845"]]}, {"key": ["BA", 1, [], [[0, 2]], -19, 2], "coef": [[[], "2968900318", "14549535"]]}, {"key": ["BA", 1, [2], [[0, 1]], -18, 1], "coef": [[[], "57097204", "255255"]]}, {"key": ["BA", 1, [], [[0, 3]], -18, 1], "coef": [[[], "-32741642", "109395"]]}, {"key": ["BA", 1, [1], [[0, 2]], -18, 1], "coef": [[[], "57097204", "255255"]]}, {"key": ["BA", 1, [1], [[0, 1]], -18, 2], "coef": [[[], "57097204", "255255"]]}, {"key": ["BA", 1, [], [[0, 2]], -18, 2], "coef": [[[], "-31483730", "153153"]]}, {"key": ["BA", 1, [2], [[0, 1]], -17, 1], "coef": [[[], "-168568892", "765765"]]}, {"key": ["BA", 1, [], [[0, 3]], -17, 1], "coef": [[[], "11061214", "36465"]]}, {"key": ["BA", 1, [1], [[0, 2]], -17, 1], "coef": [[[], "-168568892", "765765"]]}, {"key": ["BA", 1, [1], [[0, 1]], -17, 2], "coef": [[[], "-168568892", "765765"]]}, {"key": ["BA", 1, [], [[0, 2]], -17, 2], "coef": [[[], "31656994", "153153"]]}, {"key": ["BA", 1, [2], [[0, 1]], -16, 1], "coef": [[[], "9746236", "45045"]]}, {"key": ["BA", 1, [], [[0, 3]], -16, 1], "coef": [[[], "-219354", "715"]]}, {"key": ["BA", 1, [1], [[0, 2]], -16, 1], "coef": [[[], "9746236", "45045"]]}, {"key": ["BA", 1, [1], [[0, 1]], -16, 2], "coef": [[[], "9746236", "45045"]]}, {"key": ["BA", 1, [], [[0, 2]], -16, 2], "coef": [[[], "-1869242", "9009"]]}, {"key": ["BA", 1, [2], [[0, 1]], -15, 1], "coef": [[[], "-9566056", "45045"]]}, {"key": ["BA", 1, [], [[0, 3]], -15, 1], "coef": [[[], "221444", "715"]]}, {"key": ["BA", 1, [1], [[0, 2]], -15, 1], "coef": [[[], "-9566056", "45045"]]}, {"key": ["BA", 1, [1], [[0, 1]], -15, 2], "coef": [[[], "-9566056", "45045"]]}, {"key": ["BA", 1, [], [[0, 2]], -15, 2], "coef": [[[], "1873400", "9009"]]}, {"key": ["BA", 1, [2], [[0, 1]], -14, 1], "coef": [[[], "9373864", "45045"]]}, {"key": ["BA", 1, [], [[0, 3]], -14, 1], "coef": [[[], "-4686932", "15015"]]}, {"key": ["BA", 1, [1], [[0, 2]], -14, 1], "coef": [[[], "9373864", "45045"]]}, {"key": ["BA", 1, [1], [[0, 1]], -14, 2], "coef": [[[], "9373864", "45045"]]}, {"key": ["BA", 1, [], [[0, 2]], -14, 2], "coef": [[[], "-9373864", "45045"]]}, {"key": ["BA", 1, [2], [[0, 1]], -13, 1], "coef": [[[], "-9566056", "45045"]]}, {"key": ["BA", 1, [], [[0, 3]], -13, 1], "coef": [[[], "4915732", "15015"]]}, {"key": ["BA", 1, [1], [[0, 2]], -13, 1], "coef": [[[], "-9566056", "45045"]]}, {"key": ["BA", 1, [1], [[0, 1]], -13, 2], "coef": [[[], "-9566056", "45045"]]}, {"key": ["BA", 1, [], [[0, 2]], -13, 2], "coef": [[[], "1395016", "6435"]]}, {"key": ["BA", 1, [2], [[0, 1]], -12, 1], "coef": [[[], "9746236", "45045"]]}, {"key": ["BA", 1, [], [[0, 3]], -12, 1], "coef": [[[], "-5139802", "15015"]]}, {"key": ["BA", 1, [1], [[0, 2]], -12, 1], "coef": [[[], "9746236", "45045"]]}, {"key": ["BA", 1, [1], [[0, 1]], -12, 2], "coef": [[[], "9746236", "45045"]]}, {"key": ["BA", 1, [], [[0, 2]], -12, 2], "coef": [[[], "-1449466", "6435"]]}, {"key": ["BA", 1, [2], [[0, 1]], -11, 1], "coef": [[[], "-168568892", "765765"]]}, {"key": ["BA", 1, [], [[0, 3]], -11, 1], "coef": [[[], "91140394", "255255"]]}, {"key": ["BA", 1, [1], [[0, 2]], -11, 1], "coef": [[[], "-168568892", "765765"]]}, {"key": ["BA", 1, [1], [[0, 1]], -11, 2], "coef": [[[], "-168568892", "765765"]]}, {"key": ["BA", 1, [], [[0, 2]], -11, 2], "coef": [[[], "25550402", "109395"]]}, {"key": ["BA", 1, [2], [[0, 1]], -10, 1], "coef": [[[], "57097204", "255255"]]}, {"key": ["BA", 1, [], [[0, 3]], -10, 1], "coef": [[[], "-284683342", "765765"]]}, {"key": ["BA", 1, [1], [[0, 2]], -10, 1], "coef": [[[], "57097204", "255255"]]}, {"key": ["BA", 1, [1], [[0, 1]], -10, 2], "coef": [[[], "57097204", "255255"]]}, {"key": ["BA", 1, [], [[0, 2]], -10, 2], "coef": [[[], "-26452082", "109395"]]}, {"key": ["BA", 1, [2], [[0, 1]], -9, 1], "coef": [[[], "-1101183196", "4849845"]]}, {"key": ["BA", 1, [], [[0, 3]], -9, 1], "coef": [[[], "5624622922", "14549535"]]}, {"key": ["BA", 1, [1], [[0, 2]], -9, 1], "coef": [[[], "-1101183196", "4849845"]]}, {"key": ["BA", 1, [1], [[0, 1]], -9, 2], "coef": [[[], "-1101183196", "4849845"]]}, {"key": ["BA", 1, [], [[0, 2]], -9, 2], "coef": [[[], "519742694", "2078505"]]}, {"key": ["BA", 1, [2], [[0, 1]], -8, 1], "coef": [[[], "223340540", "969969"]]}, {"key": ["BA", 1, [], [[0, 3]], -8, 1], "coef": [[[], "-1948160854", "4849845"]]}, {"key": ["BA", 1, [1], [[0, 2]], -8, 1], "coef": [[[], "223340540", "969969"]]}, {"key": ["BA", 1, [1], [[0, 1]], -8, 2], "coef": [[[], "223340540", "969969"]]}, {"key": ["BA", 1, [], [[0, 2]], -8, 2], "coef": [[[], "-59678862", "230945"]]}, {"key": ["BA", 1, [2], [[0, 1]], -7, 1], "coef": [[[], "-75432212", "323323"]]}, {"key": ["BA", 1, [], [[0, 3]], -7, 1], "coef": [[[], "674636938", "1616615"]]}, {"key": ["BA", 1, [1], [[0, 2]], -7, 1], "coef": [[[], "-75432212", "323323"]]}, {"key": ["BA", 1, [1], [[0, 1]], -7, 2], "coef": [[[], "-75432212", "323323"]]}, {"key": ["BA", 1, [], [[0, 2]], -7, 2], "coef": [[[], "431608734", "1616615"]]}, {"key": ["BA", 1, [2], [[0, 1]], -6, 1], "coef": [[[], "76372788", "323323"]]}, {"key": ["BA", 1, [], [[0, 3]], -6, 1], "coef": [[[], "-701174618", "1616615"]]}, {"key": ["BA", 1, [1], [[0, 2]], -6, 1], "coef": [[[], "76372788", "323323"]]}, {"key": ["BA", 1, [1], [[0, 1]], -6, 2], "coef": [[[], "76372788", "323323"]]}, {"key": ["BA", 1, [], [[0, 2]], -6, 2], "coef": [[[], "-446053294", "1616615"]]}, {"key": ["BA", 1, [2], [[0, 1]], -5, 1], "coef": [[[], "-1777266796", "7436429"]]}, {"key": ["BA", 1, [], [[0, 3]], -5, 1], "coef": [[[], "50346852482", "111546435"]]}, {"key": ["BA", 1, [1], [[0, 2]], -5, 1], "coef": [[[], "-1777266796", "7436429"]]}, {"key": ["BA", 1, [1], [[0, 1]], -5, 2], "coef": [[[], "-1777266796", "7436429"]]}, {"key": ["BA", 1, [], [[0, 2]], -5, 2], "coef": [[[], "31838176726", "111546435"]]}, {"key": ["BA", 1, [2], [[0, 1]], -4, 1], "coef": [[[], "5391291820", "22309287"]]}, {"key": ["BA", 1, [], [[0, 3]], -4, 1], "coef": [[[], "-10503657950", "22309287"]]}, {"key": ["BA", 1, [1], [[0, 2]], -4, 1], "coef": [[[], "5391291820", "22309287"]]}, {"key": ["BA", 1, [1], [[0, 1]], -4, 2], "coef": [[[], "5391291820", "22309287"]]}, {"key": ["BA", 1, [], [[0, 2]], -4, 2], "coef": [[[], "-6599651930", "22309287"]]}, {"key": ["BA", 1, [2], [[0, 1]], -3, 1], "coef": [[[], "-136210089868", "557732175"]]}, {"key": ["BA", 1, [], [[0, 3]], -3, 1], "coef": [[[], "55016929894", "111546435"]]}, {"key": ["BA", 1, [1], [[0, 2]], -3, 1], "coef": [[[], "-136210089868", "557732175"]]}, {"key": ["BA", 1, [1], [[0, 1]], -3, 2], "coef": [[[], "-136210089868", "557732175"]]}, {"key": ["BA", 1, [], [[0, 2]], -3, 2], "coef": [[[], "171594847202", "557732175"]]}, {"key": ["BA", 1, [2], [[0, 1]], -2, 1], "coef": [[[], "137582969068", "557732175"]]}, {"key": ["BA", 1, [], [[0, 3]], -2, 1], "coef": [[[], "-58083026774", "111546435"]]}, {"key": ["BA", 1, [1], [[0, 2]], -2, 1], "coef": [[[], "137582969068", "557732175"]]}, {"key": ["BA", 1, [1], [[0, 1]], -2, 2], "coef": [[[], "137582969068", "557732175"]]}, {"key": ["BA", 1, [], [[0, 2]], -2, 2], "coef": [[[], "-59867769734", "185910725"]]}, {"key": ["BA", 1, [2], [[0, 1]], -1, 1], "coef": [[[], "-1250145008012", "5019589575"]]}, {"key": ["BA", 1, [], [[0, 3]], -1, 1], "coef": [[[], "560821757446", "1003917915"]]}, {"key": ["BA", 1, [1], [[0, 2]], -1, 1], "coef": [[[], "-1250145008012", "5019589575"]]}, {"key": ["BA", 1, [1], [[0, 1]], -1, 2], "coef": [[[], "-1250145008012", "5019589575"]]}, {"key": ["BA", 1, [], [[0, 2]], -1, 2], "coef": [[[], "571530215206", "1673196525"]]}, {"key": ["BA", 1, [2], [[0, 1]], 0, 1], "coef": [[[], "1261618355612", "5019589575"]]}, {"key": ["BA", 1, [], [[0, 3]], 0, 1], "coef": [[[], "-630809177806", "1003917915"]]}, {"key": ["BA", 1, [1], [[0, 2]], 0, 1], "coef": [[[], "1261618355612", "5019589575"]]}, {"key": ["BA", 1, [1], [[0, 1]], 0, 2], "coef": [[[], "1261618355612", "5019589575"]]}, {"key": ["BA", 1, [], [[0, 2]], 0, 2], "coef": [[[], "-630809177806", "1673196525"]]}, {"key": ["BA", 1, [], [[0, 1]], -28, 3], "coef": [[[], "-630809177806", "5019589575"]]}, {"key": ["BA", 1, [], [[0, 1]], -27, 3], "coef": [[[], "625072504006", "5019589575"]]}, {"key": ["BA", 1, [], [[0, 1]], -26, 3], "coef": [[[], "-68791484534", "557732175"]]}, {"key": ["BA", 1, [], [[0, 1]], -25, 3], "coef": [[[], "68105044934", "557732175"]]}, {"key": ["BA", 1, [], [[0, 1]], -24, 3], "coef": [[[], "-2695645910", "22309287"]]}, {"key": ["BA", 1, [], [[0, 1]], -23, 3], "coef": [[[], "888633398", "7436429"]]}, {"key": ["BA", 1, [], [[0, 1]], -22, 3], "coef": [[[], "-38186394", "323323"]]}, {"key": ["BA", 1, [], [[0, 1]], -21, 3], "coef": [[[], "37716106", "323323"]]}, {"key": ["BA", 1, [], [[0, 1]], -20, 3], "coef": [[[], "-111670270", "969969"]]}, {"key": ["BA", 1, [], [[0, 1]], -19, 3], "coef": [[[], "550591598", "4849845"]]}, {"key": ["BA", 1, [], [[0, 1]], -18, 3], "coef": [[[], "-28548602", "255255"]]}, {"key": ["BA", 1, [], [[0, 1]], -17, 3], "coef": [[[], "84284446", "765765"]]}, {"key": ["BA", 1, [], [[0, 1]], -16, 3], "coef": [[[], "-4873118", "45045"]]}, {"key": ["BA", 1, [], [[0, 1]], -15, 3], "coef": [[[], "4783028", "45045"]]}, {"key": ["BA", 1, [], [[0, 1]], -14, 3], "coef": [[[], "-4686932", "45045"]]}, {"key": ["BA", 1, [], [[0, 1]], -13, 3], "coef": [[[], "4783028", "45045"]]}, {"key": ["BA", 1, [], [[0, 1]], -12, 3], "coef": [[[], "-4873118", "45045"]]}, {"key": ["BA", 1, [], [[0, 1]], -11, 3], "coef": [[[], "84284446", "765765"]]}, {"key": ["BA", 1, [], [[0, 1]], -10, 3], "coef": [[[], "-28548602", "255255"]]}, {"key": ["BA", 1, [], [[0, 1]], -9, 3], "coef": [[[], "550591598", "4849845"]]}, {"key": ["BA", 1, [], [[0, 1]], -8, 3], "coef": [[[], "-111670270", "969969"]]}, {"key": ["BA", 1, [], [[0, 1]], -7, 3], "coef": [[[], "37716106", "323323"]]}, {"key": ["BA", 1, [], [[0, 1]], -6, 3], "coef": [[[], "-38186394", "323323"]]}, {"key": ["BA", 1, [], [[0, 1]], -5, 3], "coef": [[[], "888633398", "7436429"]]}, {"key": ["BA", 1, [], [[0, 1]], -4, 3], "coef": [[[], "-2695645910", "22309287"]]}, {"key": ["BA", 1, [], [[0, 1]], -3, 3], "coef": [[[], "68105044934", "557732175"]]}, {"key": ["BA", 1, [], [[0, 1]], -2, 3], "coef": [[[], "-68791484534", "557732175"]]}, {"key": ["BA", 1, [], [[0, 1]], -1, 3], "coef": [[[], "625072504006", "5019589575"]]}, {"key": ["BA", 1, [], [[0, 1]], 0, 3], "coef": [[[], "-630809177806", "5019589575"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -28, 1], "coef": [[[], "-1261618355612", "5019589575"]]}, {"key": ["BA", 0, [], [[0, 3]], -28, 1], "coef": [[[], "630809177806", "1673196525"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -27, 1], "coef": [[[], "1250145008012", "5019589575"]]}, {"key": ["BA", 0, [], [[0, 3]], -27, 1], "coef": [[[], "-517987926406", "1673196525"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -26, 1], "coef": [[[], "-137582969068", "557732175"]]}, {"key": ["BA", 0, [], [[0, 3]], -26, 1], "coef": [[[], "50944054934", "185910725"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -25, 1], "coef": [[[], "136210089868", "557732175"]]}, {"key": ["BA", 0, [], [[0, 3]], -25, 1], "coef": [[[], "-138874559602", "557732175"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -24, 1], "coef": [[[], "-5391291820", "22309287"]]}, {"key": ["BA", 0, [], [[0, 3]], -24, 1], "coef": [[[], "5112366130", "22309287"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -23, 1], "coef": [[[], "1777266796", "7436429"]]}, {"key": ["BA", 0, [], [[0, 3]], -23, 1], "coef": [[[], "-23687850542", "111546435"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -22, 1], "coef": [[[], "-76372788", "323323"]]}, {"key": ["BA", 0, [], [[0, 3]], -22, 1], "coef": [[[], "319310678", "1616615"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -21, 1], "coef": [[[], "75432212", "323323"]]}, {"key": ["BA", 0, [], [[0, 3]], -21, 1], "coef": [[[], "-42496554", "230945"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -20, 1], "coef": [[[], "-223340540", "969969"]]}, {"key": ["BA", 0, [], [[0, 3]], -20, 1], "coef": [[[], "277152718", "1616615"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -19, 1], "coef": [[[], "1101183196", "4849845"]]}, {"key": ["BA", 0, [], [[0, 3]], -19, 1], "coef": [[[], "-2321073334", "14549535"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -18, 1], "coef": [[[], "-57097204", "255255"]]}, {"key": ["BA", 0, [], [[0, 3]], -18, 1], "coef": [[[], "22678346", "153153"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -17, 1], "coef": [[[], "168568892", "765765"]]}, {"key": ["BA", 0, [], [[0, 3]], -17, 1], "coef": [[[], "-20970458", "153153"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -16, 1], "coef": [[[], "-9746236", "45045"]]}, {"key": ["BA", 0, [], [[0, 3]], -16, 1], "coef": [[[], "1134634", "9009"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -15, 1], "coef": [[[], "9566056", "45045"]]}, {"key": ["BA", 0, [], [[0, 3]], -15, 1], "coef": [[[], "-1036228", "9009"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -14, 1], "coef": [[[], "-9373864", "45045"]]}, {"key": ["BA", 0, [], [[0, 3]], -14, 1], "coef": [[[], "4686932", "45045"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -13, 1], "coef": [[[], "9566056", "45045"]]}, {"key": ["BA", 0, [], [[0, 3]], -13, 1], "coef": [[[], "-4384916", "45045"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -12, 1], "coef": [[[], "-9746236", "45045"]]}, {"key": ["BA", 0, [], [[0, 3]], -12, 1], "coef": [[[], "4073066", "45045"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -11, 1], "coef": [[[], "168568892", "765765"]]}, {"key": ["BA", 0, [], [[0, 3]], -11, 1], "coef": [[[], "-63716602", "765765"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -10, 1], "coef": [[[], "-57097204", "255255"]]}, {"key": ["BA", 0, [], [[0, 3]], -10, 1], "coef": [[[], "57899882", "765765"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -9, 1], "coef": [[[], "1101183196", "4849845"]]}, {"key": ["BA", 0, [], [[0, 3]], -9, 1], "coef": [[[], "-982476254", "14549535"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -8, 1], "coef": [[[], "-223340540", "969969"]]}, {"key": ["BA", 0, [], [[0, 3]], -8, 1], "coef": [[[], "285244546", "4849845"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -7, 1], "coef": [[[], "75432212", "323323"]]}, {"key": ["BA", 0, [], [[0, 3]], -7, 1], "coef": [[[], "-79685182", "1616615"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -6, 1], "coef": [[[], "-76372788", "323323"]]}, {"key": ["BA", 0, [], [[0, 3]], -6, 1], "coef": [[[], "62553262", "1616615"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -5, 1], "coef": [[[], "1777266796", "7436429"]]}, {"key": ["BA", 0, [], [[0, 3]], -5, 1], "coef": [[[], "-2971151398", "111546435"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -4, 1], "coef": [[[], "-5391291820", "22309287"]]}, {"key": ["BA", 0, [], [[0, 3]], -4, 1], "coef": [[[], "92975230", "7436429"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -3, 1], "coef": [[[], "136210089868", "557732175"]]}, {"key": ["BA", 0, [], [[0, 3]], -3, 1], "coef": [[[], "888156578", "185910725"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -2, 1], "coef": [[[], "-137582969068", "557732175"]]}, {"key": ["BA", 0, [], [[0, 3]], -2, 1], "coef": [[[], "-15249195734", "557732175"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -1, 1], "coef": [[[], "1250145008012", "5019589575"]]}, {"key": ["BA", 0, [], [[0, 3]], -1, 1], "coef": [[[], "303818771206", "5019589575"]]}, {"key": ["BA", 1, [-2], [[0, 1]], 0, 1], "coef": [[[], "-1261618355612", "5019589575"]]}, {"key": ["BA", 0, [], [[0, 3]], 0, 1], "coef": [[[], "-630809177806", "5019589575"]]}, {"key": ["R", -27, 4], "coef": [[[], "-48", "1"]]}, {"key": ["R", -26, 4], "coef": [[[], "72", "1"]]}, {"key": ["R", -25, 4], "coef": [[[], "-88", "1"]]}, {"key": ["R", -24, 4], "coef": [[[], "100", "1"]]}, {"key": ["R", -23, 4], "coef": [[[], "-548", "5"]]}, {"key": ["R", -22, 4], "coef": [[[], "588", "5"]]}, {"key": ["R", -21, 4], "coef": [[[], "-4356", "35"]]}, {"key": ["R", -20, 4], "coef": [[[], "4566", "35"]]}, {"key": ["R", -19, 4], "coef": [[[], "-14258", "105"]]}, {"key": ["R", -18, 4], "coef": [[[], "14762", "105"]]}, {"key": ["R", -17, 4], "coef": [[[], "-167422", "1155"]]}, {"key": ["R", -16, 4], "coef": [[[], "172042", "1155"]]}, {"key": ["R", -15, 4], "coef": [[[], "-2291986", "15015"]]}, {"key": ["R", -14, 4], "coef": [[[], "2343466", "15015"]]}, {"key": ["R", -13, 4], "coef": [[[], "-2391514", "15015"]]}, {"key": ["R", -12, 4], "coef": [[[], "2436559", "15015"]]}, {"key": ["R", -11, 4], "coef": [[[], "-42142223", "255255"]]}, {"key": ["R", -10, 4], "coef": [[[], "14274301", "85085"]]}, {"key": ["R", -9, 4], "coef": [[[], "-275295799", "1616615"]]}, {"key": ["R", -8, 4], "coef": [[[], "55835135", "323323"]]}, {"key": ["R", -7, 4], "coef": [[[], "-56574159", "323323"]]}, {"key": ["R", -6, 4], "coef": [[[], "57279591", "323323"]]}, {"key": ["R", -5, 4], "coef": [[[], "-1332950097", "7436429"]]}, {"key": ["R", -4, 4], "coef": [[[], "1347822955", "7436429"]]}, {"key": ["R", -3, 4], "coef": [[[], "-34052522467", "185910725"]]}, {"key": ["R", -2, 4], "coef": [[[], "34395742267", "185910725"]]}, {"key": ["R", -1, 4], "coef": [[[], "-312536252003", "1673196525"]]}, {"key": ["R", 0, 4], "coef": [[[], "315404588903", "1673196525"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -28, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -28, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -28, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -28, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -28, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -28, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -28, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -28, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -28, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -28, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -28, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -27, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -27, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -27, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -27, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -27, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -27, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -27, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -27, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -27, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -27, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -27, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -26, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -26, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -26, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -26, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -26, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -26, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -26, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -26, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -26, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -26, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -26, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -25, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -25, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -25, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -25, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -25, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -25, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -25, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -25, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -25, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -25, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -25, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -24, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -24, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -24, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -24, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -24, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -24, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -24, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -24, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -24, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -24, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -24, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -23, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -23, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -23, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -23, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -23, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -23, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -23, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -23, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -23, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -23, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -23, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -22, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -22, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -22, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -22, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -22, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -22, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -22, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -22, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -22, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -22, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -22, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -21, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -21, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -21, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -21, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -21, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -21, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -21, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -21, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -21, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -21, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -21, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -20, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -20, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -20, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -20, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -20, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -20, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -20, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -20, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -20, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -20, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -20, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -19, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -19, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -19, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -19, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -19, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -19, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -19, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -19, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -19, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -19, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -19, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -18, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -18, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -18, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -18, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -18, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -18, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -18, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -18, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -18, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -18, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -18, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -17, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -17, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -17, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -17, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -17, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -17, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -17, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -17, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -17, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -17, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -17, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -16, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -16, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -16, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -16, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -16, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -16, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -16, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -16, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -16, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -16, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -16, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -15, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -15, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -15, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -15, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -15, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -15, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -15, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -15, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -15, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -15, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -15, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -14, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -14, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -14, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -14, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -14, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -14, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -14, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -14, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -14, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -14, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -14, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -13, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -13, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -13, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -13, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -13, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -13, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -13, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -13, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -13, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -13, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -13, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -12, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -12, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -12, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -12, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -12, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -12, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -12, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -12, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -12, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -12, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -12, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -11, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -11, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -11, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -11, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -11, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -11, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -11, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -11, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -11, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -11, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -11, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -10, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -10, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -10, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -10, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -10, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -10, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -10, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -10, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -10, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -10, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -10, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -9, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -9, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -9, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -9, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -9, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -9, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -9, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -9, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -9, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -9, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -9, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -8, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -8, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -8, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -8, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -8, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -8, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -8, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -8, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -8, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -8, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -8, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -7, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -7, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -7, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -7, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -7, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -7, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -7, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -7, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -7, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -7, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -7, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -6, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -6, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -6, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -6, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -6, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -6, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -6, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -6, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -6, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -6, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -6, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -5, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -5, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -5, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -5, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -5, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -5, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -5, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -5, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -5, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -5, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -5, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -4, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -4, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -4, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -4, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -4, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -4, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -4, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -4, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -4, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -4, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -4, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -3, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -3, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -3, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -3, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -3, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -3, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -3, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -3, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -3, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -3, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -3, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -2, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -2, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -2, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -2, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -2, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -2, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -2, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -2, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -2, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -2, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -2, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -1, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -1, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -1, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -1, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -1, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -1, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -1, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -1, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -1, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -1, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -1, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], 0, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], 0, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], 0, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], 0, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], 0, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], 0, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], 0, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], 0, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], 0, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], 0, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], 0, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -28, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -28, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -27, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -27, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -26, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -26, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -25, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -25, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -24, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -24, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -23, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -23, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -22, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -22, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -21, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -21, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -20, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -20, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -19, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -19, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -18, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -18, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -17, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -17, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -16, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -16, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -15, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -15, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -14, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -14, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -13, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -13, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -12, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -12, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -11, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -11, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -10, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -10, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -9, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -9, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -8, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -8, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -7, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -7, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -6, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -6, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -5, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -5, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -4, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -4, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -3, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -3, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -2, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -2, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -1, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -1, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], 0, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], 0, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -28, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -28, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -27, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -27, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -26, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -26, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -25, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -25, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -24, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -24, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -23, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -23, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -22, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -22, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -21, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -21, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -20, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -20, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -19, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -19, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -18, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -18, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -17, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -17, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -16, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -16, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -15, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -15, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -14, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -14, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -13, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -13, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -12, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -12, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -11, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -11, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -10, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -10, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -9, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -9, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -8, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -8, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -7, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -7, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -6, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -6, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -5, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -5, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -4, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -4, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -3, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -3, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -2, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -2, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -1, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -1, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], 0, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], 0, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -28, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -27, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -26, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -25, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -24, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -23, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -22, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -21, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -20, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -19, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -18, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -17, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -16, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -15, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -14, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -13, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -12, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -11, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -10, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -9, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -8, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -7, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -6, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -5, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -4, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -3, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -2, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -1, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], 0, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -28, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -28, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -27, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -27, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -26, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -26, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -25, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -25, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -24, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -24, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -23, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -23, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -22, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -22, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -21, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -21, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -20, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -20, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -19, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -19, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -18, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -18, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -17, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -17, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -16, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -16, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -15, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -15, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -14, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -14, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -13, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -13, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -12, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -12, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -11, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -11, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -10, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -10, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -9, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -9, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -8, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -8, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -7, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -7, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -6, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -6, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -5, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -5, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -4, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -4, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -3, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -3, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -2, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -2, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -1, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -1, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], 0, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], 0, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -28, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -28, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -27, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -27, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -26, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -26, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -25, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -25, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -24, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -24, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -23, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -23, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -22, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -22, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -21, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -21, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -20, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -20, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -19, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -19, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -18, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -18, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -17, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -17, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -16, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -16, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -15, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -15, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -14, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -14, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -13, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -13, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -12, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -12, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -11, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -11, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -10, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -10, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -9, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -9, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -8, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -8, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -7, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -7, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -6, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -6, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -5, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -5, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -4, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -4, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -3, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -3, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -2, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -2, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -1, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -1, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], 0, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], 0, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 0, [], [], 1, 5], "coef": [[[], "32", "1"]]}, {"key": ["R", 1, 5], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -28, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -28, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -27, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -27, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -26, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -26, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -25, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -25, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -24, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -24, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -23, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -23, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -22, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -22, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -21, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -21, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -20, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -20, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -19, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -19, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -18, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -18, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -17, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -17, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -16, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -16, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -15, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -15, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -14, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -14, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -13, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -13, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -12, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -12, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -11, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -11, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -10, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -10, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -9, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -9, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -8, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -8, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -7, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -7, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -6, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -6, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -5, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -5, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -4, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -4, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -3, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -3, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -2, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -2, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -1, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -1, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], 0, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], 0, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -28, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -27, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -26, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -25, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -24, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -23, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -22, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -21, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -20, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -19, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -18, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -17, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -16, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -15, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -14, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -13, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -12, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -11, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -10, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -9, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -8, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -7, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -6, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -5, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -4, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -3, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -2, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -1, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], 0, 1], "coef": [[["z3"], "-32", "1"]]}], "31": [{"key": ["R", -29, 1], "coef": [[[], "347995089796330359726121573061", "5090702671626974099047350000"], [["z3"], "-32", "1"]]}, {"key": ["R", -28, 1], "coef": [[[], "-1700811566223581466585078760879", "10181405343253948198094700000"], [["pi2"], "8", "3"], [["z3"], "48", "1"]]}, {"key": ["R", -27, 1], "coef": [[[], "7237373313239716824411586004987", "30544216029761844594284100000"], [["pi2"], "-8", "3"], [["z3"], "-176", "3"]]}, {"key": ["R", -26, 1], "coef": [[[], "-240640258028799654064403755429", "898359294992995429243650000"], [["pi2"], "10", "3"], [["z3"], "200", "3"]]}, {"key": ["R", -25, 1], "coef": [[[], "2669749972706778134253728083493", "9545067509300576435713781250"], [["pi2"], "-10", "3"], [["z3"], "-1096", "15"]]}, {"key": ["R", -24, 1], "coef": [[[], "-614565567694937843134062400853", "2213348987663901782194500000"], [["pi2"], "98", "27"], [["z3"], "392", "5"]]}, {"key": ["R", -23, 1], "coef": [[[], "12974751118125629293656555446197", "48593070956439298218179250000"], [["pi2"], "-98", "27"], [["z3"], "-2904", "35"]]}, {"key": ["R", -22, 1], "coef": [[[], "-2135047898387292589962626994865277", "8552380488333316486399548000000"], [["pi2"], "205", "54"], [["z3"], "3044", "35"]]}, {"key": ["R", -21, 1], "coef": [[[], "603385039578946999403014715364017", "2654187048103443047503308000000"], [["pi2"], "-205", "54"], [["z3"], "-28516", "315"]]}, {"key": ["R", -20, 1], "coef": [[[], "-3090149701833957918373994642417777", "15394284878999969675519186400000"], [["pi2"], "5269", "1350"], [["z3"], "29524", "315"]]}, {"key": ["R", -19, 1], "coef": [[[], "144278219456203396336163506125666563", "846685668344998332153555252000000"], [["pi2"], "-5269", "1350"], [["z3"], "-334844", "3465"]]}, {"key": ["R", -18, 1], "coef": [[[], "-115459258075568538514400975530665923", "846685668344998332153555252000000"], [["pi2"], "5369", "1350"], [["z3"], "344084", "3465"]]}, {"key": ["R", -17, 1], "coef": [[[], "120406425072099835165425671029407191", "1222990409831664257555135364000000"], [["pi2"], "-5369", "1350"], [["z3"], "-4583972", "45045"]]}, {"key": ["R", -16, 1], "coef": [[[], "-68360212555498075423857308156602751", "1222990409831664257555135364000000"], [["pi2"], "266681", "66150"], [["z3"], "4686932", "45045"]]}, {"key": ["R", -15, 1], "coef": [[[], "269210942840903037741509143", "39149542656823534135200000"], [["pi2"], "-266681", "66150"], [["z3"], "-4783028", "45045"]]}, {"key": ["R", -14, 1], "coef": [[[], "34083716748694543784684858605632233", "611495204915832128777567682000000"], [["pi2"], "1077749", "264600"], [["z3"], "4873118", "45045"]]}, {"key": ["R", -13, 1], "coef": [[[], "-430299790047028577934663008630433713", "5197709241784573094609325297000000"], [["pi2"], "-1077749", "264600"], [["z3"], "-84284446", "765765"]]}, {"key": ["R", -12, 1], "coef": [[[], "722489974339157118237606275188837553", "7196828180932485823305219642000000"], [["pi2"], "9778141", "2381400"], [["z3"], "28548602", "255255"]]}, {"key": ["R", -11, 1], "coef": [[[], "-31056650871903441079438839420303876559", "273479470875434461285598346396000000"], [["pi2"], "-9778141", "2381400"], [["z3"], "-550591598", "4849845"]]}, {"key": ["R", -10, 1], "coef": [[[], "2159526193277370397067175430015141", "17385853202506958759415025200000"], [["pi2"], "1968329", "476280"], [["z3"], "111670270", "969969"]]}, {"key": ["R", -9, 1], "coef": [[[], "-28560857576476648322153905061113369", "214325604134353026085892121000000"], [["pi2"], "-1968329", "476280"], [["z3"], "-37716106", "323323"]]}, {"key": ["R", -8, 1], "coef": [[[], "2146135999631006842727984486264541433", "15193303937524136738088797022000000"], [["pi2"], "239437889", "57629880"], [["z3"], "38186394", "323323"]]}, {"key": ["R", -7, 1], "coef": [[[], "-207540427863831076720986865490790413621", "1397783962252220579904169326024000000"], [["pi2"], "-239437889", "57629880"], [["z3"], "-888633398", "7436429"]]}, {"key": ["R", -6, 1], "coef": [[[], "108403585625756250135829309851739832753", "698891981126110289952084663012000000"], [["pi2"], "240505109", "57629880"], [["z3"], "2695645910", "22309287"]]}, {"key": ["R", -5, 1], "coef": [[[], "-187583703140675210134269820320748068497", "1164819968543517149920141105020000000"], [["pi2"], "-240505109", "57629880"], [["z3"], "-68105044934", "557732175"]]}, {"key": ["R", -4, 1], "coef": [[[], "38673620966980703496785194498690867723", "232963993708703429984028221004000000"], [["pi2"], "40799043101", "9739449720"], [["z3"], "68791484534", "557732175"]]}, {"key": ["R", -3, 1], "coef": [[[], "-132690012419549976174414441210708710341", "786253478766874076196095245888500000"], [["pi2"], "-40799043101", "9739449720"], [["z3"], "-625072504006", "5019589575"]]}, {"key": ["R", -2, 1], "coef": [[[], "1047984531782816992079855435947723897777", "6290027830134992609568761967108000000"], [["pi2"], "40931552621", "9739449720"], [["z3"], "630809177806", "5019589575"]]}, {"key": ["R", -1, 1], "coef": [[[], "-27177685341201507143514759754171706489471", "182410807073914785677494097046132000000"], [["pi2"], "-40931552621", "9739449720"], [["z3"], "-18454093022774", "145568097675"]]}, {"key": ["R", 0, 1], "coef": [[[], "23314536475853879124493098009441237283403", "304018011789857976129156828410220000000"], [["pi2"], "205234915681", "48697248600"], [["z3"], "18609365660294", "145568097675"]]}, {"key": ["R", -29, 2], "coef": [[[], "-2675321028773991751", "8742819946360500"], [["pi2"], "-16", "3"]]}, {"key": ["R", -28, 2], "coef": [[[], "2874589513769716201", "17485639892721000"], [["pi2"], "8", "1"]]}, {"key": ["R", -27, 2], "coef": [[[], "979841118078503", "433528261803000"], [["pi2"], "-88", "9"]]}, {"key": ["R", -26, 2], "coef": [[[], "-890569376472585871", "6171402315078000"], [["pi2"], "100", "9"]]}, {"key": ["R", -25, 2], "coef": [[[], "138881169989185654519", "524569196781630000"], [["pi2"], "-548", "45"]]}, {"key": ["R", -24, 2], "coef": [[[], "-191143643378335814401", "524569196781630000"], [["pi2"], "196", "15"]]}, {"key": ["R", -23, 2], "coef": [[[], "49795725371867584679", "111272253862770000"], [["pi2"], "-484", "35"]]}, {"key": ["R", -22, 2], "coef": [[[], "-631436605426114188559", "1223994792490470000"], [["pi2"], "1522", "105"]]}, {"key": ["R", -21, 2], "coef": [[[], "821757814141928147051", "1436863452054030000"], [["pi2"], "-14258", "945"]]}, {"key": ["R", -20, 2], "coef": [[[], "-20379487207940252806891", "33047859397242690000"], [["pi2"], "14762", "945"]]}, {"key": ["R", -19, 2], "coef": [[[], "9472352658449388908243", "14541058134786783600"], [["pi2"], "-167422", "10395"]]}, {"key": ["R", -18, 2], "coef": [[[], "-6149549084549108341409", "9088161334241739750"], [["pi2"], "172042", "10395"]]}, {"key": ["R", -17, 2], "coef": [[[], "1515891483937776566746", "2187890691576715125"], [["pi2"], "-2291986", "135135"]]}, {"key": ["R", -16, 2], "coef": [[[], "-36749268633002236741999", "52509376597841163000"], [["pi2"], "2343466", "135135"]]}, {"key": ["R", -15, 2], "coef": [[[], "549066485843131708318393", "787640648967617445000"], [["pi2"], "-2391514", "135135"]]}, {"key": ["R", -14, 2], "coef": [[[], "-1413734665399207779769", "2072738549914782750"], [["pi2"], "2436559", "135135"]]}, {"key": ["R", -13, 2], "coef": [[[], "62364616946267529170032559", "91051259020656576642000"], [["pi2"], "-42142223", "2297295"]]}, {"key": ["R", -12, 2], "coef": [[[], "-4115494330196584742787563", "5938125588303689781000"], [["pi2"], "14274301", "765765"]]}, {"key": ["R", -11, 2], "coef": [[[], "138537305753543440475288043211", "197217027038742145006572000"], [["pi2"], "-275295799", "14549535"]]}, {"key": ["R", -10, 2], "coef": [[[], "-70117815367117187570175121709", "98608513519371072503286000"], [["pi2"], "55835135", "2909907"]]}, {"key": ["R", -9, 2], "coef": [[[], "88450374633860736294985000141", "123260641899213840629107500"], [["pi2"], "-18858053", "969969"]]}, {"key": ["R", -8, 2], "coef": [[[], "-118473295697264901197162167853", "164347522532285120838810000"], [["pi2"], "6364399", "323323"]]}, {"key": ["R", -7, 2], "coef": [[[], "250328499284437802654304764171183", "347759357678315315694921960000"], [["pi2"], "-444316699", "22309287"]]}, {"key": ["R", -6, 2], "coef": [[[], "-31000865918583393711440606730691", "43469919709789414461865245000"], [["pi2"], "1347822955", "66927861"]]}, {"key": ["R", -5, 2], "coef": [[[], "1519629649434566240722052169541523", "2173495985489470723093262250000"], [["pi2"], "-34052522467", "1673196525"]]}, {"key": ["R", -4, 2], "coef": [[[], "-366992583245333480767286465976797", "543373996372367680773315562500"], [["pi2"], "34395742267", "1673196525"]]}, {"key": ["R", -3, 2], "coef": [[[], "74885030168339012704441686932391427", "117368783216431419047036161500000"], [["pi2"], "-312536252003", "15058768725"]]}, {"key": ["R", -2, 2], "coef": [[[], "-34059265652885039205497597789545601", "58684391608215709523518080750000"], [["pi2"], "315404588903", "15058768725"]]}, {"key": ["R", -1, 2], "coef": [[[], "12067893939055455967863315806152519783", "24676786671254705854639352955375000"], [["pi2"], "-9227046511387", "436704293025"]]}, {"key": ["R", 0, 2], "coef": [[[], "-16278121909034303570993041430621065631", "49353573342509411709278705910750000"], [["pi2"], "9304682830147", "436704293025"]]}, {"key": ["BA", 0, [], [[0, 1]], -30, 1], "coef": [[[], "-1651485025089567718750995429401", "5090702671626974099047350000"]]}, {"key": ["BA", 0, [], [[0, 1]], -29, 1], "coef": [[[], "217998905803139581269584620403", "339380178108464939936490000"]]}, {"key": ["BA", 0, [], [[0, 1]], -28, 1], "coef": [[[], "-245081085894764220846062179", "403543612495202068890000"]]}, {"key": ["BA", 0, [], [[0, 1]], -27, 1], "coef": [[[], "663097951235626517966986643", "1210630837485606206670000"]]}, {"key": ["BA", 0, [], [[0, 1]], -26, 1], "coef": [[[], "-196828951904658812253888377", "403543612495202068890000"]]}, {"key": ["BA", 0, [], [[0, 1]], -25, 1], "coef": [[[], "67029389958858838089837301", "155209081728923872650000"]]}, {"key": ["BA", 0, [], [[0, 1]], -24, 1], "coef": [[[], "-2358918230470741066251637", "6208363269156954906000"]]}, {"key": ["BA", 0, [], [[0, 1]], -23, 1], "coef": [[[], "514633202065824876321583", "1552090817289238726500"]]}, {"key": ["BA", 0, [], [[0, 1]], -22, 1], "coef": [[[], "-3356706144511218725893", "11736036425627514000"]]}, {"key": ["BA", 0, [], [[0, 1]], -21, 1], "coef": [[[], "28775957610059274127", "118545822481086000"]]}, {"key": ["BA", 0, [], [[0, 1]], -20, 1], "coef": [[[], "-71561986456599002761", "355637467443258000"]]}, {"key": ["BA", 0, [], [[0, 1]], -19, 1], "coef": [[[], "11452882033888818209", "71127493488651600"]]}, {"key": ["BA", 0, [], [[0, 1]], -18, 1], "coef": [[[], "-23975918897104799", "197029067835600"]]}, {"key": ["BA", 0, [], [[0, 1]], -17, 1], "coef": [[[], "16299683168750039", "197029067835600"]]}, {"key": ["BA", 0, [], [[0, 1]], -16, 1], "coef": [[[], "-4215795092573", "97394497200"]]}, {"key": ["BA", 0, [], [[0, 1]], -14, 1], "coef": [[[], "4215795092573", "97394497200"]]}, {"key": ["BA", 0, [], [[0, 1]], -13, 1], "coef": [[[], "-16299683168750039", "197029067835600"]]}, {"key": ["BA", 0, [], [[0, 1]], -12, 1], "coef": [[[], "23975918897104799", "197029067835600"]]}, {"key": ["BA", 0, [], [[0, 1]], -11, 1], "coef": [[[], "-11452882033888818209", "71127493488651600"]]}, {"key": ["BA", 0, [], [[0, 1]], -10, 1], "coef": [[[], "71561986456599002761", "355637467443258000"]]}, {"key": ["BA", 0, [], [[0, 1]], -9, 1], "coef": [[[], "-28775957610059274127", "118545822481086000"]]}, {"key": ["BA", 0, [], [[0, 1]], -8, 1], "coef": [[[], "3356706144511218725893", "11736036425627514000"]]}, {"key": ["BA", 0, [], [[0, 1]], -7, 1], "coef": [[[], "-514633202065824876321583", "1552090817289238726500"]]}, {"key": ["BA", 0, [], [[0, 1]], -6, 1], "coef": [[[], "2358918230470741066251637", "6208363269156954906000"]]}, {"key": ["BA", 0, [], [[0, 1]], -5, 1], "coef": [[[], "-67029389958858838089837301", "155209081728923872650000"]]}, {"key": ["BA", 0, [], [[0, 1]], -4, 1], "coef": [[[], "196828951904658812253888377", "403543612495202068890000"]]}, {"key": ["BA", 0, [], [[0, 1]], -3, 1], "coef": [[[], "-663097951235626517966986643", "1210630837485606206670000"]]}, {"key": ["BA", 0, [], [[0, 1]], -2, 1], "coef": [[[], "245081085894764220846062179", "403543612495202068890000"]]}, {"key": ["BA", 0, [], [[0, 1]], -1, 1], "coef": [[[], "-217998905803139581269584620403", "339380178108464939936490000"]]}, {"key": ["BA", 0, [], [[0, 1]], 0, 1], "coef": [[[], "1651485025089567718750995429401", "5090702671626974099047350000"]]}, {"key": ["BA", 1, [], [[0, 2]], -30, 1], "coef": [[[], "-3792999530331249391", "8742819946360500"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -30, 2], "coef": [[[], "-3792999530331249391", "8742819946360500"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -29, 1], "coef": [[[], "33815038862932931", "194284887696900"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -29, 2], "coef": [[[], "33815038862932931", "194284887696900"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -28, 1], "coef": [[[], "-1533132916279061", "20098436658300"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -28, 2], "coef": [[[], "-1533132916279061", "20098436658300"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -27, 1], "coef": [[[], "1346788329176867", "60295309974900"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -27, 2], "coef": [[[], "1346788329176867", "60295309974900"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -26, 1], "coef": [[[], "726628114589801", "60295309974900"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -26, 2], "coef": [[[], "726628114589801", "60295309974900"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -25, 1], "coef": [[[], "-823803610749673", "23190503836500"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -25, 2], "coef": [[[], "-823803610749673", "23190503836500"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -24, 1], "coef": [[[], "241320955990733", "4638100767300"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -24, 2], "coef": [[[], "241320955990733", "4638100767300"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -23, 1], "coef": [[[], "-295224120587003", "4638100767300"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -23, 2], "coef": [[[], "-295224120587003", "4638100767300"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -22, 1], "coef": [[[], "14434590847141", "201656555100"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -22, 2], "coef": [[[], "14434590847141", "201656555100"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -21, 1], "coef": [[[], "-467622672757", "6110804700"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -21, 2], "coef": [[[], "-467622672757", "6110804700"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -20, 1], "coef": [[[], "482132224741", "6110804700"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -20, 2], "coef": [[[], "482132224741", "6110804700"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -19, 1], "coef": [[[], "-5304256811423", "67218851700"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -19, 2], "coef": [[[], "-5304256811423", "67218851700"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -18, 1], "coef": [[[], "270945035237", "3537834300"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -18, 2], "coef": [[[], "270945035237", "3537834300"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -17, 1], "coef": [[[], "-9896801795203", "137975537700"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -17, 2], "coef": [[[], "-9896801795203", "137975537700"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -16, 1], "coef": [[[], "517313505299", "8116208100"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -16, 2], "coef": [[[], "517313505299", "8116208100"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -15, 1], "coef": [[[], "-205234915681", "4058104050"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -15, 2], "coef": [[[], "-205234915681", "4058104050"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -14, 1], "coef": [[[], "517313505299", "8116208100"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -14, 2], "coef": [[[], "517313505299", "8116208100"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -13, 1], "coef": [[[], "-9896801795203", "137975537700"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -13, 2], "coef": [[[], "-9896801795203", "137975537700"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -12, 1], "coef": [[[], "270945035237", "3537834300"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -12, 2], "coef": [[[], "270945035237", "3537834300"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -11, 1], "coef": [[[], "-5304256811423", "67218851700"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -11, 2], "coef": [[[], "-5304256811423", "67218851700"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -10, 1], "coef": [[[], "482132224741", "6110804700"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -10, 2], "coef": [[[], "482132224741", "6110804700"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -9, 1], "coef": [[[], "-467622672757", "6110804700"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -9, 2], "coef": [[[], "-467622672757", "6110804700"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -8, 1], "coef": [[[], "14434590847141", "201656555100"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -8, 2], "coef": [[[], "14434590847141", "201656555100"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -7, 1], "coef": [[[], "-295224120587003", "4638100767300"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -7, 2], "coef": [[[], "-295224120587003", "4638100767300"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -6, 1], "coef": [[[], "241320955990733", "4638100767300"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -6, 2], "coef": [[[], "241320955990733", "4638100767300"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -5, 1], "coef": [[[], "-823803610749673", "23190503836500"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -5, 2], "coef": [[[], "-823803610749673", "23190503836500"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -4, 1], "coef": [[[], "726628114589801", "60295309974900"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -4, 2], "coef": [[[], "726628114589801", "60295309974900"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -3, 1], "coef": [[[], "1346788329176867", "60295309974900"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -3, 2], "coef": [[[], "1346788329176867", "60295309974900"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -2, 1], "coef": [[[], "-1533132916279061", "20098436658300"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -2, 2], "coef": [[[], "-1533132916279061", "20098436658300"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -1, 1], "coef": [[[], "33815038862932931", "194284887696900"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -1, 2], "coef": [[[], "33815038862932931", "194284887696900"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], 0, 1], "coef": [[[], "-3792999530331249391", "8742819946360500"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], 0, 2], "coef": [[[], "-3792999530331249391", "8742819946360500"], [["pi2"], "-16", "3"]]}, {"key": ["R", -29, 3], "coef": [[[], "-18609365660294", "145568097675"]]}, {"key": ["R", -28, 3], "coef": [[[], "9252925284307", "48522699225"]]}, {"key": ["R", -27, 3], "coef": [[[], "-8562148634107", "39700390275"]]}, {"key": ["R", -26, 3], "coef": [[[], "41034870614831", "174681717210"]]}, {"key": ["R", -25, 3], "coef": [[[], "-1068858699130139", "4367042930250"]]}, {"key": ["R", -24, 3], "coef": [[[], "368241869623963", "1455680976750"]]}, {"key": ["R", -23, 3], "coef": [[[], "-714368342457173", "2779027319250"]]}, {"key": ["R", -22, 3], "coef": [[[], "15921759939117401", "61138601023500"]]}, {"key": ["R", -21, 3], "coef": [[[], "-47954215446850483", "183415803070500"]]}, {"key": ["R", -20, 3], "coef": [[[], "48063021142821967", "183415803070500"]]}, {"key": ["R", -19, 3], "coef": [[[], "-526777329479121029", "2017573833775500"]]}, {"key": ["R", -18, 3], "coef": [[[], "524178466189590059", "2017573833775500"]]}, {"key": ["R", -17, 3], "coef": [[[], "-2250168712345272749", "8742819946360500"]]}, {"key": ["R", -16, 3], "coef": [[[], "2226112340159549729", "8742819946360500"]]}, {"key": ["R", -15, 3], "coef": [[[], "-135775039073", "541080540"]]}, {"key": ["R", -14, 3], "coef": [[[], "4317231046336020587", "17485639892721000"]]}, {"key": ["R", -13, 3], "coef": [[[], "-73173392456764880299", "297255878176257000"]]}, {"key": ["R", -12, 3], "coef": [[[], "220375298849594387017", "891767634528771000"]]}, {"key": ["R", -11, 3], "coef": [[[], "-4214254164375809665963", "16943585056046649000"]]}, {"key": ["R", -10, 3], "coef": [[[], "4252966972152718199959", "16943585056046649000"]]}, {"key": ["R", -9, 3], "coef": [[[], "-4294820022713588500711", "16943585056046649000"]]}, {"key": ["R", -8, 3], "coef": [[[], "1447625874417057422917", "5647861685348883000"]]}, {"key": ["R", -7, 3], "coef": [[[], "-33667461982910075420171", "129900818763024309000"]]}, {"key": ["R", -6, 3], "coef": [[[], "34068135757546752894961", "129900818763024309000"]]}, {"key": ["R", -5, 3], "coef": [[[], "-57439709681272938081943", "216501364605040515000"]]}, {"key": ["R", -4, 3], "coef": [[[], "19376567103493966078981", "72167121535013505000"]]}, {"key": ["R", -3, 3], "coef": [[[], "-1587733719018686327062661", "5845536844336093905000"]]}, {"key": ["R", -2, 3], "coef": [[[], "1606511876853377877514961", "5845536844336093905000"]]}, {"key": ["R", -1, 3], "coef": [[[], "-47119683573095311401446269", "169520568485746723245000"]]}, {"key": ["R", 0, 3], "coef": [[[], "47661242955539172992975989", "169520568485746723245000"]]}, {"key": ["BA", 0, [], [[0, 2]], -30, 1], "coef": [[[], "1650506564746752294233536", "21190071060718340405625"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -29, 1], "coef": [[[], "-13119103186190078172547336", "21190071060718340405625"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -28, 1], "coef": [[[], "21273887509642679231596", "25196279501448680625"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -27, 1], "coef": [[[], "-24629818579529419176196", "25196279501448680625"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -26, 1], "coef": [[[], "2988523533492998597794", "2799586611272075625"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -25, 1], "coef": [[[], "-3170275878707537036134", "2799586611272075625"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -24, 1], "coef": [[[], "132245557457181458398", "111983464450883025"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -23, 1], "coef": [[[], "-136378253898397237978", "111983464450883025"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -22, 1], "coef": [[[], "263767173263599927", "211688968716225"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -21, 1], "coef": [[[], "-268279932389625077", "211688968716225"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -20, 1], "coef": [[[], "271617412408617911", "211688968716225"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -19, 1], "coef": [[[], "-54796346596895194", "42337793743245"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -18, 1], "coef": [[[], "152650822084027", "117279207045"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -17, 1], "coef": [[[], "-153145928973689", "117279207045"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -16, 1], "coef": [[[], "530741144627", "405810405"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -15, 1], "coef": [[[], "-2657839493776", "2029052025"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -14, 1], "coef": [[[], "530741144627", "405810405"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -13, 1], "coef": [[[], "-153145928973689", "117279207045"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -12, 1], "coef": [[[], "152650822084027", "117279207045"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -11, 1], "coef": [[[], "-54796346596895194", "42337793743245"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -10, 1], "coef": [[[], "271617412408617911", "211688968716225"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -9, 1], "coef": [[[], "-268279932389625077", "211688968716225"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -8, 1], "coef": [[[], "263767173263599927", "211688968716225"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -7, 1], "coef": [[[], "-136378253898397237978", "111983464450883025"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -6, 1], "coef": [[[], "132245557457181458398", "111983464450883025"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -5, 1], "coef": [[[], "-3170275878707537036134", "2799586611272075625"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -4, 1], "coef": [[[], "2988523533492998597794", "2799586611272075625"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -3, 1], "coef": [[[], "-24629818579529419176196", "25196279501448680625"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -2, 1], "coef": [[[], "21273887509642679231596", "25196279501448680625"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -1, 1], "coef": [[[], "-13119103186190078172547336", "21190071060718340405625"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], 0, 1], "coef": [[[], "1650506564746752294233536", "21190071060718340405625"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [2], [[0, 1]], -30, 1], "coef": [[[], "37218731320588", "145568097675"]]}, {"key": ["BA", 1, [], [[0, 3]], -30, 1], "coef": [[[], "-18609365660294", "145568097675"]]}, {"key": ["BA", 1, [1], [[0, 2]], -30, 1], "coef": [[[], "37218731320588", "145568097675"]]}, {"key": ["BA", 1, [1], [[0, 1]], -30, 2], "coef": [[[], "37218731320588", "145568097675"]]}, {"key": ["BA", 1, [], [[0, 2]], -30, 2], "coef": [[[], "-18609365660294", "145568097675"]]}, {"key": ["BA", 1, [2], [[0, 1]], -29, 1], "coef": [[[], "-36908186045548", "145568097675"]]}, {"key": ["BA", 1, [], [[0, 3]], -29, 1], "coef": [[[], "27770451273974", "145568097675"]]}, {"key": ["BA", 1, [1], [[0, 2]], -29, 1], "coef": [[[], "-36908186045548", "145568097675"]]}, {"key": ["BA", 1, [1], [[0, 1]], -29, 2], "coef": [[[], "-36908186045548", "145568097675"]]}, {"key": ["BA", 1, [], [[0, 2]], -29, 2], "coef": [[[], "23112272148374", "145568097675"]]}, {"key": ["BA", 1, [2], [[0, 1]], -28, 1], "coef": [[[], "1261618355612", "5019589575"]]}, {"key": ["BA", 1, [], [[0, 3]], -28, 1], "coef": [[[], "-1112689777006", "5019589575"]]}, {"key": ["BA", 1, [1], [[0, 2]], -28, 1], "coef": [[[], "1261618355612", "5019589575"]]}, {"key": ["BA", 1, [1], [[0, 1]], -28, 2], "coef": [[[], "1261618355612", "5019589575"]]}, {"key": ["BA", 1, [], [[0, 2]], -28, 2], "coef": [[[], "-871749477406", "5019589575"]]}, {"key": ["BA", 1, [2], [[0, 1]], -27, 1], "coef": [[[], "-1250145008012", "5019589575"]]}, {"key": ["BA", 1, [], [[0, 3]], -27, 1], "coef": [[[], "1214037680806", "5019589575"]]}, {"key": ["BA", 1, [1], [[0, 2]], -27, 1], "coef": [[[], "-1250145008012", "5019589575"]]}, {"key": ["BA", 1, [1], [[0, 1]], -27, 2], "coef": [[[], "-1250145008012", "5019589575"]]}, {"key": ["BA", 1, [], [[0, 2]], -27, 2], "coef": [[[], "919555092406", "5019589575"]]}, {"key": ["BA", 1, [2], [[0, 1]], -26, 1], "coef": [[[], "137582969068", "557732175"]]}, {"key": ["BA", 1, [], [[0, 3]], -26, 1], "coef": [[[], "-143155774534", "557732175"]]}, {"key": ["BA", 1, [1], [[0, 2]], -26, 1], "coef": [[[], "137582969068", "557732175"]]}, {"key": ["BA", 1, [1], [[0, 1]], -26, 2], "coef": [[[], "137582969068", "557732175"]]}, {"key": ["BA", 1, [], [[0, 2]], -26, 2], "coef": [[[], "-35324543178", "185910725"]]}, {"key": ["BA", 1, [2], [[0, 1]], -25, 1], "coef": [[[], "-136210089868", "557732175"]]}, {"key": ["BA", 1, [], [[0, 3]], -25, 1], "coef": [[[], "149608306774", "557732175"]]}, {"key": ["BA", 1, [1], [[0, 2]], -25, 1], "coef": [[[], "-136210089868", "557732175"]]}, {"key": ["BA", 1, [1], [[0, 1]], -25, 2], "coef": [[[], "-136210089868", "557732175"]]}, {"key": ["BA", 1, [], [[0, 2]], -25, 2], "coef": [[[], "36285558618", "185910725"]]}, {"key": ["BA", 1, [2], [[0, 1]], -24, 1], "coef": [[[], "5391291820", "22309287"]]}, {"key": ["BA", 1, [], [[0, 3]], -24, 1], "coef": [[[], "-30968710558", "111546435"]]}, {"key": ["BA", 1, [1], [[0, 2]], -24, 1], "coef": [[[], "5391291820", "22309287"]]}, {"key": ["BA", 1, [1], [[0, 1]], -24, 2], "coef": [[[], "5391291820", "22309287"]]}, {"key": ["BA", 1, [], [[0, 2]], -24, 2], "coef": [[[], "-22223470054", "111546435"]]}, {"key": ["BA", 1, [2], [[0, 1]], -23, 1], "coef": [[[], "-1777266796", "7436429"]]}, {"key": ["BA", 1, [], [[0, 3]], -23, 1], "coef": [[[], "10613278366", "37182145"]]}, {"key": ["BA", 1, [1], [[0, 2]], -23, 1], "coef": [[[], "-1777266796", "7436429"]]}, {"key": ["BA", 1, [1], [[0, 1]], -23, 2], "coef": [[[], "-1777266796", "7436429"]]}, {"key": ["BA", 1, [], [[0, 2]], -23, 2], "coef": [[[], "7528222678", "37182145"]]}, {"key": ["BA", 1, [2], [[0, 1]], -22, 1], "coef": [[[], "76372788", "323323"]]}, {"key": ["BA", 1, [], [[0, 3]], -22, 1], "coef": [[[], "-472130602", "1616615"]]}, {"key": ["BA", 1, [1], [[0, 2]], -22, 1], "coef": [[[], "76372788", "323323"]]}, {"key": ["BA", 1, [1], [[0, 1]], -22, 2], "coef": [[[], "76372788", "323323"]]}, {"key": ["BA", 1, [], [[0, 2]], -22, 2], "coef": [[[], "-331531286", "1616615"]]}, {"key": ["BA", 1, [2], [[0, 1]], -21, 1], "coef": [[[], "-75432212", "323323"]]}, {"key": ["BA", 1, [], [[0, 3]], -21, 1], "coef": [[[], "4331475818", "14549535"]]}, {"key": ["BA", 1, [1], [[0, 2]], -21, 1], "coef": [[[], "-75432212", "323323"]]}, {"key": ["BA", 1, [1], [[0, 1]], -21, 2], "coef": [[[], "-75432212", "323323"]]}, {"key": ["BA", 1, [], [[0, 2]], -21, 2], "coef": [[[], "3014350294", "14549535"]]}, {"key": ["BA", 1, [2], [[0, 1]], -20, 1], "coef": [[[], "223340540", "969969"]]}, {"key": ["BA", 1, [], [[0, 3]], -20, 1], "coef": [[[], "-628917446", "2078505"]]}, {"key": ["BA", 1, [1], [[0, 2]], -20, 1], "coef": [[[], "223340540", "969969"]]}, {"key": ["BA", 1, [1], [[0, 1]], -20, 2], "coef": [[[], "223340540", "969969"]]}, {"key": ["BA", 1, [], [[0, 2]], -20, 2], "coef": [[[], "-3038738086", "14549535"]]}, {"key": ["BA", 1, [2], [[0, 1]], -19, 1], "coef": [[[], "-1101183196", "4849845"]]}, {"key": ["BA", 1, [], [[0, 3]], -19, 1], "coef": [[[], "637684958", "2078505"]]}, {"key": ["BA", 1, [1], [[0, 2]], -19, 1], "coef": [[[], "-1101183196", "4849845"]]}, {"key": ["BA", 1, [1], [[0, 1]], -19, 2], "coef": [[[], "-1101183196", "4849845"]]}, {"key": ["BA", 1, [], [[0, 2]], -19, 2], "coef": [[[], "611556950", "2909907"]]}, {"key": ["BA", 1, [2], [[0, 1]], -18, 1], "coef": [[[], "57097204", "255255"]]}, {"key": ["BA", 1, [], [[0, 3]], -18, 1], "coef": [[[], "-33961562", "109395"]]}, {"key": ["BA", 1, [1], [[0, 2]], -18, 1], "coef": [[[], "57097204", "255255"]]}, {"key": ["BA", 1, [1], [[0, 1]], -18, 2], "coef": [[[], "57097204", "255255"]]}, {"key": ["BA", 1, [], [[0, 2]], -18, 2], "coef": [[[], "-32337674", "153153"]]}, {"key": ["BA", 1, [2], [[0, 1]], -17, 1], "coef": [[[], "-168568892", "765765"]]}, {"key": ["BA", 1, [], [[0, 3]], -17, 1], "coef": [[[], "3811738", "12155"]]}, {"key": ["BA", 1, [1], [[0, 2]], -17, 1], "coef": [[[], "-168568892", "765765"]]}, {"key": ["BA", 1, [1], [[0, 1]], -17, 2], "coef": [[[], "-168568892", "765765"]]}, {"key": ["BA", 1, [], [[0, 2]], -17, 2], "coef": [[[], "32442394", "153153"]]}, {"key": ["BA", 1, [2], [[0, 1]], -16, 1], "coef": [[[], "9746236", "45045"]]}, {"key": ["BA", 1, [], [[0, 3]], -16, 1], "coef": [[[], "-1582998", "5005"]]}, {"key": ["BA", 1, [1], [[0, 2]], -16, 1], "coef": [[[], "9746236", "45045"]]}, {"key": ["BA", 1, [1], [[0, 1]], -16, 2], "coef": [[[], "9746236", "45045"]]}, {"key": ["BA", 1, [], [[0, 2]], -16, 2], "coef": [[[], "-1912010", "9009"]]}, {"key": ["BA", 1, [2], [[0, 1]], -15, 1], "coef": [[[], "-9566056", "45045"]]}, {"key": ["BA", 1, [], [[0, 3]], -15, 1], "coef": [[[], "4783028", "15015"]]}, {"key": ["BA", 1, [1], [[0, 2]], -15, 1], "coef": [[[], "-9566056", "45045"]]}, {"key": ["BA", 1, [1], [[0, 1]], -15, 2], "coef": [[[], "-9566056", "45045"]]}, {"key": ["BA", 1, [], [[0, 2]], -15, 2], "coef": [[[], "9566056", "45045"]]}, {"key": ["BA", 1, [2], [[0, 1]], -14, 1], "coef": [[[], "9746236", "45045"]]}, {"key": ["BA", 1, [], [[0, 3]], -14, 1], "coef": [[[], "-4997242", "15015"]]}, {"key": ["BA", 1, [1], [[0, 2]], -14, 1], "coef": [[[], "9746236", "45045"]]}, {"key": ["BA", 1, [1], [[0, 1]], -14, 2], "coef": [[[], "9746236", "45045"]]}, {"key": ["BA", 1, [], [[0, 2]], -14, 2], "coef": [[[], "-9932422", "45045"]]}, {"key": ["BA", 1, [2], [[0, 1]], -13, 1], "coef": [[[], "-168568892", "765765"]]}, {"key": ["BA", 1, [], [[0, 3]], -13, 1], "coef": [[[], "88522394", "255255"]]}, {"key": ["BA", 1, [1], [[0, 2]], -13, 1], "coef": [[[], "-168568892", "765765"]]}, {"key": ["BA", 1, [1], [[0, 1]], -13, 2], "coef": [[[], "-168568892", "765765"]]}, {"key": ["BA", 1, [], [[0, 2]], -13, 2], "coef": [[[], "24989402", "109395"]]}, {"key": ["BA", 1, [2], [[0, 1]], -12, 1], "coef": [[[], "57097204", "255255"]]}, {"key": ["BA", 1, [], [[0, 3]], -12, 1], "coef": [[[], "-276143902", "765765"]]}, {"key": ["BA", 1, [1], [[0, 2]], -12, 1], "coef": [[[], "57097204", "255255"]]}, {"key": ["BA", 1, [1], [[0, 1]], -12, 2], "coef": [[[], "57097204", "255255"]]}, {"key": ["BA", 1, [], [[0, 2]], -12, 2], "coef": [[[], "-25842122", "109395"]]}, {"key": ["BA", 1, [2], [[0, 1]], -11, 1], "coef": [[[], "-1101183196", "4849845"]]}, {"key": ["BA", 1, [], [[0, 3]], -11, 1], "coef": [[[], "5446854058", "14549535"]]}, {"key": ["BA", 1, [1], [[0, 2]], -11, 1], "coef": [[[], "-1101183196", "4849845"]]}, {"key": ["BA", 1, [1], [[0, 1]], -11, 2], "coef": [[[], "-1101183196", "4849845"]]}, {"key": ["BA", 1, [], [[0, 2]], -11, 2], "coef": [[[], "507044918", "2078505"]]}, {"key": ["BA", 1, [2], [[0, 1]], -10, 1], "coef": [[[], "223340540", "969969"]]}, {"key": ["BA", 1, [], [[0, 3]], -10, 1], "coef": [[[], "-5647902178", "14549535"]]}, {"key": ["BA", 1, [1], [[0, 2]], -10, 1], "coef": [[[], "223340540", "969969"]]}, {"key": ["BA", 1, [1], [[0, 1]], -10, 2], "coef": [[[], "223340540", "969969"]]}, {"key": ["BA", 1, [], [[0, 2]], -10, 2], "coef": [[[], "-523068302", "2078505"]]}, {"key": ["BA", 1, [2], [[0, 1]], -9, 1], "coef": [[[], "-75432212", "323323"]]}, {"key": ["BA", 1, [], [[0, 3]], -9, 1], "coef": [[[], "5851872802", "14549535"]]}, {"key": ["BA", 1, [1], [[0, 2]], -9, 1], "coef": [[[], "-75432212", "323323"]]}, {"key": ["BA", 1, [1], [[0, 1]], -9, 2], "coef": [[[], "-75432212", "323323"]]}, {"key": ["BA", 1, [], [[0, 2]], -9, 2], "coef": [[[], "3774548786", "14549535"]]}, {"key": ["BA", 1, [2], [[0, 1]], -8, 1], "coef": [[[], "76372788", "323323"]]}, {"key": ["BA", 1, [], [[0, 3]], -8, 1], "coef": [[[], "-673461218", "1616615"]]}, {"key": ["BA", 1, [1], [[0, 2]], -8, 1], "coef": [[[], "76372788", "323323"]]}, {"key": ["BA", 1, [1], [[0, 1]], -8, 2], "coef": [[[], "76372788", "323323"]]}, {"key": ["BA", 1, [], [[0, 2]], -8, 2], "coef": [[[], "-432196594", "1616615"]]}, {"key": ["BA", 1, [2], [[0, 1]], -7, 1], "coef": [[[], "-1777266796", "7436429"]]}, {"key": ["BA", 1, [], [[0, 3]], -7, 1], "coef": [[[], "16045723574", "37182145"]]}, {"key": ["BA", 1, [1], [[0, 2]], -7, 1], "coef": [[[], "-1777266796", "7436429"]]}, {"key": ["BA", 1, [1], [[0, 1]], -7, 2], "coef": [[[], "-1777266796", "7436429"]]}, {"key": ["BA", 1, [], [[0, 2]], -7, 2], "coef": [[[], "10244445282", "37182145"]]}, {"key": ["BA", 1, [2], [[0, 1]], -6, 1], "coef": [[[], "5391291820", "22309287"]]}, {"key": ["BA", 1, [], [[0, 3]], -6, 1], "coef": [[[], "-49900666742", "111546435"]]}, {"key": ["BA", 1, [1], [[0, 2]], -6, 1], "coef": [[[], "5391291820", "22309287"]]}, {"key": ["BA", 1, [1], [[0, 1]], -6, 2], "coef": [[[], "5391291820", "22309287"]]}, {"key": ["BA", 1, [], [[0, 2]], -6, 2], "coef": [[[], "-10563149382", "37182145"]]}, {"key": ["BA", 1, [2], [[0, 1]], -5, 1], "coef": [[[], "-136210089868", "557732175"]]}, {"key": ["BA", 1, [], [[0, 3]], -5, 1], "coef": [[[], "51804392566", "111546435"]]}, {"key": ["BA", 1, [1], [[0, 2]], -5, 1], "coef": [[[], "-136210089868", "557732175"]]}, {"key": ["BA", 1, [1], [[0, 1]], -5, 2], "coef": [[[], "-136210089868", "557732175"]]}, {"key": ["BA", 1, [], [[0, 2]], -5, 2], "coef": [[[], "163563503882", "557732175"]]}, {"key": ["BA", 1, [2], [[0, 1]], -4, 1], "coef": [[[], "137582969068", "557732175"]]}, {"key": ["BA", 1, [], [[0, 3]], -4, 1], "coef": [[[], "-53918626534", "111546435"]]}, {"key": ["BA", 1, [1], [[0, 2]], -4, 1], "coef": [[[], "137582969068", "557732175"]]}, {"key": ["BA", 1, [1], [[0, 1]], -4, 2], "coef": [[[], "137582969068", "557732175"]]}, {"key": ["BA", 1, [], [[0, 2]], -4, 2], "coef": [[[], "-169192308602", "557732175"]]}, {"key": ["BA", 1, [2], [[0, 1]], -3, 1], "coef": [[[], "-1250145008012", "5019589575"]]}, {"key": ["BA", 1, [], [[0, 3]], -3, 1], "coef": [[[], "507279468646", "1003917915"]]}, {"key": ["BA", 1, [1], [[0, 2]], -3, 1], "coef": [[[], "-1250145008012", "5019589575"]]}, {"key": ["BA", 1, [1], [[0, 1]], -3, 2], "coef": [[[], "-1250145008012", "5019589575"]]}, {"key": ["BA", 1, [], [[0, 2]], -3, 2], "coef": [[[], "526911641206", "1673196525"]]}, {"key": ["BA", 1, [2], [[0, 1]], -2, 1], "coef": [[[], "1261618355612", "5019589575"]]}, {"key": ["BA", 1, [], [[0, 3]], -2, 1], "coef": [[[], "-534433057966", "1003917915"]]}, {"key": ["BA", 1, [1], [[0, 2]], -2, 1], "coef": [[[], "1261618355612", "5019589575"]]}, {"key": ["BA", 1, [1], [[0, 1]], -2, 2], "coef": [[[], "1261618355612", "5019589575"]]}, {"key": ["BA", 1, [], [[0, 2]], -2, 2], "coef": [[[], "-550495744606", "1673196525"]]}, {"key": ["BA", 1, [2], [[0, 1]], -1, 1], "coef": [[[], "-36908186045548", "145568097675"]]}, {"key": ["BA", 1, [], [[0, 3]], -1, 1], "coef": [[[], "16590821372534", "29113619535"]]}, {"key": ["BA", 1, [1], [[0, 2]], -1, 1], "coef": [[[], "-36908186045548", "145568097675"]]}, {"key": ["BA", 1, [1], [[0, 1]], -1, 2], "coef": [[[], "-36908186045548", "145568097675"]]}, {"key": ["BA", 1, [], [[0, 2]], -1, 2], "coef": [[[], "16901366647574", "48522699225"]]}, {"key": ["BA", 1, [2], [[0, 1]], 0, 1], "coef": [[[], "37218731320588", "145568097675"]]}, {"key": ["BA", 1, [], [[0, 3]], 0, 1], "coef": [[[], "-18609365660294", "29113619535"]]}, {"key": ["BA", 1, [1], [[0, 2]], 0, 1], "coef": [[[], "37218731320588", "145568097675"]]}, {"key": ["BA", 1, [1], [[0, 1]], 0, 2], "coef": [[[], "37218731320588", "145568097675"]]}, {"key": ["BA", 1, [], [[0, 2]], 0, 2], "coef": [[[], "-18609365660294", "48522699225"]]}, {"key": ["BA", 1, [], [[0, 1]], -30, 3], "coef": [[[], "-18609365660294", "145568097675"]]}, {"key": ["BA", 1, [], [[0, 1]], -29, 3], "coef": [[[], "18454093022774", "145568097675"]]}, {"key": ["BA", 1, [], [[0, 1]], -28, 3], "coef": [[[], "-630809177806", "5019589575"]]}, {"key": ["BA", 1, [], [[0, 1]], -27, 3], "coef": [[[], "625072504006", "5019589575"]]}, {"key": ["BA", 1, [], [[0, 1]], -26, 3], "coef": [[[], "-68791484534", "557732175"]]}, {"key": ["BA", 1, [], [[0, 1]], -25, 3], "coef": [[[], "68105044934", "557732175"]]}, {"key": ["BA", 1, [], [[0, 1]], -24, 3], "coef": [[[], "-2695645910", "22309287"]]}, {"key": ["BA", 1, [], [[0, 1]], -23, 3], "coef": [[[], "888633398", "7436429"]]}, {"key": ["BA", 1, [], [[0, 1]], -22, 3], "coef": [[[], "-38186394", "323323"]]}, {"key": ["BA", 1, [], [[0, 1]], -21, 3], "coef": [[[], "37716106", "323323"]]}, {"key": ["BA", 1, [], [[0, 1]], -20, 3], "coef": [[[], "-111670270", "969969"]]}, {"key": ["BA", 1, [], [[0, 1]], -19, 3], "coef": [[[], "550591598", "4849845"]]}, {"key": ["BA", 1, [], [[0, 1]], -18, 3], "coef": [[[], "-28548602", "255255"]]}, {"key": ["BA", 1, [], [[0, 1]], -17, 3], "coef": [[[], "84284446", "765765"]]}, {"key": ["BA", 1, [], [[0, 1]], -16, 3], "coef": [[[], "-4873118", "45045"]]}, {"key": ["BA", 1, [], [[0, 1]], -15, 3], "coef": [[[], "4783028", "45045"]]}, {"key": ["BA", 1, [], [[0, 1]], -14, 3], "coef": [[[], "-4873118", "45045"]]}, {"key": ["BA", 1, [], [[0, 1]], -13, 3], "coef": [[[], "84284446", "765765"]]}, {"key": ["BA", 1, [], [[0, 1]], -12, 3], "coef": [[[], "-28548602", "255255"]]}, {"key": ["BA", 1, [], [[0, 1]], -11, 3], "coef": [[[], "550591598", "4849845"]]}, {"key": ["BA", 1, [], [[0, 1]], -10, 3], "coef": [[[], "-111670270", "969969"]]}, {"key": ["BA", 1, [], [[0, 1]], -9, 3], "coef": [[[], "37716106", "323323"]]}, {"key": ["BA", 1, [], [[0, 1]], -8, 3], "coef": [[[], "-38186394", "323323"]]}, {"key": ["BA", 1, [], [[0, 1]], -7, 3], "coef": [[[], "888633398", "7436429"]]}, {"key": ["BA", 1, [], [[0, 1]], -6, 3], "coef": [[[], "-2695645910", "22309287"]]}, {"key": ["BA", 1, [], [[0, 1]], -5, 3], "coef": [[[], "68105044934", "557732175"]]}, {"key": ["BA", 1, [], [[0, 1]], -4, 3], "coef": [[[], "-68791484534", "557732175"]]}, {"key": ["BA", 1, [], [[0, 1]], -3, 3], "coef": [[[], "625072504006", "5019589575"]]}, {"key": ["BA", 1, [], [[0, 1]], -2, 3], "coef": [[[], "-630809177806", "5019589575"]]}, {"key": ["BA", 1, [], [[0, 1]], -1, 3], "coef": [[[], "18454093022774", "145568097675"]]}, {"key": ["BA", 1, [], [[0, 1]], 0, 3], "coef": [[[], "-18609365660294", "145568097675"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -30, 1], "coef": [[[], "-37218731320588", "145568097675"]]}, {"key": ["BA", 0, [], [[0, 3]], -30, 1], "coef": [[[], "18609365660294", "48522699225"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -29, 1], "coef": [[[], "36908186045548", "145568097675"]]}, {"key": ["BA", 0, [], [[0, 3]], -29, 1], "coef": [[[], "-15348640272374", "48522699225"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -28, 1], "coef": [[[], "-1261618355612", "5019589575"]]}, {"key": ["BA", 0, [], [[0, 3]], -28, 1], "coef": [[[], "470182311406", "1673196525"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -27, 1], "coef": [[[], "1250145008012", "5019589575"]]}, {"key": ["BA", 0, [], [[0, 3]], -27, 1], "coef": [[[], "-428750778406", "1673196525"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -26, 1], "coef": [[[], "-137582969068", "557732175"]]}, {"key": ["BA", 0, [], [[0, 3]], -26, 1], "coef": [[[], "132010163602", "557732175"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -25, 1], "coef": [[[], "136210089868", "557732175"]]}, {"key": ["BA", 0, [], [[0, 3]], -25, 1], "coef": [[[], "-122811872962", "557732175"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -24, 1], "coef": [[[], "-5391291820", "22309287"]]}, {"key": ["BA", 0, [], [[0, 3]], -24, 1], "coef": [[[], "7648069214", "37182145"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -23, 1], "coef": [[[], "1777266796", "7436429"]]}, {"key": ["BA", 0, [], [[0, 3]], -23, 1], "coef": [[[], "-1022769942", "5311735"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -22, 1], "coef": [[[], "-76372788", "323323"]]}, {"key": ["BA", 0, [], [[0, 3]], -22, 1], "coef": [[[], "41656754", "230945"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -21, 1], "coef": [[[], "75432212", "323323"]]}, {"key": ["BA", 0, [], [[0, 3]], -21, 1], "coef": [[[], "-351060466", "2078505"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -20, 1], "coef": [[[], "-223340540", "969969"]]}, {"key": ["BA", 0, [], [[0, 3]], -20, 1], "coef": [[[], "2297794078", "14549535"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -19, 1], "coef": [[[], "1101183196", "4849845"]]}, {"key": ["BA", 0, [], [[0, 3]], -19, 1], "coef": [[[], "-428660894", "2909907"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -18, 1], "coef": [[[], "-57097204", "255255"]]}, {"key": ["BA", 0, [], [[0, 3]], -18, 1], "coef": [[[], "20970458", "153153"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -17, 1], "coef": [[[], "168568892", "765765"]]}, {"key": ["BA", 0, [], [[0, 3]], -17, 1], "coef": [[[], "-19399658", "153153"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -16, 1], "coef": [[[], "-9746236", "45045"]]}, {"key": ["BA", 0, [], [[0, 3]], -16, 1], "coef": [[[], "1049098", "9009"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -15, 1], "coef": [[[], "9566056", "45045"]]}, {"key": ["BA", 0, [], [[0, 3]], -15, 1], "coef": [[[], "-4783028", "45045"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -14, 1], "coef": [[[], "-9746236", "45045"]]}, {"key": ["BA", 0, [], [[0, 3]], -14, 1], "coef": [[[], "4500746", "45045"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -13, 1], "coef": [[[], "168568892", "765765"]]}, {"key": ["BA", 0, [], [[0, 3]], -13, 1], "coef": [[[], "-71570602", "765765"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -12, 1], "coef": [[[], "-57097204", "255255"]]}, {"key": ["BA", 0, [], [[0, 3]], -12, 1], "coef": [[[], "66439322", "765765"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -11, 1], "coef": [[[], "1101183196", "4849845"]]}, {"key": ["BA", 0, [], [[0, 3]], -11, 1], "coef": [[[], "-1160245118", "14549535"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -10, 1], "coef": [[[], "-223340540", "969969"]]}, {"key": ["BA", 0, [], [[0, 3]], -10, 1], "coef": [[[], "1052314022", "14549535"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -9, 1], "coef": [[[], "75432212", "323323"]]}, {"key": ["BA", 0, [], [[0, 3]], -9, 1], "coef": [[[], "-937026278", "14549535"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -8, 1], "coef": [[[], "-76372788", "323323"]]}, {"key": ["BA", 0, [], [[0, 3]], -8, 1], "coef": [[[], "90266662", "1616615"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -7, 1], "coef": [[[], "1777266796", "7436429"]]}, {"key": ["BA", 0, [], [[0, 3]], -7, 1], "coef": [[[], "-1726944386", "37182145"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -6, 1], "coef": [[[], "-5391291820", "22309287"]]}, {"key": ["BA", 0, [], [[0, 3]], -6, 1], "coef": [[[], "4012251458", "111546435"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -5, 1], "coef": [[[], "136210089868", "557732175"]]}, {"key": ["BA", 0, [], [[0, 3]], -5, 1], "coef": [[[], "-4466072302", "185910725"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -4, 1], "coef": [[[], "-137582969068", "557732175"]]}, {"key": ["BA", 0, [], [[0, 3]], -4, 1], "coef": [[[], "1857601822", "185910725"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -3, 1], "coef": [[[], "1250145008012", "5019589575"]]}, {"key": ["BA", 0, [], [[0, 3]], -3, 1], "coef": [[[], "36107327206", "5019589575"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -2, 1], "coef": [[[], "-1261618355612", "5019589575"]]}, {"key": ["BA", 0, [], [[0, 3]], -2, 1], "coef": [[[], "-148928578606", "5019589575"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -1, 1], "coef": [[[], "36908186045548", "145568097675"]]}, {"key": ["BA", 0, [], [[0, 3]], -1, 1], "coef": [[[], "9137734771574", "145568097675"]]}, {"key": ["BA", 1, [-2], [[0, 1]], 0, 1], "coef": [[[], "-37218731320588", "145568097675"]]}, {"key": ["BA", 0, [], [[0, 3]], 0, 1], "coef": [[[], "-18609365660294", "145568097675"]]}, {"key": ["R", -29, 4], "coef": [[[], "-48", "1"]]}, {"key": ["R", -28, 4], "coef": [[[], "72", "1"]]}, {"key": ["R", -27, 4], "coef": [[[], "-88", "1"]]}, {"key": ["R", -26, 4], "coef": [[[], "100", "1"]]}, {"key": ["R", -25, 4], "coef": [[[], "-548", "5"]]}, {"key": ["R", -24, 4], "coef": [[[], "588", "5"]]}, {"key": ["R", -23, 4], "coef": [[[], "-4356", "35"]]}, {"key": ["R", -22, 4], "coef": [[[], "4566", "35"]]}, {"key": ["R", -21, 4], "coef": [[[], "-14258", "105"]]}, {"key": ["R", -20, 4], "coef": [[[], "14762", "105"]]}, {"key": ["R", -19, 4], "coef": [[[], "-167422", "1155"]]}, {"key": ["R", -18, 4], "coef": [[[], "172042", "1155"]]}, {"key": ["R", -17, 4], "coef": [[[], "-2291986", "15015"]]}, {"key": ["R", -16, 4], "coef": [[[], "2343466", "15015"]]}, {"key": ["R", -15, 4], "coef": [[[], "-2391514", "15015"]]}, {"key": ["R", -14, 4], "coef": [[[], "2436559", "15015"]]}, {"key": ["R", -13, 4], "coef": [[[], "-42142223", "255255"]]}, {"key": ["R", -12, 4], "coef": [[[], "14274301", "85085"]]}, {"key": ["R", -11, 4], "coef": [[[], "-275295799", "1616615"]]}, {"key": ["R", -10, 4], "coef": [[[], "55835135", "323323"]]}, {"key": ["R", -9, 4], "coef": [[[], "-56574159", "323323"]]}, {"key": ["R", -8, 4], "coef": [[[], "57279591", "323323"]]}, {"key": ["R", -7, 4], "coef": [[[], "-1332950097", "7436429"]]}, {"key": ["R", -6, 4], "coef": [[[], "1347822955", "7436429"]]}, {"key": ["R", -5, 4], "coef": [[[], "-34052522467", "185910725"]]}, {"key": ["R", -4, 4], "coef": [[[], "34395742267", "185910725"]]}, {"key": ["R", -3, 4], "coef": [[[], "-312536252003", "1673196525"]]}, {"key": ["R", -2, 4], "coef": [[[], "315404588903", "1673196525"]]}, {"key": ["R", -1, 4], "coef": [[[], "-9227046511387", "48522699225"]]}, {"key": ["R", 0, 4], "coef": [[[], "9304682830147", "48522699225"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -30, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -30, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -30, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -30, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -30, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -30, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -30, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -30, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -30, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -30, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -30, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -29, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -29, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -29, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -29, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -29, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -29, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -29, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -29, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -29, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -29, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -29, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -28, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -28, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -28, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -28, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -28, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -28, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -28, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -28, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -28, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -28, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -28, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -27, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -27, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -27, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -27, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -27, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -27, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -27, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -27, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -27, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -27, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -27, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -26, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -26, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -26, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -26, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -26, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -26, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -26, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -26, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -26, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -26, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -26, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -25, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -25, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -25, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -25, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -25, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -25, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -25, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -25, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -25, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -25, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -25, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -24, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -24, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -24, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -24, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -24, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -24, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -24, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -24, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -24, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -24, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -24, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -23, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -23, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -23, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -23, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -23, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -23, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -23, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -23, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -23, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -23, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -23, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -22, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -22, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -22, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -22, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -22, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -22, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -22, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -22, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -22, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -22, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -22, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -21, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -21, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -21, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -21, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -21, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -21, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -21, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -21, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -21, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -21, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -21, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -20, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -20, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -20, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -20, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -20, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -20, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -20, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -20, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -20, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -20, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -20, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -19, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -19, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -19, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -19, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -19, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -19, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -19, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -19, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -19, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -19, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -19, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -18, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -18, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -18, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -18, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -18, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -18, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -18, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -18, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -18, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -18, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -18, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -17, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -17, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -17, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -17, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -17, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -17, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -17, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -17, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -17, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -17, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -17, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -16, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -16, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -16, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -16, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -16, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -16, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -16, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -16, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -16, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -16, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -16, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -15, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -15, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -15, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -15, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -15, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -15, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -15, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -15, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -15, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -15, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -15, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -14, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -14, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -14, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -14, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -14, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -14, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -14, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -14, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -14, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -14, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -14, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -13, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -13, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -13, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -13, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -13, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -13, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -13, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -13, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -13, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -13, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -13, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -12, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -12, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -12, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -12, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -12, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -12, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -12, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -12, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -12, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -12, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -12, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -11, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -11, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -11, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -11, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -11, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -11, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -11, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -11, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -11, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -11, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -11, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -10, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -10, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -10, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -10, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -10, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -10, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -10, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -10, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -10, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -10, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -10, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -9, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -9, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -9, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -9, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -9, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -9, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -9, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -9, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -9, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -9, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -9, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -8, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -8, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -8, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -8, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -8, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -8, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -8, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -8, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -8, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -8, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -8, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -7, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -7, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -7, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -7, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -7, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -7, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -7, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -7, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -7, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -7, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -7, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -6, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -6, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -6, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -6, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -6, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -6, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -6, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -6, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -6, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -6, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -6, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -5, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -5, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -5, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -5, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -5, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -5, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -5, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -5, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -5, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -5, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -5, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -4, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -4, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -4, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -4, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -4, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -4, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -4, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -4, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -4, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -4, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -4, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -3, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -3, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -3, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -3, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -3, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -3, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -3, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -3, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -3, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -3, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -3, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -2, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -2, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -2, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -2, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -2, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -2, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -2, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -2, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -2, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -2, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -2, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -1, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -1, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -1, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -1, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -1, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -1, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -1, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -1, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -1, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -1, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -1, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], 0, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], 0, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], 0, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], 0, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], 0, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], 0, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], 0, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], 0, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], 0, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], 0, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], 0, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -30, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -30, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -29, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -29, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -28, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -28, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -27, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -27, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -26, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -26, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -25, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -25, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -24, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -24, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -23, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -23, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -22, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -22, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -21, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -21, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -20, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -20, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -19, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -19, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -18, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -18, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -17, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -17, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -16, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -16, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -15, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -15, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -14, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -14, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -13, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -13, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -12, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -12, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -11, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -11, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -10, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -10, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -9, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -9, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -8, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -8, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -7, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -7, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -6, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -6, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -5, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -5, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -4, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -4, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -3, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -3, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -2, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -2, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -1, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -1, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], 0, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], 0, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -30, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -30, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -29, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -29, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -28, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -28, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -27, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -27, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -26, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -26, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -25, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -25, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -24, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -24, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -23, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -23, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -22, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -22, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -21, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -21, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -20, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -20, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -19, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -19, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -18, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -18, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -17, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -17, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -16, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -16, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -15, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -15, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -14, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -14, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -13, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -13, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -12, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -12, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -11, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -11, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -10, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -10, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -9, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -9, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -8, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -8, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -7, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -7, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -6, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -6, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -5, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -5, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -4, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -4, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -3, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -3, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -2, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -2, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -1, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -1, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], 0, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], 0, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -30, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -29, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -28, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -27, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -26, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -25, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -24, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -23, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -22, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -21, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -20, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -19, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -18, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -17, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -16, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -15, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -14, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -13, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -12, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -11, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -10, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -9, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -8, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -7, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -6, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -5, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -4, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -3, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -2, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -1, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], 0, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -30, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -30, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -29, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -29, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -28, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -28, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -27, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -27, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -26, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -26, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -25, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -25, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -24, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -24, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -23, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -23, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -22, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -22, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -21, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -21, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -20, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -20, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -19, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -19, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -18, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -18, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -17, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -17, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -16, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -16, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -15, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -15, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -14, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -14, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -13, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -13, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -12, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -12, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -11, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -11, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -10, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -10, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -9, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -9, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -8, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -8, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -7, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -7, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -6, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -6, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -5, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -5, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -4, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -4, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -3, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -3, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -2, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -2, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -1, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -1, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], 0, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], 0, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -30, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -30, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -29, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -29, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -28, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -28, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -27, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -27, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -26, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -26, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -25, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -25, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -24, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -24, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -23, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -23, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -22, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -22, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -21, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -21, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -20, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -20, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -19, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -19, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -18, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -18, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -17, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -17, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -16, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -16, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -15, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -15, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -14, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -14, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -13, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -13, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -12, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -12, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -11, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -11, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -10, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -10, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -9, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -9, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -8, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -8, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -7, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -7, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -6, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -6, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -5, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -5, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -4, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -4, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -3, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -3, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -2, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -2, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -1, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -1, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], 0, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], 0, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 0, [], [], 1, 5], "coef": [[[], "32", "1"]]}, {"key": ["R", 1, 5], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -30, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -30, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -29, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -29, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -28, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -28, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -27, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -27, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -26, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -26, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -25, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -25, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -24, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -24, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -23, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -23, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -22, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -22, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -21, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -21, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -20, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -20, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -19, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -19, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -18, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -18, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -17, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -17, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -16, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -16, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -15, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -15, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -14, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -14, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -13, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -13, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -12, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -12, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -11, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -11, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -10, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -10, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -9, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -9, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -8, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -8, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -7, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -7, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -6, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -6, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -5, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -5, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -4, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -4, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -3, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -3, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -2, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -2, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -1, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -1, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], 0, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], 0, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -30, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -29, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -28, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -27, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -26, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -25, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -24, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -23, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -22, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -21, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -20, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -19, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -18, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -17, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -16, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -15, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -14, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -13, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -12, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -11, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -10, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -9, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -8, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -7, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -6, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -5, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -4, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -3, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -2, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -1, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], 0, 1], "coef": [[["z3"], "-32", "1"]]}], "33": [{"key": ["R", -31, 1], "coef": [[[], "1228967113953989895370729092015089", "19568661069734088436738013400000"], [["z3"], "-32", "1"]]}, {"key": ["R", -30, 1], "coef": [[[], "-6432921803849977805806274585574149", "39137322139468176873476026800000"], [["pi2"], "8", "3"], [["z3"], "48", "1"]]}, {"key": ["R", -29, 1], "coef": [[[], "2789184948516839577212066151130199", "11741196641840453062042808040000"], [["pi2"], "-8", "3"], [["z3"], "-176", "3"]]}, {"key": ["R", -28, 1], "coef": [[[], "-227688718863303122764710457504351", "838656902988603790145914860000"], [["pi2"], "10", "3"], [["z3"], "200", "3"]]}, {"key": ["R", -27, 1], "coef": [[[], "4940828995963812183315784761230143", "17266465649765372150062953000000"], [["pi2"], "-10", "3"], [["z3"], "-1096", "15"]]}, {"key": ["R", -26, 1], "coef": [[[], "-8018147068797340680012599222360537", "27955230099620126338197162000000"], [["pi2"], "98", "27"], [["z3"], "392", "5"]]}, {"key": ["R", -25, 1], "coef": [[[], "17361558154838452879961903920373869", "62263921585517554116893679000000"], [["pi2"], "-98", "27"], [["z3"], "-2904", "35"]]}, {"key": ["R", -24, 1], "coef": [[[], "-321668561377150681286656553245362769", "1217605577672343280508143056000000"], [["pi2"], "205", "54"], [["z3"], "3044", "35"]]}, {"key": ["R", -23, 1], "coef": [[[], "18099453514375329600576200604164976913", "73969538843594854290869690652000000"], [["pi2"], "-205", "54"], [["z3"], "-28516", "315"]]}, {"key": ["R", -22, 1], "coef": [[[], "-3270834638206859187765866446073421791", "14793907768718970858173938130400000"], [["pi2"], "5269", "1350"], [["z3"], "29524", "315"]]}, {"key": ["R", -21, 1], "coef": [[[], "31579433447019722967713685197678086807", "162732985455908679439913319434400000"], [["pi2"], "-5269", "1350"], [["z3"], "-334844", "3465"]]}, {"key": ["R", -20, 1], "coef": [[[], "-26646247920210414845548832397861562363", "162732985455908679439913319434400000"], [["pi2"], "5369", "1350"], [["z3"], "344084", "3465"]]}, {"key": ["R", -19, 1], "coef": [[[], "1377309157458704449641235864428266401739", "10577644054634064163594365763236000000"], [["pi2"], "-5369", "1350"], [["z3"], "-4583972", "45045"]]}, {"key": ["R", -18, 1], "coef": [[[], "-51850119089531758726531727497662579791", "556718108138634955978650829644000000"], [["pi2"], "266681", "66150"], [["z3"], "4686932", "45045"]]}, {"key": ["R", -17, 1], "coef": [[[], "420136142420678164122215682554571707", "8105474371367098975934379895200000"], [["pi2"], "-266681", "66150"], [["z3"], "-4783028", "45045"]]}, {"key": ["R", -16, 1], "coef": [[[], "-149494941963557418672155210041", "33125118916220571470630400000"], [["pi2"], "1077749", "264600"], [["z3"], "4873118", "45045"]]}, {"key": ["R", -15, 1], "coef": [[[], "-3823054385614203307111749047424855331", "68896532156620341295442229109200000"], [["pi2"], "-1077749", "264600"], [["z3"], "-84284446", "765765"]]}, {"key": ["R", -14, 1], "coef": [[[], "385863326586030270701350021902052219601", "4732103919178397125818532051974000000"], [["pi2"], "9778141", "2381400"], [["z3"], "28548602", "255255"]]}, {"key": ["R", -13, 1], "coef": [[[], "-168293124576991974699546206217193225148801", "1708289514823401362420490070762614000000"], [["pi2"], "-9778141", "2381400"], [["z3"], "-550591598", "4849845"]]}, {"key": ["R", -12, 1], "coef": [[[], "5846323096512106575979512175622491089929", "52562754302258503459092002177311200000"], [["pi2"], "1968329", "476280"], [["z3"], "111670270", "969969"]]}, {"key": ["R", -11, 1], "coef": [[[], "-3192344740724276736617665442482929359983", "26281377151129251729546001088655600000"], [["pi2"], "-1968329", "476280"], [["z3"], "-37716106", "323323"]]}, {"key": ["R", -10, 1], "coef": [[[], "3420735064150939150852653277748402048539", "26281377151129251729546001088655600000"], [["pi2"], "239437889", "57629880"], [["z3"], "38186394", "323323"]]}, {"key": ["R", -9, 1], "coef": [[[], "-416469272342230873395194592657057798909421", "3022358372379863948897790125195394000000"], [["pi2"], "-239437889", "57629880"], [["z3"], "-888633398", "7436429"]]}, {"key": ["R", -8, 1], "coef": [[[], "388791276516669602493856867232029692001067", "2686540775448767954575813444618128000000"], [["pi2"], "240505109", "57629880"], [["z3"], "2695645910", "22309287"]]}, {"key": ["R", -7, 1], "coef": [[[], "-3002086352250869651097790209523166378809", "19870863723733490788282643821140000000"], [["pi2"], "-240505109", "57629880"], [["z3"], "-68105044934", "557732175"]]}, {"key": ["R", -6, 1], "coef": [[[], "527163024382043041099862238847274617695601", "3358175969310959943219766805772660000000"], [["pi2"], "40799043101", "9739449720"], [["z3"], "68791484534", "557732175"]]}, {"key": ["R", -5, 1], "coef": [[[], "-4903842230309869354204445028551606568151729", "30223583723798639488977901251953940000000"], [["pi2"], "-40799043101", "9739449720"], [["z3"], "-625072504006", "5019589575"]]}, {"key": ["R", -4, 1], "coef": [[[], "503437126380762726704894136000059492428903", "3022358372379863948897790125195394000000"], [["pi2"], "40931552621", "9739449720"], [["z3"], "630809177806", "5019589575"]]}, {"key": ["R", -3, 1], "coef": [[[], "-29559138619961770718992610551317486953196841", "175296785598032109036071827261332852000000"], [["pi2"], "-40931552621", "9739449720"], [["z3"], "-18454093022774", "145568097675"]]}, {"key": ["R", -2, 1], "coef": [[[], "48380899776133941233411753629970177999190023", "292161309330053515060119712102221420000000"], [["pi2"], "205234915681", "48697248600"], [["z3"], "18609365660294", "145568097675"]]}, {"key": ["R", -1, 1], "coef": [[[], "-1328396627681878567862638233039685627455311273", "9057000589231658966863711075168864020000000"], [["pi2"], "-205234915681", "48697248600"], [["z3"], "-581548514594714", "4512611027925"]]}, {"key": ["R", 0, 1], "coef": [[[], "20802071670119169946432003843661685956094857881", "289824018855413086939638754405403648640000000"], [["pi2"], "822968714749", "194788994400"], [["z3"], "586061125622639", "4512611027925"]]}, {"key": ["R", -31, 2], "coef": [[[], "-347142239046005529079", "1084109673348702000"], [["pi2"], "-16", "3"]]}, {"key": ["R", -30, 2], "coef": [[[], "130219433327177270029", "722739782232468000"], [["pi2"], "8", "1"]]}, {"key": ["R", -29, 2], "coef": [[[], "-3693289793389747027", "295666274549646000"], [["pi2"], "-88", "9"]]}, {"key": ["R", -28, 2], "coef": [[[], "-1711165875678830059663", "13009316080184424000"], [["pi2"], "100", "9"]]}, {"key": ["R", -27, 2], "coef": [[[], "517206404058008615683", "2032705637528816250"], [["pi2"], "-548", "45"]]}, {"key": ["R", -26, 2], "coef": [[[], "-11605927769057529184943", "32523290200461060000"], [["pi2"], "196", "15"]]}, {"key": ["R", -25, 2], "coef": [[[], "52096645473244641281", "117594541014063750"], [["pi2"], "-484", "35"]]}, {"key": ["R", -24, 2], "coef": [[[], "-2120801177036286889591", "4120597853452080000"], [["pi2"], "1522", "105"]]}, {"key": ["R", -23, 2], "coef": [[[], "36771569939049865603393", "64030227582157711875"], [["pi2"], "-14258", "945"]]}, {"key": ["R", -22, 2], "coef": [[[], "-620503327212607894351", "996094935648540000"], [["pi2"], "14762", "945"]]}, {"key": ["R", -21, 2], "coef": [[[], "143463031099008149077613", "216717693354995332500"], [["pi2"], "-167422", "10395"]]}, {"key": ["R", -20, 2], "coef": [[[], "-31193547695994683792137589", "45077280217839029160000"], [["pi2"], "172042", "10395"]]}, {"key": ["R", -19, 2], "coef": [[[], "4181982601167108771134567", "5860046428319073790800"], [["pi2"], "-2291986", "135135"]]}, {"key": ["R", -18, 2], "coef": [[[], "-42603334235778536944202849", "58600464283190737908000"], [["pi2"], "2343466", "135135"]]}, {"key": ["R", -17, 2], "coef": [[[], "35750965260893594410878821", "48833720235992281590000"], [["pi2"], "-2391514", "135135"]]}, {"key": ["R", -16, 2], "coef": [[[], "-8366610835660545026495617", "11490287114351125080000"], [["pi2"], "2436559", "135135"]]}, {"key": ["R", -15, 2], "coef": [[[], "10061200555323617871803858579", "14112945148201769379510000"], [["pi2"], "-42142223", "2297295"]]}, {"key": ["R", -14, 2], "coef": [[[], "-12110830911075051529744614067", "16935534177842123255412000"], [["pi2"], "14274301", "765765"]]}, {"key": ["R", -13, 2], "coef": [[[], "2209236716544826625412459870893", "3056863919100503247601866000"], [["pi2"], "-275295799", "14549535"]]}, {"key": ["R", -12, 2], "coef": [[[], "-389061597036700962930508873177", "531628507669652738713368000"], [["pi2"], "55835135", "2909907"]]}, {"key": ["R", -11, 2], "coef": [[[], "565963619338303364566370549999", "764215979775125811900466500"], [["pi2"], "-18858053", "969969"]]}, {"key": ["R", -10, 2], "coef": [[[], "-4571268241964196655801756278439", "6113727838201006495203732000"], [["pi2"], "6364399", "323323"]]}, {"key": ["R", -9, 2], "coef": [[[], "380141654396191936845562016650246", "505337816626301943119183473125"], [["pi2"], "-444316699", "22309287"]]}, {"key": ["R", -8, 2], "coef": [[[], "-16241472641962794954862660010425561", "21561080176055549573085161520000"], [["pi2"], "1347822955", "66927861"]]}, {"key": ["R", -7, 2], "coef": [[[], "50519271571488886230905315137261913", "67378375550173592415891129750000"], [["pi2"], "-34052522467", "1673196525"]]}, {"key": ["R", -6, 2], "coef": [[[], "-99788662216219123753757332664330101", "134756751100347184831782259500000"], [["pi2"], "34395742267", "1673196525"]]}, {"key": ["R", -5, 2], "coef": [[[], "1316718180744178746142609864084847051", "1819216139854686995229060503250000"], [["pi2"], "-312536252003", "15058768725"]]}, {"key": ["R", -4, 2], "coef": [[[], "-5072984378058249060165878224231045049", "7276864559418747980916242013000000"], [["pi2"], "315404588903", "15058768725"]]}, {"key": ["R", -3, 2], "coef": [[[], "125592452951396957590462863207909107287", "191245096702223970373454985404156250"], [["pi2"], "-9227046511387", "436704293025"]]}, {"key": ["R", -2, 2], "coef": [[[], "-1822852542824044205409809333949524552047", "3059921547235583525975279766466500000"], [["pi2"], "9304682830147", "436704293025"]]}, {"key": ["R", -1, 2], "coef": [[[], "184001341871681231096533780567524749947949", "367573075861674471057780481946788312500"], [["pi2"], "-290774257297357", "13537833083775"]]}, {"key": ["R", 0, 2], "coef": [[[], "-15841896473385810939676311811129993040460847", "47049353710294332295395901689188904000000"], [["pi2"], "586061125622639", "27075666167550"]]}, {"key": ["BA", 0, [], [[0, 1]], -32, 1], "coef": [[[], "-6479137804412860191618773092559549", "19568661069734088436738013400000"]]}, {"key": ["BA", 0, [], [[0, 1]], -31, 1], "coef": [[[], "3216005918126746450606153461838961", "4892165267433522109184503350000"]]}, {"key": ["BA", 0, [], [[0, 1]], -30, 1], "coef": [[[], "-3181137252778470594286273810481", "5090702671626974099047350000"]]}, {"key": ["BA", 0, [], [[0, 1]], -29, 1], "coef": [[[], "577088676021293379143642317529", "1018140534325394819809470000"]]}, {"key": ["BA", 0, [], [[0, 1]], -28, 1], "coef": [[[], "-615019594221303747422474111", "1210630837485606206670000"]]}, {"key": ["BA", 0, [], [[0, 1]], -27, 1], "coef": [[[], "2743306975672938068400305359", "6053154187428031033350000"]]}, {"key": ["BA", 0, [], [[0, 1]], -26, 1], "coef": [[[], "-811810828127498980888300213", "2017718062476010344450000"]]}, {"key": ["BA", 0, [], [[0, 1]], -25, 1], "coef": [[[], "55102312349936887233233221", "155209081728923872650000"]]}, {"key": ["BA", 0, [], [[0, 1]], -24, 1], "coef": [[[], "-296639545617273084120473", "955132810639531524000"]]}, {"key": ["BA", 0, [], [[0, 1]], -23, 1], "coef": [[[], "185205779095098571315013", "689818141017439434000"]]}, {"key": ["BA", 0, [], [[0, 1]], -22, 1], "coef": [[[], "-99215457640979100979", "434668015763982000"]]}, {"key": ["BA", 0, [], [[0, 1]], -21, 1], "coef": [[[], "14280156961340479", "75362887782000"]]}, {"key": ["BA", 0, [], [[0, 1]], -20, 1], "coef": [[[], "-4907476774153571411", "32330678858478000"]]}, {"key": ["BA", 0, [], [[0, 1]], -19, 1], "coef": [[[], "742343568563541709", "6466135771695600"]]}, {"key": ["BA", 0, [], [[0, 1]], -18, 1], "coef": [[[], "-199805083692127", "2558819062800"]]}, {"key": ["BA", 0, [], [[0, 1]], -17, 1], "coef": [[[], "11617606203719", "284313229200"]]}, {"key": ["BA", 0, [], [[0, 1]], -15, 1], "coef": [[[], "-11617606203719", "284313229200"]]}, {"key": ["BA", 0, [], [[0, 1]], -14, 1], "coef": [[[], "199805083692127", "2558819062800"]]}, {"key": ["BA", 0, [], [[0, 1]], -13, 1], "coef": [[[], "-742343568563541709", "6466135771695600"]]}, {"key": ["BA", 0, [], [[0, 1]], -12, 1], "coef": [[[], "4907476774153571411", "32330678858478000"]]}, {"key": ["BA", 0, [], [[0, 1]], -11, 1], "coef": [[[], "-14280156961340479", "75362887782000"]]}, {"key": ["BA", 0, [], [[0, 1]], -10, 1], "coef": [[[], "99215457640979100979", "434668015763982000"]]}, {"key": ["BA", 0, [], [[0, 1]], -9, 1], "coef": [[[], "-185205779095098571315013", "689818141017439434000"]]}, {"key": ["BA", 0, [], [[0, 1]], -8, 1], "coef": [[[], "296639545617273084120473", "955132810639531524000"]]}, {"key": ["BA", 0, [], [[0, 1]], -7, 1], "coef": [[[], "-55102312349936887233233221", "155209081728923872650000"]]}, {"key": ["BA", 0, [], [[0, 1]], -6, 1], "coef": [[[], "811810828127498980888300213", "2017718062476010344450000"]]}, {"key": ["BA", 0, [], [[0, 1]], -5, 1], "coef": [[[], "-2743306975672938068400305359", "6053154187428031033350000"]]}, {"key": ["BA", 0, [], [[0, 1]], -4, 1], "coef": [[[], "615019594221303747422474111", "1210630837485606206670000"]]}, {"key": ["BA", 0, [], [[0, 1]], -3, 1], "coef": [[[], "-577088676021293379143642317529", "1018140534325394819809470000"]]}, {"key": ["BA", 0, [], [[0, 1]], -2, 1], "coef": [[[], "3181137252778470594286273810481", "5090702671626974099047350000"]]}, {"key": ["BA", 0, [], [[0, 1]], -1, 1], "coef": [[[], "-3216005918126746450606153461838961", "4892165267433522109184503350000"]]}, {"key": ["BA", 0, [], [[0, 1]], 0, 1], "coef": [[[], "6479137804412860191618773092559549", "19568661069734088436738013400000"]]}, {"key": ["BA", 1, [], [[0, 2]], -32, 1], "coef": [[[], "-487937563865588322439", "1084109673348702000"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -32, 2], "coef": [[[], "-487937563865588322439", "1084109673348702000"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -31, 1], "coef": [[[], "50504789706940551721", "271027418337175500"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -31, 2], "coef": [[[], "50504789706940551721", "271027418337175500"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -30, 1], "coef": [[[], "-756454107717726571", "8742819946360500"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -30, 2], "coef": [[[], "-756454107717726571", "8742819946360500"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -29, 1], "coef": [[[], "54397368368011099", "1748563989272100"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -29, 2], "coef": [[[], "54397368368011099", "1748563989272100"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -28, 1], "coef": [[[], "270495277674331", "60295309974900"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -28, 2], "coef": [[[], "270495277674331", "60295309974900"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -27, 1], "coef": [[[], "-8755227304174469", "301476549874500"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -27, 2], "coef": [[[], "-8755227304174469", "301476549874500"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -26, 1], "coef": [[[], "14042372483670649", "301476549874500"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -26, 2], "coef": [[[], "14042372483670649", "301476549874500"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -25, 1], "coef": [[[], "-1373535278881033", "23190503836500"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -25, 2], "coef": [[[], "-1373535278881033", "23190503836500"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -24, 1], "coef": [[[], "12170007791533", "178388491050"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -24, 2], "coef": [[[], "12170007791533", "178388491050"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -23, 1], "coef": [[[], "-114883568436121", "1546033589100"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -23, 2], "coef": [[[], "-114883568436121", "1546033589100"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -22, 1], "coef": [[[], "5239663131011", "67218851700"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -22, 2], "coef": [[[], "5239663131011", "67218851700"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -21, 1], "coef": [[[], "-410618297627", "5170680900"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -21, 2], "coef": [[[], "-410618297627", "5170680900"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -20, 1], "coef": [[[], "5298132113921", "67218851700"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -20, 2], "coef": [[[], "5298132113921", "67218851700"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -19, 1], "coef": [[[], "-66539174690699", "873845072100"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -19, 2], "coef": [[[], "-66539174690699", "873845072100"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -18, 1], "coef": [[[], "3273689134061", "45991845900"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -18, 2], "coef": [[[], "3273689134061", "45991845900"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -17, 1], "coef": [[[], "-8739229561099", "137975537700"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -17, 2], "coef": [[[], "-8739229561099", "137975537700"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -16, 1], "coef": [[[], "822968714749", "16232416200"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -16, 2], "coef": [[[], "822968714749", "16232416200"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -15, 1], "coef": [[[], "-8739229561099", "137975537700"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -15, 2], "coef": [[[], "-8739229561099", "137975537700"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -14, 1], "coef": [[[], "3273689134061", "45991845900"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -14, 2], "coef": [[[], "3273689134061", "45991845900"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -13, 1], "coef": [[[], "-66539174690699", "873845072100"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -13, 2], "coef": [[[], "-66539174690699", "873845072100"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -12, 1], "coef": [[[], "5298132113921", "67218851700"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -12, 2], "coef": [[[], "5298132113921", "67218851700"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -11, 1], "coef": [[[], "-410618297627", "5170680900"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -11, 2], "coef": [[[], "-410618297627", "5170680900"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -10, 1], "coef": [[[], "5239663131011", "67218851700"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -10, 2], "coef": [[[], "5239663131011", "67218851700"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -9, 1], "coef": [[[], "-114883568436121", "1546033589100"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -9, 2], "coef": [[[], "-114883568436121", "1546033589100"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -8, 1], "coef": [[[], "12170007791533", "178388491050"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -8, 2], "coef": [[[], "12170007791533", "178388491050"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -7, 1], "coef": [[[], "-1373535278881033", "23190503836500"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -7, 2], "coef": [[[], "-1373535278881033", "23190503836500"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -6, 1], "coef": [[[], "14042372483670649", "301476549874500"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -6, 2], "coef": [[[], "14042372483670649", "301476549874500"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -5, 1], "coef": [[[], "-8755227304174469", "301476549874500"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -5, 2], "coef": [[[], "-8755227304174469", "301476549874500"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -4, 1], "coef": [[[], "270495277674331", "60295309974900"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -4, 2], "coef": [[[], "270495277674331", "60295309974900"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -3, 1], "coef": [[[], "54397368368011099", "1748563989272100"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -3, 2], "coef": [[[], "54397368368011099", "1748563989272100"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -2, 1], "coef": [[[], "-756454107717726571", "8742819946360500"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -2, 2], "coef": [[[], "-756454107717726571", "8742819946360500"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -1, 1], "coef": [[[], "50504789706940551721", "271027418337175500"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -1, 2], "coef": [[[], "50504789706940551721", "271027418337175500"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], 0, 1], "coef": [[[], "-487937563865588322439", "1084109673348702000"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], 0, 2], "coef": [[[], "-487937563865588322439", "1084109673348702000"], [["pi2"], "-16", "3"]]}, {"key": ["R", -31, 3], "coef": [[[], "-586061125622639", "4512611027925"]]}, {"key": ["R", -30, 3], "coef": [[[], "583052718270689", "3008407351950"]]}, {"key": ["R", -29, 3], "coef": [[[], "-270222688598332", "1230712098525"]]}, {"key": ["R", -28, 3], "coef": [[[], "2593321304719477", "10830266467020"]]}, {"key": ["R", -27, 3], "coef": [[[], "-33825827515395059", "135378330837750"]]}, {"key": ["R", -26, 3], "coef": [[[], "5834773731715484", "22563055139625"]]}, {"key": ["R", -25, 3], "coef": [[[], "-260615638315639", "990228125250"]]}, {"key": ["R", -24, 3], "coef": [[[], "337415383293332809", "1263531087819000"]]}, {"key": ["R", -23, 3], "coef": [[[], "-1527009614409459673", "5685889895185500"]]}, {"key": ["R", -22, 3], "coef": [[[], "139382267221600997", "516899081380500"]]}, {"key": ["R", -21, 3], "coef": [[[], "-16837758969078927647", "62544788847040500"]]}, {"key": ["R", -20, 3], "coef": [[[], "4197586183621448183", "15636197211760125"]]}, {"key": ["R", -19, 3], "coef": [[[], "-216748766323424985437", "813082255011526500"]]}, {"key": ["R", -18, 3], "coef": [[[], "214991223179998110347", "813082255011526500"]]}, {"key": ["R", -17, 3], "coef": [[[], "-4722337929232110821", "18068494555811700"]]}, {"key": ["R", -16, 3], "coef": [[[], "558410480321", "2164322160"]]}, {"key": ["R", -15, 3], "coef": [[[], "-155963936842756919411", "614328814897597800"]]}, {"key": ["R", -14, 3], "coef": [[[], "7002391522491003935347", "27644796670391901000"]]}, {"key": ["R", -13, 3], "coef": [[[], "-133390397409945191829853", "525251136737446119000"]]}, {"key": ["R", -12, 3], "coef": [[[], "134244471372297976803499", "525251136737446119000"]]}, {"key": ["R", -11, 3], "coef": [[[], "-135282551164438176642529", "525251136737446119000"]]}, {"key": ["R", -10, 3], "coef": [[[], "136568740528018851048109", "525251136737446119000"]]}, {"key": ["R", -9, 3], "coef": [[[], "-3171886095138026085366143", "12080776144961260737000"]]}, {"key": ["R", -8, 3], "coef": [[[], "534332380963063881782183", "2013462690826876789500"]]}, {"key": ["R", -7, 3], "coef": [[[], "-186213976191295758523231", "694297479595474755000"]]}, {"key": ["R", -6, 3], "coef": [[[], "5460550020031562077723799", "20134626908268767895000"]]}, {"key": ["R", -5, 3], "coef": [[[], "-49680187793886623502143891", "181211642174418911055000"]]}, {"key": ["R", -4, 3], "coef": [[[], "50235983194603880836999541", "181211642174418911055000"]]}, {"key": ["R", -3, 3], "coef": [[[], "-1472622374205421331917939339", "5255137623058148420595000"]]}, {"key": ["R", -2, 3], "coef": [[[], "1488805553539713669222697159", "5255137623058148420595000"]]}, {"key": ["R", -1, 3], "coef": [[[], "-46642603034390143772013890029", "162909266314802601038445000"]]}, {"key": ["R", 0, 3], "coef": [[[], "188563440970824224217342974191", "651637065259210404153780000"]]}, {"key": ["BA", 0, [], [[0, 2]], -32, 1], "coef": [[[], "1587492973269514928544388096", "20363658289350325129805625"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -31, 1], "coef": [[[], "-12777066316041462816203333146", "20363658289350325129805625"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -30, 1], "coef": [[[], "18162605180332323214480861", "21190071060718340405625"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -29, 1], "coef": [[[], "-21054385725412153905492586", "21190071060718340405625"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -28, 1], "coef": [[[], "54740993845496726633417", "50392559002897361250"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -27, 1], "coef": [[[], "-29067492462434257511956", "25196279501448680625"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -26, 1], "coef": [[[], "3371921576489774319709", "2799586611272075625"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -25, 1], "coef": [[[], "-3481317646533094783684", "2799586611272075625"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -24, 1], "coef": [[[], "570580804301228584867", "447933857803532100"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -23, 1], "coef": [[[], "-145268242400233935233", "111983464450883025"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -22, 1], "coef": [[[], "278391076062624446", "211688968716225"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -21, 1], "coef": [[[], "-281197446628540181", "211688968716225"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -20, 1], "coef": [[[], "566364827253124807", "423377937432450"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -19, 1], "coef": [[[], "-56895075760775389", "42337793743245"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -18, 1], "coef": [[[], "158008207879888", "117279207045"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -17, 1], "coef": [[[], "-790985888533669", "586396035225"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -16, 1], "coef": [[[], "5481325713797", "4058104050"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -15, 1], "coef": [[[], "-790985888533669", "586396035225"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -14, 1], "coef": [[[], "158008207879888", "117279207045"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -13, 1], "coef": [[[], "-56895075760775389", "42337793743245"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -12, 1], "coef": [[[], "566364827253124807", "423377937432450"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -11, 1], "coef": [[[], "-281197446628540181", "211688968716225"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -10, 1], "coef": [[[], "278391076062624446", "211688968716225"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -9, 1], "coef": [[[], "-145268242400233935233", "111983464450883025"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -8, 1], "coef": [[[], "570580804301228584867", "447933857803532100"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -7, 1], "coef": [[[], "-3481317646533094783684", "2799586611272075625"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -6, 1], "coef": [[[], "3371921576489774319709", "2799586611272075625"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -5, 1], "coef": [[[], "-29067492462434257511956", "25196279501448680625"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -4, 1], "coef": [[[], "54740993845496726633417", "50392559002897361250"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -3, 1], "coef": [[[], "-21054385725412153905492586", "21190071060718340405625"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -2, 1], "coef": [[[], "18162605180332323214480861", "21190071060718340405625"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -1, 1], "coef": [[[], "-12777066316041462816203333146", "20363658289350325129805625"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], 0, 1], "coef": [[[], "1587492973269514928544388096", "20363658289350325129805625"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [2], [[0, 1]], -32, 1], "coef": [[[], "1172122251245278", "4512611027925"]]}, {"key": ["BA", 1, [], [[0, 3]], -32, 1], "coef": [[[], "-586061125622639", "4512611027925"]]}, {"key": ["BA", 1, [1], [[0, 2]], -32, 1], "coef": [[[], "1172122251245278", "4512611027925"]]}, {"key": ["BA", 1, [1], [[0, 1]], -32, 2], "coef": [[[], "1172122251245278", "4512611027925"]]}, {"key": ["BA", 1, [], [[0, 2]], -32, 2], "coef": [[[], "-586061125622639", "4512611027925"]]}, {"key": ["BA", 1, [2], [[0, 1]], -31, 1], "coef": [[[], "-1163097029189428", "4512611027925"]]}, {"key": ["BA", 1, [], [[0, 3]], -31, 1], "coef": [[[], "870355620381914", "4512611027925"]]}, {"key": ["BA", 1, [1], [[0, 2]], -31, 1], "coef": [[[], "-1163097029189428", "4512611027925"]]}, {"key": ["BA", 1, [1], [[0, 1]], -31, 2], "coef": [[[], "-1163097029189428", "4512611027925"]]}, {"key": ["BA", 1, [], [[0, 2]], -31, 2], "coef": [[[], "725952067488314", "4512611027925"]]}, {"key": ["BA", 1, [2], [[0, 1]], -30, 1], "coef": [[[], "37218731320588", "145568097675"]]}, {"key": ["BA", 1, [], [[0, 3]], -30, 1], "coef": [[[], "-32583903037094", "145568097675"]]}, {"key": ["BA", 1, [1], [[0, 2]], -30, 1], "coef": [[[], "37218731320588", "145568097675"]]}, {"key": ["BA", 1, [1], [[0, 1]], -30, 2], "coef": [[[], "37218731320588", "145568097675"]]}, {"key": ["BA", 1, [], [[0, 2]], -30, 2], "coef": [[[], "-25596634348694", "145568097675"]]}, {"key": ["BA", 1, [2], [[0, 1]], -29, 1], "coef": [[[], "-36908186045548", "145568097675"]]}, {"key": ["BA", 1, [], [[0, 3]], -29, 1], "coef": [[[], "35534083149974", "145568097675"]]}, {"key": ["BA", 1, [1], [[0, 2]], -29, 1], "coef": [[[], "-36908186045548", "145568097675"]]}, {"key": ["BA", 1, [1], [[0, 1]], -29, 2], "coef": [[[], "-36908186045548", "145568097675"]]}, {"key": ["BA", 1, [], [[0, 2]], -29, 2], "coef": [[[], "26994088086374", "145568097675"]]}, {"key": ["BA", 1, [2], [[0, 1]], -28, 1], "coef": [[[], "1261618355612", "5019589575"]]}, {"key": ["BA", 1, [], [[0, 3]], -28, 1], "coef": [[[], "-1300087787806", "5019589575"]]}, {"key": ["BA", 1, [1], [[0, 2]], -28, 1], "coef": [[[], "1261618355612", "5019589575"]]}, {"key": ["BA", 1, [1], [[0, 1]], -28, 2], "coef": [[[], "1261618355612", "5019589575"]]}, {"key": ["BA", 1, [], [[0, 2]], -28, 2], "coef": [[[], "-965448482806", "5019589575"]]}, {"key": ["BA", 1, [2], [[0, 1]], -27, 1], "coef": [[[], "-1250145008012", "5019589575"]]}, {"key": ["BA", 1, [], [[0, 3]], -27, 1], "coef": [[[], "1358601860566", "5019589575"]]}, {"key": ["BA", 1, [1], [[0, 2]], -27, 1], "coef": [[[], "-1250145008012", "5019589575"]]}, {"key": ["BA", 1, [1], [[0, 1]], -27, 2], "coef": [[[], "-1250145008012", "5019589575"]]}, {"key": ["BA", 1, [], [[0, 2]], -27, 2], "coef": [[[], "991837182286", "5019589575"]]}, {"key": ["BA", 1, [2], [[0, 1]], -26, 1], "coef": [[[], "137582969068", "557732175"]]}, {"key": ["BA", 1, [], [[0, 3]], -26, 1], "coef": [[[], "-156243889574", "557732175"]]}, {"key": ["BA", 1, [1], [[0, 2]], -26, 1], "coef": [[[], "137582969068", "557732175"]]}, {"key": ["BA", 1, [1], [[0, 1]], -26, 2], "coef": [[[], "137582969068", "557732175"]]}, {"key": ["BA", 1, [], [[0, 2]], -26, 2], "coef": [[[], "-112517687054", "557732175"]]}, {"key": ["BA", 1, [2], [[0, 1]], -25, 1], "coef": [[[], "-136210089868", "557732175"]]}, {"key": ["BA", 1, [], [[0, 3]], -25, 1], "coef": [[[], "160656715574", "557732175"]]}, {"key": ["BA", 1, [1], [[0, 2]], -25, 1], "coef": [[[], "-136210089868", "557732175"]]}, {"key": ["BA", 1, [1], [[0, 1]], -25, 2], "coef": [[[], "-136210089868", "557732175"]]}, {"key": ["BA", 1, [], [[0, 2]], -25, 2], "coef": [[[], "114380880254", "557732175"]]}, {"key": ["BA", 1, [2], [[0, 1]], -24, 1], "coef": [[[], "5391291820", "22309287"]]}, {"key": ["BA", 1, [], [[0, 3]], -24, 1], "coef": [[[], "-32880935158", "111546435"]]}, {"key": ["BA", 1, [1], [[0, 2]], -24, 1], "coef": [[[], "5391291820", "22309287"]]}, {"key": ["BA", 1, [1], [[0, 1]], -24, 2], "coef": [[[], "5391291820", "22309287"]]}, {"key": ["BA", 1, [], [[0, 2]], -24, 2], "coef": [[[], "-23179582354", "111546435"]]}, {"key": ["BA", 1, [2], [[0, 1]], -23, 1], "coef": [[[], "-1777266796", "7436429"]]}, {"key": ["BA", 1, [], [[0, 3]], -23, 1], "coef": [[[], "100576277014", "334639305"]]}, {"key": ["BA", 1, [1], [[0, 2]], -23, 1], "coef": [[[], "-1777266796", "7436429"]]}, {"key": ["BA", 1, [1], [[0, 1]], -23, 2], "coef": [[[], "-1777266796", "7436429"]]}, {"key": ["BA", 1, [], [[0, 2]], -23, 2], "coef": [[[], "70282389962", "334639305"]]}, {"key": ["BA", 1, [2], [[0, 1]], -22, 1], "coef": [[[], "76372788", "323323"]]}, {"key": ["BA", 1, [], [[0, 3]], -22, 1], "coef": [[[], "-4445755802", "14549535"]]}, {"key": ["BA", 1, [1], [[0, 2]], -22, 1], "coef": [[[], "76372788", "323323"]]}, {"key": ["BA", 1, [1], [[0, 1]], -22, 2], "coef": [[[], "76372788", "323323"]]}, {"key": ["BA", 1, [], [[0, 2]], -22, 2], "coef": [[[], "-3082071766", "14549535"]]}, {"key": ["BA", 1, [2], [[0, 1]], -21, 1], "coef": [[[], "-75432212", "323323"]]}, {"key": ["BA", 1, [], [[0, 3]], -21, 1], "coef": [[[], "4509244682", "14549535"]]}, {"key": ["BA", 1, [1], [[0, 2]], -21, 1], "coef": [[[], "-75432212", "323323"]]}, {"key": ["BA", 1, [1], [[0, 1]], -21, 2], "coef": [[[], "-75432212", "323323"]]}, {"key": ["BA", 1, [], [[0, 2]], -21, 2], "coef": [[[], "3103234726", "14549535"]]}, {"key": ["BA", 1, [2], [[0, 1]], -20, 1], "coef": [[[], "223340540", "969969"]]}, {"key": ["BA", 1, [], [[0, 3]], -20, 1], "coef": [[[], "-652095926", "2078505"]]}, {"key": ["BA", 1, [1], [[0, 2]], -20, 1], "coef": [[[], "223340540", "969969"]]}, {"key": ["BA", 1, [1], [[0, 1]], -20, 2], "coef": [[[], "223340540", "969969"]]}, {"key": ["BA", 1, [], [[0, 2]], -20, 2], "coef": [[[], "-3119862766", "14549535"]]}, {"key": ["BA", 1, [2], [[0, 1]], -19, 1], "coef": [[[], "-1101183196", "4849845"]]}, {"key": ["BA", 1, [], [[0, 3]], -19, 1], "coef": [[[], "659002958", "2078505"]]}, {"key": ["BA", 1, [1], [[0, 2]], -19, 1], "coef": [[[], "-1101183196", "4849845"]]}, {"key": ["BA", 1, [1], [[0, 1]], -19, 2], "coef": [[[], "-1101183196", "4849845"]]}, {"key": ["BA", 1, [], [[0, 2]], -19, 2], "coef": [[[], "626479550", "2909907"]]}, {"key": ["BA", 1, [2], [[0, 1]], -18, 1], "coef": [[[], "57097204", "255255"]]}, {"key": ["BA", 1, [], [[0, 3]], -18, 1], "coef": [[[], "-245001494", "765765"]]}, {"key": ["BA", 1, [1], [[0, 2]], -18, 1], "coef": [[[], "57097204", "255255"]]}, {"key": ["BA", 1, [1], [[0, 1]], -18, 2], "coef": [[[], "57097204", "255255"]]}, {"key": ["BA", 1, [], [[0, 2]], -18, 2], "coef": [[[], "-33064730", "153153"]]}, {"key": ["BA", 1, [2], [[0, 1]], -17, 1], "coef": [[[], "-168568892", "765765"]]}, {"key": ["BA", 1, [], [[0, 3]], -17, 1], "coef": [[[], "82302466", "255255"]]}, {"key": ["BA", 1, [1], [[0, 2]], -17, 1], "coef": [[[], "-168568892", "765765"]]}, {"key": ["BA", 1, [1], [[0, 1]], -17, 2], "coef": [[[], "-168568892", "765765"]]}, {"key": ["BA", 1, [], [[0, 2]], -17, 2], "coef": [[[], "165595922", "765765"]]}, {"key": ["BA", 1, [2], [[0, 1]], -16, 1], "coef": [[[], "9746236", "45045"]]}, {"key": ["BA", 1, [], [[0, 3]], -16, 1], "coef": [[[], "-4873118", "15015"]]}, {"key": ["BA", 1, [1], [[0, 2]], -16, 1], "coef": [[[], "9746236", "45045"]]}, {"key": ["BA", 1, [1], [[0, 1]], -16, 2], "coef": [[[], "9746236", "45045"]]}, {"key": ["BA", 1, [], [[0, 2]], -16, 2], "coef": [[[], "-9746236", "45045"]]}, {"key": ["BA", 1, [2], [[0, 1]], -15, 1], "coef": [[[], "-168568892", "765765"]]}, {"key": ["BA", 1, [], [[0, 3]], -15, 1], "coef": [[[], "86266426", "255255"]]}, {"key": ["BA", 1, [1], [[0, 2]], -15, 1], "coef": [[[], "-168568892", "765765"]]}, {"key": ["BA", 1, [1], [[0, 1]], -15, 2], "coef": [[[], "-168568892", "765765"]]}, {"key": ["BA", 1, [], [[0, 2]], -15, 2], "coef": [[[], "171541862", "765765"]]}, {"key": ["BA", 1, [2], [[0, 1]], -14, 1], "coef": [[[], "57097204", "255255"]]}, {"key": ["BA", 1, [], [[0, 3]], -14, 1], "coef": [[[], "-268873342", "765765"]]}, {"key": ["BA", 1, [1], [[0, 2]], -14, 1], "coef": [[[], "57097204", "255255"]]}, {"key": ["BA", 1, [1], [[0, 1]], -14, 2], "coef": [[[], "57097204", "255255"]]}, {"key": ["BA", 1, [], [[0, 2]], -14, 2], "coef": [[[], "-177259574", "765765"]]}, {"key": ["BA", 1, [2], [[0, 1]], -13, 1], "coef": [[[], "-1101183196", "4849845"]]}, {"key": ["BA", 1, [], [[0, 3]], -13, 1], "coef": [[[], "5297628058", "14549535"]]}, {"key": ["BA", 1, [1], [[0, 2]], -13, 1], "coef": [[[], "-1101183196", "4849845"]]}, {"key": ["BA", 1, [1], [[0, 1]], -13, 2], "coef": [[[], "-1101183196", "4849845"]]}, {"key": ["BA", 1, [], [[0, 2]], -13, 2], "coef": [[[], "496385918", "2078505"]]}, {"key": ["BA", 1, [2], [[0, 1]], -12, 1], "coef": [[[], "223340540", "969969"]]}, {"key": ["BA", 1, [], [[0, 3]], -12, 1], "coef": [[[], "-5485652818", "14549535"]]}, {"key": ["BA", 1, [1], [[0, 2]], -12, 1], "coef": [[[], "223340540", "969969"]]}, {"key": ["BA", 1, [1], [[0, 1]], -12, 2], "coef": [[[], "223340540", "969969"]]}, {"key": ["BA", 1, [], [[0, 2]], -12, 2], "coef": [[[], "-511479062", "2078505"]]}, {"key": ["BA", 1, [2], [[0, 1]], -11, 1], "coef": [[[], "-75432212", "323323"]]}, {"key": ["BA", 1, [], [[0, 3]], -11, 1], "coef": [[[], "5674103938", "14549535"]]}, {"key": ["BA", 1, [1], [[0, 2]], -11, 1], "coef": [[[], "-75432212", "323323"]]}, {"key": ["BA", 1, [1], [[0, 1]], -11, 2], "coef": [[[], "-75432212", "323323"]]}, {"key": ["BA", 1, [], [[0, 2]], -11, 2], "coef": [[[], "3685664354", "14549535"]]}, {"key": ["BA", 1, [2], [[0, 1]], -10, 1], "coef": [[[], "76372788", "323323"]]}, {"key": ["BA", 1, [], [[0, 3]], -10, 1], "coef": [[[], "-5864570578", "14549535"]]}, {"key": ["BA", 1, [1], [[0, 2]], -10, 1], "coef": [[[], "76372788", "323323"]]}, {"key": ["BA", 1, [1], [[0, 1]], -10, 2], "coef": [[[], "76372788", "323323"]]}, {"key": ["BA", 1, [], [[0, 2]], -10, 2], "coef": [[[], "-3791479154", "14549535"]]}, {"key": ["BA", 1, [2], [[0, 1]], -9, 1], "coef": [[[], "-1777266796", "7436429"]]}, {"key": ["BA", 1, [], [[0, 3]], -9, 1], "coef": [[[], "139354740446", "334639305"]]}, {"key": ["BA", 1, [1], [[0, 2]], -9, 1], "coef": [[[], "-1777266796", "7436429"]]}, {"key": ["BA", 1, [1], [[0, 1]], -9, 2], "coef": [[[], "-1777266796", "7436429"]]}, {"key": ["BA", 1, [], [[0, 2]], -9, 2], "coef": [[[], "89671621678", "334639305"]]}, {"key": ["BA", 1, [2], [[0, 1]], -8, 1], "coef": [[[], "5391291820", "22309287"]]}, {"key": ["BA", 1, [], [[0, 3]], -8, 1], "coef": [[[], "-47988442142", "111546435"]]}, {"key": ["BA", 1, [1], [[0, 2]], -8, 1], "coef": [[[], "5391291820", "22309287"]]}, {"key": ["BA", 1, [1], [[0, 1]], -8, 2], "coef": [[[], "5391291820", "22309287"]]}, {"key": ["BA", 1, [], [[0, 2]], -8, 2], "coef": [[[], "-10244445282", "37182145"]]}, {"key": ["BA", 1, [2], [[0, 1]], -7, 1], "coef": [[[], "-136210089868", "557732175"]]}, {"key": ["BA", 1, [], [[0, 3]], -7, 1], "coef": [[[], "49594710806", "111546435"]]}, {"key": ["BA", 1, [1], [[0, 2]], -7, 1], "coef": [[[], "-136210089868", "557732175"]]}, {"key": ["BA", 1, [1], [[0, 1]], -7, 2], "coef": [[[], "-136210089868", "557732175"]]}, {"key": ["BA", 1, [], [[0, 2]], -7, 2], "coef": [[[], "52679766494", "185910725"]]}, {"key": ["BA", 1, [2], [[0, 1]], -6, 1], "coef": [[[], "137582969068", "557732175"]]}, {"key": ["BA", 1, [], [[0, 3]], -6, 1], "coef": [[[], "-51301003526", "111546435"]]}, {"key": ["BA", 1, [1], [[0, 2]], -6, 1], "coef": [[[], "137582969068", "557732175"]]}, {"key": ["BA", 1, [1], [[0, 1]], -6, 2], "coef": [[[], "137582969068", "557732175"]]}, {"key": ["BA", 1, [], [[0, 2]], -6, 2], "coef": [[[], "-54216083694", "185910725"]]}, {"key": ["BA", 1, [2], [[0, 1]], -5, 1], "coef": [[[], "-1250145008012", "5019589575"]]}, {"key": ["BA", 1, [], [[0, 3]], -5, 1], "coef": [[[], "478366632694", "1003917915"]]}, {"key": ["BA", 1, [1], [[0, 2]], -5, 1], "coef": [[[], "-1250145008012", "5019589575"]]}, {"key": ["BA", 1, [1], [[0, 1]], -5, 2], "coef": [[[], "-1250145008012", "5019589575"]]}, {"key": ["BA", 1, [], [[0, 2]], -5, 2], "coef": [[[], "502817611246", "1673196525"]]}, {"key": ["BA", 1, [2], [[0, 1]], -4, 1], "coef": [[[], "1261618355612", "5019589575"]]}, {"key": ["BA", 1, [], [[0, 3]], -4, 1], "coef": [[[], "-496953455806", "1003917915"]]}, {"key": ["BA", 1, [1], [[0, 2]], -4, 1], "coef": [[[], "1261618355612", "5019589575"]]}, {"key": ["BA", 1, [1], [[0, 1]], -4, 2], "coef": [[[], "1261618355612", "5019589575"]]}, {"key": ["BA", 1, [], [[0, 2]], -4, 2], "coef": [[[], "-519262742806", "1673196525"]]}, {"key": ["BA", 1, [2], [[0, 1]], -3, 1], "coef": [[[], "-36908186045548", "145568097675"]]}, {"key": ["BA", 1, [], [[0, 3]], -3, 1], "coef": [[[], "15038094997334", "29113619535"]]}, {"key": ["BA", 1, [1], [[0, 2]], -3, 1], "coef": [[[], "-36908186045548", "145568097675"]]}, {"key": ["BA", 1, [1], [[0, 1]], -3, 2], "coef": [[[], "-36908186045548", "145568097675"]]}, {"key": ["BA", 1, [], [[0, 2]], -3, 2], "coef": [[[], "15607428001574", "48522699225"]]}, {"key": ["BA", 1, [2], [[0, 1]], -2, 1], "coef": [[[], "37218731320588", "145568097675"]]}, {"key": ["BA", 1, [], [[0, 3]], -2, 1], "coef": [[[], "-15814458184934", "29113619535"]]}, {"key": ["BA", 1, [1], [[0, 2]], -2, 1], "coef": [[[], "37218731320588", "145568097675"]]}, {"key": ["BA", 1, [1], [[0, 1]], -2, 2], "coef": [[[], "37218731320588", "145568097675"]]}, {"key": ["BA", 1, [], [[0, 2]], -2, 2], "coef": [[[], "-16280276097494", "48522699225"]]}, {"key": ["BA", 1, [2], [[0, 1]], -1, 1], "coef": [[[], "-1163097029189428", "4512611027925"]]}, {"key": ["BA", 1, [], [[0, 3]], -1, 1], "coef": [[[], "523787093437274", "902522205585"]]}, {"key": ["BA", 1, [1], [[0, 2]], -1, 1], "coef": [[[], "-1163097029189428", "4512611027925"]]}, {"key": ["BA", 1, [1], [[0, 1]], -1, 2], "coef": [[[], "-1163097029189428", "4512611027925"]]}, {"key": ["BA", 1, [], [[0, 2]], -1, 2], "coef": [[[], "533413996963514", "1504203675975"]]}, {"key": ["BA", 1, [2], [[0, 1]], 0, 1], "coef": [[[], "1172122251245278", "4512611027925"]]}, {"key": ["BA", 1, [], [[0, 3]], 0, 1], "coef": [[[], "-586061125622639", "902522205585"]]}, {"key": ["BA", 1, [1], [[0, 2]], 0, 1], "coef": [[[], "1172122251245278", "4512611027925"]]}, {"key": ["BA", 1, [1], [[0, 1]], 0, 2], "coef": [[[], "1172122251245278", "4512611027925"]]}, {"key": ["BA", 1, [], [[0, 2]], 0, 2], "coef": [[[], "-586061125622639", "1504203675975"]]}, {"key": ["BA", 1, [], [[0, 1]], -32, 3], "coef": [[[], "-586061125622639", "4512611027925"]]}, {"key": ["BA", 1, [], [[0, 1]], -31, 3], "coef": [[[], "581548514594714", "4512611027925"]]}, {"key": ["BA", 1, [], [[0, 1]], -30, 3], "coef": [[[], "-18609365660294", "145568097675"]]}, {"key": ["BA", 1, [], [[0, 1]], -29, 3], "coef": [[[], "18454093022774", "145568097675"]]}, {"key": ["BA", 1, [], [[0, 1]], -28, 3], "coef": [[[], "-630809177806", "5019589575"]]}, {"key": ["BA", 1, [], [[0, 1]], -27, 3], "coef": [[[], "625072504006", "5019589575"]]}, {"key": ["BA", 1, [], [[0, 1]], -26, 3], "coef": [[[], "-68791484534", "557732175"]]}, {"key": ["BA", 1, [], [[0, 1]], -25, 3], "coef": [[[], "68105044934", "557732175"]]}, {"key": ["BA", 1, [], [[0, 1]], -24, 3], "coef": [[[], "-2695645910", "22309287"]]}, {"key": ["BA", 1, [], [[0, 1]], -23, 3], "coef": [[[], "888633398", "7436429"]]}, {"key": ["BA", 1, [], [[0, 1]], -22, 3], "coef": [[[], "-38186394", "323323"]]}, {"key": ["BA", 1, [], [[0, 1]], -21, 3], "coef": [[[], "37716106", "323323"]]}, {"key": ["BA", 1, [], [[0, 1]], -20, 3], "coef": [[[], "-111670270", "969969"]]}, {"key": ["BA", 1, [], [[0, 1]], -19, 3], "coef": [[[], "550591598", "4849845"]]}, {"key": ["BA", 1, [], [[0, 1]], -18, 3], "coef": [[[], "-28548602", "255255"]]}, {"key": ["BA", 1, [], [[0, 1]], -17, 3], "coef": [[[], "84284446", "765765"]]}, {"key": ["BA", 1, [], [[0, 1]], -16, 3], "coef": [[[], "-4873118", "45045"]]}, {"key": ["BA", 1, [], [[0, 1]], -15, 3], "coef": [[[], "84284446", "765765"]]}, {"key": ["BA", 1, [], [[0, 1]], -14, 3], "coef": [[[], "-28548602", "255255"]]}, {"key": ["BA", 1, [], [[0, 1]], -13, 3], "coef": [[[], "550591598", "4849845"]]}, {"key": ["BA", 1, [], [[0, 1]], -12, 3], "coef": [[[], "-111670270", "969969"]]}, {"key": ["BA", 1, [], [[0, 1]], -11, 3], "coef": [[[], "37716106", "323323"]]}, {"key": ["BA", 1, [], [[0, 1]], -10, 3], "coef": [[[], "-38186394", "323323"]]}, {"key": ["BA", 1, [], [[0, 1]], -9, 3], "coef": [[[], "888633398", "7436429"]]}, {"key": ["BA", 1, [], [[0, 1]], -8, 3], "coef": [[[], "-2695645910", "22309287"]]}, {"key": ["BA", 1, [], [[0, 1]], -7, 3], "coef": [[[], "68105044934", "557732175"]]}, {"key": ["BA", 1, [], [[0, 1]], -6, 3], "coef": [[[], "-68791484534", "557732175"]]}, {"key": ["BA", 1, [], [[0, 1]], -5, 3], "coef": [[[], "625072504006", "5019589575"]]}, {"key": ["BA", 1, [], [[0, 1]], -4, 3], "coef": [[[], "-630809177806", "5019589575"]]}, {"key": ["BA", 1, [], [[0, 1]], -3, 3], "coef": [[[], "18454093022774", "145568097675"]]}, {"key": ["BA", 1, [], [[0, 1]], -2, 3], "coef": [[[], "-18609365660294", "145568097675"]]}, {"key": ["BA", 1, [], [[0, 1]], -1, 3], "coef": [[[], "581548514594714", "4512611027925"]]}, {"key": ["BA", 1, [], [[0, 1]], 0, 3], "coef": [[[], "-586061125622639", "4512611027925"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -32, 1], "coef": [[[], "-1172122251245278", "4512611027925"]]}, {"key": ["BA", 0, [], [[0, 3]], -32, 1], "coef": [[[], "586061125622639", "1504203675975"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -31, 1], "coef": [[[], "1163097029189428", "4512611027925"]]}, {"key": ["BA", 0, [], [[0, 3]], -31, 1], "coef": [[[], "-485279479332314", "1504203675975"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -30, 1], "coef": [[[], "-37218731320588", "145568097675"]]}, {"key": ["BA", 0, [], [[0, 3]], -30, 1], "coef": [[[], "13951186534694", "48522699225"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -29, 1], "coef": [[[], "36908186045548", "145568097675"]]}, {"key": ["BA", 0, [], [[0, 3]], -29, 1], "coef": [[[], "-12760762980374", "48522699225"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -28, 1], "coef": [[[], "-1261618355612", "5019589575"]]}, {"key": ["BA", 0, [], [[0, 3]], -28, 1], "coef": [[[], "407716307806", "1673196525"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -27, 1], "coef": [[[], "1250145008012", "5019589575"]]}, {"key": ["BA", 0, [], [[0, 3]], -27, 1], "coef": [[[], "-380562718486", "1673196525"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -26, 1], "coef": [[[], "-137582969068", "557732175"]]}, {"key": ["BA", 0, [], [[0, 3]], -26, 1], "coef": [[[], "39640682854", "185910725"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -25, 1], "coef": [[[], "136210089868", "557732175"]]}, {"key": ["BA", 0, [], [[0, 3]], -25, 1], "coef": [[[], "-5322069722", "26558675"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -24, 1], "coef": [[[], "-5391291820", "22309287"]]}, {"key": ["BA", 0, [], [[0, 3]], -24, 1], "coef": [[[], "1001523002", "5311735"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -23, 1], "coef": [[[], "1777266796", "7436429"]]}, {"key": ["BA", 0, [], [[0, 3]], -23, 1], "coef": [[[], "-8482533518", "47805615"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -22, 1], "coef": [[[], "-76372788", "323323"]]}, {"key": ["BA", 0, [], [[0, 3]], -22, 1], "coef": [[[], "346827874", "2078505"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -21, 1], "coef": [[[], "75432212", "323323"]]}, {"key": ["BA", 0, [], [[0, 3]], -21, 1], "coef": [[[], "-325664914", "2078505"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -20, 1], "coef": [[[], "-223340540", "969969"]]}, {"key": ["BA", 0, [], [[0, 3]], -20, 1], "coef": [[[], "2135544718", "14549535"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -19, 1], "coef": [[[], "1101183196", "4849845"]]}, {"key": ["BA", 0, [], [[0, 3]], -19, 1], "coef": [[[], "-398815694", "2909907"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -18, 1], "coef": [[[], "-57097204", "255255"]]}, {"key": ["BA", 0, [], [[0, 3]], -18, 1], "coef": [[[], "19516346", "153153"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -17, 1], "coef": [[[], "168568892", "765765"]]}, {"key": ["BA", 0, [], [[0, 3]], -17, 1], "coef": [[[], "-90230386", "765765"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -16, 1], "coef": [[[], "-9746236", "45045"]]}, {"key": ["BA", 0, [], [[0, 3]], -16, 1], "coef": [[[], "4873118", "45045"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -15, 1], "coef": [[[], "168568892", "765765"]]}, {"key": ["BA", 0, [], [[0, 3]], -15, 1], "coef": [[[], "-78338506", "765765"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -14, 1], "coef": [[[], "-57097204", "255255"]]}, {"key": ["BA", 0, [], [[0, 3]], -14, 1], "coef": [[[], "73709882", "765765"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -13, 1], "coef": [[[], "1101183196", "4849845"]]}, {"key": ["BA", 0, [], [[0, 3]], -13, 1], "coef": [[[], "-1309471118", "14549535"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -12, 1], "coef": [[[], "-223340540", "969969"]]}, {"key": ["BA", 0, [], [[0, 3]], -12, 1], "coef": [[[], "1214563382", "14549535"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -11, 1], "coef": [[[], "75432212", "323323"]]}, {"key": ["BA", 0, [], [[0, 3]], -11, 1], "coef": [[[], "-1114795142", "14549535"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -10, 1], "coef": [[[], "-76372788", "323323"]]}, {"key": ["BA", 0, [], [[0, 3]], -10, 1], "coef": [[[], "1008980342", "14549535"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -9, 1], "coef": [[[], "1777266796", "7436429"]]}, {"key": ["BA", 0, [], [[0, 3]], -9, 1], "coef": [[[], "-20599271194", "334639305"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -8, 1], "coef": [[[], "-5391291820", "22309287"]]}, {"key": ["BA", 0, [], [[0, 3]], -8, 1], "coef": [[[], "5924476058", "111546435"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -7, 1], "coef": [[[], "136210089868", "557732175"]]}, {"key": ["BA", 0, [], [[0, 3]], -7, 1], "coef": [[[], "-24446625706", "557732175"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -6, 1], "coef": [[[], "-137582969068", "557732175"]]}, {"key": ["BA", 0, [], [[0, 3]], -6, 1], "coef": [[[], "18660920506", "557732175"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -5, 1], "coef": [[[], "1250145008012", "5019589575"]]}, {"key": ["BA", 0, [], [[0, 3]], -5, 1], "coef": [[[], "-108456852554", "5019589575"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -4, 1], "coef": [[[], "-1261618355612", "5019589575"]]}, {"key": ["BA", 0, [], [[0, 3]], -4, 1], "coef": [[[], "38469432194", "5019589575"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -3, 1], "coef": [[[], "36908186045548", "145568097675"]]}, {"key": ["BA", 0, [], [[0, 3]], -3, 1], "coef": [[[], "1374102895574", "145568097675"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -2, 1], "coef": [[[], "-37218731320588", "145568097675"]]}, {"key": ["BA", 0, [], [[0, 3]], -2, 1], "coef": [[[], "-4634828283494", "145568097675"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -1, 1], "coef": [[[], "1163097029189428", "4512611027925"]]}, {"key": ["BA", 0, [], [[0, 3]], -1, 1], "coef": [[[], "292741408807514", "4512611027925"]]}, {"key": ["BA", 1, [-2], [[0, 1]], 0, 1], "coef": [[[], "-1172122251245278", "4512611027925"]]}, {"key": ["BA", 0, [], [[0, 3]], 0, 1], "coef": [[[], "-586061125622639", "4512611027925"]]}, {"key": ["R", -31, 4], "coef": [[[], "-48", "1"]]}, {"key": ["R", -30, 4], "coef": [[[], "72", "1"]]}, {"key": ["R", -29, 4], "coef": [[[], "-88", "1"]]}, {"key": ["R", -28, 4], "coef": [[[], "100", "1"]]}, {"key": ["R", -27, 4], "coef": [[[], "-548", "5"]]}, {"key": ["R", -26, 4], "coef": [[[], "588", "5"]]}, {"key": ["R", -25, 4], "coef": [[[], "-4356", "35"]]}, {"key": ["R", -24, 4], "coef": [[[], "4566", "35"]]}, {"key": ["R", -23, 4], "coef": [[[], "-14258", "105"]]}, {"key": ["R", -22, 4], "coef": [[[], "14762", "105"]]}, {"key": ["R", -21, 4], "coef": [[[], "-167422", "1155"]]}, {"key": ["R", -20, 4], "coef": [[[], "172042", "1155"]]}, {"key": ["R", -19, 4], "coef": [[[], "-2291986", "15015"]]}, {"key": ["R", -18, 4], "coef": [[[], "2343466", "15015"]]}, {"key": ["R", -17, 4], "coef": [[[], "-2391514", "15015"]]}, {"key": ["R", -16, 4], "coef": [[[], "2436559", "15015"]]}, {"key": ["R", -15, 4], "coef": [[[], "-42142223", "255255"]]}, {"key": ["R", -14, 4], "coef": [[[], "14274301", "85085"]]}, {"key": ["R", -13, 4], "coef": [[[], "-275295799", "1616615"]]}, {"key": ["R", -12, 4], "coef": [[[], "55835135", "323323"]]}, {"key": ["R", -11, 4], "coef": [[[], "-56574159", "323323"]]}, {"key": ["R", -10, 4], "coef": [[[], "57279591", "323323"]]}, {"key": ["R", -9, 4], "coef": [[[], "-1332950097", "7436429"]]}, {"key": ["R", -8, 4], "coef": [[[], "1347822955", "7436429"]]}, {"key": ["R", -7, 4], "coef": [[[], "-34052522467", "185910725"]]}, {"key": ["R", -6, 4], "coef": [[[], "34395742267", "185910725"]]}, {"key": ["R", -5, 4], "coef": [[[], "-312536252003", "1673196525"]]}, {"key": ["R", -4, 4], "coef": [[[], "315404588903", "1673196525"]]}, {"key": ["R", -3, 4], "coef": [[[], "-9227046511387", "48522699225"]]}, {"key": ["R", -2, 4], "coef": [[[], "9304682830147", "48522699225"]]}, {"key": ["R", -1, 4], "coef": [[[], "-290774257297357", "1504203675975"]]}, {"key": ["R", 0, 4], "coef": [[[], "586061125622639", "3008407351950"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -32, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -32, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -32, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -32, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -32, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -32, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -32, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -32, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -32, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -32, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -32, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -31, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -31, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -31, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -31, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -31, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -31, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -31, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -31, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -31, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -31, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -31, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -30, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -30, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -30, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -30, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -30, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -30, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -30, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -30, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -30, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -30, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -30, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -29, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -29, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -29, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -29, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -29, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -29, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -29, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -29, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -29, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -29, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -29, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -28, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -28, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -28, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -28, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -28, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -28, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -28, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -28, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -28, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -28, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -28, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -27, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -27, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -27, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -27, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -27, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -27, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -27, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -27, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -27, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -27, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -27, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -26, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -26, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -26, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -26, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -26, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -26, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -26, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -26, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -26, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -26, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -26, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -25, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -25, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -25, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -25, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -25, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -25, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -25, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -25, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -25, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -25, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -25, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -24, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -24, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -24, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -24, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -24, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -24, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -24, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -24, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -24, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -24, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -24, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -23, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -23, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -23, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -23, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -23, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -23, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -23, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -23, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -23, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -23, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -23, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -22, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -22, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -22, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -22, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -22, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -22, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -22, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -22, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -22, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -22, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -22, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -21, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -21, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -21, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -21, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -21, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -21, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -21, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -21, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -21, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -21, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -21, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -20, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -20, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -20, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -20, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -20, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -20, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -20, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -20, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -20, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -20, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -20, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -19, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -19, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -19, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -19, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -19, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -19, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -19, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -19, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -19, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -19, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -19, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -18, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -18, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -18, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -18, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -18, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -18, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -18, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -18, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -18, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -18, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -18, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -17, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -17, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -17, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -17, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -17, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -17, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -17, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -17, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -17, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -17, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -17, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -16, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -16, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -16, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -16, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -16, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -16, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -16, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -16, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -16, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -16, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -16, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -15, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -15, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -15, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -15, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -15, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -15, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -15, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -15, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -15, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -15, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -15, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -14, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -14, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -14, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -14, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -14, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -14, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -14, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -14, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -14, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -14, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -14, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -13, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -13, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -13, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -13, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -13, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -13, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -13, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -13, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -13, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -13, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -13, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -12, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -12, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -12, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -12, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -12, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -12, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -12, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -12, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -12, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -12, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -12, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -11, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -11, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -11, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -11, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -11, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -11, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -11, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -11, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -11, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -11, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -11, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -10, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -10, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -10, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -10, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -10, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -10, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -10, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -10, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -10, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -10, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -10, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -9, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -9, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -9, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -9, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -9, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -9, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -9, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -9, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -9, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -9, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -9, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -8, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -8, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -8, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -8, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -8, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -8, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -8, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -8, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -8, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -8, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -8, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -7, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -7, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -7, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -7, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -7, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -7, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -7, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -7, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -7, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -7, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -7, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -6, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -6, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -6, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -6, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -6, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -6, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -6, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -6, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -6, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -6, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -6, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -5, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -5, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -5, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -5, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -5, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -5, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -5, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -5, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -5, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -5, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -5, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -4, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -4, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -4, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -4, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -4, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -4, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -4, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -4, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -4, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -4, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -4, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -3, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -3, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -3, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -3, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -3, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -3, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -3, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -3, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -3, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -3, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -3, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -2, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -2, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -2, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -2, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -2, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -2, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -2, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -2, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -2, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -2, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -2, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -1, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -1, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -1, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -1, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -1, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -1, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -1, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -1, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -1, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -1, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -1, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], 0, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], 0, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], 0, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], 0, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], 0, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], 0, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], 0, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], 0, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], 0, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], 0, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], 0, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -32, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -32, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -31, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -31, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -30, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -30, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -29, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -29, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -28, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -28, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -27, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -27, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -26, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -26, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -25, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -25, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -24, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -24, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -23, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -23, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -22, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -22, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -21, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -21, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -20, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -20, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -19, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -19, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -18, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -18, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -17, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -17, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -16, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -16, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -15, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -15, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -14, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -14, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -13, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -13, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -12, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -12, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -11, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -11, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -10, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -10, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -9, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -9, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -8, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -8, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -7, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -7, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -6, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -6, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -5, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -5, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -4, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -4, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -3, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -3, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -2, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -2, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -1, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -1, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], 0, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], 0, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -32, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -32, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -31, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -31, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -30, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -30, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -29, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -29, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -28, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -28, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -27, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -27, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -26, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -26, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -25, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -25, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -24, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -24, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -23, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -23, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -22, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -22, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -21, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -21, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -20, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -20, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -19, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -19, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -18, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -18, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -17, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -17, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -16, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -16, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -15, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -15, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -14, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -14, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -13, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -13, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -12, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -12, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -11, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -11, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -10, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -10, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -9, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -9, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -8, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -8, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -7, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -7, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -6, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -6, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -5, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -5, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -4, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -4, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -3, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -3, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -2, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -2, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -1, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -1, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], 0, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], 0, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -32, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -31, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -30, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -29, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -28, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -27, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -26, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -25, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -24, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -23, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -22, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -21, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -20, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -19, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -18, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -17, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -16, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -15, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -14, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -13, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -12, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -11, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -10, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -9, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -8, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -7, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -6, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -5, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -4, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -3, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -2, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -1, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], 0, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -32, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -32, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -31, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -31, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -30, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -30, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -29, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -29, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -28, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -28, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -27, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -27, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -26, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -26, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -25, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -25, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -24, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -24, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -23, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -23, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -22, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -22, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -21, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -21, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -20, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -20, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -19, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -19, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -18, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -18, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -17, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -17, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -16, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -16, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -15, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -15, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -14, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -14, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -13, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -13, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -12, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -12, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -11, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -11, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -10, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -10, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -9, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -9, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -8, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -8, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -7, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -7, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -6, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -6, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -5, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -5, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -4, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -4, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -3, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -3, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -2, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -2, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -1, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -1, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], 0, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], 0, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -32, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -32, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -31, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -31, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -30, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -30, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -29, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -29, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -28, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -28, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -27, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -27, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -26, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -26, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -25, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -25, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -24, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -24, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -23, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -23, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -22, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -22, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -21, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -21, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -20, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -20, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -19, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -19, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -18, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -18, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -17, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -17, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -16, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -16, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -15, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -15, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -14, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -14, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -13, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -13, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -12, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -12, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -11, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -11, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -10, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -10, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -9, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -9, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -8, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -8, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -7, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -7, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -6, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -6, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -5, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -5, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -4, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -4, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -3, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -3, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -2, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -2, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -1, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -1, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], 0, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], 0, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 0, [], [], 1, 5], "coef": [[[], "32", "1"]]}, {"key": ["R", 1, 5], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -32, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -32, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -31, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -31, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -30, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -30, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -29, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -29, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -28, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -28, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -27, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -27, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -26, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -26, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -25, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -25, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -24, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -24, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -23, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -23, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -22, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -22, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -21, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -21, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -20, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -20, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -19, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -19, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -18, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -18, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -17, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -17, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -16, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -16, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -15, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -15, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -14, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -14, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -13, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -13, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -12, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -12, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -11, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -11, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -10, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -10, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -9, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -9, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -8, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -8, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -7, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -7, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -6, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -6, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -5, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -5, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -4, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -4, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -3, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -3, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -2, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -2, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -1, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -1, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], 0, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], 0, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -32, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -31, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -30, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -29, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -28, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -27, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -26, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -25, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -24, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -23, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -22, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -21, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -20, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -19, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -18, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -17, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -16, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -15, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -14, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -13, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -12, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -11, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -10, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -9, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -8, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -7, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -6, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -5, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -4, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -3, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -2, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -1, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], 0, 1], "coef": [[["z3"], "-32", "1"]]}]}}

==> anc/eval/chi_eval_ext.py <==
#!/usr/bin/env python3
# chi_eval_ext.py  (extended-spin variant of chi_nnlo_eval.py)
# ---------------------------------------------------------------------------
# Self-contained evaluator of the NNLO BFKL eigenvalue of planar N=4 super
# Yang-Mills at odd conformal spin,
#
#       chi_2(n, nu)  =  [ F_n(z) + F_n(zbar) ] / 4 ,
#       z = (|n|-1)/2 + i*nu ,   zbar = (|n|-1)/2 - i*nu ,
#
# at every odd spin for which an atom table is present.  The range is not
# written out here as a literal, because a literal is what drifts: it is
# computed at import from the tables actually present and exposed as the
# module constant SPINS (and as the pair SPIN_MIN, SPIN_MAX).  In the
# distributed bundle those tables are atoms_odd_n1_33.json in this directory
# for odd |n| <= 33 and ../tables/atoms_m{n}.pkl for the rest, which together
# give odd |n| = 1..99 and the holdout spin |n| = 101.  A call at a spin with
# no table is refused, and the refusal names the spins that are there.
#
# The nu domain is the same validated (restricted) domain as chi_nnlo_eval.py:
# the direct-sum cutoff JD (env CHI_JD, default 120; reproduce_tableI.py pins
# JD=300 for the Table 1 rows) must exceed every shift magnitude |z+k| by the
# margin
#     JD >= ceil( 1.3 * |z+k|_max + 8 ) ,
# and the tail closures assume an even JD.  Unlike chi_nnlo_eval.py this
# de-gated module does not itself enforce that floor: it validates the spin
# and refuses a non-integer or unavailable one, but it will evaluate at a JD
# below the floor if asked to.  THE DOCUMENTED ENTRY POINT FOR ARBITRARY
# (n, nu) IS chi_ext_guarded.py IN THIS DIRECTORY, which computes the floor
# from the atom table of the requested spin, selects a cutoff that meets it,
# and raises DomainError rather than returning a divergent tail.  Use this
# module directly only through reproduce_tableI.py, which pins the cutoff, or
# with the floor checked by hand.
# The block F_n(z) is assembled from the exact atom table of
# the construction (included alongside as atoms_odd_n1_33.json):
#
#   F_n(z) = -88 zeta_4 S_1(z) - 16 zeta_2 zeta_3 - 80 zeta_5
#            + sum_{a in A_n} c_a A_a(z) ,
#
# with two atom shapes at the shifted argument w = z + k (integer k):
#
#   R-atom   A(z) = 1 / (z+k)^q ,          q = 1..5 ;
#   BA-atom  A(z) = sum_{N>=1} sigma^N S_v(N) / ( prod_d (N+d)^p * (N+z+k)^q ) ,
#            sigma = -1 for the alternating branch (s=1), +1 otherwise (s=0).
#
# Each atom is evaluated directly: the nested harmonic sums S_v(N) are exact at
# integer N, the head of the N-sum is summed to N=JD, and the tail is closed by
# a high-order truncated Euler-Maclaurin / alternating asymptotic expansion in
# 1/N (env-tunable truncation orders CHI_MMAX/CHI_KB, defaults 48/32; the
# S-bar+ even-branch continuation of Gromov-Levkovich-Maslyuk-Sizov), its
# accuracy validated numerically against the QSC intercepts and the run logs.
# The nested-harmonic-sum continuation machinery below is self-contained; only
# Python 3 and mpmath are required.  Nothing else is imported at run time.
#
# The nu = 0 intercept is a removable coordinate singularity: at z = zbar = M
# the individual atoms have poles (w = z+k hits 0 for k = -M) that cancel
# exactly in the sum, so F_n is regular at M.  chi_2(n, 0) = F_n(M)/2 is
# extracted by a mean-value (circle) average of F_n on a small circle about M,
# which returns the regular value with no division by zero.
#
# Conventions.  Nested harmonic sums are non-strict (S_{a,b}(N)=sum_{i>=j}...),
# negative letters alternating; nu here is HALF the CHH/GLMS nu (nu_CHH = 2 nu).
# The result is real for real nu (up to the numerical noise in Im).
#
# Usage:
#   python3 chi_eval_ext.py                  # built-in self-test
#   >>> from chi_eval_ext import chi2, SPINS
#   >>> chi2(5, '0.3')                        # chi_2(5, nu=0.3), default dps=50
#   >>> chi2(21, 0, dps=80)                   # intercept chi_2(21, 0)
#   >>> chi2(9, '1.2j', dps=60)               # complex nu
#   >>> from chi_ext_guarded import chi2 as chi2g      # guarded entry point
# ---------------------------------------------------------------------------
import os
import json
import mpmath as mp

_DIR = os.path.dirname(os.path.abspath(__file__))
_ATOMS_PATH = os.environ.get('CHI_ATOMS', os.path.join(_DIR, 'atoms_odd_n1_33.json'))

# ------------------------- tunable numerical constants ---------------------
JD = int(os.environ.get('CHI_JD', 120))    # direct-sum length; tail series at N=JD
MMAX = int(os.environ.get('CHI_MMAX', 48)) # highest power of 1/N kept in asy tail
DMAX = 7        # highest power of ln N kept
KB = int(os.environ.get('CHI_KB', 32))     # Bernoulli terms in the Euler-Maclaurin tail
KANCH = int(os.environ.get('CHI_KANCH', 80))  # even-int ref point fixing S-continuation

# ==========================================================================
#  Series algebra.  A "series" is a dict {(d,m): coeff} == sum coeff*ln(y)^d/y^m.
#  (Inlined, self-contained nested-harmonic-sum continuation.)
# ==========================================================================
_BERN = {}
_FACT = {}


def _ser_trim(s):
    return {k: v for k, v in s.items() if v != 0 and k[1] <= MMAX and k[0] <= DMAX}


def _ser_add(a, b):
    out = dict(a)
    for k, v in b.items():
        out[k] = out.get(k, mp.mpf(0)) + v
    return _ser_trim(out)


def _ser_scale(a, c):
    return {k: v * c for k, v in a.items()}


def _ser_mul(a, b):
    out = {}
    for (d1, m1), v1 in a.items():
        for (d2, m2), v2 in b.items():
            d, m = d1 + d2, m1 + m2
            if m > MMAX or d > DMAX:
                continue
            out[(d, m)] = out.get((d, m), mp.mpf(0)) + v1 * v2
    return _ser_trim(out)


def _ser_powshift(a, p):
    """multiply the series by y^{-p}."""
    return _ser_trim({(d, m + p): v for (d, m), v in a.items()})


def _ser_int(a):
    """integral_y^inf a(u) du; every surviving term needs m >= 2."""
    out = {}
    for (d, m), v in a.items():
        if m < 2:
            if abs(v) > mp.mpf(10) ** -90:
                raise ValueError('divergent integral term %s' % ((d, m),))
            continue
        f = mp.mpf(1)
        for i in range(d + 1):
            out[(d - i, m - 1)] = out.get((d - i, m - 1), mp.mpf(0)) + v * f / mp.mpf(m - 1) ** (i + 1)
            f *= (d - i)
    return _ser_trim(out)


def _ser_diff(a):
    out = {}
    for (d, m), v in a.items():
        if d:
            out[(d - 1, m + 1)] = out.get((d - 1, m + 1), mp.mpf(0)) + v * d
        out[(d, m + 1)] = out.get((d, m + 1), mp.mpf(0)) - v * m
    return _ser_trim(out)


def _ln_shift(c):
    """series for ln(y+c) - ln(y)."""
    return {(0, k): mp.mpf(-1) ** (k + 1) * mp.mpf(c) ** k / k for k in range(1, MMAX + 1)}


def _pow_shift(c, m):
    """series for y^m (y+c)^{-m} = (1+c/y)^{-m}."""
    out = {(0, 0): mp.mpf(1)}
    cf = mp.mpf(1)
    for k in range(1, MMAX + 1):
        cf *= mp.mpf(-m - k + 1) / k
        out[(0, k)] = cf * mp.mpf(c) ** k
    return out


def _ser_shift(a, c):
    """given the series of f(u), return the series of f(y+c) in y (c small)."""
    if c == 0:
        return dict(a)
    lam = _ln_shift(c)
    lam_pows = [{(0, 0): mp.mpf(1)}]
    for _ in range(1, DMAX + 1):
        lam_pows.append(_ser_mul(lam_pows[-1], lam))
    out = {}
    for (d, m), v in a.items():
        ps = _pow_shift(c, m) if m else {(0, 0): mp.mpf(1)}
        base = _ser_powshift(ps, m) if m else ps
        for i in range(d + 1):
            piece = _ser_mul(lam_pows[i], base)
            coef = v * mp.binomial(d, i)
            for (dd, mm), vv in piece.items():
                if dd + d - i > DMAX or mm > MMAX:
                    continue
                out[(dd + d - i, mm)] = out.get((dd + d - i, mm), mp.mpf(0)) + coef * vv
    return _ser_trim(out)


def _ser_eval(a, y):
    ly = mp.log(y)
    return mp.fsum(v * ly ** d / y ** m for (d, m), v in a.items())


def _em_step_sum(h, step):
    """series in v for sum_{i>=0} h(v + step*i) (Euler-Maclaurin)."""
    out = _ser_scale(_ser_int(h), mp.mpf(1) / step)
    out = _ser_add(out, _ser_scale(h, mp.mpf(1) / 2))
    der = dict(h)
    for k in range(1, KB + 1):
        for _ in range(2 if k > 1 else 1):
            der = _ser_diff(der)
        out = _ser_add(out, _ser_scale(der, -_BERN[k] * mp.mpf(step) ** (2 * k - 1) / _FACT[2 * k]))
    return out


def _em_tail(g):
    """series in y for T(y) = sum_{j>=1} g(y+j)."""
    return _ser_shift(_em_step_sum(g, 1), 1)


def _alt_tail_ser(g):
    """series in y for sum_{j>=1} (-1)^j g(y+j)."""
    h = _ser_add(g, _ser_scale(_ser_shift(g, 1), mp.mpf(-1)))
    H = _em_step_sum(h, 2)
    return _ser_scale(_ser_shift(H, 1), mp.mpf(-1))


# ------------------------- stuffle reduction of leading-1 words ------------
def _stuffle(w1, w2):
    if not w1:
        return [(1, tuple(w2))]
    if not w2:
        return [(1, tuple(w1))]
    a, u = w1[0], w1[1:]
    b, v = w2[0], w2[1:]
    out = []
    for c, word in _stuffle(u, w2):
        out.append((c, (a,) + word))
    for c, word in _stuffle(w1, v):
        out.append((c, (b,) + word))
    m = (abs(a) + abs(b)) * (1 if (a > 0) == (b > 0) else -1)
    for c, word in _stuffle(u, v):
        out.append((-c, (m,) + word))
    return out


def _collect(terms):
    d = {}
    for c, w in terms:
        d[w] = d.get(w, 0) + c
    return {w: c for w, c in d.items() if c != 0}


_RED = {}


def _reduce_leading_one(w):
    w = tuple(w)
    if w in _RED:
        return _RED[w]
    rest = w[1:]
    prod = _collect(_stuffle((1,), rest))
    mult = prod.pop(w)
    out = [(mp.mpf(1) / mult, [(1,), rest])]
    for word, c in prod.items():
        out.append((-mp.mpf(c) / mult, [word]))
    _RED[w] = out
    return out


# ------------------------- exact finite nested sums S_w(N) ------------------
def _exact_table(w, K):
    """exact S_w(k) for k = 0..K (non-strict, negative letters alternating)."""
    d = len(w)
    suf = [mp.mpf(0)] * (d + 1)
    suf[d] = mp.mpf(1)
    vals = [mp.mpf(0)] * (K + 1)
    for k in range(1, K + 1):
        for i in range(d - 1, -1, -1):
            a = w[i]
            t = mp.mpf(1) / mp.mpf(k) ** abs(a)
            if a < 0 and k % 2 == 1:
                t = -t
            suf[i] = suf[i] + t * suf[i + 1]
        vals[k] = suf[0]
    return vals


# ------------------------- asymptotic pair (Aser, Bser) per word ------------
_ASY = {}


def _asy(w):
    """S_w(y) ~ Aser(y) + (-1)^y Bser(y) as y -> inf (S-bar+ continuation)."""
    w = tuple(w)
    if w in _ASY:
        return _ASY[w]
    if not w:
        val = ({(0, 0): mp.mpf(1)}, {})
    elif w == (1,):
        A = {(1, 0): mp.mpf(1), (0, 0): mp.euler, (0, 1): mp.mpf(1) / 2}
        for k in range(1, KB + 1):
            A[(0, 2 * k)] = -_BERN[k] / (2 * k)
        val = (_ser_trim(A), {})
    elif w[0] == 1:
        At, Bt = {}, {}
        for coef, words in _reduce_leading_one(w):
            Ap, Bp = {(0, 0): mp.mpf(1)}, {}
            for wi in words:
                Ai, Bi = _asy(wi)
                Ap, Bp = (_ser_add(_ser_mul(Ap, Ai), _ser_mul(Bp, Bi)),
                          _ser_add(_ser_mul(Ap, Bi), _ser_mul(Bp, Ai)))
            At = _ser_add(At, _ser_scale(Ap, coef))
            Bt = _ser_add(Bt, _ser_scale(Bp, coef))
        val = (At, Bt)
    else:
        a, rest = w[0], w[1:]
        Ar, Br = _asy(rest)
        if a > 0:
            TA = _em_tail(_ser_powshift(Ar, a)) if Ar else {}
            TB = _alt_tail_ser(_ser_powshift(Br, a)) if Br else {}
        else:
            p = -a
            TA = _em_tail(_ser_powshift(Br, p)) if Br else {}
            TB = _alt_tail_ser(_ser_powshift(Ar, p)) if Ar else {}
        A = _ser_scale(TA, mp.mpf(-1))
        B = _ser_scale(TB, mp.mpf(-1))
        with mp.extradps(10):
            ex = _exact_table(w, KANCH)[KANCH]
            C = ex - _ser_eval(A, mp.mpf(KANCH)) - _ser_eval(B, mp.mpf(KANCH))
        A = _ser_add(A, {(0, 0): C})
        val = (A, B)
    _ASY[w] = val
    return val


# ==========================================================================
#  Atom evaluation
# ==========================================================================
_TAB = {}


def _table(v):
    if v not in _TAB:
        _TAB[v] = _exact_table(v, JD + 1)
    return _TAB[v]


def _mulpow(P, c, r):
    """multiply a series-in-1/N P by (N+c)^{-r} = N^{-r}(1+c/N)^{-r} (c complex)."""
    ser = {(0, 0): mp.mpf(1)}
    term = mp.mpf(1)
    for k in range(1, MMAX + 1):
        term = term * mp.mpf(-r - k + 1) / k
        ser[(0, k)] = term * (c ** k)
    P2 = _ser_mul(P, ser)
    return _ser_trim({(d, m + r): v for (d, m), v in P2.items()})


# ---- fast, z-independent tail factorisation (mirrors the repo fast_fm) --------
# The N-sum tail of a BA-atom is  sum_{N>=1} sgn^N S_v(N)/(prod (N+d)^p (N+z+k)^q).
# Expanding (N+z+k)^{-q} = sum_j C(-q,j) (z+k)^j N^{-(q+j)} factors the z-dependence
# out of the (expensive, z-independent) Euler-Maclaurin tail:
#     tail(z) = sum_j Tbase[j] * (z+k)^j ,
# with Tbase[j] = C(-q,j) * (closed tail of the shifted asymptotic pair) evaluated
# once at N=JD.  Tbase depends only on (s, v, dn, q); cached across all z and all n.
JMAX = int(os.environ.get('CHI_JMAX', 48))
_TBASE = {}


def _genbinom(negq, j):
    """C(-q, j) with -q = negq."""
    v = mp.mpf(1)
    for i in range(j):
        v = v * (negq - i) / (i + 1)
    return v


def _dress_dn(P, dn):
    """multiply series P (in 1/N) by prod (N+d)^{-p}  (z-independent)."""
    for d, p in dn:
        P = _mulpow(P, d, p)
    return P


def _tbase(s, v, dn, q):
    key = (s, v, dn, q)
    row = _TBASE.get(key)
    if row is not None:
        return row
    Aser, Bser = _asy(v) if v else ({(0, 0): mp.mpf(1)}, {})
    Adn = _dress_dn(dict(Aser), dn) if Aser else {}
    Bdn = _dress_dn(dict(Bser), dn) if Bser else {}
    negq = mp.mpf(-q)
    JDf = mp.mpf(JD)
    row = []
    for j in range(JMAX + 1):
        cA = _genbinom(negq, j)
        Tj = {}
        if Adn:
            PAj = _ser_powshift(Adn, q + j)
            TA = _em_tail(PAj) if s == 0 else _alt_tail_ser(PAj)
            Tj = _ser_add(Tj, TA)
        if Bdn:
            PBj = _ser_powshift(Bdn, q + j)
            TB = _alt_tail_ser(PBj) if s == 0 else _em_tail(PBj)
            Tj = _ser_add(Tj, TB)
        row.append(cA * _ser_eval(Tj, JDf) if Tj else mp.mpf(0))
    _TBASE[key] = row
    return row


def _eval_atom(key, z):
    """value of one atom of F_n at argument z."""
    if key[0] == 'R':
        _, k, q = key
        return (z + k) ** (-q)
    _, s, v, dn, k, q = key
    v = tuple(v)
    dn = tuple(tuple(dp) for dp in dn)
    tab = _table(v)
    zk = z + k
    tot = mp.mpf(0)
    for N in range(1, JD + 1):
        val = tab[N]
        if s and N % 2 == 1:
            val = -val
        den = mp.mpf(1)
        for d, p in dn:
            den *= mp.mpf(N + d) ** p
        tot += val / (den * (N + zk) ** q)
    # factorised closed-form tail: sum_j Tbase[j] (z+k)^j
    row = _tbase(s, v, dn, q)
    tail = mp.mpf(0)
    zkp = mp.mpf(1)
    for j in range(JMAX + 1):
        tail += row[j] * zkp
        zkp = zkp * zk
    return tot + tail


# ==========================================================================
#  Atom-table loading and coefficient evaluation
# ==========================================================================
_ATOMS_RAW = None
_COEF = {}          # n -> [(atom key tuple, numeric coefficient)]


def _mono_val(mono):
    v = mp.mpf(1)
    for f in mono:
        if f == 'pi2':
            v *= mp.pi ** 2
        elif f == 'z3':
            v *= mp.zeta(3)
        elif f == 'z5':
            v *= mp.zeta(5)
        else:
            raise ValueError('unknown monomial %r' % f)
    return v


def _atom_key(k):
    if k[0] == 'R':
        return ('R', int(k[1]), int(k[2]))
    _, s, v, dn, kk, q = k
    return ('BA', int(s), tuple(int(x) for x in v),
            tuple((int(d), int(p)) for d, p in dn), int(kk), int(q))


_TABLES_DIR = os.environ.get('CHI_TABLES',
                             os.path.normpath(os.path.join(_DIR, os.pardir, 'tables')))


# ---- the spin range, computed rather than written out ----------------------
# A range written into a header and a second one written into a guard drift
# apart the moment either moves.  Both are derived here from the tables that
# are actually present, so the docstring, the error message and the test that
# accepts a call cannot disagree.
def _available_spins():
    """the odd spins this evaluator can serve, as a sorted tuple: the keys of
    the bundled JSON together with every ../tables/atoms_m{n}.pkl present."""
    found = set()
    try:
        with open(_ATOMS_PATH) as f:
            for key in json.load(f)['atoms']:
                found.add(int(key))
    except (OSError, ValueError, KeyError):
        pass
    try:
        for fn in os.listdir(_TABLES_DIR):
            if fn.startswith('atoms_m') and fn.endswith('.pkl'):
                try:
                    found.add(int(fn[len('atoms_m'):-len('.pkl')]))
                except ValueError:
                    continue
    except OSError:
        pass
    return tuple(sorted(m for m in found if m > 0 and m % 2))


SPINS = _available_spins()
SPIN_MIN = SPINS[0] if SPINS else None
SPIN_MAX = SPINS[-1] if SPINS else None


def _spin_range_text():
    """the available range in words, for a docstring or a refusal."""
    if not SPINS:
        return 'no atom table is reachable (set CHI_ATOMS / CHI_TABLES)'
    contiguous = tuple(range(SPIN_MIN, SPIN_MAX + 1, 2))
    if SPINS == contiguous:
        return 'odd n = %d..%d' % (SPIN_MIN, SPIN_MAX)
    run_end = SPIN_MIN
    while run_end + 2 in SPINS:
        run_end += 2
    extra = [m for m in SPINS if m > run_end]
    return 'odd n = %d..%d together with %s' % (
        SPIN_MIN, run_end, ', '.join('n = %d' % m for m in extra))


def _coeffs_from_pkl(n):
    """Load anc/tables/atoms_m{n}.pkl (exact rationals as strings) for the spins
    the bundled JSON does not carry."""
    import pickle, ast
    path = os.path.join(_TABLES_DIR, 'atoms_m%d.pkl' % abs(n))
    if not os.path.exists(path):
        return None
    with open(path, 'rb') as f:
        raw = pickle.load(f)
    lst = []
    for akey, mons in raw.items():
        k = _atom_key(ast.literal_eval(akey))
        c = mp.mpf(0)
        for mono, val in mons.items():
            m = ast.literal_eval(mono)          # () / ('pi2',) / ('z3',)
            num, _, den = str(val).partition('/')
            c += (mp.mpf(int(num)) / int(den or 1)) * _mono_val(m)
        lst.append((k, c))
    return lst


def _coeffs(n):
    global _ATOMS_RAW
    if n in _COEF:
        return _COEF[n]
    if _ATOMS_RAW is None:
        _ATOMS_RAW = json.load(open(_ATOMS_PATH))['atoms']
    key = str(n)
    if key not in _ATOMS_RAW:
        lst = _coeffs_from_pkl(n)
        if lst is None:
            raise ValueError(
                'no atom table for n=%s; the tables reachable from here carry %s '
                '(set CHI_ATOMS / CHI_TABLES to point elsewhere)'
                % (n, _spin_range_text()))
        _COEF[n] = lst
        return lst
    lst = []
    for atom in _ATOMS_RAW[key]:
        k = _atom_key(atom['key'])
        c = mp.mpf(0)
        for mono, num, den in atom['coef']:
            c += (mp.mpf(int(num)) / int(den)) * _mono_val(mono)
        lst.append((k, c))
    _COEF[n] = lst
    return lst


def F_block(n, z):
    """the weight-5 block F_n(z) (the g^6 coefficient F^{(3)}(z) of the Regge
    trajectory) at odd conformal spin n, assembled from the atom table."""
    gK = 11 * mp.pi ** 4 / 45
    CC = 16 * (mp.zeta(2) * mp.zeta(3) + 5 * mp.zeta(5))
    G = mp.fsum(cc * _eval_atom(k, z) for k, cc in _coeffs(n))
    return gK * 4 * (mp.psi(0, 1) - mp.psi(0, z + 1)) - CC + G


# ==========================================================================
#  Precision management + public API
# ==========================================================================
_STATE = {'dps': None}


def _init(dps):
    mp.mp.dps = dps
    if _STATE['dps'] == dps:
        return
    for c in (_BERN, _FACT, _RED, _ASY, _TAB, _COEF, _TBASE):
        c.clear()
    with mp.workdps(max(dps, 130)):
        _BERN.update({k: mp.bernoulli(2 * k) for k in range(1, KB + 1)})
        _FACT.update({j: mp.factorial(j) for j in range(0, 2 * KB + 2)})
    _STATE['dps'] = dps


def _intercept(n, radius, K):
    """chi_2(n,0) = F_n(M)/2 via a mean-value circle average of F_n about z=M.
    F_n is real on the real axis, so conjugate nodes contribute equal real parts;
    only the upper semicircle (plus the two real endpoints) is evaluated."""
    if K % 2 or K <= 0:
        raise ValueError("K must be a positive even integer (conjugate-pair circle average)")
    n = abs(n)
    M = mp.mpf(n - 1) / 2
    r = mp.mpf(radius)
    acc = mp.re(F_block(n, M + r)) + mp.re(F_block(n, M - r))
    for j in range(1, K // 2):
        theta = 2 * mp.pi * j / K
        acc += 2 * mp.re(F_block(n, M + r * mp.e ** (mp.mpc(0, 1) * theta)))
    return acc / K / 2


def chi2(n, nu, dps=50, radius='0.15', K=48):
    """NNLO BFKL eigenvalue chi_2(n, nu) = [F_n(z) + F_n(zbar)]/4 at any odd
    conformal spin with an atom table present.

    n   : odd integer whose magnitude is one of SPINS.  It is validated as an
          integer BEFORE anything is truncated: a string must parse exactly, a
          float must be integral, and 3.5 is refused rather than read as 3.
    nu  : real or complex spectral parameter (pass as a string or an mpmath
          number built at >= dps digits so nu carries no representation error);
          nu = 0 returns the intercept via the removable-singularity handler.
    dps : working precision in decimal digits.
    radius, K : circle radius and node count for the nu = 0 mean-value average.
    Returns an mpmath number; real (to numerical noise) for real nu.

    This module does not enforce the JD floor; chi_ext_guarded.chi2 does, and
    that is the entry point to use unless the cutoff is being pinned by hand."""
    # ---- validate the spin as an integer FIRST -----------------------------
    # int(n) truncates, so validating after the cast lets 3.5 through as 3.
    if isinstance(n, str):
        n = int(n)                 # a string must parse exactly as an integer
    elif isinstance(n, bool) or n != int(n):
        raise ValueError('n must be an odd integer, got %r' % (n,))
    n = int(n)
    if n % 2 == 0:
        raise ValueError('n must be odd, got %s' % n)
    if abs(n) not in SPINS:
        raise ValueError('no atom table for n=%s; the tables reachable from '
                         'here carry %s' % (n, _spin_range_text()))
    _init(int(dps))
    nu = mp.mpmathify(nu)
    if nu == 0:
        return _intercept(n, radius, K)
    M = mp.mpf(abs(n) - 1) / 2
    z = M + mp.mpc(0, 1) * nu
    zb = M - mp.mpc(0, 1) * nu
    return (F_block(abs(n), z) + F_block(abs(n), zb)) / 4


if __name__ == '__main__':
    import time
    print('chi_eval_ext.py -- NNLO BFKL eigenvalue, extended-spin evaluator')
    print('atom tables:', _ATOMS_PATH)
    print('spins served: %s  (%d in all)' % (_spin_range_text(), len(SPINS)))
    # the spin guard: a non-integer must be refused, not truncated
    for bad in (3.5, '3.5', 4, 2001):
        try:
            chi2(bad, '0.3', dps=15)
        except (ValueError, TypeError) as ex:
            print('  chi2(%r, ...) refused: %s' % (bad, ex))
        else:
            raise SystemExit('SPIN GUARD FAILED: chi2(%r, ...) was accepted' % (bad,))
    t0 = time.time()
    val = chi2(5, '0.3', dps=40)
    print('chi_2(5, 0.3)  = %s   (%.1fs)' % (mp.nstr(mp.re(val), 34), time.time() - t0))
    # nu = 0 intercept (removable singularity handled by the circle average),
    # default fine settings (radius 0.15, 48 nodes):
    t0 = time.time()
    ic = chi2(5, 0, dps=50)
    print('chi_2(5, 0)    = %s   (%.1fs)' % (mp.nstr(mp.re(ic), 40), time.time() - t0))
    # exact independent QSC intercept chi_2(5,0) = -57 - pi^2 - (8/15) pi^4
    # (Alfimov-Gromov-Sizov, arXiv:1802.06908):
    with mp.workdps(50):
        qsc5 = -57 - mp.pi ** 2 - (mp.mpf(8) / 15) * mp.pi ** 4
    print('QSC chi_2(5,0) = %s' % mp.nstr(qsc5, 40))
    resid = abs(mp.re(ic) - qsc5)
    print('|intercept - QSC| = %s   (independent check; gate 1e-30)' % mp.nstr(resid, 4))
    if resid < mp.mpf('1e-30'):
        print('SELF-TEST PASSED')
    else:
        raise SystemExit('SELF-TEST FAILED')


==> anc/eval/chi_ext_guarded.py <==
#!/usr/bin/env python3
# =============================================================================
# chi_ext_guarded.py -- SAFE-DOMAIN entry point for the extended-spin evaluator.
#
# chi_guarded.py guards chi_nnlo_eval.py, whose atom tables stop at |n| = 33.
# chi_eval_ext.py reaches every spin with a table in anc/tables/, but it is the
# de-gated module: it validates the spin and refuses one it has no table for,
# and it leaves the cutoff to the caller.  That is the gap this file closes, so
# that the enforcement App. H of the paper describes has an entry point at
# every spin rather than only at the low ones.
#
# The evaluator closes each nested atom's infinite N-sum by the factorised tail
#     sum_{j=0}^{JMAX} Tbase[j] * (z+k)^j ,
# a power series in (z+k)/JD that DIVERGES once a shift magnitude |z+k| reaches
# the direct-sum cutoff JD.  The margin shrinks with the spin from both sides:
# the ladder runs over the rungs k = -(n-1)..1, so the worst |z+k| grows like
# n/2 with the spin (46.0 at n = 91, 51.0 at n = 101 already at nu = 0) while
# the cutoff stays where the environment left it.  With the default JD = 120
# the floor is still met at nu = 0 at every spin in the bundle, but the room
# left for nu is not what it is at low spin: at n = 101 it is exhausted at
# |nu| = 69.4, where at n = 3 it reaches |nu| = 86.1.  Nothing in the de-gated
# module says so at the call.  This wrapper
#   (1) computes the true worst |z+k| over the atom table of the requested spin
#       (read from the same table the evaluator will use, so it is exact for
#       that spin and not a guess from a formula),
#   (2) selects a cutoff that meets the convergence floor
#           JD_safe = ceil(1.3 * |z+k|_max + 8),  rounded up to even,
#       and is never below the module default the validation ran at,
#   (3) raises DomainError if a caller forces a JD below that floor, and
#   (4) raises DomainError inside the small-nu cancellation band, on the same
#       rule chi_nnlo_eval.py uses: |nu| < 10^-((dps-18)//4).
#
# It drives the evaluator by re-pointing the module constant CE.JD and clears
# the JD-dependent caches on a change.  The expensive JD-independent
# asymptotic tables (CE._ASY) are kept, so switching cutoffs is cheap.
#
#   >>> from chi_ext_guarded import chi2, jd_safe, jd_cert, DomainError
#   >>> chi2(91, 0, dps=60)              # intercept at n = 91, auto cutoff
#   >>> chi2(51, '0.3', dps=40)
#   >>> chi2(91, 0, dps=60, jd=120)      # raises DomainError (JD below floor)
#
# Command line:
#   python3 chi_ext_guarded.py           # self-test (n = 5 against the exact QSC
#                                        #  intercept, plus the three refusals)
# =============================================================================
import os
import sys

os.environ.setdefault('CHI_JD', '120')          # harmless bootstrap value
_HERE = os.path.dirname(os.path.abspath(__file__))
if _HERE not in sys.path:
    sys.path.insert(0, _HERE)
import chi_eval_ext as CE                       # the evaluator, unmodified
import mpmath as mp

SPINS = CE.SPINS
JD_DEFAULT = CE.JD          # the cutoff the module came up with (CHI_JD), kept
                            # as a floor: this wrapper raises the cutoff when a
                            # call needs more, and never lowers it below the
                            # setting the validation ran at


class DomainError(ValueError):
    """Raised when a call falls outside the validated numerical domain: a
    forced cutoff below the convergence floor, or |nu| inside the small-nu
    cancellation band at the requested precision."""


def _shifts(n):
    """the integer rungs k carried by the atom table of spin n."""
    out = []
    for key, _c in CE._coeffs(abs(int(n))):
        out.append(int(key[1]) if key[0] == 'R' else int(key[4]))
    return out


def maxmag(n, nu):
    """worst |z+k| = max_k sqrt((M+k)^2 + nu^2) over the atom shifts k of spin n
    (z and zbar give the same magnitude); M = (|n|-1)/2.  For complex nu the
    real part of i*nu displaces M, which is taken into account exactly."""
    M = mp.mpf(abs(int(n)) - 1) / 2
    nuc = mp.mpmathify(nu)
    return max(abs(M + k + mp.mpc(0, 1) * nuc) for k in _shifts(n))


def _even_up(j):
    j = int(j)
    return j + (j % 2)


def jd_safe(n, nu, factor='1.3', pad=8):
    """CONVERGENCE floor: below this the (z+k)^j tail series diverges.  Rounded
    up to even, because the tail closures assume an even cutoff."""
    return _even_up(mp.ceil(mp.mpf(factor) * maxmag(n, nu) + pad))


def jd_cert(n, nu, dps=50, factor='1.3'):
    """Target-precision cutoff: the tail error goes as (|z+k|/JD)^JMAX, so
    reaching about 10^-(dps-8) needs JD >~ |z+k| * 10^((dps-8)/JMAX).  Rounded
    up to even, and never below the convergence floor."""
    JMAX = getattr(CE, 'JMAX', 48)
    scale = mp.mpf(10) ** (mp.mpf(max(dps - 8, 0)) / JMAX)
    cert = _even_up(mp.ceil(mp.mpf(factor) * maxmag(n, nu) * scale) + 8)
    return max(cert, jd_safe(n, nu, factor))


def _set_jd(JD):
    JD = _even_up(JD)             # the tail closures assume an even cutoff
    if CE.JD != JD:
        CE.JD = JD
        CE._TBASE.clear()         # JD-dependent
        CE._TAB.clear()           # JD-dependent
        # CE._ASY is JD-independent -> keep it (avoids the expensive rebuild)


def nu_min(dps):
    """floor of the validated small-nu band, the rule chi_nnlo_eval.py uses."""
    return mp.mpf(10) ** (-max(0, (int(dps) - 18) // 4))


def chi2(n, nu, dps=50, jd=None, **kw):
    """chi_2(n, nu) at a validated-safe cutoff.  The spin is validated by the
    evaluator itself (an integer, odd, with a table present); this adds the
    numerical domain.  If jd is given it must meet the convergence floor."""
    # let the evaluator's own spin validation speak first, before any table is
    # touched, so that chi2(3.5, ...) is refused here exactly as it is there
    if isinstance(n, str):
        n = int(n)
    elif isinstance(n, bool) or n != int(n):
        raise ValueError('n must be an odd integer, got %r' % (n,))
    n = int(n)
    if n % 2 == 0:
        raise ValueError('n must be odd, got %s' % n)
    if abs(n) not in SPINS:
        raise ValueError('no atom table for n=%s; the tables reachable from '
                         'here carry %s' % (n, CE._spin_range_text()))
    CE._init(int(dps))
    nuv = mp.mpmathify(nu)
    if nuv != 0:
        floor_nu = nu_min(dps)
        if abs(nuv) < floor_nu * (1 - mp.mpf('1e-12')):
            raise DomainError(
                '|nu| = %s is inside the small-nu cancellation band at dps=%d: '
                'the conjugate-block cancellation F_n(z)+F_n(zbar) loses '
                'accuracy like 10^-dps * |nu|^-4.3 there.  Use nu = 0 for the '
                'intercept path, raise dps (the band shrinks as '
                '10^-((dps-18)//4)), or stay at |nu| >= %s.'
                % (mp.nstr(abs(nuv), 8), int(dps), mp.nstr(floor_nu, 6)))
    floor = jd_safe(n, nuv)
    if jd is None:
        use = max(jd_cert(n, nuv, dps), _even_up(JD_DEFAULT))
    else:
        if int(jd) < floor:
            raise DomainError(
                'JD=%d is below the convergence floor %d for (n=%s, nu=%s): '
                'the (z+k)^j tail series does not converge there '
                '(|z+k|_max = %s).  Raise the cutoff to at least %d, or drop '
                'the jd= keyword and let this wrapper choose one.'
                % (int(jd), floor, n, nu, mp.nstr(maxmag(n, nuv), 6), floor))
        use = _even_up(jd)
    _saved = CE.JD
    try:
        _set_jd(use)
        return CE.chi2(n, nuv, dps=dps, **kw)
    finally:
        _set_jd(_saved)


if __name__ == '__main__':
    print('chi_ext_guarded.py self-test')
    print('  spins served: %s' % CE._spin_range_text())

    # 1. the spin guard, inherited from the evaluator
    for bad in (3.5, '3.5', 4):
        try:
            chi2(bad, '0.3', dps=15)
        except (ValueError, TypeError) as ex:
            print('  chi2(%r, ...) refused: %s' % (bad, str(ex)[:70]))
        else:
            raise SystemExit('SPIN GUARD FAILED at %r' % (bad,))

    # 2. a cutoff below the convergence floor is refused.  The floor grows with
    #    the spin, so it is read off the highest spin present rather than
    #    written out: at the top of the bundle it is well above the low-spin one.
    hi = SPINS[-1]
    floor_hi, floor_lo = jd_safe(hi, 0), jd_safe(SPINS[1], 0)
    print('  jd_safe(%d, 0) = %d  (|z+k|_max = %s);  jd_safe(%d, 0) = %d'
          % (hi, floor_hi, mp.nstr(maxmag(hi, 0), 8), SPINS[1], floor_lo))
    try:
        chi2(hi, 0, dps=30, jd=floor_hi - 2)
    except DomainError as ex:
        print('  chi2(%d, 0, jd=%d) refused: %s'
              % (hi, floor_hi - 2, str(ex)[:88]))
    else:
        raise SystemExit('JD GUARD FAILED: an under-resolved cutoff was accepted')

    # 3. the small-nu band is refused
    try:
        chi2(5, '1e-20', dps=50)
    except DomainError as ex:
        print('  chi2(5, 1e-20, dps=50) refused: %s' % str(ex)[:90])
    else:
        raise SystemExit('NU GUARD FAILED: the cancellation band was accepted')

    # 4. a guarded call returns the right number: the exact QSC intercept
    #    chi_2(5,0) = -57 - pi^2 - (8/15) pi^4  (Alfimov-Gromov-Sizov,
    #    arXiv:1802.06908), which this bundle consumes as an exact decimal.
    val = chi2(5, 0, dps=50)
    with mp.workdps(50):
        qsc5 = -57 - mp.pi ** 2 - (mp.mpf(8) / 15) * mp.pi ** 4
    resid = abs(mp.re(val) - qsc5)
    print('  guarded chi_2(5,0) = %s' % mp.nstr(mp.re(val), 40))
    print('  exact QSC          = %s' % mp.nstr(qsc5, 40))
    print('  |difference|       = %s   (gate 1e-30)' % mp.nstr(resid, 4))
    if resid >= mp.mpf('1e-30'):
        raise SystemExit('SELF-TEST FAILED')
    print('SELF-TEST PASSED')


==> anc/eval/chi_guarded.py <==
#!/usr/bin/env python3
# =============================================================================
# chi_guarded.py -- SAFE-DOMAIN wrapper around the included NNLO BFKL evaluator.
#
# The included chi_nnlo_eval.py closes each BA-atom's infinite N-sum by the
# factorised tail  sum_{j=0}^{48} Tbase[j]*(z+k)^j , a power series in (z+k)/JD
# that DIVERGES once the shift-argument magnitude |z+k| reaches the direct-sum
# cutoff JD (the (n=1,nu=200,JD=120) -> 1.03e8 catastrophe).  The evaluator
# itself refuses such calls with its own DomainError; this wrapper leaves it
# unmodified and, on top of that refusal, ALSO:
#   (1) computes the true worst |z+k| over the atom table for the requested
#       (n,nu) [z=(n-1)/2 + i nu, integer shifts k from the included table],
#   (2) auto-selects a safe cutoff  JD_safe = ceil(1.3*|z+k|_max + 8), rounded
#       up to EVEN (the evaluator's tail closures assume an even cutoff),
#   (3) raises DomainError if a caller forces a JD below JD_safe.
#
# It drives the evaluator by re-pointing its module constant E.JD; the
# evaluator keys its exact/tail caches (_TAB, _TBASE) by the effective JD, and
# the expensive JD-independent asymptotic tables (_ASY) are kept, so switching
# JD is cheap.  The wrapper still clears the JD-dependent caches on a JD
# change, purely as memory hygiene.
#
#   >>> from chi_guarded import chi2, jd_safe, DomainError
#   >>> chi2(1, '200', dps=30)      # auto JD -> correct -337.106
#   >>> chi2(1, '200', dps=30, jd=120)   # raises DomainError
# =============================================================================
import os
import sys
import json

os.environ.setdefault('CHI_JD', '120')          # harmless bootstrap value
_HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, _HERE)
import chi_nnlo_eval as E                        # the included evaluator, unmodified
import mpmath as mp

_ATOMS = json.load(open(os.path.join(_HERE, 'atoms_odd_n1_33.json')))['atoms']


class DomainError(E.DomainError):
    """Raised when a caller-supplied JD is below the validated-safe cutoff."""


def _shifts(n):
    out = []
    for a in _ATOMS[str(abs(int(n)))]:
        key = a['key']
        out.append(int(key[1]) if key[0] == 'R' else int(key[4]))
    return out


def maxmag(n, nu):
    """worst |z+k| = max_k sqrt((M+k)^2 + nu^2) over the atom shifts k
    (z and zbar give the same magnitude); M=(|n|-1)/2."""
    M = mp.mpf(abs(int(n)) - 1) / 2
    nuf = mp.fabs(mp.mpmathify(nu))
    return max(mp.sqrt((M + k) ** 2 + nuf ** 2) for k in _shifts(n))


def _even_up(j):
    j = int(j)
    return j + (j % 2)


def jd_safe(n, nu, factor='1.3', pad=8):
    """CONVERGENCE floor: below this the (z+k)^j tail series diverges (the
    1.03e8 catastrophe).  Staying >= this keeps the value sane (~O(10) digits).
    Rounded up to even: the evaluator's tail closures assume an even cutoff."""
    return _even_up(mp.ceil(mp.mpf(factor) * maxmag(n, nu) + pad))


def jd_cert(n, nu, dps=50, factor='1.3'):
    """Target-precision cutoff (validated on the scanned restricted domain):
    the tail error ~ (|z+k|/JD)^JMAX with JMAX=48, so to reach ~10^-(dps-8)
    we need JD >~ |z+k| * 10^((dps-8)/JMAX).  Rounded up to even."""
    JMAX = getattr(E, 'JMAX', 48)
    scale = mp.mpf(10) ** (mp.mpf(dps - 8) / JMAX)
    return _even_up(mp.ceil(mp.mpf(factor) * maxmag(n, nu) * scale) + 8)


def _set_jd(JD):
    JD = _even_up(JD)         # the tail closures assume an even cutoff
    if E.JD != JD:
        E.JD = JD
        E._TBASE.clear()      # JD-keyed in the evaluator; cleared as memory hygiene
        E._TAB.clear()        # JD-keyed in the evaluator; cleared as memory hygiene
        # E._ASY is JD-independent -> keep it (avoids the expensive rebuild)


def chi2(n, nu, dps=50, jd=None, **kw):
    """chi_2(n,nu) with a validated-safe JD. If jd is given it must be >= the
    safe cutoff, else DomainError is raised."""
    floor = jd_safe(n, nu)
    if jd is None:
        use = jd_cert(n, nu, dps)          # target-precision auto-select
    else:
        if int(jd) < floor:
            raise DomainError(
                'JD=%d is below the validated-safe cutoff %d for (n=%s, nu=%s): '
                'the (z+k)^j tail series does not converge (|z+k|_max=%s).'
                % (int(jd), floor, n, nu, mp.nstr(maxmag(n, nu), 6)))
        use = _even_up(jd)
    _set_jd(use)
    return E.chi2(n, nu, dps=dps, **kw)


if __name__ == '__main__':
    print('chi_guarded.py self-test')
    # 1. the raw evaluator itself now refuses the under-resolved default JD=120
    #    (formerly the silent 1.03e8 catastrophe)
    _set_jd(120)
    try:
        E.chi2(1, '200', dps=30)
        print('  ERROR: raw evaluator accepted JD=120 at (1,200)')
        raise SystemExit(1)
    except E.DomainError:
        print('  raw evaluator JD=120  chi_2(1,200) -> DomainError '
              '(silent-garbage path closed)')
    # 2. guarded call auto-selects a safe JD and returns the correct value
    print('  jd_safe(1,200) = %d   (|z+k|_max = %s)'
          % (jd_safe(1, '200'), mp.nstr(maxmag(1, '200'), 8)))
    good = chi2(1, '200', dps=30)
    print('  guarded auto-JD      chi_2(1,200) = %s   (correct ~ -337.106)'
          % mp.nstr(mp.re(good), 10))
    # 3. forcing the unsafe JD is refused
    try:
        chi2(1, '200', dps=30, jd=120)
        print('  ERROR: DomainError not raised')
        raise SystemExit(1)
    except DomainError as ex:
        print('  guarded jd=120 -> DomainError (as intended):')
        print('    ', str(ex))
    ok = abs(mp.re(good) - mp.mpf('-337.1059298')) < mp.mpf('1e-4')
    print('SELF-TEST', 'PASSED' if ok else 'FAILED')
    if not ok:
        raise SystemExit(1)


==> anc/eval/chi_nnlo_eval.py <==
#!/usr/bin/env python3
# chi_nnlo_eval.py
# ---------------------------------------------------------------------------
# Self-contained evaluator of the NNLO BFKL eigenvalue of planar N=4 super
# Yang-Mills at odd conformal spin,
#
#       chi_2(n, nu)  =  [ F_n(z) + F_n(zbar) ] / 4 ,
#       z = (|n|-1)/2 + i*nu ,   zbar = (|n|-1)/2 - i*nu ,
#
# for odd |n| <= 33 and real or complex nu inside the evaluator's validated
# (restricted) domain: the direct-sum cutoff JD (default 120, read from the
# environment variable CHI_JD at import, overridable per call via the jd=
# keyword of chi2) must exceed every shift magnitude |z+k|.  A call whose
# worst |z+k| approaches JD is refused with DomainError instead of returning
# an under-resolved value; the validated floor is
#     JD >= ceil( 1.3 * |z+k|_max + 8 ) ,     |z+k|_max over the atom shifts,
# and the tail closures assume an even JD (odd values are rounded up).
# Accuracy is validated only for |z+k| well below JD+1 -- e.g. |nu| < ~25 at
# dps 50 with the default JD; raise JD for larger |nu|.  Complex nu that place a
# shifted argument z+k on a non-positive integer hit an atom pole and are
# excluded.  The block F_n(z) is assembled from the exact atom table of
# the construction (included alongside as atoms_odd_n1_33.json):
#
#   F_n(z) = -88 zeta_4 S_1(z) - 16 zeta_2 zeta_3 - 80 zeta_5
#            + sum_{a in A_n} c_a A_a(z) ,
#
# with two atom shapes at the shifted argument w = z + k (integer k):
#
#   R-atom   A(z) = 1 / (z+k)^q ,          q = 1..5 ;
#   BA-atom  A(z) = sum_{N>=1} sigma^N S_v(N) / ( prod_d (N+d)^p * (N+z+k)^q ) ,
#            sigma = -1 for the alternating branch (s=1), +1 otherwise (s=0).
#
# Each atom is evaluated directly: the nested harmonic sums S_v(N) are exact at
# integer N, the head of the N-sum is summed to N=JD, and the tail is closed by
# a high-order truncated Euler-Maclaurin / alternating asymptotic expansion in
# 1/N (truncation orders MMAX=48, DMAX=7, KB=32, JMAX=48; the S-bar+ even-branch
# continuation of Gromov-Levkovich-Maslyuk-Sizov), its accuracy validated
# numerically against the QSC intercepts and the included run records.
# The nested-harmonic-sum continuation machinery below is self-contained; only
# Python 3 and mpmath are required.  Nothing else is imported at run time.
#
# The nu = 0 intercept is a removable coordinate singularity: at z = zbar = M
# the individual atoms have poles (w = z+k hits 0 for k = -M; at n = 1 the
# supplied boundary block carries no such shift and F_1 is regular there) that cancel
# exactly in the sum, so F_n is regular at M.  chi_2(n, 0) = F_n(M)/2 is
# extracted by a mean-value (circle) average of F_n on a small circle about M,
# which returns the regular value with no division by zero.
#
# Small NONZERO |nu| sits in a cancellation band: the conjugate blocks
# F_n(z) + F_n(zbar) lose absolute accuracy like 10^-dps * |nu|^-4.3 (measured
# against dps+30 references at n = 3 and n = 33), so calls with
# 0 < |nu| < nu_min(dps) = 10^-((dps-18)//4)   (1e-3 at dps 30, 1e-8 at the
# default dps 50, 1e-15 at dps 80) raise DomainError instead of returning an
# unvalidated value.  Use the exact nu = 0 intercept path for the intercept,
# or raise dps to shrink the excluded band.
#
# Conventions.  Nested harmonic sums are non-strict (S_{a,b}(N)=sum_{i>=j}...),
# negative letters alternating; nu here is HALF the CHH/GLMS nu (nu_CHH = 2 nu).
# The result is real for real nu (up to the numerical noise in Im).
#
# Usage:
#   python3 chi_nnlo_eval.py                 # built-in self-test
#   >>> from chi_nnlo_eval import chi2
#   >>> chi2(5, '0.3')                        # chi_2(5, nu=0.3), default dps=50
#   >>> chi2(21, 0, dps=80)                   # intercept chi_2(21, 0)
#   >>> chi2(9, '1.2j', dps=60)               # complex nu (validated domain; poles excluded)
#   >>> chi2(1, '200', dps=30, jd=756)        # wide-nu point: per-call cutoff override
# ---------------------------------------------------------------------------
import os
import json
import mpmath as mp

_DIR = os.path.dirname(os.path.abspath(__file__))
_ATOMS_PATH = os.path.join(_DIR, 'atoms_odd_n1_33.json')

# ------------------------- tunable numerical constants ---------------------
JD = int(os.environ.get('CHI_JD', '120'))   # direct-sum length; tail series at N=JD
                # (env-tunable default; per-call override: chi2(..., jd=...);
                #  the tail closures assume an even JD -- odd values round up)
MMAX = 48       # highest power of 1/N kept in the asymptotic tail series
DMAX = 7        # highest power of ln N kept
KB = 32         # number of Bernoulli terms in the Euler-Maclaurin tail
KANCH = 80      # even-integer reference point fixing the S-continuation constants

# ==========================================================================
#  Series algebra.  A "series" is a dict {(d,m): coeff} == sum coeff*ln(y)^d/y^m.
#  (Inlined, self-contained nested-harmonic-sum continuation.)
# ==========================================================================
_BERN = {}
_FACT = {}


def _ser_trim(s):
    return {k: v for k, v in s.items() if v != 0 and k[1] <= MMAX and k[0] <= DMAX}


def _ser_add(a, b):
    out = dict(a)
    for k, v in b.items():
        out[k] = out.get(k, mp.mpf(0)) + v
    return _ser_trim(out)


def _ser_scale(a, c):
    return {k: v * c for k, v in a.items()}


def _ser_mul(a, b):
    out = {}
    for (d1, m1), v1 in a.items():
        for (d2, m2), v2 in b.items():
            d, m = d1 + d2, m1 + m2
            if m > MMAX or d > DMAX:
                continue
            out[(d, m)] = out.get((d, m), mp.mpf(0)) + v1 * v2
    return _ser_trim(out)


def _ser_powshift(a, p):
    """multiply the series by y^{-p}."""
    return _ser_trim({(d, m + p): v for (d, m), v in a.items()})


def _ser_int(a):
    """integral_y^inf a(u) du; every surviving term needs m >= 2."""
    out = {}
    for (d, m), v in a.items():
        if m < 2:
            if abs(v) > mp.mpf(10) ** -90:
                raise ValueError('divergent integral term %s' % ((d, m),))
            continue
        f = mp.mpf(1)
        for i in range(d + 1):
            out[(d - i, m - 1)] = out.get((d - i, m - 1), mp.mpf(0)) + v * f / mp.mpf(m - 1) ** (i + 1)
            f *= (d - i)
    return _ser_trim(out)


def _ser_diff(a):
    out = {}
    for (d, m), v in a.items():
        if d:
            out[(d - 1, m + 1)] = out.get((d - 1, m + 1), mp.mpf(0)) + v * d
        out[(d, m + 1)] = out.get((d, m + 1), mp.mpf(0)) - v * m
    return _ser_trim(out)


def _ln_shift(c):
    """series for ln(y+c) - ln(y)."""
    return {(0, k): mp.mpf(-1) ** (k + 1) * mp.mpf(c) ** k / k for k in range(1, MMAX + 1)}


def _pow_shift(c, m):
    """series for y^m (y+c)^{-m} = (1+c/y)^{-m}."""
    out = {(0, 0): mp.mpf(1)}
    cf = mp.mpf(1)
    for k in range(1, MMAX + 1):
        cf *= mp.mpf(-m - k + 1) / k
        out[(0, k)] = cf * mp.mpf(c) ** k
    return out


def _ser_shift(a, c):
    """given the series of f(u), return the series of f(y+c) in y (c small)."""
    if c == 0:
        return dict(a)
    lam = _ln_shift(c)
    lam_pows = [{(0, 0): mp.mpf(1)}]
    for _ in range(1, DMAX + 1):
        lam_pows.append(_ser_mul(lam_pows[-1], lam))
    out = {}
    for (d, m), v in a.items():
        ps = _pow_shift(c, m) if m else {(0, 0): mp.mpf(1)}
        base = _ser_powshift(ps, m) if m else ps
        for i in range(d + 1):
            piece = _ser_mul(lam_pows[i], base)
            coef = v * mp.binomial(d, i)
            for (dd, mm), vv in piece.items():
                if dd + d - i > DMAX or mm > MMAX:
                    continue
                out[(dd + d - i, mm)] = out.get((dd + d - i, mm), mp.mpf(0)) + coef * vv
    return _ser_trim(out)


def _ser_eval(a, y):
    ly = mp.log(y)
    return mp.fsum(v * ly ** d / y ** m for (d, m), v in a.items())


def _em_step_sum(h, step):
    """series in v for sum_{i>=0} h(v + step*i) (Euler-Maclaurin)."""
    out = _ser_scale(_ser_int(h), mp.mpf(1) / step)
    out = _ser_add(out, _ser_scale(h, mp.mpf(1) / 2))
    der = dict(h)
    for k in range(1, KB + 1):
        for _ in range(2 if k > 1 else 1):
            der = _ser_diff(der)
        out = _ser_add(out, _ser_scale(der, -_BERN[k] * mp.mpf(step) ** (2 * k - 1) / _FACT[2 * k]))
    return out


def _em_tail(g):
    """series in y for T(y) = sum_{j>=1} g(y+j)."""
    return _ser_shift(_em_step_sum(g, 1), 1)


def _alt_tail_ser(g):
    """series in y for sum_{j>=1} (-1)^j g(y+j)."""
    h = _ser_add(g, _ser_scale(_ser_shift(g, 1), mp.mpf(-1)))
    H = _em_step_sum(h, 2)
    return _ser_scale(_ser_shift(H, 1), mp.mpf(-1))


# ------------------------- stuffle reduction of leading-1 words ------------
def _stuffle(w1, w2):
    if not w1:
        return [(1, tuple(w2))]
    if not w2:
        return [(1, tuple(w1))]
    a, u = w1[0], w1[1:]
    b, v = w2[0], w2[1:]
    out = []
    for c, word in _stuffle(u, w2):
        out.append((c, (a,) + word))
    for c, word in _stuffle(w1, v):
        out.append((c, (b,) + word))
    m = (abs(a) + abs(b)) * (1 if (a > 0) == (b > 0) else -1)
    for c, word in _stuffle(u, v):
        out.append((-c, (m,) + word))
    return out


def _collect(terms):
    d = {}
    for c, w in terms:
        d[w] = d.get(w, 0) + c
    return {w: c for w, c in d.items() if c != 0}


_RED = {}


def _reduce_leading_one(w):
    w = tuple(w)
    if w in _RED:
        return _RED[w]
    rest = w[1:]
    prod = _collect(_stuffle((1,), rest))
    mult = prod.pop(w)
    out = [(mp.mpf(1) / mult, [(1,), rest])]
    for word, c in prod.items():
        out.append((-mp.mpf(c) / mult, [word]))
    _RED[w] = out
    return out


# ------------------------- exact finite nested sums S_w(N) ------------------
def _exact_table(w, K):
    """exact S_w(k) for k = 0..K (non-strict, negative letters alternating)."""
    d = len(w)
    suf = [mp.mpf(0)] * (d + 1)
    suf[d] = mp.mpf(1)
    vals = [mp.mpf(0)] * (K + 1)
    for k in range(1, K + 1):
        for i in range(d - 1, -1, -1):
            a = w[i]
            t = mp.mpf(1) / mp.mpf(k) ** abs(a)
            if a < 0 and k % 2 == 1:
                t = -t
            suf[i] = suf[i] + t * suf[i + 1]
        vals[k] = suf[0]
    return vals


# ------------------------- asymptotic pair (Aser, Bser) per word ------------
_ASY = {}


def _asy(w):
    """S_w(y) ~ Aser(y) + (-1)^y Bser(y) as y -> inf (S-bar+ continuation)."""
    w = tuple(w)
    if w in _ASY:
        return _ASY[w]
    if not w:
        val = ({(0, 0): mp.mpf(1)}, {})
    elif w == (1,):
        A = {(1, 0): mp.mpf(1), (0, 0): mp.euler, (0, 1): mp.mpf(1) / 2}
        for k in range(1, KB + 1):
            A[(0, 2 * k)] = -_BERN[k] / (2 * k)
        val = (_ser_trim(A), {})
    elif w[0] == 1:
        At, Bt = {}, {}
        for coef, words in _reduce_leading_one(w):
            Ap, Bp = {(0, 0): mp.mpf(1)}, {}
            for wi in words:
                Ai, Bi = _asy(wi)
                Ap, Bp = (_ser_add(_ser_mul(Ap, Ai), _ser_mul(Bp, Bi)),
                          _ser_add(_ser_mul(Ap, Bi), _ser_mul(Bp, Ai)))
            At = _ser_add(At, _ser_scale(Ap, coef))
            Bt = _ser_add(Bt, _ser_scale(Bp, coef))
        val = (At, Bt)
    else:
        a, rest = w[0], w[1:]
        Ar, Br = _asy(rest)
        if a > 0:
            TA = _em_tail(_ser_powshift(Ar, a)) if Ar else {}
            TB = _alt_tail_ser(_ser_powshift(Br, a)) if Br else {}
        else:
            p = -a
            TA = _em_tail(_ser_powshift(Br, p)) if Br else {}
            TB = _alt_tail_ser(_ser_powshift(Ar, p)) if Ar else {}
        A = _ser_scale(TA, mp.mpf(-1))
        B = _ser_scale(TB, mp.mpf(-1))
        with mp.extradps(10):
            ex = _exact_table(w, KANCH)[KANCH]
            C = ex - _ser_eval(A, mp.mpf(KANCH)) - _ser_eval(B, mp.mpf(KANCH))
        A = _ser_add(A, {(0, 0): C})
        val = (A, B)
    _ASY[w] = val
    return val


# ==========================================================================
#  Atom evaluation
# ==========================================================================
_TAB = {}


def _table(v):
    key = (v, JD)             # keyed by the effective cutoff (jd= / CHI_JD)
    if key not in _TAB:
        _TAB[key] = _exact_table(v, JD + 1)
    return _TAB[key]


def _mulpow(P, c, r):
    """multiply a series-in-1/N P by (N+c)^{-r} = N^{-r}(1+c/N)^{-r} (c complex)."""
    ser = {(0, 0): mp.mpf(1)}
    term = mp.mpf(1)
    for k in range(1, MMAX + 1):
        term = term * mp.mpf(-r - k + 1) / k
        ser[(0, k)] = term * (c ** k)
    P2 = _ser_mul(P, ser)
    return _ser_trim({(d, m + r): v for (d, m), v in P2.items()})


# ---- fast, z-independent tail factorisation (mirrors the repo fast_fm) --------
# The N-sum tail of a BA-atom is  sum_{N>=1} sgn^N S_v(N)/(prod (N+d)^p (N+z+k)^q).
# Expanding (N+z+k)^{-q} = sum_j C(-q,j) (z+k)^j N^{-(q+j)} factors the z-dependence
# out of the (expensive, z-independent) Euler-Maclaurin tail:
#     tail(z) = sum_j Tbase[j] * (z+k)^j ,
# with Tbase[j] = C(-q,j) * (closed tail of the shifted asymptotic pair) evaluated
# once at N=JD.  Tbase depends only on (s, v, dn, q) and the effective JD;
# cached across all z and all n, keyed by (s, v, dn, q, JD).
JMAX = 48
_TBASE = {}


def _genbinom(negq, j):
    """C(-q, j) with -q = negq."""
    v = mp.mpf(1)
    for i in range(j):
        v = v * (negq - i) / (i + 1)
    return v


def _dress_dn(P, dn):
    """multiply series P (in 1/N) by prod (N+d)^{-p}  (z-independent)."""
    for d, p in dn:
        P = _mulpow(P, d, p)
    return P


def _tbase(s, v, dn, q):
    key = (s, v, dn, q, JD)   # keyed by the effective cutoff (jd= / CHI_JD)
    row = _TBASE.get(key)
    if row is not None:
        return row
    Aser, Bser = _asy(v) if v else ({(0, 0): mp.mpf(1)}, {})
    Adn = _dress_dn(dict(Aser), dn) if Aser else {}
    Bdn = _dress_dn(dict(Bser), dn) if Bser else {}
    negq = mp.mpf(-q)
    JDf = mp.mpf(JD)
    row = []
    for j in range(JMAX + 1):
        cA = _genbinom(negq, j)
        Tj = {}
        if Adn:
            PAj = _ser_powshift(Adn, q + j)
            TA = _em_tail(PAj) if s == 0 else _alt_tail_ser(PAj)
            Tj = _ser_add(Tj, TA)
        if Bdn:
            PBj = _ser_powshift(Bdn, q + j)
            TB = _alt_tail_ser(PBj) if s == 0 else _em_tail(PBj)
            Tj = _ser_add(Tj, TB)
        row.append(cA * _ser_eval(Tj, JDf) if Tj else mp.mpf(0))
    _TBASE[key] = row
    return row


def _eval_atom(key, z):
    """value of one atom of F_n at argument z."""
    if key[0] == 'R':
        _, k, q = key
        return (z + k) ** (-q)
    _, s, v, dn, k, q = key
    v = tuple(v)
    dn = tuple(tuple(dp) for dp in dn)
    tab = _table(v)
    zk = z + k
    tot = mp.mpf(0)
    for N in range(1, JD + 1):
        val = tab[N]
        if s and N % 2 == 1:
            val = -val
        den = mp.mpf(1)
        for d, p in dn:
            den *= mp.mpf(N + d) ** p
        tot += val / (den * (N + zk) ** q)
    # factorised closed-form tail: sum_j Tbase[j] (z+k)^j
    row = _tbase(s, v, dn, q)
    tail = mp.mpf(0)
    zkp = mp.mpf(1)
    for j in range(JMAX + 1):
        tail += row[j] * zkp
        zkp = zkp * zk
    return tot + tail


# ==========================================================================
#  Atom-table loading and coefficient evaluation
# ==========================================================================
_ATOMS_RAW = None
_COEF = {}          # n -> [(atom key tuple, numeric coefficient)]


def _mono_val(mono):
    v = mp.mpf(1)
    for f in mono:
        if f == 'pi2':
            v *= mp.pi ** 2
        elif f == 'z3':
            v *= mp.zeta(3)
        elif f == 'z5':
            v *= mp.zeta(5)
        else:
            raise ValueError('unknown monomial %r' % f)
    return v


def _atom_key(k):
    if k[0] == 'R':
        return ('R', int(k[1]), int(k[2]))
    _, s, v, dn, kk, q = k
    return ('BA', int(s), tuple(int(x) for x in v),
            tuple((int(d), int(p)) for d, p in dn), int(kk), int(q))


def _coeffs(n):
    global _ATOMS_RAW
    if n in _COEF:
        return _COEF[n]
    if _ATOMS_RAW is None:
        _ATOMS_RAW = json.load(open(_ATOMS_PATH))['atoms']
    key = str(n)
    if key not in _ATOMS_RAW:
        raise ValueError('atom tables are available for odd n = 1..33 only; got n=%s' % n)
    lst = []
    for atom in _ATOMS_RAW[key]:
        k = _atom_key(atom['key'])
        c = mp.mpf(0)
        for mono, num, den in atom['coef']:
            c += (mp.mpf(int(num)) / int(den)) * _mono_val(mono)
        lst.append((k, c))
    _COEF[n] = lst
    return lst


def F_block(n, z):
    """the weight-5 block F_n(z) (the g^6 coefficient F^{(3)}(z) of the Regge
    trajectory) at odd conformal spin n, assembled from the atom table."""
    gK = 11 * mp.pi ** 4 / 45
    CC = 16 * (mp.zeta(2) * mp.zeta(3) + 5 * mp.zeta(5))
    G = mp.fsum(cc * _eval_atom(k, z) for k, cc in _coeffs(n))
    return gK * 4 * (mp.psi(0, 1) - mp.psi(0, z + 1)) - CC + G


# ==========================================================================
#  Precision management + public API
# ==========================================================================
_STATE = {'dps': None}


class DomainError(ValueError):
    """Raised when the requested direct-sum cutoff JD is below the validated
    floor for the requested (n, nu): the (z+k)^j tail closure is unreliable
    there, so the evaluator refuses instead of returning an under-resolved
    value."""


def _shifts(n):
    """the integer atom shifts k of spin n (R-atoms: key[1]; BA-atoms: key[4])."""
    return [k[1] if k[0] == 'R' else k[4] for k, _c in _coeffs(abs(int(n)))]


def _jd_floor(n, nu, radius='0.15'):
    """validated cutoff floor JD >= ceil(1.3 * |z+k|_max + 8) for chi2(n, nu);
    |z+k|_max is the worst shift-argument magnitude over the atom table (for
    nu = 0 the mean-value circle nodes z = M + radius*e^{i theta} are used)."""
    M = mp.mpf(abs(int(n)) - 1) / 2
    nu = mp.mpmathify(nu)
    if nu == 0:
        worst = max(abs(M + k) for k in _shifts(n)) + abs(mp.mpf(radius))
    else:
        z = M + mp.mpc(0, 1) * nu
        zb = M - mp.mpc(0, 1) * nu
        worst = max(max(abs(z + k), abs(zb + k)) for k in _shifts(n))
    return int(mp.ceil(mp.mpf('1.3') * worst + 8))


def _init(dps):
    mp.mp.dps = dps
    if _STATE['dps'] == dps:
        return
    for c in (_BERN, _FACT, _RED, _ASY, _TAB, _COEF, _TBASE):
        c.clear()
    with mp.workdps(max(dps, 130)):
        _BERN.update({k: mp.bernoulli(2 * k) for k in range(1, KB + 1)})
        _FACT.update({j: mp.factorial(j) for j in range(0, 2 * KB + 2)})
    _STATE['dps'] = dps


def _intercept(n, radius, K):
    """chi_2(n,0) = F_n(M)/2 via a mean-value circle average of F_n about z=M.
    F_n is real on the real axis, so conjugate nodes contribute equal real parts;
    only the upper semicircle (plus the two real endpoints) is evaluated.
    The conjugate-pair formula below assumes K even (nodes in conjugate pairs);
    odd K would mis-weight the average, so it is rejected."""
    if K % 2 or K <= 0:
        raise ValueError("K must be a positive even integer (conjugate-pair circle average)")
    n = abs(n)
    M = mp.mpf(n - 1) / 2
    r = abs(mp.mpf(radius))
    acc = mp.re(F_block(n, M + r)) + mp.re(F_block(n, M - r))
    for j in range(1, K // 2):
        theta = 2 * mp.pi * j / K
        acc += 2 * mp.re(F_block(n, M + r * mp.e ** (mp.mpc(0, 1) * theta)))
    return acc / K / 2


def chi2(n, nu, dps=50, radius='0.15', K=48, jd=None):
    """NNLO BFKL eigenvalue chi_2(n, nu) = [F_n(z) + F_n(zbar)]/4 at odd
    conformal spin |n| <= 33.

    n   : odd integer, 1 <= |n| <= 33.
    nu  : real or complex spectral parameter (pass as a string or an mpmath
          number built at >= dps digits so nu carries no representation error);
          nu = 0 returns the intercept via the removable-singularity handler.
          Accuracy is validated only while every shift magnitude |z+k| stays
          well below JD+1 (default JD=120: |nu| < ~25 at dps 50); larger |nu|
          needs a larger JD, and complex nu placing z+k on a non-positive
          integer are excluded (atom pole).  A call below the validated floor
          JD >= ceil(1.3*|z+k|_max + 8) raises DomainError.  Small nonzero
          |nu| below nu_min(dps) = 10^-((dps-18)//4) (1e-8 at the default
          dps 50) also raises DomainError: the conjugate-block cancellation
          loses accuracy like 10^-dps * |nu|^-4.3 there (see the module
          header); use nu = 0 for the intercept or raise dps.
    dps : working precision in decimal digits.
    radius, K : circle radius and node count for the nu = 0 mean-value average.
    jd  : per-call direct-sum cutoff override (default: the module constant JD,
          read from CHI_JD at import); rounded up to even and checked against
          the validated floor.
    Returns an mpmath number; real (to numerical noise) for real nu."""
    if isinstance(n, str):
        n = int(n)            # strings must parse exactly as an integer
    elif n != int(n):
        raise ValueError('n must be an odd integer, got %r' % (n,))
    n = int(n)
    if n % 2 == 0 or not (1 <= abs(n) <= 33):
        raise ValueError('n must be odd with 1 <= |n| <= 33, got %s' % n)
    r = mp.mpf(radius)
    if r == 0:
        raise ValueError('radius must be nonzero (mean-value circle radius)')
    radius = abs(r)
    _init(int(dps))
    nu = mp.mpmathify(nu)
    if nu != 0:
        nu_min = mp.mpf(10) ** (-max(0, (int(dps) - 18) // 4))
        # one-ulp tolerance so the decimal boundary value itself (e.g. '1e-8'
        # at dps 50) is accepted despite binary representation rounding
        if abs(nu) < nu_min * (1 - mp.mpf('1e-12')):
            raise DomainError(
                '|nu| = %s is inside the small-nu cancellation band at dps=%d: '
                'the conjugate-block cancellation F_n(z)+F_n(zbar) loses '
                'accuracy like 10^-dps * |nu|^-4.3 (measured), so such values '
                'are not validated.  Use nu = 0 for the exact intercept path, '
                'raise dps (the band shrinks as 10^-((dps-18)//4)), or stay at '
                '|nu| >= %s.' % (mp.nstr(abs(nu), 8), int(dps),
                                 mp.nstr(nu_min, 6)))
    global JD
    use = int(JD if jd is None else jd)
    use += use % 2            # the tail closures assume an even cutoff
    floor = _jd_floor(n, nu, radius)
    if use < floor:
        raise DomainError(
            'JD=%d is below the validated cutoff %d for (n=%s, nu=%s): the '
            '(z+k)^j tail closure is unreliable once max|z+k| approaches JD. '
            'Raise JD (the CHI_JD environment variable or the jd= keyword) '
            'to at least %d.' % (use, floor, n, nu, floor))
    _saved, JD = JD, use
    try:
        if nu == 0:
            return _intercept(n, radius, K)
        M = mp.mpf(abs(n) - 1) / 2
        z = M + mp.mpc(0, 1) * nu
        zb = M - mp.mpc(0, 1) * nu
        return (F_block(abs(n), z) + F_block(abs(n), zb)) / 4
    finally:
        JD = _saved


if __name__ == '__main__':
    import time
    print('chi_nnlo_eval.py -- NNLO BFKL eigenvalue, self-contained evaluator')
    print('atom tables:', _ATOMS_PATH)
    t0 = time.time()
    val = chi2(5, '0.3', dps=40)
    print('chi_2(5, 0.3)  = %s   (%.1fs)' % (mp.nstr(mp.re(val), 34), time.time() - t0))
    # nu = 0 intercept (removable singularity handled by the circle average),
    # default fine settings (radius 0.15, 48 nodes):
    t0 = time.time()
    ic = chi2(5, 0, dps=50)
    print('chi_2(5, 0)    = %s   (%.1fs)' % (mp.nstr(mp.re(ic), 40), time.time() - t0))
    # exact independent QSC intercept chi_2(5,0) = -57 - pi^2 - (8/15) pi^4
    # (Alfimov-Gromov-Sizov, arXiv:1802.06908):
    with mp.workdps(50):
        qsc5 = -57 - mp.pi ** 2 - (mp.mpf(8) / 15) * mp.pi ** 4
    print('QSC chi_2(5,0) = %s' % mp.nstr(qsc5, 40))
    resid = abs(mp.re(ic) - qsc5)
    print('|intercept - QSC| = %s   (independent check; gate 1e-30)' % mp.nstr(resid, 4))
    if resid < mp.mpf('1e-30'):
        print('SELF-TEST PASSED')
    else:
        raise SystemExit('SELF-TEST FAILED')


==> anc/eval/closure_check.json <==
{
 "dps": 60,
 "tol": "1.0e-40",
 "cvz_terms": 220,
 "points": [
  "0.4+0.3j",
  "1.7-0.6j",
  "-0.45+0.85j",
  "2.3+1.1j",
  "-1.55+0.7j",
  "5.2-2.4j"
 ],
 "point_construction": "mpc(mpf(re_decimal), mpf(im_decimal)) at the working precision; no binary double in the path",
 "kernels": {
  "NL_{1},1": {
   "word": [
    1
   ],
   "pole_order": 1,
   "residuals": [
    "6.53e-54",
    "4.22e-54",
    "4.89e-54",
    "5.21e-54",
    "5.0e-54",
    "4.77e-54"
   ],
   "cvz_self_err": [
    "3.13e-61",
    "3.92e-62",
    "3.48e-61",
    "2.24e-61",
    "6.24e-61",
    "3.96e-62"
   ],
   "closed_form_source": "('1',1): (( 1,), 1, lambda w: S(-1,1,w) - S(-2,w) - S(-1,w)*S(1,w) + S(-1,w)/w\n            + L2*S(-1,w) - L2*S(1,w) + L2**2/2),",
   "route": "CVZ",
   "cells": [
    {
     "point": "0.4+0.3j",
     "point_value": "(0.4 + 0.3j)",
     "LHS": "(-0.353026049158937548266270584178 + 0.097864329152980676354349494477j)",
     "RHS": "(-0.353026049158937548266270584178 + 0.097864329152980676354349494477j)",
     "residual": "6.53e-54",
     "convergence": "CVZ self-err 3.13e-61",
     "finite": true
    },
    {
     "point": "1.7-0.6j",
     "point_value": "(1.7 - 0.6j)",
     "LHS": "(-0.155011245399281786949534428828 - 0.0420814984063648981475175871459j)",
     "RHS": "(-0.155011245399281786949534428828 - 0.0420814984063648981475175871459j)",
     "residual": "4.22e-54",
     "convergence": "CVZ self-err 3.92e-62",
     "finite": true
    },
    {
     "point": "-0.45+0.85j",
     "point_value": "(-0.45 + 0.85j)",
     "LHS": "(-0.142158934925867127126726342255 + 0.556940418440300654616880380894j)",
     "RHS": "(-0.142158934925867127126726342255 + 0.556940418440300654616880380894j)",
     "residual": "4.89e-54",
     "convergence": "CVZ self-err 3.48e-61",
     "finite": true
    },
    {
     "point": "2.3+1.1j",
     "point_value": "(2.3 + 1.1j)",
     "LHS": "(-0.11293262214701528091122964296 + 0.0451503441600321383226754777223j)",
     "RHS": "(-0.11293262214701528091122964296 + 0.0451503441600321383226754777223j)",
     "residual": "5.21e-54",
     "convergence": "CVZ self-err 2.24e-61",
     "finite": true
    },
    {
     "point": "-1.55+0.7j",
     "point_value": "(-1.55 + 0.7j)",
     "LHS": "(1.08248244480201385945303648454 - 0.283507967636955597872894893788j)",
     "RHS": "(1.08248244480201385945303648454 - 0.283507967636955597872894893788j)",
     "residual": "5.0e-54",
     "convergence": "CVZ self-err 6.24e-61",
     "finite": true
    },
    {
     "point": "5.2-2.4j",
     "point_value": "(5.2 - 2.4j)",
     "LHS": "(-0.0532243496091119721890320239034 - 0.0230512495022991705759282658808j)",
     "RHS": "(-0.0532243496091119721890320239034 - 0.0230512495022991705759282658808j)",
     "residual": "4.77e-54",
     "convergence": "CVZ self-err 3.96e-62",
     "finite": true
    }
   ]
  },
  "NL_{1},2": {
   "word": [
    1
   ],
   "pole_order": 2,
   "residuals": [
    "2.28e-53",
    "3.74e-54",
    "2.05e-53",
    "5.44e-54",
    "2.49e-53",
    "1.24e-53"
   ],
   "cvz_self_err": [
    "2.03e-61",
    "6.82e-62",
    "1.01e-60",
    "9.05e-62",
    "8.27e-61",
    "7.32e-63"
   ],
   "closed_form_source": "('1',2): (( 1,), 2, lambda w: S(-1,2,w) + S(-2,1,w) - 2*S(-3,w) - S(-1,w)*S(2,w)\n            - S(-2,w)*S(1,w) - z2/2*S(1,w) + L2*S(-2,w) - L2*S(2,w)\n            + S(-2,w)/w + S(-1,w)/w**2 + z2/(2*w) + z3/8),",
   "route": "CVZ",
   "cells": [
    {
     "point": "0.4+0.3j",
     "point_value": "(0.4 + 0.3j)",
     "LHS": "(-0.28951765585109659060180351831 + 0.155089532330378116619564995125j)",
     "RHS": "(-0.28951765585109659060180351831 + 0.155089532330378116619564995125j)",
     "residual": "2.28e-53",
     "convergence": "CVZ self-err 2.03e-61",
     "finite": true
    },
    {
     "point": "1.7-0.6j",
     "point_value": "(1.7 - 0.6j)",
     "LHS": "(-0.061574408237457360740626036179 - 0.0342149590325345752439361236662j)",
     "RHS": "(-0.061574408237457360740626036179 - 0.0342149590325345752439361236662j)",
     "residual": "3.74e-54",
     "convergence": "CVZ self-err 6.82e-62",
     "finite": true
    },
    {
     "point": "-0.45+0.85j",
     "point_value": "(-0.45 + 0.85j)",
     "LHS": "(0.536859069573337837828527771743 + 0.590911636723267023489347138308j)",
     "RHS": "(0.536859069573337837828527771743 + 0.590911636723267023489347138308j)",
     "residual": "2.05e-53",
     "convergence": "CVZ self-err 1.01e-60",
     "finite": true
    },
    {
     "point": "2.3+1.1j",
     "point_value": "(2.3 + 1.1j)",
     "LHS": "(-0.0305800814687889133395163770454 + 0.0278044018765025677885279671529j)",
     "RHS": "(-0.0305800814687889133395163770454 + 0.0278044018765025677885279671529j)",
     "residual": "5.44e-54",
     "convergence": "CVZ self-err 9.05e-62",
     "finite": true
    },
    {
     "point": "-1.55+0.7j",
     "point_value": "(-1.55 + 0.7j)",
     "LHS": "(-0.870497093016083868025378519588 - 2.76423682280241071710479098061j)",
     "RHS": "(-0.870497093016083868025378519588 - 2.76423682280241071710479098061j)",
     "residual": "2.49e-53",
     "convergence": "CVZ self-err 8.27e-61",
     "finite": true
    },
    {
     "point": "5.2-2.4j",
     "point_value": "(5.2 - 2.4j)",
     "LHS": "(-0.0066410968073227407056952964861 - 0.00697704965177306148089993802173j)",
     "RHS": "(-0.0066410968073227407056952964861 - 0.00697704965177306148089993802173j)",
     "residual": "1.24e-53",
     "convergence": "CVZ self-err 7.32e-63",
     "finite": true
    }
   ]
  },
  "NL_{1},3": {
   "word": [
    1
   ],
   "pole_order": 3,
   "residuals": [
    "6.6e-53",
    "2.6e-53",
    "2.21e-53",
    "3.0e-53",
    "2.57e-53",
    "2.54e-53"
   ],
   "cvz_self_err": [
    "1.48e-61",
    "1.56e-62",
    "1.79e-60",
    "5.44e-63",
    "2.49e-60",
    "1.67e-63"
   ],
   "closed_form_source": "('1',3): (( 1,), 3, lambda w: S(-1,3,w) + S(-2,2,w) + S(-3,1,w) - 3*S(-4,w)\n            - S(-3,w)*S(1,w) - S(-2,w)*S(2,w) - S(-1,w)*S(3,w) - z2/2*S(2,w)\n            - mpf(3)/4*z3*S(1,w) + L2*S(-3,w) - L2*S(3,w) + S(-3,w)/w\n            + S(-2,w)/w**2 + S(-1,w)/w**3 + mpf(3)/4*z3/w + z2/(2*w**2)\n            - mpf(15)/8*z4 + mpf(7)/4*z3*L2 - z2*L2**2/2 + L2**4/12 + 2*Li4),",
   "route": "CVZ",
   "cells": [
    {
     "point": "0.4+0.3j",
     "point_value": "(0.4 + 0.3j)",
     "LHS": "(-0.20536066027415523764559690323 + 0.171655142908080057807284759217j)",
     "RHS": "(-0.20536066027415523764559690323 + 0.171655142908080057807284759217j)",
     "residual": "6.6e-53",
     "convergence": "CVZ self-err 1.48e-61",
     "finite": true
    },
    {
     "point": "1.7-0.6j",
     "point_value": "(1.7 - 0.6j)",
     "LHS": "(-0.0219393846025542576046107797692 - 0.0198371072569957234683995753112j)",
     "RHS": "(-0.0219393846025542576046107797692 - 0.0198371072569957234683995753112j)",
     "residual": "2.6e-53",
     "convergence": "CVZ self-err 1.56e-62",
     "finite": true
    },
    {
     "point": "-0.45+0.85j",
     "point_value": "(-0.45 + 0.85j)",
     "LHS": "(0.937217525537589288003541686417 - 0.0668961113234080280437142317378j)",
     "RHS": "(0.937217525537589288003541686417 - 0.0668961113234080280437142317378j)",
     "residual": "2.21e-53",
     "convergence": "CVZ self-err 1.79e-60",
     "finite": true
    },
    {
     "point": "2.3+1.1j",
     "point_value": "(2.3 + 1.1j)",
     "LHS": "(-0.0064454844739468371505548393057 + 0.0120344275026639991843714470618j)",
     "RHS": "(-0.0064454844739468371505548393057 + 0.0120344275026639991843714470618j)",
     "residual": "3.0e-53",
     "convergence": "CVZ self-err 5.44e-63",
     "finite": true
    },
    {
     "point": "-1.55+0.7j",
     "point_value": "(-1.55 + 0.7j)",
     "LHS": "(-3.90646036906366475449542836255 + 0.572091874867021898171281496377j)",
     "RHS": "(-3.90646036906366475449542836255 + 0.572091874867021898171281496377j)",
     "residual": "2.57e-53",
     "convergence": "CVZ self-err 2.49e-60",
     "finite": true
    },
    {
     "point": "5.2-2.4j",
     "point_value": "(5.2 - 2.4j)",
     "LHS": "(-0.000568176510383716685962556789695 - 0.00148244734481454037790922700529j)",
     "RHS": "(-0.000568176510383716685962556789695 - 0.00148244734481454037790922700529j)",
     "residual": "2.54e-53",
     "convergence": "CVZ self-err 1.67e-63",
     "finite": true
    }
   ]
  },
  "NL_{2},1": {
   "word": [
    2
   ],
   "pole_order": 1,
   "residuals": [
    "3.71e-54",
    "1.26e-54",
    "7.81e-55",
    "1.48e-54",
    "1.09e-54",
    "1.36e-54"
   ],
   "cvz_self_err": [
    "4.01e-61",
    "1.0e-61",
    "9.43e-61",
    "7.01e-62",
    "3.32e-61",
    "5.44e-62"
   ],
   "closed_form_source": "('2',1): (( 2,), 1, lambda w: -z3/4 + z2*L2/2 - z2/(2*w) - S(-1,2,w)\n            + z2/2*S(-1,w) + S(-1,w)*S(2,w) - S(-1,w)/w**2 - L2*S(-2,w)\n            + S(-3,w) + L2*S(2,w)),",
   "route": "CVZ",
   "cells": [
    {
     "point": "0.4+0.3j",
     "point_value": "(0.4 + 0.3j)",
     "LHS": "(-0.391183201934184492585481701037 + 0.104102551987409944393848668626j)",
     "RHS": "(-0.391183201934184492585481701037 + 0.104102551987409944393848668626j)",
     "residual": "3.71e-54",
     "convergence": "CVZ self-err 4.01e-61",
     "finite": true
    },
    {
     "point": "1.7-0.6j",
     "point_value": "(1.7 - 0.6j)",
     "LHS": "(-0.176758578664157149175123737264 - 0.0464351775145324034940948396357j)",
     "RHS": "(-0.176758578664157149175123737264 - 0.0464351775145324034940948396357j)",
     "residual": "1.26e-54",
     "convergence": "CVZ self-err 1.0e-61",
     "finite": true
    },
    {
     "point": "-0.45+0.85j",
     "point_value": "(-0.45 + 0.85j)",
     "LHS": "(-0.187109481379298098510963043348 + 0.593253349144571260518186949605j)",
     "RHS": "(-0.187109481379298098510963043348 + 0.593253349144571260518186949605j)",
     "residual": "7.81e-55",
     "convergence": "CVZ self-err 9.43e-61",
     "finite": true
    },
    {
     "point": "2.3+1.1j",
     "point_value": "(2.3 + 1.1j)",
     "LHS": "(-0.130134492455437372081681001945 + 0.0504843578317315206814796574383j)",
     "RHS": "(-0.130134492455437372081681001945 + 0.0504843578317315206814796574383j)",
     "residual": "1.48e-54",
     "convergence": "CVZ self-err 7.01e-62",
     "finite": true
    },
    {
     "point": "-1.55+0.7j",
     "point_value": "(-1.55 + 0.7j)",
     "LHS": "(1.05419136093320826004719102024 - 0.114505826748304068041231536272j)",
     "RHS": "(1.05419136093320826004719102024 - 0.114505826748304068041231536272j)",
     "residual": "1.09e-54",
     "convergence": "CVZ self-err 3.32e-61",
     "finite": true
    },
    {
     "point": "5.2-2.4j",
     "point_value": "(5.2 - 2.4j)",
     "LHS": "(-0.0622466263569084502273398550596 - 0.0264674284257808946661219314835j)",
     "RHS": "(-0.0622466263569084502273398550596 - 0.0264674284257808946661219314835j)",
     "residual": "1.36e-54",
     "convergence": "CVZ self-err 5.44e-62",
     "finite": true
    }
   ]
  },
  "NL_{2},2": {
   "word": [
    2
   ],
   "pole_order": 2,
   "residuals": [
    "4.83e-53",
    "1.79e-53",
    "1.08e-53",
    "2.1e-53",
    "1.59e-53",
    "1.94e-53"
   ],
   "cvz_self_err": [
    "1.94e-61",
    "1.36e-61",
    "1.74e-61",
    "4.05e-62",
    "3.21e-61",
    "5.44e-63"
   ],
   "closed_form_source": "('2',2): (( 2,), 2, lambda w: z2/2*S(-2,w) + z2/2*S(2,w) + S(2,-2,w) + 2*S(3,-1,w)\n            - 2*L2*S(-3,w) + 2*L2*S(3,w) - S(-2,w)/w**2 - z2/w**2\n            - 2*S(-1,w)/w**3 + mpf(65)/16*z4 - mpf(7)/2*z3*L2 + z2*L2**2\n            - L2**4/6 - 4*Li4),",
   "route": "CVZ",
   "cells": [
    {
     "point": "0.4+0.3j",
     "point_value": "(0.4 + 0.3j)",
     "LHS": "(-0.309418387849708807028438290556 + 0.161280654677888190529024520023j)",
     "RHS": "(-0.309418387849708807028438290556 + 0.161280654677888190529024520023j)",
     "residual": "4.83e-53",
     "convergence": "CVZ self-err 1.94e-61",
     "finite": true
    },
    {
     "point": "1.7-0.6j",
     "point_value": "(1.7 - 0.6j)",
     "LHS": "(-0.0683262777989532627197519330968 - 0.036916106035159656055060280083j)",
     "RHS": "(-0.0683262777989532627197519330968 - 0.036916106035159656055060280083j)",
     "residual": "1.79e-53",
     "convergence": "CVZ self-err 1.36e-61",
     "finite": true
    },
    {
     "point": "-0.45+0.85j",
     "point_value": "(-0.45 + 0.85j)",
     "LHS": "(0.521732403636013154141171570404 + 0.633172816892253660984695875888j)",
     "RHS": "(0.521732403636013154141171570404 + 0.633172816892253660984695875888j)",
     "residual": "1.08e-53",
     "convergence": "CVZ self-err 1.74e-61",
     "finite": true
    },
    {
     "point": "2.3+1.1j",
     "point_value": "(2.3 + 1.1j)",
     "LHS": "(-0.0346394961258513840429192134928 + 0.0304926690113407923471345527616j)",
     "RHS": "(-0.0346394961258513840429192134928 + 0.0304926690113407923471345527616j)",
     "residual": "2.1e-53",
     "convergence": "CVZ self-err 4.05e-62",
     "finite": true
    },
    {
     "point": "-1.55+0.7j",
     "point_value": "(-1.55 + 0.7j)",
     "LHS": "(-0.658256367984882086360352672544 - 2.5414988290973299111054541919j)",
     "RHS": "(-0.658256367984882086360352672544 - 2.5414988290973299111054541919j)",
     "residual": "1.59e-53",
     "convergence": "CVZ self-err 3.21e-61",
     "finite": true
    },
    {
     "point": "5.2-2.4j",
     "point_value": "(5.2 - 2.4j)",
     "LHS": "(-0.00771670522354300659233192990592 - 0.00791456474571936627063546744721j)",
     "RHS": "(-0.00771670522354300659233192990592 - 0.00791456474571936627063546744721j)",
     "residual": "1.94e-53",
     "convergence": "CVZ self-err 5.44e-63",
     "finite": true
    }
   ]
  },
  "NL_{1,1},1": {
   "word": [
    1,
    1
   ],
   "pole_order": 1,
   "residuals": [
    "1.78e-53",
    "3.08e-54",
    "1.14e-53",
    "2.88e-54",
    "1.3e-53",
    "4.58e-54"
   ],
   "cvz_self_err": [
    "1.17e-61",
    "6.01e-62",
    "7.0e-61",
    "1.17e-61",
    "9.96e-61",
    "1.56e-61"
   ],
   "closed_form_source": "('1,1',1): ((1,1), 1, lambda w: L2**2/2*S(1,w) - L2**2/2*S(-1,w) + z2/2*S(-1,w)\n            - L2*S(1,1,w) + L2*S(1,-1,w) + L2*S(2,w) - L2*S(-2,w) - S(1,1,-1,w)\n            + S(2,-1,w) + L2*S(1,w)/w - L2*S(-1,w)/w + S(1,-1,w)/w\n            - z2/(2*w) - S(-1,w)/w**2 - z3/4 + z2*L2/2 - L2**3/6),",
   "route": "CVZ",
   "cells": [
    {
     "point": "0.4+0.3j",
     "point_value": "(0.4 + 0.3j)",
     "LHS": "(-0.318780546103210684535934640023 + 0.0920906299958535518726701608318j)",
     "RHS": "(-0.318780546103210684535934640023 + 0.0920906299958535518726701608318j)",
     "residual": "1.78e-53",
     "convergence": "CVZ self-err 1.17e-61",
     "finite": true
    },
    {
     "point": "1.7-0.6j",
     "point_value": "(1.7 - 0.6j)",
     "LHS": "(-0.135796856466144814984982471216 - 0.0381385119493216664401262944063j)",
     "RHS": "(-0.135796856466144814984982471216 - 0.0381385119493216664401262944063j)",
     "residual": "3.08e-54",
     "convergence": "CVZ self-err 6.01e-62",
     "finite": true
    },
    {
     "point": "-0.45+0.85j",
     "point_value": "(-0.45 + 0.85j)",
     "LHS": "(-0.102073851653638019897126722306 + 0.522983498913790065218150525286j)",
     "RHS": "(-0.102073851653638019897126722306 + 0.522983498913790065218150525286j)",
     "residual": "1.14e-53",
     "convergence": "CVZ self-err 7.0e-61",
     "finite": true
    },
    {
     "point": "2.3+1.1j",
     "point_value": "(2.3 + 1.1j)",
     "LHS": "(-0.0978282710664442200857425883916 + 0.0403588169325327828713498801051j)",
     "RHS": "(-0.0978282710664442200857425883916 + 0.0403588169325327828713498801051j)",
     "residual": "2.88e-54",
     "convergence": "CVZ self-err 1.17e-61",
     "finite": true
    },
    {
     "point": "-1.55+0.7j",
     "point_value": "(-1.55 + 0.7j)",
     "LHS": "(1.10189995631879929697355500432 - 0.445393522225785290934275242886j)",
     "RHS": "(1.10189995631879929697355500432 - 0.445393522225785290934275242886j)",
     "residual": "1.3e-53",
     "convergence": "CVZ self-err 9.96e-61",
     "finite": true
    },
    {
     "point": "5.2-2.4j",
     "point_value": "(5.2 - 2.4j)",
     "LHS": "(-0.0453887943472595841642077494272 - 0.0200397955011985653884922946657j)",
     "RHS": "(-0.0453887943472595841642077494272 - 0.0200397955011985653884922946657j)",
     "residual": "4.58e-54",
     "convergence": "CVZ self-err 1.56e-61",
     "finite": true
    }
   ]
  },
  "NL_{1,1},2": {
   "word": [
    1,
    1
   ],
   "pole_order": 2,
   "residuals": [
    "2.08e-53",
    "4.1e-54",
    "2.82e-53",
    "5.89e-54",
    "3.78e-53",
    "4.82e-54"
   ],
   "cvz_self_err": [
    "2.61e-61",
    "4.59e-62",
    "3.3e-61",
    "1.03e-62",
    "6.22e-61",
    "2.72e-63"
   ],
   "closed_form_source": "('1,1',2): ((1,1), 2, lambda w: -S(1,1,-2,w) - S(1,2,-1,w) - S(2,1,-1,w) + S(2,-2,w)\n            + 2*S(3,-1,w) - L2*S(1,2,w) - L2*S(2,1,w) + L2*S(1,-2,w)\n            + L2*S(2,-1,w) + 2*L2*S(3,w) - 2*L2*S(-3,w) + L2**2/2*S(2,w)\n            - L2**2/2*S(-2,w) + z2/2*S(2,w) + z2/2*S(-2,w) - z2/2*S(1,1,w)\n            + z3/8*S(1,w) + S(1,-1,w)/w**2 + S(1,-2,w)/w + S(2,-1,w)/w\n            - S(-2,w)/w**2 - 2*S(-1,w)/w**3 + L2*S(1,w)/w**2 + L2*S(2,w)/w\n            - L2*S(-1,w)/w**2 - L2*S(-2,w)/w + z2/2*S(1,w)/w - z2/w**2\n            - z3/(8*w) + mpf(49)/16*z4 - mpf(21)/8*z3*L2 + mpf(3)/4*z2*L2**2\n            - L2**4/8 - 3*Li4),",
   "route": "CVZ",
   "cells": [
    {
     "point": "0.4+0.3j",
     "point_value": "(0.4 + 0.3j)",
     "LHS": "(-0.271129078031104872940924022688 + 0.14923978258710860387138969949j)",
     "RHS": "(-0.271129078031104872940924022688 + 0.14923978258710860387138969949j)",
     "residual": "2.08e-53",
     "convergence": "CVZ self-err 2.61e-61",
     "finite": true
    },
    {
     "point": "1.7-0.6j",
     "point_value": "(1.7 - 0.6j)",
     "LHS": "(-0.0554753269817790405095620911514 - 0.0317229675130548549405768493612j)",
     "RHS": "(-0.0554753269817790405095620911514 - 0.0317229675130548549405768493612j)",
     "residual": "4.1e-54",
     "convergence": "CVZ self-err 4.59e-62",
     "finite": true
    },
    {
     "point": "-0.45+0.85j",
     "point_value": "(-0.45 + 0.85j)",
     "LHS": "(0.550069384453444792652934411821 + 0.550733445211943690259174773306j)",
     "RHS": "(0.550069384453444792652934411821 + 0.550733445211943690259174773306j)",
     "residual": "2.82e-53",
     "convergence": "CVZ self-err 3.3e-61",
     "finite": true
    },
    {
     "point": "2.3+1.1j",
     "point_value": "(2.3 + 1.1j)",
     "LHS": "(-0.026956562198671755660399261357 + 0.025349893454737351967460511723j)",
     "RHS": "(-0.026956562198671755660399261357 + 0.025349893454737351967460511723j)",
     "residual": "5.89e-54",
     "convergence": "CVZ self-err 1.03e-62",
     "finite": true
    },
    {
     "point": "-1.55+0.7j",
     "point_value": "(-1.55 + 0.7j)",
     "LHS": "(-1.08704096341909790348393046072 - 2.97707739525646244866736917395j)",
     "RHS": "(-1.08704096341909790348393046072 - 2.97707739525646244866736917395j)",
     "residual": "3.78e-53",
     "convergence": "CVZ self-err 6.22e-61",
     "finite": true
    },
    {
     "point": "5.2-2.4j",
     "point_value": "(5.2 - 2.4j)",
     "LHS": "(-0.00570002233796764570875901766063 - 0.00614183698997305098868771143414j)",
     "RHS": "(-0.00570002233796764570875901766063 - 0.00614183698997305098868771143414j)",
     "residual": "4.82e-54",
     "convergence": "CVZ self-err 2.72e-63",
     "finite": true
    }
   ]
  },
  "NL_{-2},1": {
   "word": [
    -2
   ],
   "pole_order": 1,
   "residuals": [
    "1.72e-53",
    "1.4e-53",
    "1.55e-53",
    "1.84e-53",
    "1.66e-53",
    "1.93e-53"
   ],
   "cvz_self_err": [],
   "closed_form_source": "('-2',1): ((-2,), 1, lambda w: S(-2,1,w) - z2*S(-1,w) - S(1,w)/w**2 + z2/w\n            + mpf(5)/8*z3 - z2*L2),",
   "route": "split+richardson",
   "cells": [
    {
     "point": "0.4+0.3j",
     "point_value": "(0.4 + 0.3j)",
     "LHS": "(0.538555946017590231510391886887 - 0.123105399963473791280384564125j)",
     "RHS": "(0.538555946017590231510391886887 - 0.123105399963473791280384564125j)",
     "residual": "1.72e-53",
     "convergence": "split+richardson",
     "finite": true
    },
    {
     "point": "1.7-0.6j",
     "point_value": "(1.7 - 0.6j)",
     "LHS": "(0.270864672225790865351919996573 + 0.0616301026137087569229572270358j)",
     "RHS": "(0.270864672225790865351919996573 + 0.0616301026137087569229572270358j)",
     "residual": "1.4e-53",
     "convergence": "split+richardson",
     "finite": true
    },
    {
     "point": "-0.45+0.85j",
     "point_value": "(-0.45 + 0.85j)",
     "LHS": "(0.36283860202001976350712502078 - 0.696727922878588442421118722151j)",
     "RHS": "(0.36283860202001976350712502078 - 0.696727922878588442421118722151j)",
     "residual": "1.55e-53",
     "convergence": "split+richardson",
     "finite": true
    },
    {
     "point": "2.3+1.1j",
     "point_value": "(2.3 + 1.1j)",
     "LHS": "(0.208254542569719615503676716918 - 0.0701504374135721165349069588525j)",
     "RHS": "(0.208254542569719615503676716918 - 0.0701504374135721165349069588525j)",
     "residual": "1.84e-53",
     "convergence": "split+richardson",
     "finite": true
    },
    {
     "point": "-1.55+0.7j",
     "point_value": "(-1.55 + 0.7j)",
     "LHS": "(-0.858488447836056336246925693237 - 0.302714295455966752216497018307j)",
     "RHS": "(-0.858488447836056336246925693237 - 0.302714295455966752216497018307j)",
     "residual": "1.66e-53",
     "convergence": "split+richardson",
     "finite": true
    },
    {
     "point": "5.2-2.4j",
     "point_value": "(5.2 - 2.4j)",
     "LHS": "(0.107791515522585384966407611422 + 0.0410475807007361102712950586082j)",
     "RHS": "(0.107791515522585384966407611422 + 0.0410475807007361102712950586082j)",
     "residual": "1.93e-53",
     "convergence": "split+richardson",
     "finite": true
    }
   ]
  },
  "NL_{-2},2": {
   "word": [
    -2
   ],
   "pole_order": 2,
   "residuals": [
    "2.92e-53",
    "2.38e-53",
    "2.64e-53",
    "3.12e-53",
    "2.82e-53",
    "3.27e-53"
   ],
   "cvz_self_err": [],
   "closed_form_source": "('-2',2): ((-2,), 2, lambda w: 2*S(-3,1,w) + S(-2,2,w) - 2*z2*S(-2,w)\n            - mpf(3)/16*z4 + 2*z2/w**2 - S(2,w)/w**2 - 2*S(1,w)/w**3),",
   "route": "split+richardson",
   "cells": [
    {
     "point": "0.4+0.3j",
     "point_value": "(0.4 + 0.3j)",
     "LHS": "(0.370580538851903395337411800182 - 0.177778447885586773372310996656j)",
     "RHS": "(0.370580538851903395337411800182 - 0.177778447885586773372310996656j)",
     "residual": "2.92e-53",
     "convergence": "split+richardson",
     "finite": true
    },
    {
     "point": "1.7-0.6j",
     "point_value": "(1.7 - 0.6j)",
     "LHS": "(0.0922563018990517132652213479379 + 0.0451639661235918128682280164065j)",
     "RHS": "(0.0922563018990517132652213479379 + 0.0451639661235918128682280164065j)",
     "residual": "2.38e-53",
     "convergence": "split+richardson",
     "finite": true
    },
    {
     "point": "-0.45+0.85j",
     "point_value": "(-0.45 + 0.85j)",
     "LHS": "(-0.463928861723992903202816069874 - 0.741424066799918119422788526681j)",
     "RHS": "(-0.463928861723992903202816069874 - 0.741424066799918119422788526681j)",
     "residual": "2.64e-53",
     "convergence": "split+richardson",
     "finite": true
    },
    {
     "point": "2.3+1.1j",
     "point_value": "(2.3 + 1.1j)",
     "LHS": "(0.0502024755714225605241919334151 - 0.0392321944339465863772578080746j)",
     "RHS": "(0.0502024755714225605241919334151 - 0.0392321944339465863772578080746j)",
     "residual": "3.12e-53",
     "convergence": "split+richardson",
     "finite": true
    },
    {
     "point": "-1.55+0.7j",
     "point_value": "(-1.55 + 0.7j)",
     "LHS": "(0.293724625310277009131701251016 + 1.99759927962342388179171928002j)",
     "RHS": "(0.293724625310277009131701251016 + 1.99759927962342388179171928002j)",
     "residual": "2.82e-53",
     "convergence": "split+richardson",
     "finite": true
    },
    {
     "point": "5.2-2.4j",
     "point_value": "(5.2 - 2.4j)",
     "LHS": "(0.0125760613746858932487263504812 + 0.0115288088576183485986409145161j)",
     "RHS": "(0.0125760613746858932487263504812 + 0.0115288088576183485986409145161j)",
     "residual": "3.27e-53",
     "convergence": "split+richardson",
     "finite": true
    }
   ]
  },
  "NLprime": {
   "word": [
    1
   ],
   "pole_order": 1,
   "residuals": [
    "6.2e-60",
    "1.74e-61",
    "1.38e-60",
    "9.35e-61",
    "2.87e-60",
    "4.12e-61"
   ],
   "cvz_self_err": [],
   "closed_form_source": "(\"NL'\",1): ((1,), 1, lambda w: S(1,1,w)/w - S(1,w)/w**2 + z2/w),",
   "route": "mellin-quad",
   "cells": [
    {
     "point": "0.4+0.3j",
     "point_value": "(0.4 + 0.3j)",
     "LHS": "(1.95669225765718701355414205296 - 0.226067279109817020370102067654j)",
     "RHS": "(1.95669225765718701355414205296 - 0.226067279109817020370102067654j)",
     "residual": "6.2e-60",
     "convergence": "adaptive tanh-sinh quadrature (mp.quad)",
     "finite": true
    },
    {
     "point": "1.7-0.6j",
     "point_value": "(1.7 - 0.6j)",
     "LHS": "(1.37239501667807539145703381391 + 0.162223318635874444667445059253j)",
     "RHS": "(1.37239501667807539145703381391 + 0.162223318635874444667445059253j)",
     "residual": "1.74e-61",
     "convergence": "adaptive tanh-sinh quadrature (mp.quad)",
     "finite": true
    },
    {
     "point": "-0.45+0.85j",
     "point_value": "(-0.45 + 0.85j)",
     "LHS": "(1.98149408403761973997806409702 - 1.20008955032673561290766690153j)",
     "RHS": "(1.98149408403761973997806409702 - 1.20008955032673561290766690153j)",
     "residual": "1.38e-60",
     "convergence": "adaptive tanh-sinh quadrature (mp.quad)",
     "finite": true
    },
    {
     "point": "2.3+1.1j",
     "point_value": "(2.3 + 1.1j)",
     "LHS": "(1.20355907808446729370211903445 - 0.211616752751895115157410071437j)",
     "RHS": "(1.20355907808446729370211903445 - 0.211616752751895115157410071437j)",
     "residual": "9.35e-61",
     "convergence": "adaptive tanh-sinh quadrature (mp.quad)",
     "finite": true
    },
    {
     "point": "-1.55+0.7j",
     "point_value": "(-1.55 + 0.7j)",
     "LHS": "(1.14593452365267964176641397772 - 1.93683618758413725177510416837j)",
     "RHS": "(1.14593452365267964176641397772 - 1.93683618758413725177510416837j)",
     "residual": "2.87e-60",
     "convergence": "adaptive tanh-sinh quadrature (mp.quad)",
     "finite": true
    },
    {
     "point": "5.2-2.4j",
     "point_value": "(5.2 - 2.4j)",
     "LHS": "(0.838867430884873359982395190895 + 0.175942492948937988683107975049j)",
     "RHS": "(0.838867430884873359982395190895 + 0.175942492948937988683107975049j)",
     "residual": "4.12e-61",
     "convergence": "adaptive tanh-sinh quadrature (mp.quad)",
     "finite": true
    }
   ]
  },
  "NL_{-3},1": {
   "word": [
    -3
   ],
   "pole_order": 1,
   "residuals": [
    "1.79e-53",
    "1.46e-53",
    "1.62e-53",
    "1.91e-53",
    "1.73e-53",
    "2.01e-53"
   ],
   "cvz_self_err": [],
   "closed_form_source": "('-3',1): ((-3,), 1, lambda w: -S(-3,1,w) + z2*S(-2,w) - z3*S(-1,w) + S(1,w)/w**3\n            - z2/w**2 + z3/w - mpf(3)/2*z4 + mpf(3)/4*z3*L2 - z2*L2**2/2\n            + L2**4/12 + 2*Li4),",
   "route": "split+richardson",
   "cells": [
    {
     "point": "0.4+0.3j",
     "point_value": "(0.4 + 0.3j)",
     "LHS": "(0.479376930338281357918502309777 - 0.116637211251677928230688653748j)",
     "RHS": "(0.479376930338281357918502309777 - 0.116637211251677928230688653748j)",
     "residual": "1.79e-53",
     "convergence": "split+richardson",
     "finite": true
    },
    {
     "point": "1.7-0.6j",
     "point_value": "(1.7 - 0.6j)",
     "LHS": "(0.23057740518527932803661793374 + 0.0559901719501607012243842465194j)",
     "RHS": "(0.23057740518527932803661793374 + 0.0559901719501607012243842465194j)",
     "residual": "1.46e-53",
     "convergence": "split+richardson",
     "finite": true
    },
    {
     "point": "-0.45+0.85j",
     "point_value": "(-0.45 + 0.85j)",
     "LHS": "(0.292469565830646405342072520065 - 0.663132296237347958966922143842j)",
     "RHS": "(0.292469565830646405342072520065 - 0.663132296237347958966922143842j)",
     "residual": "1.62e-53",
     "convergence": "split+richardson",
     "finite": true
    },
    {
     "point": "2.3+1.1j",
     "point_value": "(2.3 + 1.1j)",
     "LHS": "(0.173921606342609252216768709316 - 0.0626024514261161616440610627601j)",
     "RHS": "(0.173921606342609252216768709316 - 0.0626024514261161616440610627601j)",
     "residual": "1.91e-53",
     "convergence": "split+richardson",
     "finite": true
    },
    {
     "point": "-1.55+0.7j",
     "point_value": "(-1.55 + 0.7j)",
     "LHS": "(-0.94720332173335940184986395778 - 0.180804142728415727742450094566j)",
     "RHS": "(-0.94720332173335940184986395778 - 0.180804142728415727742450094566j)",
     "residual": "1.73e-53",
     "convergence": "split+richardson",
     "finite": true
    },
    {
     "point": "5.2-2.4j",
     "point_value": "(5.2 - 2.4j)",
     "LHS": "(0.0865493358992184600866074003731 + 0.034933062728794193274027905643j)",
     "RHS": "(0.0865493358992184600866074003731 + 0.034933062728794193274027905643j)",
     "residual": "2.01e-53",
     "convergence": "split+richardson",
     "finite": true
    }
   ]
  },
  "NL_{-2,1},1": {
   "word": [
    -2,
    1
   ],
   "pole_order": 1,
   "residuals": [
    "3.16e-53",
    "2.58e-53",
    "2.85e-53",
    "3.37e-53",
    "3.05e-53",
    "3.53e-53"
   ],
   "cvz_self_err": [],
   "closed_form_source": "('-2,1',1): ((-2,1), 1, lambda w: S(-2,1,1,w) - S(-3,1,w) + z2*S(-2,w)\n            - 2*z3*S(-1,w) - S(1,1,w)/w**2 + S(1,w)/w**3 + 2*z3/w - z2/w**2\n            - mpf(29)/16*z4 + mpf(5)/8*z3*L2 - mpf(3)/4*z2*L2**2 + L2**4/8 + 3*Li4),",
   "route": "swap+vw",
   "cells": [
    {
     "point": "0.4+0.3j",
     "point_value": "(0.4 + 0.3j)",
     "LHS": "(0.613356802357701494561908729616 - 0.130435792936662901621781201034j)",
     "RHS": "(0.613356802357701494561908729616 - 0.130435792936662901621781201034j)",
     "residual": "3.16e-53",
     "convergence": "swap+vw",
     "finite": true
    },
    {
     "point": "1.7-0.6j",
     "point_value": "(1.7 - 0.6j)",
     "LHS": "(0.323824900299601819069445326033 + 0.0683036832013829055064916699898j)",
     "RHS": "(0.323824900299601819069445326033 + 0.0683036832013829055064916699898j)",
     "residual": "2.58e-53",
     "convergence": "swap+vw",
     "finite": true
    },
    {
     "point": "-0.45+0.85j",
     "point_value": "(-0.45 + 0.85j)",
     "LHS": "(0.451017536834109933884325214956 - 0.733920147898083759339570006348j)",
     "RHS": "(0.451017536834109933884325214956 - 0.733920147898083759339570006348j)",
     "residual": "2.85e-53",
     "convergence": "swap+vw",
     "finite": true
    },
    {
     "point": "2.3+1.1j",
     "point_value": "(2.3 + 1.1j)",
     "LHS": "(0.254163480351392128329676866434 - 0.0792435468106979205355984950151j)",
     "RHS": "(0.254163480351392128329676866434 - 0.0792435468106979205355984950151j)",
     "residual": "3.37e-53",
     "convergence": "swap+vw",
     "finite": true
    },
    {
     "point": "-1.55+0.7j",
     "point_value": "(-1.55 + 0.7j)",
     "LHS": "(-0.745867602455483255379325521134 - 0.431490879926843188074841646532j)",
     "RHS": "(-0.745867602455483255379325521134 - 0.431490879926843188074841646532j)",
     "residual": "3.05e-53",
     "convergence": "swap+vw",
     "finite": true
    },
    {
     "point": "5.2-2.4j",
     "point_value": "(5.2 - 2.4j)",
     "LHS": "(0.137513430914269650095975106477 + 0.048824940356432300959236851409j)",
     "RHS": "(0.137513430914269650095975106477 + 0.048824940356432300959236851409j)",
     "residual": "3.53e-53",
     "convergence": "swap+vw",
     "finite": true
    }
   ]
  },
  "NL_{1,-2},1": {
   "word": [
    1,
    -2
   ],
   "pole_order": 1,
   "residuals": [
    "8.65e-50",
    "8.65e-50",
    "8.65e-50",
    "8.66e-50",
    "8.66e-50",
    "8.65e-50"
   ],
   "cvz_self_err": [],
   "closed_form_source": "('1,-2',1): ((1,-2), 1, lambda w: S(1,-2,1,w) - S(-3,1,w) + z2*S(-2,w)\n            - z2*S(1,-1,w) + mpf(5)/8*z3*S(1,w) - z2*L2*S(1,w)\n            - mpf(13)/8*z3*S(-1,w) + z2*L2*S(-1,w) - S(-2,1,w)/w + S(1,w)/w**3\n            + z2*S(-1,w)/w + z3/w - z2/w**2 - mpf(21)/16*z4 + z3*L2/8\n            + L2**4/12 + 2*Li4),",
   "route": "swap+vw",
   "cells": [
    {
     "point": "0.4+0.3j",
     "point_value": "(0.4 + 0.3j)",
     "LHS": "(0.380768885681517186171292140829 - 0.101841603622273658030895974965j)",
     "RHS": "(0.380768885681517186171292140829 - 0.101841603622273658030895974965j)",
     "residual": "8.65e-50",
     "convergence": "swap+vw",
     "finite": true
    },
    {
     "point": "1.7-0.6j",
     "point_value": "(1.7 - 0.6j)",
     "LHS": "(0.171893345145879214221268897173 + 0.0450884980274846707210266873441j)",
     "RHS": "(0.171893345145879214221268897173 + 0.0450884980274846707210266873441j)",
     "residual": "8.65e-50",
     "convergence": "swap+vw",
     "finite": true
    },
    {
     "point": "-0.45+0.85j",
     "point_value": "(-0.45 + 0.85j)",
     "LHS": "(0.175206390729117773624064239862 - 0.57921814914442988530888517013j)",
     "RHS": "(0.175206390729117773624064239862 - 0.57921814914442988530888517013j)",
     "residual": "8.65e-50",
     "convergence": "swap+vw",
     "finite": true
    },
    {
     "point": "2.3+1.1j",
     "point_value": "(2.3 + 1.1j)",
     "LHS": "(0.126659703226029572949501024559 - 0.0489550066765082256472255374531j)",
     "RHS": "(0.126659703226029572949501024559 - 0.0489550066765082256472255374531j)",
     "residual": "8.66e-50",
     "convergence": "swap+vw",
     "finite": true
    },
    {
     "point": "-1.55+0.7j",
     "point_value": "(-1.55 + 0.7j)",
     "LHS": "(-1.0506382660219262670325308772 + 0.188073625421254751718208321825j)",
     "RHS": "(-1.0506382660219262670325308772 + 0.188073625421254751718208321825j)",
     "residual": "8.66e-50",
     "convergence": "swap+vw",
     "finite": true
    },
    {
     "point": "5.2-2.4j",
     "point_value": "(5.2 - 2.4j)",
     "LHS": "(0.0608484642179665384467551655523 + 0.0257010462237526171308682238665j)",
     "RHS": "(0.0608484642179665384467551655523 + 0.0257010462237526171308682238665j)",
     "residual": "8.65e-50",
     "convergence": "swap+vw",
     "finite": true
    }
   ]
  },
  "NL_{1,2},1": {
   "word": [
    1,
    2
   ],
   "pole_order": 1,
   "residuals": [
    "1.24e-53",
    "7.17e-54",
    "7.55e-54",
    "8.75e-54",
    "7.36e-54",
    "8.04e-54"
   ],
   "cvz_self_err": [
    "3.12e-61",
    "5.83e-62",
    "4.39e-61",
    "1.27e-61",
    "3.83e-61",
    "4.87e-62"
   ],
   "closed_form_source": "('1,2',1): ((1,2), 1, lambda w: S(1,2,-1,w) - S(3,-1,w) + L2*S(1,2,w)\n            - L2*S(1,-2,w) - L2*S(3,w) + L2*S(-3,w) - z2/2*S(-2,w)\n            + z2/2*S(1,-1,w) - z3/4*S(1,w) + z2*L2/2*S(1,w) + z3*S(-1,w)\n            - z2*L2/2*S(-1,w) - S(2,-1,w)/w + S(-1,w)/w**3 - L2*S(2,w)/w\n            + L2*S(-2,w)/w - z2/2*S(-1,w)/w - mpf(3)/4*z3/w + z2/(2*w**2)\n            - mpf(53)/16*z4 + mpf(29)/8*z3*L2 - z2*L2**2 + L2**4/8 + 3*Li4),",
   "route": "CVZ",
   "cells": [
    {
     "point": "0.4+0.3j",
     "point_value": "(0.4 + 0.3j)",
     "LHS": "(-0.334666102074212083408746285231 + 0.0948287798785378546615690794495j)",
     "RHS": "(-0.334666102074212083408746285231 + 0.0948287798785378546615690794495j)",
     "residual": "1.24e-53",
     "convergence": "CVZ self-err 3.12e-61",
     "finite": true
    },
    {
     "point": "1.7-0.6j",
     "point_value": "(1.7 - 0.6j)",
     "LHS": "(-0.14460675051316052857401767474 - 0.039979447351862008454685118384j)",
     "RHS": "(-0.14460675051316052857401767474 - 0.039979447351862008454685118384j)",
     "residual": "7.17e-54",
     "convergence": "CVZ self-err 5.83e-62",
     "finite": true
    },
    {
     "point": "-0.45+0.85j",
     "point_value": "(-0.45 + 0.85j)",
     "LHS": "(-0.120576142565090211033375304237 + 0.539204563854481132791965068799j)",
     "RHS": "(-0.120576142565090211033375304237 + 0.539204563854481132791965068799j)",
     "residual": "7.55e-54",
     "convergence": "CVZ self-err 4.39e-61",
     "finite": true
    },
    {
     "point": "2.3+1.1j",
     "point_value": "(2.3 + 1.1j)",
     "LHS": "(-0.104721526026084211945649284495 + 0.0425825940006015251385829819594j)",
     "RHS": "(-0.104721526026084211945649284495 + 0.0425825940006015251385829819594j)",
     "residual": "8.75e-54",
     "convergence": "CVZ self-err 1.27e-61",
     "finite": true
    },
    {
     "point": "-1.55+0.7j",
     "point_value": "(-1.55 + 0.7j)",
     "LHS": "(1.09501643383935836296674644665 - 0.366763642568661955613395961264j)",
     "RHS": "(1.09501643383935836296674644665 - 0.366763642568661955613395961264j)",
     "residual": "7.36e-54",
     "convergence": "CVZ self-err 3.83e-61",
     "finite": true
    },
    {
     "point": "5.2-2.4j",
     "point_value": "(5.2 - 2.4j)",
     "LHS": "(-0.0489353283597245553843803789027 - 0.0214181047319558829973275249913j)",
     "RHS": "(-0.0489353283597245553843803789027 - 0.0214181047319558829973275249913j)",
     "residual": "8.04e-54",
     "convergence": "CVZ self-err 4.87e-62",
     "finite": true
    }
   ]
  },
  "NL_{2,1},1": {
   "word": [
    2,
    1
   ],
   "pole_order": 1,
   "residuals": [
    "2.84e-53",
    "2.25e-54",
    "2.91e-54",
    "1.58e-54",
    "1.52e-54",
    "3.55e-55"
   ],
   "cvz_self_err": [
    "4.79e-61",
    "1.03e-61",
    "5.5e-61",
    "1.85e-61",
    "4.73e-61",
    "1.38e-62"
   ],
   "closed_form_source": "('2,1',1): ((2,1), 1, lambda w: S(2,1,-1,w) - S(3,-1,w) + L2*S(2,1,w)\n            - L2*S(2,-1,w) - L2*S(3,w) + L2*S(-3,w) - L2**2/2*S(2,w)\n            + L2**2/2*S(-2,w) - z2/2*S(-2,w) + mpf(5)/8*z3*S(-1,w)\n            - S(1,-1,w)/w**2 + S(-1,w)/w**3 - L2*S(1,w)/w**2 + L2*S(-1,w)/w**2\n            - mpf(5)/8*z3/w + z2/(2*w**2) + mpf(43)/16*z4 - 2*z3*L2\n            + mpf(3)/4*z2*L2**2 - L2**4/8 - 3*Li4),",
   "route": "CVZ",
   "cells": [
    {
     "point": "0.4+0.3j",
     "point_value": "(0.4 + 0.3j)",
     "LHS": "(-0.37073754599957419682306188615 + 0.100822722533280913458030569045j)",
     "RHS": "(-0.37073754599957419682306188615 + 0.100822722533280913458030569045j)",
     "residual": "2.84e-53",
     "convergence": "CVZ self-err 4.79e-61",
     "finite": true
    },
    {
     "point": "1.7-0.6j",
     "point_value": "(1.7 - 0.6j)",
     "LHS": "(-0.164996183665610677030706121294 - 0.0441154031583890670807981819411j)",
     "RHS": "(-0.164996183665610677030706121294 - 0.0441154031583890670807981819411j)",
     "residual": "2.25e-54",
     "convergence": "CVZ self-err 1.03e-61",
     "finite": true
    },
    {
     "point": "-0.45+0.85j",
     "point_value": "(-0.45 + 0.85j)",
     "LHS": "(-0.162934992826346184752200854305 + 0.574284722334121491707607133727j)",
     "RHS": "(-0.162934992826346184752200854305 + 0.574284722334121491707607133727j)",
     "residual": "2.91e-54",
     "convergence": "CVZ self-err 5.5e-61",
     "finite": true
    },
    {
     "point": "2.3+1.1j",
     "point_value": "(2.3 + 1.1j)",
     "LHS": "(-0.120796409420969093634662733181 + 0.0476281179193261820380444656998j)",
     "RHS": "(-0.120796409420969093634662733181 + 0.0476281179193261820380444656998j)",
     "residual": "1.58e-54",
     "convergence": "CVZ self-err 1.85e-61",
     "finite": true
    },
    {
     "point": "-1.55+0.7j",
     "point_value": "(-1.55 + 0.7j)",
     "LHS": "(1.071421229987453208531667816 - 0.201436461332346306332242388829j)",
     "RHS": "(1.071421229987453208531667816 - 0.201436461332346306332242388829j)",
     "residual": "1.52e-54",
     "convergence": "CVZ self-err 4.73e-61",
     "finite": true
    },
    {
     "point": "5.2-2.4j",
     "point_value": "(5.2 - 2.4j)",
     "LHS": "(-0.0573170322541359706560066519316 - 0.024617348598754157688977413463j)",
     "RHS": "(-0.0573170322541359706560066519316 - 0.024617348598754157688977413463j)",
     "residual": "3.55e-55",
     "convergence": "CVZ self-err 1.38e-62",
     "finite": true
    }
   ]
  },
  "NL_{3},1": {
   "word": [
    3
   ],
   "pole_order": 1,
   "residuals": [
    "5.72e-54",
    "5.73e-55",
    "6.0e-55",
    "8.28e-55",
    "1.32e-54",
    "8.99e-55"
   ],
   "cvz_self_err": [
    "2.7e-61",
    "5.83e-62",
    "5.5e-61",
    "9.17e-62",
    "3.12e-61",
    "8.8e-62"
   ],
   "closed_form_source": "('3',1): (( 3,), 1, lambda w: -S(3,-1,w) - z2/2*S(-2,w) + mpf(3)/4*z3*S(-1,w)\n            + L2*S(-3,w) - L2*S(3,w) + S(-1,w)/w**3 + z2/(2*w**2)\n            - mpf(3)/4*z3/w - mpf(5)/16*z4 + mpf(3)/4*z3*L2),",
   "route": "CVZ",
   "cells": [
    {
     "point": "0.4+0.3j",
     "point_value": "(0.4 + 0.3j)",
     "LHS": "(-0.413214678313468911291901085101 + 0.107562925213611718406946303421j)",
     "RHS": "(-0.413214678313468911291901085101 + 0.107562925213611718406946303421j)",
     "residual": "5.72e-54",
     "convergence": "CVZ self-err 2.7e-61",
     "finite": true
    },
    {
     "point": "1.7-0.6j",
     "point_value": "(1.7 - 0.6j)",
     "LHS": "(-0.189564698936787815610960559881 - 0.0489185141804004932581614242265j)",
     "RHS": "(-0.189564698936787815610960559881 - 0.0489185141804004932581614242265j)",
     "residual": "5.73e-55",
     "convergence": "CVZ self-err 5.83e-62",
     "finite": true
    },
    {
     "point": "-0.45+0.85j",
     "point_value": "(-0.45 + 0.85j)",
     "LHS": "(-0.213250205281436718266337177737 + 0.613123862065782846033632220868j)",
     "RHS": "(-0.213250205281436718266337177737 + 0.613123862065782846033632220868j)",
     "residual": "6.0e-55",
     "convergence": "CVZ self-err 5.5e-61",
     "finite": true
    },
    {
     "point": "2.3+1.1j",
     "point_value": "(2.3 + 1.1j)",
     "LHS": "(-0.140342716869837093553737465978 + 0.053558690981773834141792838595j)",
     "RHS": "(-0.140342716869837093553737465978 + 0.053558690981773834141792838595j)",
     "residual": "8.28e-55",
     "convergence": "CVZ self-err 9.17e-62",
     "finite": true
    },
    {
     "point": "-1.55+0.7j",
     "point_value": "(-1.55 + 0.7j)",
     "LHS": "(1.0334465660360497976247315495 - 0.0249576274101180295139655525824j)",
     "RHS": "(1.0334465660360497976247315495 - 0.0249576274101180295139655525824j)",
     "residual": "1.32e-54",
     "convergence": "CVZ self-err 3.12e-61",
     "finite": true
    },
    {
     "point": "5.2-2.4j",
     "point_value": "(5.2 - 2.4j)",
     "LHS": "(-0.0676754727314817033870255876107 - 0.0284841582253637169176156028125j)",
     "RHS": "(-0.0676754727314817033870255876107 - 0.0284841582253637169176156028125j)",
     "residual": "8.99e-55",
     "convergence": "CVZ self-err 8.8e-62",
     "finite": true
    }
   ]
  }
 },
 "convention": "non-strict GLMS nested sums, negative letters alternating; even-branch continuation for the closure side (sums.py)",
 "worst_residual": "8.657e-50",
 "pass": true
}

==> anc/eval/closure_check.py <==
#!/usr/bin/env python3
"""closure_check.py -- standalone certificate for the sixteen kernel closures.

For each one-variable kernel
    NL_{v,j}(w)  = sum_{N>=1} (-1)^N S_v(N) / (N+w)^j        (fifteen alternating)
    NL'(w)       = sum_{N>=1} S_1(N) / (N (N+w))             (one non-alternating)
this script evaluates BOTH sides independently and records the residual:

  LHS: the defining series, summed by this file's own code -- finite nested sums
       S_v(N) built iteratively (non-strict, GLMS convention, negative letters
       alternating), the alternating outer sum accelerated by the
       Cohen-Rodriguez Villegas-Zagier (CVZ) algorithm; the one non-alternating
       kernel NL' is summed through the integral form of its own defining
       series, NL'(w) = int_0^1 x^(w-1)[Li2(x)+ln^2(1-x)/2]dx, which follows
       termwise from sum_N S_1(N)x^N = -ln(1-x)/(1-x) and 1/(N(N+w)) ->
       Mellin pairing (mp.quad).  No code is shared with the closure side.
  RHS: the closed forms of the reduction appendix of the paper (App. C,
       "Reducing the atoms"), transcribed term by term below, with the
       even-branch nested harmonic sums S_a(w) at complex argument supplied by
       the included continuation machinery
       (source_chain/lib/sums.py) and the constants by mpmath.

Every kernel is checked at the six complex points in POINTS (two with
Re w < 0), each built from its decimal digits at the working precision rather
than through a binary double.  The per-point residuals, the evaluation points,
the working precision and the tolerance are written to closure_check.json.  The
CVZ self-error (difference between M and M+16-term acceleration) is recorded so
the achieved accuracy is visible per kernel.

Run:  python3 closure_check.py          (writes closure_check.json, exits 0/1)
"""
import json, os, sys
from mpmath import mp, mpf, mpc, zeta, log, polylog, euler, psi

HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, os.path.join(HERE, '..', 'source_chain', 'lib'))
import sums  # included even-branch continuation: sums.S(word, x)

mp.dps = 60
TOL = mpf('1e-40')

# The test points are held as their decimal digits, real part and imaginary
# part separately, and are built with mpf(str) at the working precision.  The
# earlier version wrote them as complex literals and passed them through
# Python's complex(), which rounds the decimal to a binary double first: the
# point actually used was then the nearest double, 0.4000000000000000222...
# rather than 0.4, carried at 53 bits inside a 60-digit certificate and
# recorded in closure_check.json as a number that is not the one printed in
# this file.  Both sides were evaluated at the same rounded point, so the
# residuals were not wrong, but a certificate has to evaluate where it says it
# does, and a point meant to sit on a boundary would have moved off it.
POINTS = [('0.4', '0.3'), ('1.7', '-0.6'), ('-0.45', '0.85'),
          ('2.3', '1.1'), ('-1.55', '0.7'), ('5.2', '-2.4')]
POINT_LABELS = ['%s%s%sj' % (re_s, '' if im_s.startswith('-') else '+', im_s)
                for re_s, im_s in POINTS]
M_CVZ = 220          # CVZ terms (geometric convergence ~ 3.17^-M)


def point(re_s, im_s):
    """the test point from its decimal digits, at the working precision."""
    return mpc(mpf(re_s), mpf(im_s))

# ---- finite nested sums S_v(N), iterative, non-strict GLMS ------------------
def s_table(word, Nmax):
    """S_word(N) for N=0..Nmax, iteratively (word = tuple of nonzero ints)."""
    depth = len(word)
    # tab[d][N] = S_{word[d:]}(N); build from the innermost letter outwards
    prev = [mp.mpf(1)] * (Nmax + 1)          # empty word
    for d in range(depth - 1, -1, -1):
        a = word[d]; p = abs(a); sgn = 1 if a > 0 else -1
        cur = [mp.mpf(0)] * (Nmax + 1)
        acc = mp.mpf(0)
        s = 1
        for N in range(1, Nmax + 1):
            s = s * sgn if sgn < 0 else 1
            term = (mp.mpf(s) if sgn < 0 else mp.mpf(1)) / mp.mpf(N) ** p * prev[N]
            acc += term
            cur[N] = acc
        prev = cur
    return prev

def cvz_alt(a):
    """Cohen-Rodriguez Villegas-Zagier: sum_{k>=0} (-1)^k a[k] from a[0..M-1]."""
    n = len(a)
    d = (3 + mp.sqrt(8)) ** n
    d = (d + 1 / d) / 2
    b = mpf(-1); c = -d; s = mp.mpf(0)
    for k in range(n):
        c = b - c
        s += c * a[k]
        b = (k + n) * (k - n) * b / ((k + mpf('0.5')) * (k + 1))
    return s / d

def T(p, x):
    """T_p(x) = sum_{M>=0} (-1)^M/(M+x)^p = 2^{-p}[zeta(p,x/2)-zeta(p,(x+1)/2)]."""
    if p == 1:
        return (psi(0, (x + 1) / 2) - psi(0, x / 2)) / 2
    return (mp.zeta(p, x / 2) - mp.zeta(p, (x + 1) / 2)) / mpf(2) ** p

def _cvz_series(b):
    """sum_{N>=1} (-1)^N b(N) by CVZ (b smooth)."""
    a = [b(k + 1) for k in range(M_CVZ)]
    return -cvz_alt(a)

def vw_sum(u):
    """Van Wijngaarden: sum_{i>=1} u(i) (absolutely convergent, u analytic,
    evaluable at arbitrary integer index) as an alternating series
    sum_k (-1)^k A_k, A_k = sum_j 2^j u((k+1)2^j), then CVZ."""
    def A(k):
        acc = mp.mpf(0); j = 0
        while True:
            t = mpf(2) ** j * u((k + 1) * 2 ** j)
            acc += t
            if abs(t) < mpf('1e-70') and j > 3:
                return acc
            j += 1
    a = [A(k) for k in range(M_CVZ)]
    return cvz_alt(a)                # = sum_k (-1)^k A_k

def lhs_alt(word, j, w, M):
    """LHS of an alternating kernel, route chosen by the word:
       A: all letters positive       -> plain CVZ on the defining series;
       B: single negative letter p<0 -> exact split S_{-p}(N) = -eta_p +
          (-1)^N T_p(N+1); alternating piece by CVZ, smooth pure-power piece by
          Richardson extrapolation (mp.nsum, method='r');
       C: word (-2,1)               -> triangular swap to
          sum_i S_1(i)/i^2 T_1(i+w), summed by the Van Wijngaarden transform;
       D: word (1,-2)               -> swap + split of S_{-2}(i), CVZ + VW."""
    if all(x > 0 for x in word):
        tab = s_table(word, M + 2)
        a = [tab[k + 1] / (k + 1 + w) ** j for k in range(M)]
        return -cvz_alt(a)
    if len(word) == 1:                      # route B: word = (-p)
        p = -word[0]
        eta = (1 - mpf(2) ** (1 - p)) * zeta(p)
        alt = -eta * _cvz_series(lambda N: 1 / (N + w) ** j)
        # pure power-tail summand (no logarithms): Richardson extrapolation
        smooth = mp.nsum(lambda N: T(p, N + 1) / (N + w) ** j,
                         [1, mp.inf], method='r')
        return alt + smooth
    if word == (-2, 1):                     # route C
        g = euler
        return vw_sum(lambda i: (psi(0, i + 1) + g) / i ** 2 * T(1, i + w))
    if word == (1, -2):                     # route D
        eta2 = zeta(2) / 2
        alt = -eta2 * _cvz_series(lambda i: T(1, i + w) / i)
        smooth = vw_sum(lambda i: T(2, i + 1) * T(1, i + w) / i)
        return alt + smooth
    raise ValueError('no route for word %s' % (word,))

def lhs_nlp(w):
    """NL'(w) via the Mellin form of its defining series; for Re w <= 0 the
    first ceil(-Re w)+1 terms are split off so the integrand stays integrable.
    The subtracted integrand is evaluated at doubled precision: the absolute
    error of g(x)-head(x) near x=0 is amplified by the singular weight
    x^{Re w-1}, so the working precision must cover that amplification."""
    n0 = max(0, int(mp.floor(-mp.re(w))) + 1)
    if n0 > 0:
        with mp.workdps(2 * mp.dps + 20):
            return lhs_nlp_core(w, n0)
    return lhs_nlp_core(w, 0)

def lhs_nlp_core(w, n0):
    g = lambda x: polylog(2, x) + log(1 - x) ** 2 / 2
    head = mp.fsum((psi(0, N + 1) + euler) / (N * (N + w)) for N in range(1, n0 + 1))
    if n0 == 0:
        return mp.quad(lambda x: x ** (w - 1) * g(x), [0, mpf(1) / 2, 1])
    gm = lambda x: g(x) - mp.fsum((psi(0, N + 1) + euler) / N * x ** N
                                  for N in range(1, n0 + 1))
    return head + mp.quad(lambda x: x ** (w - 1) * gm(x), [0, mpf(1) / 2, 1])

# ---- closures (App. C, the reduction appendix), S = even-branch S_a(w) ------
S = lambda *word_and_w: sums.S(list(word_and_w[:-1]), word_and_w[-1])
z2, z3, z4 = zeta(2), zeta(3), zeta(4)
L2 = log(2); Li4 = polylog(4, mpf(1) / 2)

CLOSURES = {
 ('1',1): (( 1,), 1, lambda w: S(-1,1,w) - S(-2,w) - S(-1,w)*S(1,w) + S(-1,w)/w
            + L2*S(-1,w) - L2*S(1,w) + L2**2/2),
 ('1',2): (( 1,), 2, lambda w: S(-1,2,w) + S(-2,1,w) - 2*S(-3,w) - S(-1,w)*S(2,w)
            - S(-2,w)*S(1,w) - z2/2*S(1,w) + L2*S(-2,w) - L2*S(2,w)
            + S(-2,w)/w + S(-1,w)/w**2 + z2/(2*w) + z3/8),
 ('1',3): (( 1,), 3, lambda w: S(-1,3,w) + S(-2,2,w) + S(-3,1,w) - 3*S(-4,w)
            - S(-3,w)*S(1,w) - S(-2,w)*S(2,w) - S(-1,w)*S(3,w) - z2/2*S(2,w)
            - mpf(3)/4*z3*S(1,w) + L2*S(-3,w) - L2*S(3,w) + S(-3,w)/w
            + S(-2,w)/w**2 + S(-1,w)/w**3 + mpf(3)/4*z3/w + z2/(2*w**2)
            - mpf(15)/8*z4 + mpf(7)/4*z3*L2 - z2*L2**2/2 + L2**4/12 + 2*Li4),
 ('2',1): (( 2,), 1, lambda w: -z3/4 + z2*L2/2 - z2/(2*w) - S(-1,2,w)
            + z2/2*S(-1,w) + S(-1,w)*S(2,w) - S(-1,w)/w**2 - L2*S(-2,w)
            + S(-3,w) + L2*S(2,w)),
 ('2',2): (( 2,), 2, lambda w: z2/2*S(-2,w) + z2/2*S(2,w) + S(2,-2,w) + 2*S(3,-1,w)
            - 2*L2*S(-3,w) + 2*L2*S(3,w) - S(-2,w)/w**2 - z2/w**2
            - 2*S(-1,w)/w**3 + mpf(65)/16*z4 - mpf(7)/2*z3*L2 + z2*L2**2
            - L2**4/6 - 4*Li4),
 ('1,1',1): ((1,1), 1, lambda w: L2**2/2*S(1,w) - L2**2/2*S(-1,w) + z2/2*S(-1,w)
            - L2*S(1,1,w) + L2*S(1,-1,w) + L2*S(2,w) - L2*S(-2,w) - S(1,1,-1,w)
            + S(2,-1,w) + L2*S(1,w)/w - L2*S(-1,w)/w + S(1,-1,w)/w
            - z2/(2*w) - S(-1,w)/w**2 - z3/4 + z2*L2/2 - L2**3/6),
 ('1,1',2): ((1,1), 2, lambda w: -S(1,1,-2,w) - S(1,2,-1,w) - S(2,1,-1,w) + S(2,-2,w)
            + 2*S(3,-1,w) - L2*S(1,2,w) - L2*S(2,1,w) + L2*S(1,-2,w)
            + L2*S(2,-1,w) + 2*L2*S(3,w) - 2*L2*S(-3,w) + L2**2/2*S(2,w)
            - L2**2/2*S(-2,w) + z2/2*S(2,w) + z2/2*S(-2,w) - z2/2*S(1,1,w)
            + z3/8*S(1,w) + S(1,-1,w)/w**2 + S(1,-2,w)/w + S(2,-1,w)/w
            - S(-2,w)/w**2 - 2*S(-1,w)/w**3 + L2*S(1,w)/w**2 + L2*S(2,w)/w
            - L2*S(-1,w)/w**2 - L2*S(-2,w)/w + z2/2*S(1,w)/w - z2/w**2
            - z3/(8*w) + mpf(49)/16*z4 - mpf(21)/8*z3*L2 + mpf(3)/4*z2*L2**2
            - L2**4/8 - 3*Li4),
 ('-2',1): ((-2,), 1, lambda w: S(-2,1,w) - z2*S(-1,w) - S(1,w)/w**2 + z2/w
            + mpf(5)/8*z3 - z2*L2),
 ('-2',2): ((-2,), 2, lambda w: 2*S(-3,1,w) + S(-2,2,w) - 2*z2*S(-2,w)
            - mpf(3)/16*z4 + 2*z2/w**2 - S(2,w)/w**2 - 2*S(1,w)/w**3),
 ("NL'",1): ((1,), 1, lambda w: S(1,1,w)/w - S(1,w)/w**2 + z2/w),
 ('-3',1): ((-3,), 1, lambda w: -S(-3,1,w) + z2*S(-2,w) - z3*S(-1,w) + S(1,w)/w**3
            - z2/w**2 + z3/w - mpf(3)/2*z4 + mpf(3)/4*z3*L2 - z2*L2**2/2
            + L2**4/12 + 2*Li4),
 ('-2,1',1): ((-2,1), 1, lambda w: S(-2,1,1,w) - S(-3,1,w) + z2*S(-2,w)
            - 2*z3*S(-1,w) - S(1,1,w)/w**2 + S(1,w)/w**3 + 2*z3/w - z2/w**2
            - mpf(29)/16*z4 + mpf(5)/8*z3*L2 - mpf(3)/4*z2*L2**2 + L2**4/8 + 3*Li4),
 ('1,-2',1): ((1,-2), 1, lambda w: S(1,-2,1,w) - S(-3,1,w) + z2*S(-2,w)
            - z2*S(1,-1,w) + mpf(5)/8*z3*S(1,w) - z2*L2*S(1,w)
            - mpf(13)/8*z3*S(-1,w) + z2*L2*S(-1,w) - S(-2,1,w)/w + S(1,w)/w**3
            + z2*S(-1,w)/w + z3/w - z2/w**2 - mpf(21)/16*z4 + z3*L2/8
            + L2**4/12 + 2*Li4),
 ('1,2',1): ((1,2), 1, lambda w: S(1,2,-1,w) - S(3,-1,w) + L2*S(1,2,w)
            - L2*S(1,-2,w) - L2*S(3,w) + L2*S(-3,w) - z2/2*S(-2,w)
            + z2/2*S(1,-1,w) - z3/4*S(1,w) + z2*L2/2*S(1,w) + z3*S(-1,w)
            - z2*L2/2*S(-1,w) - S(2,-1,w)/w + S(-1,w)/w**3 - L2*S(2,w)/w
            + L2*S(-2,w)/w - z2/2*S(-1,w)/w - mpf(3)/4*z3/w + z2/(2*w**2)
            - mpf(53)/16*z4 + mpf(29)/8*z3*L2 - z2*L2**2 + L2**4/8 + 3*Li4),
 ('2,1',1): ((2,1), 1, lambda w: S(2,1,-1,w) - S(3,-1,w) + L2*S(2,1,w)
            - L2*S(2,-1,w) - L2*S(3,w) + L2*S(-3,w) - L2**2/2*S(2,w)
            + L2**2/2*S(-2,w) - z2/2*S(-2,w) + mpf(5)/8*z3*S(-1,w)
            - S(1,-1,w)/w**2 + S(-1,w)/w**3 - L2*S(1,w)/w**2 + L2*S(-1,w)/w**2
            - mpf(5)/8*z3/w + z2/(2*w**2) + mpf(43)/16*z4 - 2*z3*L2
            + mpf(3)/4*z2*L2**2 - L2**4/8 - 3*Li4),
 ('3',1): (( 3,), 1, lambda w: -S(3,-1,w) - z2/2*S(-2,w) + mpf(3)/4*z3*S(-1,w)
            + L2*S(-3,w) - L2*S(3,w) + S(-1,w)/w**3 + z2/(2*w**2)
            - mpf(3)/4*z3/w - mpf(5)/16*z4 + mpf(3)/4*z3*L2),
}

def main():
    out = {'dps': mp.dps, 'tol': mp.nstr(TOL, 5), 'cvz_terms': M_CVZ,
           'points': POINT_LABELS,
           'point_construction': 'mpc(mpf(re_decimal), mpf(im_decimal)) at the '
                                 'working precision; no binary double in the path',
           'kernels': {}, 'convention':
           'non-strict GLMS nested sums, negative letters alternating; '
           'even-branch continuation for the closure side (sums.py)'}
    worst = mp.mpf(0); ok_all = True
    for (name, j), (word, jj, rhs) in CLOSURES.items():
        rec = {'word': list(word), 'pole_order': jj, 'residuals': [],
               'cvz_self_err': []}
        import inspect
        rec['closed_form_source'] = inspect.getsource(rhs).strip()
        rec['route'] = ("mellin-quad" if name == "NL'" else
                        "CVZ" if all(x > 0 for x in word) else
                        "split+richardson" if len(word) == 1 else
                        "swap+vw" )
        rec['cells'] = []
        for (re_s, im_s), label in zip(POINTS, POINT_LABELS):
            w = point(re_s, im_s)
            conv_note = ''
            if name == "NL'":
                l = lhs_nlp(w)
                conv_note = 'adaptive tanh-sinh quadrature (mp.quad)'
            elif all(x > 0 for x in word):
                l = lhs_alt(word, jj, w, M_CVZ)
                l2 = lhs_alt(word, jj, w, M_CVZ + 16)
                rec['cvz_self_err'].append(mp.nstr(abs(l - l2), 3))
                conv_note = 'CVZ self-err %s' % mp.nstr(abs(l - l2), 3)
                l = l2
            else:
                l = lhs_alt(word, jj, w, M_CVZ)
                conv_note = rec['route']
            r = rhs(w)
            res = abs(l - r)
            finite = mp.isfinite(l) and mp.isfinite(r) and mp.isfinite(res)
            rec['residuals'].append(mp.nstr(res, 3))
            rec['cells'].append({'point': label, 'point_value': mp.nstr(w, 25),
                                 'LHS': mp.nstr(l, 30),
                                 'RHS': mp.nstr(r, 30), 'residual': mp.nstr(res, 3),
                                 'convergence': conv_note, 'finite': bool(finite)})
            worst = max(worst, res)
            if (res > TOL) or (not finite): ok_all = False
        key = ('NLprime' if name == "NL'" else 'NL_{%s},%d' % (name, jj))
        out['kernels'][key] = rec
    ncells = sum(len(v['cells']) for v in out['kernels'].values())
    assert len(out['kernels']) == 16 and ncells == 96, 'cell count %d != 16x6' % ncells
    out['worst_residual'] = mp.nstr(worst, 4)
    out['pass'] = bool(ok_all)
    with open(os.path.join(HERE, 'closure_check.json'), 'w') as f:
        json.dump(out, f, indent=1)
    print('closure_check: %d kernels x %d points, worst residual %s, %s'
          % (len(CLOSURES), len(POINTS), mp.nstr(worst, 4),
             'PASS' if ok_all else 'FAIL'))
    return 0 if ok_all else 1

if __name__ == '__main__':
    sys.exit(main())


==> anc/eval/intercept_extension.py <==
#!/usr/bin/env python3
# =============================================================================
# intercept_extension.py -- the intercept comparison of Sec. 6.4 of the full
# paper, at the three spins n = 93, 97, 101 that lie above the range of the
# Quantum Spectral Curve data set of Alfimov, Gromov and Sizov (arXiv:1802.06908).
#
# WHAT IT COMPARES, AND WHY IT IS A DIFFERENT TEST FROM Sec. 6.3
# ---------------------------------------------------------------
# Through n = 91 the reference side of the intercept comparison is READ from the
# data distributed with that work, as the g^6 coefficient of the intercept divided
# by four; that is the comparison of Sec. 6.3 and of App. G.1, and it consumes
# their values without re-deriving them.  Their data stop at n = 91 and their
# closed form was fitted inside that range.  This program takes the other route:
# it EVALUATES their closed form above n = 91, so the comparison becomes a test of
# its extrapolation in the spin, which is where the reciprocity conjecture that
# narrows their basis to the binomial sums is doing the work.
#
# THE REFERENCE SIDE
# ------------------
# The three-loop intercept of that work, in the normalization of Eq. (2.1) of the
# full paper (chi_2 = j_NNLO / 4):
#
#   j_NNLO(n) = 32 [ Sb_{1,4} - Sb_{3,2} - Sb_{1,2,2} - Sb_{2,2,1} - 2 Sb_{2,3} ](M)
#               - (16/3) pi^2 Sb_3(M) - (32/45) pi^4 Sb_1(M),      M = (n-1)/2,
#
#   Sb_v(M) = (-1)^M sum_{j=1}^{M} (-1)^j C(M,j) C(M+j,j) S_v(j),
#
# with S_v the ordinary non-strict nested harmonic sum of Eq. (2.4).  Everything on
# this side is done in integer and rational arithmetic; only the last step, the
# multiplication by pi^2 and pi^4 and the conversion to a decimal, is carried at the
# working precision.
#
# THE PARITY RESTRICTION
# ----------------------
# The finite binomial sum equals the continued intercept only at M = (n-1)/2 EVEN,
# that is at n = 4k+1.  At M odd the continuation from the even integers is the one
# that gives the intercept and the finite sum is not it: at n = 91 (M = 45) the
# finite sum returns -266.65797 against the intercept -266.52751.  The program
# checks the parity of every spin it is asked for and prints the finite sum at an
# odd M as a control, never as a reference value.  In the range above n = 91 the
# spins with M even are 93, 97 and 101, which is why the test uses those three.
#
# THE SIDE FROM THIS WORK
# -----------------------
# chi_2(n, 0) is taken from the atom tables through the guarded extended-spin
# evaluator chi_ext_guarded.py in this directory, at sixty digits of working
# precision with the summation cutoff pinned at J = 300, the reference
# configuration of reproduce_tableI.py.  The intercept sits at a removable
# coordinate singularity and is reached by the circle average the evaluator uses.
#
# WHAT THE RESIDUAL MEANS
# -----------------------
# The reference side is exact up to the final decimal conversion, so the difference
# measures the evaluation on this side, on the same footing as the residuals of
# App. G.1.  It is reported as measured and is not a bound, for the reason
# App. G.3 gives.
#
# Measured with python 3 and mpmath on one core:
#
#     n     reference closed form        atom tables            relative
#     91    -266.65796898933724554278    (control, M odd)            --
#     93    -267.56528991896068493360    -267.56528991896068493360   3.5e-43
#     97    -269.57525658471927804997    -269.57525658471927804997   2.4e-42
#    101    -271.50368135452602858045    -271.50368135452602858045   1.5e-41
#
# Usage:
#     python3 intercept_extension.py                 # n = 91 (control), 93, 97, 101
#     python3 intercept_extension.py 93 97 101 105   # any odd spins with a table
#     python3 intercept_extension.py --ref-only 93   # the reference side alone
#                                                    # (seconds; no atom table read)
# =============================================================================
import os
import sys
from fractions import Fraction as F
from functools import lru_cache
from math import comb

import mpmath as mp

_HERE = os.path.dirname(os.path.abspath(__file__))
if _HERE not in sys.path:
    sys.path.insert(0, _HERE)

DPS = 60
JD = 300


# ------------------------------------------------------- the reference side --
@lru_cache(maxsize=None)
def S(idx, x):
    """ordinary nested harmonic sum S_idx(x), non-strict, x a non-negative int."""
    if not idx:
        return F(1)
    a, rest = idx[0], idx[1:]
    tot = F(0)
    for y in range(1, x + 1):
        sgn = (-1) ** y if a < 0 else 1
        tot += F(sgn, y ** abs(a)) * S(rest, y)
    return tot


@lru_cache(maxsize=None)
def Sb(idx, M):
    """binomial harmonic sum with positive indices, M a non-negative int."""
    if M == 0:
        return F(0)
    tot = F(0)
    for j in range(1, M + 1):
        tot += (-1) ** j * comb(M, j) * comb(M + j, j) * S(idx, j)
    return F((-1) ** M) * tot


def j_nnlo_parts(n):
    """(rational part, pi^2 coefficient, pi^4 coefficient) of j_NNLO(n), exact."""
    M = (n - 1) // 2
    rat = 32 * (Sb((1, 4), M) - Sb((3, 2), M) - Sb((1, 2, 2), M)
                - Sb((2, 2, 1), M) - 2 * Sb((2, 3), M))
    return rat, F(-16, 3) * Sb((3,), M), F(-32, 45) * Sb((1,), M)


def reference_intercept(n, dps=DPS):
    """chi_2(n,0) from the binomial closed form, exact until the last step."""
    mp.mp.dps = dps
    rat, c2, c4 = j_nnlo_parts(n)
    to_mpf = lambda q: mp.mpf(q.numerator) / q.denominator
    j = to_mpf(rat) + mp.pi ** 2 * to_mpf(c2) + mp.pi ** 4 * to_mpf(c4)
    return j / 4


# ------------------------------------------------------- the side from here --
def table_intercept(n, dps=DPS, jd=JD):
    """chi_2(n,0) from the atom table, through the guarded evaluator."""
    os.environ.setdefault('CHI_JD', str(jd))
    from chi_ext_guarded import chi2
    return chi2(n, 0, dps=dps, jd=jd)


# ----------------------------------------------------------------- reporting --
def main(argv):
    ref_only = '--ref-only' in argv
    # 91 leads the default list as the odd-M control: the finite binomial sum at
    # M = 45 is not the continued intercept, and printing it beside the three even-M
    # spins is what App. H of the full paper says this program does.
    spins = [int(a) for a in argv if not a.startswith('--')] or [91, 93, 97, 101]
    mp.mp.dps = DPS
    bad = 0
    for n in spins:
        if n % 2 == 0:
            print('n = %d is even; the closed form here is at odd spin' % n)
            bad += 1
            continue
        M = (n - 1) // 2
        ref = reference_intercept(n)
        if M % 2:
            print('n = %3d  M = %3d ODD: the finite binomial sum is not the '
                  'continued intercept.' % (n, M))
            print('         finite sum = %s   (control only)' % mp.nstr(ref, 25))
            continue
        print('n = %3d  M = %3d even' % (n, M))
        print('   reference closed form  %s' % mp.nstr(ref, 30))
        if ref_only:
            continue
        own = table_intercept(n)
        d = abs(ref - own)
        print('   atom tables            %s' % mp.nstr(own, 30))
        print('   absolute %s   relative %s'
              % (mp.nstr(d, 3), mp.nstr(d / abs(ref), 3)))
    return 1 if bad else 0


if __name__ == '__main__':
    sys.exit(main(sys.argv[1:]))


==> anc/eval/reproduce_tableI.py <==
#!/usr/bin/env python3
"""reproduce_tableI.py -- turnkey high-spin NNLO BFKL intercept reproducer.

Reproduces the high-spin entries of Table 1 -- the intercept
chi_2(n, 0) at odd conformal spin n = 51, 71, 91 -- of the Letter on the NNLO
BFKL eigenvalue (planar N=4 super Yang-Mills), directly from included bundle
content with no hidden inputs:

  * atom tables         tables/atoms_m{n}.pkl   (or json/atoms_m{n}.json mirror)
  * de-gated evaluator  eval/chi_eval_ext.py    (every spin a table is present
                        for; the range is computed there rather than written
                        out, and is exposed as chi_eval_ext.SPINS.  This
                        reproducer pins the summation cutoff itself; a caller
                        who does not should go through eval/chi_ext_guarded.py,
                        which takes the cutoff floor from the atom table of the
                        spin asked for)
  * exact QSC reference  intercepts_check.csv   (column chi_qsc_exact_decimal --
                        the Quantum-Spectral-Curve intercepts; these are
                        CONSUMED as exact decimals, never recomputed here)

For each requested spin n the reproducer
  1. builds the exact weight-5 atom coefficient list of F_n(z) from the included
     table (each atom coefficient is an exact rational combination of
     1, pi^2, zeta(3); zeta(5) and the other top-weight constants sit in the
     universal prefactor term);
  2. evaluates the intercept
        chi_2(n, 0) = F_n(M) / 2 ,     M = (n - 1) / 2 ,
     as the K-node mean-value (circle) average of F_n on a circle of radius
     `radius` about the removable coordinate singularity z = M (the individual
     atoms have poles at z = M that cancel in the sum, so F_n is regular there
     and the circle average returns the regular value);
  3. compares to the exact QSC decimal and reports
        chi_thiswork, chi_qsc, |diff|, |Im|, elapsed, PASS/FAIL vs a per-n floor.

The full circle (all K nodes) is evaluated as genuine complex values, so the
reported |Im| is an honest measure of the residual imaginary noise (it must
vanish because F_n(M) is real); chi_2 is the real part.

All paths are resolved bundle-relative -- no absolute paths are hard-coded.
Override discovery with env vars:
    CHI_EVAL_DIR      directory containing chi_eval_ext.py
    CHI_TABLES_DIRS   os.pathsep-separated list of atom-table directories
    CHI_QSC_CSV       path to intercepts_check.csv

CLI:
    python3 reproduce_tableI.py [--n 51 71 91 | --all]
                                [--dps 120] [--jd 300]
                                [--radius 0.15] [--K 48]
                                [--jmax 48] [--mmax 48]
                                [--nproc 14] [--out <basename>]

Outputs (next to the requested --out basename, default reproduce_tableI):
    <basename>.runlog.json   machine-readable run log (records exact
                             dps, JD, radius, K, jmax, mmax and every residual)
    <basename>.runlog.csv    flat CSV mirror of the per-n results
"""
import argparse
import ast
import csv
import json
import os
import pickle
import sys
import time
from datetime import datetime, timezone
from fractions import Fraction

import mpmath as mp

# =============================== NNLO MEMORY GUARD ===========================
# (python, not Wolfram: a light RSS self-cap so a runaway dps/JD cannot OOM the
# 30 GB box. Default 20 GB, override with WLMEM_GB. Best-effort, POSIX only.)
def _install_mem_guard():
    try:
        import resource
        gb = float(os.environ.get("WLMEM_GB", "20"))
        soft = int(gb * (1024 ** 3))
        cur_soft, hard = resource.getrlimit(resource.RLIMIT_AS)
        new_hard = hard
        if hard != resource.RLIM_INFINITY:
            new_hard = hard
            soft = min(soft, hard)
        resource.setrlimit(resource.RLIMIT_AS, (soft, new_hard))
    except Exception:
        pass  # non-fatal: guard is a backstop, not a correctness requirement
_install_mem_guard()
# ============================= end NNLO MEMORY GUARD =========================

HERE = os.path.dirname(os.path.abspath(__file__))


# ---------------------------------------------------------------------------
# Bundle-relative discovery of the evaluator, atom tables and QSC csv.
# Candidate directories are given RELATIVE to this script, so the same script
# works both here (staged next to artifacts/highspin + full/anc) and once
# included under anc/ (eval/, tables/, tables/json/ siblings).
# ---------------------------------------------------------------------------
def _cands(rel_list):
    return [os.path.normpath(os.path.join(HERE, r)) for r in rel_list]


_EVAL_DIR_CANDS = _cands([
    ".",                       # included: script beside chi_eval_ext.py in anc/eval
    "eval",
    "../eval",
    "../highspin",             # current dev layout
    "../../full/anc/eval",
])

_TABLE_DIR_CANDS = _cands([
    "../../full/anc/tables",              # included tables (current dev layout) -- preferred
    "../../full/anc/tables/json",
    "tables", "json",                     # included anc/ layout: script at anc/ root
    "../tables", "../tables/json",        # included anc/ layout: script in anc/eval/
    ".",
    "../highspin",                        # msym_atoms_m*.pkl fallback names
])

_CSV_CANDS = _cands([
    ".", "tables", "../tables",           # included anc/ layout: script in anc/eval/
    "SM", "../SM",
    "../../letter/SM",                    # current dev layout
    "../../full/anc",
])


def _find_dir_with(cands, filename, env_dir=None):
    if env_dir:
        p = os.path.join(env_dir, filename)
        if os.path.isfile(p):
            return env_dir
    for d in cands:
        if os.path.isfile(os.path.join(d, filename)):
            return d
    raise FileNotFoundError(
        "could not locate %r in any of: %s" % (filename, cands))


def _find_file(cands, names, env_path=None):
    if env_path and os.path.isfile(env_path):
        return env_path
    for d in cands:
        for nm in names:
            p = os.path.join(d, nm)
            if os.path.isfile(p):
                return p
    raise FileNotFoundError(
        "could not locate any of %r in: %s" % (names, cands))


# --- locate + import the de-gated evaluator (must be importable before use) ---
_EVAL_DIR = _find_dir_with(_EVAL_DIR_CANDS, "chi_eval_ext.py",
                           os.environ.get("CHI_EVAL_DIR"))
if _EVAL_DIR not in sys.path:
    sys.path.insert(0, _EVAL_DIR)
import chi_eval_ext as CE  # noqa: E402  (path must be set first)


# ---------------------------------------------------------------------------
# Atom-table -> coefficient list  (the only bridge from included table to CE).
# The included table is {repr(key): {mono_key: "num/den"}} where key is
#   ('R', k, q)                or  ('BA', s, v, dn, k, q)
# and mono_key is either a tuple-repr ('()', "('z3',)", ...) as stored in the
# pkl, or a comma label ("1","pi2","z3","pi2,z3") as stored in the json mirror.
# We reuse the evaluator's own _atom_key / _mono_val so the atoms fed in are
# exactly the objects the evaluator expects (no divergence between table and
# evaluator conventions).
# ---------------------------------------------------------------------------
def _load_raw_table(path):
    if path.endswith(".pkl"):
        with open(path, "rb") as f:
            return pickle.load(f)
    with open(path) as f:
        return json.load(f)


def _parse_mono(mono_key):
    s = mono_key.strip()
    if s.startswith("("):                # tuple-repr (pkl format): '()' / "('z3',)"
        return tuple(ast.literal_eval(s))
    if s in ("1", "", "()"):             # pure rational (json label)
        return ()
    return tuple(x for x in s.split(",") if x)   # json label, e.g. "pi2,z3"


def build_coeffs(n, table_path):
    """Return [(atom_key, numeric_coeff)] for spin n, built from the included
    exact table.  Numeric coefficients are formed at the CURRENT mpmath dps
    (so CE._init(dps) must precede this)."""
    raw = _load_raw_table(table_path)
    lst = []
    for krepr, cdict in raw.items():
        key = ast.literal_eval(krepr)
        akey = CE._atom_key(key)
        c = mp.mpf(0)
        for mono_key, vstr in cdict.items():
            fr = Fraction(vstr)
            mono = _parse_mono(mono_key)
            c += (mp.mpf(fr.numerator) / fr.denominator) * CE._mono_val(mono)
        lst.append((akey, c))
    return lst


# ---------------------------------------------------------------------------
# QSC reference decimals (consumed, never recomputed).
# ---------------------------------------------------------------------------
def load_qsc(csv_path):
    """Return {n: (chi_qsc_str, abs_diff_str, qsc_source)} from the CSV."""
    out = {}
    with open(csv_path, newline="") as f:
        for row in csv.DictReader(f):
            n = int(row["n"])
            out[n] = (row["chi_qsc_exact_decimal"],
                      row.get("abs_diff", ""),
                      row.get("qsc_source", ""))
    return out


# ---------------------------------------------------------------------------
# Parallel full-circle intercept.
# Worker: evaluate the complex block F_n at one circle node; the warm evaluator
# caches (tail base, per-n coefficient list, exact tables) are built once in the
# parent and inherited copy-on-write by the forked workers.
# ---------------------------------------------------------------------------
def _worker(task):
    n, j, K, radius = task
    M = mp.mpf(abs(n) - 1) / 2
    r = mp.mpf(radius)
    theta = 2 * mp.pi * j / K
    z = M + r * mp.e ** (mp.mpc(0, 1) * theta)
    return CE.F_block(abs(n), z)          # full complex value (lossless pickle)


def intercept_full_circle(n, radius, K, pool):
    """chi_2(n,0) via the K-node circle average of F_n about z=M, evaluated as a
    genuine complex mean.  Returns (chi_real, imag_residual)."""
    tasks = [(n, j, K, radius) for j in range(K)]
    vals = pool.map(_worker, tasks)
    re_sum = mp.fsum(mp.re(v) for v in vals)
    im_sum = mp.fsum(mp.im(v) for v in vals)
    mean = mp.mpc(re_sum, im_sum) / K     # circle average = F_n(M)
    chi = mean / 2                        # intercept = F_n(M)/2
    return mp.re(chi), mp.im(chi)


# ---------------------------------------------------------------------------
def parse_args():
    ap = argparse.ArgumentParser(description=__doc__,
                                 formatter_class=argparse.RawDescriptionHelpFormatter)
    g = ap.add_mutually_exclusive_group()
    g.add_argument("--n", type=int, nargs="+", metavar="N",
                   help="odd spins to reproduce (default: 51 71 91)")
    g.add_argument("--all", action="store_true",
                   help="reproduce every odd spin with both a table and a QSC row")
    ap.add_argument("--dps", type=int, default=120, help="working precision (digits)")
    ap.add_argument("--jd", type=int, default=300, help="direct-sum length JD")
    ap.add_argument("--radius", default="0.15", help="circle-average radius")
    ap.add_argument("--K", type=int, default=48, help="number of circle nodes")
    ap.add_argument("--jmax", type=int, default=48, help="tail factorisation order JMAX")
    ap.add_argument("--mmax", type=int, default=48, help="1/N asymptotic order MMAX")
    ap.add_argument("--nproc", type=int, default=14, help="worker processes")
    ap.add_argument("--floor-factor", type=float, default=10.0,
                    help="PASS floor = max(factor * reference residual, "
                         "10^-(dps-20)); the second term keeps a run at reduced "
                         "working precision from being failed for the precision "
                         "it was asked for (default factor 10)")
    ap.add_argument("--boundary-check", action="store_true",
                    help="report the n=1 boundary spin: its QSC intercept is "
                         "exactly 0; the circle average returns the numerical "
                         "floor of the extraction (never PASS/FAIL-gated)")
    ap.add_argument("--tol", default=None, metavar="X",
                    help="lower-bound override of the PASS floor: the effective floor is "
                         "max(per-n floor, X) (e.g. X=1e-18, the documented "
                         "App-E acceptance gate)")
    ap.add_argument("--out", default=None,
                    help="run-log basename (writes .runlog.json / .runlog.csv); "
                         "default reproduce_tableI_n<spins> / reproduce_tableI_all, "
                         "so successive runs do not overwrite each other")
    return ap.parse_args()


def main():
    import multiprocessing as mp_
    args = parse_args()
    run_meta = {"argv": sys.argv[1:],
                "selection": ("all: n>=3 with table+QSC row" if args.all else
                              ("explicit --n list" if args.n else "default [51,71,91]")),
                "tol_requested": args.tol}
    if args.out is None:
        tag = "all" if args.all else "n" + "_".join(str(x) for x in (args.n or []))
        args.out = os.path.join(HERE, "reproduce_tableI_" + tag)

    # ---- locate tables + QSC csv (bundle-relative) ----
    table_dir_env = os.environ.get("CHI_TABLES_DIRS")
    table_cands = (table_dir_env.split(os.pathsep) if table_dir_env else []) + _TABLE_DIR_CANDS
    csv_path = _find_file(_CSV_CANDS, ["intercepts_check.csv"],
                          os.environ.get("CHI_QSC_CSV"))
    qsc = load_qsc(csv_path)

    def table_for(n):
        return _find_file(table_cands,
                          ["atoms_m%d.pkl" % n, "atoms_m%d.json" % n,
                           "msym_atoms_m%d.pkl" % n])

    # ---- choose spins ----
    if args.boundary_check:
        import multiprocessing as _mp_
        import time as _t
        CE.JD, CE.JMAX, CE.MMAX = args.jd + args.jd % 2, args.jmax, args.mmax
        CE._init(args.dps)
        CE._COEF[1] = build_coeffs(1, table_for(1))
        t0 = _t.time()
        _ctx = _mp_.get_context("fork")   # inherit CE state copy-on-write
        with _ctx.Pool(args.nproc) as pool:
            chi, im = intercept_full_circle(1, mp.mpf(args.radius), args.K, pool)
        print("n=1 boundary check: the QSC intercept is exactly 0 (analytic);")
        print("  the circle average returns only the numerical floor of the")
        print("  extraction and is never PASS/FAIL-gated.")
        print("  measured floor: |chi| = %s, |Im| = %s   (%.1fs)"
              % (mp.nstr(abs(chi), 6), mp.nstr(abs(im), 3), _t.time() - t0))
        return 0
    if args.all:
        # --all = every spin n >= 3 with both a table and a QSC row.  The
        # boundary spin n=1 is EXCLUDED by definition: its QSC intercept is
        # exactly 0 and the circle average returns only its numerical floor,
        # so it is reported by --boundary-check instead of being gated here.
        ns = []
        for n in sorted(qsc):
            if n < 3:
                continue
            try:
                table_for(n)
                ns.append(n)
            except FileNotFoundError:
                pass
    elif args.n:
        ns = list(args.n)
    else:
        ns = [51, 71, 91]

    # ---- pin evaluator numerical settings ----
    # (the evaluator's tail closures assume an even direct-sum cutoff JD)
    CE.JD, CE.JMAX, CE.MMAX = args.jd + args.jd % 2, args.jmax, args.mmax
    dps = args.dps
    CE._init(dps)                         # sets mp.dps, clears + rebuilds caches

    # tables actually used (record for provenance)
    table_paths = {n: table_for(n) for n in ns}

    print("reproduce_tableI.py -- high-spin NNLO BFKL intercept reproducer")
    print("evaluator : %s" % os.path.join(_EVAL_DIR, "chi_eval_ext.py"))
    print("qsc csv   : %s" % csv_path)
    print("config    : dps=%d JD=%d JMAX=%d MMAX=%d radius=%s K=%d nproc=%d"
          % (dps, CE.JD, CE.JMAX, CE.MMAX, args.radius, args.K, args.nproc))
    print("spins     : %s" % ns)
    for n in ns:
        print("  n=%-3d table=%s" % (n, table_paths[n]))
    print(flush=True)

    # ---- build per-n coefficient lists from the included tables (parent) ----
    for n in ns:
        if n not in qsc:
            raise SystemExit("no QSC reference row for n=%d in %s" % (n, csv_path))
        CE._COEF[abs(n)] = build_coeffs(abs(n), table_paths[n])

    # ---- warm the (n-independent) tail base + per-n tables in the parent ----
    t0 = time.time()
    for n in ns:
        M = mp.mpf(abs(n) - 1) / 2
        CE.F_block(abs(n), M + mp.mpf("0.1"))
    print("warmup (%d spins) done in %.1fs" % (len(ns), time.time() - t0), flush=True)

    # ---- fork workers (inherit warm caches copy-on-write) ----
    ctx = mp_.get_context("fork")
    nproc = max(1, min(args.nproc, args.K))
    results = []
    overall_pass = True
    with ctx.Pool(nproc) as pool:
        for n in ns:
            t0 = time.time()
            chi, im = intercept_full_circle(n, args.radius, args.K, pool)
            elapsed = time.time() - t0

            qsc_str, ref_diff_str, qsc_src = qsc[n]
            with mp.workdps(dps + 30):
                qsc_val = mp.mpf(qsc_str)
                diff = abs(chi - qsc_val)
            im_abs = abs(im)

            # per-n PASS floor = factor * reference residual (from the CSV),
            # calibrated at the included reference config (dps=120, JD=300),
            # but never tighter than the working precision of THIS run can
            # deliver.  The circle average about the removable point at nu=0
            # spends roughly half the working digits on the cancellation, so a
            # run at dps digits cannot be held to better than 10^-(dps-20).
            # Without this a reproduction at the reduced settings quoted in
            # Table 1 of the Letter (dps=40) would be reported as a failure
            # even when it reproduces the printed value exactly.
            try:
                ref_diff = mp.mpf(ref_diff_str) if ref_diff_str else mp.mpf(0)
            except (ValueError, TypeError):
                ref_diff = mp.mpf(0)
            floor = max(ref_diff * args.floor_factor, mp.mpf(10) ** -(dps - 20))
            if args.tol is not None:
                floor = max(floor, mp.mpf(args.tol))
            elif floor <= 0:
                floor = mp.mpf("1e-25")
            passed = diff <= floor
            overall_pass = overall_pass and passed

            ndig = min(dps, 60)
            print("n=%d  (%.1fs)" % (n, elapsed))
            print("  chi_thiswork = %s" % mp.nstr(chi, ndig))
            print("  chi_qsc      = %s" % mp.nstr(qsc_val, ndig))
            print("  |diff|       = %s   (ref %s, floor %s)"
                  % (mp.nstr(diff, 4), ref_diff_str or "NA", mp.nstr(floor, 3)))
            print("  |Im|         = %s" % mp.nstr(im_abs, 4))
            print("  verdict      = %s" % ("PASS" if passed else "FAIL"), flush=True)

            results.append({
                "n": n,
                "chi_thiswork": mp.nstr(chi, dps),
                "chi_qsc": qsc_str,
                "abs_diff": mp.nstr(diff, 6),
                "im_abs": mp.nstr(im_abs, 6),
                "ref_residual": ref_diff_str,
                "floor": mp.nstr(floor, 6),
                "elapsed_s": round(elapsed, 2),
                "pass": bool(passed),
                "table": os.path.relpath(table_paths[n], HERE),
                "qsc_source": qsc_src,
            })

    # ---- summary ----
    print("\n=== SUMMARY (dps=%d JD=%d radius=%s K=%d) ==="
          % (dps, CE.JD, args.radius, args.K))
    for row in results:
        print("n=%-3d chi=%s  |diff|=%s  |Im|=%s  %s"
              % (row["n"], row["chi_thiswork"][:45], row["abs_diff"],
                 row["im_abs"], "PASS" if row["pass"] else "FAIL"))
    print("OVERALL: %s" % ("PASS" if overall_pass else "FAIL"))

    # ---- run log (records exact dps, JD, radius, K, jmax, mmax) ----
    runlog = {
        "generated_utc": datetime.now(timezone.utc).isoformat(),
        "script": os.path.basename(__file__),
        "config": {
            "dps": dps, "JD": CE.JD, "JMAX": CE.JMAX, "MMAX": CE.MMAX,
            "radius": args.radius, "K": args.K, "nproc": nproc,
            "floor_factor": args.floor_factor,
        },
        "evaluator": os.path.relpath(os.path.join(_EVAL_DIR, "chi_eval_ext.py"), HERE),
        "qsc_csv": os.path.relpath(csv_path, HERE),
        "mpmath_version": mp.__version__,
        "python_version": sys.version.split()[0],
        "spins": ns,
        "run_meta": run_meta,
        "results": results,
        "overall_pass": bool(overall_pass),
    }
    json_path = args.out + ".runlog.json"
    with open(json_path, "w") as f:
        json.dump(runlog, f, indent=2)
    csv_out = args.out + ".runlog.csv"
    with open(csv_out, "w", newline="") as f:
        w = csv.writer(f)
        w.writerow(["n", "chi_thiswork", "chi_qsc", "abs_diff", "im_abs",
                    "ref_residual", "floor", "pass", "elapsed_s",
                    "dps", "JD", "radius", "K", "table"])
        for row in results:
            w.writerow([row["n"], row["chi_thiswork"], row["chi_qsc"],
                        row["abs_diff"], row["im_abs"], row["ref_residual"],
                        row["floor"], row["pass"], row["elapsed_s"],
                        dps, CE.JD, args.radius, args.K, row["table"]])
    print("\nrun-log: %s" % json_path)
    print("run-log: %s" % csv_out)

    return 0 if overall_pass else 1


if __name__ == "__main__":
    sys.exit(main())


==> anc/eval/reproduce_tableI_all.runlog.csv <==
n,chi_thiswork,chi_qsc,abs_diff,im_abs,ref_residual,floor,pass,elapsed_s,dps,JD,radius,K,table
3,-83.7005578698906100963964546851512035761,-83.70055786989061009639647475366864874793716249079389414037214136720864783610622,2.00685e-23,1.3258e-37,1.99672e-49,1.0e-18,True,0.89,40,120,0.15,24,../tables/atoms_m3.pkl
5,-118.821119619223991811602668433604432245,-118.82111961922399181160266843385221046850174509933968219519620771753783439939371,2.47778e-28,3.72383e-37,1.7848e-58,1.0e-18,True,1.43,40,120,0.15,24,../tables/atoms_m5.pkl
7,-138.85294550966036838404739217653443983,-138.85294550966036838404739217653452922033401926837864140985013696479150867256464,8.93904e-32,1.28559e-37,6.90451e-59,1.0e-18,True,1.97,40,120,0.15,24,../tables/atoms_m7.pkl
9,-152.7260619906329193602621312841635658467,-152.72606199063291936026213128416356604719484224817739655928825059302934576749434,2.00502e-34,2.62064e-37,6.90556e-59,1.0e-18,True,3.22,40,120,0.15,24,../tables/atoms_m9.pkl
11,-163.339533688851427538639401813015467298,-163.33953368885142753863940181301546729922807171255125399726710059400316324893531,1.19984e-36,7.32174e-38,7.71762e-59,1.0e-18,True,3.89,40,120,0.15,24,../tables/atoms_m11.pkl
13,-171.9451757911155606081629301965862497414,-171.94517579111556060816293019658624974168862199436217204930986768940143809334975,2.78522e-37,2.07687e-37,2.84883e-59,1.0e-18,True,4.57,40,120,0.15,24,../tables/atoms_m13.pkl
15,-179.1899585805725790680971695295142991707,-179.18995858057257906809716952951429917044271135782564017411771542762803172485257,3.02954e-37,8.99253e-38,1.47685e-56,1.0e-18,True,5.26,40,120,0.15,24,../tables/atoms_m15.pkl
17,-185.4506331321376068783708542658476887221,-185.45063313213760687837085426584768872170652002292866788420278328676191357781544,3.52545e-37,1.25467e-37,2.15473e-54,1.0e-18,True,5.92,40,120,0.15,24,../tables/atoms_m17.pkl
19,-190.9657856308711925414660057110425891271,-190.96578563087119254146600571104258912638019233839702037239017663972231693856195,7.56401e-37,2.20598e-37,1.68346e-52,1.0e-18,True,6.64,40,120,0.15,24,../tables/atoms_m19.pkl
21,-195.8961279118449711214430066061203654871,-195.8961279118449711214430066061203654875049954797847176547597550440241108364431,4.15492e-37,1.369e-37,7.4307e-51,1.0e-18,True,7.32,40,120,0.15,24,../tables/atoms_m21.pkl
23,-200.3551445392011442454040772795533354232,-200.35514453920114424540407727955333542272021853300314531288513997008715627824565,5.18436e-37,7.02622e-38,1.65797e-49,1.0e-18,True,8.03,40,120,0.15,24,../tables/atoms_m23.pkl
25,-204.4260034384913044902578680966038148854,-204.42600343849130449025786809660381488585024636188833928640169586534846211475649,4.2396e-37,4.78601e-38,4.28997e-49,1.0e-18,True,8.74,40,120,0.15,24,../tables/atoms_m25.pkl
27,-208.1715090166593237625643578518240947816,-208.17150901665932376256435785182409478093976055119013485745095156741632921830452,6.23332e-37,5.32999e-38,1.69344e-46,1.0e-18,True,9.55,40,120,0.15,24,../tables/atoms_m27.pkl
29,-211.6402729916559251363012371745362990939,-211.64027299165592513630123717453629909411057082552630643167151195090397392904461,2.53884e-37,3.61595e-38,6.80733e-45,1.0e-18,True,10.28,40,120,0.15,24,../tables/atoms_m29.pkl
31,-214.870707338294004753327156174128279474,-214.87070733829400475332715617412827947337921059149184950520340092337417763760789,6.57426e-37,2.95112e-38,1.72191e-43,1.0e-18,True,10.93,40,120,0.15,24,../tables/atoms_m31.pkl
33,-217.8937019970538018569900290548968104656,-217.89370199705380185699002905489681046635574358080043929184267068517810378872609,8.0024e-37,5.08341e-38,3.27375e-42,1.0e-18,True,11.73,40,120,0.15,24,../tables/atoms_m33.pkl
35,-220.7344758221879949512870256466689528741,-220.73447582218799495128702564666895287351192344810952537319365257035979112280816,5.8358e-37,6.88383e-39,,1.0e-18,True,12.27,40,120,0.15,24,../tables/atoms_m35.pkl
37,-223.413889759766514707677857928060573311,-223.41388975976651470767785792806057331151204911022806241369692531849533104999007,5.59926e-37,1.02799e-37,,1.0e-18,True,12.95,40,120,0.15,24,../tables/atoms_m37.pkl
39,-225.9493997677791499592685193181404704484,-225.94939976777914995926851931814047044811813646223756102406142239316575389041402,2.56628e-37,2.54565e-37,,1.0e-18,True,14.07,40,120,0.15,24,../tables/atoms_m39.pkl
41,-228.3557621185590561922270098021582714385,-228.35576211855905619222700980215827143868266932911494623599248600926035590851507,1.46594e-37,4.55562e-38,,1.0e-18,True,14.86,40,120,0.15,24,../tables/atoms_m41.pkl
43,-230.6455646207008378339059145822393474442,-230.64556462070083783390591458223934744470246419202388701839706938853349720191473,4.83001e-37,2.39555e-37,,1.0e-18,True,14.97,40,120,0.15,24,../tables/atoms_m43.pkl
45,-232.8296329879271900996135609764653986878,-232.82963298792719009961356097646539869245142878253825082851940362561380849374114,4.6886e-36,2.59519e-37,,1.0e-18,True,16.19,40,120,0.15,24,../tables/atoms_m45.pkl
47,-234.9173460509199237938659871281173884066,-234.91734605091992379386598712811738843950978223049351617198072240590261234810827,3.29232e-35,3.8645e-38,,1.0e-18,True,16.27,40,120,0.15,24,../tables/atoms_m47.pkl
49,-236.9168833407562882483761872568854615685,-236.91688334075628824837618725688546178780376568547920852283835913313294146084777,2.19297e-34,1.52024e-37,,1.0e-18,True,16.99,40,120,0.15,24,../tables/atoms_m49.pkl
51,-238.8354217699807814798708155326520455209,-238.83542176998078147987081553265204685026889677331019342731952990140663547244358,1.32941e-33,2.63312e-37,1.713e-52,1.0e-18,True,17.76,40,120,0.15,24,../tables/atoms_m51.pkl
53,-240.6792934956305501707497531638161679145,-240.67929349563055017074975316381617544100293529434068286151823581038474186018403,7.52654e-33,1.35196e-37,,1.0e-18,True,18.38,40,120,0.15,24,../tables/atoms_m53.pkl
55,-242.4541138243885063944690790758059642107,-242.45411382438850639446907907580600416121935780541993381540901282934722098888173,3.99505e-32,1.20251e-37,,1.0e-18,True,19.0,40,120,0.15,24,../tables/atoms_m55.pkl
57,-244.1648857439440218791296297083255538238,-244.16488574394402187912962970832575366172530420313213232760366490646154455585015,1.99838e-31,2.98578e-37,,1.0e-18,True,19.74,40,120,0.15,24,../tables/atoms_m57.pkl
59,-245.8160860338394402278543394293294356,-245.81608603383944022785433942933038169728313206705811347824786386969749748687372,9.46097e-31,3.34608e-37,,1.0e-18,True,20.4,40,120,0.15,24,../tables/atoms_m59.pkl
61,-247.4117367246288852987472690431955498202,-247.41173672462888529874726904319980573500234411544627713395827362703260546486369,4.25591e-30,1.75798e-37,,1.0e-18,True,21.1,40,120,0.15,24,../tables/atoms_m61.pkl
63,-248.9554648030674029324999904321304579011,-248.95546480306740293249999043214871202802367604495562310025238777377695075844075,1.82541e-29,2.14752e-37,,1.0e-18,True,21.8,40,120,0.15,24,../tables/atoms_m63.pkl
65,-250.4505524129331604474195470292569314584,-250.45055241293316044741954702933181737058193316936217406053423821501560446782466,7.48859e-29,1.61085e-37,,1.0e-18,True,22.47,40,120,0.15,24,../tables/atoms_m65.pkl
67,-251.8999793136807267897509883665989493691,-251.89997931368072678975098836689361975932312957142109567074522627535560175625542,2.9467e-28,1.75569e-37,,1.0e-18,True,23.14,40,120,0.15,24,../tables/atoms_m67.pkl
69,-253.3064589889069673353429524381845409307,-253.3064589889069673353429524392995550742239358143627088625774258548606667755212,1.11501e-27,2.9883e-37,,1.0e-18,True,23.61,40,120,0.15,24,../tables/atoms_m69.pkl
71,-254.672469512782986660482532234962611169,-254.67246951278298666048253223902929056527662307209137591601184627560749050958163,4.06668e-27,2.94033e-38,4.723e-46,1.0e-18,True,24.38,40,120,0.15,24,../tables/atoms_m71.pkl
73,-256.0002800631114463817598707583162594558,-256.0002800631114463817598707726425424413212775379516931316593403552161976322529,1.43263e-26,9.59212e-38,,1.0e-18,True,25.11,40,120,0.15,24,../tables/atoms_m73.pkl
75,-257.2919737985418189183006128820982029107,-257.2919737985418189183006129309409467327645443237960019525363232384800108906451,4.88427e-26,6.04705e-38,,1.0e-18,True,25.68,40,120,0.15,24,../tables/atoms_m75.pkl
77,-258.5494676830379184021315587280388625091,-258.54946768303791840213155888947766120774407415837250059808458126985329404537512,1.61439e-25,4.78714e-38,,1.0e-18,True,26.4,40,120,0.15,24,../tables/atoms_m77.pkl
79,-259.7745297343171736435021404337044135456,-259.77452973431717364350214095186304075178850682628166765146874181097674596937262,5.18159e-25,6.79959e-38,,1.0e-18,True,27.1,40,120,0.15,24,../tables/atoms_m79.pkl
81,-260.9687940882415824205496954836383824913,-260.96879408824158242054969710102574028416628264563517553139359732740044021964449,1.61739e-24,9.94212e-38,,1.0e-18,True,27.85,40,120,0.15,24,../tables/atoms_m81.pkl
83,-262.1337742032045701598600350817146520406,-262.13377420320457015986003999827268517648647894482520765196728890466102603814753,4.91656e-24,3.96754e-38,,1.0e-18,True,29.08,40,120,0.15,24,../tables/atoms_m83.pkl
85,-263.2708744737651540660050274961779782139,-263.27087447376515406600504206949226673214603134440913305087038136311772183411964,1.45733e-23,1.6216e-37,,1.0e-18,True,29.09,40,120,0.15,24,../tables/atoms_m85.pkl
87,-264.381400478335806036076678348527452738,-264.38140047833580603607672052003706684536856952406316643610736974557266865101089,4.21715e-23,2.88829e-38,,1.0e-18,True,29.82,40,120,0.15,24,../tables/atoms_m87.pkl
89,-265.4665680494837911718140101741707367426,-265.46656804948379117181412944125507006421228778914766177627275692919738848190545,1.19267e-22,1.59632e-37,,1.0e-18,True,30.59,40,120,0.15,24,../tables/atoms_m89.pkl
91,-266.5275113256933190079368253599668210394,-266.52751132569331900793715535434511699637055346725551552967837227350055635388465,3.29994e-22,1.77211e-39,3.487e-41,1.0e-18,True,31.4,40,120,0.15,24,../tables/atoms_m91.pkl


==> anc/eval/reproduce_tableI_all.runlog.json <==
{
  "generated_utc": "2026-07-17T20:38:29.326668+00:00",
  "script": "reproduce_tableI.py",
  "config": {
    "dps": 40,
    "JD": 120,
    "JMAX": 48,
    "MMAX": 48,
    "radius": "0.15",
    "K": 24,
    "nproc": 10,
    "floor_factor": 10.0
  },
  "evaluator": "chi_eval_ext.py",
  "qsc_csv": "../tables/intercepts_check.csv",
  "mpmath_version": "1.3.0",
  "python_version": "3.14.4",
  "spins": [
    3,
    5,
    7,
    9,
    11,
    13,
    15,
    17,
    19,
    21,
    23,
    25,
    27,
    29,
    31,
    33,
    35,
    37,
    39,
    41,
    43,
    45,
    47,
    49,
    51,
    53,
    55,
    57,
    59,
    61,
    63,
    65,
    67,
    69,
    71,
    73,
    75,
    77,
    79,
    81,
    83,
    85,
    87,
    89,
    91
  ],
  "run_meta": {
    "argv": [
      "--all",
      "--dps",
      "40",
      "--K",
      "24",
      "--jd",
      "120",
      "--tol",
      "1e-18",
      "--nproc",
      "10"
    ],
    "selection": "all: n>=3 with table+QSC row",
    "tol_requested": "1e-18"
  },
  "results": [
    {
      "n": 3,
      "chi_thiswork": "-83.7005578698906100963964546851512035761",
      "chi_qsc": "-83.70055786989061009639647475366864874793716249079389414037214136720864783610622",
      "abs_diff": "2.00685e-23",
      "im_abs": "1.3258e-37",
      "ref_residual": "1.99672e-49",
      "floor": "1.0e-18",
      "elapsed_s": 0.89,
      "pass": true,
      "table": "../tables/atoms_m3.pkl",
      "qsc_source": "AGS .mx g^6/4 (exact)"
    },
    {
      "n": 5,
      "chi_thiswork": "-118.821119619223991811602668433604432245",
      "chi_qsc": "-118.82111961922399181160266843385221046850174509933968219519620771753783439939371",
      "abs_diff": "2.47778e-28",
      "im_abs": "3.72383e-37",
      "ref_residual": "1.7848e-58",
      "floor": "1.0e-18",
      "elapsed_s": 1.43,
      "pass": true,
      "table": "../tables/atoms_m5.pkl",
      "qsc_source": "AGS .mx g^6/4 (exact)"
    },
    {
      "n": 7,
      "chi_thiswork": "-138.85294550966036838404739217653443983",
      "chi_qsc": "-138.85294550966036838404739217653452922033401926837864140985013696479150867256464",
      "abs_diff": "8.93904e-32",
      "im_abs": "1.28559e-37",
      "ref_residual": "6.90451e-59",
      "floor": "1.0e-18",
      "elapsed_s": 1.97,
      "pass": true,
      "table": "../tables/atoms_m7.pkl",
      "qsc_source": "AGS .mx g^6/4 (exact)"
    },
    {
      "n": 9,
      "chi_thiswork": "-152.7260619906329193602621312841635658467",
      "chi_qsc": "-152.72606199063291936026213128416356604719484224817739655928825059302934576749434",
      "abs_diff": "2.00502e-34",
      "im_abs": "2.62064e-37",
      "ref_residual": "6.90556e-59",
      "floor": "1.0e-18",
      "elapsed_s": 3.22,
      "pass": true,
      "table": "../tables/atoms_m9.pkl",
      "qsc_source": "AGS .mx g^6/4 (exact)"
    },
    {
      "n": 11,
      "chi_thiswork": "-163.339533688851427538639401813015467298",
      "chi_qsc": "-163.33953368885142753863940181301546729922807171255125399726710059400316324893531",
      "abs_diff": "1.19984e-36",
      "im_abs": "7.32174e-38",
      "ref_residual": "7.71762e-59",
      "floor": "1.0e-18",
      "elapsed_s": 3.89,
      "pass": true,
      "table": "../tables/atoms_m11.pkl",
      "qsc_source": "AGS .mx g^6/4 (exact)"
    },
    {
      "n": 13,
      "chi_thiswork": "-171.9451757911155606081629301965862497414",
      "chi_qsc": "-171.94517579111556060816293019658624974168862199436217204930986768940143809334975",
      "abs_diff": "2.78522e-37",
      "im_abs": "2.07687e-37",
      "ref_residual": "2.84883e-59",
      "floor": "1.0e-18",
      "elapsed_s": 4.57,
      "pass": true,
      "table": "../tables/atoms_m13.pkl",
      "qsc_source": "AGS .mx g^6/4 (exact)"
    },
    {
      "n": 15,
      "chi_thiswork": "-179.1899585805725790680971695295142991707",
      "chi_qsc": "-179.18995858057257906809716952951429917044271135782564017411771542762803172485257",
      "abs_diff": "3.02954e-37",
      "im_abs": "8.99253e-38",
      "ref_residual": "1.47685e-56",
      "floor": "1.0e-18",
      "elapsed_s": 5.26,
      "pass": true,
      "table": "../tables/atoms_m15.pkl",
      "qsc_source": "AGS .mx g^6/4 (exact)"
    },
    {
      "n": 17,
      "chi_thiswork": "-185.4506331321376068783708542658476887221",
      "chi_qsc": "-185.45063313213760687837085426584768872170652002292866788420278328676191357781544",
      "abs_diff": "3.52545e-37",
      "im_abs": "1.25467e-37",
      "ref_residual": "2.15473e-54",
      "floor": "1.0e-18",
      "elapsed_s": 5.92,
      "pass": true,
      "table": "../tables/atoms_m17.pkl",
      "qsc_source": "AGS .mx g^6/4 (exact)"
    },
    {
      "n": 19,
      "chi_thiswork": "-190.9657856308711925414660057110425891271",
      "chi_qsc": "-190.96578563087119254146600571104258912638019233839702037239017663972231693856195",
      "abs_diff": "7.56401e-37",
      "im_abs": "2.20598e-37",
      "ref_residual": "1.68346e-52",
      "floor": "1.0e-18",
      "elapsed_s": 6.64,
      "pass": true,
      "table": "../tables/atoms_m19.pkl",
      "qsc_source": "AGS .mx g^6/4 (exact)"
    },
    {
      "n": 21,
      "chi_thiswork": "-195.8961279118449711214430066061203654871",
      "chi_qsc": "-195.8961279118449711214430066061203654875049954797847176547597550440241108364431",
      "abs_diff": "4.15492e-37",
      "im_abs": "1.369e-37",
      "ref_residual": "7.4307e-51",
      "floor": "1.0e-18",
      "elapsed_s": 7.32,
      "pass": true,
      "table": "../tables/atoms_m21.pkl",
      "qsc_source": "AGS .mx g^6/4 (exact)"
    },
    {
      "n": 23,
      "chi_thiswork": "-200.3551445392011442454040772795533354232",
      "chi_qsc": "-200.35514453920114424540407727955333542272021853300314531288513997008715627824565",
      "abs_diff": "5.18436e-37",
      "im_abs": "7.02622e-38",
      "ref_residual": "1.65797e-49",
      "floor": "1.0e-18",
      "elapsed_s": 8.03,
      "pass": true,
      "table": "../tables/atoms_m23.pkl",
      "qsc_source": "AGS .mx g^6/4 (exact)"
    },
    {
      "n": 25,
      "chi_thiswork": "-204.4260034384913044902578680966038148854",
      "chi_qsc": "-204.42600343849130449025786809660381488585024636188833928640169586534846211475649",
      "abs_diff": "4.2396e-37",
      "im_abs": "4.78601e-38",
      "ref_residual": "4.28997e-49",
      "floor": "1.0e-18",
      "elapsed_s": 8.74,
      "pass": true,
      "table": "../tables/atoms_m25.pkl",
      "qsc_source": "AGS .mx g^6/4 (exact)"
    },
    {
      "n": 27,
      "chi_thiswork": "-208.1715090166593237625643578518240947816",
      "chi_qsc": "-208.17150901665932376256435785182409478093976055119013485745095156741632921830452",
      "abs_diff": "6.23332e-37",
      "im_abs": "5.32999e-38",
      "ref_residual": "1.69344e-46",
      "floor": "1.0e-18",
      "elapsed_s": 9.55,
      "pass": true,
      "table": "../tables/atoms_m27.pkl",
      "qsc_source": "AGS .mx g^6/4 (exact)"
    },
    {
      "n": 29,
      "chi_thiswork": "-211.6402729916559251363012371745362990939",
      "chi_qsc": "-211.64027299165592513630123717453629909411057082552630643167151195090397392904461",
      "abs_diff": "2.53884e-37",
      "im_abs": "3.61595e-38",
      "ref_residual": "6.80733e-45",
      "floor": "1.0e-18",
      "elapsed_s": 10.28,
      "pass": true,
      "table": "../tables/atoms_m29.pkl",
      "qsc_source": "AGS .mx g^6/4 (exact)"
    },
    {
      "n": 31,
      "chi_thiswork": "-214.870707338294004753327156174128279474",
      "chi_qsc": "-214.87070733829400475332715617412827947337921059149184950520340092337417763760789",
      "abs_diff": "6.57426e-37",
      "im_abs": "2.95112e-38",
      "ref_residual": "1.72191e-43",
      "floor": "1.0e-18",
      "elapsed_s": 10.93,
      "pass": true,
      "table": "../tables/atoms_m31.pkl",
      "qsc_source": "AGS .mx g^6/4 (exact)"
    },
    {
      "n": 33,
      "chi_thiswork": "-217.8937019970538018569900290548968104656",
      "chi_qsc": "-217.89370199705380185699002905489681046635574358080043929184267068517810378872609",
      "abs_diff": "8.0024e-37",
      "im_abs": "5.08341e-38",
      "ref_residual": "3.27375e-42",
      "floor": "1.0e-18",
      "elapsed_s": 11.73,
      "pass": true,
      "table": "../tables/atoms_m33.pkl",
      "qsc_source": "AGS .mx g^6/4 (exact)"
    },
    {
      "n": 35,
      "chi_thiswork": "-220.7344758221879949512870256466689528741",
      "chi_qsc": "-220.73447582218799495128702564666895287351192344810952537319365257035979112280816",
      "abs_diff": "5.8358e-37",
      "im_abs": "6.88383e-39",
      "ref_residual": "",
      "floor": "1.0e-18",
      "elapsed_s": 12.27,
      "pass": true,
      "table": "../tables/atoms_m35.pkl",
      "qsc_source": "AGS .mx g^6/4 (exact)"
    },
    {
      "n": 37,
      "chi_thiswork": "-223.413889759766514707677857928060573311",
      "chi_qsc": "-223.41388975976651470767785792806057331151204911022806241369692531849533104999007",
      "abs_diff": "5.59926e-37",
      "im_abs": "1.02799e-37",
      "ref_residual": "",
      "floor": "1.0e-18",
      "elapsed_s": 12.95,
      "pass": true,
      "table": "../tables/atoms_m37.pkl",
      "qsc_source": "AGS .mx g^6/4 (exact)"
    },
    {
      "n": 39,
      "chi_thiswork": "-225.9493997677791499592685193181404704484",
      "chi_qsc": "-225.94939976777914995926851931814047044811813646223756102406142239316575389041402",
      "abs_diff": "2.56628e-37",
      "im_abs": "2.54565e-37",
      "ref_residual": "",
      "floor": "1.0e-18",
      "elapsed_s": 14.07,
      "pass": true,
      "table": "../tables/atoms_m39.pkl",
      "qsc_source": "AGS .mx g^6/4 (exact)"
    },
    {
      "n": 41,
      "chi_thiswork": "-228.3557621185590561922270098021582714385",
      "chi_qsc": "-228.35576211855905619222700980215827143868266932911494623599248600926035590851507",
      "abs_diff": "1.46594e-37",
      "im_abs": "4.55562e-38",
      "ref_residual": "",
      "floor": "1.0e-18",
      "elapsed_s": 14.86,
      "pass": true,
      "table": "../tables/atoms_m41.pkl",
      "qsc_source": "AGS .mx g^6/4 (exact)"
    },
    {
      "n": 43,
      "chi_thiswork": "-230.6455646207008378339059145822393474442",
      "chi_qsc": "-230.64556462070083783390591458223934744470246419202388701839706938853349720191473",
      "abs_diff": "4.83001e-37",
      "im_abs": "2.39555e-37",
      "ref_residual": "",
      "floor": "1.0e-18",
      "elapsed_s": 14.97,
      "pass": true,
      "table": "../tables/atoms_m43.pkl",
      "qsc_source": "AGS .mx g^6/4 (exact)"
    },
    {
      "n": 45,
      "chi_thiswork": "-232.8296329879271900996135609764653986878",
      "chi_qsc": "-232.82963298792719009961356097646539869245142878253825082851940362561380849374114",
      "abs_diff": "4.6886e-36",
      "im_abs": "2.59519e-37",
      "ref_residual": "",
      "floor": "1.0e-18",
      "elapsed_s": 16.19,
      "pass": true,
      "table": "../tables/atoms_m45.pkl",
      "qsc_source": "AGS .mx g^6/4 (exact)"
    },
    {
      "n": 47,
      "chi_thiswork": "-234.9173460509199237938659871281173884066",
      "chi_qsc": "-234.91734605091992379386598712811738843950978223049351617198072240590261234810827",
      "abs_diff": "3.29232e-35",
      "im_abs": "3.8645e-38",
      "ref_residual": "",
      "floor": "1.0e-18",
      "elapsed_s": 16.27,
      "pass": true,
      "table": "../tables/atoms_m47.pkl",
      "qsc_source": "AGS .mx g^6/4 (exact)"
    },
    {
      "n": 49,
      "chi_thiswork": "-236.9168833407562882483761872568854615685",
      "chi_qsc": "-236.91688334075628824837618725688546178780376568547920852283835913313294146084777",
      "abs_diff": "2.19297e-34",
      "im_abs": "1.52024e-37",
      "ref_residual": "",
      "floor": "1.0e-18",
      "elapsed_s": 16.99,
      "pass": true,
      "table": "../tables/atoms_m49.pkl",
      "qsc_source": "AGS .mx g^6/4 (exact)"
    },
    {
      "n": 51,
      "chi_thiswork": "-238.8354217699807814798708155326520455209",
      "chi_qsc": "-238.83542176998078147987081553265204685026889677331019342731952990140663547244358",
      "abs_diff": "1.32941e-33",
      "im_abs": "2.63312e-37",
      "ref_residual": "1.713e-52",
      "floor": "1.0e-18",
      "elapsed_s": 17.76,
      "pass": true,
      "table": "../tables/atoms_m51.pkl",
      "qsc_source": "AGS .mx g^6/4 (exact)"
    },
    {
      "n": 53,
      "chi_thiswork": "-240.6792934956305501707497531638161679145",
      "chi_qsc": "-240.67929349563055017074975316381617544100293529434068286151823581038474186018403",
      "abs_diff": "7.52654e-33",
      "im_abs": "1.35196e-37",
      "ref_residual": "",
      "floor": "1.0e-18",
      "elapsed_s": 18.38,
      "pass": true,
      "table": "../tables/atoms_m53.pkl",
      "qsc_source": "AGS .mx g^6/4 (exact)"
    },
    {
      "n": 55,
      "chi_thiswork": "-242.4541138243885063944690790758059642107",
      "chi_qsc": "-242.45411382438850639446907907580600416121935780541993381540901282934722098888173",
      "abs_diff": "3.99505e-32",
      "im_abs": "1.20251e-37",
      "ref_residual": "",
      "floor": "1.0e-18",
      "elapsed_s": 19.0,
      "pass": true,
      "table": "../tables/atoms_m55.pkl",
      "qsc_source": "AGS .mx g^6/4 (exact)"
    },
    {
      "n": 57,
      "chi_thiswork": "-244.1648857439440218791296297083255538238",
      "chi_qsc": "-244.16488574394402187912962970832575366172530420313213232760366490646154455585015",
      "abs_diff": "1.99838e-31",
      "im_abs": "2.98578e-37",
      "ref_residual": "",
      "floor": "1.0e-18",
      "elapsed_s": 19.74,
      "pass": true,
      "table": "../tables/atoms_m57.pkl",
      "qsc_source": "AGS .mx g^6/4 (exact)"
    },
    {
      "n": 59,
      "chi_thiswork": "-245.8160860338394402278543394293294356",
      "chi_qsc": "-245.81608603383944022785433942933038169728313206705811347824786386969749748687372",
      "abs_diff": "9.46097e-31",
      "im_abs": "3.34608e-37",
      "ref_residual": "",
      "floor": "1.0e-18",
      "elapsed_s": 20.4,
      "pass": true,
      "table": "../tables/atoms_m59.pkl",
      "qsc_source": "AGS .mx g^6/4 (exact)"
    },
    {
      "n": 61,
      "chi_thiswork": "-247.4117367246288852987472690431955498202",
      "chi_qsc": "-247.41173672462888529874726904319980573500234411544627713395827362703260546486369",
      "abs_diff": "4.25591e-30",
      "im_abs": "1.75798e-37",
      "ref_residual": "",
      "floor": "1.0e-18",
      "elapsed_s": 21.1,
      "pass": true,
      "table": "../tables/atoms_m61.pkl",
      "qsc_source": "AGS .mx g^6/4 (exact)"
    },
    {
      "n": 63,
      "chi_thiswork": "-248.9554648030674029324999904321304579011",
      "chi_qsc": "-248.95546480306740293249999043214871202802367604495562310025238777377695075844075",
      "abs_diff": "1.82541e-29",
      "im_abs": "2.14752e-37",
      "ref_residual": "",
      "floor": "1.0e-18",
      "elapsed_s": 21.8,
      "pass": true,
      "table": "../tables/atoms_m63.pkl",
      "qsc_source": "AGS .mx g^6/4 (exact)"
    },
    {
      "n": 65,
      "chi_thiswork": "-250.4505524129331604474195470292569314584",
      "chi_qsc": "-250.45055241293316044741954702933181737058193316936217406053423821501560446782466",
      "abs_diff": "7.48859e-29",
      "im_abs": "1.61085e-37",
      "ref_residual": "",
      "floor": "1.0e-18",
      "elapsed_s": 22.47,
      "pass": true,
      "table": "../tables/atoms_m65.pkl",
      "qsc_source": "AGS .mx g^6/4 (exact)"
    },
    {
      "n": 67,
      "chi_thiswork": "-251.8999793136807267897509883665989493691",
      "chi_qsc": "-251.89997931368072678975098836689361975932312957142109567074522627535560175625542",
      "abs_diff": "2.9467e-28",
      "im_abs": "1.75569e-37",
      "ref_residual": "",
      "floor": "1.0e-18",
      "elapsed_s": 23.14,
      "pass": true,
      "table": "../tables/atoms_m67.pkl",
      "qsc_source": "AGS .mx g^6/4 (exact)"
    },
    {
      "n": 69,
      "chi_thiswork": "-253.3064589889069673353429524381845409307",
      "chi_qsc": "-253.3064589889069673353429524392995550742239358143627088625774258548606667755212",
      "abs_diff": "1.11501e-27",
      "im_abs": "2.9883e-37",
      "ref_residual": "",
      "floor": "1.0e-18",
      "elapsed_s": 23.61,
      "pass": true,
      "table": "../tables/atoms_m69.pkl",
      "qsc_source": "AGS .mx g^6/4 (exact)"
    },
    {
      "n": 71,
      "chi_thiswork": "-254.672469512782986660482532234962611169",
      "chi_qsc": "-254.67246951278298666048253223902929056527662307209137591601184627560749050958163",
      "abs_diff": "4.06668e-27",
      "im_abs": "2.94033e-38",
      "ref_residual": "4.723e-46",
      "floor": "1.0e-18",
      "elapsed_s": 24.38,
      "pass": true,
      "table": "../tables/atoms_m71.pkl",
      "qsc_source": "AGS .mx g^6/4 (exact)"
    },
    {
      "n": 73,
      "chi_thiswork": "-256.0002800631114463817598707583162594558",
      "chi_qsc": "-256.0002800631114463817598707726425424413212775379516931316593403552161976322529",
      "abs_diff": "1.43263e-26",
      "im_abs": "9.59212e-38",
      "ref_residual": "",
      "floor": "1.0e-18",
      "elapsed_s": 25.11,
      "pass": true,
      "table": "../tables/atoms_m73.pkl",
      "qsc_source": "AGS .mx g^6/4 (exact)"
    },
    {
      "n": 75,
      "chi_thiswork": "-257.2919737985418189183006128820982029107",
      "chi_qsc": "-257.2919737985418189183006129309409467327645443237960019525363232384800108906451",
      "abs_diff": "4.88427e-26",
      "im_abs": "6.04705e-38",
      "ref_residual": "",
      "floor": "1.0e-18",
      "elapsed_s": 25.68,
      "pass": true,
      "table": "../tables/atoms_m75.pkl",
      "qsc_source": "AGS .mx g^6/4 (exact)"
    },
    {
      "n": 77,
      "chi_thiswork": "-258.5494676830379184021315587280388625091",
      "chi_qsc": "-258.54946768303791840213155888947766120774407415837250059808458126985329404537512",
      "abs_diff": "1.61439e-25",
      "im_abs": "4.78714e-38",
      "ref_residual": "",
      "floor": "1.0e-18",
      "elapsed_s": 26.4,
      "pass": true,
      "table": "../tables/atoms_m77.pkl",
      "qsc_source": "AGS .mx g^6/4 (exact)"
    },
    {
      "n": 79,
      "chi_thiswork": "-259.7745297343171736435021404337044135456",
      "chi_qsc": "-259.77452973431717364350214095186304075178850682628166765146874181097674596937262",
      "abs_diff": "5.18159e-25",
      "im_abs": "6.79959e-38",
      "ref_residual": "",
      "floor": "1.0e-18",
      "elapsed_s": 27.1,
      "pass": true,
      "table": "../tables/atoms_m79.pkl",
      "qsc_source": "AGS .mx g^6/4 (exact)"
    },
    {
      "n": 81,
      "chi_thiswork": "-260.9687940882415824205496954836383824913",
      "chi_qsc": "-260.96879408824158242054969710102574028416628264563517553139359732740044021964449",
      "abs_diff": "1.61739e-24",
      "im_abs": "9.94212e-38",
      "ref_residual": "",
      "floor": "1.0e-18",
      "elapsed_s": 27.85,
      "pass": true,
      "table": "../tables/atoms_m81.pkl",
      "qsc_source": "AGS .mx g^6/4 (exact)"
    },
    {
      "n": 83,
      "chi_thiswork": "-262.1337742032045701598600350817146520406",
      "chi_qsc": "-262.13377420320457015986003999827268517648647894482520765196728890466102603814753",
      "abs_diff": "4.91656e-24",
      "im_abs": "3.96754e-38",
      "ref_residual": "",
      "floor": "1.0e-18",
      "elapsed_s": 29.08,
      "pass": true,
      "table": "../tables/atoms_m83.pkl",
      "qsc_source": "AGS .mx g^6/4 (exact)"
    },
    {
      "n": 85,
      "chi_thiswork": "-263.2708744737651540660050274961779782139",
      "chi_qsc": "-263.27087447376515406600504206949226673214603134440913305087038136311772183411964",
      "abs_diff": "1.45733e-23",
      "im_abs": "1.6216e-37",
      "ref_residual": "",
      "floor": "1.0e-18",
      "elapsed_s": 29.09,
      "pass": true,
      "table": "../tables/atoms_m85.pkl",
      "qsc_source": "AGS .mx g^6/4 (exact)"
    },
    {
      "n": 87,
      "chi_thiswork": "-264.381400478335806036076678348527452738",
      "chi_qsc": "-264.38140047833580603607672052003706684536856952406316643610736974557266865101089",
      "abs_diff": "4.21715e-23",
      "im_abs": "2.88829e-38",
      "ref_residual": "",
      "floor": "1.0e-18",
      "elapsed_s": 29.82,
      "pass": true,
      "table": "../tables/atoms_m87.pkl",
      "qsc_source": "AGS .mx g^6/4 (exact)"
    },
    {
      "n": 89,
      "chi_thiswork": "-265.4665680494837911718140101741707367426",
      "chi_qsc": "-265.46656804948379117181412944125507006421228778914766177627275692919738848190545",
      "abs_diff": "1.19267e-22",
      "im_abs": "1.59632e-37",
      "ref_residual": "",
      "floor": "1.0e-18",
      "elapsed_s": 30.59,
      "pass": true,
      "table": "../tables/atoms_m89.pkl",
      "qsc_source": "AGS .mx g^6/4 (exact)"
    },
    {
      "n": 91,
      "chi_thiswork": "-266.5275113256933190079368253599668210394",
      "chi_qsc": "-266.52751132569331900793715535434511699637055346725551552967837227350055635388465",
      "abs_diff": "3.29994e-22",
      "im_abs": "1.77211e-39",
      "ref_residual": "3.487e-41",
      "floor": "1.0e-18",
      "elapsed_s": 31.4,
      "pass": true,
      "table": "../tables/atoms_m91.pkl",
      "qsc_source": "AGS .mx g^6/4 (exact)"
    }
  ],
  "overall_pass": true
}

==> anc/gate/build_from_rules.py <==
"""Build the atom table for chi_2 FROM THE RULES ALONE (no tabulated coefficient),
in the JSON format the included evaluator reads."""
import os as _os, sys as _sys
# Resolve the ancillary root whether this copy sits in anc/gate/ inside the release
# payload or in a development mirror whose ancillary tree is anc_canonical/anc/.
_HERE = _os.path.dirname(_os.path.abspath(__file__))
_ANC = _os.path.dirname(_HERE)
if not _os.path.isfile(_os.path.join(_ANC, 'anc_closed_form.py')):
    _alt = _os.path.join(_ANC, 'anc_canonical', 'anc')
    if _os.path.isfile(_os.path.join(_alt, 'anc_closed_form.py')):
        _ANC = _alt
_sys.path.insert(0, _ANC)
def _tbl(n):     return _os.path.join(_ANC, 'tables',  'atoms_m%d.pkl' % n)
def _catalog():  return _os.path.join(_ANC, 'catalog', 'catalog.json')
def _kernels():  return _os.path.join(_ANC, 'kernels', 'kernels_ext.json')
import json, ast, sys
from fractions import Fraction as F
import anc_closed_form as CF

# The finite nested sums are tabulated to a length taken FROM THE REQUEST, not
# from a constant.  A hard-coded ceiling is a silent spin limit: the ladder of
# spin n needs S_v(N) up to N = n-2, so any fixed NMAX turns into a wrong answer
# or an IndexError at the first spin past it, with nothing in the output saying
# which.  set_nmax() is called with the largest requested spin before the build
# and Sw() grows the tables again if anything asks for more.
NMAX=0
_t={}
def set_nmax(N):
    """size (or resize) the finite-sum tables; safe to call repeatedly."""
    global NMAX
    N=max(int(N),1)
    if N>NMAX:
        NMAX=N; _t.clear()          # rebuilt at the new length on next use
def Stab(v):
    v=tuple(v)
    r=_t.get(v)
    if r is not None: return r
    if not v: r=[F(1)]*(NMAX+1)
    else:
        inner=Stab(v[1:]) if v[1:] else None
        a=v[0]; sg=-1 if a<0 else 1; p=abs(a)
        r=[F(0)]*(NMAX+1); acc=F(0)
        for i in range(1,NMAX+1):
            acc+=F(sg**i,i**p)*(inner[i] if inner is not None else F(1)); r[i]=acc
    _t[v]=r; return r
def Sw(v,N):
    if N>NMAX: set_nmax(N)
    return Stab(v)[N] if N>0 else (F(1) if not v else F(0))
_sm2=[F(0)]
def Sm2(a):
    while len(_sm2)<=a: i=len(_sm2); _sm2.append(_sm2[-1]+F((-1)**i,i*i))
    return _sm2[a] if a>0 else F(0)
def weights(n,k):
    ap,am=k+n-1,-k; e=F((-1)**k)
    return {'1':F(1),'(-1)^k*1':e,'(-1)^k*S1p':e*CF.S1(ap),'(-1)^k*S1m':e*CF.S1(am),
            '(-1)^k*S1min':e*CF.S1(min(ap,am)),'(-1)^k*S2p':e*CF.S2(ap),'(-1)^k*Sm2p':e*Sm2(ap)}
cat=json.load(open(_catalog()))
NREF=91
SLOTS=[]   # (shape, monomial, kind, payload, support_offset_or_None)
for s in cat['closing_slots']:
    sh=ast.literal_eval(s['shape']); lo=s['k_support'][0]
    off = None if lo==1 else lo+(NREF-1)
    SLOTS.append((sh,s['monomial'],'closing',{k:F(v) for k,v in s['coefficients'].items()},off))
EXC={('BA',0,(),((0,1),),1):CF.c_BA_01_1,('BA',0,(),((0,2),),1):CF.c_BA_02_1,
     ('BA',1,(),((0,1),),2):CF.c_BA_11_2,('BA',1,(),((0,2),),1):CF.c_BA_12_1,
     ('R',3):CF.K_R3}
for sh,fn in EXC.items(): SLOTS.append((sh,'()','exc_nested',fn,0))
BA_BY_Q={}
for sh,mon,kind,pay,off in SLOTS:
    if sh[0]=='BA' and mon=='()': BA_BY_Q.setdefault(sh[-1],[]).append((sh,kind,pay))
def coeff(sh,mon,kind,pay,n,k):
    if kind=='exc_nested': return pay(n,k)
    w=weights(n,k); return sum(c*w[nm] for nm,c in pay.items())
MONOUT={'()':[], 'pi2':['pi2'], 'z3':['z3']}
def build(n):
    set_nmax(n)                       # the ladder of spin n reaches N = n-2
    pre={}
    for q,lst in BA_BY_Q.items():
        for (sh,kind,pay) in lst:
            pre[sh]={k:coeff(sh,'()',kind,pay,n,k) for k in range(-(n-1),1)}
    def K_reg(q,m):
        t=F(0)
        for (sh,kind,pay) in BA_BY_Q.get(q,[]):
            sg=-1 if sh[1]==1 else 1; v=sh[2]; dn=sh[3]; row=pre[sh]
            for N in range(1,n-m):
                c=row.get(-m-N)
                if not c: continue
                den=F(1)
                for (d,p) in dn: den*=F((N+d)**p)
                t+=c*F(sg**N)*Sw(v,N)/den
        return -t
    acc={}
    for sh,mon,kind,pay,off in SLOTS:
        ks=[1] if off is None else range(-(n-1)+off,1)
        for k in ks:
            c=coeff(sh,mon,kind,pay,n,k)
            if c: acc.setdefault((sh,k),{})[mon]=c
    for q in (1,2):                       # K_R1, K_R2 from ladder regularity
        for m in range(0,n-1):
            c=K_reg(q,m)
            if c: acc.setdefault((('R',q),-m),{})['()']=c
    out=[]
    for (sh,k),mons in acc.items():
        key=['R',k,sh[1]] if sh[0]=='R' else ['BA',sh[1],list(sh[2]),[list(x) for x in sh[3]],k,sh[4]]
        out.append({'key':key,'coef':[[MONOUT[m],str(c.numerator),str(c.denominator)] for m,c in mons.items()]})
    return out
if __name__=='__main__':
    spins=[int(x) for x in sys.argv[1:]] or [3,5,9,15,21,31]
    bad=[n for n in spins if n<1 or n%2==0]
    if bad:
        print("odd spins n >= 1 only; refused: %s" % bad); sys.exit(2)
    set_nmax(max(spins))
    atoms={str(n):build(n) for n in spins}
    # n=1 boundary block is supplied, not derived -- carry it over verbatim
    src=json.load(open(_os.path.join(_ANC,'eval','atoms_odd_n1_33.json')))
    atoms['1']=src['atoms']['1']
    json.dump({'meta':dict(src['meta'],description='REBUILT FROM RULES ALONE'),'atoms':atoms},
              open(_os.path.join(_os.getcwd(),'atoms_from_rules.json'),'w'))
    # compare, exactly, against the included table wherever one is available
    bad=0; cmp_n=0; skipped=[]
    for n in spins:
        # membership FIRST: the reference JSON stops at n=33, and a lookup
        # before the test raises KeyError at the first spin past the end
        # instead of reporting that there is nothing there to compare against.
        have = str(n) in src['atoms']
        ref = f"included: {len(src['atoms'][str(n)])}" if have else "no reference table at this spin"
        print(f"  n={n:>3}: {len(atoms[str(n)])} atoms built from rules ({ref})")
        if not have:
            skipped.append(n); continue
        def norm(entries):
            d={}
            for e in entries:
                for mon,num,den in e['coef']:
                    d[(json.dumps(e['key']),json.dumps(mon))]=F(int(num),int(den))
            return d
        a=norm(atoms[str(n)]); b=norm(src['atoms'][str(n)])
        cmp_n+=1
        miss=[k for k in set(a)|set(b) if a.get(k)!=b.get(k)]
        if miss:
            bad+=len(miss)
            print(f"      MISMATCH at n={n}: {len(miss)} entries, first {miss[:3]}")
        else:
            print(f"      n={n}: {len(a)} coefficients agree exactly with the included table")
    if bad:
        print("FAILED"); sys.exit(1)
    print(f"compared against the included table at {cmp_n} spins, 0 mismatches")
    if skipped:
        print(f"built with no reference table to compare against at {len(skipped)} spins: {skipped}")


==> anc/gate/gate_compact.py <==
#!/usr/bin/env python3
r"""gate_compact.py -- execute the PRINTED compact equation and compare it, in
exact rational arithmetic, against the stored per-spin atom tables.

WHY THIS GATE EXISTS
====================
Every other check works at the level of the raw coefficient arrays: the other
programs in anc/gate/ compare rules against tables, the evaluators assemble
chi_2 from the atom tables, and the collapse programs test the projected
residual.  None of them ever executes the compact equation the paper actually
prints.  This one does, and only that.

THE TWO SIDES, AND WHY THEY ARE INDEPENDENT
===========================================
LEFT  (printed).  Eq. (3.2) says F_n(z) is a prefactor plus sum_a c_a A_a(z).
      Eq. (3.3) rewrites that sum as four ladder sums, one merged single-rung
      term and K_res, and Eq. (5.2) gives K_res.  This side expands those
      printed displays back into the atom basis.  Everything numeric in it is
      read out of the manuscript sources at run time by texbind.py:

        Eq. (3.3)  term inventory and prefactors  sec_closedform.tex
        App. E.2   G_1, Phi, D_+, D_-, D_min      _tab_funcs.tex
        Eq. (5.2)  which kernel multiplies which atom   sec_residual.tex
        Eq. (5.10) K_R3 in closed form                  sec_residual.tex
        Eq. (5.16) (5.17) (5.18) (5.19) (5.11) (5.13)   sec_residual.tex
        Eq. (5.9)  regularity, which fixes K_R1 and K_R2 sec_residual.tex
        Table 3    the forty closing rules, needed by Eq. (5.9)  _tab_rules.tex
        App. F.1   the supports of the seven slots     app_grids.tex

      It does NOT import anc_closed_form.py, and it does not read
      anc/catalog/catalog.json or anc/kernels/*.json.  The catalogue is a
      machine copy of Table 3; this gate reads the printed table instead, so a
      divergence between the two would show up here rather than cancel.

RIGHT (stored).  anc/tables/atoms_m<n>.pkl, the per-spin atom tables.  These
      come from the exact Mellin extraction of App. B applied to the
      Caron-Huot-Herranen integrand at that spin (source_chain/gen_terms.wl ->
      gen_atoms.py), in rational arithmetic, with no closed form anywhere in the
      chain.  They are what Eq. (3.2) sums, and they are the object the compact
      form claims to reproduce.

So the comparison is: the printed equation, expanded, against the extraction it
is supposed to be a rewriting of.  Neither side is derived from the other.

HOW Eq. (5.2) IS READ
=====================
The gate was written against the UNREPAIRED manuscript, in which Eq. (5.2)
multiplied two kernels by atoms it called A^B_c and A^B_d and said they were
"named in App. F", which App. F never did.  Two interpretations of that undefined
composite had to be declared in a glossary, and both were RED by exactly n
entries per spin (RED_BASELINE.json, kept as it was).

The repaired Eq. (5.2) prints three separate nested terms with named atoms, and
Sec. 5.1 defines each atom as an explicit sum and names each coefficient function
against its atom label.  Nothing about how it is read is supplied here any more:

  parse_Om_atoms()     Omega_3, Omega_C, Omega_A, Omega_B -> BA shape, read from
                       the printed sums
  parse_coeff_names()  c_O, c_C, d -> the atom labels they are the coefficients
                       of, read from the printed sentence, cross-checked against
                       the shared-rule sentence of Sec. 4.3
  parse_Kdef()         the term inventory AND the two printed summation ranges,
                       cross-checked against the supports printed in App. F.1

so the three glossary entries the unrepaired manuscript needed are gone.

MODES, the values of the readings argument
  PRINTED   exactly what Eq. (5.2) prints.  The exit status depends on this reading and
            on the Table 3 route against the Eq. (3.3) route, and on nothing else.
  DROP_OMC  a mutation control, opt-in behind --control: the c_C Omega_C term is
            deleted and nothing else changed, which must reproduce the original
            defect (n mismatched entries at spin n, all on Omega_C at monomial
            (), deficit c_C).  It never affects the exit status.

Usage:
    python3 gate_compact.py                 # the census spins
    python3 gate_compact.py --all           # every stored odd spin 3..99
    python3 gate_compact.py --spins 3 5 7
    python3 gate_compact.py --control       # also run the mutation control
    python3 gate_compact.py --freeze        # also write GREEN_BASELINE.json
"""

import argparse
import ast
import hashlib
import json
import os
import pickle
import re
import sys
import time
from fractions import Fraction as F

HERE = os.path.dirname(os.path.abspath(__file__))
PAPER = os.path.dirname(HERE)
# Working tree: <root>/gate/ beside <root>/anc_canonical/anc/.  Released tree:
# <src>/anc/gate/ inside <src>/anc/.  Both carry tables/ under the anc root.
ANC = next((c for c in (os.path.join(PAPER, 'anc_canonical', 'anc'), PAPER)
            if os.path.isdir(os.path.join(c, 'tables'))),
           os.path.join(PAPER, 'anc_canonical', 'anc'))
sys.path.insert(0, HERE)

import texbind as T                                            # noqa: E402
from texbind import BA, R, BindError, S                        # noqa: E402

CENSUS_SPINS = [3, 5, 7, 9, 11, 21, 33, 51, 91, 99]
MONO = {'()': (), "('pi2',)": ('pi2',), "('z3',)": ('z3',)}

# --------------------------------------------------------------------------
# GLOSSARY.  Everything here is a meaning the manuscript does not display.  It
# is listed so that a reader can see exactly how much of the printed equation is
# NOT machine-bound.  Each entry names its source.
# --------------------------------------------------------------------------
GLOSSARY = {
    'atom_key_encoding': (
        'Eq. (2.5): A^B(w) = sum_N sigma^N S_v(N) / [prod (N+d)^p (N+w)^q].  The '
        'stored tables key this as (BA, s, v, dn, k, q) with s = 0 for sigma = +1 '
        'and s = 1 for sigma = -1, and (R, k, q) for 1/(z+k)^q.  The 0/1 encoding '
        'is a convention of the tables, not of the paper.'),
    'k1_atoms': (
        'Eq. (3.3) line 1 prints 32 zeta_5 - 32 S_5(z).  The prose below it gives '
        '32 zeta(5,z+2) + 32/(z+1)^5 = 32 zeta(5,z+1) (parsed).  Taking '
        'zeta(5,z+2) as the atom BA(0,(),(),5) at k=1 and 1/(z+1)^5 as R(5) at '
        'k=1 is ours; the paper does not write those two atom labels here.  '
        'Table 3 lists both slots at supp k=1 with coefficient 32, and the gate '
        'aborts '
        'unless the two sources agree.'),
    'RETIRED_by_the_repair': (
        'Three entries stood here while Eq. (5.2) printed two undefined '
        'composites A^B_c and A^B_d: what each composite stands for, and which '
        'displayed rule went with which kernel.  All three are now printed.  The '
        'atoms are defined as explicit sums in Sec. 5.1 and read by '
        'texbind.parse_Om_atoms(); the coefficient functions are named against '
        'their atom labels in Sec. 5.1 and read by texbind.parse_coeff_names(); '
        'and the gate aborts unless the two agree with each other, with the '
        'shared-rule sentence of Sec. 4.3, and with the rule displays.'),
    'shared_rule': (
        'The rule for BA(1,(),((0,2)),1) is not displayed.  Sec. 4.3 states that '
        'the rules of BA(1,(),((0,1)),2) and BA(1,(),((0,2)),1) "agree on every '
        'coefficient", and the gate parses that sentence to obtain the pair.'),
    'Lambda_min_and_zero': T.GLOSSARY['Lambda_min_j'] + '  ' +
                           T.GLOSSARY['Lambda_0_j'],
    'laurent_solve': (
        'Eq. (5.9) is an implicit identity.  Its printed form is checked as a '
        'frozen token string; the solve for K_R1 and K_R2 (move the rational '
        'coefficient to one side) is hand-implemented in this file.'),
}


# --------------------------------------------------------------------------
# printed side
# --------------------------------------------------------------------------
class Printed(object):

    def __init__(self):
        self.n_macros = T.check_macros()
        self.funcs = T.parse_tab_funcs()                 # App. E.2
        self.rules, self.default_support = T.parse_tab_rules()   # Table 3
        self.ladder = T.parse_ladderform()               # Eq. (3.3)
        self.k1coeff = T.parse_k1_split()                # prose below Eq. (3.3)
        self.kdef = T.parse_Kdef()                       # Eq. (5.2)
        self.supports = T.parse_seven_supports()         # App. F.1
        T.check_laurent()                                # Eq. (5.9)
        self.rr = T.ResidualRules()                      # Eqs. (5.10)-(5.19)
        self.shared = self._parse_shared_rule()

        terms = dict(self.ladder)
        self.c_single = F(int(terms['SINGLE_RUNG']['c1']))
        if terms['SINGLE_RUNG']['c1'] != terms['SINGLE_RUNG']['c2']:
            raise BindError('Eq. (3.3): the two single-rung constants differ')
        self.pi2_pref = F(int(terms['LADDER_PI2']['a']),
                          int(terms['LADDER_PI2']['b']))

        # the two k=1 slots, cross-checked between Eq. (3.3) prose and Table 3
        if self.k1coeff != self.c_single:
            raise BindError('Eq. (3.3) line 1 and its prose disagree: %s vs %s'
                            % (self.c_single, self.k1coeff))
        pts = {key: coeffs for (key, mono), (supp, coeffs) in self.rules.items()
               if supp[0] == 'point' and mono == ()}
        want = {R(5): {'1': self.c_single}, BA(0, (), (), 5): {'1': self.c_single}}
        if pts != want:
            raise BindError('Table 3 and Eq. (3.3) disagree on the k=1 slots: '
                            '%r vs %r' % (pts, want))

        # ---- what the repaired Sec. 5.1 prints ---------------------------
        self.om = T.parse_Om_atoms()          # Omega name -> BA shape
        self.cnames = T.parse_coeff_names()   # coefficient macro -> (slot, ...)

        # the rule display each slot carries, keyed by the slot printed on its
        # own left-hand side; nothing here is a hand assignment.
        self.rule_of_slot = {self.rr.slot_c011: self.rr.c011,
                             self.rr.slot_c112: self.rr.c112,
                             self.rr.slot_c021: self.rr.c021}
        if len(self.rule_of_slot) != 3:
            raise BindError('Eqs. (5.16)-(5.18) no longer name three distinct slots')

        # a coefficient macro standing over several slots must be exactly the
        # pair Sec. 4.3 declares to share a rule, and the rule it gets is the one
        # displayed for whichever of its slots carries a display.
        self.rule_of_name = {}
        for name, slots in self.cnames.items():
            if len(slots) > 1 and set(slots) != set(self.shared):
                raise BindError(
                    'Sec. 5.1 gives %s the slots %r, which is not the pair '
                    'Sec. 4.3 declares to share a rule (%r).'
                    % (name, slots, self.shared))
            have = [self.rule_of_slot[s] for s in slots if s in self.rule_of_slot]
            if not have:
                raise BindError('Sec. 5.1 names %s but no displayed rule carries '
                                'any of its slots %r' % (name, slots))
            if len(set(have)) != 1:
                raise BindError('Sec. 5.1 gives %s slots with different displayed '
                                'rules' % name)
            self.rule_of_name[name] = have[0]
            self.rule_of_slot.update({s: have[0] for s in slots})

        if set(self.rr.sixtofive_slots) != {self.om['C'], self.om['A']}:
            raise BindError('Eq. (5.1) pairs different slots: %r'
                            % (self.rr.sixtofive_slots,))

        # every term Eq. (5.2) prints must be one this gate knows; a coefficient macro or
        # an atom name this gate has never seen is an abort, never a silent drop.
        self.known_kernels = {r'\KRone', r'\KRtwo', r'\KRthree'}
        self.rational_terms, self.nested_terms = self._split_kdef()

        # BA slots by pole order at monomial (), for the Eq. (5.9) solve
        self.ba_by_q = {}
        for (key, mono), (supp, coeffs) in self.rules.items():
            if key[0] == 'BA' and mono == () and supp[0] != 'point':
                self.ba_by_q.setdefault(key[-1], []).append(('closing', key, coeffs))
        for key, fn in sorted(self.rule_of_slot.items(), key=lambda kv: str(kv[0])):
            self.ba_by_q.setdefault(key[-1], []).append(('exc', key, fn))

    # ------------------------------------------------------------------
    def _split_kdef(self):
        """the two printed ladder sums of Eq. (5.2), each with its printed range
        checked against the support App. F.1 prints for that family."""
        rat = nes = None
        for offset, terms in self.kdef:
            kinds = {t[1][0] for t in terms}
            if kinds == {'R'}:
                if rat is not None:
                    raise BindError('Eq. (5.2) prints two rational ladder sums')
                rat = (offset, terms)
            elif kinds == {'OM'}:
                if nes is not None:
                    raise BindError('Eq. (5.2) prints two nested ladder sums')
                nes = (offset, terms)
            else:
                raise BindError('Eq. (5.2) mixes rational and nested atoms under '
                                'one summation range: %r' % (terms,))
        if rat is None or nes is None:
            raise BindError('Eq. (5.2) no longer prints one rational and one '
                            'nested ladder sum')
        if rat[0] != self.supports['rational'] or nes[0] != self.supports['nested']:
            raise BindError(
                'Eq. (5.2) prints the ranges k=-(n-%d) and k=-(n-%d); App. F.1 '
                'prints the supports k=-(n-%d) and k=-(n-%d).'
                % (rat[0], nes[0], self.supports['rational'],
                   self.supports['nested']))
        for kernel, atom in rat[1]:
            if kernel not in self.known_kernels:
                raise BindError(
                    'Eq. (5.2) prints the rational kernel %s, which this gate '
                    'does not know.  Extend it deliberately.' % kernel)
            if atom[1] not in (1, 2, 3):
                raise BindError('Eq. (5.2): unexpected rational pole order %r'
                                % (atom[1],))
        for name, atom in nes[1]:
            if name not in self.cnames:
                raise BindError(
                    'Eq. (5.2) prints the coefficient function %s, which Sec. 5.1 '
                    'does not name against an atom label.' % name)
            missing = [a for a in atom[1:] if a not in self.om]
            if missing:
                raise BindError('Eq. (5.2) prints the atom(s) %r, which Sec. 5.1 '
                                'does not define.' % missing)
            printed = {self.om[a] for a in atom[1:]}
            if printed != set(self.cnames[name]):
                raise BindError(
                    'Eq. (5.2) puts %s on the atoms %r while Sec. 5.1 names it '
                    'the coefficient of %r.'
                    % (name, sorted(printed), sorted(self.cnames[name])))
        return rat, nes

    @staticmethod
    def _parse_shared_rule():
        s = T.read('sec_structure.tex')
        import re
        m = re.search(r'The rules of \$\\atomlab\{\\BAatom\}\{(.*?)\}\$ and\s*'
                      r'\$\\atomlab\{\\BAatom\}\{(.*?)\}\$ agree on every '
                      r'coefficient', re.sub(r'\s+', ' ', s))
        if not m:
            raise BindError('Sec. 4.3: the shared-rule sentence was not found')
        out = []
        for lab in m.groups():
            t = ast.literal_eval(lab)
            out.append(BA(t[0], t[1], t[2], t[3]))
        return tuple(out)

    # ------------------------------------------------------------------
    def build(self, n, reading):
        """expand the printed Eqs. (3.3) + (5.2) into {(atomkey,k): {mono: F}}"""
        out = {}

        def add(key, k, mono, val):
            if val == 0:
                return
            d = out.setdefault((key, k), {})
            d[mono] = d.get(mono, F(0)) + val

        # ---- Eq. (3.3), line 1: the two single-rung slots, merged ---------
        add(R(5), 1, (), self.c_single)
        add(BA(0, (), (), 5), 1, (), self.c_single)

        # ---- Eq. (3.3), the four ladder sums ------------------------------
        for k in range(-(n - 1), 1):
            ap, am = k + n - 1, -k
            e = F((-1) ** k)
            dress = {
                'G1': e,
                'Phi': e * S((1,), max(ap, am)),
                'Dp': e * S((1,), ap),
                'Dm': e * S((1,), am),
                'Dmin': e * S((1,), min(ap, am)),
            }
            for name, w in dress.items():
                if w == 0:
                    continue
                for (key, mono, c) in self.funcs[name]:
                    add(key, k, mono, w * c)
            add(R(1), k, ('pi2',),
                self.pi2_pref * e * (S((2,), ap) + S((-2,), ap)))

        # ---- Eq. (5.2): K_res ---------------------------------------------
        # both ranges come from the printed display and were already required to
        # agree with the supports App. F.1 prints.
        rat_off, rat_terms = self.rational_terms
        nes_off, nes_terms = self.nested_terms
        lo_nes = -(n - nes_off)
        rows = self._exceptional_rows(n, lo_nes)
        kr = {
            r'\KRthree': lambda m: self.rr.KR3(n, m),
            r'\KRtwo': lambda m: self._laurent_solve(n, 2, m, rows),
            r'\KRone': lambda m: self._laurent_solve(n, 1, m, rows),
        }

        for kernel, atom in rat_terms:
            for m in range(0, n - rat_off + 1):
                add(R(atom[1]), -m, (), kr[kernel](m))

        for name, atom in nes_terms:
            rule = self.rule_of_name[name]
            keys = [self.om[a] for a in atom[1:]]
            if reading == 'DROP_OMC' and keys == [self.om['C']]:
                # MUTATION CONTROL ONLY, and not anything printed: the
                # c_C Omega_C term is deleted and nothing else touched, which is
                # the defect the RED baseline recorded.  The exit status of this
                # gate never depends on it.
                continue
            for k in range(lo_nes, 1):
                v = rule(n, k)
                for key in keys:
                    add(key, k, (), v)

        return {kk: {m: v for m, v in d.items() if v != 0}
                for kk, d in out.items() if any(v != 0 for v in d.values())}

    # ------------------------------------------------------------------
    def _exceptional_rows(self, n, lo):
        rows = {}
        for q, entries in self.ba_by_q.items():
            for kind, key, payload in entries:
                if kind != 'exc':
                    continue
                rows[key] = {k: payload(n, k) for k in range(lo, 1)}
        return rows

    def _slot_coeff(self, n, k, kind, key, payload, rows):
        if kind == 'closing':
            w = T.weight_values(n, k)
            return sum((c * w[nm] for nm, c in payload.items()), F(0))
        return rows[key].get(k, F(0))

    def _laurent_solve(self, n, q, m, rows):
        """Eq. (5.9) solved for the rational coefficient at pole order q, rung -m.

        c^{R,q}(n,-m) = - sum_{N>=1} sum_{BA slots of pole order q}
                          c(n,-m-N) sigma^N S_v(N) / prod (N+d)^p
        """
        tot = F(0)
        for kind, key, payload in self.ba_by_q.get(q, []):
            _, s, v, dn, _ = key
            sg = -1 if s == 1 else 1
            for N in range(1, n - m):
                k = -m - N
                c = self._slot_coeff(n, k, kind, key, payload, rows)
                if not c:
                    continue
                den = F(1)
                for (d, p) in dn:
                    den *= F((N + d) ** p)
                tot += c * F(sg ** N) * S(v, N) / den
        return -tot

    # ------------------------------------------------------------------
    def closing_from_table1(self, n):
        """Table 3 expanded directly -- a second printed route to the same
        forty slots, used as an internal consistency diagnostic on Eq. (4.2)."""
        out = {}
        for (key, mono), (supp, coeffs) in self.rules.items():
            # supp is ('point', 1) or ('ladder', -j, 0) meaning k = -(n-j)..0,
            # both read out of Table 3 itself.
            ks = [1] if supp[0] == 'point' else range(-(n + supp[1]), supp[2] + 1)
            for k in ks:
                w = T.weight_values(n, k)
                v = sum((c * w[nm] for nm, c in coeffs.items()), F(0))
                if v:
                    out.setdefault((key, k), {})[mono] = v
        return out


# --------------------------------------------------------------------------
# stored side
# --------------------------------------------------------------------------
def table_path(n):
    return os.path.join(ANC, 'tables', 'atoms_m%d.pkl' % n)


def stored_spins():
    """every odd spin n >= 3 for which a table is stored, in order.

    Read off the bundle instead of written down, so that a table added later --
    the holdout at n = 101 was one -- is covered by --all and not only by an
    explicit --spins.  The boundary block at n = 1 is left out: the coefficient
    rules are scoped to odd n >= 3."""
    d = os.path.join(ANC, 'tables')
    out = []
    for fn in os.listdir(d):
        m = re.match(r'^atoms_m(\d+)\.pkl$', fn)
        if m:
            k = int(m.group(1))
            if k >= 3 and k % 2 == 1:
                out.append(k)
    return sorted(out)


def stored(n):
    with open(table_path(n), 'rb') as fh:
        raw = pickle.load(fh)
    out = {}
    for skey, mons in raw.items():
        t = ast.literal_eval(skey)
        if t[0] == 'R':
            key, k = R(t[2]), t[1]
        else:
            key, k = BA(t[1], t[2], t[3], t[5]), t[4]
        out[(key, k)] = {MONO[m]: F(v) for m, v in mons.items()}
    return out


def sha256(path):
    h = hashlib.sha256()
    with open(path, 'rb') as fh:
        for chunk in iter(lambda: fh.read(1 << 20), b''):
            h.update(chunk)
    return h.hexdigest()


# --------------------------------------------------------------------------
def compare(got, want):
    diffs = []
    for kk in set(got) | set(want):
        g, w = got.get(kk, {}), want.get(kk, {})
        for mono in set(g) | set(w):
            dv = w.get(mono, F(0)) - g.get(mono, F(0))
            if dv != 0:
                diffs.append((kk[0], kk[1], mono, dv))
    diffs.sort(key=lambda x: (str(x[0]), x[1], str(x[2])))
    return diffs


def run(spins, readings=('PRINTED',), verbose=True):
    P = Printed()
    report = {}
    for n in spins:
        want = stored(n)
        row = {}
        for rd in readings:
            t0 = time.time()
            got = P.build(n, rd)
            d = compare(got, want)
            shapes = sorted({str(x[0]) for x in d})
            monos = sorted({str(x[2]) for x in d})
            ks = sorted({x[1] for x in d})
            entry = {
                'mismatches': len(d),
                'shapes': shapes,
                'monomials': monos,
                'k_min': (min(ks) if ks else None),
                'k_max': (max(ks) if ks else None),
                'k_count': len(ks),
                'seconds': round(time.time() - t0, 1),
            }
            if d:
                entry['deficit_equals_c_C'] = all(
                    dv == P.rr.c021(n, k) for _, k, _, dv in d)
                entry['first'] = [[str(a), b, str(c), str(dv)] for a, b, c, dv in d[:3]]
            row[rd] = entry
            if verbose:
                print('  n=%-3d %s : %5d mismatched atom entries  shapes=%s '
                      'monomials=%s  k=%s..%s (%d rungs)  %.1fs'
                      % (n, rd, len(d), shapes or '-', monos or '-',
                         entry['k_min'], entry['k_max'], entry['k_count'],
                         entry['seconds']), flush=True)
        # internal diagnostic: Table 3 route vs Eq. (3.3) route on closing slots
        t1 = P.closing_from_table1(n)
        eq33 = P.build(n, 'PRINTED')
        exc = set(P.om.values()) | {R(1), R(2), R(3)}
        sub = {}
        for (key, k), mons in eq33.items():
            for mono, v in mons.items():
                if key in exc and mono == ():
                    continue
                sub.setdefault((key, k), {})[mono] = v
        row['table1_vs_eq33_closing_mismatches'] = len(compare(sub, t1))
        report[n] = row
    return P, report


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument('--spins', type=int, nargs='+', default=None)
    ap.add_argument('--all', action='store_true')
    ap.add_argument('--freeze', action='store_true')
    ap.add_argument('--control', action='store_true',
                    help='also run the mutation control (the printed display '
                         'with the c_C Omega_C term deleted, which must go red); '
                         'diagnostic only, never affects the exit status')
    a = ap.parse_args()
    if a.all:
        spins = stored_spins()
    elif a.spins:
        spins = a.spins
    else:
        spins = CENSUS_SPINS

    print('gate_compact.py -- the printed Eqs. (3.3) + (5.2) against the stored '
          'atom tables')
    print('printed side : full/*.tex, parsed at run time (texbind.py)')
    print('stored side  : anc/tables/atoms_m<n>.pkl (exact Mellin extraction)')
    print()
    readings = ('PRINTED', 'DROP_OMC') if a.control else ('PRINTED',)
    P, report = run(spins, readings)

    tot = {rd: sum(report[n][rd]['mismatches'] for n in spins) for rd in readings}
    print()
    print('TOTAL mismatched atom entries over %d spins:' % len(spins))
    labels = {'PRINTED': 'Eq. (5.2) exactly as printed',
              'DROP_OMC': 'mutation control  the c_C Omega_C term deleted'}
    for rd in readings:
        print('   %-58s %d' % (labels[rd], tot[rd]))
    if 'DROP_OMC' in readings:
        law = all(report[n]['DROP_OMC']['mismatches'] == n for n in spins)
        defc = all(report[n]['DROP_OMC'].get('deficit_equals_c_C') for n in spins)
        print('   mutation control per-spin law : mismatches = n on %s, '
              'deficit = c_C on %s'
              % ('every spin' if law else 'NOT every spin',
                 'every spin' if defc else 'NOT every spin'))
    bad = [n for n in spins if report[n]['table1_vs_eq33_closing_mismatches']]
    print('Table 3 route vs Eq. (3.3) route on the forty closing slots: %s'
          % ('agree at every spin' if not bad else 'DISAGREE at %r' % bad))
    print('GATE: %s' % ('GREEN' if not (tot['PRINTED'] or bad) else 'RED'))

    if a.freeze:
        srcs = {}
        for name, h in T.ledger().items():
            srcs['full/' + name] = h
        for n in spins:
            srcs['anc/tables/atoms_m%d.pkl' % n] = sha256(table_path(n))
        for f in ('texbind.py', 'gate_compact.py'):
            srcs['gate/' + f] = sha256(os.path.join(HERE, f))
        out = {
            'what': 'the printed compact equation of the paper, expanded into '
                    'the atom basis, against the stored per-spin atom tables, in '
                    'exact rational arithmetic',
            'status': 'GREEN' if not (tot['PRINTED'] or bad) else 'RED',
            'generated_utc': time.strftime('%Y-%m-%dT%H:%M:%SZ', time.gmtime()),
            'printed_side': 'the manuscript .tex sources, parsed at run time by '
                            'gate/texbind.py; no anc_closed_form.py, no '
                            'catalog.json, no kernels_ext.json',
            'stored_side': 'anc/tables/atoms_m<n>.pkl',
            'readings': {
                'PRINTED': 'Eq. (5.2) exactly as printed, with every atom, every '
                           'coefficient name and both summation ranges read out '
                           'of the .tex at run time',
                'DROP_OMC': 'mutation control: the c_C Omega_C term deleted and '
                            'nothing else changed, which must reproduce the '
                            'defect recorded in RED_BASELINE.json',
            },
            'printed_Kdef': {
                'ranges': {'rational': P.rational_terms[0],
                           'nested': P.nested_terms[0]},
                'rational_terms': [[k, list(a)] for k, a in P.rational_terms[1]],
                'nested_terms': [[k, list(a)] for k, a in P.nested_terms[1]],
                'Omega_atoms': {k: list(v) for k, v in P.om.items()},
                'coefficient_names': {k: [list(s) for s in v]
                                      for k, v in P.cnames.items()},
            },
            'predecessor': 'RED_BASELINE.json, taken against the unrepaired '
                           'sources, is left as it was',
            'glossary_unbound': GLOSSARY,
            'per_spin': {str(n): report[n] for n in spins},
            'totals': tot,
            'source_sha256': srcs,
        }
        path = os.path.join(HERE, 'GREEN_BASELINE.json')
        with open(path, 'w') as fh:
            json.dump(out, fh, indent=1, sort_keys=True)
        print('\nfrozen -> %s' % path)

    # The Table 3 route against the Eq. (3.3) route is a comparison like any other and
    # must reach the exit status.  The appendix on ancillary files promises a non-zero
    # status if any comparison fails, and Table 3 enters build() only through the Laurent
    # solve at pole orders one and two, so rows above that order and rows at the
    # constants pi^2 and zeta_3 feed the diagnostic alone.  Without `bad` here a
    # corrupted row of pole order three or four, or at a constant, is reported and then
    # passed; the two rows at k=1 are caught earlier, by the k=1 cross-check.
    return 1 if (tot['PRINTED'] or bad) else 0


if __name__ == '__main__':
    sys.exit(main())


==> anc/gate/gate_e2e.py <==
"""Release gate: rebuild EVERY atom coefficient of chi_2 from rules alone and
compare, exactly, against the constructed per-spin atom tables (odd n = 3..99).
Per-spin precomputation so the regularity sums reuse coefficients."""
import os as _os, sys as _sys
# Resolve the ancillary root whether this copy sits in anc/gate/ inside the release
# payload or in a development mirror whose ancillary tree is anc_canonical/anc/.
_HERE = _os.path.dirname(_os.path.abspath(__file__))
_ANC = _os.path.dirname(_HERE)
if not _os.path.isfile(_os.path.join(_ANC, 'anc_closed_form.py')):
    _alt = _os.path.join(_ANC, 'anc_canonical', 'anc')
    if _os.path.isfile(_os.path.join(_alt, 'anc_closed_form.py')):
        _ANC = _alt
_sys.path.insert(0, _ANC)
def _tbl(n):     return _os.path.join(_ANC, 'tables',  'atoms_m%d.pkl' % n)
def _catalog():  return _os.path.join(_ANC, 'catalog', 'catalog.json')
def _kernels():  return _os.path.join(_ANC, 'kernels', 'kernels_ext.json')
import json, pickle, ast, sys, time, os
from fractions import Fraction as F
import anc_closed_form as CF
MONMAP={'()':'()',"('pi2',)":'pi2',"('z3',)":'z3'}

NMAX=110
# ---- nested harmonic sums, non-strict, tabulated up to NMAX ----------------
_tab={}
def Stab(v):
    v=tuple(v)
    if v in _tab: return _tab[v]
    if not v:
        r=[F(1)]*(NMAX+1)
    else:
        inner=Stab(v[1:]) if v[1:] else None
        a=v[0]; sg=-1 if a<0 else 1; p=abs(a)
        r=[F(0)]*(NMAX+1); acc=F(0)
        for i in range(1,NMAX+1):
            acc += F(sg**i,i**p)*(inner[i] if inner is not None else F(1))
            r[i]=acc
    _tab[v]=r; return r
def Sword(v,N): 
    t=Stab(v); return t[N] if N>0 else (F(1) if not v else F(0))

_sm2=[F(0)]
def Sm2(a):
    while len(_sm2)<=a:
        i=len(_sm2); _sm2.append(_sm2[-1]+F((-1)**i,i*i))
    return _sm2[a] if a>0 else F(0)

def weights(n,k):
    ap,am=k+n-1,-k; e=F((-1)**k)
    return {'1':F(1),'(-1)^k*1':e,'(-1)^k*S1p':e*CF.S1(ap),'(-1)^k*S1m':e*CF.S1(am),
            '(-1)^k*S1min':e*CF.S1(min(ap,am)),'(-1)^k*S2p':e*CF.S2(ap),
            '(-1)^k*Sm2p':e*Sm2(ap)}

cat=json.load(open(_catalog()))
CLOSING={(ast.literal_eval(s['shape']),s['monomial']):{k:F(v) for k,v in s['coefficients'].items()}
         for s in cat['closing_slots']}
EXC_NESTED={
 (('BA',0,(),((0,1),),1),'()'): CF.c_BA_01_1,
 (('BA',0,(),((0,2),),1),'()'): CF.c_BA_02_1,
 (('BA',1,(),((0,1),),2),'()'): CF.c_BA_11_2,
 (('BA',1,(),((0,2),),1),'()'): CF.c_BA_12_1,
 (('R',3),'()'):                CF.K_R3,
}
EXC_RATIONAL={(('R',1),'()'):1,(('R',2),'()'):2}

BA_BY_Q={}
for slot in list(CLOSING)+list(EXC_NESTED):
    sh,mon=slot
    if sh[0]=='BA' and mon=='()': BA_BY_Q.setdefault(sh[-1],[]).append(slot)

def rule(slot,n,k):
    if slot in EXC_NESTED: return EXC_NESTED[slot](n,k)
    if slot in CLOSING:
        w=weights(n,k); return sum(c*w[nm] for nm,c in CLOSING[slot].items())
    return None

SPINS=list(range(3,100,2))
def tpath(n):
    return _tbl(n)

t0=time.time(); tot=ok=0; unmatched=0; bad=[]; per_slot={}
for n in SPINS:
    # precompute every BA()-slot coefficient on the ladder for this spin
    pre={}
    for q,slots in BA_BY_Q.items():
        for slot in slots:
            row={}
            for k in range(-(n-1),1): row[k]=rule(slot,n,k)
            pre[slot]=row
    def K_reg(q,m):
        tot_=F(0)
        for slot in BA_BY_Q.get(q,[]):
            sh=slot[0]; sg=-1 if sh[1]==1 else 1; v=sh[2]; dn=sh[3]; row=pre[slot]
            for N in range(1,n-m):
                c=row.get(-m-N)
                if not c: continue
                den=F(1)
                for (d,p) in dn: den*=F((N+d)**p)
                tot_+= c*F(sg**N)*Sword(v,N)/den
        return -tot_
    A=pickle.load(open(tpath(n),'rb'))
    for akey,mons in A.items():
        t=ast.literal_eval(akey)
        if t[0]=='R': k,q=t[1],t[2]; shape=('R',q)
        else:         k,q=t[4],t[5]; shape=('BA',t[1],t[2],t[3],q)
        for mon,val in mons.items():
            want=F(val); slot=(shape,MONMAP[mon])
            got = K_reg(EXC_RATIONAL[slot],-k) if slot in EXC_RATIONAL else rule(slot,n,k)
            if got is None: unmatched+=1; continue
            tot+=1; d=per_slot.setdefault(str(slot),[0,0]); d[0]+=1
            if got==want: ok+=1; d[1]+=1
            elif len(bad)<8: bad.append((n,k,str(slot),str(want),str(got)))
    print(f"  n={n:>3}  exact={ok}/{tot}  ({time.time()-t0:.0f}s)",flush=True)

print(f"\nTOTAL coefficients checked : {tot}")
print(f"reproduced exactly by rule : {ok}")
print(f"mismatches                 : {tot-ok}")
print(f"entries with no rule       : {unmatched}")
print(f"elapsed {time.time()-t0:.1f}s")
if bad:
    print("\nFIRST MISMATCHES:")
    for b in bad: print("   ",b)
json.dump(per_slot, open(_os.path.join(_os.getcwd(),'per_slot.json'),'w'), indent=1)
if tot-ok or unmatched or tot != sum(45*n-7 for n in SPINS):
    print("FAILED"); sys.exit(1)
print("DONE")


==> anc/gate/gate_holdout.py <==
"""Release gate: one spin outside the fitted set, all 47 slots.

Rebuilds EVERY atom coefficient of chi_2 at a single odd spin from the uniform
rules alone (the 40 closing slots of catalog/catalog.json and the 7 exceptional
slots of anc_closed_form.py) and compares, exactly, against the atom table
generated for that spin by source_chain/driver.py.  Nothing is read from a
table on the rule side.

The default spin is n = 101, which is outside the range n <= 99 carried by the
earlier release and was generated after the coefficient rules were fixed; see
tables/PROVENANCE_n101.md for its generation record and hashes.

A second, weaker but rule-free section then checks ladder regularity (Eq. 5.9)
on the same table with no rule used anywhere, so a reader who distrusts the
rules still gets an internal consistency statement about the table itself.

    python3 anc/gate/gate_holdout.py                  # n = 101, bundled table
    python3 anc/gate/gate_holdout.py 101 /path/to/atoms_m101.pkl

Exits non-zero on any mismatch, on any entry with no rule, or on a table whose
atom count violates the census law 39n-3.
"""
import os as _os, sys as _sys
# Resolve the ancillary root whether this copy sits in anc/gate/ inside the release
# payload or in a development mirror whose ancillary tree is anc_canonical/anc/.
_HERE = _os.path.dirname(_os.path.abspath(__file__))
_ANC = _os.path.dirname(_HERE)
if not _os.path.isfile(_os.path.join(_ANC, 'anc_closed_form.py')):
    _alt = _os.path.join(_ANC, 'anc_canonical', 'anc')
    if _os.path.isfile(_os.path.join(_alt, 'anc_closed_form.py')):
        _ANC = _alt
_sys.path.insert(0, _ANC)
def _tbl(n):     return _os.path.join(_ANC, 'tables',  'atoms_m%d.pkl' % n)
def _catalog():  return _os.path.join(_ANC, 'catalog', 'catalog.json')
import json, pickle, ast, time
from fractions import Fraction as F
import anc_closed_form as CF

N    = int(_sys.argv[1]) if len(_sys.argv) > 1 else 101
PATH = _sys.argv[2] if len(_sys.argv) > 2 else _tbl(N)
if N < 3 or N % 2 == 0:
    print('n must be an odd integer >= 3'); _sys.exit(2)

MONMAP = {'()': '()', "('pi2',)": 'pi2', "('z3',)": 'z3'}
NMAX = N + 10

# ---- nested harmonic sums, non-strict, tabulated up to NMAX ----------------
_tab = {}
def Stab(v):
    v = tuple(v)
    if v in _tab: return _tab[v]
    if not v:
        r = [F(1)] * (NMAX + 1)
    else:
        inner = Stab(v[1:]) if v[1:] else None
        a = v[0]; sg = -1 if a < 0 else 1; p = abs(a)
        r = [F(0)] * (NMAX + 1); acc = F(0)
        for i in range(1, NMAX + 1):
            acc += F(sg**i, i**p) * (inner[i] if inner is not None else F(1))
            r[i] = acc
    _tab[v] = r; return r
def Sword(v, N_):
    t = Stab(v); return t[N_] if N_ > 0 else (F(1) if not v else F(0))

_sm2 = [F(0)]
def Sm2(a):
    while len(_sm2) <= a:
        i = len(_sm2); _sm2.append(_sm2[-1] + F((-1)**i, i*i))
    return _sm2[a] if a > 0 else F(0)

def weights(n, k):
    ap, am = k + n - 1, -k; e = F((-1)**k)
    return {'1': F(1), '(-1)^k*1': e, '(-1)^k*S1p': e*CF.S1(ap),
            '(-1)^k*S1m': e*CF.S1(am), '(-1)^k*S1min': e*CF.S1(min(ap, am)),
            '(-1)^k*S2p': e*CF.S2(ap), '(-1)^k*Sm2p': e*Sm2(ap)}

cat = json.load(open(_catalog()))
CLOSING = {(ast.literal_eval(s['shape']), s['monomial']):
           {k: F(v) for k, v in s['coefficients'].items()}
           for s in cat['closing_slots']}
EXC_NESTED = {
 (('BA', 0, (), ((0, 1),), 1), '()'): CF.c_BA_01_1,
 (('BA', 0, (), ((0, 2),), 1), '()'): CF.c_BA_02_1,
 (('BA', 1, (), ((0, 1),), 2), '()'): CF.c_BA_11_2,
 (('BA', 1, (), ((0, 2),), 1), '()'): CF.c_BA_12_1,
 (('R', 3), '()'):                    CF.K_R3,
}
EXC_RATIONAL = {(('R', 1), '()'): 1, (('R', 2), '()'): 2}

BA_BY_Q = {}
for slot in list(CLOSING) + list(EXC_NESTED):
    sh, mon = slot
    if sh[0] == 'BA' and mon == '()': BA_BY_Q.setdefault(sh[-1], []).append(slot)

def rule(slot, n, k):
    if slot in EXC_NESTED: return EXC_NESTED[slot](n, k)
    if slot in CLOSING:
        w = weights(n, k); return sum(c*w[nm] for nm, c in CLOSING[slot].items())
    return None

t0 = time.time()
pre = {}
for q, slots in BA_BY_Q.items():
    for slot in slots:
        pre[slot] = {k: rule(slot, N, k) for k in range(-(N-1), 1)}

def K_reg(q, m):
    """the rational coefficient at rung m, solved from ladder regularity"""
    tot_ = F(0)
    for slot in BA_BY_Q.get(q, []):
        sh = slot[0]; sg = -1 if sh[1] == 1 else 1; v = sh[2]; dn = sh[3]; row = pre[slot]
        for N_ in range(1, N - m):
            c = row.get(-m - N_)
            if not c: continue
            den = F(1)
            for (d, p) in dn: den *= F((N_ + d)**p)
            tot_ += c*F(sg**N_)*Sword(v, N_)/den
    return -tot_

A = pickle.load(open(PATH, 'rb'))
tot = ok = unmatched = 0; bad = []; slots_seen = set()
for akey, mons in A.items():
    t = ast.literal_eval(akey)
    if t[0] == 'R': k, q = t[1], t[2]; shape = ('R', q)
    else:           k, q = t[4], t[5]; shape = ('BA', t[1], t[2], t[3], q)
    for mon, val in mons.items():
        want = F(val); slot = (shape, MONMAP[mon]); slots_seen.add(str(slot))
        got = K_reg(EXC_RATIONAL[slot], -k) if slot in EXC_RATIONAL else rule(slot, N, k)
        if got is None:
            unmatched += 1
            if len(bad) < 8: bad.append((N, k, str(slot), 'NO RULE'))
            continue
        tot += 1
        if got == want: ok += 1
        elif len(bad) < 8: bad.append((N, k, str(slot), str(want), str(got)))

entries = sum(len(v) for v in A.values())
census = (len(A) == 39*N - 3)
print("table                      : %s" % _os.path.basename(PATH))
print("spin n                     : %d" % N)
print("atom keys                  : %d   (39n-3 = %d)  %s"
      % (len(A), 39*N - 3, 'OK' if census else 'FAIL'))
print("coefficient entries        : %d" % entries)
print("distinct slots exercised   : %d   (expect 47)" % len(slots_seen))
print("checked against a rule     : %d" % tot)
print("reproduced exactly by rule : %d" % ok)
print("mismatches                 : %d" % (tot - ok))
print("entries with no rule       : %d" % unmatched)
for b in bad: print("   MISMATCH", b)

# ---- section 2: ladder regularity from the table alone, no rule ------------
R = {}; BA = {}
for akey, mons in A.items():
    t = ast.literal_eval(akey)
    for mon, val in mons.items():
        m = MONMAP[mon]
        if t[0] == 'R': R[(t[2], t[1], m)] = F(val)
        else: BA.setdefault((t[5], m), []).append((t[1], t[2], t[3], t[4], F(val)))
checked = zeros = 0; nonzero = []
for q in (1, 2, 3, 4, 5):
    for mon in ('()', 'pi2', 'z3'):
        for m in range(0, N - 1):
            s = R.get((q, -m, mon), F(0))
            for (sg, v, dn, k, c) in BA.get((q, mon), []):
                N_ = -m - k
                if N_ < 1: continue
                den = F(1)
                for (d, p) in dn: den *= F((N_ + d)**p)
                s += c*F((-1 if sg == 1 else 1)**N_)*Sword(v, N_)/den
            checked += 1
            if s == 0: zeros += 1
            elif len(nonzero) < 6: nonzero.append((q, mon, m, str(s)[:40]))
print("Laurent coefficients (no rule used) : %d   exact rational zeros %d"
      % (checked, zeros))
for x in nonzero: print("   NON-ZERO", x)
print("elapsed %.1fs" % (time.time() - t0))

if ((tot - ok) or unmatched or not census or checked != zeros
        or entries != 45*N - 7 or len(slots_seen) != 47):
    print("FAILED"); _sys.exit(1)
print("DONE")


==> anc/gate/gate_regularity.py <==
"""Independent check of ladder regularity (paper Eq. 5.9) directly from the atom
TABLES -- no rule, no fit.  For every rung m and pole order q the Laurent
coefficient of (z-m)^{-q} must be an exact rational zero, separately for 1, pi^2, z3."""
import os as _os, sys as _sys
# Resolve the ancillary root whether this copy sits in anc/gate/ inside the release
# payload or in a development mirror whose ancillary tree is anc_canonical/anc/.
_HERE = _os.path.dirname(_os.path.abspath(__file__))
_ANC = _os.path.dirname(_HERE)
if not _os.path.isfile(_os.path.join(_ANC, 'anc_closed_form.py')):
    _alt = _os.path.join(_ANC, 'anc_canonical', 'anc')
    if _os.path.isfile(_os.path.join(_alt, 'anc_closed_form.py')):
        _ANC = _alt
_sys.path.insert(0, _ANC)
def _tbl(n):     return _os.path.join(_ANC, 'tables',  'atoms_m%d.pkl' % n)
def _catalog():  return _os.path.join(_ANC, 'catalog', 'catalog.json')
def _kernels():  return _os.path.join(_ANC, 'kernels', 'kernels_ext.json')
import pickle, ast, os, sys
from fractions import Fraction as F
NMAX=110
_t={}
def Stab(v):
    v=tuple(v)
    if v in _t: return _t[v]
    if not v: r=[F(1)]*(NMAX+1)
    else:
        inner=Stab(v[1:]) if v[1:] else None
        a=v[0]; sg=-1 if a<0 else 1; p=abs(a)
        r=[F(0)]*(NMAX+1); acc=F(0)
        for i in range(1,NMAX+1):
            acc+=F(sg**i,i**p)*(inner[i] if inner is not None else F(1)); r[i]=acc
    _t[v]=r; return r
def Sw(v,N): return Stab(v)[N] if N>0 else (F(1) if not v else F(0))
MON={'()':'()',"('pi2',)":'pi2',"('z3',)":'z3'}
def tp(n):
    return _tbl(n)

checked=0; zeros=0; nonzero=[]
for n in range(3,100,2):
    A=pickle.load(open(tp(n),'rb'))
    R={}; BA={}
    for akey,mons in A.items():
        t=ast.literal_eval(akey)
        for mon,val in mons.items():
            m=MON[mon]
            if t[0]=='R': R[(t[2],t[1],m)]=F(val)                     # (q,k,mon)
            else:         BA.setdefault((t[5],m),[]).append((t[1],t[2],t[3],t[4],F(val)))
    for q in (1,2,3,4,5):
        for mon in ('()','pi2','z3'):
            for m in range(0,n-1):
                tot=R.get((q,-m,mon),F(0))
                for (s,v,dn,k,c) in BA.get((q,mon),[]):
                    N=-m-k
                    if N<1: continue
                    den=F(1)
                    for (d,p) in dn: den*=F((N+d)**p)
                    tot += c*F((-1 if s==1 else 1)**N)*Sw(v,N)/den
                checked+=1
                if tot==0: zeros+=1
                elif len(nonzero)<6: nonzero.append((n,q,mon,m,str(tot)[:40]))
    if n%20==3: print(f"  n={n:>3} zeros={zeros}/{checked}",flush=True)
print(f"\nLaurent coefficients tested : {checked}")
print(f"exact rational zeros        : {zeros}")
print(f"non-zero                    : {checked-zeros}")
if nonzero:
    print("first non-zeros:")
    for x in nonzero: print("   ",x)
if checked-zeros:
    print("FAILED"); sys.exit(1)


==> anc/gate/gate_rules.py <==
import os as _os, sys as _sys
# Resolve the ancillary root whether this copy sits in anc/gate/ inside the release
# payload or in a development mirror whose ancillary tree is anc_canonical/anc/.
_HERE = _os.path.dirname(_os.path.abspath(__file__))
_ANC = _os.path.dirname(_HERE)
if not _os.path.isfile(_os.path.join(_ANC, 'anc_closed_form.py')):
    _alt = _os.path.join(_ANC, 'anc_canonical', 'anc')
    if _os.path.isfile(_os.path.join(_alt, 'anc_closed_form.py')):
        _ANC = _alt
_sys.path.insert(0, _ANC)
def _tbl(n):     return _os.path.join(_ANC, 'tables',  'atoms_m%d.pkl' % n)
def _catalog():  return _os.path.join(_ANC, 'catalog', 'catalog.json')
def _kernels():  return _os.path.join(_ANC, 'kernels', 'kernels_ext.json')
import json, sys, time
from fractions import Fraction as F
import anc_closed_form as R

d=json.load(open(_kernels()))
g=d['exceptional_grids']
RULES={'BA_11_2':R.c_BA_11_2,'BA_12_1':R.c_BA_12_1,'BA_02_1':R.c_BA_02_1,
       'BA_01_1':R.c_BA_01_1,'K_R3':R.K_R3}
t0=time.time(); total=0; bad=[]
print(f"{'grid':10} {'cells':>6} {'exact':>6} {'mismatch':>8}")
for name,fn in RULES.items():
    rc=g[name]['raw_coefficients']; ok=0; ncell=0
    for key,val in rc.items():
        n,k=map(int,key.split(',')); ncell+=1
        got=fn(n,k); want=F(str(val))
        if got==want: ok+=1
        else:
            if len(bad)<6: bad.append((name,n,k,str(want),str(got)))
    total+=ok
    print(f"{name:10} {ncell:>6} {ok:>6} {ncell-ok:>8}")
print(f"\nTOTAL exact by direct rule: {total}")
print(f"elapsed {time.time()-t0:.1f}s")
if bad or total!=12397:
    print("\nMISMATCHES:")
    for b in bad: print("  ",b)
    if total!=12397: print(f"  TOTAL {total}, expected 12397")
    sys.exit(1)
else:
    print("no mismatch anywhere")


==> anc/gate/texbind.py <==
#!/usr/bin/env python3
r"""texbind.py -- bind the PRINTED LaTeX of the paper to executable arithmetic.

WHAT THIS MODULE IS
===================
A verifier that reads the actual TeX tokens of the displayed equations in
the manuscript .tex sources and turns them into callables in exact rational
arithmetic.
Nothing numeric on the "printed" side of gate_compact.py is typed twice: every
rational multiple, every summation range and every term of the displays listed
below is read out of the .tex at run time.

PARSE OR ABORT
--------------
There is no fallback path.  If a display does not parse, or parses into a shape
this module does not recognise, it raises BindError and the caller exits
non-zero.  A hand transcription that silently drifts from the printed display is
exactly the failure mode this is built to remove, so the module never supplies a
default for something it could not read.

WHAT IT GUARANTEES
------------------
 (G1) Every rational number, harmonic-sum word, argument and summation range in
      the displays listed in BOUND below is taken from the .tex source.  Change a
      coefficient in the paper and the executable changes with it.
 (G2) The *term inventory* of Eq. (3.3) and Eq. (5.2) is taken from the .tex.  A
      term added to or removed from either display changes what the gate builds.
      Both displays are additionally required to be consumed completely by the
      recognised patterns, so an unrecognised term aborts instead of being
      dropped.
 (G3) The macro definitions the parser leans on are checked against macros.tex
      byte for byte, so a redefinition (say \ap made to mean something else)
      aborts rather than silently changing meaning.

WHAT IT DOES NOT GUARANTEE
--------------------------
 (N1) It does not know what a symbol MEANS when the manuscript never says.  It
      is the manuscript that has to print the definition, and where it does not,
      GLOSSARY below carries the meaning with the prose it was taken from.  The
      four nested atoms of Eq. (5.2) were once such a case and are not any more:
      each is now printed as an explicit sum and read by parse_Om_atoms().
 (N2) Lambda^min_j and Lambda^0_j are defined in the manuscript in prose only
      ("similarly Lambda^min_j with min in place of max and Lambda^0_j(a_+) with
      the argument a_+ - N alone"), so they are supplied by GLOSSARY too, with
      the prose quoted at the definition.
 (N3) The regularity identity Eq. (5.9) is an implicit equation.  Its printed
      form is checked as a normalised token string against a frozen expectation;
      the *solve* for K_R1 and K_R2 is hand-implemented in gate_compact.py.
 (N4) It reads the .tex, not the PDF.  It cannot certify that the .tex tree in
      full/ is the one that produced full/paper.pdf.  The caller records the
      sha256 of every file it parsed so a later reader can check that.
 (N5) It does not check spelling of prose, cross-references, or equation
      numbering.  Equation numbers quoted in comments here were read off
      full/paper.pdf by pdftotext and are not enforced by the code.

BOUND DISPLAYS (all in the manuscript sources)
---------------------------------------
  _tab_funcs.tex        App. E.2, the five functions G_{(-1)^k}, Phi, D_+, D_-, D_min
  _tab_rules.tex        Table 3, the forty closing coefficient rules
  sec_closedform.tex    Eq. (3.3)  eq:cf:ladderform      (term inventory)
                        the k=1 Hurwitz split, inline
  sec_residual.tex      Eq. (5.1)  eq:res:sixtofive
                        Eq. (5.2)  eq:res:Kdef           (term inventory + the two
                                   printed summation ranges)
                        Sec. 5.1   the unnumbered display defining Omega_3,
                                   Omega_C, Omega_A, Omega_B as explicit sums
                        Sec. 5.1   the sentence naming c_O, c_C, d as the
                                   coefficients of those atoms
                        Eq. (5.9)  eq:res:laurent        (frozen token string)
                        Eq. (5.10) eq:res:KR3
                        Eq. (5.11) eq:res:laddersums     (Lambda, Lambda^max_j)
                        Eq. (5.13) eq:res:window         (Psi_{j,q})
                        Eq. (5.14) eq:res:collapse
                        Eq. (5.15) eq:res:windowsel      (+ inline g(a))
                        Eq. (5.16) eq:res:c112
                        Eq. (5.17) eq:res:c021
                        Eq. (5.18) eq:res:c011
                        Eq. (5.19) eq:res:f011
  app_grids.tex         the supports of the seven non-closing slots, inline
"""

import hashlib
import os
import re
from fractions import Fraction as F

HERE = os.path.dirname(os.path.abspath(__file__))
PAPER = os.path.dirname(HERE)
# The manuscript tree this module binds to.  NNLO_FULL_DIR exists so that a
# mutation test can point the binder at a scratch copy and confirm that a change
# in the .tex really does change what the gate executes; the default is the live
# manuscript and nothing here ever writes to it.  Two default layouts occur: the
# working tree, where this file sits at <root>/gate/ and the sources at
# <root>/full/, and the released one, where it sits at <src>/anc/gate/ and the
# sources are the arXiv source root <src>/ itself.
def _find_full():
    env = os.environ.get('NNLO_FULL_DIR')
    if env:
        return env
    for cand in (os.path.join(PAPER, 'full'),
                 os.path.dirname(PAPER),
                 os.path.join(os.path.dirname(os.path.dirname(PAPER)), 'full')):
        if os.path.exists(os.path.join(cand, 'sec_residual.tex')):
            return cand
    return None


FULL = _find_full()


class BindError(RuntimeError):
    pass


# --------------------------------------------------------------------------
# file access, with a sha256 ledger of everything actually read
# --------------------------------------------------------------------------
_LEDGER = {}


def read(name):
    if FULL is None:
        raise BindError(
            'the manuscript sources were not found next to this file; set '
            'NNLO_FULL_DIR to the directory holding sec_residual.tex')
    path = os.path.join(FULL, name)
    with open(path, 'rb') as fh:
        raw = fh.read()
    _LEDGER[name] = hashlib.sha256(raw).hexdigest()
    return raw.decode('utf-8')


def ledger():
    return dict(_LEDGER)


# --------------------------------------------------------------------------
# (G3) macro guard.  Bodies frozen from full/macros.tex.
# --------------------------------------------------------------------------
EXPECTED_MACROS = {
    'Sh':        (2, r'S_{#1}\!\left(#2\right)'),
    'ap':        (0, r'a_{+}'),
    'am':        (0, r'a_{-}'),
    'amin':      (0, r'a_{\min}'),
    'amax':      (0, r'a_{\max}'),
    'Lam':       (0, r'\Lambda'),
    'Lax':       (1, r'\Lambda^{\max}_{#1}'),
    'Lin':       (1, r'\Lambda^{\min}_{#1}'),
    'Lbb':       (1, r'\Lambda^{0}_{#1}'),
    'Psiw':      (0, r'\Psi'),
    'fa':        (0, r'\varphi'),
    'coeff':     (1, r'c_{#1}'),
    'atomlab':   (2, r'A^{#1}_{#2}'),
    'atom':      (1, r'A_{#1}'),
    'BAatom':    (0, r'\mathcal{B}'),
    'Ratom':     (0, r'\mathcal{R}'),
    'KRone':     (0, r'K_{\mathcal{R}1}'),
    'KRtwo':     (0, r'K_{\mathcal{R}2}'),
    'KRthree':   (0, r'K_{\mathcal{R}3}'),
    'Kcwthree':  (0, r'K_{\mathrm{cw}3}'),
    'Kcwtwo':    (0, r'K_{\mathrm{cw}2}'),
    'Kres':      (0, r'\mathcal{K}'),
    'Gladder':   (0, r'G'),
    'epsk':      (0, r'(-1)^{k}'),
    'A':         (4, r'\mathcal{A}^{#1}\!\left[#2;#3;#4\right]'),
    'Aset':      (0, r'\mathcal{A}'),
    'zb':        (0, r'\bar{z}'),
}


def _match_brace(s, i):
    if s[i] != '{':
        raise BindError('expected { at %d' % i)
    d = 0
    for j in range(i, len(s)):
        if s[j] == '{' and (j == 0 or s[j - 1] != '\\'):
            d += 1
        elif s[j] == '}' and s[j - 1] != '\\':
            d -= 1
            if d == 0:
                return j
    raise BindError('unbalanced braces from %d' % i)


def parse_newcommands(text):
    out = {}
    for m in re.finditer(r'\\newcommand\{\\([A-Za-z]+)\}', text):
        i = m.end()
        nargs = 0
        ma = re.match(r'\[(\d+)\]', text[i:])
        if ma:
            nargs = int(ma.group(1))
            i += ma.end()
        if i >= len(text) or text[i] != '{':
            raise BindError('malformed \\newcommand for %s' % m.group(1))
        j = _match_brace(text, i)
        out[m.group(1)] = (nargs, text[i + 1:j])
    return out


def check_macros():
    """(G3).  Abort unless every macro the parser leans on is defined exactly as
    frozen in EXPECTED_MACROS."""
    got = parse_newcommands(read('macros.tex'))
    bad = []
    for name, want in sorted(EXPECTED_MACROS.items()):
        have = got.get(name)
        if have != want:
            bad.append((name, want, have))
    if bad:
        raise BindError('macros.tex changed under the parser: %r' % (bad,))
    return len(EXPECTED_MACROS)


# --------------------------------------------------------------------------
# environment / labelled-display extraction
# --------------------------------------------------------------------------
_ENVS = ('equation', 'align', 'gather', 'equation*', 'align*')


def _split_rows(body):
    """split on top-level \\\\ (brace depth 0), dropping a [..] length suffix."""
    rows, depth, last, i = [], 0, 0, 0
    while i < len(body):
        c = body[i]
        if c == '\\' and body[i:i + 2] == '\\\\':
            if depth == 0:
                rows.append(body[last:i])
                i += 2
                m = re.match(r'\[[^\]]*\]', body[i:])
                if m:
                    i += m.end()
                last = i
                continue
            i += 2
            continue
        if c == '{':
            depth += 1
        elif c == '}':
            depth -= 1
        i += 1
    rows.append(body[last:])
    return rows


def displays(text):
    """{label: tex} for every labelled numbered display in `text`."""
    out = {}
    for env in _ENVS:
        pat = re.compile(r'\\begin\{%s\}(.*?)\\end\{%s\}'
                         % (re.escape(env), re.escape(env)), re.S)
        for m in pat.finditer(text):
            body = m.group(1)
            if env.startswith('align'):
                group = []
                for row in _split_rows(body):
                    group.append(row)
                    if r'\notag' in row or r'\nonumber' in row:
                        continue
                    lab = re.search(r'\\label\{([^}]*)\}', ''.join(group))
                    if lab:
                        out[lab.group(1)] = ''.join(group)
                    group = []
            else:
                for lab in re.findall(r'\\label\{([^}]*)\}', body):
                    out[lab] = body
    return out


def display(text, label):
    d = displays(text)
    if label not in d:
        raise BindError('no display labelled %s' % label)
    return d[label]


# --------------------------------------------------------------------------
# tokenizer + recursive-descent parser over the printed math
# --------------------------------------------------------------------------
_DROP_BRACED = re.compile(r'\\(?:hspace|label|text|mbox)\{[^{}]*\}')
_DROP_PLAIN = re.compile(
    r'\\(?:notag|nonumber|displaystyle|limits|nolimits|qquad|quad)\b')
_DROP_SIZE = re.compile(r'\\(?:bigl|bigr|Bigl|Bigr|biggl|biggr|big|Big|left|right)')
_DROP_SPACE = re.compile(r'\\[,;!:>]|\\ |&|~')


def normalise(tex, keep_label=False):
    s = tex
    if not keep_label:
        s = re.sub(r'\\label\{[^}]*\}', '', s)
    s = _DROP_BRACED.sub('', s) if not keep_label else s
    s = _DROP_PLAIN.sub('', s)
    s = _DROP_SIZE.sub('', s)
    s = _DROP_SPACE.sub('', s)
    s = s.replace('\\\\', ' ')
    s = re.sub(r'\s+', ' ', s)
    return s.strip()


_TOK = re.compile(r'\\[A-Za-z]+|\d+|[A-Za-z]|[+\-*/^_(){}\[\],=.]|\S')


def tokenize(s):
    toks = []
    for m in _TOK.finditer(s):
        t = m.group(0)
        if t.isspace():
            continue
        toks.append(t)
    return toks


# nested harmonic sums, non-strict (Eq. (2.3), eq:set:sdef)
_STAB = {}
_NMAX = 320


def _stab(word):
    word = tuple(word)
    if word in _STAB:
        return _STAB[word]
    if not word:
        r = [F(1)] * (_NMAX + 1)
    else:
        inner = _stab(word[1:]) if word[1:] else None
        a = word[0]
        sg = -1 if a < 0 else 1
        p = abs(a)
        r = [F(0)] * (_NMAX + 1)
        acc = F(0)
        for i in range(1, _NMAX + 1):
            acc += F(sg ** i, i ** p) * (inner[i] if inner is not None else F(1))
            r[i] = acc
    _STAB[word] = r
    return r


def S(word, N):
    N = int(N)
    if N <= 0:
        return F(1) if not word else F(0)
    if N > _NMAX:
        raise BindError('harmonic-sum argument %d beyond table' % N)
    return _stab(tuple(word))[N]


# ---- GLOSSARY (N2): objects the manuscript defines only in prose -----------
GLOSSARY = {
    'Lambda_min_j': (
        r'sec_residual.tex, Sec. 5.5, prose after Eq. (5.11): "and similarly '
        r'$\Lin{j}$ with $\min$ in place of $\max$".  Executable form: '
        r'Lambda^min_j(a,b) = sum_{N=1}^{a} S_1(min(b+N, a-N)) / N^j.'),
    'Lambda_0_j': (
        r'sec_residual.tex, Sec. 5.5, prose after Eq. (5.11): "and $\Lbb{j}(\ap)$ '
        r'with the argument $\ap-N$ alone".  Executable form: '
        r'Lambda^0_j(a) = sum_{N=1}^{a} S_1(a-N) / N^j.'),
    'Psi_alias': (
        r'Eq. (5.13) itself: "\qquad\Psiw\equiv\Psiw_{1,1}".  Parsed, not assumed.'),
}


class _Env(dict):
    pass


class Parser(object):
    """Builds an AST of closures f(env)->Fraction from printed math tokens."""

    def __init__(self, toks, funcs):
        self.t = toks
        self.i = 0
        self.funcs = funcs        # user-defined callables by macro name

    # -- token helpers
    def peek(self, k=0):
        return self.t[self.i + k] if self.i + k < len(self.t) else None

    def next(self):
        t = self.peek()
        self.i += 1
        return t

    def expect(self, tok):
        got = self.next()
        if got != tok:
            raise BindError('expected %r, got %r at %d in %r'
                            % (tok, got, self.i - 1, ' '.join(self.t)))
        return got

    def at_end(self):
        return self.i >= len(self.t)

    # -- grammar
    _STOP = {'+', '-', ')', ']', '}', ',', '=', None, '.'}

    def expr(self):
        neg = False
        if self.peek() in ('+', '-'):
            neg = (self.next() == '-')
        node = self.term()
        if neg:
            inner = node
            node = lambda e, f=inner: -f(e)
        while self.peek() in ('+', '-'):
            op = self.next()
            rhs = self.term()
            lhs = node
            if op == '+':
                node = lambda e, a=lhs, b=rhs: a(e) + b(e)
            else:
                node = lambda e, a=lhs, b=rhs: a(e) - b(e)
        return node

    def _starts_factor(self):
        t = self.peek()
        if t in self._STOP:
            return False
        return True

    def term(self):
        node = self.factor()
        while True:
            if self.peek() == '/':
                self.next()
                rhs = self.factor()
                lhs = node
                node = lambda e, a=lhs, b=rhs: a(e) / b(e)
            elif self._starts_factor():
                rhs = self.factor()
                lhs = node
                node = lambda e, a=lhs, b=rhs: a(e) * b(e)
            else:
                break
        return node

    def factor(self):
        base = self.atom()
        if self.peek() == '^':
            self.next()
            expo = self.group() if self.peek() == '{' else self.atom()
            b = base
            base = lambda e, a=b, c=expo: a(e) ** int(c(e))
        return base

    def group(self):
        self.expect('{')
        node = self.expr()
        self.expect('}')
        return node

    def _word(self):
        """{1,-2} -> (1,-2);  {1} -> (1,)"""
        self.expect('{')
        letters, sign, cur = [], 1, None
        while self.peek() != '}':
            t = self.next()
            if t == ',':
                letters.append(sign * cur)
                sign, cur = 1, None
            elif t == '-':
                sign = -1
            elif t.isdigit():
                cur = int(t)
            else:
                raise BindError('bad harmonic word token %r' % t)
        self.expect('}')
        if cur is not None:
            letters.append(sign * cur)
        return tuple(letters)

    def _args(self, n):
        self.expect('(')
        out = []
        for i in range(n):
            if i:
                self.expect(',')
            out.append(self.expr())
        self.expect(')')
        return out

    def atom(self):
        t = self.next()
        if t is None:
            raise BindError('unexpected end of expression')
        if t.isdigit():
            v = F(int(t))
            return lambda e, v=v: v
        if t == '(':
            node = self.expr()
            self.expect(')')
            return node
        if t == '[':
            node = self.expr()
            self.expect(']')
            return node
        if t == '{':
            node = self.expr()
            self.expect('}')
            return node
        if t in (r'\frac', r'\tfrac', r'\dfrac'):
            a, b = self.group(), self.group()
            return lambda e, a=a, b=b: a(e) / b(e)
        if t in (r'\max', r'\min'):
            fn = max if t == r'\max' else min
            a, b = self._args(2)
            return lambda e, a=a, b=b, fn=fn: F(fn(a(e), b(e)))
        if t == r'\sum':
            return self._sum()
        if t == r'\Sh':
            w = self._word()
            arg = self.group()
            return lambda e, w=w, a=arg: S(w, a(e))
        if t == r'\ap':
            return lambda e: F(e['ap'])
        if t == r'\am':
            return lambda e: F(e['am'])
        if t == r'\amin':
            return lambda e: F(min(e['ap'], e['am']))
        if t == r'\amax':
            return lambda e: F(max(e['ap'], e['am']))
        if t == r'\Lam':
            a, b = self._args(2)
            f = self.funcs['Lam']
            return lambda e, a=a, b=b, f=f: f(int(a(e)), int(b(e)))
        if t in (r'\Lax', r'\Lin'):
            j = self.group()
            a, b = self._args(2)
            key = 'Lax' if t == r'\Lax' else 'Lin'
            f = self.funcs[key]
            return lambda e, a=a, b=b, j=j, f=f: f(int(j(e)), int(a(e)), int(b(e)))
        if t == r'\Lbb':
            j = self.group()
            (a,) = self._args(1)
            f = self.funcs['Lbb']
            return lambda e, a=a, j=j, f=f: f(int(j(e)), int(a(e)))
        if t == r'\Psiw':
            jj, qq = None, None
            if self.peek() == '_':
                self.next()
                self.expect('{')
                jj = self.expr()
                self.expect(',')
                qq = self.expr()
                self.expect('}')
            a, b = self._args(2)
            f = self.funcs['Psiw']
            if jj is None:
                return lambda e, a=a, b=b, f=f: f(1, 1, int(a(e)), int(b(e)))
            return lambda e, a=a, b=b, j=jj, q=qq, f=f: f(
                int(j(e)), int(q(e)), int(a(e)), int(b(e)))
        if t == r'\fa':
            a, b = self._args(2)
            f = self.funcs['fa']
            return lambda e, a=a, b=b, f=f: f(int(a(e)), int(b(e)))
        if t == r'\mathrm':
            self.expect('{')
            name = ''
            while self.peek() != '}':
                name += self.next()
            self.expect('}')
            if name == 'sgn':
                (a,) = self._args(1)
                return lambda e, a=a: F((a(e) > 0) - (a(e) < 0))
            raise BindError(r'unhandled \mathrm{%s}' % name)
        if re.match(r'^[A-Za-z]$', t):
            name = t
            if self.peek() == '(' and name in self.funcs:
                (a,) = self._args(1)
                f = self.funcs[name]
                return lambda e, a=a, f=f: f(int(a(e)))
            return lambda e, name=name: F(e[name])
        raise BindError('unhandled token %r in %r' % (t, ' '.join(self.t)))

    def _sum(self):
        self.expect('_')
        self.expect('{')
        var = self.next()
        if not re.match(r'^[A-Za-z]$', var):
            raise BindError('sum index must be a letter, got %r' % var)
        self.expect('=')
        lo = self.expr()
        self.expect('}')
        self.expect('^')
        hi = self.group() if self.peek() == '{' else self.atom()
        body = self.term()

        def node(e, var=var, lo=lo, hi=hi, body=body):
            a, b = int(lo(e)), int(hi(e))
            tot = F(0)
            sub = dict(e)
            for v in range(a, b + 1):
                sub[var] = v
                tot += body(sub)
            return tot
        return node


def compile_expr(tex, funcs=None):
    """printed math -> callable f(env) -> Fraction, with the whole string used."""
    p = Parser(tokenize(normalise(tex)), funcs or {})
    node = p.expr()
    while p.peek() in (',', '.', ';'):
        p.next()
    if not p.at_end():
        raise BindError('trailing tokens %r' % (p.t[p.i:],))
    return node


# --------------------------------------------------------------------------
# atom keys
# --------------------------------------------------------------------------
def R(q):
    return ('R', int(q))


def BA(s, v, dn, q):
    """Atom key.  `dn` accepts either ((d,p),...) or the paper's own printed
    form ((0,1)) -- which Python reads as the flat pair (0,1) -- and normalises
    both to the tuple-of-pairs the stored tables use."""
    dn = tuple(dn)
    if dn and all(isinstance(x, int) for x in dn):
        if len(dn) != 2:
            raise BindError('unreadable denominator list %r' % (dn,))
        dn = (dn,)
    return ('BA', int(s), tuple(v), tuple(tuple(x) for x in dn), int(q))


# --------------------------------------------------------------------------
# App. E.2 -- the five functions of Eq. (3.3)   (full/_tab_funcs.tex)
# --------------------------------------------------------------------------
_FUNC_LHS = [('G1', r'\Gladder_{(-1)^k}(w)'), ('Phi', r'\Phi(w)'),
             ('Dp', r'D_{+}(w)'), ('Dm', r'D_{-}(w)'), ('Dmin', r'D_{\min}(w)')]


def _parse_A(tok):
    r"""\A{+}{S_{1}}{(N{+}0)^{3}}{1} -> (sigma_index, word, dn, q)"""
    m = re.match(r'^\\A\{([+-])\}\{(.*?)\}\{(.*?)\}\{(\d+)\}$', tok)
    if not m:
        raise BindError('bad \\A atom %r' % tok)
    sgn, sword, sden, q = m.groups()
    s = 0 if sgn == '+' else 1
    if sword == r'\cdot':
        word = ()
    else:
        mw = re.match(r'^S_\{(-?\d+(?:,-?\d+)*)\}$', sword)
        if not mw:
            raise BindError('bad \\A word %r' % sword)
        word = tuple(int(x) for x in mw.group(1).split(','))
    dn = []
    for md in re.finditer(r'\(N\{\+\}(\d+)\)\^\{(\d+)\}', sden):
        dn.append((int(md.group(1)), int(md.group(2))))
    if not dn:
        raise BindError('bad \\A denominator %r' % sden)
    return BA(s, word, dn, int(q))


def parse_tab_funcs():
    """-> {'G1': [(atomkey, monomial, Fraction)], ...}"""
    tex = read('_tab_funcs.tex')
    body = re.search(r'\\begin\{align\}(.*?)\\end\{align\}', tex, re.S)
    if not body:
        raise BindError('_tab_funcs.tex: no align environment')
    s = body.group(1)
    s = _DROP_PLAIN.sub('', s)
    # \label on a numbered line of the App. E.2 align carries no arithmetic
    s = re.sub(r'\\label\{[^}]*\}', '', s)
    s = s.replace(r'\quad', ' ').replace('&', ' ')
    s = re.sub(r'\\\\(\[[^\]]*\])?', ' ', s)
    s = re.sub(r'\s+', ' ', s)

    marks = []
    for key, lhs in _FUNC_LHS:
        i = s.find(lhs)
        if i < 0:
            raise BindError('_tab_funcs.tex: missing %s' % lhs)
        marks.append((i, key, lhs))
    marks.sort()
    if [k for _, k, _ in marks] != [k for k, _ in _FUNC_LHS]:
        raise BindError('_tab_funcs.tex: functions out of expected order')

    out = {}
    for idx, (i, key, lhs) in enumerate(marks):
        j = marks[idx + 1][0] if idx + 1 < len(marks) else len(s)
        rhs = s[i + len(lhs):j].strip()
        if not rhs.startswith('='):
            raise BindError('_tab_funcs.tex: %s not followed by =' % key)
        out[key] = _parse_func_rhs(rhs[1:])
    return out


_TERM = re.compile(r'''
    ^\s*(?P<sign>[+-])?\s*\\?,?\s*
    (?:(?P<tfrac>\\tfrac\{(?P<tn>\d+)\}\{(?P<td>\d+)\})|(?P<int>\d+))?
    \s*\\?,?\s*
    (?P<mono>\\pi\^\{2\}|\\zeta_3)?
    \s*\\?,?\s*
    (?P<obj>\\A\{[^{}]*\}\{[^{}]*(?:\{[^{}]*\}[^{}]*)*\}\{[^{}]*(?:\{[^{}]*\}[^{}]*)*\}\{\d+\}|w\^\{-\d+\})
''', re.X)


def _parse_func_rhs(rhs):
    terms, pos = [], 0
    s = rhs.replace(r'\,', ' ')
    s = re.sub(r'\s+', '', s)
    while pos < len(s):
        m = _TERM.match(s[pos:])
        if not m:
            raise BindError('_tab_funcs.tex: cannot parse term at %r'
                            % s[pos:pos + 60])
        sign = -1 if m.group('sign') == '-' else 1
        if m.group('tfrac'):
            c = F(int(m.group('tn')), int(m.group('td')))
        elif m.group('int'):
            c = F(int(m.group('int')))
        else:
            c = F(1)
        c *= sign
        mono = {None: (), r'\pi^{2}': ('pi2',), r'\zeta_3': ('z3',)}[m.group('mono')]
        obj = m.group('obj')
        if obj.startswith(r'\A'):
            key = _parse_A(obj)
        else:
            key = R(int(re.match(r'w\^\{-(\d+)\}$', obj).group(1)))
        terms.append((key, mono, c))
        pos += m.end()
    return terms


# --------------------------------------------------------------------------
# Table 3 -- the forty closing rules   (full/_tab_rules.tex)
# --------------------------------------------------------------------------
WEIGHTS = ['1', 'eps', 'eps_S1p', 'eps_S1m', 'eps_S1min', 'eps_S2p', 'eps_Sm2p']
# Table 3's first column was headed "atom" when this gate was written and is
# headed "shape" since the vocabulary of Sec. 2.4 separated the two words.  The
# guard is exact on purpose: the rename had to be entered here deliberately.
_WEIGHT_HEADER = (r'shape & $\mu$ & supp. & $1$ & $\epsk$ & $\epsk\Sh{1}{\ap}$ & '
                  r'$\epsk\Sh{1}{\am}$ & $\epsk\Sh{1}{\amin}$ & $\epsk\Sh{2}{\ap}$'
                  r' & $\epsk\Sh{-2}{\ap}$')


def _parse_slot_label(cell):
    c = cell.strip().strip('$')
    m = re.match(r'^\\Ratom_\{(\d+)\}$', c)
    if m:
        return R(int(m.group(1)))
    m = re.match(r'^\\BAatom\^\{(\d)\}_\{(.*?);\\,(.*?);\\,(\d+)\}$', c)
    if not m:
        raise BindError('Table 3: unreadable atom cell %r' % cell)
    s, sword, sden, q = m.groups()
    word = () if sword == r'\varnothing' else tuple(
        int(x) for x in sword.split(','))
    if sden == r'\varnothing':
        dn = ()
    else:
        md = re.match(r'^\((\d+),(\d+)\)$', sden)
        if not md:
            raise BindError('Table 3: unreadable denominator %r' % sden)
        dn = ((int(md.group(1)), int(md.group(2))),)
    return BA(int(s), word, dn, int(q))


def _parse_number(cell):
    c = cell.strip().strip('$').replace(r'\,', '')
    if not c:
        return None
    m = re.match(r'^(-?)\\tfrac\{(\d+)\}\{(\d+)\}$', c)
    if m:
        v = F(int(m.group(2)), int(m.group(3)))
        return -v if m.group(1) else v
    m = re.match(r'^(-?\d+)$', c)
    if m:
        return F(int(m.group(1)))
    raise BindError('Table 3: unreadable number %r' % cell)


def _flat_math(s):
    """spacing-insensitive form of a printed math fragment: the LaTeX thin-space
    and dash idioms are removed so that a support cell or a caption is read for
    what it says and not for how it was typeset."""
    s = s.replace(r'\!', '').replace(r'\,', '').replace(r'\;', '')
    s = s.replace('{-}', '-').replace('{+}', '+')
    return re.sub(r'\s+', '', s)


def parse_tab_rules():
    """-> (rules, default_support) ;
       rules: {(atomkey, monomial): (support, {weight: Fraction})}"""
    tex = read('_tab_rules.tex')
    if _WEIGHT_HEADER not in tex.replace('\n', ' ').replace('  ', ' '):
        flat = re.sub(r'\s+', ' ', tex)
        if re.sub(r'\s+', ' ', _WEIGHT_HEADER) not in flat:
            raise BindError('Table 3: weight header changed')
    # The caption calls the third column the rung range, which is the name the
    # glossary of Sec. 2 gives it and the name bound there to the k_support key
    # of the catalogue.  The data key keeps its own name; only the printed word
    # changed.
    cap = re.search(r'The rung range is the full ladder \$-\(n-1\)\\le k\\le0\$',
                    re.sub(r'\s+', ' ', tex))
    if not cap:
        raise BindError('Table 3: default rung-range statement not found in caption')
    if 'k=-(n-j)' not in _flat_math(tex):
        raise BindError('Table 3: the caption no longer says what a rung-range entry '
                        '-(n-j) means, so the third column cannot be executed')
    default_support = ('ladder', -1, 0)     # -(n-1) .. 0

    body = tex[tex.index(r'\midrule\endhead'):]
    body = body[:body.index(r'\bottomrule')]
    rules = {}
    for line in body.split('\n'):
        line = line.strip()
        if not line or line.startswith('%') or line.startswith(r'\midrule'):
            continue
        if not line.endswith(r'\\'):
            raise BindError('Table 3: row does not end with \\\\: %r' % line)
        cells = line[:-2].split('&')
        if len(cells) != 10:
            raise BindError('Table 3: row has %d cells, expected 10: %r'
                            % (len(cells), line))
        key = _parse_slot_label(cells[0])
        mu = cells[1].strip().strip('$')
        mono = {'1': (), r'\pi^2': ('pi2',), r'\zeta_3': ('z3',)}.get(mu)
        if mono is None:
            raise BindError('Table 3: unreadable mu %r' % mu)
        supp = _flat_math(cells[2])
        mj = re.match(r'^\$(?:-\()?n-(\d+)\)?\$$', supp)
        if supp == '':
            support = default_support
        elif supp == '$k=1$':
            support = ('point', 1)
        elif mj:
            # the caption fixes the convention: such an entry ends the support
            # early, at k = -(n-j).
            support = ('ladder', -int(mj.group(1)), 0)
        else:
            raise BindError('Table 3: unreadable support %r' % cells[2])
        coeffs = {}
        for w, cell in zip(WEIGHTS, cells[3:]):
            v = _parse_number(cell)
            if v is not None:
                coeffs[w] = v
        if not coeffs:
            raise BindError('Table 3: empty rule row %r' % line)
        if (key, mono) in rules:
            raise BindError('Table 3: duplicate slot %r' % ((key, mono),))
        rules[(key, mono)] = (support, coeffs)
    if len(rules) != 40:
        raise BindError('Table 3: %d rules parsed, expected 40' % len(rules))
    return rules, default_support


def weight_values(n, k):
    ap, am = k + n - 1, -k
    e = F((-1) ** k)
    return {'1': F(1), 'eps': e, 'eps_S1p': e * S((1,), ap),
            'eps_S1m': e * S((1,), am), 'eps_S1min': e * S((1,), min(ap, am)),
            'eps_S2p': e * S((2,), ap), 'eps_Sm2p': e * S((-2,), ap)}


# --------------------------------------------------------------------------
# (G2) Eq. (3.3) -- term inventory of eq:cf:ladderform
# --------------------------------------------------------------------------
_LADDER_TERMS = [
    ('SINGLE_RUNG',
     r'^\\underbrace\{(?P<c1>\d+)\\zeta_5-(?P<c2>\d+)\\Sh\{5\}\{z\}\}_\{[^{}]*\}'),
    ('LADDER_G1',
     r'^\+\\sum_\{k=-\(n-1\)\}\^\{0\}\(-1\)\^\{k\}\\Gladder_\{\(-1\)\^k\}\(z\+k\)'),
    ('LADDER_PHI',
     r'^\+\\sum_\{k=-\(n-1\)\}\^\{0\}\(-1\)\^\{k\}\\Sh\{1\}\{\\amax\}\\Phi\(z\+k\)'),
    ('LADDER_D',
     r'^\+\\sum_\{k=-\(n-1\)\}\^\{0\}\(-1\)\^\{k\}'
     r'\[\\Sh\{1\}\{\\ap\}D_\{\+\}\+\\Sh\{1\}\{\\am\}D_\{-\}'
     r'\+\\Sh\{1\}\{\\amin\}D_\{\\min\}\]\(z\+k\)'),
    ('LADDER_PI2',
     r'^\+\\frac\{(?P<a>\d+)\\pi\^\{2\}\}\{(?P<b>\d+)\}'
     r'\\sum_\{k=-\(n-1\)\}\^\{0\}\(-1\)\^\{k\}'
     r'\\frac\{\\Sh\{2\}\{\\ap\}\+\\Sh\{-2\}\{\\ap\}\}\{z\+k\}'),
    ('KRES', r'^\+\\Kres\(n,z\)'),
]


def parse_ladderform():
    """-> ordered list of (term-id, captured numbers); aborts on leftovers."""
    tex = display(read('sec_closedform.tex'), 'eq:cf:ladderform')
    s = normalise(tex)
    lhs = r'\sum_{a\in\Aset_n}\coeff{a}\atom{a}(z) ='
    s = re.sub(r'\s+', '', s)
    lhs = re.sub(r'\s+', '', lhs)
    if not s.startswith(lhs):
        raise BindError('Eq. (3.3): left-hand side changed: %r' % s[:90])
    s = s[len(lhs):]
    s = s.rstrip(',.')
    found, pos = [], 0
    while pos < len(s):
        for name, pat in _LADDER_TERMS:
            m = re.match(pat, s[pos:])
            if m:
                found.append((name, {k: v for k, v in m.groupdict().items()
                                     if v is not None}))
                pos += m.end()
                break
        else:
            raise BindError('Eq. (3.3): unrecognised term at %r' % s[pos:pos + 80])
    names = [f[0] for f in found]
    if names != [t[0] for t in _LADDER_TERMS]:
        raise BindError('Eq. (3.3): term inventory changed: %r' % names)
    return found


def parse_k1_split():
    """the inline Hurwitz identity quoted below Eq. (3.3):
       32 zeta(5,z+2) + 32/(z+1)^5 = 32 zeta(5,z+1)."""
    s = re.sub(r'\s+', '', read('sec_closedform.tex'))
    m = re.search(r'\$(\d+)\\,\\zeta\(5,z\+2\)\+(\d+)/\(z\+1\)\^\{5\}'
                  r'=(\d+)\\,\\zeta\(5,z\+1\)\$', s)
    if not m:
        raise BindError('Eq. (3.3) prose: k=1 Hurwitz split not found')
    a, b, c = (int(x) for x in m.groups())
    if not (a == b == c):
        raise BindError('k=1 Hurwitz split: unequal coefficients %r' % (m.groups(),))
    return a


# --------------------------------------------------------------------------
# (G2) Eq. (5.2) -- term inventory of eq:res:Kdef
# --------------------------------------------------------------------------
_OMSUM = r'\\Om\{[0-9A-Za-z]+\}\(z\+k\)'
_KDEF_TERM = re.compile(
    # a rational atom 1/(z+k)^q carrying a coefficient macro
    r'\\frac\{(?P<kr>\\[A-Za-z]+)\(n,k\)\}'
    r'\{(?:\(z\+k\)\^\{(?P<q>\d)\}|z\+k)\}'
    # or a coefficient macro times one named atom, or times a printed sum of them
    r'|(?P<kn>\\[A-Za-z]+)\(n,k\)'
    r'(?P<grp>\((?:' + _OMSUM + r'\+)+' + _OMSUM + r'\)|' + _OMSUM + r')')


def parse_Kdef():
    """-> list of (range_offset, [(coefficient-macro, atom-descriptor), ...]),
    one entry per printed ladder sum, in printed order.

    range_offset is the A of a printed range \\sum_{k=-(n-A)}^{0}.
    atom-descriptor is ('R', q) for the rational atom 1/(z+k)^q, and
    ('OM', name, ...) for one named atom \\Om{name} or for a printed sum of
    several of them under one coefficient.

    Aborts unless the display is consumed entirely by these patterns plus
    structural glue.  Deliberately generic in the coefficient macro and in the
    atom name: anything the caller does not know surfaces as a TERM THIS GATE
    DOES NOT KNOW, which the caller then refuses, rather than vanishing into the glue.
    The glue accepts any number of terms in either sum, so a term added or
    removed is EXECUTED as printed; what it does not accept is anything else."""
    tex = display(read('sec_residual.tex'), 'eq:res:Kdef')
    s = re.sub(r'\s+', '', normalise(tex))
    terms = []

    def _take(m):
        if m.group('kr'):
            q = int(m.group('q')) if m.group('q') else 1
            terms.append((m.group('kr'), ('R', q)))
        else:
            names = tuple(re.findall(r'\\Om\{([0-9A-Za-z]+)\}', m.group('grp')))
            if not names:
                raise BindError('Eq. (5.2): unreadable atom group %r'
                                % m.group('grp'))
            terms.append((m.group('kn'), ('OM',) + names))
        return 'T'

    rest = _KDEF_TERM.sub(_take, s)
    glue = re.compile(r'^(?:\\begin\{aligned\})?\\Kres\(n,z\)='
                      r'\\sum_\{k=-\(n-(?P<a1>\d+)\)\}\^\{0\}\[(?P<b1>T(?:\+T)*)\]'
                      r'\+\\sum_\{k=-\(n-(?P<a2>\d+)\)\}\^\{0\}\[(?P<b2>T(?:\+T)*)\],?'
                      r'(?:\\end\{aligned\})?$')
    m = glue.match(rest)
    if not m:
        raise BindError(
            'Eq. (5.2) no longer has the shape "K = sum_{k=-(n-A)}^{0}[...] + '
            'sum_{k=-(n-B)}^{0}[...]" with every summand a coefficient times an '
            'atom.  What is left after the recognisable terms are removed is %r.  '
            'Extend the parser deliberately rather than letting this pass.' % rest)
    n1, n2 = m.group('b1').count('T'), m.group('b2').count('T')
    if n1 + n2 != len(terms):
        raise BindError('Eq. (5.2): %d terms read but %d in the glue'
                        % (len(terms), n1 + n2))
    return [(int(m.group('a1')), terms[:n1]),
            (int(m.group('a2')), terms[n1:])]


_OMDEF_ROW = re.compile(
    r'^\\Om\{(?P<name>[0-9A-Za-z]+)\}\(x\)&?='
    r'\\sum_\{N\\ge1\}\\frac\{(?P<num>1|\(-1\)\^\{N\})\}'
    r'\{N(?:\^\{(?P<p>\d)\})?\(N\+x\)(?:\^\{(?P<q>\d)\})?\}')


def parse_Om_atoms():
    """the unnumbered Sec. 5.1 display that defines the four nested atoms of
    Eq. (5.2) as explicit sums -> {name: BA key}.

    This is what retires the old glossary entries for A^B_c and A^B_d: the atom
    behind each printed name is now read out of the printed sum, not supplied."""
    sec = read('sec_residual.tex')
    blocks = [b for b in re.findall(r'\\begin\{equation\*\}(.*?)\\end\{equation\*\}',
                                    sec, re.S)
              if r'}(x)&=\sum_{N\ge1}' in re.sub(r'\s+', '', b)]
    if len(blocks) != 1:
        raise BindError('Sec. 5.1: expected exactly one unnumbered display '
                        'defining the Omega atoms, found %d' % len(blocks))
    body = blocks[0].replace(r'\begin{aligned}', '').replace(r'\end{aligned}', '')
    out = {}
    for row in _split_rows(body):
        r = re.sub(r'\s+', '', normalise(row))
        if not r:
            continue
        m = _OMDEF_ROW.match(r)
        if not m:
            raise BindError('Sec. 5.1: unreadable atom definition %r' % r)
        s = 1 if m.group('num') != '1' else 0
        p = int(m.group('p')) if m.group('p') else 1
        q = int(m.group('q')) if m.group('q') else 1
        out[m.group('name')] = BA(s, (), ((0, p),), q)
    if not out:
        raise BindError('Sec. 5.1: no atom definitions parsed')
    return out


def parse_coeff_names():
    """the Sec. 5.1 sentence naming the coefficient functions of the nested
    atoms -> {coefficient-macro: (slot, ...)}.

    A macro printed against two atom labels (the shared rule) returns both, so
    the pairing of Sec. 4.3 has a second printed source and the two must agree."""
    s = re.sub(r'\s+', '', read('sec_residual.tex'))
    lab = r'\\coeff\{\}\^\{\\,\\atomlab\{\\BAatom\}\{\((\d),\(\),\(\((\d),(\d)\)\),(\d)\)\}\}'
    out = {}
    for m in re.finditer(r'\\(cOm|cCm|dAB)=((?:' + lab + r'=?)+)', s):
        slots = tuple(BA(int(a), (), ((int(b), int(c)),), int(d))
                      for a, b, c, d in re.findall(lab, m.group(2)))
        name = '\\' + m.group(1)
        if name in out and out[name] != slots:
            raise BindError('Sec. 5.1 names %s against two different slot sets'
                            % name)
        out[name] = slots
    if len(out) != 3:
        raise BindError('Sec. 5.1: expected three named coefficient functions, '
                        'parsed %r' % (sorted(out),))
    return out


def parse_seven_supports():
    """the printed supports of the seven non-closing slots (App. F.1 prose)."""
    s = re.sub(r'\s+', ' ', read('app_grids.tex'))
    m = re.search(r'the three rational slots occupy \$k\\in\[-\(n-(\d)\),0\]\$ '
                  r'and the four\s*nested ones \$k\\in\[-\(n-(\d)\),0\]\$', s)
    if not m:
        raise BindError('App. F.1: support sentence not found')
    return {'rational': int(m.group(1)), 'nested': int(m.group(2))}


# --------------------------------------------------------------------------
# (N3) Eq. (5.9) -- the regularity identity, frozen as a token string
# --------------------------------------------------------------------------
_LAURENT_FROZEN = (
    r"\coeff{}^{(\Ratom,q)}(n,-m) +\sum_{N\ge1} \sum_{\text{slots of pole order "
    r"}q} \coeff{}^{(\BAatom,\sigma,v,\{(d,p)\},q)}(n,-m-N) "
    r"\frac{\sigma^{N}\Sh{v}{N}}{\prod_{(d,p)}(N+d)^{p}} = 0 ,")


def check_laurent():
    tex = display(read('sec_residual.tex'), 'eq:res:laurent')
    s = re.sub(r'\s+', ' ', re.sub(r'\\label\{[^}]*\}', '', tex)).strip()
    s = s.replace(r'\;', ' ').replace(r'\,', ' ').replace(r'\ ', ' ')
    s = re.sub(r'\s+', ' ', s).strip()
    want = re.sub(r'\s+', ' ', _LAURENT_FROZEN).strip()
    if s != want:
        raise BindError('Eq. (5.9) changed:\n got  %r\n want %r' % (s, want))
    txt = re.sub(r'\s+', ' ', read('sec_residual.tex'))
    if 'For every $m=0,\\dots,n-2$ and every pole order $q$,' not in txt:
        raise BindError('Eq. (5.9): the range statement m = 0..n-2 changed')
    return True


# --------------------------------------------------------------------------
# residual coefficient rules, compiled from their printed displays
# --------------------------------------------------------------------------
def _rule_rhs(tex):
    """strip an LHS of the form  <lhs> = <rhs>  at the top level."""
    s = normalise(tex)
    i = s.find('=')
    if i < 0:
        raise BindError('rule display has no =')
    return s[:i], s[i + 1:]


def _slot_from_lhs(lhs):
    m = re.search(r'\\atomlab\{\\BAatom\}\{\((\d),\(\),\(\((\d),(\d)\)\),(\d)\)\}',
                  re.sub(r'\s+', '', lhs))
    if not m:
        raise BindError('cannot read the slot from %r' % lhs)
    s, d, p, q = (int(x) for x in m.groups())
    return BA(s, (), ((d, p),), q)


class ResidualRules(object):
    """Every callable here is compiled from the printed display named in the
    attribute's docstring; nothing is transcribed by hand."""

    def __init__(self):
        sec = read('sec_residual.tex')
        self._memo = {}
        funcs = {'Lam': self.Lam, 'Lax': self.Lax, 'Lin': self.Lin,
                 'Lbb': self.Lbb, 'Psiw': self.Psi, 'fa': self.phi}
        self.funcs = funcs

        # ---- Eq. (5.11): Lambda and Lambda^max_j -------------------------
        d = display(sec, 'eq:res:laddersums')
        d = d.replace(r'\begin{aligned}', '').replace(r'\end{aligned}', '')
        rows = [r for r in _split_rows(d) if r.strip().strip(',')]
        if len(rows) != 2:
            raise BindError('Eq. (5.11): expected two definitions, got %d'
                            % len(rows))
        l0, r0 = _rule_rhs(rows[0])
        l1, r1 = _rule_rhs(rows[1])
        if re.sub(r'\s+', '', l0) != r'\Lam(\ap,\am)':
            raise BindError('Eq. (5.11) line 1 LHS changed: %r' % l0)
        if re.sub(r'\s+', '', l1) != r'\Lax{j}(\ap,\am)':
            raise BindError('Eq. (5.11) line 2 LHS changed: %r' % l1)
        self._lam = compile_expr(r0, funcs)
        self._lax = compile_expr(r1, funcs)

        # ---- Eq. (5.13): the window sum ----------------------------------
        d = display(sec, 'eq:res:window')
        head, alias = d.split(r'\qquad', 1)
        lhs, rhs = _rule_rhs(head)
        if re.sub(r'\s+', '', lhs) != r'\Psiw_{j,q}(\ap,\am)':
            raise BindError('Eq. (5.13) LHS changed: %r' % lhs)
        self._psi = compile_expr(rhs, funcs)
        if re.sub(r'\s+', '', normalise(alias)) != r'\Psiw\equiv\Psiw_{1,1},':
            raise BindError('Eq. (5.13) alias changed: %r' % alias)

        # ---- Eq. (5.19): varphi, then Eq. (5.18): the antisymmetric slot --
        lhs, rhs = _rule_rhs(display(sec, 'eq:res:f011')
                             .replace(r'\begin{aligned}', '')
                             .replace(r'\end{aligned}', ''))
        if re.sub(r'\s+', '', lhs) != r'\fa(\ap,\am)':
            raise BindError('Eq. (5.19) LHS changed: %r' % lhs)
        self._phi = compile_expr(rhs, funcs)

        lhs, rhs = _rule_rhs(display(sec, 'eq:res:c011'))
        self.slot_c011 = _slot_from_lhs(lhs)
        self._c011 = compile_expr(rhs, funcs)

        # ---- Eq. (5.16) and Eq. (5.17): the three positive-sign slots -----
        lhs, rhs = _rule_rhs(display(sec, 'eq:res:c112'))
        self.slot_c112 = _slot_from_lhs(lhs)
        self._c112 = compile_expr(rhs, funcs)

        lhs, rhs = _rule_rhs(display(sec, 'eq:res:c021'))
        self.slot_c021 = _slot_from_lhs(lhs)
        self._c021 = compile_expr(rhs, funcs)

        # ---- Eq. (5.1): the six-to-five relation --------------------------
        d = display(sec, 'eq:res:sixtofive')
        d = d.replace(r'\begin{aligned}', '').replace(r'\end{aligned}', '')
        lhs, rhs = _rule_rhs(d)
        flat = re.sub(r'\s+', '', lhs)
        self.sixtofive_slots = tuple(
            BA(int(a), (), ((int(b), int(c)),), int(e))
            for a, b, c, e in re.findall(
                r'\\atomlab\{\\BAatom\}\{\((\d),\(\),\(\((\d),(\d)\)\),(\d)\)\}', flat))
        if len(self.sixtofive_slots) != 2:
            raise BindError('Eq. (5.1): expected two slots on the left')
        self._Q = compile_expr(rhs, funcs)

        # ---- Eq. (5.10): the triple-pole kernel in closed form ------------
        lhs, rhs = _rule_rhs(display(sec, 'eq:res:KR3'))
        if re.sub(r'\s+', '', lhs) != r'\KRthree(n,-m)':
            raise BindError('Eq. (5.10) LHS changed: %r' % lhs)
        self._kr3 = compile_expr(rhs, funcs)

        # ---- Eq. (5.14) and Eq. (5.15): regression targets ----------------
        lhs, rhs = _rule_rhs(display(sec, 'eq:res:collapse'))
        if re.sub(r'\s+', '', lhs) != r'\Lam(\ap,\am)+\Lam(\am,\ap)':
            raise BindError('Eq. (5.14) LHS changed: %r' % lhs)
        self._collapse_rhs = compile_expr(rhs, funcs)

        d = display(sec, 'eq:res:windowsel')
        d = d.replace(r'\begin{aligned}', '').replace(r'\end{aligned}', '')
        lhs, rhs = _rule_rhs(d)
        if re.sub(r'\s+', '', lhs) != r'\fa(\ap,\am)-\fa(\am,\ap)':
            raise BindError('Eq. (5.15) LHS changed: %r' % lhs)
        gm = re.search(r'\$g\(a\)=(.*?)\$,\s*exact at every cell', sec, re.S)
        if not gm:
            raise BindError('Eq. (5.15) prose: g(a) not found')
        self._g = compile_expr(gm.group(1), funcs)
        funcs['g'] = lambda a: self._g({'a': a})
        self._windowsel_rhs = compile_expr(rhs, funcs)

    # ---- the ladder-sum family ------------------------------------------
    def Lam(self, ap, am):
        key = ('Lam', ap, am)
        if key not in self._memo:
            self._memo[key] = self._lam({'ap': ap, 'am': am})
        return self._memo[key]

    def Lax(self, j, ap, am):
        key = ('Lax', j, ap, am)
        if key not in self._memo:
            self._memo[key] = self._lax({'ap': ap, 'am': am, 'j': j})
        return self._memo[key]

    def Lin(self, j, ap, am):
        """GLOSSARY['Lambda_min_j'] -- prose-only definition (N2)."""
        key = ('Lin', j, ap, am)
        if key not in self._memo:
            self._memo[key] = sum(
                (S((1,), min(am + N, ap - N)) / F(N ** j)
                 for N in range(1, ap + 1)), F(0))
        return self._memo[key]

    def Lbb(self, j, ap):
        """GLOSSARY['Lambda_0_j'] -- prose-only definition (N2)."""
        key = ('Lbb', j, ap)
        if key not in self._memo:
            self._memo[key] = sum(
                (S((1,), ap - N) / F(N ** j) for N in range(1, ap + 1)), F(0))
        return self._memo[key]

    def Psi(self, j, q, ap, am):
        key = ('Psi', j, q, ap, am)
        if key not in self._memo:
            self._memo[key] = self._psi({'ap': ap, 'am': am, 'j': j, 'q': q})
        return self._memo[key]

    def phi(self, ap, am):
        key = ('phi', ap, am)
        if key not in self._memo:
            self._memo[key] = self._phi({'ap': ap, 'am': am})
        return self._memo[key]

    # ---- the printed coefficient rules ----------------------------------
    def _kk(self, n, k):
        return {'n': n, 'k': k, 'ap': k + n - 1, 'am': -k}

    def c011(self, n, k):
        """Eq. (5.18) with Eq. (5.19)."""
        return self._c011(self._kk(n, k))

    def c112(self, n, k):
        """Eq. (5.16)."""
        return self._c112(self._kk(n, k))

    def c021(self, n, k):
        """Eq. (5.17)."""
        return self._c021(self._kk(n, k))

    def Q(self, n, k):
        """right-hand side of Eq. (5.1)."""
        return self._Q(self._kk(n, k))

    def KR3(self, n, m):
        """Eq. (5.10), as printed at the rung k = -m."""
        return self._kr3({'n': n, 'm': m})

    def collapse_rhs(self, ap, am):
        """right-hand side of Eq. (5.14)."""
        return self._collapse_rhs({'ap': ap, 'am': am})

    def windowsel_rhs(self, ap, am):
        """right-hand side of Eq. (5.15)."""
        return self._windowsel_rhs({'ap': ap, 'am': am})

    def g(self, a):
        return self._g({'a': a})


if __name__ == '__main__':
    print('macros checked :', check_macros())
    fn = parse_tab_funcs()
    print('App. E.2       :', {k: len(v) for k, v in fn.items()})
    rules, _ = parse_tab_rules()
    print('Table 3        :', len(rules), 'closing rules')
    print('Eq. (3.3)      :', [t[0] for t in parse_ladderform()])
    print('k=1 split      :', parse_k1_split())
    print('Eq. (5.2)      :', parse_Kdef())
    print('supports       :', parse_seven_supports())
    print('Eq. (5.9)      :', check_laurent())
    rr = ResidualRules()
    print('Eq. (5.16) slot:', rr.slot_c112, ' c(3,-1) =', rr.c112(3, -1))
    print('Eq. (5.17) slot:', rr.slot_c021, ' c(3,-1) =', rr.c021(3, -1))
    print('Eq. (5.18) slot:', rr.slot_c011, ' c(3,-2) =', rr.c011(3, -2))
    print('Eq. (5.10)     : K_R3(3,0) =', rr.KR3(3, 0))
    print('Eq. (5.1)      : Q(3,-1) =', rr.Q(3, -1))
    print('files read     :', ledger())


==> anc/kernels/GATES.json <==
{
 "G1_inventory": {
  "statement": "41 n-independent shapes (5 R + 36 BA); 47 nonempty (shape x monomial) slots over the odd spins n=1..91.",
  "n_shapes": 41,
  "n_slots": 47,
  "pass": true
 },
 "G2_elementary_closure": {
  "statement": "Elementary weight<=2 ladder basis (base34: distances a_plus,a_minus; (-1)^k dressing; min-distance block) closes 40 of 47 slots exactly (global n-independent-coefficient fit); 7 slots are irreducibly exceptional.",
  "n_closing": 40,
  "n_exceptional": 7,
  "note": "Dropping the min-distance block alone leaves 32 slots closing (only the 8 window slots, which alone use the min-distance variable, stop closing); dropping both the min-distance block and the (-1)^k dressing leaves 2 closing (45 fail). The 7 are the irreducible exceptions of the full basis.",
  "pass": true
 },
 "G3_deficiency": {
  "statement": "Each of the 7 exceptional grids has deficiency EXACTLY 1 (rank([B|g]) - rank(B) = 1 over ALL cells); closing slots 0.",
  "deficiency_per_grid": {
   "K_R1": 1,
   "K_R2": 1,
   "K_R3": 1,
   "K_BAcw3": 1,
   "BA_02_1": 1,
   "BA_11_2(K_BAcw2)": 1,
   "BA_12_1": 1
  },
  "all_equal_1": true,
  "pass": true
 },
 "G4_five_kernels": {
  "statement": "FIVE independent kernels: K_R1,K_R2,K_R3,K_BAcw3,K_BAcw2. The BA-cw2 family spans 3 grids (BA_11_2, BA_12_1, BA_02_1) sharing ONE kernel with multiples +1,+1,-1.",
  "gauge_free_closure": {
   "BA_11_2 + BA_02_1 closes": true,
   "BA_12_1 + BA_02_1 closes": true,
   "each BA-cw2 grid alone does NOT close": true
  },
  "residual_relations_exact": {
   "K(BA_12_1) == +K(BA_11_2)": true,
   "K(BA_02_1) == -K(BA_11_2)": true
  },
  "pass": true
 },
 "G5_staircase": {
  "statement": "Per-spin elementary fit fails from a kernel-specific onset spin (staircase). base34 canonical basis.",
  "onsets_base34": {
   "K_BAcw3": 19,
   "K_R1": 21,
   "K_R2": 21,
   "K_R3": 21,
   "K_BAcw2_family": 41
  },
  "anchor_from_prior_run": {
   "K_BAcw3": 19,
   "K_BAcw2": 21,
   "K_R": 23
  },
  "match": "K_BAcw3 onset = 19 matches the anchor exactly (min-distance threshold 9). The staircase (successively higher onsets, BAcw3 lowest) is reproduced. The exact R and BA-cw2 onset values are gauge-dependent (they shift with the min-distance content of the elementary basis) and differ from the lost prior run whose exact elementary gauge could not be recovered.",
  "pass": "qualitative (BAcw3 exact; R/BAcw2 gauge-dependent)"
 },
 "G6_gauge_independence": {
  "statement": "Deficiency stays EXACTLY 1 after dropping the top 2 spins (n=89,91): the kernel is present already on n<=87, not an artifact of the highest spins. Per-spin residuals on n<=87 are unchanged by dropping n=89,91 (per-spin locality).",
  "deficiency_drop_top2_per_grid": {
   "K_R1": 1,
   "K_R2": 1,
   "K_R3": 1,
   "K_BAcw3": 1,
   "BA_02_1": 1,
   "BA_11_2(K_BAcw2)": 1,
   "BA_12_1": 1
  },
  "all_equal_1": true,
  "strong_holdout": "the verified P-recurrence (recurrence_certified.json) is the substantive generalization test: fit on base rows n<=27 (stencil reaching n=29), annihilates all holdout base rows n=31..89 (stencil reaching n=91).",
  "pass": true
 },
 "G7_recurrence": {
  "statement": "2-D P-recurrence (stencil A=1,B=3,degM=degj=3, 128 unknowns) for the raw BA-cw2 () grid BA_12_1: unique (nullity 1), fit on base rows n<=27 (stencil reaching n=29), VERIFIED (exact rational arithmetic) to annihilate every interior cell on the holdout spins (base rows n=31..89, stencil reaching n=91).",
  "grid": "BA_12_1",
  "nullity": 1,
  "n_nonzero_coeffs": 68,
  "fit_ok": true,
  "holdout_points": 1710,
  "holdout_ok": true,
  "pass": true
 }
}

==> anc/kernels/basis.py <==
#!/usr/bin/env python3
"""Elementary weight<=2 ladder basis for the NNLO kernel layer.

Ladder distances at cell (n,k):
    a_plus  = k + n - 1   (>=0)
    a_minus = -k          (>=0)
    a_plus + a_minus = n - 1
    (-1)^k dressing;  note k = -a_minus so (-1)^k = (-1)^a_minus.

Basis (all functions of a_plus, a_minus, and the (-1)^k sign):
  base (undressed), total harmonic weight <= 2:
    1
    S1(ap), S1(am)
    S2(ap), S2(am), Sm2(ap), Sm2(am), S11(ap), S11(am),
    S1sq(ap), S1sq(am), S1(ap)*S1(am)
  each also dressed by (-1)^k
  min-distance block m = min(ap,am):
    S1(m), S2(m), Sm2(m), S11(m), S1sq(m)  and their (-1)^k dressings
Configurable via include_min / include_dress flags."""
from fractions import Fraction as F
import harmonic as H


def _base_funcs(ap, am):
    return [
        ("1", F(1)),
        ("S1p", H.S1(ap)),
        ("S1m", H.S1(am)),
        ("S2p", H.S2(ap)),
        ("S2m", H.S2(am)),
        ("Sm2p", H.Sm2(ap)),
        ("Sm2m", H.Sm2(am)),
        ("S11p", H.S11(ap)),
        ("S11m", H.S11(am)),
        ("S1sqp", H.S1sq(ap)),
        ("S1sqm", H.S1sq(am)),
        ("S1p*S1m", H.S1(ap) * H.S1(am)),
    ]


def _min_funcs(ap, am):
    m = min(ap, am)
    return [
        ("S1min", H.S1(m)),
        ("S2min", H.S2(m)),
        ("Sm2min", H.Sm2(m)),
        ("S11min", H.S11(m)),
        ("S1sqmin", H.S1sq(m)),
    ]


def labels(include_min=True, include_dress=True):
    ap, am = 3, 2  # dummy just to get names
    labs = [nm for nm, _ in _base_funcs(ap, am)]
    if include_dress:
        labs += ["(-1)^k*" + nm for nm, _ in _base_funcs(ap, am)]
    if include_min:
        labs += [nm for nm, _ in _min_funcs(ap, am)]
        if include_dress:
            labs += ["(-1)^k*" + nm for nm, _ in _min_funcs(ap, am)]
    return labs


def row(n, k, include_min=True, include_dress=True):
    ap = k + n - 1
    am = -k
    sign = F((-1) ** k)
    vals = [v for _, v in _base_funcs(ap, am)]
    if include_dress:
        vals += [sign * v for _, v in _base_funcs(ap, am)]
    if include_min:
        mv = [v for _, v in _min_funcs(ap, am)]
        vals += mv
        if include_dress:
            vals += [sign * v for v in mv]
    return vals


==> anc/kernels/harmonic.py <==
#!/usr/bin/env python3
"""Exact harmonic sums (Fraction) up to the weights needed for the elementary
ladder basis of the NNLO kernel layer.  Distances are non-negative integers.
Conventions:
    S1(a)    = sum_{i=1}^a 1/i
    S2(a)    = sum_{i=1}^a 1/i^2
    Sm2(a)   = sum_{i=1}^a (-1)^i / i^2          (alternating, S_{-2})
    S11(a)   = sum_{i=1}^a S1(i)/i               (non-strict nested S_{1,1})
    S1sq(a)  = S1(a)^2
All memoised.  a<0 -> treated as 0 (empty sum)."""
from fractions import Fraction as F

_S1 = {0: F(0)}
_S2 = {0: F(0)}
_Sm2 = {0: F(0)}
_S11 = {0: F(0)}


def S1(a):
    if a < 0:
        a = 0
    if a in _S1:
        return _S1[a]
    v = S1(a - 1) + F(1, a)
    _S1[a] = v
    return v


def S2(a):
    if a < 0:
        a = 0
    if a in _S2:
        return _S2[a]
    v = S2(a - 1) + F(1, a * a)
    _S2[a] = v
    return v


def Sm2(a):
    if a < 0:
        a = 0
    if a in _Sm2:
        return _Sm2[a]
    v = Sm2(a - 1) + F((-1) ** a, a * a)
    _Sm2[a] = v
    return v


def S11(a):
    if a < 0:
        a = 0
    if a in _S11:
        return _S11[a]
    v = S11(a - 1) + S1(a) * F(1, a)
    _S11[a] = v
    return v


def S1sq(a):
    return S1(a) * S1(a)


==> anc/kernels/linalg.py <==
#!/usr/bin/env python3
"""Exact rational linear algebra over fractions.Fraction."""
from fractions import Fraction as F


def rref(M):
    """Reduced row echelon form (in place copy). M: list of rows (lists of F).
    Returns (R, pivots) where pivots is the list of pivot column indices."""
    R = [row[:] for row in M]
    nr = len(R)
    nc = len(R[0]) if nr else 0
    pivots = []
    r = 0
    for c in range(nc):
        # find pivot
        piv = None
        for i in range(r, nr):
            if R[i][c] != 0:
                piv = i
                break
        if piv is None:
            continue
        R[r], R[piv] = R[piv], R[r]
        pv = R[r][c]
        R[r] = [x / pv for x in R[r]]
        for i in range(nr):
            if i != r and R[i][c] != 0:
                f = R[i][c]
                R[i] = [a - f * b for a, b in zip(R[i], R[r])]
        pivots.append(c)
        r += 1
        if r == nr:
            break
    return R, pivots


def solve(A, b):
    """Solve A x = b exactly. A: rows (list of lists F), b: list F.
    Returns (status, x) where status in {'unique','under','incons'} and x is a
    particular solution (free vars = 0) or None if inconsistent."""
    nr = len(A)
    nc = len(A[0]) if nr else 0
    aug = [A[i][:] + [b[i]] for i in range(nr)]
    R, pivots = rref(aug)
    # inconsistency: a pivot in the last (augmented) column
    if pivots and pivots[-1] == nc:
        return 'incons', None
    x = [F(0)] * nc
    for ri, pc in enumerate(pivots):
        if pc < nc:
            x[pc] = R[ri][nc]
    status = 'unique' if len(pivots) == nc else 'under'
    return status, x


def rank(M):
    if not M:
        return 0
    _, piv = rref([row[:] for row in M])
    return len(piv)


==> anc/kernels/rank34.py <==
#!/usr/bin/env python3
"""rank34.py -- exact-rational rank of the base34 elementary spanning set.

Builds the 34 basis functions (weight<=2 harmonic combinations of the ladder
distances a+ = k+n-1 and a- = -k, each with and without the (-1)^k dressing,
plus the min-distance block) at every cell (n,k), odd 3 <= n <= 41,
k in [-(n-2),0]  (420 cells), and computes the exact rank by fraction-exact
Gaussian elimination.  Expected result: rank 28 (six stuffle redundancies,
e.g. S1^2 = 2 S_{1,1} - S_2 per sector).  Writes rank34_result.json.
Run:  python3 rank34.py     (exit 0 iff rank == 28)
"""
import json, os, sys
from fractions import Fraction

def S1(m):  return sum(Fraction(1, i) for i in range(1, m + 1))
def S2(m):  return sum(Fraction(1, i * i) for i in range(1, m + 1))
def Sm2(m): return sum(Fraction((-1) ** i, i * i) for i in range(1, m + 1))
def S11(m):
    acc = Fraction(0); tot = Fraction(0)
    for i in range(1, m + 1):
        tot += Fraction(1, i); acc += Fraction(1, i) * tot
    return acc
memo = {}
def F(f, m):
    key = (f.__name__, m)
    if key not in memo: memo[key] = f(m)
    return memo[key]
def row(n, k):
    ap = k + n - 1; am = -k; mn = min(ap, am); sgn = (-1) ** (k % 2)
    base = [Fraction(1),
            F(S1, ap), F(S1, am), F(S2, ap), F(S2, am), F(Sm2, ap), F(Sm2, am),
            F(S11, ap), F(S11, am), F(S1, ap) ** 2, F(S1, am) ** 2,
            F(S1, ap) * F(S1, am)]
    mins = [F(S1, mn), F(S2, mn), F(Sm2, mn), F(S11, mn), F(S1, mn) ** 2]
    return base + [sgn * x for x in base] + mins + [sgn * x for x in mins]
def main():
    rows = [row(n, k) for n in range(3, 43, 2) for k in range(-(n - 2), 1)]
    mat = [r[:] for r in rows]; rrow = 0
    for c in range(34):
        piv = next((i for i in range(rrow, len(mat)) if mat[i][c] != 0), None)
        if piv is None: continue
        mat[rrow], mat[piv] = mat[piv], mat[rrow]
        pv = mat[rrow][c]
        for i in range(len(mat)):
            if i != rrow and mat[i][c] != 0:
                f = mat[i][c] / pv
                mat[i] = [a - f * b for a, b in zip(mat[i], mat[rrow])]
        rrow += 1
        if rrow == len(mat): break
    out = {'cells': len(rows), 'grid': 'odd 3<=n<=41, k in [-(n-2),0]',
           'functions': 34, 'exact_rank': rrow, 'expected': 28,
           'note': 'six stuffle redundancies, e.g. S1^2 = 2 S_{1,1} - S_2 per sector'}
    with open(os.path.join(os.path.dirname(os.path.abspath(__file__)),
                           'rank34_result.json'), 'w') as f:
        json.dump(out, f, indent=1)
    print('rank34: %d cells, exact rank %d (expected 28) -> %s'
          % (len(rows), rrow, 'PASS' if rrow == 28 else 'FAIL'))
    return 0 if rrow == 28 else 1
if __name__ == '__main__':
    sys.exit(main())


==> anc/kernels/rank34_result.json <==
{
 "cells": 420,
 "grid": "odd 3<=n<=41, k in [-(n-2),0]",
 "functions": 34,
 "exact_rank": 28,
 "expected": 28,
 "note": "six stuffle redundancies, e.g. S1^2 = 2 S_{1,1} - S_2 per sector",
 "scope": "Rank of the weight<=2 elementary ladder basis on its own, at odd 3<=n<=41. This is a separate check of that basis and is NOT the rank statement of Sec. 5.5 of the paper, which is taken over a wider weight-two basis of eighty-five functions across 495 cells."
}

==> anc/kernels/recurrence_certified.json <==
{
  "grid": "BA_12_1",
  "shape": "('BA', 1, (), ((0, 2),), 1)",
  "monomial": "rational ()",
  "stencil": {
    "A": 1,
    "B": 3,
    "degM": 3,
    "degj": 3,
    "n_unknowns": 128
  },
  "nullity": 1,
  "n_nonzero_coeffs": 68,
  "fit": {
    "spins": "base rows M=1..13 (n<=27), the one-step stencil consuming data through n=29",
    "n_points": 156,
    "annihilates_exactly": true
  },
  "bridge_n29": {
    "n_points": 26,
    "annihilates_exactly": true
  },
  "certify_holdout": {
    "spins": "anchors M=15..44 (base n=31..89), use data thru n=91",
    "n_points": 1710,
    "annihilates_exactly": true,
    "first_violation": null
  },
  "certify_holdout_to_n99": {
    "spins": "every position (M,j) at which all eight stencil points c(M+a, j+b), a = 0,1 and b = 0..3, are stored; anchors M = 2..48, so base spins n = 5..97 consuming data through n = 99. M = 1 hosts none, since its j range is 0..2 while the stencil needs j+3 <= 2M",
    "n_points": 2256,
    "annihilates_exactly": true,
    "first_violation": null,
    "source": "kernels_ext.json, grids BA_12_1 and BA_11_2, the shared-rule pair, rational monomial, exact rational arithmetic",
    "note": "added at v21 so that the record covers the range the manuscript claims for Eq. (F.3), n <= 99; the entry above stops at n = 91 and is left as it was. Recounted: 2256 = 2 sum_{i=1..47} i, and the stencil annihilates all 2256 positions in both slots of the pair with no violation",
    "slots": [
      "BA_12_1",
      "BA_11_2"
    ]
  },
  "coefficients": {
    "a0_b0_M0_j1": 3,
    "a0_b0_M0_j2": 6,
    "a0_b0_M0_j3": 3,
    "a0_b0_M1_j0": -6,
    "a0_b0_M1_j1": -10,
    "a0_b0_M1_j2": -2,
    "a0_b0_M1_j3": 2,
    "a0_b0_M2_j0": -4,
    "a0_b0_M2_j1": -8,
    "a0_b0_M2_j2": -4,
    "a0_b1_M0_j0": 12,
    "a0_b1_M0_j1": 24,
    "a0_b1_M0_j2": 18,
    "a0_b1_M0_j3": 6,
    "a0_b1_M1_j0": -16,
    "a0_b1_M1_j1": -20,
    "a0_b1_M1_j2": -6,
    "a0_b1_M1_j3": 4,
    "a0_b1_M2_j0": -4,
    "a0_b1_M2_j1": -12,
    "a0_b1_M2_j2": -12,
    "a0_b1_M3_j0": 8,
    "a0_b1_M3_j1": 8,
    "a0_b2_M0_j0": 6,
    "a0_b2_M0_j1": 15,
    "a0_b2_M0_j2": 12,
    "a0_b2_M0_j3": 3,
    "a0_b2_M1_j0": -20,
    "a0_b2_M1_j1": -26,
    "a0_b2_M1_j2": -4,
    "a0_b2_M1_j3": 2,
    "a0_b2_M2_j0": 8,
    "a0_b2_M2_j1": -12,
    "a0_b2_M2_j2": -8,
    "a0_b2_M3_j0": 16,
    "a0_b2_M3_j1": 8,
    "a1_b1_M0_j1": 1,
    "a1_b1_M0_j3": -1,
    "a1_b1_M1_j0": -2,
    "a1_b1_M1_j1": 4,
    "a1_b1_M1_j2": 4,
    "a1_b1_M1_j3": -2,
    "a1_b1_M2_j0": -8,
    "a1_b1_M2_j2": 8,
    "a1_b1_M3_j0": -8,
    "a1_b1_M3_j1": -8,
    "a1_b2_M0_j1": -4,
    "a1_b2_M0_j2": -6,
    "a1_b2_M0_j3": -2,
    "a1_b2_M1_j0": 8,
    "a1_b2_M1_j1": 8,
    "a1_b2_M1_j2": -6,
    "a1_b2_M1_j3": -4,
    "a1_b2_M2_j0": 8,
    "a1_b2_M2_j1": 28,
    "a1_b2_M2_j2": 12,
    "a1_b2_M3_j0": -16,
    "a1_b2_M3_j1": -8,
    "a1_b3_M0_j0": -6,
    "a1_b3_M0_j1": -11,
    "a1_b3_M0_j2": -6,
    "a1_b3_M0_j3": -1,
    "a1_b3_M1_j1": -12,
    "a1_b3_M1_j2": -10,
    "a1_b3_M1_j3": -2,
    "a1_b3_M2_j0": 24,
    "a1_b3_M2_j1": 20,
    "a1_b3_M2_j2": 4
  }
}


==> anc/obstruction/OBSTRUCTION.md <==
# Denominator primes of the residual coefficients

This directory carries the denominator-prime audit behind Sec. 5.2 and Table 1 of the
paper. Everything here is exact integer arithmetic (`fractions.Fraction`,
integer factorisation); no floating point and no fitting enters at any point.

The argument the paper makes is in the paper, not here. Section 5.2 proves that the
coefficient of the rational atom `1/(z+k)^3` cannot be written in nested harmonic sums
at `a_+`, `a_-` or `min(a_+,a_-)` with rational coefficients of one fixed common
denominator, by exhibiting an infinite family of spins, `n = p+2` for every prime
`p >= 5`, at which that coefficient carries `p` exactly once in its reduced denominator
while `max(a_+,a_-) = (p+3)/2 < p`. That argument is self-contained and does not rest on
the finite range audited here. The other two rational coefficients are not covered by it;
they are observed to behave the same way over the computed range, with the two exceptions
recorded in Sec. 5.2, and the paper says so.

What this directory adds is the measured picture over the computed range, which is what
Table 1 reports.

## What is verified here

Over every odd spin present, `n = 3..101`, pooled over the seven slots whose coefficient
rules do not close in the two ladder distances:

* the set of primes dividing some reduced denominator at spin `n` is exactly
  `{ p prime : p <= n-2 }`, at every spin in the range with no exception;
* the prime 2 first enters at `n=5` (all coefficients at `n=3` are integers), and each
  odd prime `p >= 3` first appears at spin `n = p+2`;
* no denominator prime ever exceeds `n-2`;
* at `n=91` the support is the 24 primes up to 89, and the prime 97 first appears at
  `n=99`, which is the value quoted in Sec. 5.2 and in the Letter.

The same quantities computed slot by slot, over the original range `n <= 91`, are in
`obstruction_data.json`, and the onsets per defining grid are in
`primes_intermediate.json`.

The complementary half of the statement, which is the discriminating one, is in Table 1
of the paper: the four nested slots among the seven never carry a prime above
`max(a_+,a_-)`, while the three rational ones exceed it on almost every coefficient, by a
factor approaching two.

## Reproducing it

    python3 anc/obstruction/prime_support_audit.py

reads only `anc/tables/json/atoms_m{n}.json` and `anc/catalog/catalog.json`, locates them
relative to its own path, re-derives the per-spin prime sets from the raw coefficients and
writes the audit to `--out` (by default a new file, `prime_support_audit.rerun.json` in
the working directory, so a rerun leaves the bundled `prime_support_audit.json` in place;
that bundled record was produced with `--out prime_support_audit.json`). It reports a
non-zero status if any of its nine checks fails.

`step1_cache_kernels.py`, `step2_primes.py` and `step3_positive.py` are the staged
versions of the same computation and write the intermediate files
`primes_intermediate.json` and `positive_intermediate.json`; `step3b_verify_dfinite.py`
and `step3c_harden.py` re-verify the recurrence and hypergeometric searches recorded in
`dfinite_strict.json` and `harden_hyp_classical.json`. Those searches are negative
results over bounded families and bound the search, not the object, as App. F.5 of
the paper states.

## Files

    OBSTRUCTION.md              this note
    prime_support_audit.py      the audit, self-contained and bundle-relative
    prime_support_audit.json    the bundled audit record: per-spin prime sets, onsets,
                                nine checks
    obstruction_data.json       the same data resolved slot by slot
    primes_intermediate.json    per-grid first-appearance spins
    positive_intermediate.json  the recurrence and hypergeometric searches
    dfinite_strict.json         strict re-verification of the recurrence hits
    harden_hyp_classical.json   the higher-degree hardening of those searches
    step1_cache_kernels.py      stage 1: cache the residual coefficients
    step2_primes.py             stage 2: factor the denominators
    step3_positive.py           stage 3: the bounded searches
    step3b_verify_dfinite.py    re-verification of stage 3
    step3c_harden.py            hardening of stage 3
    lib_common.py               shared loaders


==> anc/obstruction/dfinite_strict.json <==
{
 "flagged_strict": [
  {
   "ok": true,
   "n_nullvecs": 1,
   "survivors": 1,
   "n_fit_eqs": 30,
   "n_strict_holdout": 11,
   "run_len": 45,
   "order": 4,
   "deg": 5,
   "grid": "K_R3",
   "anchor": "am=0"
  },
  {
   "ok": true,
   "n_nullvecs": 1,
   "survivors": 1,
   "n_fit_eqs": 12,
   "n_strict_holdout": 31,
   "run_len": 45,
   "order": 2,
   "deg": 3,
   "grid": "K_R3",
   "anchor": "ap=1"
  },
  {
   "ok": true,
   "n_nullvecs": 1,
   "survivors": 1,
   "n_fit_eqs": 15,
   "n_strict_holdout": 28,
   "run_len": 45,
   "order": 2,
   "deg": 4,
   "grid": "K_R3",
   "anchor": "ap=2"
  },
  {
   "ok": true,
   "n_nullvecs": 1,
   "survivors": 1,
   "n_fit_eqs": 18,
   "n_strict_holdout": 24,
   "run_len": 44,
   "order": 2,
   "deg": 5,
   "grid": "K_R3",
   "anchor": "ap=3"
  },
  {
   "ok": true,
   "n_nullvecs": 1,
   "survivors": 1,
   "n_fit_eqs": 9,
   "n_strict_holdout": 34,
   "run_len": 45,
   "order": 2,
   "deg": 2,
   "grid": "BA_02_1",
   "anchor": "am=0"
  },
  {
   "ok": true,
   "n_nullvecs": 1,
   "survivors": 1,
   "n_fit_eqs": 20,
   "n_strict_holdout": 22,
   "run_len": 45,
   "order": 3,
   "deg": 4,
   "grid": "BA_02_1",
   "anchor": "am=1"
  },
  {
   "ok": true,
   "n_nullvecs": 1,
   "survivors": 1,
   "n_fit_eqs": 24,
   "n_strict_holdout": 18,
   "run_len": 45,
   "order": 3,
   "deg": 5,
   "grid": "BA_02_1",
   "anchor": "am=2"
  },
  {
   "ok": true,
   "n_nullvecs": 3,
   "survivors": 3,
   "n_fit_eqs": 30,
   "n_strict_holdout": 10,
   "run_len": 44,
   "order": 4,
   "deg": 5,
   "grid": "BA_02_1",
   "anchor": "am=3"
  },
  {
   "ok": true,
   "n_nullvecs": 1,
   "survivors": 1,
   "n_fit_eqs": 20,
   "n_strict_holdout": 22,
   "run_len": 45,
   "order": 3,
   "deg": 4,
   "grid": "BA_02_1",
   "anchor": "ap=1"
  },
  {
   "ok": true,
   "n_nullvecs": 1,
   "survivors": 1,
   "n_fit_eqs": 24,
   "n_strict_holdout": 18,
   "run_len": 45,
   "order": 3,
   "deg": 5,
   "grid": "BA_02_1",
   "anchor": "ap=2"
  },
  {
   "ok": true,
   "n_nullvecs": 3,
   "survivors": 3,
   "n_fit_eqs": 30,
   "n_strict_holdout": 10,
   "run_len": 44,
   "order": 4,
   "deg": 5,
   "grid": "BA_02_1",
   "anchor": "ap=3"
  }
 ],
 "controls_strict": [
  {
   "ok": false,
   "n_nullvecs": 0,
   "survivors": 0,
   "n_fit_eqs": 30,
   "n_strict_holdout": 11,
   "run_len": 45,
   "order": 4,
   "deg": 5,
   "grid": "K_R1",
   "anchor": "am=0"
  },
  {
   "ok": false,
   "n_nullvecs": 0,
   "survivors": 0,
   "n_fit_eqs": 30,
   "n_strict_holdout": 11,
   "run_len": 45,
   "order": 4,
   "deg": 5,
   "grid": "BA_11_2",
   "anchor": "am=0"
  },
  {
   "ok": false,
   "n_nullvecs": 0,
   "survivors": 0,
   "n_fit_eqs": 30,
   "n_strict_holdout": 10,
   "run_len": 44,
   "order": 4,
   "deg": 5,
   "grid": "BA_01_1",
   "anchor": "ap=1"
  }
 ],
 "sample_sequences": {
  "BA_02_1_am=0": [
   [
    1,
    "64"
   ],
   [
    2,
    "640/9"
   ],
   [
    3,
    "16576/225"
   ],
   [
    4,
    "826624/11025"
   ],
   [
    5,
    "7518016/99225"
   ],
   [
    6,
    "916030336/12006225"
   ],
   [
    7,
    "155577525184/2029052025"
   ],
   [
    8,
    "31230935552/405810405"
   ],
   [
    9,
    "9051712240448/117279207045"
   ],
   [
    10,
    "3275173988052608/42337793743245"
   ],
   [
    11,
    "3281318248369088/42337793743245"
   ],
   [
    12,
    "1738526972186815232/22396692890176605"
   ],
   [
    13,
    "217602549192346164544/2799586611272075625"
   ],
   [
    14,
    "1960634961781997120896/25196279501448680625"
   ],
   [
    15,
    "1650506564746752294233536/21190071060718340405625"
   ],
   [
    16,
    "1587492973269514928544388096/20363658289350325129805625"
   ],
   [
    17,
    "1588689735556492358120428096/20363658289350325129805625"
   ],
   [
    18,
    "227107661829413592945286528/2909094041335760732829375"
   ],
   [
    19,
    "311096571063112697428998336832/3982549742588656443243414375"
   ],
   [
    20,
    "311264147120657519264874456832/3982549742588656443243414375"
   ],
   [
    21,
    "523489914493350963896621540454592/6694666117291531481092179564375"
   ],
   [
    22,
    "968361310529712590259643127792660608/12378437650872041708539440014529375"
   ],
   [
    23,
    "968752530287567311577838942193119808/12378437650872041708539440014529375"
   ],
   [
    24,
    "2140766559414892001944792747465531535872/27343968770776340134163622992095389375"
   ],
   [
    25,
    "734532931879497911776861979790890760364096/9378981288376284666018122686288718555625"
   ],
   [
    26,
    "734763710350261495867067731367946691924096/9378981288376284666018122686288718555625"
   ],
   [
    27,
    "2064551517176340624109218417264484735602345664/26345558439048983626844906625785010422750625"
   ],
   [
    28,
    "2065108910809431247233885549173261674665835264/26345558439048983626844906625785010422750625"
   ],
   [
    29,
    "2065627875333930827089877569494606777979795264/26345558439048983626844906625785010422750625"
   ],
   [
    30,
    "7192136749777512344051981893434776434814723353984/91708888926329512005047119964357621281594925625"
   ],
   [
    31,
    "26767810214813408520985747641148522001707607675414464/341248775694872114170780333387374708788814718250625"
   ],
   [
    32,
    "26773312840574172394834810362573765635207855632574464/341248775694872114170780333387374708788814718250625"
   ],
   [
    33,
    "26778482052797716019759527508452296281684183240140864/341248775694872114170780333387374708788814718250625"
   ],
   [
    34,
    "120230445856653419028007448926779149989842782706960378496/1531865754094280920512632916575925067752989270227055625"
   ],
   [
    35,
    "120251038044904213814588589129816507520684242760162338496/1531865754094280920512632916575925067752989270227055625"
   ],
   [
    36,
    "606283522192624175818253886310065873616105459067272879918336/7722135266389270120304182532459238266542818911214587405625"
   ],
   [
    37,
    "3231379106421543146223174427828418431749284731779814910678772544/41151258834588420471100988715475280722406681977862536284575625"
   ],
   [
    38,
    "646369463259967781561440235371116234544211934005619273773877632/8230251766917684094220197743095056144481336395572507256915125"
   ],
   [
    39,
    "646458303892972121548289635380486800169654134297290152583869632/8230251766917684094220197743095056144481336395572507256915125"
   ],
   [
    40,
    "4035073010709121742364905707065176203452058257678704482740372941312/51365001277333266432028254114656245397708020444768017790407295125"
   ],
   [
    41,
    "36320166506645126310984631210312701057001930784552051117144270143808/462285011495999397888254287031906208579372184002912160113665656125"
   ],
   [
    42,
    "250239213305014019117837972682214239579035380994555266524254151622685312/3184681444195939852052183783362801870903294975596061871023042705045125"
   ],
   [
    43,
    "250267423631993747858395943583547833948549264853162622643250065080556992/3184681444195939852052183783362801870903294975596061871023042705045125"
   ],
   [
    44,
    "250294351840796567273184071442199600274317240923771441240124880080308992/3184681444195939852052183783362801870903294975596061871023042705045125"
   ],
   [
    45,
    "1982785380543378149521422369655798253092604676235631734022774649849250413632/25225861719476039568105347748016753619424999501696406080373521266662435125"
   ]
  ],
  "K_R3_am=0": [
   [
    1,
    "56"
   ],
   [
    2,
    "830/9"
   ],
   [
    3,
    "26978/225"
   ],
   [
    4,
    "3144919/22050"
   ],
   [
    5,
    "32160403/198450"
   ],
   [
    6,
    "4301068993/24012450"
   ],
   [
    7,
    "112686856171/579729150"
   ],
   [
    8,
    "96568406789/463783320"
   ],
   [
    9,
    "29608882035581/134033379480"
   ],
   [
    10,
    "11256448518043769/48386049992280"
   ],
   [
    11,
    "82494882923667143/338702349945960"
   ],
   [
    12,
    "45472764736767046157/179173543121412840"
   ],
   [
    13,
    "5899738289669258497201/22396692890176605000"
   ],
   [
    14,
    "54931992686981698810309/201570236011589445000"
   ],
   [
    15,
    "47661242955539172992975989/169520568485746723245000"
   ],
   [
    16,
    "188563440970824224217342974191/651637065259210404153780000"
   ],
   [
    17,
    "193672834401940297285176238591/651637065259210404153780000"
   ],
   [
    18,
    "28365922323001895565692364433/93091009322744343450540000"
   ],
   [
    19,
    "39749780674985882178980437798777/127441591762837006183789260000"
   ],
   [
    20,
    "40630774334422967689121916324397/127441591762837006183789260000"
   ],
   [
    21,
    "69726017662384499725824274712792557/214229315753329007394949746060000"
   ],
   [
    22,
    "131465392134207488570775194393709604093/396110004827905334673262080464940000"
   ],
   [
    23,
    "133920392629995459148866374571444858253/396110004827905334673262080464940000"
   ],
   [
    24,
    "301075047653819961044229037371505211298127/875007000664842884293235935747052460000"
   ],
   [
    25,
    "105010886891335698708867338705752424039082313/300127401228041109312579925961238993780000"
   ],
   [
    26,
    "6276470397649974751308777592999483830486689/17654553013414182900739995644778764340000"
   ],
   [
    27,
    "17901510050794318778437646579447768708683186601/49591639414680439768178647766183549031060000"
   ],
   [
    28,
    "18164731188265155896945165014871154683067368741/49591639414680439768178647766183549031060000"
   ],
   [
    29,
    "18420732904818135655163833536031555942973966741/49591639414680439768178647766183549031060000"
   ],
   [
    30,
    "64990051213312906569171461890069960673344245546341/172628496802502610833029872874084934177119860000"
   ],
   [
    31,
    "244972811478733221601373870742939901159449218873221661/642350636602112214909704156964470040073062999060000"
   ],
   [
    32,
    "992156557019476597416311708378171465623890049560211319/2569402546408448859638816627857880160292251996240000"
   ],
   [
    33,
    "1004124581409279381948481652428879353653361010185330839/2569402546408448859638816627857880160292251996240000"
   ],
   [
    34,
    "77519561954174625083963483714013031581871531156927627890607/196078816524067957825617013321718408672382626589063120000"
   ],
   [
    35,
    "78390933693711986043827419479015080565641573831297213686927/196078816524067957825617013321718408672382626589063120000"
   ],
   [
    36,
    "399463328757856708480945837457177198907160977570323705325423607/988433314097826575398935364154782498117480820635467187920000"
   ],
   [
    37,
    "2151129051930421743706192645791029254667959256223627726542759263303/5267361130827317820300926555580835932468055293166404644425680000"
   ],
   [
    38,
    "434608796249264446792825296795219157419991935979662690449950800107/1053472226165463564060185311116167186493611058633280928885136000"
   ],
   [
    39,
    "438901264502094004220913825967722774570408445161590884439546690507/1053472226165463564060185311116167186493611058633280928885136000"
   ],
   [
    40,
    "2765432110851111171145022504806421452985437407371551247100515060284583/6574720163498658103299616526675999410906626616930306277172133776000"
   ],
   [
    41,
    "25120482577646821291333889816845878883192292127004437330429220027811327/59172481471487922929696548740083994698159639552372756494549203984000"
   ],
   [
    42,
    "174619765640220889329980338368235099134560305413401483869717986343757248583/407639224857080301062679524270438639475621756876295919490949466245776000"
   ],
   [
    43,
    "10362064854339674181652210508608384910006928095147063659953427620516021943/23978777932769429474275266133555214086801279816252701146526439190928000"
   ],
   [
    44,
    "10450717590412448979650190248927524676034291280853954087664648689026842943/23978777932769429474275266133555214086801279816252701146526439190928000"
   ],
   [
    45,
    "83469711954859529113441489759843462144634715554847427442575744973337137454319/189935900005466650865734383043890850781552937424537645781635924831340688000"
   ]
  ],
  "K_R1_am=0": [
   [
    1,
    "104"
   ],
   [
    2,
    "6799/54"
   ],
   [
    3,
    "1327648/10125"
   ],
   [
    4,
    "14513555423/111132000"
   ],
   [
    5,
    "212649855847/1666980000"
   ],
   [
    6,
    "153905300872193/1248047088750"
   ],
   [
    7,
    "1653450797988050141/13959066311190000"
   ],
   [
    8,
    "185528588499880667659/1637863780512960000"
   ],
   [
    9,
    "64618056150737925159343/598524155230921920000"
   ],
   [
    10,
    "50971117813977987331468989223/496738538868196107362880000"
   ],
   [
    11,
    "531556530749135899216029331193/5464123927550157180991680000"
   ],
   [
    12,
    "382298760568011705986369980126111/4155124739156422651320360660000"
   ],
   [
    13,
    "36070157298390033354162551181900157/415512473915642265132036066000000"
   ],
   [
    14,
    "611055641137773463734880344267362131/7479224530481560772376649188000000"
   ],
   [
    15,
    "23314536475853879124493098009441237283403/304018011789857976129156828410220000000"
   ],
   [
    16,
    "20802071670119169946432003843661685956094857881/289824018855413086939638754405403648640000000"
   ],
   [
    17,
    "989762558607142987981321197475902515692214857411/14781024961626067433921576474675586080640000000"
   ],
   [
    18,
    "2760263110458049038499911535789471901392457217437/44343074884878202301764729424026758241920000000"
   ],
   [
    19,
    "2459496969514146600112897412189302260680205239349985859/42676085670730976042634487950789320319331501440000000"
   ],
   [
    20,
    "29465357824013094082135326529133104653172165521881886653/554789113719502688554248343360261164151309518720000000"
   ],
   [
    21,
    "9169771219408166363243173984432844773298065977200171988791/188357736486018939890873645678485515736317257831040000000"
   ],
   [
    22,
    "664089804732561168400511997367329128894811442984332907528689497/14975758554793907853903690946959347899647376218372497280000000"
   ],
   [
    23,
    "26698574932179161993616458173563330662996979863484141444277462213/665922063736502435903584124108125669937653329176963712384000000"
   ],
   [
    24,
    "155235133538861432200599038248528515074880074820401390841083592981619/4321126651457180775176113407329870714371061349696243969427752000000"
   ],
   [
    25,
    "2359389242198089495048253644549539735996330721090906373553989827426382657/74107322072490650294270344935707282751463702147290584075685946800000000"
   ],
   [
    26,
    "317270924132246042540111994778688275783225229602763285054520863385849803/11401126472690869276041591528570351192532877253429320627028607200000000"
   ],
   [
    27,
    "9864992348002925962739955254331989227216446262824531897609588200782051852117/412872690618194240726572870215965231632877148695383046024628151000800000000"
   ],
   [
    28,
    "2692674091460578493014217260983727826650804845964213828314263522934559051841/134423666712900450469116748442407284717680932133380526612669630558400000000"
   ],
   [
    29,
    "100714008932262340996363877806475924605655504576068963279114343440288605301144399/6202173558466513884194577656384229709589080527702044117381964084334017600000000"
   ],
   [
    30,
    "15938713842905638962385147586544534061252979531214656309566103571789611852505981971171/1273796203264294155021998164490536713525695769698918118783790401676436200670400000000"
   ],
   [
    31,
    "79336629308937016225046439736206835141456328230842439692243869829843819755207949779581186781/8962953616407115299632493126601021926956054496562934139109569404050494123195409934400000000"
   ],
   [
    32,
    "1506561622099094305699502023538353418850022162893551822776429251566069830547061996091550086117/286814515725027689588239780051232701662593743890013892451506220929615811942253117900800000000"
   ],
   [
    33,
    "6390511961787825432247104042006522260124693875005813041642361387050566326009114616869584144721/3728588704425359964647117140666025121613718670570180601869580872085005555249290532710400000000"
   ],
   [
    34,
    "-1981480848477168045375522615041099820805671202921112881273905298254402716041776592141304758665322877/1121421524509084539047160892578135713651906868516699228360100751830902525813442368489578035200000000"
   ],
   [
    35,
    "-5822247046733011964302163383488356875304909972204898623068184237103818709353897340564796407641966477/1121421524509084539047160892578135713651906868516699228360100751830902525813442368489578035200000000"
   ],
   [
    36,
    "-79925789735843164277893685446883744558061953270400710673939943637996184780449911815985092924896596814629/9334165099036533871044381447058910032764363702736752035385860934617445439916627245313334050150400000000"
   ],
   [
    37,
    "-68640519010589352504665917785523015846068994783674546084603698661040353758362359019067805822406174634083558223563/5777157906792045417387106770588310962707488109005141018880575027954500963365774110514281120050086827468800000000"
   ],
   [
    38,
    "-87521227544295275924653995429733533408889886272194257491324876996985528460046412652073155042450610588792365785683/5777157906792045417387106770588310962707488109005141018880575027954500963365774110514281120050086827468800000000"
   ],
   [
    39,
    "-106119826426894218466215910735073901878689397319845994733139090049164943574367489739388449069513377086331297279683/5777157906792045417387106770588310962707488109005141018880575027954500963365774110514281120050086827468800000000"
   ],
   [
    40,
    "-61356443561824570512999317867296856131186617214900392826288841847029145437487063477423930451854385639999532493229678927/2848364157206843280543121735064090248742337229775785722807859831207659200476897901673850649148374759328389683200000000"
   ],
   [
    41,
    "-25926437478429833990015782955921870427764995797702425460686999651532248080823057281964006830682124744994500772848792173263/1051046374009325170520411920238649301785922437787264931716100277715626244975975325717650889535750286192175793100800000000"
   ],
   [
    42,
    "-16676604094314697319172728347439718547327737432608752126798142312883396133171124130138429982633129843982000510752460890437495581/600974653055670011276354770637496568320267232935066853511153829494184783736078003566118449174978048890965620209727129600000000"
   ],
   [
    43,
    "-46801689872656960278224456511116575541174699635365302706958964605152364932037341603667229036257101177204421785391927337114685439/1520112357729047675581367949259550143398323000953404394175271451073526217685373773726064312619062123665383627589309798400000000"
   ],
   [
    44,
    "-51358069789904014570405406263703375162708239774421009528909736718358884739904997875437478240663498087255599653695798050126722939/1520112357729047675581367949259550143398323000953404394175271451073526217685373773726064312619062123665383627589309798400000000"
   ],
   [
    45,
    "-13124885825112046569276657472834366444484902388779653524560554893435947459275993294255435388575557883243112120992986552019992723194177/357210696238629670268973793940518601680457455886373514119115646530617568051813421296629944134249202086087276852669379756083200000000"
   ]
  ]
 }
}

==> anc/obstruction/harden_hyp_classical.json <==
{
 "n_sequences": 49,
 "hypergeometric_deg8": {
  "any_found": false,
  "cases": []
 },
 "classical_deg6": {
  "any_found": false,
  "cases": [],
  "classical_tested": [
   "catalan",
   "central_binomial",
   "motzkin",
   "apery_A005259",
   "apery_B005258",
   "franel",
   "domb"
  ]
 },
 "per_sequence": {
  "K_R1:am=0": {
   "hyp_found_deg8": false,
   "classical_found_deg6": {
    "catalan": false,
    "central_binomial": false,
    "motzkin": false,
    "apery_A005259": false,
    "apery_B005258": false,
    "franel": false,
    "domb": false
   }
  },
  "K_R1:am=1": {
   "hyp_found_deg8": false,
   "classical_found_deg6": {
    "catalan": false,
    "central_binomial": false,
    "motzkin": false,
    "apery_A005259": false,
    "apery_B005258": false,
    "franel": false,
    "domb": false
   }
  },
  "K_R1:am=2": {
   "hyp_found_deg8": false,
   "classical_found_deg6": {
    "catalan": false,
    "central_binomial": false,
    "motzkin": false,
    "apery_A005259": false,
    "apery_B005258": false,
    "franel": false,
    "domb": false
   }
  },
  "K_R1:am=3": {
   "hyp_found_deg8": false,
   "classical_found_deg6": {
    "catalan": false,
    "central_binomial": false,
    "motzkin": false,
    "apery_A005259": false,
    "apery_B005258": false,
    "franel": false,
    "domb": false
   }
  },
  "K_R1:ap=1": {
   "hyp_found_deg8": false,
   "classical_found_deg6": {
    "catalan": false,
    "central_binomial": false,
    "motzkin": false,
    "apery_A005259": false,
    "apery_B005258": false,
    "franel": false,
    "domb": false
   }
  },
  "K_R1:ap=2": {
   "hyp_found_deg8": false,
   "classical_found_deg6": {
    "catalan": false,
    "central_binomial": false,
    "motzkin": false,
    "apery_A005259": false,
    "apery_B005258": false,
    "franel": false,
    "domb": false
   }
  },
  "K_R1:ap=3": {
   "hyp_found_deg8": false,
   "classical_found_deg6": {
    "catalan": false,
    "central_binomial": false,
    "motzkin": false,
    "apery_A005259": false,
    "apery_B005258": false,
    "franel": false,
    "domb": false
   }
  },
  "K_R2:am=0": {
   "hyp_found_deg8": false,
   "classical_found_deg6": {
    "catalan": false,
    "central_binomial": false,
    "motzkin": false,
    "apery_A005259": false,
    "apery_B005258": false,
    "franel": false,
    "domb": false
   }
  },
  "K_R2:am=1": {
   "hyp_found_deg8": false,
   "classical_found_deg6": {
    "catalan": false,
    "central_binomial": false,
    "motzkin": false,
    "apery_A005259": false,
    "apery_B005258": false,
    "franel": false,
    "domb": false
   }
  },
  "K_R2:am=2": {
   "hyp_found_deg8": false,
   "classical_found_deg6": {
    "catalan": false,
    "central_binomial": false,
    "motzkin": false,
    "apery_A005259": false,
    "apery_B005258": false,
    "franel": false,
    "domb": false
   }
  },
  "K_R2:am=3": {
   "hyp_found_deg8": false,
   "classical_found_deg6": {
    "catalan": false,
    "central_binomial": false,
    "motzkin": false,
    "apery_A005259": false,
    "apery_B005258": false,
    "franel": false,
    "domb": false
   }
  },
  "K_R2:ap=1": {
   "hyp_found_deg8": false,
   "classical_found_deg6": {
    "catalan": false,
    "central_binomial": false,
    "motzkin": false,
    "apery_A005259": false,
    "apery_B005258": false,
    "franel": false,
    "domb": false
   }
  },
  "K_R2:ap=2": {
   "hyp_found_deg8": false,
   "classical_found_deg6": {
    "catalan": false,
    "central_binomial": false,
    "motzkin": false,
    "apery_A005259": false,
    "apery_B005258": false,
    "franel": false,
    "domb": false
   }
  },
  "K_R2:ap=3": {
   "hyp_found_deg8": false,
   "classical_found_deg6": {
    "catalan": false,
    "central_binomial": false,
    "motzkin": false,
    "apery_A005259": false,
    "apery_B005258": false,
    "franel": false,
    "domb": false
   }
  },
  "K_R3:am=0": {
   "hyp_found_deg8": false,
   "classical_found_deg6": {
    "catalan": false,
    "central_binomial": false,
    "motzkin": false,
    "apery_A005259": false,
    "apery_B005258": false,
    "franel": false,
    "domb": false
   }
  },
  "K_R3:am=1": {
   "hyp_found_deg8": false,
   "classical_found_deg6": {
    "catalan": false,
    "central_binomial": false,
    "motzkin": false,
    "apery_A005259": false,
    "apery_B005258": false,
    "franel": false,
    "domb": false
   }
  },
  "K_R3:am=2": {
   "hyp_found_deg8": false,
   "classical_found_deg6": {
    "catalan": false,
    "central_binomial": false,
    "motzkin": false,
    "apery_A005259": false,
    "apery_B005258": false,
    "franel": false,
    "domb": false
   }
  },
  "K_R3:am=3": {
   "hyp_found_deg8": false,
   "classical_found_deg6": {
    "catalan": false,
    "central_binomial": false,
    "motzkin": false,
    "apery_A005259": false,
    "apery_B005258": false,
    "franel": false,
    "domb": false
   }
  },
  "K_R3:ap=1": {
   "hyp_found_deg8": false,
   "classical_found_deg6": {
    "catalan": false,
    "central_binomial": false,
    "motzkin": false,
    "apery_A005259": false,
    "apery_B005258": false,
    "franel": false,
    "domb": false
   }
  },
  "K_R3:ap=2": {
   "hyp_found_deg8": false,
   "classical_found_deg6": {
    "catalan": false,
    "central_binomial": false,
    "motzkin": false,
    "apery_A005259": false,
    "apery_B005258": false,
    "franel": false,
    "domb": false
   }
  },
  "K_R3:ap=3": {
   "hyp_found_deg8": false,
   "classical_found_deg6": {
    "catalan": false,
    "central_binomial": false,
    "motzkin": false,
    "apery_A005259": false,
    "apery_B005258": false,
    "franel": false,
    "domb": false
   }
  },
  "BA_01_1:am=0": {
   "hyp_found_deg8": false,
   "classical_found_deg6": {
    "catalan": false,
    "central_binomial": false,
    "motzkin": false,
    "apery_A005259": false,
    "apery_B005258": false,
    "franel": false,
    "domb": false
   }
  },
  "BA_01_1:am=1": {
   "hyp_found_deg8": false,
   "classical_found_deg6": {
    "catalan": false,
    "central_binomial": false,
    "motzkin": false,
    "apery_A005259": false,
    "apery_B005258": false,
    "franel": false,
    "domb": false
   }
  },
  "BA_01_1:am=2": {
   "hyp_found_deg8": false,
   "classical_found_deg6": {
    "catalan": false,
    "central_binomial": false,
    "motzkin": false,
    "apery_A005259": false,
    "apery_B005258": false,
    "franel": false,
    "domb": false
   }
  },
  "BA_01_1:am=3": {
   "hyp_found_deg8": false,
   "classical_found_deg6": {
    "catalan": false,
    "central_binomial": false,
    "motzkin": false,
    "apery_A005259": false,
    "apery_B005258": false,
    "franel": false,
    "domb": false
   }
  },
  "BA_01_1:ap=1": {
   "hyp_found_deg8": false,
   "classical_found_deg6": {
    "catalan": false,
    "central_binomial": false,
    "motzkin": false,
    "apery_A005259": false,
    "apery_B005258": false,
    "franel": false,
    "domb": false
   }
  },
  "BA_01_1:ap=2": {
   "hyp_found_deg8": false,
   "classical_found_deg6": {
    "catalan": false,
    "central_binomial": false,
    "motzkin": false,
    "apery_A005259": false,
    "apery_B005258": false,
    "franel": false,
    "domb": false
   }
  },
  "BA_01_1:ap=3": {
   "hyp_found_deg8": false,
   "classical_found_deg6": {
    "catalan": false,
    "central_binomial": false,
    "motzkin": false,
    "apery_A005259": false,
    "apery_B005258": false,
    "franel": false,
    "domb": false
   }
  },
  "BA_11_2:am=0": {
   "hyp_found_deg8": false,
   "classical_found_deg6": {
    "catalan": false,
    "central_binomial": false,
    "motzkin": false,
    "apery_A005259": false,
    "apery_B005258": false,
    "franel": false,
    "domb": false
   }
  },
  "BA_11_2:am=1": {
   "hyp_found_deg8": false,
   "classical_found_deg6": {
    "catalan": false,
    "central_binomial": false,
    "motzkin": false,
    "apery_A005259": false,
    "apery_B005258": false,
    "franel": false,
    "domb": false
   }
  },
  "BA_11_2:am=2": {
   "hyp_found_deg8": false,
   "classical_found_deg6": {
    "catalan": false,
    "central_binomial": false,
    "motzkin": false,
    "apery_A005259": false,
    "apery_B005258": false,
    "franel": false,
    "domb": false
   }
  },
  "BA_11_2:am=3": {
   "hyp_found_deg8": false,
   "classical_found_deg6": {
    "catalan": false,
    "central_binomial": false,
    "motzkin": false,
    "apery_A005259": false,
    "apery_B005258": false,
    "franel": false,
    "domb": false
   }
  },
  "BA_11_2:ap=1": {
   "hyp_found_deg8": false,
   "classical_found_deg6": {
    "catalan": false,
    "central_binomial": false,
    "motzkin": false,
    "apery_A005259": false,
    "apery_B005258": false,
    "franel": false,
    "domb": false
   }
  },
  "BA_11_2:ap=2": {
   "hyp_found_deg8": false,
   "classical_found_deg6": {
    "catalan": false,
    "central_binomial": false,
    "motzkin": false,
    "apery_A005259": false,
    "apery_B005258": false,
    "franel": false,
    "domb": false
   }
  },
  "BA_11_2:ap=3": {
   "hyp_found_deg8": false,
   "classical_found_deg6": {
    "catalan": false,
    "central_binomial": false,
    "motzkin": false,
    "apery_A005259": false,
    "apery_B005258": false,
    "franel": false,
    "domb": false
   }
  },
  "BA_12_1:am=0": {
   "hyp_found_deg8": false,
   "classical_found_deg6": {
    "catalan": false,
    "central_binomial": false,
    "motzkin": false,
    "apery_A005259": false,
    "apery_B005258": false,
    "franel": false,
    "domb": false
   }
  },
  "BA_12_1:am=1": {
   "hyp_found_deg8": false,
   "classical_found_deg6": {
    "catalan": false,
    "central_binomial": false,
    "motzkin": false,
    "apery_A005259": false,
    "apery_B005258": false,
    "franel": false,
    "domb": false
   }
  },
  "BA_12_1:am=2": {
   "hyp_found_deg8": false,
   "classical_found_deg6": {
    "catalan": false,
    "central_binomial": false,
    "motzkin": false,
    "apery_A005259": false,
    "apery_B005258": false,
    "franel": false,
    "domb": false
   }
  },
  "BA_12_1:am=3": {
   "hyp_found_deg8": false,
   "classical_found_deg6": {
    "catalan": false,
    "central_binomial": false,
    "motzkin": false,
    "apery_A005259": false,
    "apery_B005258": false,
    "franel": false,
    "domb": false
   }
  },
  "BA_12_1:ap=1": {
   "hyp_found_deg8": false,
   "classical_found_deg6": {
    "catalan": false,
    "central_binomial": false,
    "motzkin": false,
    "apery_A005259": false,
    "apery_B005258": false,
    "franel": false,
    "domb": false
   }
  },
  "BA_12_1:ap=2": {
   "hyp_found_deg8": false,
   "classical_found_deg6": {
    "catalan": false,
    "central_binomial": false,
    "motzkin": false,
    "apery_A005259": false,
    "apery_B005258": false,
    "franel": false,
    "domb": false
   }
  },
  "BA_12_1:ap=3": {
   "hyp_found_deg8": false,
   "classical_found_deg6": {
    "catalan": false,
    "central_binomial": false,
    "motzkin": false,
    "apery_A005259": false,
    "apery_B005258": false,
    "franel": false,
    "domb": false
   }
  },
  "BA_02_1:am=0": {
   "hyp_found_deg8": false,
   "classical_found_deg6": {
    "catalan": false,
    "central_binomial": false,
    "motzkin": false,
    "apery_A005259": false,
    "apery_B005258": false,
    "franel": false,
    "domb": false
   }
  },
  "BA_02_1:am=1": {
   "hyp_found_deg8": false,
   "classical_found_deg6": {
    "catalan": false,
    "central_binomial": false,
    "motzkin": false,
    "apery_A005259": false,
    "apery_B005258": false,
    "franel": false,
    "domb": false
   }
  },
  "BA_02_1:am=2": {
   "hyp_found_deg8": false,
   "classical_found_deg6": {
    "catalan": false,
    "central_binomial": false,
    "motzkin": false,
    "apery_A005259": false,
    "apery_B005258": false,
    "franel": false,
    "domb": false
   }
  },
  "BA_02_1:am=3": {
   "hyp_found_deg8": false,
   "classical_found_deg6": {
    "catalan": false,
    "central_binomial": false,
    "motzkin": false,
    "apery_A005259": false,
    "apery_B005258": false,
    "franel": false,
    "domb": false
   }
  },
  "BA_02_1:ap=1": {
   "hyp_found_deg8": false,
   "classical_found_deg6": {
    "catalan": false,
    "central_binomial": false,
    "motzkin": false,
    "apery_A005259": false,
    "apery_B005258": false,
    "franel": false,
    "domb": false
   }
  },
  "BA_02_1:ap=2": {
   "hyp_found_deg8": false,
   "classical_found_deg6": {
    "catalan": false,
    "central_binomial": false,
    "motzkin": false,
    "apery_A005259": false,
    "apery_B005258": false,
    "franel": false,
    "domb": false
   }
  },
  "BA_02_1:ap=3": {
   "hyp_found_deg8": false,
   "classical_found_deg6": {
    "catalan": false,
    "central_binomial": false,
    "motzkin": false,
    "apery_A005259": false,
    "apery_B005258": false,
    "franel": false,
    "domb": false
   }
  }
 }
}

==> anc/obstruction/lib_common.py <==
#!/usr/bin/env python3
"""Common loaders + exact per-spin orthogonal residual (kernel) extraction.
Reuses the frozen basis.py/linalg.py from the kernels layer; reads the raw
exceptional-grid coefficients straight from kernels_n1_91.json (exact rationals).
No Wolfram, no floats: everything is fractions.Fraction."""
import os, sys, json
from fractions import Fraction as F
from collections import defaultdict

KDIR = os.environ.get(
    "NNLO_KERNELS",
    os.path.join(os.path.dirname(os.path.dirname(os.path.abspath(__file__))), "kernels"))
JSON = os.path.join(KDIR, "kernels_n1_91.json")
sys.path.insert(0, KDIR)
import basis as B          # noqa: E402
import linalg as LA        # noqa: E402

IM, IDR = True, True

# grid label -> (kernel name, multiple in kernel)
GRID2KERNEL = {
    "K_R1":    ("K_R1", +1),
    "K_R2":    ("K_R2", +1),
    "K_R3":    ("K_R3", +1),
    "BA_01_1": ("K_BAcw3", +1),
    "BA_11_2": ("K_BAcw2", +1),
    "BA_12_1": ("K_BAcw2", +1),
    "BA_02_1": ("K_BAcw2", -1),
}
# canonical grid that DEFINES each kernel residual (multiple +1)
KERNEL_DEFGRID = {
    "K_R1": "K_R1", "K_R2": "K_R2", "K_R3": "K_R3",
    "K_BAcw3": "BA_01_1", "K_BAcw2": "BA_11_2",
}


def load_raw():
    """Return {grid_label: {(n,k): Fraction}} exact raw coefficients."""
    d = json.load(open(JSON))
    eg = d["exceptional_grids"]
    out = {}
    for label, e in eg.items():
        g = {}
        for key, s in e["raw_coefficients"].items():
            n, k = map(int, key.split(","))
            g[(n, k)] = F(s)
        out[label] = g
    return out


def perspin_residual(g):
    """Exact orthogonal (least-squares) residual of grid g onto base34, per spin.
    Below onset the profile is in the column space => residual 0 exactly."""
    cells = sorted(g.keys())
    spins = sorted(set(n for (n, k) in cells))
    resid = {}
    for n in spins:
        ks = sorted(k for (nn, k) in cells if nn == n)
        A = [B.row(n, k, IM, IDR) for k in ks]
        b = [g[(n, k)] for k in ks]
        ncol = len(A[0])
        AT = [[A[r][c] for r in range(len(A))] for c in range(ncol)]
        ATA = [[sum(AT[i][r] * A[r][j] for r in range(len(A))) for j in range(ncol)]
               for i in range(ncol)]
        ATb = [sum(AT[i][r] * b[r] for r in range(len(A))) for i in range(ncol)]
        st, c = LA.solve(ATA, ATb)
        for idx, k in enumerate(ks):
            proj = sum(A[idx][j] * c[j] for j in range(ncol))
            r = b[idx] - proj
            if r != 0:
                resid[(n, k)] = r
    return resid


def build_kernels(raw):
    """Return {kernel_name: {(n,k): Fraction}} the 5 canonical residual kernels,
    computed from their defining grid (multiple +1)."""
    K = {}
    for kname, glabel in KERNEL_DEFGRID.items():
        K[kname] = perspin_residual(raw[glabel])
    return K


==> anc/obstruction/obstruction_data.json <==
{
 "title": "Denominator-prime audit of the seven residual coefficient grids (planar N=4 SYM BFKL eigenvalue at three loops), odd spin n=1..91.",
 "primary_object_note": "The gauge-invariant arithmetic object is the RAW exceptional-grid coefficient set (7 grids = the atom-table coefficients that do not close in the base34 weight<=2 ladder basis). The least-squares residual 'kernels' carry an OVERLAPPING small-prime accumulation (neither support nor onset law identical grid by grid) but also ~760-digit Gram-determinant cofactors that are pure gauge artefacts; no statement below rests on those large primes.",
 "inputs": {
  "kernels_json": "anc/kernels/kernels_n1_91.json",
  "n_raw_grids": 7,
  "n_kernels": 5,
  "grid_to_kernel": {
   "K_R1": "K_R1",
   "K_R2": "K_R2",
   "K_R3": "K_R3",
   "BA_01_1": "K_BAcw3",
   "BA_11_2": "K_BAcw2",
   "BA_12_1": "K_BAcw2",
   "BA_02_1": "K_BAcw2"
  },
  "kernel_onsets_base34": {
   "K_R1": 21,
   "K_R2": 21,
   "K_R3": 21,
   "K_BAcw3": 19,
   "K_BAcw2": 41
  },
  "family_relations": {
   "BA_12_1_residual_eq_plus_K_BAcw2": true,
   "BA_02_1_residual_eq_minus_K_BAcw2": true
  }
 },
 "accumulation_law": {
  "statement_exact": "For every odd spin n in [5,91], the set of primes dividing the reduced denominator of ANY raw exceptional-grid coefficient at spin n equals exactly { p prime : p <= n-2 }. Prime 2 first enters at n=5 (all n=3 coefficients are integers). Each odd prime p>=3 makes its FIRST appearance at spin n = p+2; no denominator prime ever exceeds n-2.",
  "verified_all_spins": true,
  "spins_verified": [
   3,
   5,
   7,
   9,
   11,
   13,
   15,
   17,
   19,
   21,
   23,
   25,
   27,
   29,
   31,
   33,
   35,
   37,
   39,
   41,
   43,
   45,
   47,
   49,
   51,
   53,
   55,
   57,
   59,
   61,
   63,
   65,
   67,
   69,
   71,
   73,
   75,
   77,
   79,
   81,
   83,
   85,
   87,
   89,
   91
  ],
  "no_prime_exceeds_n_minus_2": true,
  "n_distinct_primes_at_n91": 24,
  "per_spin_table": [
   {
    "n": 3,
    "primes_present": [],
    "n_primes": 0,
    "max_prime": null,
    "equals_{p<=n-2}": true
   },
   {
    "n": 5,
    "primes_present": [
     2,
     3
    ],
    "n_primes": 2,
    "max_prime": 3,
    "equals_{p<=n-2}": true
   },
   {
    "n": 7,
    "primes_present": [
     2,
     3,
     5
    ],
    "n_primes": 3,
    "max_prime": 5,
    "equals_{p<=n-2}": true
   },
   {
    "n": 9,
    "primes_present": [
     2,
     3,
     5,
     7
    ],
    "n_primes": 4,
    "max_prime": 7,
    "equals_{p<=n-2}": true
   },
   {
    "n": 11,
    "primes_present": [
     2,
     3,
     5,
     7
    ],
    "n_primes": 4,
    "max_prime": 7,
    "equals_{p<=n-2}": true
   },
   {
    "n": 13,
    "primes_present": [
     2,
     3,
     5,
     7,
     11
    ],
    "n_primes": 5,
    "max_prime": 11,
    "equals_{p<=n-2}": true
   },
   {
    "n": 15,
    "primes_present": [
     2,
     3,
     5,
     7,
     11,
     13
    ],
    "n_primes": 6,
    "max_prime": 13,
    "equals_{p<=n-2}": true
   },
   {
    "n": 17,
    "primes_present": [
     2,
     3,
     5,
     7,
     11,
     13
    ],
    "n_primes": 6,
    "max_prime": 13,
    "equals_{p<=n-2}": true
   },
   {
    "n": 19,
    "primes_present": [
     2,
     3,
     5,
     7,
     11,
     13,
     17
    ],
    "n_primes": 7,
    "max_prime": 17,
    "equals_{p<=n-2}": true
   },
   {
    "n": 21,
    "primes_present": [
     2,
     3,
     5,
     7,
     11,
     13,
     17,
     19
    ],
    "n_primes": 8,
    "max_prime": 19,
    "equals_{p<=n-2}": true
   },
   {
    "n": 23,
    "primes_present": [
     2,
     3,
     5,
     7,
     11,
     13,
     17,
     19
    ],
    "n_primes": 8,
    "max_prime": 19,
    "equals_{p<=n-2}": true
   },
   {
    "n": 25,
    "primes_present": [
     2,
     3,
     5,
     7,
     11,
     13,
     17,
     19,
     23
    ],
    "n_primes": 9,
    "max_prime": 23,
    "equals_{p<=n-2}": true
   },
   {
    "n": 27,
    "primes_present": [
     2,
     3,
     5,
     7,
     11,
     13,
     17,
     19,
     23
    ],
    "n_primes": 9,
    "max_prime": 23,
    "equals_{p<=n-2}": true
   },
   {
    "n": 29,
    "primes_present": [
     2,
     3,
     5,
     7,
     11,
     13,
     17,
     19,
     23
    ],
    "n_primes": 9,
    "max_prime": 23,
    "equals_{p<=n-2}": true
   },
   {
    "n": 31,
    "primes_present": [
     2,
     3,
     5,
     7,
     11,
     13,
     17,
     19,
     23,
     29
    ],
    "n_primes": 10,
    "max_prime": 29,
    "equals_{p<=n-2}": true
   },
   {
    "n": 33,
    "primes_present": [
     2,
     3,
     5,
     7,
     11,
     13,
     17,
     19,
     23,
     29,
     31
    ],
    "n_primes": 11,
    "max_prime": 31,
    "equals_{p<=n-2}": true
   },
   {
    "n": 35,
    "primes_present": [
     2,
     3,
     5,
     7,
     11,
     13,
     17,
     19,
     23,
     29,
     31
    ],
    "n_primes": 11,
    "max_prime": 31,
    "equals_{p<=n-2}": true
   },
   {
    "n": 37,
    "primes_present": [
     2,
     3,
     5,
     7,
     11,
     13,
     17,
     19,
     23,
     29,
     31
    ],
    "n_primes": 11,
    "max_prime": 31,
    "equals_{p<=n-2}": true
   },
   {
    "n": 39,
    "primes_present": [
     2,
     3,
     5,
     7,
     11,
     13,
     17,
     19,
     23,
     29,
     31,
     37
    ],
    "n_primes": 12,
    "max_prime": 37,
    "equals_{p<=n-2}": true
   },
   {
    "n": 41,
    "primes_present": [
     2,
     3,
     5,
     7,
     11,
     13,
     17,
     19,
     23,
     29,
     31,
     37
    ],
    "n_primes": 12,
    "max_prime": 37,
    "equals_{p<=n-2}": true
   },
   {
    "n": 43,
    "primes_present": [
     2,
     3,
     5,
     7,
     11,
     13,
     17,
     19,
     23,
     29,
     31,
     37,
     41
    ],
    "n_primes": 13,
    "max_prime": 41,
    "equals_{p<=n-2}": true
   },
   {
    "n": 45,
    "primes_present": [
     2,
     3,
     5,
     7,
     11,
     13,
     17,
     19,
     23,
     29,
     31,
     37,
     41,
     43
    ],
    "n_primes": 14,
    "max_prime": 43,
    "equals_{p<=n-2}": true
   },
   {
    "n": 47,
    "primes_present": [
     2,
     3,
     5,
     7,
     11,
     13,
     17,
     19,
     23,
     29,
     31,
     37,
     41,
     43
    ],
    "n_primes": 14,
    "max_prime": 43,
    "equals_{p<=n-2}": true
   },
   {
    "n": 49,
    "primes_present": [
     2,
     3,
     5,
     7,
     11,
     13,
     17,
     19,
     23,
     29,
     31,
     37,
     41,
     43,
     47
    ],
    "n_primes": 15,
    "max_prime": 47,
    "equals_{p<=n-2}": true
   },
   {
    "n": 51,
    "primes_present": [
     2,
     3,
     5,
     7,
     11,
     13,
     17,
     19,
     23,
     29,
     31,
     37,
     41,
     43,
     47
    ],
    "n_primes": 15,
    "max_prime": 47,
    "equals_{p<=n-2}": true
   },
   {
    "n": 53,
    "primes_present": [
     2,
     3,
     5,
     7,
     11,
     13,
     17,
     19,
     23,
     29,
     31,
     37,
     41,
     43,
     47
    ],
    "n_primes": 15,
    "max_prime": 47,
    "equals_{p<=n-2}": true
   },
   {
    "n": 55,
    "primes_present": [
     2,
     3,
     5,
     7,
     11,
     13,
     17,
     19,
     23,
     29,
     31,
     37,
     41,
     43,
     47,
     53
    ],
    "n_primes": 16,
    "max_prime": 53,
    "equals_{p<=n-2}": true
   },
   {
    "n": 57,
    "primes_present": [
     2,
     3,
     5,
     7,
     11,
     13,
     17,
     19,
     23,
     29,
     31,
     37,
     41,
     43,
     47,
     53
    ],
    "n_primes": 16,
    "max_prime": 53,
    "equals_{p<=n-2}": true
   },
   {
    "n": 59,
    "primes_present": [
     2,
     3,
     5,
     7,
     11,
     13,
     17,
     19,
     23,
     29,
     31,
     37,
     41,
     43,
     47,
     53
    ],
    "n_primes": 16,
    "max_prime": 53,
    "equals_{p<=n-2}": true
   },
   {
    "n": 61,
    "primes_present": [
     2,
     3,
     5,
     7,
     11,
     13,
     17,
     19,
     23,
     29,
     31,
     37,
     41,
     43,
     47,
     53,
     59
    ],
    "n_primes": 17,
    "max_prime": 59,
    "equals_{p<=n-2}": true
   },
   {
    "n": 63,
    "primes_present": [
     2,
     3,
     5,
     7,
     11,
     13,
     17,
     19,
     23,
     29,
     31,
     37,
     41,
     43,
     47,
     53,
     59,
     61
    ],
    "n_primes": 18,
    "max_prime": 61,
    "equals_{p<=n-2}": true
   },
   {
    "n": 65,
    "primes_present": [
     2,
     3,
     5,
     7,
     11,
     13,
     17,
     19,
     23,
     29,
     31,
     37,
     41,
     43,
     47,
     53,
     59,
     61
    ],
    "n_primes": 18,
    "max_prime": 61,
    "equals_{p<=n-2}": true
   },
   {
    "n": 67,
    "primes_present": [
     2,
     3,
     5,
     7,
     11,
     13,
     17,
     19,
     23,
     29,
     31,
     37,
     41,
     43,
     47,
     53,
     59,
     61
    ],
    "n_primes": 18,
    "max_prime": 61,
    "equals_{p<=n-2}": true
   },
   {
    "n": 69,
    "primes_present": [
     2,
     3,
     5,
     7,
     11,
     13,
     17,
     19,
     23,
     29,
     31,
     37,
     41,
     43,
     47,
     53,
     59,
     61,
     67
    ],
    "n_primes": 19,
    "max_prime": 67,
    "equals_{p<=n-2}": true
   },
   {
    "n": 71,
    "primes_present": [
     2,
     3,
     5,
     7,
     11,
     13,
     17,
     19,
     23,
     29,
     31,
     37,
     41,
     43,
     47,
     53,
     59,
     61,
     67
    ],
    "n_primes": 19,
    "max_prime": 67,
    "equals_{p<=n-2}": true
   },
   {
    "n": 73,
    "primes_present": [
     2,
     3,
     5,
     7,
     11,
     13,
     17,
     19,
     23,
     29,
     31,
     37,
     41,
     43,
     47,
     53,
     59,
     61,
     67,
     71
    ],
    "n_primes": 20,
    "max_prime": 71,
    "equals_{p<=n-2}": true
   },
   {
    "n": 75,
    "primes_present": [
     2,
     3,
     5,
     7,
     11,
     13,
     17,
     19,
     23,
     29,
     31,
     37,
     41,
     43,
     47,
     53,
     59,
     61,
     67,
     71,
     73
    ],
    "n_primes": 21,
    "max_prime": 73,
    "equals_{p<=n-2}": true
   },
   {
    "n": 77,
    "primes_present": [
     2,
     3,
     5,
     7,
     11,
     13,
     17,
     19,
     23,
     29,
     31,
     37,
     41,
     43,
     47,
     53,
     59,
     61,
     67,
     71,
     73
    ],
    "n_primes": 21,
    "max_prime": 73,
    "equals_{p<=n-2}": true
   },
   {
    "n": 79,
    "primes_present": [
     2,
     3,
     5,
     7,
     11,
     13,
     17,
     19,
     23,
     29,
     31,
     37,
     41,
     43,
     47,
     53,
     59,
     61,
     67,
     71,
     73
    ],
    "n_primes": 21,
    "max_prime": 73,
    "equals_{p<=n-2}": true
   },
   {
    "n": 81,
    "primes_present": [
     2,
     3,
     5,
     7,
     11,
     13,
     17,
     19,
     23,
     29,
     31,
     37,
     41,
     43,
     47,
     53,
     59,
     61,
     67,
     71,
     73,
     79
    ],
    "n_primes": 22,
    "max_prime": 79,
    "equals_{p<=n-2}": true
   },
   {
    "n": 83,
    "primes_present": [
     2,
     3,
     5,
     7,
     11,
     13,
     17,
     19,
     23,
     29,
     31,
     37,
     41,
     43,
     47,
     53,
     59,
     61,
     67,
     71,
     73,
     79
    ],
    "n_primes": 22,
    "max_prime": 79,
    "equals_{p<=n-2}": true
   },
   {
    "n": 85,
    "primes_present": [
     2,
     3,
     5,
     7,
     11,
     13,
     17,
     19,
     23,
     29,
     31,
     37,
     41,
     43,
     47,
     53,
     59,
     61,
     67,
     71,
     73,
     79,
     83
    ],
    "n_primes": 23,
    "max_prime": 83,
    "equals_{p<=n-2}": true
   },
   {
    "n": 87,
    "primes_present": [
     2,
     3,
     5,
     7,
     11,
     13,
     17,
     19,
     23,
     29,
     31,
     37,
     41,
     43,
     47,
     53,
     59,
     61,
     67,
     71,
     73,
     79,
     83
    ],
    "n_primes": 23,
    "max_prime": 83,
    "equals_{p<=n-2}": true
   },
   {
    "n": 89,
    "primes_present": [
     2,
     3,
     5,
     7,
     11,
     13,
     17,
     19,
     23,
     29,
     31,
     37,
     41,
     43,
     47,
     53,
     59,
     61,
     67,
     71,
     73,
     79,
     83
    ],
    "n_primes": 23,
    "max_prime": 83,
    "equals_{p<=n-2}": true
   },
   {
    "n": 91,
    "primes_present": [
     2,
     3,
     5,
     7,
     11,
     13,
     17,
     19,
     23,
     29,
     31,
     37,
     41,
     43,
     47,
     53,
     59,
     61,
     67,
     71,
     73,
     79,
     83,
     89
    ],
    "n_primes": 24,
    "max_prime": 89,
    "equals_{p<=n-2}": true
   }
  ]
 },
 "first_appearance": {
  "note": "first spin n at which prime p divides some raw denominator; offset = n_first - p.",
  "pooled_table": [
   {
    "prime": 2,
    "first_spin_pooled": 5,
    "offset": 3
   },
   {
    "prime": 3,
    "first_spin_pooled": 5,
    "offset": 2
   },
   {
    "prime": 5,
    "first_spin_pooled": 7,
    "offset": 2
   },
   {
    "prime": 7,
    "first_spin_pooled": 9,
    "offset": 2
   },
   {
    "prime": 11,
    "first_spin_pooled": 13,
    "offset": 2
   },
   {
    "prime": 13,
    "first_spin_pooled": 15,
    "offset": 2
   },
   {
    "prime": 17,
    "first_spin_pooled": 19,
    "offset": 2
   },
   {
    "prime": 19,
    "first_spin_pooled": 21,
    "offset": 2
   },
   {
    "prime": 23,
    "first_spin_pooled": 25,
    "offset": 2
   },
   {
    "prime": 29,
    "first_spin_pooled": 31,
    "offset": 2
   },
   {
    "prime": 31,
    "first_spin_pooled": 33,
    "offset": 2
   },
   {
    "prime": 37,
    "first_spin_pooled": 39,
    "offset": 2
   },
   {
    "prime": 41,
    "first_spin_pooled": 43,
    "offset": 2
   },
   {
    "prime": 43,
    "first_spin_pooled": 45,
    "offset": 2
   },
   {
    "prime": 47,
    "first_spin_pooled": 49,
    "offset": 2
   },
   {
    "prime": 53,
    "first_spin_pooled": 55,
    "offset": 2
   },
   {
    "prime": 59,
    "first_spin_pooled": 61,
    "offset": 2
   },
   {
    "prime": 61,
    "first_spin_pooled": 63,
    "offset": 2
   },
   {
    "prime": 67,
    "first_spin_pooled": 69,
    "offset": 2
   },
   {
    "prime": 71,
    "first_spin_pooled": 73,
    "offset": 2
   },
   {
    "prime": 73,
    "first_spin_pooled": 75,
    "offset": 2
   },
   {
    "prime": 79,
    "first_spin_pooled": 81,
    "offset": 2
   },
   {
    "prime": 83,
    "first_spin_pooled": 85,
    "offset": 2
   },
   {
    "prime": 89,
    "first_spin_pooled": 91,
    "offset": 2
   }
  ],
  "offset_is_constant_2_for_p_ge_3": true,
  "prime_2_first_spin": 5,
  "prime_89_first_spin": 91,
  "per_defining_grid_of_5_kernels": {
   "K_R1": {
    "defining_raw_grid": "K_R1",
    "prime_first_appearance": {
     "2": 5,
     "3": 5,
     "5": 7,
     "7": 9,
     "11": 13,
     "13": 15,
     "17": 19,
     "19": 21,
     "23": 25,
     "29": 31,
     "31": 33,
     "37": 39,
     "41": 43,
     "43": 45,
     "47": 49,
     "53": 55,
     "59": 61,
     "61": 63,
     "67": 69,
     "71": 73,
     "73": 75,
     "79": 81,
     "83": 85,
     "89": 91
    },
    "max_prime_realized": 89
   },
   "K_R2": {
    "defining_raw_grid": "K_R2",
    "prime_first_appearance": {
     "2": 9,
     "3": 5,
     "5": 7,
     "7": 9,
     "11": 13,
     "13": 15,
     "17": 19,
     "19": 21,
     "23": 25,
     "29": 31,
     "31": 33,
     "37": 39,
     "41": 43,
     "43": 45,
     "47": 49,
     "53": 55,
     "59": 61,
     "61": 63,
     "67": 69,
     "71": 73,
     "73": 75,
     "79": 81,
     "83": 85,
     "89": 91
    },
    "max_prime_realized": 89
   },
   "K_R3": {
    "defining_raw_grid": "K_R3",
    "prime_first_appearance": {
     "2": 9,
     "3": 5,
     "5": 7,
     "7": 9,
     "11": 13,
     "13": 15,
     "17": 19,
     "19": 21,
     "23": 25,
     "29": 31,
     "31": 33,
     "37": 39,
     "41": 43,
     "43": 45,
     "47": 49,
     "53": 55,
     "59": 61,
     "61": 63,
     "67": 69,
     "71": 73,
     "73": 75,
     "79": 81,
     "83": 85,
     "89": 91
    },
    "max_prime_realized": 89
   },
   "K_BAcw3": {
    "defining_raw_grid": "BA_01_1",
    "prime_first_appearance": {
     "2": 13,
     "3": 5,
     "5": 7,
     "7": 9,
     "11": 13,
     "13": 15,
     "17": 19,
     "19": 21,
     "23": 25,
     "29": 31,
     "31": 33,
     "37": 39,
     "41": 43,
     "43": 45,
     "47": 49,
     "53": 55,
     "59": 61,
     "61": 63,
     "67": 69,
     "71": 73,
     "73": 75,
     "79": 81,
     "83": 85,
     "89": 91
    },
    "max_prime_realized": 89
   },
   "K_BAcw2": {
    "defining_raw_grid": "BA_11_2",
    "prime_first_appearance": {
     "2": 17,
     "3": 5,
     "5": 7,
     "7": 9,
     "11": 13,
     "13": 15,
     "17": 19,
     "19": 21,
     "23": 25,
     "29": 31,
     "31": 33,
     "37": 39,
     "41": 43,
     "43": 45,
     "47": 49,
     "53": 55,
     "59": 61,
     "61": 63,
     "67": 69,
     "71": 73,
     "73": 75,
     "79": 81,
     "83": 85,
     "89": 91
    },
    "max_prime_realized": 89
   }
  },
  "per_raw_grid": {
   "K_R1": {
    "2": 5,
    "3": 5,
    "5": 7,
    "7": 9,
    "11": 13,
    "13": 15,
    "17": 19,
    "19": 21,
    "23": 25,
    "29": 31,
    "31": 33,
    "37": 39,
    "41": 43,
    "43": 45,
    "47": 49,
    "53": 55,
    "59": 61,
    "61": 63,
    "67": 69,
    "71": 73,
    "73": 75,
    "79": 81,
    "83": 85,
    "89": 91
   },
   "K_R2": {
    "2": 9,
    "3": 5,
    "5": 7,
    "7": 9,
    "11": 13,
    "13": 15,
    "17": 19,
    "19": 21,
    "23": 25,
    "29": 31,
    "31": 33,
    "37": 39,
    "41": 43,
    "43": 45,
    "47": 49,
    "53": 55,
    "59": 61,
    "61": 63,
    "67": 69,
    "71": 73,
    "73": 75,
    "79": 81,
    "83": 85,
    "89": 91
   },
   "K_R3": {
    "2": 9,
    "3": 5,
    "5": 7,
    "7": 9,
    "11": 13,
    "13": 15,
    "17": 19,
    "19": 21,
    "23": 25,
    "29": 31,
    "31": 33,
    "37": 39,
    "41": 43,
    "43": 45,
    "47": 49,
    "53": 55,
    "59": 61,
    "61": 63,
    "67": 69,
    "71": 73,
    "73": 75,
    "79": 81,
    "83": 85,
    "89": 91
   },
   "BA_01_1": {
    "2": 13,
    "3": 5,
    "5": 7,
    "7": 9,
    "11": 13,
    "13": 15,
    "17": 19,
    "19": 21,
    "23": 25,
    "29": 31,
    "31": 33,
    "37": 39,
    "41": 43,
    "43": 45,
    "47": 49,
    "53": 55,
    "59": 61,
    "61": 63,
    "67": 69,
    "71": 73,
    "73": 75,
    "79": 81,
    "83": 85,
    "89": 91
   },
   "BA_11_2": {
    "2": 17,
    "3": 5,
    "5": 7,
    "7": 9,
    "11": 13,
    "13": 15,
    "17": 19,
    "19": 21,
    "23": 25,
    "29": 31,
    "31": 33,
    "37": 39,
    "41": 43,
    "43": 45,
    "47": 49,
    "53": 55,
    "59": 61,
    "61": 63,
    "67": 69,
    "71": 73,
    "73": 75,
    "79": 81,
    "83": 85,
    "89": 91
   },
   "BA_12_1": {
    "2": 17,
    "3": 5,
    "5": 7,
    "7": 9,
    "11": 13,
    "13": 15,
    "17": 19,
    "19": 21,
    "23": 25,
    "29": 31,
    "31": 33,
    "37": 39,
    "41": 43,
    "43": 45,
    "47": 49,
    "53": 55,
    "59": 61,
    "61": 63,
    "67": 69,
    "71": 73,
    "73": 75,
    "79": 81,
    "83": 85,
    "89": 91
   },
   "BA_02_1": {
    "2": 33,
    "3": 5,
    "5": 7,
    "7": 9,
    "11": 13,
    "13": 15,
    "17": 19,
    "19": 21,
    "23": 25,
    "29": 31,
    "31": 33,
    "37": 39,
    "41": 43,
    "43": 45,
    "47": 49,
    "53": 55,
    "59": 61,
    "61": 63,
    "67": 69,
    "71": 73,
    "73": 75,
    "79": 81,
    "83": 85,
    "89": 91
   }
  }
 },
 "accumulation_law_holdout": {
  "method": "Fit the first-appearance offset on primes p<=67 (spins n<=69); the single offset value is then used with ZERO further parameters to predict the first appearance of every prime in (67,89], i.e. spins n=73..91 that were held out.",
  "fitted_offset_set_primes_le67": [
   2
  ],
  "fitted_constant_c": 2,
  "holdout_primes": [
   71,
   73,
   79,
   83,
   89
  ],
  "holdout_predictions": [
   {
    "prime": 71,
    "predicted_first_spin": 73,
    "observed_first_spin": 73,
    "match": true
   },
   {
    "prime": 73,
    "predicted_first_spin": 75,
    "observed_first_spin": 75,
    "match": true
   },
   {
    "prime": 79,
    "predicted_first_spin": 81,
    "observed_first_spin": 81,
    "match": true
   },
   {
    "prime": 83,
    "predicted_first_spin": 85,
    "observed_first_spin": 85,
    "match": true
   },
   {
    "prime": 89,
    "predicted_first_spin": 91,
    "observed_first_spin": 91,
    "match": true
   }
  ],
  "holdout_all_correct": true
 },
 "positive_counterpart": {
  "note": "Fixed-anchor 1-D sequences of the raw exceptional grids (anchors: a_minus=-k in {0,1,2,3}; a_plus=k+n-1 in {1,2,3}); index m=(n-1)/2. 49 sequences, up to 45 terms each.",
  "hypergeometric_term": {
   "verdict": "NONE",
   "test": "exact ratio r(m)=a(m+1)/a(m) fitted to a rational function of m up to degree 8/8, validated on 8 holdout points.",
   "n_sequences": 49,
   "any_found": false
  },
  "classical_sequence_match": {
   "verdict": "NONE",
   "families": [
    "catalan",
    "central_binomial",
    "motzkin",
    "apery_A005259",
    "apery_B005258",
    "franel",
    "domb"
   ],
   "test": "a(m)/c(m) fitted to a rational dressing up to degree 6/6, validated on 8 holdout points, for each classical family.",
   "any_found": false
  },
  "low_order_dfinite_recurrence": {
   "verdict": "MIXED (honest negative to the blanket claim)",
   "test": "homogeneous recurrence sum p_i(m) a(m+i)=0, order<=4, deg p_i<=5, exact guessing; a hit must annihilate >=8 holdout points, re-verified by minimal-prefix fit + maximal strict holdout (up to 34 points).",
   "grids_with_NO_low_order_1D_recurrence_any_anchor": [
    "BA_01_1",
    "BA_11_2",
    "BA_12_1",
    "K_R1",
    "K_R2"
   ],
   "grids_with_SOME_dfinite_anchor": [
    "BA_02_1",
    "K_R3"
   ],
   "per_grid_per_anchor": {
    "K_R1": {
     "am=0": {
      "n_terms": 45,
      "dfinite_le4_deg5": false,
      "minimal_orders_deg_found": [],
      "hypergeometric": false,
      "classical_match": false
     },
     "am=1": {
      "n_terms": 45,
      "dfinite_le4_deg5": false,
      "minimal_orders_deg_found": [],
      "hypergeometric": false,
      "classical_match": false
     },
     "am=2": {
      "n_terms": 44,
      "dfinite_le4_deg5": false,
      "minimal_orders_deg_found": [],
      "hypergeometric": false,
      "classical_match": false
     },
     "am=3": {
      "n_terms": 44,
      "dfinite_le4_deg5": false,
      "minimal_orders_deg_found": [],
      "hypergeometric": false,
      "classical_match": false
     },
     "ap=1": {
      "n_terms": 45,
      "dfinite_le4_deg5": false,
      "minimal_orders_deg_found": [],
      "hypergeometric": false,
      "classical_match": false
     },
     "ap=2": {
      "n_terms": 45,
      "dfinite_le4_deg5": false,
      "minimal_orders_deg_found": [],
      "hypergeometric": false,
      "classical_match": false
     },
     "ap=3": {
      "n_terms": 44,
      "dfinite_le4_deg5": false,
      "minimal_orders_deg_found": [],
      "hypergeometric": false,
      "classical_match": false
     }
    },
    "K_R2": {
     "am=0": {
      "n_terms": 45,
      "dfinite_le4_deg5": false,
      "minimal_orders_deg_found": [],
      "hypergeometric": false,
      "classical_match": false
     },
     "am=1": {
      "n_terms": 45,
      "dfinite_le4_deg5": false,
      "minimal_orders_deg_found": [],
      "hypergeometric": false,
      "classical_match": false
     },
     "am=2": {
      "n_terms": 44,
      "dfinite_le4_deg5": false,
      "minimal_orders_deg_found": [],
      "hypergeometric": false,
      "classical_match": false
     },
     "am=3": {
      "n_terms": 44,
      "dfinite_le4_deg5": false,
      "minimal_orders_deg_found": [],
      "hypergeometric": false,
      "classical_match": false
     },
     "ap=1": {
      "n_terms": 45,
      "dfinite_le4_deg5": false,
      "minimal_orders_deg_found": [],
      "hypergeometric": false,
      "classical_match": false
     },
     "ap=2": {
      "n_terms": 45,
      "dfinite_le4_deg5": false,
      "minimal_orders_deg_found": [],
      "hypergeometric": false,
      "classical_match": false
     },
     "ap=3": {
      "n_terms": 44,
      "dfinite_le4_deg5": false,
      "minimal_orders_deg_found": [],
      "hypergeometric": false,
      "classical_match": false
     }
    },
    "K_R3": {
     "am=0": {
      "n_terms": 45,
      "dfinite_le4_deg5": true,
      "minimal_orders_deg_found": [
       [
        4,
        5
       ]
      ],
      "hypergeometric": false,
      "classical_match": false
     },
     "am=1": {
      "n_terms": 45,
      "dfinite_le4_deg5": false,
      "minimal_orders_deg_found": [],
      "hypergeometric": false,
      "classical_match": false
     },
     "am=2": {
      "n_terms": 44,
      "dfinite_le4_deg5": false,
      "minimal_orders_deg_found": [],
      "hypergeometric": false,
      "classical_match": false
     },
     "am=3": {
      "n_terms": 44,
      "dfinite_le4_deg5": false,
      "minimal_orders_deg_found": [],
      "hypergeometric": false,
      "classical_match": false
     },
     "ap=1": {
      "n_terms": 45,
      "dfinite_le4_deg5": true,
      "minimal_orders_deg_found": [
       [
        2,
        3
       ],
       [
        2,
        4
       ],
       [
        2,
        5
       ],
       [
        3,
        2
       ],
       [
        3,
        3
       ]
      ],
      "hypergeometric": false,
      "classical_match": false
     },
     "ap=2": {
      "n_terms": 45,
      "dfinite_le4_deg5": true,
      "minimal_orders_deg_found": [
       [
        2,
        4
       ],
       [
        2,
        5
       ],
       [
        3,
        3
       ],
       [
        3,
        4
       ],
       [
        3,
        5
       ]
      ],
      "hypergeometric": false,
      "classical_match": false
     },
     "ap=3": {
      "n_terms": 44,
      "dfinite_le4_deg5": true,
      "minimal_orders_deg_found": [
       [
        2,
        5
       ],
       [
        3,
        3
       ],
       [
        3,
        4
       ],
       [
        3,
        5
       ],
       [
        4,
        3
       ]
      ],
      "hypergeometric": false,
      "classical_match": false
     }
    },
    "BA_01_1": {
     "am=0": {
      "n_terms": 45,
      "dfinite_le4_deg5": false,
      "minimal_orders_deg_found": [],
      "hypergeometric": false,
      "classical_match": false
     },
     "am=1": {
      "n_terms": 44,
      "dfinite_le4_deg5": false,
      "minimal_orders_deg_found": [],
      "hypergeometric": false,
      "classical_match": false
     },
     "am=2": {
      "n_terms": 44,
      "dfinite_le4_deg5": false,
      "minimal_orders_deg_found": [],
      "hypergeometric": false,
      "classical_match": false
     },
     "am=3": {
      "n_terms": 43,
      "dfinite_le4_deg5": false,
      "minimal_orders_deg_found": [],
      "hypergeometric": false,
      "classical_match": false
     },
     "ap=1": {
      "n_terms": 44,
      "dfinite_le4_deg5": false,
      "minimal_orders_deg_found": [],
      "hypergeometric": false,
      "classical_match": false
     },
     "ap=2": {
      "n_terms": 44,
      "dfinite_le4_deg5": false,
      "minimal_orders_deg_found": [],
      "hypergeometric": false,
      "classical_match": false
     },
     "ap=3": {
      "n_terms": 43,
      "dfinite_le4_deg5": false,
      "minimal_orders_deg_found": [],
      "hypergeometric": false,
      "classical_match": false
     }
    },
    "BA_11_2": {
     "am=0": {
      "n_terms": 45,
      "dfinite_le4_deg5": false,
      "minimal_orders_deg_found": [],
      "hypergeometric": false,
      "classical_match": false
     },
     "am=1": {
      "n_terms": 45,
      "dfinite_le4_deg5": false,
      "minimal_orders_deg_found": [],
      "hypergeometric": false,
      "classical_match": false
     },
     "am=2": {
      "n_terms": 45,
      "dfinite_le4_deg5": false,
      "minimal_orders_deg_found": [],
      "hypergeometric": false,
      "classical_match": false
     },
     "am=3": {
      "n_terms": 44,
      "dfinite_le4_deg5": false,
      "minimal_orders_deg_found": [],
      "hypergeometric": false,
      "classical_match": false
     },
     "ap=1": {
      "n_terms": 45,
      "dfinite_le4_deg5": false,
      "minimal_orders_deg_found": [],
      "hypergeometric": false,
      "classical_match": false
     },
     "ap=2": {
      "n_terms": 45,
      "dfinite_le4_deg5": false,
      "minimal_orders_deg_found": [],
      "hypergeometric": false,
      "classical_match": false
     },
     "ap=3": {
      "n_terms": 44,
      "dfinite_le4_deg5": false,
      "minimal_orders_deg_found": [],
      "hypergeometric": false,
      "classical_match": false
     }
    },
    "BA_12_1": {
     "am=0": {
      "n_terms": 45,
      "dfinite_le4_deg5": false,
      "minimal_orders_deg_found": [],
      "hypergeometric": false,
      "classical_match": false
     },
     "am=1": {
      "n_terms": 45,
      "dfinite_le4_deg5": false,
      "minimal_orders_deg_found": [],
      "hypergeometric": false,
      "classical_match": false
     },
     "am=2": {
      "n_terms": 45,
      "dfinite_le4_deg5": false,
      "minimal_orders_deg_found": [],
      "hypergeometric": false,
      "classical_match": false
     },
     "am=3": {
      "n_terms": 44,
      "dfinite_le4_deg5": false,
      "minimal_orders_deg_found": [],
      "hypergeometric": false,
      "classical_match": false
     },
     "ap=1": {
      "n_terms": 45,
      "dfinite_le4_deg5": false,
      "minimal_orders_deg_found": [],
      "hypergeometric": false,
      "classical_match": false
     },
     "ap=2": {
      "n_terms": 45,
      "dfinite_le4_deg5": false,
      "minimal_orders_deg_found": [],
      "hypergeometric": false,
      "classical_match": false
     },
     "ap=3": {
      "n_terms": 44,
      "dfinite_le4_deg5": false,
      "minimal_orders_deg_found": [],
      "hypergeometric": false,
      "classical_match": false
     }
    },
    "BA_02_1": {
     "am=0": {
      "n_terms": 45,
      "dfinite_le4_deg5": true,
      "minimal_orders_deg_found": [
       [
        2,
        2
       ],
       [
        2,
        3
       ],
       [
        2,
        4
       ],
       [
        2,
        5
       ],
       [
        3,
        2
       ]
      ],
      "hypergeometric": false,
      "classical_match": false
     },
     "am=1": {
      "n_terms": 45,
      "dfinite_le4_deg5": true,
      "minimal_orders_deg_found": [
       [
        3,
        4
       ],
       [
        3,
        5
       ],
       [
        4,
        4
       ],
       [
        4,
        5
       ]
      ],
      "hypergeometric": false,
      "classical_match": false
     },
     "am=2": {
      "n_terms": 45,
      "dfinite_le4_deg5": true,
      "minimal_orders_deg_found": [
       [
        3,
        5
       ],
       [
        4,
        4
       ],
       [
        4,
        5
       ]
      ],
      "hypergeometric": false,
      "classical_match": false
     },
     "am=3": {
      "n_terms": 44,
      "dfinite_le4_deg5": true,
      "minimal_orders_deg_found": [
       [
        4,
        5
       ]
      ],
      "hypergeometric": false,
      "classical_match": false
     },
     "ap=1": {
      "n_terms": 45,
      "dfinite_le4_deg5": true,
      "minimal_orders_deg_found": [
       [
        3,
        4
       ],
       [
        3,
        5
       ],
       [
        4,
        4
       ],
       [
        4,
        5
       ]
      ],
      "hypergeometric": false,
      "classical_match": false
     },
     "ap=2": {
      "n_terms": 45,
      "dfinite_le4_deg5": true,
      "minimal_orders_deg_found": [
       [
        3,
        5
       ],
       [
        4,
        4
       ],
       [
        4,
        5
       ]
      ],
      "hypergeometric": false,
      "classical_match": false
     },
     "ap=3": {
      "n_terms": 44,
      "dfinite_le4_deg5": true,
      "minimal_orders_deg_found": [
       [
        4,
        5
       ]
      ],
      "hypergeometric": false,
      "classical_match": false
     }
    }
   },
   "strict_reverification": [
    {
     "ok": true,
     "n_nullvecs": 1,
     "survivors": 1,
     "n_fit_eqs": 30,
     "n_strict_holdout": 11,
     "run_len": 45,
     "order": 4,
     "deg": 5,
     "grid": "K_R3",
     "anchor": "am=0"
    },
    {
     "ok": true,
     "n_nullvecs": 1,
     "survivors": 1,
     "n_fit_eqs": 12,
     "n_strict_holdout": 31,
     "run_len": 45,
     "order": 2,
     "deg": 3,
     "grid": "K_R3",
     "anchor": "ap=1"
    },
    {
     "ok": true,
     "n_nullvecs": 1,
     "survivors": 1,
     "n_fit_eqs": 15,
     "n_strict_holdout": 28,
     "run_len": 45,
     "order": 2,
     "deg": 4,
     "grid": "K_R3",
     "anchor": "ap=2"
    },
    {
     "ok": true,
     "n_nullvecs": 1,
     "survivors": 1,
     "n_fit_eqs": 18,
     "n_strict_holdout": 24,
     "run_len": 44,
     "order": 2,
     "deg": 5,
     "grid": "K_R3",
     "anchor": "ap=3"
    },
    {
     "ok": true,
     "n_nullvecs": 1,
     "survivors": 1,
     "n_fit_eqs": 9,
     "n_strict_holdout": 34,
     "run_len": 45,
     "order": 2,
     "deg": 2,
     "grid": "BA_02_1",
     "anchor": "am=0"
    },
    {
     "ok": true,
     "n_nullvecs": 1,
     "survivors": 1,
     "n_fit_eqs": 20,
     "n_strict_holdout": 22,
     "run_len": 45,
     "order": 3,
     "deg": 4,
     "grid": "BA_02_1",
     "anchor": "am=1"
    },
    {
     "ok": true,
     "n_nullvecs": 1,
     "survivors": 1,
     "n_fit_eqs": 24,
     "n_strict_holdout": 18,
     "run_len": 45,
     "order": 3,
     "deg": 5,
     "grid": "BA_02_1",
     "anchor": "am=2"
    },
    {
     "ok": true,
     "n_nullvecs": 3,
     "survivors": 3,
     "n_fit_eqs": 30,
     "n_strict_holdout": 10,
     "run_len": 44,
     "order": 4,
     "deg": 5,
     "grid": "BA_02_1",
     "anchor": "am=3"
    },
    {
     "ok": true,
     "n_nullvecs": 1,
     "survivors": 1,
     "n_fit_eqs": 20,
     "n_strict_holdout": 22,
     "run_len": 45,
     "order": 3,
     "deg": 4,
     "grid": "BA_02_1",
     "anchor": "ap=1"
    },
    {
     "ok": true,
     "n_nullvecs": 1,
     "survivors": 1,
     "n_fit_eqs": 24,
     "n_strict_holdout": 18,
     "run_len": 45,
     "order": 3,
     "deg": 5,
     "grid": "BA_02_1",
     "anchor": "ap=2"
    },
    {
     "ok": true,
     "n_nullvecs": 3,
     "survivors": 3,
     "n_fit_eqs": 30,
     "n_strict_holdout": 10,
     "run_len": 44,
     "order": 4,
     "deg": 5,
     "grid": "BA_02_1",
     "anchor": "ap=3"
    }
   ],
   "controls": [
    {
     "ok": false,
     "n_nullvecs": 0,
     "survivors": 0,
     "n_fit_eqs": 30,
     "n_strict_holdout": 11,
     "run_len": 45,
     "order": 4,
     "deg": 5,
     "grid": "K_R1",
     "anchor": "am=0"
    },
    {
     "ok": false,
     "n_nullvecs": 0,
     "survivors": 0,
     "n_fit_eqs": 30,
     "n_strict_holdout": 11,
     "run_len": 45,
     "order": 4,
     "deg": 5,
     "grid": "BA_11_2",
     "anchor": "am=0"
    },
    {
     "ok": false,
     "n_nullvecs": 0,
     "survivors": 0,
     "n_fit_eqs": 30,
     "n_strict_holdout": 10,
     "run_len": 44,
     "order": 4,
     "deg": 5,
     "grid": "BA_01_1",
     "anchor": "ap=1"
    }
   ],
   "interpretation": "K_R1, K_R2, K_BAcw3 (BA_01_1) and the BA-cw2 members BA_11_2, BA_12_1 admit NO order<=4/deg<=5 1-D recurrence at any tested anchor. K_R3 and BA_02_1 DO: several of their anchor slices satisfy genuine low-order 1-D recurrences (re-verified on up to 34 strict holdout points). This does NOT weaken the arithmetic obstruction -- D-finiteness is not global boundedness -- and it is consistent with the verified 2-D P-recurrence of the grids."
  }
 },
 "denominator_primes": {
  "scope": "What the paper proves is in Sec. 5.2 of the paper and is not derived from this finite range: for the coefficient of the rational atom 1/(z+k)^3 the family n=p+2, a_-=(p-1)/2, a_+=(p+3)/2 carries the prime p exactly once in its reduced denominator at every prime p>=5, while max(a_+,a_-)=(p+3)/2<p, so no rule built from nested harmonic sums at a_+, a_-, min(a_+,a_-) with one fixed common denominator can supply it. The other two rational coefficients are not covered by that argument.",
  "bound_used": "A nested harmonic sum at integer argument m has a denominator dividing lcm(1,...,m)^w, and a rational combination of such sums at a_+, a_- or min(a_+,a_-) with rational coefficients of common denominator D carries denominator primes only up to max(a_+,a_-) together with the primes of D. Cancellation can remove a prime; it cannot create one.",
  "observation": "The raw exceptional-grid coefficients instead recruit a NEW denominator prime at every prime value (prime p enters at spin n=p+2), verified EXACTLY through n=91 where prime 89 first appears. The denominator-prime support therefore keeps growing across the computed range (24 distinct primes by n=91 -- finite, as any bounded prefix must be -- strictly increasing at every prime gap, with no termination in sight). The unboundedness is not inferred from this range: Sec. 5.2 of the paper proves it, by exhibiting the family n = p+2 for every prime p >= 5 and computing the p-adic valuation exactly. What is recorded here is the measurement over the computed range, which any computation must leave finite.",
  "measured_over_the_computed_range": "Over odd n=3..91 the primes dividing some reduced denominator at spin n are exactly {p prime : p <= n-2}, with no exception; prime 2 first enters at n=5 and each odd prime p at n=p+2; no denominator prime exceeds n-2; at n=91 the support is the 24 primes up to 89. Table 1 of the paper reports the complementary and discriminating half: the four nested slots never exceed max(a_+,a_-), the three rational ones exceed it on almost every coefficient by a factor approaching two.",
  "searches_that_came_up_empty": "The obstruction targets ONLY global boundedness / algebraicity. It does NOT exclude holonomy (D-finiteness): a D-finite series may have unbounded denominator primes. Indeed the raw BA-cw2 grid satisfies a verified 2-D P-recurrence, and several 1-D anchor slices satisfy genuine low-order 1-D recurrences (below). Holonomy without global boundedness is exactly the regime the obstruction pins down."
 }
}

==> anc/obstruction/positive_intermediate.json <==
{"verdict": {"raw": {"n_anchor_sequences_tested": 49, "any_hypergeometric": false, "any_dfinite_le4_deg5": true, "any_classical_match": false}}, "results": {"raw": {"K_R1": {"am=0": {"n_terms": 45, "m_range": [1, 45], "hypergeometric_found": false, "hyp_detail": {"found": false, "n_nullvecs": 0, "n_valid_after_holdout": 0, "dp": 6, "dq": 6, "n_fit": 36, "n_hold": 8}, "dfinite_any_recurrence": false, "dfinite_detail": {"any_recurrence": false, "grid": [{"order": 1, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 1, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 1, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 1, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 1, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 1, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 2, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 3, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 4, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}]}, "classical_any_match": false, "classical_detail": {"catalan": false, "central_binomial": false, "motzkin": false, "apery_A005259": false, "apery_B005258": false, "franel": false, "domb": false}}, "am=1": {"n_terms": 45, "m_range": [1, 45], "hypergeometric_found": false, "hyp_detail": {"found": false, "n_nullvecs": 0, "n_valid_after_holdout": 0, "dp": 6, "dq": 6, "n_fit": 36, "n_hold": 8}, "dfinite_any_recurrence": false, "dfinite_detail": {"any_recurrence": false, "grid": [{"order": 1, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 1, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 1, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 1, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 1, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 1, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 2, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 3, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 4, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}]}, "classical_any_match": false, "classical_detail": {"catalan": false, "central_binomial": false, "motzkin": false, "apery_A005259": false, "apery_B005258": false, "franel": false, "domb": false}}, "am=2": {"n_terms": 44, "m_range": [2, 45], "hypergeometric_found": false, "hyp_detail": {"found": false, "n_nullvecs": 0, "n_valid_after_holdout": 0, "dp": 6, "dq": 6, "n_fit": 35, "n_hold": 8}, "dfinite_any_recurrence": false, "dfinite_detail": {"any_recurrence": false, "grid": [{"order": 1, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 1, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 1, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 1, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 1, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 1, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 2, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 2, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 2, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 2, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 2, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 3, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 3, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 3, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 3, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 3, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 32, "n_hold": 8}, {"order": 4, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 32, "n_hold": 8}, {"order": 4, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 32, "n_hold": 8}, {"order": 4, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 32, "n_hold": 8}, {"order": 4, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 32, "n_hold": 8}, {"order": 4, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 32, "n_hold": 8}]}, "classical_any_match": false, "classical_detail": {"catalan": false, "central_binomial": false, "motzkin": false, "apery_A005259": false, "apery_B005258": false, "franel": false, "domb": false}}, "am=3": {"n_terms": 44, "m_range": [2, 45], "hypergeometric_found": false, "hyp_detail": {"found": false, "n_nullvecs": 0, "n_valid_after_holdout": 0, "dp": 6, "dq": 6, "n_fit": 35, "n_hold": 8}, "dfinite_any_recurrence": false, "dfinite_detail": {"any_recurrence": false, "grid": [{"order": 1, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 1, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 1, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 1, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 1, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 1, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 2, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 2, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 2, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 2, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 2, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 3, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 3, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 3, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 3, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 3, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 32, "n_hold": 8}, {"order": 4, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 32, "n_hold": 8}, {"order": 4, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 32, "n_hold": 8}, {"order": 4, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 32, "n_hold": 8}, {"order": 4, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 32, "n_hold": 8}, {"order": 4, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 32, "n_hold": 8}]}, "classical_any_match": false, "classical_detail": {"catalan": false, "central_binomial": false, "motzkin": false, "apery_A005259": false, "apery_B005258": false, "franel": false, "domb": false}}, "ap=1": {"n_terms": 45, "m_range": [1, 45], "hypergeometric_found": false, "hyp_detail": {"found": false, "n_nullvecs": 0, "n_valid_after_holdout": 0, "dp": 6, "dq": 6, "n_fit": 36, "n_hold": 8}, "dfinite_any_recurrence": false, "dfinite_detail": {"any_recurrence": false, "grid": [{"order": 1, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 1, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 1, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 1, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 1, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 1, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 2, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 3, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 4, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}]}, "classical_any_match": false, "classical_detail": {"catalan": false, "central_binomial": false, "motzkin": false, "apery_A005259": false, "apery_B005258": false, "franel": false, "domb": false}}, "ap=2": {"n_terms": 45, "m_range": [1, 45], "hypergeometric_found": false, "hyp_detail": {"found": false, "n_nullvecs": 0, "n_valid_after_holdout": 0, "dp": 6, "dq": 6, "n_fit": 36, "n_hold": 8}, "dfinite_any_recurrence": false, "dfinite_detail": {"any_recurrence": false, "grid": [{"order": 1, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 1, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 1, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 1, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 1, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 1, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 2, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 3, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 4, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}]}, "classical_any_match": false, "classical_detail": {"catalan": false, "central_binomial": false, "motzkin": false, "apery_A005259": false, "apery_B005258": false, "franel": false, "domb": false}}, "ap=3": {"n_terms": 44, "m_range": [2, 45], "hypergeometric_found": false, "hyp_detail": {"found": false, "n_nullvecs": 0, "n_valid_after_holdout": 0, "dp": 6, "dq": 6, "n_fit": 35, "n_hold": 8}, "dfinite_any_recurrence": false, "dfinite_detail": {"any_recurrence": false, "grid": [{"order": 1, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 1, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 1, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 1, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 1, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 1, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 2, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 2, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 2, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 2, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 2, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 3, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 3, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 3, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 3, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 3, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 32, "n_hold": 8}, {"order": 4, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 32, "n_hold": 8}, {"order": 4, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 32, "n_hold": 8}, {"order": 4, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 32, "n_hold": 8}, {"order": 4, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 32, "n_hold": 8}, {"order": 4, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 32, "n_hold": 8}]}, "classical_any_match": false, "classical_detail": {"catalan": false, "central_binomial": false, "motzkin": false, "apery_A005259": false, "apery_B005258": false, "franel": false, "domb": false}}}, "K_R2": {"am=0": {"n_terms": 45, "m_range": [1, 45], "hypergeometric_found": false, "hyp_detail": {"found": false, "n_nullvecs": 0, "n_valid_after_holdout": 0, "dp": 6, "dq": 6, "n_fit": 36, "n_hold": 8}, "dfinite_any_recurrence": false, "dfinite_detail": {"any_recurrence": false, "grid": [{"order": 1, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 1, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 1, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 1, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 1, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 1, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 2, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 3, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 4, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}]}, "classical_any_match": false, "classical_detail": {"catalan": false, "central_binomial": false, "motzkin": false, "apery_A005259": false, "apery_B005258": false, "franel": false, "domb": false}}, "am=1": {"n_terms": 45, "m_range": [1, 45], "hypergeometric_found": false, "hyp_detail": {"found": false, "n_nullvecs": 0, "n_valid_after_holdout": 0, "dp": 6, "dq": 6, "n_fit": 36, "n_hold": 8}, "dfinite_any_recurrence": false, "dfinite_detail": {"any_recurrence": false, "grid": [{"order": 1, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 1, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 1, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 1, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 1, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 1, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 2, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 3, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 4, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}]}, "classical_any_match": false, "classical_detail": {"catalan": false, "central_binomial": false, "motzkin": false, "apery_A005259": false, "apery_B005258": false, "franel": false, "domb": false}}, "am=2": {"n_terms": 44, "m_range": [2, 45], "hypergeometric_found": false, "hyp_detail": {"found": false, "n_nullvecs": 0, "n_valid_after_holdout": 0, "dp": 6, "dq": 6, "n_fit": 35, "n_hold": 8}, "dfinite_any_recurrence": false, "dfinite_detail": {"any_recurrence": false, "grid": [{"order": 1, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 1, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 1, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 1, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 1, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 1, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 2, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 2, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 2, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 2, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 2, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 3, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 3, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 3, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 3, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 3, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 32, "n_hold": 8}, {"order": 4, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 32, "n_hold": 8}, {"order": 4, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 32, "n_hold": 8}, {"order": 4, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 32, "n_hold": 8}, {"order": 4, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 32, "n_hold": 8}, {"order": 4, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 32, "n_hold": 8}]}, "classical_any_match": false, "classical_detail": {"catalan": false, "central_binomial": false, "motzkin": false, "apery_A005259": false, "apery_B005258": false, "franel": false, "domb": false}}, "am=3": {"n_terms": 44, "m_range": [2, 45], "hypergeometric_found": false, "hyp_detail": {"found": false, "n_nullvecs": 0, "n_valid_after_holdout": 0, "dp": 6, "dq": 6, "n_fit": 35, "n_hold": 8}, "dfinite_any_recurrence": false, "dfinite_detail": {"any_recurrence": false, "grid": [{"order": 1, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 1, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 1, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 1, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 1, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 1, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 2, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 2, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 2, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 2, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 2, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 3, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 3, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 3, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 3, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 3, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 32, "n_hold": 8}, {"order": 4, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 32, "n_hold": 8}, {"order": 4, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 32, "n_hold": 8}, {"order": 4, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 32, "n_hold": 8}, {"order": 4, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 32, "n_hold": 8}, {"order": 4, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 32, "n_hold": 8}]}, "classical_any_match": false, "classical_detail": {"catalan": false, "central_binomial": false, "motzkin": false, "apery_A005259": false, "apery_B005258": false, "franel": false, "domb": false}}, "ap=1": {"n_terms": 45, "m_range": [1, 45], "hypergeometric_found": false, "hyp_detail": {"found": false, "n_nullvecs": 0, "n_valid_after_holdout": 0, "dp": 6, "dq": 6, "n_fit": 36, "n_hold": 8}, "dfinite_any_recurrence": false, "dfinite_detail": {"any_recurrence": false, "grid": [{"order": 1, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 1, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 1, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 1, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 1, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 1, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 2, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 3, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 4, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}]}, "classical_any_match": false, "classical_detail": {"catalan": false, "central_binomial": false, "motzkin": false, "apery_A005259": false, "apery_B005258": false, "franel": false, "domb": false}}, "ap=2": {"n_terms": 45, "m_range": [1, 45], "hypergeometric_found": false, "hyp_detail": {"found": false, "n_nullvecs": 0, "n_valid_after_holdout": 0, "dp": 6, "dq": 6, "n_fit": 36, "n_hold": 8}, "dfinite_any_recurrence": false, "dfinite_detail": {"any_recurrence": false, "grid": [{"order": 1, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 1, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 1, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 1, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 1, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 1, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 2, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 3, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 4, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}]}, "classical_any_match": false, "classical_detail": {"catalan": false, "central_binomial": false, "motzkin": false, "apery_A005259": false, "apery_B005258": false, "franel": false, "domb": false}}, "ap=3": {"n_terms": 44, "m_range": [2, 45], "hypergeometric_found": false, "hyp_detail": {"found": false, "n_nullvecs": 0, "n_valid_after_holdout": 0, "dp": 6, "dq": 6, "n_fit": 35, "n_hold": 8}, "dfinite_any_recurrence": false, "dfinite_detail": {"any_recurrence": false, "grid": [{"order": 1, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 1, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 1, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 1, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 1, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 1, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 2, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 2, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 2, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 2, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 2, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 3, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 3, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 3, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 3, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 3, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 32, "n_hold": 8}, {"order": 4, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 32, "n_hold": 8}, {"order": 4, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 32, "n_hold": 8}, {"order": 4, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 32, "n_hold": 8}, {"order": 4, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 32, "n_hold": 8}, {"order": 4, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 32, "n_hold": 8}]}, "classical_any_match": false, "classical_detail": {"catalan": false, "central_binomial": false, "motzkin": false, "apery_A005259": false, "apery_B005258": false, "franel": false, "domb": false}}}, "K_R3": {"am=0": {"n_terms": 45, "m_range": [1, 45], "hypergeometric_found": false, "hyp_detail": {"found": false, "n_nullvecs": 0, "n_valid_after_holdout": 0, "dp": 6, "dq": 6, "n_fit": 36, "n_hold": 8}, "dfinite_any_recurrence": true, "dfinite_detail": {"any_recurrence": true, "grid": [{"order": 1, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 1, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 1, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 1, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 1, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 1, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 2, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 3, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 4, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 5, "status": "recurrence_found", "n_nullvecs": 1, "n_validated": 1, "n_fit": 33, "n_hold": 8}]}, "classical_any_match": false, "classical_detail": {"catalan": false, "central_binomial": false, "motzkin": false, "apery_A005259": false, "apery_B005258": false, "franel": false, "domb": false}}, "am=1": {"n_terms": 45, "m_range": [1, 45], "hypergeometric_found": false, "hyp_detail": {"found": false, "n_nullvecs": 0, "n_valid_after_holdout": 0, "dp": 6, "dq": 6, "n_fit": 36, "n_hold": 8}, "dfinite_any_recurrence": false, "dfinite_detail": {"any_recurrence": false, "grid": [{"order": 1, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 1, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 1, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 1, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 1, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 1, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 2, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 3, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 4, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}]}, "classical_any_match": false, "classical_detail": {"catalan": false, "central_binomial": false, "motzkin": false, "apery_A005259": false, "apery_B005258": false, "franel": false, "domb": false}}, "am=2": {"n_terms": 44, "m_range": [2, 45], "hypergeometric_found": false, "hyp_detail": {"found": false, "n_nullvecs": 0, "n_valid_after_holdout": 0, "dp": 6, "dq": 6, "n_fit": 35, "n_hold": 8}, "dfinite_any_recurrence": false, "dfinite_detail": {"any_recurrence": false, "grid": [{"order": 1, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 1, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 1, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 1, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 1, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 1, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 2, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 2, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 2, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 2, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 2, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 3, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 3, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 3, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 3, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 3, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 32, "n_hold": 8}, {"order": 4, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 32, "n_hold": 8}, {"order": 4, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 32, "n_hold": 8}, {"order": 4, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 32, "n_hold": 8}, {"order": 4, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 32, "n_hold": 8}, {"order": 4, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 32, "n_hold": 8}]}, "classical_any_match": false, "classical_detail": {"catalan": false, "central_binomial": false, "motzkin": false, "apery_A005259": false, "apery_B005258": false, "franel": false, "domb": false}}, "am=3": {"n_terms": 44, "m_range": [2, 45], "hypergeometric_found": false, "hyp_detail": {"found": false, "n_nullvecs": 0, "n_valid_after_holdout": 0, "dp": 6, "dq": 6, "n_fit": 35, "n_hold": 8}, "dfinite_any_recurrence": false, "dfinite_detail": {"any_recurrence": false, "grid": [{"order": 1, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 1, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 1, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 1, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 1, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 1, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 2, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 2, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 2, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 2, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 2, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 3, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 3, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 3, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 3, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 3, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 32, "n_hold": 8}, {"order": 4, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 32, "n_hold": 8}, {"order": 4, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 32, "n_hold": 8}, {"order": 4, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 32, "n_hold": 8}, {"order": 4, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 32, "n_hold": 8}, {"order": 4, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 32, "n_hold": 8}]}, "classical_any_match": false, "classical_detail": {"catalan": false, "central_binomial": false, "motzkin": false, "apery_A005259": false, "apery_B005258": false, "franel": false, "domb": false}}, "ap=1": {"n_terms": 45, "m_range": [1, 45], "hypergeometric_found": false, "hyp_detail": {"found": false, "n_nullvecs": 0, "n_valid_after_holdout": 0, "dp": 6, "dq": 6, "n_fit": 36, "n_hold": 8}, "dfinite_any_recurrence": true, "dfinite_detail": {"any_recurrence": true, "grid": [{"order": 1, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 1, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 1, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 1, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 1, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 1, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 2, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 3, "status": "recurrence_found", "n_nullvecs": 1, "n_validated": 1, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 4, "status": "recurrence_found", "n_nullvecs": 2, "n_validated": 2, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 5, "status": "recurrence_found", "n_nullvecs": 3, "n_validated": 3, "n_fit": 35, "n_hold": 8}, {"order": 3, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 2, "status": "recurrence_found", "n_nullvecs": 1, "n_validated": 1, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 3, "status": "recurrence_found", "n_nullvecs": 3, "n_validated": 3, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 4, "status": "recurrence_found", "n_nullvecs": 5, "n_validated": 5, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 5, "status": "recurrence_found", "n_nullvecs": 7, "n_validated": 7, "n_fit": 34, "n_hold": 8}, {"order": 4, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 2, "status": "recurrence_found", "n_nullvecs": 2, "n_validated": 2, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 3, "status": "recurrence_found", "n_nullvecs": 5, "n_validated": 5, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 4, "status": "recurrence_found", "n_nullvecs": 8, "n_validated": 8, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 5, "status": "recurrence_found", "n_nullvecs": 11, "n_validated": 11, "n_fit": 33, "n_hold": 8}]}, "classical_any_match": false, "classical_detail": {"catalan": false, "central_binomial": false, "motzkin": false, "apery_A005259": false, "apery_B005258": false, "franel": false, "domb": false}}, "ap=2": {"n_terms": 45, "m_range": [1, 45], "hypergeometric_found": false, "hyp_detail": {"found": false, "n_nullvecs": 0, "n_valid_after_holdout": 0, "dp": 6, "dq": 6, "n_fit": 36, "n_hold": 8}, "dfinite_any_recurrence": true, "dfinite_detail": {"any_recurrence": true, "grid": [{"order": 1, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 1, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 1, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 1, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 1, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 1, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 2, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 4, "status": "recurrence_found", "n_nullvecs": 1, "n_validated": 1, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 5, "status": "recurrence_found", "n_nullvecs": 2, "n_validated": 2, "n_fit": 35, "n_hold": 8}, {"order": 3, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 3, "status": "recurrence_found", "n_nullvecs": 2, "n_validated": 2, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 4, "status": "recurrence_found", "n_nullvecs": 4, "n_validated": 4, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 5, "status": "recurrence_found", "n_nullvecs": 6, "n_validated": 6, "n_fit": 34, "n_hold": 8}, {"order": 4, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 2, "status": "recurrence_found", "n_nullvecs": 1, "n_validated": 1, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 3, "status": "recurrence_found", "n_nullvecs": 4, "n_validated": 4, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 4, "status": "recurrence_found", "n_nullvecs": 7, "n_validated": 7, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 5, "status": "recurrence_found", "n_nullvecs": 10, "n_validated": 10, "n_fit": 33, "n_hold": 8}]}, "classical_any_match": false, "classical_detail": {"catalan": false, "central_binomial": false, "motzkin": false, "apery_A005259": false, "apery_B005258": false, "franel": false, "domb": false}}, "ap=3": {"n_terms": 44, "m_range": [2, 45], "hypergeometric_found": false, "hyp_detail": {"found": false, "n_nullvecs": 0, "n_valid_after_holdout": 0, "dp": 6, "dq": 6, "n_fit": 35, "n_hold": 8}, "dfinite_any_recurrence": true, "dfinite_detail": {"any_recurrence": true, "grid": [{"order": 1, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 1, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 1, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 1, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 1, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 1, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 2, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 2, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 2, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 2, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 2, "deg": 5, "status": "recurrence_found", "n_nullvecs": 1, "n_validated": 1, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 3, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 3, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 3, "deg": 3, "status": "recurrence_found", "n_nullvecs": 1, "n_validated": 1, "n_fit": 33, "n_hold": 8}, {"order": 3, "deg": 4, "status": "recurrence_found", "n_nullvecs": 3, "n_validated": 3, "n_fit": 33, "n_hold": 8}, {"order": 3, "deg": 5, "status": "recurrence_found", "n_nullvecs": 5, "n_validated": 5, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 32, "n_hold": 8}, {"order": 4, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 32, "n_hold": 8}, {"order": 4, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 32, "n_hold": 8}, {"order": 4, "deg": 3, "status": "recurrence_found", "n_nullvecs": 3, "n_validated": 3, "n_fit": 32, "n_hold": 8}, {"order": 4, "deg": 4, "status": "recurrence_found", "n_nullvecs": 6, "n_validated": 6, "n_fit": 32, "n_hold": 8}, {"order": 4, "deg": 5, "status": "recurrence_found", "n_nullvecs": 9, "n_validated": 9, "n_fit": 32, "n_hold": 8}]}, "classical_any_match": false, "classical_detail": {"catalan": false, "central_binomial": false, "motzkin": false, "apery_A005259": false, "apery_B005258": false, "franel": false, "domb": false}}}, "BA_01_1": {"am=0": {"n_terms": 45, "m_range": [1, 45], "hypergeometric_found": false, "hyp_detail": {"found": false, "n_nullvecs": 0, "n_valid_after_holdout": 0, "dp": 6, "dq": 6, "n_fit": 36, "n_hold": 8}, "dfinite_any_recurrence": false, "dfinite_detail": {"any_recurrence": false, "grid": [{"order": 1, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 1, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 1, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 1, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 1, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 1, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 2, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 3, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 4, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}]}, "classical_any_match": false, "classical_detail": {"catalan": false, "central_binomial": false, "motzkin": false, "apery_A005259": false, "apery_B005258": false, "franel": false, "domb": false}}, "am=1": {"n_terms": 44, "m_range": [2, 45], "hypergeometric_found": false, "hyp_detail": {"found": false, "n_nullvecs": 0, "n_valid_after_holdout": 0, "dp": 6, "dq": 6, "n_fit": 35, "n_hold": 8}, "dfinite_any_recurrence": false, "dfinite_detail": {"any_recurrence": false, "grid": [{"order": 1, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 1, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 1, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 1, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 1, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 1, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 2, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 2, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 2, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 2, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 2, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 3, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 3, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 3, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 3, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 3, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 32, "n_hold": 8}, {"order": 4, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 32, "n_hold": 8}, {"order": 4, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 32, "n_hold": 8}, {"order": 4, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 32, "n_hold": 8}, {"order": 4, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 32, "n_hold": 8}, {"order": 4, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 32, "n_hold": 8}]}, "classical_any_match": false, "classical_detail": {"catalan": false, "central_binomial": false, "motzkin": false, "apery_A005259": false, "apery_B005258": false, "franel": false, "domb": false}}, "am=2": {"n_terms": 44, "m_range": [1, 45], "hypergeometric_found": false, "hyp_detail": {"found": false, "n_nullvecs": 0, "n_valid_after_holdout": 0, "dp": 6, "dq": 6, "n_fit": 34, "n_hold": 8}, "dfinite_any_recurrence": false, "dfinite_detail": {"any_recurrence": false, "grid": [{"order": 1, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 1, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 1, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 1, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 1, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 1, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 2, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 2, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 2, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 2, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 2, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 2, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 3, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 32, "n_hold": 8}, {"order": 3, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 32, "n_hold": 8}, {"order": 3, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 32, "n_hold": 8}, {"order": 3, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 32, "n_hold": 8}, {"order": 3, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 32, "n_hold": 8}, {"order": 3, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 32, "n_hold": 8}, {"order": 4, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 31, "n_hold": 8}, {"order": 4, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 31, "n_hold": 8}, {"order": 4, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 31, "n_hold": 8}, {"order": 4, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 31, "n_hold": 8}, {"order": 4, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 31, "n_hold": 8}, {"order": 4, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 31, "n_hold": 8}]}, "classical_any_match": false, "classical_detail": {"catalan": false, "central_binomial": false, "motzkin": false, "apery_A005259": false, "apery_B005258": false, "franel": false, "domb": false}}, "am=3": {"n_terms": 43, "m_range": [2, 45], "hypergeometric_found": false, "hyp_detail": {"found": false, "n_nullvecs": 0, "n_valid_after_holdout": 0, "dp": 6, "dq": 6, "n_fit": 33, "n_hold": 8}, "dfinite_any_recurrence": false, "dfinite_detail": {"any_recurrence": false, "grid": [{"order": 1, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 1, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 1, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 1, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 1, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 1, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 2, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 32, "n_hold": 8}, {"order": 2, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 32, "n_hold": 8}, {"order": 2, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 32, "n_hold": 8}, {"order": 2, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 32, "n_hold": 8}, {"order": 2, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 32, "n_hold": 8}, {"order": 2, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 32, "n_hold": 8}, {"order": 3, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 31, "n_hold": 8}, {"order": 3, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 31, "n_hold": 8}, {"order": 3, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 31, "n_hold": 8}, {"order": 3, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 31, "n_hold": 8}, {"order": 3, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 31, "n_hold": 8}, {"order": 3, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 31, "n_hold": 8}, {"order": 4, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 30, "n_hold": 8}, {"order": 4, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 30, "n_hold": 8}, {"order": 4, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 30, "n_hold": 8}, {"order": 4, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 30, "n_hold": 8}, {"order": 4, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 30, "n_hold": 8}, {"order": 4, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 30, "n_hold": 8}]}, "classical_any_match": false, "classical_detail": {"catalan": false, "central_binomial": false, "motzkin": false, "apery_A005259": false, "apery_B005258": false, "franel": false, "domb": false}}, "ap=1": {"n_terms": 44, "m_range": [2, 45], "hypergeometric_found": false, "hyp_detail": {"found": false, "n_nullvecs": 0, "n_valid_after_holdout": 0, "dp": 6, "dq": 6, "n_fit": 35, "n_hold": 8}, "dfinite_any_recurrence": false, "dfinite_detail": {"any_recurrence": false, "grid": [{"order": 1, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 1, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 1, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 1, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 1, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 1, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 2, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 2, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 2, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 2, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 2, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 3, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 3, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 3, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 3, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 3, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 32, "n_hold": 8}, {"order": 4, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 32, "n_hold": 8}, {"order": 4, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 32, "n_hold": 8}, {"order": 4, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 32, "n_hold": 8}, {"order": 4, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 32, "n_hold": 8}, {"order": 4, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 32, "n_hold": 8}]}, "classical_any_match": false, "classical_detail": {"catalan": false, "central_binomial": false, "motzkin": false, "apery_A005259": false, "apery_B005258": false, "franel": false, "domb": false}}, "ap=2": {"n_terms": 44, "m_range": [1, 45], "hypergeometric_found": false, "hyp_detail": {"found": false, "n_nullvecs": 0, "n_valid_after_holdout": 0, "dp": 6, "dq": 6, "n_fit": 34, "n_hold": 8}, "dfinite_any_recurrence": false, "dfinite_detail": {"any_recurrence": false, "grid": [{"order": 1, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 1, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 1, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 1, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 1, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 1, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 2, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 2, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 2, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 2, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 2, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 2, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 3, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 32, "n_hold": 8}, {"order": 3, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 32, "n_hold": 8}, {"order": 3, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 32, "n_hold": 8}, {"order": 3, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 32, "n_hold": 8}, {"order": 3, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 32, "n_hold": 8}, {"order": 3, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 32, "n_hold": 8}, {"order": 4, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 31, "n_hold": 8}, {"order": 4, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 31, "n_hold": 8}, {"order": 4, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 31, "n_hold": 8}, {"order": 4, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 31, "n_hold": 8}, {"order": 4, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 31, "n_hold": 8}, {"order": 4, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 31, "n_hold": 8}]}, "classical_any_match": false, "classical_detail": {"catalan": false, "central_binomial": false, "motzkin": false, "apery_A005259": false, "apery_B005258": false, "franel": false, "domb": false}}, "ap=3": {"n_terms": 43, "m_range": [2, 45], "hypergeometric_found": false, "hyp_detail": {"found": false, "n_nullvecs": 0, "n_valid_after_holdout": 0, "dp": 6, "dq": 6, "n_fit": 33, "n_hold": 8}, "dfinite_any_recurrence": false, "dfinite_detail": {"any_recurrence": false, "grid": [{"order": 1, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 1, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 1, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 1, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 1, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 1, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 2, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 32, "n_hold": 8}, {"order": 2, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 32, "n_hold": 8}, {"order": 2, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 32, "n_hold": 8}, {"order": 2, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 32, "n_hold": 8}, {"order": 2, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 32, "n_hold": 8}, {"order": 2, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 32, "n_hold": 8}, {"order": 3, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 31, "n_hold": 8}, {"order": 3, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 31, "n_hold": 8}, {"order": 3, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 31, "n_hold": 8}, {"order": 3, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 31, "n_hold": 8}, {"order": 3, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 31, "n_hold": 8}, {"order": 3, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 31, "n_hold": 8}, {"order": 4, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 30, "n_hold": 8}, {"order": 4, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 30, "n_hold": 8}, {"order": 4, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 30, "n_hold": 8}, {"order": 4, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 30, "n_hold": 8}, {"order": 4, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 30, "n_hold": 8}, {"order": 4, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 30, "n_hold": 8}]}, "classical_any_match": false, "classical_detail": {"catalan": false, "central_binomial": false, "motzkin": false, "apery_A005259": false, "apery_B005258": false, "franel": false, "domb": false}}}, "BA_11_2": {"am=0": {"n_terms": 45, "m_range": [1, 45], "hypergeometric_found": false, "hyp_detail": {"found": false, "n_nullvecs": 0, "n_valid_after_holdout": 0, "dp": 6, "dq": 6, "n_fit": 36, "n_hold": 8}, "dfinite_any_recurrence": false, "dfinite_detail": {"any_recurrence": false, "grid": [{"order": 1, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 1, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 1, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 1, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 1, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 1, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 2, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 3, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 4, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}]}, "classical_any_match": false, "classical_detail": {"catalan": false, "central_binomial": false, "motzkin": false, "apery_A005259": false, "apery_B005258": false, "franel": false, "domb": false}}, "am=1": {"n_terms": 45, "m_range": [1, 45], "hypergeometric_found": false, "hyp_detail": {"found": false, "n_nullvecs": 0, "n_valid_after_holdout": 0, "dp": 6, "dq": 6, "n_fit": 36, "n_hold": 8}, "dfinite_any_recurrence": false, "dfinite_detail": {"any_recurrence": false, "grid": [{"order": 1, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 1, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 1, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 1, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 1, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 1, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 2, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 3, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 4, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}]}, "classical_any_match": false, "classical_detail": {"catalan": false, "central_binomial": false, "motzkin": false, "apery_A005259": false, "apery_B005258": false, "franel": false, "domb": false}}, "am=2": {"n_terms": 45, "m_range": [1, 45], "hypergeometric_found": false, "hyp_detail": {"found": false, "n_nullvecs": 0, "n_valid_after_holdout": 0, "dp": 6, "dq": 6, "n_fit": 36, "n_hold": 8}, "dfinite_any_recurrence": false, "dfinite_detail": {"any_recurrence": false, "grid": [{"order": 1, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 1, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 1, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 1, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 1, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 1, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 2, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 3, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 4, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}]}, "classical_any_match": false, "classical_detail": {"catalan": false, "central_binomial": false, "motzkin": false, "apery_A005259": false, "apery_B005258": false, "franel": false, "domb": false}}, "am=3": {"n_terms": 44, "m_range": [2, 45], "hypergeometric_found": false, "hyp_detail": {"found": false, "n_nullvecs": 0, "n_valid_after_holdout": 0, "dp": 6, "dq": 6, "n_fit": 35, "n_hold": 8}, "dfinite_any_recurrence": false, "dfinite_detail": {"any_recurrence": false, "grid": [{"order": 1, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 1, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 1, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 1, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 1, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 1, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 2, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 2, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 2, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 2, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 2, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 3, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 3, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 3, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 3, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 3, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 32, "n_hold": 8}, {"order": 4, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 32, "n_hold": 8}, {"order": 4, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 32, "n_hold": 8}, {"order": 4, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 32, "n_hold": 8}, {"order": 4, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 32, "n_hold": 8}, {"order": 4, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 32, "n_hold": 8}]}, "classical_any_match": false, "classical_detail": {"catalan": false, "central_binomial": false, "motzkin": false, "apery_A005259": false, "apery_B005258": false, "franel": false, "domb": false}}, "ap=1": {"n_terms": 45, "m_range": [1, 45], "hypergeometric_found": false, "hyp_detail": {"found": false, "n_nullvecs": 0, "n_valid_after_holdout": 0, "dp": 6, "dq": 6, "n_fit": 36, "n_hold": 8}, "dfinite_any_recurrence": false, "dfinite_detail": {"any_recurrence": false, "grid": [{"order": 1, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 1, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 1, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 1, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 1, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 1, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 2, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 3, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 4, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}]}, "classical_any_match": false, "classical_detail": {"catalan": false, "central_binomial": false, "motzkin": false, "apery_A005259": false, "apery_B005258": false, "franel": false, "domb": false}}, "ap=2": {"n_terms": 45, "m_range": [1, 45], "hypergeometric_found": false, "hyp_detail": {"found": false, "n_nullvecs": 0, "n_valid_after_holdout": 0, "dp": 6, "dq": 6, "n_fit": 36, "n_hold": 8}, "dfinite_any_recurrence": false, "dfinite_detail": {"any_recurrence": false, "grid": [{"order": 1, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 1, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 1, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 1, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 1, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 1, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 2, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 3, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 4, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}]}, "classical_any_match": false, "classical_detail": {"catalan": false, "central_binomial": false, "motzkin": false, "apery_A005259": false, "apery_B005258": false, "franel": false, "domb": false}}, "ap=3": {"n_terms": 44, "m_range": [2, 45], "hypergeometric_found": false, "hyp_detail": {"found": false, "n_nullvecs": 0, "n_valid_after_holdout": 0, "dp": 6, "dq": 6, "n_fit": 35, "n_hold": 8}, "dfinite_any_recurrence": false, "dfinite_detail": {"any_recurrence": false, "grid": [{"order": 1, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 1, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 1, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 1, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 1, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 1, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 2, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 2, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 2, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 2, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 2, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 3, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 3, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 3, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 3, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 3, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 32, "n_hold": 8}, {"order": 4, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 32, "n_hold": 8}, {"order": 4, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 32, "n_hold": 8}, {"order": 4, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 32, "n_hold": 8}, {"order": 4, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 32, "n_hold": 8}, {"order": 4, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 32, "n_hold": 8}]}, "classical_any_match": false, "classical_detail": {"catalan": false, "central_binomial": false, "motzkin": false, "apery_A005259": false, "apery_B005258": false, "franel": false, "domb": false}}}, "BA_12_1": {"am=0": {"n_terms": 45, "m_range": [1, 45], "hypergeometric_found": false, "hyp_detail": {"found": false, "n_nullvecs": 0, "n_valid_after_holdout": 0, "dp": 6, "dq": 6, "n_fit": 36, "n_hold": 8}, "dfinite_any_recurrence": false, "dfinite_detail": {"any_recurrence": false, "grid": [{"order": 1, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 1, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 1, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 1, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 1, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 1, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 2, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 3, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 4, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}]}, "classical_any_match": false, "classical_detail": {"catalan": false, "central_binomial": false, "motzkin": false, "apery_A005259": false, "apery_B005258": false, "franel": false, "domb": false}}, "am=1": {"n_terms": 45, "m_range": [1, 45], "hypergeometric_found": false, "hyp_detail": {"found": false, "n_nullvecs": 0, "n_valid_after_holdout": 0, "dp": 6, "dq": 6, "n_fit": 36, "n_hold": 8}, "dfinite_any_recurrence": false, "dfinite_detail": {"any_recurrence": false, "grid": [{"order": 1, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 1, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 1, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 1, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 1, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 1, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 2, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 3, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 4, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}]}, "classical_any_match": false, "classical_detail": {"catalan": false, "central_binomial": false, "motzkin": false, "apery_A005259": false, "apery_B005258": false, "franel": false, "domb": false}}, "am=2": {"n_terms": 45, "m_range": [1, 45], "hypergeometric_found": false, "hyp_detail": {"found": false, "n_nullvecs": 0, "n_valid_after_holdout": 0, "dp": 6, "dq": 6, "n_fit": 36, "n_hold": 8}, "dfinite_any_recurrence": false, "dfinite_detail": {"any_recurrence": false, "grid": [{"order": 1, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 1, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 1, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 1, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 1, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 1, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 2, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 3, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 4, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}]}, "classical_any_match": false, "classical_detail": {"catalan": false, "central_binomial": false, "motzkin": false, "apery_A005259": false, "apery_B005258": false, "franel": false, "domb": false}}, "am=3": {"n_terms": 44, "m_range": [2, 45], "hypergeometric_found": false, "hyp_detail": {"found": false, "n_nullvecs": 0, "n_valid_after_holdout": 0, "dp": 6, "dq": 6, "n_fit": 35, "n_hold": 8}, "dfinite_any_recurrence": false, "dfinite_detail": {"any_recurrence": false, "grid": [{"order": 1, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 1, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 1, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 1, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 1, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 1, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 2, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 2, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 2, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 2, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 2, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 3, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 3, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 3, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 3, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 3, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 32, "n_hold": 8}, {"order": 4, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 32, "n_hold": 8}, {"order": 4, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 32, "n_hold": 8}, {"order": 4, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 32, "n_hold": 8}, {"order": 4, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 32, "n_hold": 8}, {"order": 4, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 32, "n_hold": 8}]}, "classical_any_match": false, "classical_detail": {"catalan": false, "central_binomial": false, "motzkin": false, "apery_A005259": false, "apery_B005258": false, "franel": false, "domb": false}}, "ap=1": {"n_terms": 45, "m_range": [1, 45], "hypergeometric_found": false, "hyp_detail": {"found": false, "n_nullvecs": 0, "n_valid_after_holdout": 0, "dp": 6, "dq": 6, "n_fit": 36, "n_hold": 8}, "dfinite_any_recurrence": false, "dfinite_detail": {"any_recurrence": false, "grid": [{"order": 1, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 1, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 1, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 1, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 1, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 1, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 2, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 3, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 4, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}]}, "classical_any_match": false, "classical_detail": {"catalan": false, "central_binomial": false, "motzkin": false, "apery_A005259": false, "apery_B005258": false, "franel": false, "domb": false}}, "ap=2": {"n_terms": 45, "m_range": [1, 45], "hypergeometric_found": false, "hyp_detail": {"found": false, "n_nullvecs": 0, "n_valid_after_holdout": 0, "dp": 6, "dq": 6, "n_fit": 36, "n_hold": 8}, "dfinite_any_recurrence": false, "dfinite_detail": {"any_recurrence": false, "grid": [{"order": 1, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 1, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 1, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 1, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 1, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 1, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 2, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 3, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 4, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}]}, "classical_any_match": false, "classical_detail": {"catalan": false, "central_binomial": false, "motzkin": false, "apery_A005259": false, "apery_B005258": false, "franel": false, "domb": false}}, "ap=3": {"n_terms": 44, "m_range": [2, 45], "hypergeometric_found": false, "hyp_detail": {"found": false, "n_nullvecs": 0, "n_valid_after_holdout": 0, "dp": 6, "dq": 6, "n_fit": 35, "n_hold": 8}, "dfinite_any_recurrence": false, "dfinite_detail": {"any_recurrence": false, "grid": [{"order": 1, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 1, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 1, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 1, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 1, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 1, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 2, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 2, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 2, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 2, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 2, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 3, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 3, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 3, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 3, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 3, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 32, "n_hold": 8}, {"order": 4, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 32, "n_hold": 8}, {"order": 4, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 32, "n_hold": 8}, {"order": 4, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 32, "n_hold": 8}, {"order": 4, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 32, "n_hold": 8}, {"order": 4, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 32, "n_hold": 8}]}, "classical_any_match": false, "classical_detail": {"catalan": false, "central_binomial": false, "motzkin": false, "apery_A005259": false, "apery_B005258": false, "franel": false, "domb": false}}}, "BA_02_1": {"am=0": {"n_terms": 45, "m_range": [1, 45], "hypergeometric_found": false, "hyp_detail": {"found": false, "n_nullvecs": 0, "n_valid_after_holdout": 0, "dp": 6, "dq": 6, "n_fit": 36, "n_hold": 8}, "dfinite_any_recurrence": true, "dfinite_detail": {"any_recurrence": true, "grid": [{"order": 1, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 1, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 1, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 1, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 1, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 1, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 2, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 2, "status": "recurrence_found", "n_nullvecs": 1, "n_validated": 1, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 3, "status": "recurrence_found", "n_nullvecs": 2, "n_validated": 2, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 4, "status": "recurrence_found", "n_nullvecs": 3, "n_validated": 3, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 5, "status": "recurrence_found", "n_nullvecs": 4, "n_validated": 4, "n_fit": 35, "n_hold": 8}, {"order": 3, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 2, "status": "recurrence_found", "n_nullvecs": 2, "n_validated": 2, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 3, "status": "recurrence_found", "n_nullvecs": 4, "n_validated": 4, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 4, "status": "recurrence_found", "n_nullvecs": 6, "n_validated": 6, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 5, "status": "recurrence_found", "n_nullvecs": 8, "n_validated": 8, "n_fit": 34, "n_hold": 8}, {"order": 4, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 2, "status": "recurrence_found", "n_nullvecs": 3, "n_validated": 3, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 3, "status": "recurrence_found", "n_nullvecs": 6, "n_validated": 6, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 4, "status": "recurrence_found", "n_nullvecs": 9, "n_validated": 9, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 5, "status": "recurrence_found", "n_nullvecs": 12, "n_validated": 12, "n_fit": 33, "n_hold": 8}]}, "classical_any_match": false, "classical_detail": {"catalan": false, "central_binomial": false, "motzkin": false, "apery_A005259": false, "apery_B005258": false, "franel": false, "domb": false}}, "am=1": {"n_terms": 45, "m_range": [1, 45], "hypergeometric_found": false, "hyp_detail": {"found": false, "n_nullvecs": 0, "n_valid_after_holdout": 0, "dp": 6, "dq": 6, "n_fit": 36, "n_hold": 8}, "dfinite_any_recurrence": true, "dfinite_detail": {"any_recurrence": true, "grid": [{"order": 1, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 1, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 1, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 1, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 1, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 1, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 2, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 3, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 4, "status": "recurrence_found", "n_nullvecs": 1, "n_validated": 1, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 5, "status": "recurrence_found", "n_nullvecs": 3, "n_validated": 3, "n_fit": 34, "n_hold": 8}, {"order": 4, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 4, "status": "recurrence_found", "n_nullvecs": 3, "n_validated": 3, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 5, "status": "recurrence_found", "n_nullvecs": 6, "n_validated": 6, "n_fit": 33, "n_hold": 8}]}, "classical_any_match": false, "classical_detail": {"catalan": false, "central_binomial": false, "motzkin": false, "apery_A005259": false, "apery_B005258": false, "franel": false, "domb": false}}, "am=2": {"n_terms": 45, "m_range": [1, 45], "hypergeometric_found": false, "hyp_detail": {"found": false, "n_nullvecs": 0, "n_valid_after_holdout": 0, "dp": 6, "dq": 6, "n_fit": 36, "n_hold": 8}, "dfinite_any_recurrence": true, "dfinite_detail": {"any_recurrence": true, "grid": [{"order": 1, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 1, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 1, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 1, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 1, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 1, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 2, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 3, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 5, "status": "recurrence_found", "n_nullvecs": 1, "n_validated": 1, "n_fit": 34, "n_hold": 8}, {"order": 4, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 4, "status": "recurrence_found", "n_nullvecs": 1, "n_validated": 1, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 5, "status": "recurrence_found", "n_nullvecs": 4, "n_validated": 4, "n_fit": 33, "n_hold": 8}]}, "classical_any_match": false, "classical_detail": {"catalan": false, "central_binomial": false, "motzkin": false, "apery_A005259": false, "apery_B005258": false, "franel": false, "domb": false}}, "am=3": {"n_terms": 44, "m_range": [2, 45], "hypergeometric_found": false, "hyp_detail": {"found": false, "n_nullvecs": 0, "n_valid_after_holdout": 0, "dp": 6, "dq": 6, "n_fit": 35, "n_hold": 8}, "dfinite_any_recurrence": true, "dfinite_detail": {"any_recurrence": true, "grid": [{"order": 1, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 1, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 1, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 1, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 1, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 1, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 2, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 2, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 2, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 2, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 2, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 3, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 3, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 3, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 3, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 3, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 32, "n_hold": 8}, {"order": 4, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 32, "n_hold": 8}, {"order": 4, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 32, "n_hold": 8}, {"order": 4, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 32, "n_hold": 8}, {"order": 4, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 32, "n_hold": 8}, {"order": 4, "deg": 5, "status": "recurrence_found", "n_nullvecs": 3, "n_validated": 3, "n_fit": 32, "n_hold": 8}]}, "classical_any_match": false, "classical_detail": {"catalan": false, "central_binomial": false, "motzkin": false, "apery_A005259": false, "apery_B005258": false, "franel": false, "domb": false}}, "ap=1": {"n_terms": 45, "m_range": [1, 45], "hypergeometric_found": false, "hyp_detail": {"found": false, "n_nullvecs": 0, "n_valid_after_holdout": 0, "dp": 6, "dq": 6, "n_fit": 36, "n_hold": 8}, "dfinite_any_recurrence": true, "dfinite_detail": {"any_recurrence": true, "grid": [{"order": 1, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 1, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 1, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 1, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 1, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 1, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 2, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 3, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 4, "status": "recurrence_found", "n_nullvecs": 1, "n_validated": 1, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 5, "status": "recurrence_found", "n_nullvecs": 3, "n_validated": 3, "n_fit": 34, "n_hold": 8}, {"order": 4, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 4, "status": "recurrence_found", "n_nullvecs": 3, "n_validated": 3, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 5, "status": "recurrence_found", "n_nullvecs": 6, "n_validated": 6, "n_fit": 33, "n_hold": 8}]}, "classical_any_match": false, "classical_detail": {"catalan": false, "central_binomial": false, "motzkin": false, "apery_A005259": false, "apery_B005258": false, "franel": false, "domb": false}}, "ap=2": {"n_terms": 45, "m_range": [1, 45], "hypergeometric_found": false, "hyp_detail": {"found": false, "n_nullvecs": 0, "n_valid_after_holdout": 0, "dp": 6, "dq": 6, "n_fit": 36, "n_hold": 8}, "dfinite_any_recurrence": true, "dfinite_detail": {"any_recurrence": true, "grid": [{"order": 1, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 1, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 1, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 1, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 1, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 1, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 36, "n_hold": 8}, {"order": 2, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 3, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 5, "status": "recurrence_found", "n_nullvecs": 1, "n_validated": 1, "n_fit": 34, "n_hold": 8}, {"order": 4, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 4, "status": "recurrence_found", "n_nullvecs": 1, "n_validated": 1, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 5, "status": "recurrence_found", "n_nullvecs": 4, "n_validated": 4, "n_fit": 33, "n_hold": 8}]}, "classical_any_match": false, "classical_detail": {"catalan": false, "central_binomial": false, "motzkin": false, "apery_A005259": false, "apery_B005258": false, "franel": false, "domb": false}}, "ap=3": {"n_terms": 44, "m_range": [2, 45], "hypergeometric_found": false, "hyp_detail": {"found": false, "n_nullvecs": 0, "n_valid_after_holdout": 0, "dp": 6, "dq": 6, "n_fit": 35, "n_hold": 8}, "dfinite_any_recurrence": true, "dfinite_detail": {"any_recurrence": true, "grid": [{"order": 1, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 1, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 1, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 1, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 1, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 1, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 35, "n_hold": 8}, {"order": 2, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 2, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 2, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 2, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 2, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 2, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 34, "n_hold": 8}, {"order": 3, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 3, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 3, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 3, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 3, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 3, "deg": 5, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 33, "n_hold": 8}, {"order": 4, "deg": 0, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 32, "n_hold": 8}, {"order": 4, "deg": 1, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 32, "n_hold": 8}, {"order": 4, "deg": 2, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 32, "n_hold": 8}, {"order": 4, "deg": 3, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 32, "n_hold": 8}, {"order": 4, "deg": 4, "status": "no_recurrence", "n_nullvecs": 0, "n_validated": 0, "n_fit": 32, "n_hold": 8}, {"order": 4, "deg": 5, "status": "recurrence_found", "n_nullvecs": 3, "n_validated": 3, "n_fit": 32, "n_hold": 8}]}, "classical_any_match": false, "classical_detail": {"catalan": false, "central_binomial": false, "motzkin": false, "apery_A005259": false, "apery_B005258": false, "franel": false, "domb": false}}}}}}

==> anc/obstruction/prime_support_audit.json <==
{
  "meta": {
    "anc_root": "anc (bundle-relative, resolved from this script)",
    "n_atoms_files": 51,
    "spins": [
      1,
      3,
      5,
      7,
      9,
      11,
      13,
      15,
      17,
      19,
      21,
      23,
      25,
      27,
      29,
      31,
      33,
      35,
      37,
      39,
      41,
      43,
      45,
      47,
      49,
      51,
      53,
      55,
      57,
      59,
      61,
      63,
      65,
      67,
      69,
      71,
      73,
      75,
      77,
      79,
      81,
      83,
      85,
      87,
      89,
      91,
      93,
      95,
      97,
      99,
      101
    ],
    "total_coefficient_entries": 116678,
    "n_closing_slots": 40,
    "n_exceptional_slots": 7,
    "q4_slot": "(('R', 4), '1')",
    "q4_slot_meaning": "48 (-1)^k H_{k+n-1}"
  },
  "per_spin": {
    "1": {
      "q4": [],
      "elementary_pooled": [
        3
      ],
      "exceptional_pooled": [],
      "law_primes_le_n_minus_2": [],
      "el_eq_ex": false
    },
    "3": {
      "q4": [],
      "elementary_pooled": [
        3
      ],
      "exceptional_pooled": [],
      "law_primes_le_n_minus_2": [],
      "el_eq_ex": false
    },
    "5": {
      "q4": [],
      "elementary_pooled": [
        3
      ],
      "exceptional_pooled": [
        2,
        3
      ],
      "law_primes_le_n_minus_2": [
        2,
        3
      ],
      "el_eq_ex": false
    },
    "7": {
      "q4": [
        5
      ],
      "elementary_pooled": [
        3,
        5
      ],
      "exceptional_pooled": [
        2,
        3,
        5
      ],
      "law_primes_le_n_minus_2": [
        2,
        3,
        5
      ],
      "el_eq_ex": false
    },
    "9": {
      "q4": [
        5,
        7
      ],
      "elementary_pooled": [
        2,
        3,
        5,
        7
      ],
      "exceptional_pooled": [
        2,
        3,
        5,
        7
      ],
      "law_primes_le_n_minus_2": [
        2,
        3,
        5,
        7
      ],
      "el_eq_ex": true
    },
    "11": {
      "q4": [
        3,
        5,
        7
      ],
      "elementary_pooled": [
        2,
        3,
        5,
        7
      ],
      "exceptional_pooled": [
        2,
        3,
        5,
        7
      ],
      "law_primes_le_n_minus_2": [
        2,
        3,
        5,
        7
      ],
      "el_eq_ex": true
    },
    "13": {
      "q4": [
        3,
        5,
        7,
        11
      ],
      "elementary_pooled": [
        2,
        3,
        5,
        7,
        11
      ],
      "exceptional_pooled": [
        2,
        3,
        5,
        7,
        11
      ],
      "law_primes_le_n_minus_2": [
        2,
        3,
        5,
        7,
        11
      ],
      "el_eq_ex": true
    },
    "15": {
      "q4": [
        3,
        5,
        7,
        11,
        13
      ],
      "elementary_pooled": [
        2,
        3,
        5,
        7,
        11,
        13
      ],
      "exceptional_pooled": [
        2,
        3,
        5,
        7,
        11,
        13
      ],
      "law_primes_le_n_minus_2": [
        2,
        3,
        5,
        7,
        11,
        13
      ],
      "el_eq_ex": true
    },
    "17": {
      "q4": [
        3,
        5,
        7,
        11,
        13
      ],
      "elementary_pooled": [
        2,
        3,
        5,
        7,
        11,
        13
      ],
      "exceptional_pooled": [
        2,
        3,
        5,
        7,
        11,
        13
      ],
      "law_primes_le_n_minus_2": [
        2,
        3,
        5,
        7,
        11,
        13
      ],
      "el_eq_ex": true
    },
    "19": {
      "q4": [
        3,
        5,
        7,
        11,
        13,
        17
      ],
      "elementary_pooled": [
        2,
        3,
        5,
        7,
        11,
        13,
        17
      ],
      "exceptional_pooled": [
        2,
        3,
        5,
        7,
        11,
        13,
        17
      ],
      "law_primes_le_n_minus_2": [
        2,
        3,
        5,
        7,
        11,
        13,
        17
      ],
      "el_eq_ex": true
    },
    "21": {
      "q4": [
        3,
        5,
        7,
        11,
        13,
        17,
        19
      ],
      "elementary_pooled": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19
      ],
      "exceptional_pooled": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19
      ],
      "law_primes_le_n_minus_2": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19
      ],
      "el_eq_ex": true
    },
    "23": {
      "q4": [
        3,
        5,
        7,
        11,
        13,
        17,
        19
      ],
      "elementary_pooled": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19
      ],
      "exceptional_pooled": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19
      ],
      "law_primes_le_n_minus_2": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19
      ],
      "el_eq_ex": true
    },
    "25": {
      "q4": [
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23
      ],
      "elementary_pooled": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23
      ],
      "exceptional_pooled": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23
      ],
      "law_primes_le_n_minus_2": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23
      ],
      "el_eq_ex": true
    },
    "27": {
      "q4": [
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23
      ],
      "elementary_pooled": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23
      ],
      "exceptional_pooled": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23
      ],
      "law_primes_le_n_minus_2": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23
      ],
      "el_eq_ex": true
    },
    "29": {
      "q4": [
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23
      ],
      "elementary_pooled": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23
      ],
      "exceptional_pooled": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23
      ],
      "law_primes_le_n_minus_2": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23
      ],
      "el_eq_ex": true
    },
    "31": {
      "q4": [
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29
      ],
      "elementary_pooled": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29
      ],
      "exceptional_pooled": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29
      ],
      "law_primes_le_n_minus_2": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29
      ],
      "el_eq_ex": true
    },
    "33": {
      "q4": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29,
        31
      ],
      "elementary_pooled": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29,
        31
      ],
      "exceptional_pooled": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29,
        31
      ],
      "law_primes_le_n_minus_2": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29,
        31
      ],
      "el_eq_ex": true
    },
    "35": {
      "q4": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29,
        31
      ],
      "elementary_pooled": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29,
        31
      ],
      "exceptional_pooled": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29,
        31
      ],
      "law_primes_le_n_minus_2": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29,
        31
      ],
      "el_eq_ex": true
    },
    "37": {
      "q4": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29,
        31
      ],
      "elementary_pooled": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29,
        31
      ],
      "exceptional_pooled": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29,
        31
      ],
      "law_primes_le_n_minus_2": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29,
        31
      ],
      "el_eq_ex": true
    },
    "39": {
      "q4": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29,
        31,
        37
      ],
      "elementary_pooled": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29,
        31,
        37
      ],
      "exceptional_pooled": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29,
        31,
        37
      ],
      "law_primes_le_n_minus_2": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29,
        31,
        37
      ],
      "el_eq_ex": true
    },
    "41": {
      "q4": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29,
        31,
        37
      ],
      "elementary_pooled": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29,
        31,
        37
      ],
      "exceptional_pooled": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29,
        31,
        37
      ],
      "law_primes_le_n_minus_2": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29,
        31,
        37
      ],
      "el_eq_ex": true
    },
    "43": {
      "q4": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29,
        31,
        37,
        41
      ],
      "elementary_pooled": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29,
        31,
        37,
        41
      ],
      "exceptional_pooled": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29,
        31,
        37,
        41
      ],
      "law_primes_le_n_minus_2": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29,
        31,
        37,
        41
      ],
      "el_eq_ex": true
    },
    "45": {
      "q4": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29,
        31,
        37,
        41,
        43
      ],
      "elementary_pooled": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29,
        31,
        37,
        41,
        43
      ],
      "exceptional_pooled": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29,
        31,
        37,
        41,
        43
      ],
      "law_primes_le_n_minus_2": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29,
        31,
        37,
        41,
        43
      ],
      "el_eq_ex": true
    },
    "47": {
      "q4": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29,
        31,
        37,
        41,
        43
      ],
      "elementary_pooled": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29,
        31,
        37,
        41,
        43
      ],
      "exceptional_pooled": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29,
        31,
        37,
        41,
        43
      ],
      "law_primes_le_n_minus_2": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29,
        31,
        37,
        41,
        43
      ],
      "el_eq_ex": true
    },
    "49": {
      "q4": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29,
        31,
        37,
        41,
        43,
        47
      ],
      "elementary_pooled": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29,
        31,
        37,
        41,
        43,
        47
      ],
      "exceptional_pooled": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29,
        31,
        37,
        41,
        43,
        47
      ],
      "law_primes_le_n_minus_2": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29,
        31,
        37,
        41,
        43,
        47
      ],
      "el_eq_ex": true
    },
    "51": {
      "q4": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29,
        31,
        37,
        41,
        43,
        47
      ],
      "elementary_pooled": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29,
        31,
        37,
        41,
        43,
        47
      ],
      "exceptional_pooled": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29,
        31,
        37,
        41,
        43,
        47
      ],
      "law_primes_le_n_minus_2": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29,
        31,
        37,
        41,
        43,
        47
      ],
      "el_eq_ex": true
    },
    "53": {
      "q4": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29,
        31,
        37,
        41,
        43,
        47
      ],
      "elementary_pooled": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29,
        31,
        37,
        41,
        43,
        47
      ],
      "exceptional_pooled": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29,
        31,
        37,
        41,
        43,
        47
      ],
      "law_primes_le_n_minus_2": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29,
        31,
        37,
        41,
        43,
        47
      ],
      "el_eq_ex": true
    },
    "55": {
      "q4": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29,
        31,
        37,
        41,
        43,
        47,
        53
      ],
      "elementary_pooled": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29,
        31,
        37,
        41,
        43,
        47,
        53
      ],
      "exceptional_pooled": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29,
        31,
        37,
        41,
        43,
        47,
        53
      ],
      "law_primes_le_n_minus_2": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29,
        31,
        37,
        41,
        43,
        47,
        53
      ],
      "el_eq_ex": true
    },
    "57": {
      "q4": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29,
        31,
        37,
        41,
        43,
        47,
        53
      ],
      "elementary_pooled": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29,
        31,
        37,
        41,
        43,
        47,
        53
      ],
      "exceptional_pooled": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29,
        31,
        37,
        41,
        43,
        47,
        53
      ],
      "law_primes_le_n_minus_2": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29,
        31,
        37,
        41,
        43,
        47,
        53
      ],
      "el_eq_ex": true
    },
    "59": {
      "q4": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29,
        31,
        37,
        41,
        43,
        47,
        53
      ],
      "elementary_pooled": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29,
        31,
        37,
        41,
        43,
        47,
        53
      ],
      "exceptional_pooled": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29,
        31,
        37,
        41,
        43,
        47,
        53
      ],
      "law_primes_le_n_minus_2": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29,
        31,
        37,
        41,
        43,
        47,
        53
      ],
      "el_eq_ex": true
    },
    "61": {
      "q4": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29,
        31,
        37,
        41,
        43,
        47,
        53,
        59
      ],
      "elementary_pooled": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29,
        31,
        37,
        41,
        43,
        47,
        53,
        59
      ],
      "exceptional_pooled": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29,
        31,
        37,
        41,
        43,
        47,
        53,
        59
      ],
      "law_primes_le_n_minus_2": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29,
        31,
        37,
        41,
        43,
        47,
        53,
        59
      ],
      "el_eq_ex": true
    },
    "63": {
      "q4": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29,
        31,
        37,
        41,
        43,
        47,
        53,
        59,
        61
      ],
      "elementary_pooled": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29,
        31,
        37,
        41,
        43,
        47,
        53,
        59,
        61
      ],
      "exceptional_pooled": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29,
        31,
        37,
        41,
        43,
        47,
        53,
        59,
        61
      ],
      "law_primes_le_n_minus_2": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29,
        31,
        37,
        41,
        43,
        47,
        53,
        59,
        61
      ],
      "el_eq_ex": true
    },
    "65": {
      "q4": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29,
        31,
        37,
        41,
        43,
        47,
        53,
        59,
        61
      ],
      "elementary_pooled": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29,
        31,
        37,
        41,
        43,
        47,
        53,
        59,
        61
      ],
      "exceptional_pooled": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29,
        31,
        37,
        41,
        43,
        47,
        53,
        59,
        61
      ],
      "law_primes_le_n_minus_2": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29,
        31,
        37,
        41,
        43,
        47,
        53,
        59,
        61
      ],
      "el_eq_ex": true
    },
    "67": {
      "q4": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29,
        31,
        37,
        41,
        43,
        47,
        53,
        59,
        61
      ],
      "elementary_pooled": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29,
        31,
        37,
        41,
        43,
        47,
        53,
        59,
        61
      ],
      "exceptional_pooled": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29,
        31,
        37,
        41,
        43,
        47,
        53,
        59,
        61
      ],
      "law_primes_le_n_minus_2": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29,
        31,
        37,
        41,
        43,
        47,
        53,
        59,
        61
      ],
      "el_eq_ex": true
    },
    "69": {
      "q4": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29,
        31,
        37,
        41,
        43,
        47,
        53,
        59,
        61,
        67
      ],
      "elementary_pooled": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29,
        31,
        37,
        41,
        43,
        47,
        53,
        59,
        61,
        67
      ],
      "exceptional_pooled": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29,
        31,
        37,
        41,
        43,
        47,
        53,
        59,
        61,
        67
      ],
      "law_primes_le_n_minus_2": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29,
        31,
        37,
        41,
        43,
        47,
        53,
        59,
        61,
        67
      ],
      "el_eq_ex": true
    },
    "71": {
      "q4": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29,
        31,
        37,
        41,
        43,
        47,
        53,
        59,
        61,
        67
      ],
      "elementary_pooled": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29,
        31,
        37,
        41,
        43,
        47,
        53,
        59,
        61,
        67
      ],
      "exceptional_pooled": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29,
        31,
        37,
        41,
        43,
        47,
        53,
        59,
        61,
        67
      ],
      "law_primes_le_n_minus_2": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29,
        31,
        37,
        41,
        43,
        47,
        53,
        59,
        61,
        67
      ],
      "el_eq_ex": true
    },
    "73": {
      "q4": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29,
        31,
        37,
        41,
        43,
        47,
        53,
        59,
        61,
        67,
        71
      ],
      "elementary_pooled": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29,
        31,
        37,
        41,
        43,
        47,
        53,
        59,
        61,
        67,
        71
      ],
      "exceptional_pooled": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29,
        31,
        37,
        41,
        43,
        47,
        53,
        59,
        61,
        67,
        71
      ],
      "law_primes_le_n_minus_2": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29,
        31,
        37,
        41,
        43,
        47,
        53,
        59,
        61,
        67,
        71
      ],
      "el_eq_ex": true
    },
    "75": {
      "q4": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29,
        31,
        37,
        41,
        43,
        47,
        53,
        59,
        61,
        67,
        71,
        73
      ],
      "elementary_pooled": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29,
        31,
        37,
        41,
        43,
        47,
        53,
        59,
        61,
        67,
        71,
        73
      ],
      "exceptional_pooled": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29,
        31,
        37,
        41,
        43,
        47,
        53,
        59,
        61,
        67,
        71,
        73
      ],
      "law_primes_le_n_minus_2": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29,
        31,
        37,
        41,
        43,
        47,
        53,
        59,
        61,
        67,
        71,
        73
      ],
      "el_eq_ex": true
    },
    "77": {
      "q4": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29,
        31,
        37,
        41,
        43,
        47,
        53,
        59,
        61,
        67,
        71,
        73
      ],
      "elementary_pooled": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29,
        31,
        37,
        41,
        43,
        47,
        53,
        59,
        61,
        67,
        71,
        73
      ],
      "exceptional_pooled": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29,
        31,
        37,
        41,
        43,
        47,
        53,
        59,
        61,
        67,
        71,
        73
      ],
      "law_primes_le_n_minus_2": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29,
        31,
        37,
        41,
        43,
        47,
        53,
        59,
        61,
        67,
        71,
        73
      ],
      "el_eq_ex": true
    },
    "79": {
      "q4": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29,
        31,
        37,
        41,
        43,
        47,
        53,
        59,
        61,
        67,
        71,
        73
      ],
      "elementary_pooled": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29,
        31,
        37,
        41,
        43,
        47,
        53,
        59,
        61,
        67,
        71,
        73
      ],
      "exceptional_pooled": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29,
        31,
        37,
        41,
        43,
        47,
        53,
        59,
        61,
        67,
        71,
        73
      ],
      "law_primes_le_n_minus_2": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29,
        31,
        37,
        41,
        43,
        47,
        53,
        59,
        61,
        67,
        71,
        73
      ],
      "el_eq_ex": true
    },
    "81": {
      "q4": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29,
        31,
        37,
        41,
        43,
        47,
        53,
        59,
        61,
        67,
        71,
        73,
        79
      ],
      "elementary_pooled": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29,
        31,
        37,
        41,
        43,
        47,
        53,
        59,
        61,
        67,
        71,
        73,
        79
      ],
      "exceptional_pooled": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29,
        31,
        37,
        41,
        43,
        47,
        53,
        59,
        61,
        67,
        71,
        73,
        79
      ],
      "law_primes_le_n_minus_2": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29,
        31,
        37,
        41,
        43,
        47,
        53,
        59,
        61,
        67,
        71,
        73,
        79
      ],
      "el_eq_ex": true
    },
    "83": {
      "q4": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29,
        31,
        37,
        41,
        43,
        47,
        53,
        59,
        61,
        67,
        71,
        73,
        79
      ],
      "elementary_pooled": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29,
        31,
        37,
        41,
        43,
        47,
        53,
        59,
        61,
        67,
        71,
        73,
        79
      ],
      "exceptional_pooled": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29,
        31,
        37,
        41,
        43,
        47,
        53,
        59,
        61,
        67,
        71,
        73,
        79
      ],
      "law_primes_le_n_minus_2": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29,
        31,
        37,
        41,
        43,
        47,
        53,
        59,
        61,
        67,
        71,
        73,
        79
      ],
      "el_eq_ex": true
    },
    "85": {
      "q4": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29,
        31,
        37,
        41,
        43,
        47,
        53,
        59,
        61,
        67,
        71,
        73,
        79,
        83
      ],
      "elementary_pooled": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29,
        31,
        37,
        41,
        43,
        47,
        53,
        59,
        61,
        67,
        71,
        73,
        79,
        83
      ],
      "exceptional_pooled": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29,
        31,
        37,
        41,
        43,
        47,
        53,
        59,
        61,
        67,
        71,
        73,
        79,
        83
      ],
      "law_primes_le_n_minus_2": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29,
        31,
        37,
        41,
        43,
        47,
        53,
        59,
        61,
        67,
        71,
        73,
        79,
        83
      ],
      "el_eq_ex": true
    },
    "87": {
      "q4": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29,
        31,
        37,
        41,
        43,
        47,
        53,
        59,
        61,
        67,
        71,
        73,
        79,
        83
      ],
      "elementary_pooled": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29,
        31,
        37,
        41,
        43,
        47,
        53,
        59,
        61,
        67,
        71,
        73,
        79,
        83
      ],
      "exceptional_pooled": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29,
        31,
        37,
        41,
        43,
        47,
        53,
        59,
        61,
        67,
        71,
        73,
        79,
        83
      ],
      "law_primes_le_n_minus_2": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29,
        31,
        37,
        41,
        43,
        47,
        53,
        59,
        61,
        67,
        71,
        73,
        79,
        83
      ],
      "el_eq_ex": true
    },
    "89": {
      "q4": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29,
        31,
        37,
        41,
        43,
        47,
        53,
        59,
        61,
        67,
        71,
        73,
        79,
        83
      ],
      "elementary_pooled": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29,
        31,
        37,
        41,
        43,
        47,
        53,
        59,
        61,
        67,
        71,
        73,
        79,
        83
      ],
      "exceptional_pooled": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29,
        31,
        37,
        41,
        43,
        47,
        53,
        59,
        61,
        67,
        71,
        73,
        79,
        83
      ],
      "law_primes_le_n_minus_2": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29,
        31,
        37,
        41,
        43,
        47,
        53,
        59,
        61,
        67,
        71,
        73,
        79,
        83
      ],
      "el_eq_ex": true
    },
    "91": {
      "q4": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29,
        31,
        37,
        41,
        43,
        47,
        53,
        59,
        61,
        67,
        71,
        73,
        79,
        83,
        89
      ],
      "elementary_pooled": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29,
        31,
        37,
        41,
        43,
        47,
        53,
        59,
        61,
        67,
        71,
        73,
        79,
        83,
        89
      ],
      "exceptional_pooled": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29,
        31,
        37,
        41,
        43,
        47,
        53,
        59,
        61,
        67,
        71,
        73,
        79,
        83,
        89
      ],
      "law_primes_le_n_minus_2": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29,
        31,
        37,
        41,
        43,
        47,
        53,
        59,
        61,
        67,
        71,
        73,
        79,
        83,
        89
      ],
      "el_eq_ex": true
    },
    "93": {
      "q4": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29,
        31,
        37,
        41,
        43,
        47,
        53,
        59,
        61,
        67,
        71,
        73,
        79,
        83,
        89
      ],
      "elementary_pooled": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29,
        31,
        37,
        41,
        43,
        47,
        53,
        59,
        61,
        67,
        71,
        73,
        79,
        83,
        89
      ],
      "exceptional_pooled": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29,
        31,
        37,
        41,
        43,
        47,
        53,
        59,
        61,
        67,
        71,
        73,
        79,
        83,
        89
      ],
      "law_primes_le_n_minus_2": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29,
        31,
        37,
        41,
        43,
        47,
        53,
        59,
        61,
        67,
        71,
        73,
        79,
        83,
        89
      ],
      "el_eq_ex": true
    },
    "95": {
      "q4": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29,
        31,
        37,
        41,
        43,
        47,
        53,
        59,
        61,
        67,
        71,
        73,
        79,
        83,
        89
      ],
      "elementary_pooled": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29,
        31,
        37,
        41,
        43,
        47,
        53,
        59,
        61,
        67,
        71,
        73,
        79,
        83,
        89
      ],
      "exceptional_pooled": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29,
        31,
        37,
        41,
        43,
        47,
        53,
        59,
        61,
        67,
        71,
        73,
        79,
        83,
        89
      ],
      "law_primes_le_n_minus_2": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29,
        31,
        37,
        41,
        43,
        47,
        53,
        59,
        61,
        67,
        71,
        73,
        79,
        83,
        89
      ],
      "el_eq_ex": true
    },
    "97": {
      "q4": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29,
        31,
        37,
        41,
        43,
        47,
        53,
        59,
        61,
        67,
        71,
        73,
        79,
        83,
        89
      ],
      "elementary_pooled": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29,
        31,
        37,
        41,
        43,
        47,
        53,
        59,
        61,
        67,
        71,
        73,
        79,
        83,
        89
      ],
      "exceptional_pooled": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29,
        31,
        37,
        41,
        43,
        47,
        53,
        59,
        61,
        67,
        71,
        73,
        79,
        83,
        89
      ],
      "law_primes_le_n_minus_2": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29,
        31,
        37,
        41,
        43,
        47,
        53,
        59,
        61,
        67,
        71,
        73,
        79,
        83,
        89
      ],
      "el_eq_ex": true
    },
    "99": {
      "q4": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29,
        31,
        37,
        41,
        43,
        47,
        53,
        59,
        61,
        67,
        71,
        73,
        79,
        83,
        89,
        97
      ],
      "elementary_pooled": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29,
        31,
        37,
        41,
        43,
        47,
        53,
        59,
        61,
        67,
        71,
        73,
        79,
        83,
        89,
        97
      ],
      "exceptional_pooled": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29,
        31,
        37,
        41,
        43,
        47,
        53,
        59,
        61,
        67,
        71,
        73,
        79,
        83,
        89,
        97
      ],
      "law_primes_le_n_minus_2": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29,
        31,
        37,
        41,
        43,
        47,
        53,
        59,
        61,
        67,
        71,
        73,
        79,
        83,
        89,
        97
      ],
      "el_eq_ex": true
    },
    "101": {
      "q4": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29,
        31,
        37,
        41,
        43,
        47,
        53,
        59,
        61,
        67,
        71,
        73,
        79,
        83,
        89,
        97
      ],
      "elementary_pooled": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29,
        31,
        37,
        41,
        43,
        47,
        53,
        59,
        61,
        67,
        71,
        73,
        79,
        83,
        89,
        97
      ],
      "exceptional_pooled": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29,
        31,
        37,
        41,
        43,
        47,
        53,
        59,
        61,
        67,
        71,
        73,
        79,
        83,
        89,
        97
      ],
      "law_primes_le_n_minus_2": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23,
        29,
        31,
        37,
        41,
        43,
        47,
        53,
        59,
        61,
        67,
        71,
        73,
        79,
        83,
        89,
        97
      ],
      "el_eq_ex": true
    }
  },
  "onsets": {
    "q4": {
      "2": 33,
      "3": 11,
      "5": 7,
      "7": 9,
      "11": 13,
      "13": 15,
      "17": 19,
      "19": 21,
      "23": 25,
      "29": 31,
      "31": 33,
      "37": 39,
      "41": 43,
      "43": 45,
      "47": 49,
      "53": 55,
      "59": 61,
      "61": 63,
      "67": 69,
      "71": 73,
      "73": 75,
      "79": 81,
      "83": 85,
      "89": 91,
      "97": 99
    },
    "elementary": {
      "2": 9,
      "3": 1,
      "5": 7,
      "7": 9,
      "11": 13,
      "13": 15,
      "17": 19,
      "19": 21,
      "23": 25,
      "29": 31,
      "31": 33,
      "37": 39,
      "41": 43,
      "43": 45,
      "47": 49,
      "53": 55,
      "59": 61,
      "61": 63,
      "67": 69,
      "71": 73,
      "73": 75,
      "79": 81,
      "83": 85,
      "89": 91,
      "97": 99
    },
    "exceptional": {
      "2": 5,
      "3": 5,
      "5": 7,
      "7": 9,
      "11": 13,
      "13": 15,
      "17": 19,
      "19": 21,
      "23": 25,
      "29": 31,
      "31": 33,
      "37": 39,
      "41": 43,
      "43": 45,
      "47": 49,
      "53": 55,
      "59": 61,
      "61": 63,
      "67": 69,
      "71": 73,
      "73": 75,
      "79": 81,
      "83": 85,
      "89": 91,
      "97": 99
    }
  },
  "q4_onset_rule": {
    "rule": "p>=5 onsets at n=p+2; prime 3 at n=11; prime 2 at n=33",
    "violations_p_ge_5": [],
    "prime3_onset": 11,
    "prime2_onset": 33,
    "holds": true
  },
  "identity_el_eq_ex": {
    "holds_for_all_odd_n_ge_9": true,
    "failing_spins_ge_9": [],
    "boundary_differ_spins": [
      1,
      3,
      5,
      7
    ],
    "boundary_matches_1_3_5_7": true,
    "differences": {
      "1": {
        "elem_only": [
          3
        ],
        "exc_only": []
      },
      "3": {
        "elem_only": [
          3
        ],
        "exc_only": []
      },
      "5": {
        "elem_only": [],
        "exc_only": [
          2
        ]
      },
      "7": {
        "elem_only": [],
        "exc_only": [
          2
        ]
      }
    }
  },
  "increase_spins": {
    "spins": [
      5,
      7,
      9,
      13,
      15,
      19,
      21,
      25,
      31,
      33,
      39,
      43,
      45,
      49,
      55,
      61,
      63,
      69,
      73,
      75,
      81,
      85,
      91,
      99
    ],
    "new_primes": {
      "5": [
        2,
        3
      ],
      "7": [
        5
      ],
      "9": [
        7
      ],
      "13": [
        11
      ],
      "15": [
        13
      ],
      "19": [
        17
      ],
      "21": [
        19
      ],
      "25": [
        23
      ],
      "31": [
        29
      ],
      "33": [
        31
      ],
      "39": [
        37
      ],
      "43": [
        41
      ],
      "45": [
        43
      ],
      "49": [
        47
      ],
      "55": [
        53
      ],
      "61": [
        59
      ],
      "63": [
        61
      ],
      "69": [
        67
      ],
      "73": [
        71
      ],
      "75": [
        73
      ],
      "81": [
        79
      ],
      "85": [
        83
      ],
      "91": [
        89
      ],
      "99": [
        97
      ]
    },
    "expected_set": [
      5,
      7,
      9,
      13,
      15,
      19,
      21,
      25,
      31,
      33,
      39,
      43,
      45,
      49,
      55,
      61,
      63,
      69,
      73,
      75,
      81,
      85,
      91,
      99
    ],
    "matches": true,
    "prime_spins": [
      5,
      7,
      13,
      19,
      31,
      43,
      61,
      73
    ],
    "composite_spins": [
      9,
      15,
      21,
      25,
      33,
      39,
      45,
      49,
      55,
      63,
      69,
      75,
      81,
      85,
      91,
      99
    ],
    "monotone": true,
    "nonmonotone_detail": []
  },
  "n91": {
    "q4_primes": [
      2,
      3,
      5,
      7,
      11,
      13,
      17,
      19,
      23,
      29,
      31,
      37,
      41,
      43,
      47,
      53,
      59,
      61,
      67,
      71,
      73,
      79,
      83,
      89
    ],
    "q4_prime_count": 24,
    "is_all_primes_le_89": true,
    "exceptional_prime_count": 24,
    "elementary_prime_count": 24
  },
  "checks": [
    {
      "name": "no_unclassified_slot",
      "pass": true,
      "detail": ""
    },
    {
      "name": "identity_el_eq_ex_for_n_ge_9",
      "pass": true,
      "detail": ""
    },
    {
      "name": "identity_boundary_spins_are_1_3_5_7",
      "pass": true,
      "detail": "diff spins = [1, 3, 5, 7]"
    },
    {
      "name": "q4_onset_rule_p_ge_5_at_p_plus_2",
      "pass": true,
      "detail": ""
    },
    {
      "name": "q4_onset_prime3_at_n11",
      "pass": true,
      "detail": "onset(3)=11"
    },
    {
      "name": "q4_onset_prime2_at_n33",
      "pass": true,
      "detail": "onset(2)=33"
    },
    {
      "name": "exceptional_support_monotone",
      "pass": true,
      "detail": ""
    },
    {
      "name": "increase_set_matches",
      "pass": true,
      "detail": ""
    },
    {
      "name": "q4_n91_is_24_primes_le_89",
      "pass": true,
      "detail": "count=24"
    }
  ],
  "all_pass": true
}

==> anc/obstruction/prime_support_audit.py <==
#!/usr/bin/env python3
"""Denominator-prime support audit for the NNLO BFKL coefficient bundle.

Self-contained, bundle-relative claim verifier.  Reads ONLY the included
ancillary data:

    <ANC>/tables/json/atoms_m{n}.json      (every odd n present, 51 files, odd n = 1..101)
    <ANC>/catalog/catalog.json             (slot classification: 40 closing
                                            /elementary + 7 exceptional)

where the ANC root is located relative to this file as

    ANC = dirname(dirname(abspath(__file__)))

so that when the script is included one directory below the bundle root it finds
its data with no absolute paths; if the relative root does not resolve, the
script exits with an error instead of guessing.

For every odd spin n it computes the set of primes dividing a reduced
denominator of a coefficient, for three sectors:

  (i)   the q=4 elementary slot   48 (-1)^k H_{k+n-1}  -> shape (('R',4),'1')
  (ii)  the 40 pooled elementary / closing slots
  (iii) the 7  pooled exceptional slots

and verifies the following claims:

  * every coefficient slot is classified (no unclassified slot),
  * pooled elementary support == pooled exceptional support for all odd n>=9,
    with the two differing only at n in {1,3,5,7},
  * q=4 onset rule: prime p>=5 first appears at spin n=p+2; prime 3 at n=11;
    prime 2 at n=33,
  * exceptional support is monotone non-decreasing in n,
  * the spins at which exceptional support strictly grows are exactly
    {5} u {p+2 : p odd prime, p+2 <= NMAX}, NMAX the largest spin present,
  * the q=4 slot at n=91 recruits exactly the 24 primes {p prime : p <= 89}.

Emits a machine-readable audit JSON to --out (default: a new file
prime_support_audit.rerun.json in the working directory, so a rerun never
overwrites the bundled prime_support_audit.json) and exits nonzero on any
failed assertion.  Read-only on all bundle data.  The bundled JSON was
produced by running this audit with --out prime_support_audit.json.
"""
import argparse, ast, json, os, sys
from fractions import Fraction

# --- locate the included ancillary bundle (relative, with absolute fallback) ---
ANC = os.path.dirname(os.path.dirname(os.path.abspath(__file__)))
JSON_DIR = os.path.join(ANC, "tables", "json")
CATALOG = os.path.join(ANC, "catalog", "catalog.json")
if not (os.path.isdir(JSON_DIR) and os.path.isfile(CATALOG)):
    sys.exit("cannot locate the bundle root: expected ../tables/json and "
             "../catalog/catalog.json relative to this script")

_ap = argparse.ArgumentParser(
    description="denominator-prime support audit of the bundled atom tables")
_ap.add_argument("--out", default="prime_support_audit.rerun.json",
                 help="path of the audit JSON to write (default: "
                      "prime_support_audit.rerun.json in the working "
                      "directory; the bundled prime_support_audit.json is "
                      "never overwritten unless named here explicitly)")
OUT_JSON = os.path.abspath(_ap.parse_args().out)

print("ANC root:", ANC)
print("JSON dir:", JSON_DIR)
print("catalog :", CATALOG)
print()

# --- prime tooling ---
def primes_upto(N):
    sieve = [True] * (N + 1)
    sieve[0] = sieve[1] = False
    for i in range(2, int(N ** 0.5) + 1):
        if sieve[i]:
            for j in range(i * i, N + 1, i):
                sieve[j] = False
    return [p for p in range(N + 1) if sieve[p]]

PRIMES = primes_upto(1000)
PRIME_SET = set(PRIMES)

def factor_primes(m):
    """Set of prime divisors of positive integer m (factored over PRIMES)."""
    s = set()
    mm = m
    for p in PRIMES:
        if p * p > mm:
            break
        while mm % p == 0:
            s.add(p)
            mm //= p
    if mm > 1:
        assert mm <= PRIMES[-1] ** 2, "unexpectedly large prime factor %d" % mm
        s.add(mm)  # mm is prime
    return s

# --- slot shape (drop the shift index k so a slot is spin-independent) ---
def shape_of(key):
    if key[0] == 'R':
        return ('R', key[2])                          # ('R', k, q) -> ('R', q)
    elif key[0] == 'BA':
        return ('BA', key[1], key[2], key[3], key[5])  # strip shift k (index 4)
    raise ValueError(key)

# --- classification from catalog.json ---
cat = json.load(open(CATALOG))
def mono_norm(m):  # catalog uses "()" for the rational part; tables use "1"
    return '1' if m == '()' else m
closing = set()
exceptional = set()
for s in cat['closing_slots']:
    closing.add((ast.literal_eval(s['shape']), mono_norm(s['monomial'])))
for s in cat['exceptional_slots']:
    exceptional.add((ast.literal_eval(s['shape']), mono_norm(s['monomial'])))
assert len(closing) == 40 and len(exceptional) == 7, (len(closing), len(exceptional))
assert not (closing & exceptional), "closing/exceptional overlap"
Q4_SLOT = (('R', 4), '1')   # 48 (-1)^k H_{k+n-1}
assert Q4_SLOT in closing, "q=4 slot not found among closing/elementary slots"

# --- per-spin denominator-prime supports ---
spins = sorted(int(f[len('atoms_m'):-len('.json')]) for f in os.listdir(JSON_DIR)
               if f.startswith('atoms_m') and f.endswith('.json'))
assert spins, "no atoms_m*.json files found"

sup_q4, sup_el, sup_ex = {}, {}, {}
unclassified = {}
entries = 0
for n in spins:
    d = json.load(open(os.path.join(JSON_DIR, 'atoms_m%d.json' % n)))
    sq4, sel, sex = set(), set(), set()
    for krepr, cdict in d.items():
        key = ast.literal_eval(krepr)
        sh = shape_of(key)
        for mono, val in cdict.items():
            entries += 1
            slot = (sh, mono)
            fr = Fraction(val)
            ps = factor_primes(fr.denominator) if fr.denominator > 1 else set()
            if slot in exceptional:
                sex |= ps
            elif slot in closing:
                sel |= ps
                if slot == Q4_SLOT:
                    sq4 |= ps
            else:
                unclassified[str(slot)] = unclassified.get(str(slot), 0) + 1
    sup_q4[n], sup_el[n], sup_ex[n] = sq4, sel, sex

# =====================================================================
# Reporting (same layout as the reference check for line-by-line diff)
# =====================================================================
print("spins present:", spins)
print("total coefficient entries seen:", entries)
print("unclassified slots (should be empty):", unclassified)
print()

fmt = lambda s: ",".join(map(str, sorted(s))) if s else "-"
print("%-4s | %-28s | %-60s | %-60s | eq(el,ex) | ex=={p<=n-2}"
      % ("n", "q4 slot primes", "elementary pooled", "exceptional pooled"))
for n in spins:
    law = set(p for p in PRIMES if p <= n - 2)
    print("%-4d | %-28s | %-60s | %-60s | %-9s | %s"
          % (n, fmt(sup_q4[n]), fmt(sup_el[n]), fmt(sup_ex[n]),
             sup_el[n] == sup_ex[n], sup_ex[n] == law))
print()

# onsets: first spin at which a prime divides a reduced denominator
def onsets(sup):
    on = {}
    for n in spins:
        for p in sup[n]:
            on.setdefault(p, n)
    return on
on_q4, on_el, on_ex = onsets(sup_q4), onsets(sup_el), onsets(sup_ex)
print("prime onsets (first spin where prime divides a reduced denominator):")
print("%-6s %-8s %-8s %-8s %-8s" % ("p", "q4", "elem", "exc", "p+2"))
for p in sorted(set(on_q4) | set(on_el) | set(on_ex)):
    print("%-6d %-8s %-8s %-8s %-8d"
          % (p, on_q4.get(p, '-'), on_el.get(p, '-'), on_ex.get(p, '-'), p + 2))
print()

all89 = set(p for p in PRIMES if p <= 89)
print("q4 slot at n=91:", fmt(sup_q4.get(91, set())))
print("q4@91 == {2..89} (24 primes):", sup_q4.get(91, set()) == all89)
print("exceptional@91 == {2..89}:", sup_ex.get(91, set()) == all89)
print("elementary@91  == {2..89}:", sup_el.get(91, set()) == all89)
print()

diff_spins = [n for n in spins if sup_el[n] != sup_ex[n]]
print("spins where pooled elementary != pooled exceptional:", diff_spins)
for n in diff_spins:
    print("  n=%d: elem-only %s ; exc-only %s"
          % (n, fmt(sup_el[n] - sup_ex[n]), fmt(sup_ex[n] - sup_el[n])))
print()

bad_q4 = [(p, on_q4.get(p)) for p in sorted(on_q4) if p >= 5 and on_q4[p] != p + 2]
print("q4 slot: odd primes p>=5 with onset != p+2:",
      bad_q4 if bad_q4 else "none (rule holds for all recruited p>=5)")
print("q4 slot: onsets of 2 and 3:", {p: on_q4.get(p) for p in (2, 3)})
print()

# exceptional support monotonicity & strict-increase spins
inc = []
prev = set()
nonmono = []
for n in spins:
    if sup_ex[n] - prev:
        inc.append((n, sorted(sup_ex[n] - prev)))
    if not sup_ex[n] >= prev:
        nonmono.append((n, sorted(prev - sup_ex[n])))
    prev = prev | sup_ex[n]
inc_spins = [n for n, _ in inc]
print("exceptional support strictly increases at spins:", inc_spins)
print("  with new primes:", inc)
print("increase spins that are PRIME:", [n for n in inc_spins if n in PRIME_SET])
print("increase spins that are COMPOSITE:", [n for n in inc_spins if n not in PRIME_SET])
print("prime spins in [5,NMAX] where support does NOT increase:",
      [n for n in spins if n >= 5 and n in PRIME_SET and n not in inc_spins])
NMAX = max(sup_ex) if sup_ex else 91
expected_inc = {5} | {p + 2 for p in PRIMES if p % 2 == 1 and p + 2 <= NMAX}
print("increase spins == {5} u {p+2 : p odd prime, p+2<=NMAX}:",
      set(inc_spins) == expected_inc)
print("last increase spin:", inc_spins[-1] if inc_spins else None,
      "; 91=7*13 composite:", 91 not in PRIME_SET)
print("count distinct primes exceptional@91:", len(sup_ex.get(91, set())))
print()

# =====================================================================
# Assertions (each failure recorded; script exits nonzero if any fail)
# =====================================================================
checks = []
def check(name, ok, detail=""):
    checks.append({"name": name, "pass": bool(ok), "detail": detail})
    print("[%s] %s%s" % ("PASS" if ok else "FAIL", name,
                         ("  -- " + detail) if detail else ""))
    return bool(ok)

# 1. no unclassified slot
check("no_unclassified_slot", not unclassified,
      "" if not unclassified else "unclassified=%s" % unclassified)

# 2. pooled elementary == pooled exceptional identity: all odd n>=9,
#    differing only at n in {1,3,5,7}
id_fail_ge9 = [n for n in spins if n >= 9 and sup_el[n] != sup_ex[n]]
check("identity_el_eq_ex_for_n_ge_9", not id_fail_ge9,
      "" if not id_fail_ge9 else "identity fails at n=%s" % id_fail_ge9)
check("identity_boundary_spins_are_1_3_5_7", set(diff_spins) == {1, 3, 5, 7},
      "diff spins = %s" % diff_spins)

# 3. q=4 onset rule
q4_rule_ok = (not bad_q4) and on_q4.get(3) == 11 and on_q4.get(2) == 33
check("q4_onset_rule_p_ge_5_at_p_plus_2", not bad_q4,
      "" if not bad_q4 else "violations=%s" % bad_q4)
check("q4_onset_prime3_at_n11", on_q4.get(3) == 11, "onset(3)=%s" % on_q4.get(3))
check("q4_onset_prime2_at_n33", on_q4.get(2) == 33, "onset(2)=%s" % on_q4.get(2))

# 4. exceptional support monotone non-decreasing
check("exceptional_support_monotone", not nonmono,
      "" if not nonmono else "non-monotone at %s" % nonmono)

# 5. increase-spin set matches {5} u {p+2 : p odd prime, p+2<=91}
check("increase_set_matches", set(inc_spins) == expected_inc,
      "" if set(inc_spins) == expected_inc
      else "got %s expected %s" % (sorted(inc_spins), sorted(expected_inc)))

# 6. q=4 slot recruits exactly the 24 primes <= 89 at n=91
n91_q4 = sup_q4.get(91, set())
check("q4_n91_is_24_primes_le_89", n91_q4 == all89 and len(n91_q4) == 24,
      "count=%d" % len(n91_q4))

# =====================================================================
# Machine-readable audit JSON
# =====================================================================
def sorted_list(s):
    return sorted(s)

audit = {
    "meta": {
        "anc_root": "anc (bundle-relative, resolved from this script)",
        "n_atoms_files": len(spins),
        "spins": spins,
        "total_coefficient_entries": entries,
        "n_closing_slots": len(closing),
        "n_exceptional_slots": len(exceptional),
        "q4_slot": str(Q4_SLOT),
        "q4_slot_meaning": "48 (-1)^k H_{k+n-1}",
    },
    "per_spin": {
        str(n): {
            "q4": sorted_list(sup_q4[n]),
            "elementary_pooled": sorted_list(sup_el[n]),
            "exceptional_pooled": sorted_list(sup_ex[n]),
            "law_primes_le_n_minus_2": sorted_list(p for p in PRIMES if p <= n - 2),
            "el_eq_ex": sup_el[n] == sup_ex[n],
        }
        for n in spins
    },
    "onsets": {
        "q4": {str(p): on_q4[p] for p in sorted(on_q4)},
        "elementary": {str(p): on_el[p] for p in sorted(on_el)},
        "exceptional": {str(p): on_ex[p] for p in sorted(on_ex)},
    },
    "q4_onset_rule": {
        "rule": "p>=5 onsets at n=p+2; prime 3 at n=11; prime 2 at n=33",
        "violations_p_ge_5": [[p, on_q4[p]] for p, _ in
                              [(p, on_q4[p]) for p in sorted(on_q4)
                               if p >= 5 and on_q4[p] != p + 2]],
        "prime3_onset": on_q4.get(3),
        "prime2_onset": on_q4.get(2),
        "holds": bool(q4_rule_ok),
    },
    "identity_el_eq_ex": {
        "holds_for_all_odd_n_ge_9": not id_fail_ge9,
        "failing_spins_ge_9": id_fail_ge9,
        "boundary_differ_spins": diff_spins,
        "boundary_matches_1_3_5_7": set(diff_spins) == {1, 3, 5, 7},
        "differences": {
            str(n): {
                "elem_only": sorted_list(sup_el[n] - sup_ex[n]),
                "exc_only": sorted_list(sup_ex[n] - sup_el[n]),
            } for n in diff_spins
        },
    },
    "increase_spins": {
        "spins": inc_spins,
        "new_primes": {str(n): ps for n, ps in inc},
        "expected_set": sorted(expected_inc),
        "matches": set(inc_spins) == expected_inc,
        "prime_spins": [n for n in inc_spins if n in PRIME_SET],
        "composite_spins": [n for n in inc_spins if n not in PRIME_SET],
        "monotone": not nonmono,
        "nonmonotone_detail": nonmono,
    },
    "n91": {
        "q4_primes": sorted_list(n91_q4),
        "q4_prime_count": len(n91_q4),
        "is_all_primes_le_89": n91_q4 == all89,
        "exceptional_prime_count": len(sup_ex.get(91, set())),
        "elementary_prime_count": len(sup_el.get(91, set())),
    },
    "checks": checks,
    "all_pass": all(c["pass"] for c in checks),
}

with open(OUT_JSON, "w") as fh:
    json.dump(audit, fh, indent=2, sort_keys=False)
print()
print("wrote", OUT_JSON)

failed = [c["name"] for c in checks if not c["pass"]]
if failed:
    print("AUDIT FAILED:", failed)
    sys.exit(1)
print("AUDIT PASSED: all %d checks green" % len(checks))
sys.exit(0)


==> anc/obstruction/primes_intermediate.json <==
{"primes_up_to_89": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53, 59, 61, 67, 71, 73, 79, 83, 89], "family_relations": {"BA_12_1_residual_eq_plus_K_BAcw2": true, "BA_02_1_residual_eq_minus_K_BAcw2": true}, "kernel_onsets": {"K_R1": 21, "K_R2": 21, "K_R3": 21, "K_BAcw3": 19, "K_BAcw2": 41}, "raw_objects": {"K_R1": {"spins": [3, 5, 7, 9, 11, 13, 15, 17, 19, 21, 23, 25, 27, 29, 31, 33, 35, 37, 39, 41, 43, 45, 47, 49, 51, 53, 55, 57, 59, 61, 63, 65, 67, 69, 71, 73, 75, 77, 79, 81, 83, 85, 87, 89, 91], "per_spin_primes": {"3": [], "5": [2, 3], "7": [2, 3, 5], "9": [2, 3, 5, 7], "11": [2, 3, 5, 7], "13": [2, 3, 5, 7, 11], "15": [2, 3, 5, 7, 11, 13], "17": [2, 3, 5, 7, 11, 13], "19": [2, 3, 5, 7, 11, 13, 17], "21": [2, 3, 5, 7, 11, 13, 17, 19], "23": [2, 3, 5, 7, 11, 13, 17, 19], "25": [2, 3, 5, 7, 11, 13, 17, 19, 23], "27": [2, 3, 5, 7, 11, 13, 17, 19, 23], "29": [2, 3, 5, 7, 11, 13, 17, 19, 23], "31": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29], "33": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31], "35": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31], "37": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31], "39": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37], "41": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37], "43": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41], "45": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43], "47": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43], "49": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47], "51": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47], "53": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47], "55": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53], "57": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53], "59": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53], "61": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53, 59], "63": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53, 59, 61], "65": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53, 59, 61], "67": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53, 59, 61], "69": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53, 59, 61, 67], "71": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53, 59, 61, 67], "73": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53, 59, 61, 67, 71], "75": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53, 59, 61, 67, 71, 73], "77": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53, 59, 61, 67, 71, 73], "79": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53, 59, 61, 67, 71, 73], "81": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53, 59, 61, 67, 71, 73, 79], "83": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53, 59, 61, 67, 71, 73, 79], "85": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53, 59, 61, 67, 71, 73, 79, 83], "87": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53, 59, 61, 67, 71, 73, 79, 83], "89": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53, 59, 61, 67, 71, 73, 79, 83], "91": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53, 59, 61, 67, 71, 73, 79, 83, 89]}, "first_appearance": {"2": 5, "3": 5, "5": 7, "7": 9, "11": 13, "13": 15, "17": 19, "19": 21, "23": 25, "29": 31, "31": 33, "37": 39, "41": 43, "43": 45, "47": 49, "53": 55, "59": 61, "61": 63, "67": 69, "71": 73, "73": 75, "79": 81, "83": 85, "89": 91}, "audit": {"rows": [{"n": 3, "maxprime": null, "n_primes": 0, "missing_le_n": [2, 3], "primes_gt_n": []}, {"n": 5, "maxprime": 3, "n_primes": 2, "missing_le_n": [5], "primes_gt_n": []}, {"n": 7, "maxprime": 5, "n_primes": 3, "missing_le_n": [7], "primes_gt_n": []}, {"n": 9, "maxprime": 7, "n_primes": 4, "missing_le_n": [], "primes_gt_n": []}, {"n": 11, "maxprime": 7, "n_primes": 4, "missing_le_n": [11], "primes_gt_n": []}, {"n": 13, "maxprime": 11, "n_primes": 5, "missing_le_n": [13], "primes_gt_n": []}, {"n": 15, "maxprime": 13, "n_primes": 6, "missing_le_n": [], "primes_gt_n": []}, {"n": 17, "maxprime": 13, "n_primes": 6, "missing_le_n": [17], "primes_gt_n": []}, {"n": 19, "maxprime": 17, "n_primes": 7, "missing_le_n": [19], "primes_gt_n": []}, {"n": 21, "maxprime": 19, "n_primes": 8, "missing_le_n": [], "primes_gt_n": []}, {"n": 23, "maxprime": 19, "n_primes": 8, "missing_le_n": [23], "primes_gt_n": []}, {"n": 25, "maxprime": 23, "n_primes": 9, "missing_le_n": [], "primes_gt_n": []}, {"n": 27, "maxprime": 23, "n_primes": 9, "missing_le_n": [], "primes_gt_n": []}, {"n": 29, "maxprime": 23, "n_primes": 9, "missing_le_n": [29], "primes_gt_n": []}, {"n": 31, "maxprime": 29, "n_primes": 10, "missing_le_n": [31], "primes_gt_n": []}, {"n": 33, "maxprime": 31, "n_primes": 11, "missing_le_n": [], "primes_gt_n": []}, {"n": 35, "maxprime": 31, "n_primes": 11, "missing_le_n": [], "primes_gt_n": []}, {"n": 37, "maxprime": 31, "n_primes": 11, "missing_le_n": [37], "primes_gt_n": []}, {"n": 39, "maxprime": 37, "n_primes": 12, "missing_le_n": [], "primes_gt_n": []}, {"n": 41, "maxprime": 37, "n_primes": 12, "missing_le_n": [41], "primes_gt_n": []}, {"n": 43, "maxprime": 41, "n_primes": 13, "missing_le_n": [43], "primes_gt_n": []}, {"n": 45, "maxprime": 43, "n_primes": 14, "missing_le_n": [], "primes_gt_n": []}, {"n": 47, "maxprime": 43, "n_primes": 14, "missing_le_n": [47], "primes_gt_n": []}, {"n": 49, "maxprime": 47, "n_primes": 15, "missing_le_n": [], "primes_gt_n": []}, {"n": 51, "maxprime": 47, "n_primes": 15, "missing_le_n": [], "primes_gt_n": []}, {"n": 53, "maxprime": 47, "n_primes": 15, "missing_le_n": [53], "primes_gt_n": []}, {"n": 55, "maxprime": 53, "n_primes": 16, "missing_le_n": [], "primes_gt_n": []}, {"n": 57, "maxprime": 53, "n_primes": 16, "missing_le_n": [], "primes_gt_n": []}, {"n": 59, "maxprime": 53, "n_primes": 16, "missing_le_n": [59], "primes_gt_n": []}, {"n": 61, "maxprime": 59, "n_primes": 17, "missing_le_n": [61], "primes_gt_n": []}, {"n": 63, "maxprime": 61, "n_primes": 18, "missing_le_n": [], "primes_gt_n": []}, {"n": 65, "maxprime": 61, "n_primes": 18, "missing_le_n": [], "primes_gt_n": []}, {"n": 67, "maxprime": 61, "n_primes": 18, "missing_le_n": [67], "primes_gt_n": []}, {"n": 69, "maxprime": 67, "n_primes": 19, "missing_le_n": [], "primes_gt_n": []}, {"n": 71, "maxprime": 67, "n_primes": 19, "missing_le_n": [71], "primes_gt_n": []}, {"n": 73, "maxprime": 71, "n_primes": 20, "missing_le_n": [73], "primes_gt_n": []}, {"n": 75, "maxprime": 73, "n_primes": 21, "missing_le_n": [], "primes_gt_n": []}, {"n": 77, "maxprime": 73, "n_primes": 21, "missing_le_n": [], "primes_gt_n": []}, {"n": 79, "maxprime": 73, "n_primes": 21, "missing_le_n": [79], "primes_gt_n": []}, {"n": 81, "maxprime": 79, "n_primes": 22, "missing_le_n": [], "primes_gt_n": []}, {"n": 83, "maxprime": 79, "n_primes": 22, "missing_le_n": [83], "primes_gt_n": []}, {"n": 85, "maxprime": 83, "n_primes": 23, "missing_le_n": [], "primes_gt_n": []}, {"n": 87, "maxprime": 83, "n_primes": 23, "missing_le_n": [], "primes_gt_n": []}, {"n": 89, "maxprime": 83, "n_primes": 23, "missing_le_n": [89], "primes_gt_n": []}, {"n": 91, "maxprime": 89, "n_primes": 24, "missing_le_n": [], "primes_gt_n": []}], "first_app_offset_nfirst_minus_p": {"2": 3, "3": 2, "5": 2, "7": 2, "11": 2, "13": 2, "17": 2, "19": 2, "23": 2, "29": 2, "31": 2, "37": 2, "41": 2, "43": 2, "47": 2, "53": 2, "59": 2, "61": 2, "67": 2, "71": 2, "73": 2, "79": 2, "83": 2, "89": 2}, "first_appearance": {"2": 5, "3": 5, "5": 7, "7": 9, "11": 13, "13": 15, "17": 19, "19": 21, "23": 25, "29": 31, "31": 33, "37": 39, "41": 43, "43": 45, "47": 49, "53": 55, "59": 61, "61": 63, "67": 69, "71": 73, "73": 75, "79": 81, "83": 85, "89": 91}}}, "K_R2": {"spins": [3, 5, 7, 9, 11, 13, 15, 17, 19, 21, 23, 25, 27, 29, 31, 33, 35, 37, 39, 41, 43, 45, 47, 49, 51, 53, 55, 57, 59, 61, 63, 65, 67, 69, 71, 73, 75, 77, 79, 81, 83, 85, 87, 89, 91], "per_spin_primes": {"3": [], "5": [3], "7": [3, 5], "9": [2, 3, 5, 7], "11": [2, 3, 5, 7], "13": [2, 3, 5, 7, 11], "15": [2, 3, 5, 7, 11, 13], "17": [2, 3, 5, 7, 11, 13], "19": [2, 3, 5, 7, 11, 13, 17], "21": [2, 3, 5, 7, 11, 13, 17, 19], "23": [2, 3, 5, 7, 11, 13, 17, 19], "25": [2, 3, 5, 7, 11, 13, 17, 19, 23], "27": [2, 3, 5, 7, 11, 13, 17, 19, 23], "29": [2, 3, 5, 7, 11, 13, 17, 19, 23], "31": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29], "33": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31], "35": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31], "37": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31], "39": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37], "41": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37], "43": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41], "45": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43], "47": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43], "49": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47], "51": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47], "53": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47], "55": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53], "57": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53], "59": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53], "61": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53, 59], "63": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53, 59, 61], "65": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53, 59, 61], "67": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53, 59, 61], "69": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53, 59, 61, 67], "71": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53, 59, 61, 67], "73": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53, 59, 61, 67, 71], "75": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53, 59, 61, 67, 71, 73], "77": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53, 59, 61, 67, 71, 73], "79": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53, 59, 61, 67, 71, 73], "81": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53, 59, 61, 67, 71, 73, 79], "83": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53, 59, 61, 67, 71, 73, 79], "85": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53, 59, 61, 67, 71, 73, 79, 83], "87": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53, 59, 61, 67, 71, 73, 79, 83], "89": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53, 59, 61, 67, 71, 73, 79, 83], "91": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53, 59, 61, 67, 71, 73, 79, 83, 89]}, "first_appearance": {"2": 9, "3": 5, "5": 7, "7": 9, "11": 13, "13": 15, "17": 19, "19": 21, "23": 25, "29": 31, "31": 33, "37": 39, "41": 43, "43": 45, "47": 49, "53": 55, "59": 61, "61": 63, "67": 69, "71": 73, "73": 75, "79": 81, "83": 85, "89": 91}, "audit": {"rows": [{"n": 3, "maxprime": null, "n_primes": 0, "missing_le_n": [2, 3], "primes_gt_n": []}, {"n": 5, "maxprime": 3, "n_primes": 1, "missing_le_n": [2, 5], "primes_gt_n": []}, {"n": 7, "maxprime": 5, "n_primes": 2, "missing_le_n": [2, 7], "primes_gt_n": []}, {"n": 9, "maxprime": 7, "n_primes": 4, "missing_le_n": [], "primes_gt_n": []}, {"n": 11, "maxprime": 7, "n_primes": 4, "missing_le_n": [11], "primes_gt_n": []}, {"n": 13, "maxprime": 11, "n_primes": 5, "missing_le_n": [13], "primes_gt_n": []}, {"n": 15, "maxprime": 13, "n_primes": 6, "missing_le_n": [], "primes_gt_n": []}, {"n": 17, "maxprime": 13, "n_primes": 6, "missing_le_n": [17], "primes_gt_n": []}, {"n": 19, "maxprime": 17, "n_primes": 7, "missing_le_n": [19], "primes_gt_n": []}, {"n": 21, "maxprime": 19, "n_primes": 8, "missing_le_n": [], "primes_gt_n": []}, {"n": 23, "maxprime": 19, "n_primes": 8, "missing_le_n": [23], "primes_gt_n": []}, {"n": 25, "maxprime": 23, "n_primes": 9, "missing_le_n": [], "primes_gt_n": []}, {"n": 27, "maxprime": 23, "n_primes": 9, "missing_le_n": [], "primes_gt_n": []}, {"n": 29, "maxprime": 23, "n_primes": 9, "missing_le_n": [29], "primes_gt_n": []}, {"n": 31, "maxprime": 29, "n_primes": 10, "missing_le_n": [31], "primes_gt_n": []}, {"n": 33, "maxprime": 31, "n_primes": 11, "missing_le_n": [], "primes_gt_n": []}, {"n": 35, "maxprime": 31, "n_primes": 11, "missing_le_n": [], "primes_gt_n": []}, {"n": 37, "maxprime": 31, "n_primes": 11, "missing_le_n": [37], "primes_gt_n": []}, {"n": 39, "maxprime": 37, "n_primes": 12, "missing_le_n": [], "primes_gt_n": []}, {"n": 41, "maxprime": 37, "n_primes": 12, "missing_le_n": [41], "primes_gt_n": []}, {"n": 43, "maxprime": 41, "n_primes": 13, "missing_le_n": [43], "primes_gt_n": []}, {"n": 45, "maxprime": 43, "n_primes": 14, "missing_le_n": [], "primes_gt_n": []}, {"n": 47, "maxprime": 43, "n_primes": 14, "missing_le_n": [47], "primes_gt_n": []}, {"n": 49, "maxprime": 47, "n_primes": 15, "missing_le_n": [], "primes_gt_n": []}, {"n": 51, "maxprime": 47, "n_primes": 15, "missing_le_n": [], "primes_gt_n": []}, {"n": 53, "maxprime": 47, "n_primes": 15, "missing_le_n": [53], "primes_gt_n": []}, {"n": 55, "maxprime": 53, "n_primes": 16, "missing_le_n": [], "primes_gt_n": []}, {"n": 57, "maxprime": 53, "n_primes": 16, "missing_le_n": [], "primes_gt_n": []}, {"n": 59, "maxprime": 53, "n_primes": 16, "missing_le_n": [59], "primes_gt_n": []}, {"n": 61, "maxprime": 59, "n_primes": 17, "missing_le_n": [61], "primes_gt_n": []}, {"n": 63, "maxprime": 61, "n_primes": 18, "missing_le_n": [], "primes_gt_n": []}, {"n": 65, "maxprime": 61, "n_primes": 18, "missing_le_n": [], "primes_gt_n": []}, {"n": 67, "maxprime": 61, "n_primes": 18, "missing_le_n": [67], "primes_gt_n": []}, {"n": 69, "maxprime": 67, "n_primes": 19, "missing_le_n": [], "primes_gt_n": []}, {"n": 71, "maxprime": 67, "n_primes": 19, "missing_le_n": [71], "primes_gt_n": []}, {"n": 73, "maxprime": 71, "n_primes": 20, "missing_le_n": [73], "primes_gt_n": []}, {"n": 75, "maxprime": 73, "n_primes": 21, "missing_le_n": [], "primes_gt_n": []}, {"n": 77, "maxprime": 73, "n_primes": 21, "missing_le_n": [], "primes_gt_n": []}, {"n": 79, "maxprime": 73, "n_primes": 21, "missing_le_n": [79], "primes_gt_n": []}, {"n": 81, "maxprime": 79, "n_primes": 22, "missing_le_n": [], "primes_gt_n": []}, {"n": 83, "maxprime": 79, "n_primes": 22, "missing_le_n": [83], "primes_gt_n": []}, {"n": 85, "maxprime": 83, "n_primes": 23, "missing_le_n": [], "primes_gt_n": []}, {"n": 87, "maxprime": 83, "n_primes": 23, "missing_le_n": [], "primes_gt_n": []}, {"n": 89, "maxprime": 83, "n_primes": 23, "missing_le_n": [89], "primes_gt_n": []}, {"n": 91, "maxprime": 89, "n_primes": 24, "missing_le_n": [], "primes_gt_n": []}], "first_app_offset_nfirst_minus_p": {"3": 2, "5": 2, "2": 7, "7": 2, "11": 2, "13": 2, "17": 2, "19": 2, "23": 2, "29": 2, "31": 2, "37": 2, "41": 2, "43": 2, "47": 2, "53": 2, "59": 2, "61": 2, "67": 2, "71": 2, "73": 2, "79": 2, "83": 2, "89": 2}, "first_appearance": {"3": 5, "5": 7, "2": 9, "7": 9, "11": 13, "13": 15, "17": 19, "19": 21, "23": 25, "29": 31, "31": 33, "37": 39, "41": 43, "43": 45, "47": 49, "53": 55, "59": 61, "61": 63, "67": 69, "71": 73, "73": 75, "79": 81, "83": 85, "89": 91}}}, "K_R3": {"spins": [3, 5, 7, 9, 11, 13, 15, 17, 19, 21, 23, 25, 27, 29, 31, 33, 35, 37, 39, 41, 43, 45, 47, 49, 51, 53, 55, 57, 59, 61, 63, 65, 67, 69, 71, 73, 75, 77, 79, 81, 83, 85, 87, 89, 91], "per_spin_primes": {"3": [], "5": [3], "7": [3, 5], "9": [2, 3, 5, 7], "11": [2, 3, 5, 7], "13": [2, 3, 5, 7, 11], "15": [2, 3, 5, 7, 11, 13], "17": [2, 3, 5, 7, 11, 13], "19": [2, 3, 5, 7, 11, 13, 17], "21": [2, 3, 5, 7, 11, 13, 17, 19], "23": [2, 3, 5, 7, 11, 13, 17, 19], "25": [2, 3, 5, 7, 11, 13, 17, 19, 23], "27": [2, 3, 5, 7, 11, 13, 17, 19, 23], "29": [2, 3, 5, 7, 11, 13, 17, 19, 23], "31": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29], "33": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31], "35": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31], "37": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31], "39": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37], "41": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37], "43": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41], "45": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43], "47": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43], "49": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47], "51": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47], "53": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47], "55": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53], "57": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53], "59": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53], "61": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53, 59], "63": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53, 59, 61], "65": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53, 59, 61], "67": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53, 59, 61], "69": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53, 59, 61, 67], "71": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53, 59, 61, 67], "73": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53, 59, 61, 67, 71], "75": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53, 59, 61, 67, 71, 73], "77": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53, 59, 61, 67, 71, 73], "79": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53, 59, 61, 67, 71, 73], "81": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53, 59, 61, 67, 71, 73, 79], "83": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53, 59, 61, 67, 71, 73, 79], "85": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53, 59, 61, 67, 71, 73, 79, 83], "87": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53, 59, 61, 67, 71, 73, 79, 83], "89": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53, 59, 61, 67, 71, 73, 79, 83], "91": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53, 59, 61, 67, 71, 73, 79, 83, 89]}, "first_appearance": {"2": 9, "3": 5, "5": 7, "7": 9, "11": 13, "13": 15, "17": 19, "19": 21, "23": 25, "29": 31, "31": 33, "37": 39, "41": 43, "43": 45, "47": 49, "53": 55, "59": 61, "61": 63, "67": 69, "71": 73, "73": 75, "79": 81, "83": 85, "89": 91}, "audit": {"rows": [{"n": 3, "maxprime": null, "n_primes": 0, "missing_le_n": [2, 3], "primes_gt_n": []}, {"n": 5, "maxprime": 3, "n_primes": 1, "missing_le_n": [2, 5], "primes_gt_n": []}, {"n": 7, "maxprime": 5, "n_primes": 2, "missing_le_n": [2, 7], "primes_gt_n": []}, {"n": 9, "maxprime": 7, "n_primes": 4, "missing_le_n": [], "primes_gt_n": []}, {"n": 11, "maxprime": 7, "n_primes": 4, "missing_le_n": [11], "primes_gt_n": []}, {"n": 13, "maxprime": 11, "n_primes": 5, "missing_le_n": [13], "primes_gt_n": []}, {"n": 15, "maxprime": 13, "n_primes": 6, "missing_le_n": [], "primes_gt_n": []}, {"n": 17, "maxprime": 13, "n_primes": 6, "missing_le_n": [17], "primes_gt_n": []}, {"n": 19, "maxprime": 17, "n_primes": 7, "missing_le_n": [19], "primes_gt_n": []}, {"n": 21, "maxprime": 19, "n_primes": 8, "missing_le_n": [], "primes_gt_n": []}, {"n": 23, "maxprime": 19, "n_primes": 8, "missing_le_n": [23], "primes_gt_n": []}, {"n": 25, "maxprime": 23, "n_primes": 9, "missing_le_n": [], "primes_gt_n": []}, {"n": 27, "maxprime": 23, "n_primes": 9, "missing_le_n": [], "primes_gt_n": []}, {"n": 29, "maxprime": 23, "n_primes": 9, "missing_le_n": [29], "primes_gt_n": []}, {"n": 31, "maxprime": 29, "n_primes": 10, "missing_le_n": [31], "primes_gt_n": []}, {"n": 33, "maxprime": 31, "n_primes": 11, "missing_le_n": [], "primes_gt_n": []}, {"n": 35, "maxprime": 31, "n_primes": 11, "missing_le_n": [], "primes_gt_n": []}, {"n": 37, "maxprime": 31, "n_primes": 11, "missing_le_n": [37], "primes_gt_n": []}, {"n": 39, "maxprime": 37, "n_primes": 12, "missing_le_n": [], "primes_gt_n": []}, {"n": 41, "maxprime": 37, "n_primes": 12, "missing_le_n": [41], "primes_gt_n": []}, {"n": 43, "maxprime": 41, "n_primes": 13, "missing_le_n": [43], "primes_gt_n": []}, {"n": 45, "maxprime": 43, "n_primes": 14, "missing_le_n": [], "primes_gt_n": []}, {"n": 47, "maxprime": 43, "n_primes": 14, "missing_le_n": [47], "primes_gt_n": []}, {"n": 49, "maxprime": 47, "n_primes": 15, "missing_le_n": [], "primes_gt_n": []}, {"n": 51, "maxprime": 47, "n_primes": 15, "missing_le_n": [], "primes_gt_n": []}, {"n": 53, "maxprime": 47, "n_primes": 15, "missing_le_n": [53], "primes_gt_n": []}, {"n": 55, "maxprime": 53, "n_primes": 16, "missing_le_n": [], "primes_gt_n": []}, {"n": 57, "maxprime": 53, "n_primes": 16, "missing_le_n": [], "primes_gt_n": []}, {"n": 59, "maxprime": 53, "n_primes": 16, "missing_le_n": [59], "primes_gt_n": []}, {"n": 61, "maxprime": 59, "n_primes": 17, "missing_le_n": [61], "primes_gt_n": []}, {"n": 63, "maxprime": 61, "n_primes": 18, "missing_le_n": [], "primes_gt_n": []}, {"n": 65, "maxprime": 61, "n_primes": 18, "missing_le_n": [], "primes_gt_n": []}, {"n": 67, "maxprime": 61, "n_primes": 18, "missing_le_n": [67], "primes_gt_n": []}, {"n": 69, "maxprime": 67, "n_primes": 19, "missing_le_n": [], "primes_gt_n": []}, {"n": 71, "maxprime": 67, "n_primes": 19, "missing_le_n": [71], "primes_gt_n": []}, {"n": 73, "maxprime": 71, "n_primes": 20, "missing_le_n": [73], "primes_gt_n": []}, {"n": 75, "maxprime": 73, "n_primes": 21, "missing_le_n": [], "primes_gt_n": []}, {"n": 77, "maxprime": 73, "n_primes": 21, "missing_le_n": [], "primes_gt_n": []}, {"n": 79, "maxprime": 73, "n_primes": 21, "missing_le_n": [79], "primes_gt_n": []}, {"n": 81, "maxprime": 79, "n_primes": 22, "missing_le_n": [], "primes_gt_n": []}, {"n": 83, "maxprime": 79, "n_primes": 22, "missing_le_n": [83], "primes_gt_n": []}, {"n": 85, "maxprime": 83, "n_primes": 23, "missing_le_n": [], "primes_gt_n": []}, {"n": 87, "maxprime": 83, "n_primes": 23, "missing_le_n": [], "primes_gt_n": []}, {"n": 89, "maxprime": 83, "n_primes": 23, "missing_le_n": [89], "primes_gt_n": []}, {"n": 91, "maxprime": 89, "n_primes": 24, "missing_le_n": [], "primes_gt_n": []}], "first_app_offset_nfirst_minus_p": {"3": 2, "5": 2, "2": 7, "7": 2, "11": 2, "13": 2, "17": 2, "19": 2, "23": 2, "29": 2, "31": 2, "37": 2, "41": 2, "43": 2, "47": 2, "53": 2, "59": 2, "61": 2, "67": 2, "71": 2, "73": 2, "79": 2, "83": 2, "89": 2}, "first_appearance": {"3": 5, "5": 7, "2": 9, "7": 9, "11": 13, "13": 15, "17": 19, "19": 21, "23": 25, "29": 31, "31": 33, "37": 39, "41": 43, "43": 45, "47": 49, "53": 55, "59": 61, "61": 63, "67": 69, "71": 73, "73": 75, "79": 81, "83": 85, "89": 91}}}, "BA_01_1": {"spins": [3, 5, 7, 9, 11, 13, 15, 17, 19, 21, 23, 25, 27, 29, 31, 33, 35, 37, 39, 41, 43, 45, 47, 49, 51, 53, 55, 57, 59, 61, 63, 65, 67, 69, 71, 73, 75, 77, 79, 81, 83, 85, 87, 89, 91], "per_spin_primes": {"3": [], "5": [3], "7": [3, 5], "9": [3, 5, 7], "11": [3, 5, 7], "13": [2, 3, 5, 7, 11], "15": [2, 3, 5, 7, 11, 13], "17": [2, 3, 5, 7, 11, 13], "19": [2, 3, 5, 7, 11, 13, 17], "21": [2, 3, 5, 7, 11, 13, 17, 19], "23": [2, 3, 5, 7, 11, 13, 17, 19], "25": [2, 3, 5, 7, 11, 13, 17, 19, 23], "27": [2, 3, 5, 7, 11, 13, 17, 19, 23], "29": [2, 3, 5, 7, 11, 13, 17, 19, 23], "31": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29], "33": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31], "35": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31], "37": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31], "39": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37], "41": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37], "43": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41], "45": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43], "47": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43], "49": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47], "51": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47], "53": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47], "55": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53], "57": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53], "59": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53], "61": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53, 59], "63": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53, 59, 61], "65": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53, 59, 61], "67": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53, 59, 61], "69": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53, 59, 61, 67], "71": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53, 59, 61, 67], "73": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53, 59, 61, 67, 71], "75": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53, 59, 61, 67, 71, 73], "77": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53, 59, 61, 67, 71, 73], "79": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53, 59, 61, 67, 71, 73], "81": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53, 59, 61, 67, 71, 73, 79], "83": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53, 59, 61, 67, 71, 73, 79], "85": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53, 59, 61, 67, 71, 73, 79, 83], "87": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53, 59, 61, 67, 71, 73, 79, 83], "89": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53, 59, 61, 67, 71, 73, 79, 83], "91": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53, 59, 61, 67, 71, 73, 79, 83, 89]}, "first_appearance": {"2": 13, "3": 5, "5": 7, "7": 9, "11": 13, "13": 15, "17": 19, "19": 21, "23": 25, "29": 31, "31": 33, "37": 39, "41": 43, "43": 45, "47": 49, "53": 55, "59": 61, "61": 63, "67": 69, "71": 73, "73": 75, "79": 81, "83": 85, "89": 91}, "audit": {"rows": [{"n": 3, "maxprime": null, "n_primes": 0, "missing_le_n": [2, 3], "primes_gt_n": []}, {"n": 5, "maxprime": 3, "n_primes": 1, "missing_le_n": [2, 5], "primes_gt_n": []}, {"n": 7, "maxprime": 5, "n_primes": 2, "missing_le_n": [2, 7], "primes_gt_n": []}, {"n": 9, "maxprime": 7, "n_primes": 3, "missing_le_n": [2], "primes_gt_n": []}, {"n": 11, "maxprime": 7, "n_primes": 3, "missing_le_n": [2, 11], "primes_gt_n": []}, {"n": 13, "maxprime": 11, "n_primes": 5, "missing_le_n": [13], "primes_gt_n": []}, {"n": 15, "maxprime": 13, "n_primes": 6, "missing_le_n": [], "primes_gt_n": []}, {"n": 17, "maxprime": 13, "n_primes": 6, "missing_le_n": [17], "primes_gt_n": []}, {"n": 19, "maxprime": 17, "n_primes": 7, "missing_le_n": [19], "primes_gt_n": []}, {"n": 21, "maxprime": 19, "n_primes": 8, "missing_le_n": [], "primes_gt_n": []}, {"n": 23, "maxprime": 19, "n_primes": 8, "missing_le_n": [23], "primes_gt_n": []}, {"n": 25, "maxprime": 23, "n_primes": 9, "missing_le_n": [], "primes_gt_n": []}, {"n": 27, "maxprime": 23, "n_primes": 9, "missing_le_n": [], "primes_gt_n": []}, {"n": 29, "maxprime": 23, "n_primes": 9, "missing_le_n": [29], "primes_gt_n": []}, {"n": 31, "maxprime": 29, "n_primes": 10, "missing_le_n": [31], "primes_gt_n": []}, {"n": 33, "maxprime": 31, "n_primes": 11, "missing_le_n": [], "primes_gt_n": []}, {"n": 35, "maxprime": 31, "n_primes": 11, "missing_le_n": [], "primes_gt_n": []}, {"n": 37, "maxprime": 31, "n_primes": 11, "missing_le_n": [37], "primes_gt_n": []}, {"n": 39, "maxprime": 37, "n_primes": 12, "missing_le_n": [], "primes_gt_n": []}, {"n": 41, "maxprime": 37, "n_primes": 12, "missing_le_n": [41], "primes_gt_n": []}, {"n": 43, "maxprime": 41, "n_primes": 13, "missing_le_n": [43], "primes_gt_n": []}, {"n": 45, "maxprime": 43, "n_primes": 14, "missing_le_n": [], "primes_gt_n": []}, {"n": 47, "maxprime": 43, "n_primes": 14, "missing_le_n": [47], "primes_gt_n": []}, {"n": 49, "maxprime": 47, "n_primes": 15, "missing_le_n": [], "primes_gt_n": []}, {"n": 51, "maxprime": 47, "n_primes": 15, "missing_le_n": [], "primes_gt_n": []}, {"n": 53, "maxprime": 47, "n_primes": 15, "missing_le_n": [53], "primes_gt_n": []}, {"n": 55, "maxprime": 53, "n_primes": 16, "missing_le_n": [], "primes_gt_n": []}, {"n": 57, "maxprime": 53, "n_primes": 16, "missing_le_n": [], "primes_gt_n": []}, {"n": 59, "maxprime": 53, "n_primes": 16, "missing_le_n": [59], "primes_gt_n": []}, {"n": 61, "maxprime": 59, "n_primes": 17, "missing_le_n": [61], "primes_gt_n": []}, {"n": 63, "maxprime": 61, "n_primes": 18, "missing_le_n": [], "primes_gt_n": []}, {"n": 65, "maxprime": 61, "n_primes": 18, "missing_le_n": [], "primes_gt_n": []}, {"n": 67, "maxprime": 61, "n_primes": 18, "missing_le_n": [67], "primes_gt_n": []}, {"n": 69, "maxprime": 67, "n_primes": 19, "missing_le_n": [], "primes_gt_n": []}, {"n": 71, "maxprime": 67, "n_primes": 19, "missing_le_n": [71], "primes_gt_n": []}, {"n": 73, "maxprime": 71, "n_primes": 20, "missing_le_n": [73], "primes_gt_n": []}, {"n": 75, "maxprime": 73, "n_primes": 21, "missing_le_n": [], "primes_gt_n": []}, {"n": 77, "maxprime": 73, "n_primes": 21, "missing_le_n": [], "primes_gt_n": []}, {"n": 79, "maxprime": 73, "n_primes": 21, "missing_le_n": [79], "primes_gt_n": []}, {"n": 81, "maxprime": 79, "n_primes": 22, "missing_le_n": [], "primes_gt_n": []}, {"n": 83, "maxprime": 79, "n_primes": 22, "missing_le_n": [83], "primes_gt_n": []}, {"n": 85, "maxprime": 83, "n_primes": 23, "missing_le_n": [], "primes_gt_n": []}, {"n": 87, "maxprime": 83, "n_primes": 23, "missing_le_n": [], "primes_gt_n": []}, {"n": 89, "maxprime": 83, "n_primes": 23, "missing_le_n": [89], "primes_gt_n": []}, {"n": 91, "maxprime": 89, "n_primes": 24, "missing_le_n": [], "primes_gt_n": []}], "first_app_offset_nfirst_minus_p": {"3": 2, "5": 2, "7": 2, "2": 11, "11": 2, "13": 2, "17": 2, "19": 2, "23": 2, "29": 2, "31": 2, "37": 2, "41": 2, "43": 2, "47": 2, "53": 2, "59": 2, "61": 2, "67": 2, "71": 2, "73": 2, "79": 2, "83": 2, "89": 2}, "first_appearance": {"3": 5, "5": 7, "7": 9, "2": 13, "11": 13, "13": 15, "17": 19, "19": 21, "23": 25, "29": 31, "31": 33, "37": 39, "41": 43, "43": 45, "47": 49, "53": 55, "59": 61, "61": 63, "67": 69, "71": 73, "73": 75, "79": 81, "83": 85, "89": 91}}}, "BA_11_2": {"spins": [3, 5, 7, 9, 11, 13, 15, 17, 19, 21, 23, 25, 27, 29, 31, 33, 35, 37, 39, 41, 43, 45, 47, 49, 51, 53, 55, 57, 59, 61, 63, 65, 67, 69, 71, 73, 75, 77, 79, 81, 83, 85, 87, 89, 91], "per_spin_primes": {"3": [], "5": [3], "7": [3, 5], "9": [3, 5, 7], "11": [3, 5, 7], "13": [3, 5, 7, 11], "15": [3, 5, 7, 11, 13], "17": [2, 3, 5, 7, 11, 13], "19": [2, 3, 5, 7, 11, 13, 17], "21": [2, 3, 5, 7, 11, 13, 17, 19], "23": [2, 3, 5, 7, 11, 13, 17, 19], "25": [2, 3, 5, 7, 11, 13, 17, 19, 23], "27": [2, 3, 5, 7, 11, 13, 17, 19, 23], "29": [2, 3, 5, 7, 11, 13, 17, 19, 23], "31": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29], "33": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31], "35": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31], "37": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31], "39": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37], "41": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37], "43": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41], "45": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43], "47": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43], "49": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47], "51": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47], "53": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47], "55": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53], "57": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53], "59": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53], "61": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53, 59], "63": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53, 59, 61], "65": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53, 59, 61], "67": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53, 59, 61], "69": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53, 59, 61, 67], "71": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53, 59, 61, 67], "73": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53, 59, 61, 67, 71], "75": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53, 59, 61, 67, 71, 73], "77": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53, 59, 61, 67, 71, 73], "79": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53, 59, 61, 67, 71, 73], "81": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53, 59, 61, 67, 71, 73, 79], "83": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53, 59, 61, 67, 71, 73, 79], "85": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53, 59, 61, 67, 71, 73, 79, 83], "87": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53, 59, 61, 67, 71, 73, 79, 83], "89": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53, 59, 61, 67, 71, 73, 79, 83], "91": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53, 59, 61, 67, 71, 73, 79, 83, 89]}, "first_appearance": {"2": 17, "3": 5, "5": 7, "7": 9, "11": 13, "13": 15, "17": 19, "19": 21, "23": 25, "29": 31, "31": 33, "37": 39, "41": 43, "43": 45, "47": 49, "53": 55, "59": 61, "61": 63, "67": 69, "71": 73, "73": 75, "79": 81, "83": 85, "89": 91}, "audit": {"rows": [{"n": 3, "maxprime": null, "n_primes": 0, "missing_le_n": [2, 3], "primes_gt_n": []}, {"n": 5, "maxprime": 3, "n_primes": 1, "missing_le_n": [2, 5], "primes_gt_n": []}, {"n": 7, "maxprime": 5, "n_primes": 2, "missing_le_n": [2, 7], "primes_gt_n": []}, {"n": 9, "maxprime": 7, "n_primes": 3, "missing_le_n": [2], "primes_gt_n": []}, {"n": 11, "maxprime": 7, "n_primes": 3, "missing_le_n": [2, 11], "primes_gt_n": []}, {"n": 13, "maxprime": 11, "n_primes": 4, "missing_le_n": [2, 13], "primes_gt_n": []}, {"n": 15, "maxprime": 13, "n_primes": 5, "missing_le_n": [2], "primes_gt_n": []}, {"n": 17, "maxprime": 13, "n_primes": 6, "missing_le_n": [17], "primes_gt_n": []}, {"n": 19, "maxprime": 17, "n_primes": 7, "missing_le_n": [19], "primes_gt_n": []}, {"n": 21, "maxprime": 19, "n_primes": 8, "missing_le_n": [], "primes_gt_n": []}, {"n": 23, "maxprime": 19, "n_primes": 8, "missing_le_n": [23], "primes_gt_n": []}, {"n": 25, "maxprime": 23, "n_primes": 9, "missing_le_n": [], "primes_gt_n": []}, {"n": 27, "maxprime": 23, "n_primes": 9, "missing_le_n": [], "primes_gt_n": []}, {"n": 29, "maxprime": 23, "n_primes": 9, "missing_le_n": [29], "primes_gt_n": []}, {"n": 31, "maxprime": 29, "n_primes": 10, "missing_le_n": [31], "primes_gt_n": []}, {"n": 33, "maxprime": 31, "n_primes": 11, "missing_le_n": [], "primes_gt_n": []}, {"n": 35, "maxprime": 31, "n_primes": 11, "missing_le_n": [], "primes_gt_n": []}, {"n": 37, "maxprime": 31, "n_primes": 11, "missing_le_n": [37], "primes_gt_n": []}, {"n": 39, "maxprime": 37, "n_primes": 12, "missing_le_n": [], "primes_gt_n": []}, {"n": 41, "maxprime": 37, "n_primes": 12, "missing_le_n": [41], "primes_gt_n": []}, {"n": 43, "maxprime": 41, "n_primes": 13, "missing_le_n": [43], "primes_gt_n": []}, {"n": 45, "maxprime": 43, "n_primes": 14, "missing_le_n": [], "primes_gt_n": []}, {"n": 47, "maxprime": 43, "n_primes": 14, "missing_le_n": [47], "primes_gt_n": []}, {"n": 49, "maxprime": 47, "n_primes": 15, "missing_le_n": [], "primes_gt_n": []}, {"n": 51, "maxprime": 47, "n_primes": 15, "missing_le_n": [], "primes_gt_n": []}, {"n": 53, "maxprime": 47, "n_primes": 15, "missing_le_n": [53], "primes_gt_n": []}, {"n": 55, "maxprime": 53, "n_primes": 16, "missing_le_n": [], "primes_gt_n": []}, {"n": 57, "maxprime": 53, "n_primes": 16, "missing_le_n": [], "primes_gt_n": []}, {"n": 59, "maxprime": 53, "n_primes": 16, "missing_le_n": [59], "primes_gt_n": []}, {"n": 61, "maxprime": 59, "n_primes": 17, "missing_le_n": [61], "primes_gt_n": []}, {"n": 63, "maxprime": 61, "n_primes": 18, "missing_le_n": [], "primes_gt_n": []}, {"n": 65, "maxprime": 61, "n_primes": 18, "missing_le_n": [], "primes_gt_n": []}, {"n": 67, "maxprime": 61, "n_primes": 18, "missing_le_n": [67], "primes_gt_n": []}, {"n": 69, "maxprime": 67, "n_primes": 19, "missing_le_n": [], "primes_gt_n": []}, {"n": 71, "maxprime": 67, "n_primes": 19, "missing_le_n": [71], "primes_gt_n": []}, {"n": 73, "maxprime": 71, "n_primes": 20, "missing_le_n": [73], "primes_gt_n": []}, {"n": 75, "maxprime": 73, "n_primes": 21, "missing_le_n": [], "primes_gt_n": []}, {"n": 77, "maxprime": 73, "n_primes": 21, "missing_le_n": [], "primes_gt_n": []}, {"n": 79, "maxprime": 73, "n_primes": 21, "missing_le_n": [79], "primes_gt_n": []}, {"n": 81, "maxprime": 79, "n_primes": 22, "missing_le_n": [], "primes_gt_n": []}, {"n": 83, "maxprime": 79, "n_primes": 22, "missing_le_n": [83], "primes_gt_n": []}, {"n": 85, "maxprime": 83, "n_primes": 23, "missing_le_n": [], "primes_gt_n": []}, {"n": 87, "maxprime": 83, "n_primes": 23, "missing_le_n": [], "primes_gt_n": []}, {"n": 89, "maxprime": 83, "n_primes": 23, "missing_le_n": [89], "primes_gt_n": []}, {"n": 91, "maxprime": 89, "n_primes": 24, "missing_le_n": [], "primes_gt_n": []}], "first_app_offset_nfirst_minus_p": {"3": 2, "5": 2, "7": 2, "11": 2, "13": 2, "2": 15, "17": 2, "19": 2, "23": 2, "29": 2, "31": 2, "37": 2, "41": 2, "43": 2, "47": 2, "53": 2, "59": 2, "61": 2, "67": 2, "71": 2, "73": 2, "79": 2, "83": 2, "89": 2}, "first_appearance": {"3": 5, "5": 7, "7": 9, "11": 13, "13": 15, "2": 17, "17": 19, "19": 21, "23": 25, "29": 31, "31": 33, "37": 39, "41": 43, "43": 45, "47": 49, "53": 55, "59": 61, "61": 63, "67": 69, "71": 73, "73": 75, "79": 81, "83": 85, "89": 91}}}, "BA_12_1": {"spins": [3, 5, 7, 9, 11, 13, 15, 17, 19, 21, 23, 25, 27, 29, 31, 33, 35, 37, 39, 41, 43, 45, 47, 49, 51, 53, 55, 57, 59, 61, 63, 65, 67, 69, 71, 73, 75, 77, 79, 81, 83, 85, 87, 89, 91], "per_spin_primes": {"3": [], "5": [3], "7": [3, 5], "9": [3, 5, 7], "11": [3, 5, 7], "13": [3, 5, 7, 11], "15": [3, 5, 7, 11, 13], "17": [2, 3, 5, 7, 11, 13], "19": [2, 3, 5, 7, 11, 13, 17], "21": [2, 3, 5, 7, 11, 13, 17, 19], "23": [2, 3, 5, 7, 11, 13, 17, 19], "25": [2, 3, 5, 7, 11, 13, 17, 19, 23], "27": [2, 3, 5, 7, 11, 13, 17, 19, 23], "29": [2, 3, 5, 7, 11, 13, 17, 19, 23], "31": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29], "33": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31], "35": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31], "37": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31], "39": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37], "41": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37], "43": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41], "45": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43], "47": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43], "49": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47], "51": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47], "53": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47], "55": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53], "57": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53], "59": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53], "61": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53, 59], "63": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53, 59, 61], "65": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53, 59, 61], "67": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53, 59, 61], "69": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53, 59, 61, 67], "71": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53, 59, 61, 67], "73": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53, 59, 61, 67, 71], "75": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53, 59, 61, 67, 71, 73], "77": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53, 59, 61, 67, 71, 73], "79": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53, 59, 61, 67, 71, 73], "81": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53, 59, 61, 67, 71, 73, 79], "83": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53, 59, 61, 67, 71, 73, 79], "85": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53, 59, 61, 67, 71, 73, 79, 83], "87": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53, 59, 61, 67, 71, 73, 79, 83], "89": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53, 59, 61, 67, 71, 73, 79, 83], "91": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53, 59, 61, 67, 71, 73, 79, 83, 89]}, "first_appearance": {"2": 17, "3": 5, "5": 7, "7": 9, "11": 13, "13": 15, "17": 19, "19": 21, "23": 25, "29": 31, "31": 33, "37": 39, "41": 43, "43": 45, "47": 49, "53": 55, "59": 61, "61": 63, "67": 69, "71": 73, "73": 75, "79": 81, "83": 85, "89": 91}, "audit": {"rows": [{"n": 3, "maxprime": null, "n_primes": 0, "missing_le_n": [2, 3], "primes_gt_n": []}, {"n": 5, "maxprime": 3, "n_primes": 1, "missing_le_n": [2, 5], "primes_gt_n": []}, {"n": 7, "maxprime": 5, "n_primes": 2, "missing_le_n": [2, 7], "primes_gt_n": []}, {"n": 9, "maxprime": 7, "n_primes": 3, "missing_le_n": [2], "primes_gt_n": []}, {"n": 11, "maxprime": 7, "n_primes": 3, "missing_le_n": [2, 11], "primes_gt_n": []}, {"n": 13, "maxprime": 11, "n_primes": 4, "missing_le_n": [2, 13], "primes_gt_n": []}, {"n": 15, "maxprime": 13, "n_primes": 5, "missing_le_n": [2], "primes_gt_n": []}, {"n": 17, "maxprime": 13, "n_primes": 6, "missing_le_n": [17], "primes_gt_n": []}, {"n": 19, "maxprime": 17, "n_primes": 7, "missing_le_n": [19], "primes_gt_n": []}, {"n": 21, "maxprime": 19, "n_primes": 8, "missing_le_n": [], "primes_gt_n": []}, {"n": 23, "maxprime": 19, "n_primes": 8, "missing_le_n": [23], "primes_gt_n": []}, {"n": 25, "maxprime": 23, "n_primes": 9, "missing_le_n": [], "primes_gt_n": []}, {"n": 27, "maxprime": 23, "n_primes": 9, "missing_le_n": [], "primes_gt_n": []}, {"n": 29, "maxprime": 23, "n_primes": 9, "missing_le_n": [29], "primes_gt_n": []}, {"n": 31, "maxprime": 29, "n_primes": 10, "missing_le_n": [31], "primes_gt_n": []}, {"n": 33, "maxprime": 31, "n_primes": 11, "missing_le_n": [], "primes_gt_n": []}, {"n": 35, "maxprime": 31, "n_primes": 11, "missing_le_n": [], "primes_gt_n": []}, {"n": 37, "maxprime": 31, "n_primes": 11, "missing_le_n": [37], "primes_gt_n": []}, {"n": 39, "maxprime": 37, "n_primes": 12, "missing_le_n": [], "primes_gt_n": []}, {"n": 41, "maxprime": 37, "n_primes": 12, "missing_le_n": [41], "primes_gt_n": []}, {"n": 43, "maxprime": 41, "n_primes": 13, "missing_le_n": [43], "primes_gt_n": []}, {"n": 45, "maxprime": 43, "n_primes": 14, "missing_le_n": [], "primes_gt_n": []}, {"n": 47, "maxprime": 43, "n_primes": 14, "missing_le_n": [47], "primes_gt_n": []}, {"n": 49, "maxprime": 47, "n_primes": 15, "missing_le_n": [], "primes_gt_n": []}, {"n": 51, "maxprime": 47, "n_primes": 15, "missing_le_n": [], "primes_gt_n": []}, {"n": 53, "maxprime": 47, "n_primes": 15, "missing_le_n": [53], "primes_gt_n": []}, {"n": 55, "maxprime": 53, "n_primes": 16, "missing_le_n": [], "primes_gt_n": []}, {"n": 57, "maxprime": 53, "n_primes": 16, "missing_le_n": [], "primes_gt_n": []}, {"n": 59, "maxprime": 53, "n_primes": 16, "missing_le_n": [59], "primes_gt_n": []}, {"n": 61, "maxprime": 59, "n_primes": 17, "missing_le_n": [61], "primes_gt_n": []}, {"n": 63, "maxprime": 61, "n_primes": 18, "missing_le_n": [], "primes_gt_n": []}, {"n": 65, "maxprime": 61, "n_primes": 18, "missing_le_n": [], "primes_gt_n": []}, {"n": 67, "maxprime": 61, "n_primes": 18, "missing_le_n": [67], "primes_gt_n": []}, {"n": 69, "maxprime": 67, "n_primes": 19, "missing_le_n": [], "primes_gt_n": []}, {"n": 71, "maxprime": 67, "n_primes": 19, "missing_le_n": [71], "primes_gt_n": []}, {"n": 73, "maxprime": 71, "n_primes": 20, "missing_le_n": [73], "primes_gt_n": []}, {"n": 75, "maxprime": 73, "n_primes": 21, "missing_le_n": [], "primes_gt_n": []}, {"n": 77, "maxprime": 73, "n_primes": 21, "missing_le_n": [], "primes_gt_n": []}, {"n": 79, "maxprime": 73, "n_primes": 21, "missing_le_n": [79], "primes_gt_n": []}, {"n": 81, "maxprime": 79, "n_primes": 22, "missing_le_n": [], "primes_gt_n": []}, {"n": 83, "maxprime": 79, "n_primes": 22, "missing_le_n": [83], "primes_gt_n": []}, {"n": 85, "maxprime": 83, "n_primes": 23, "missing_le_n": [], "primes_gt_n": []}, {"n": 87, "maxprime": 83, "n_primes": 23, "missing_le_n": [], "primes_gt_n": []}, {"n": 89, "maxprime": 83, "n_primes": 23, "missing_le_n": [89], "primes_gt_n": []}, {"n": 91, "maxprime": 89, "n_primes": 24, "missing_le_n": [], "primes_gt_n": []}], "first_app_offset_nfirst_minus_p": {"3": 2, "5": 2, "7": 2, "11": 2, "13": 2, "2": 15, "17": 2, "19": 2, "23": 2, "29": 2, "31": 2, "37": 2, "41": 2, "43": 2, "47": 2, "53": 2, "59": 2, "61": 2, "67": 2, "71": 2, "73": 2, "79": 2, "83": 2, "89": 2}, "first_appearance": {"3": 5, "5": 7, "7": 9, "11": 13, "13": 15, "2": 17, "17": 19, "19": 21, "23": 25, "29": 31, "31": 33, "37": 39, "41": 43, "43": 45, "47": 49, "53": 55, "59": 61, "61": 63, "67": 69, "71": 73, "73": 75, "79": 81, "83": 85, "89": 91}}}, "BA_02_1": {"spins": [3, 5, 7, 9, 11, 13, 15, 17, 19, 21, 23, 25, 27, 29, 31, 33, 35, 37, 39, 41, 43, 45, 47, 49, 51, 53, 55, 57, 59, 61, 63, 65, 67, 69, 71, 73, 75, 77, 79, 81, 83, 85, 87, 89, 91], "per_spin_primes": {"3": [], "5": [3], "7": [3, 5], "9": [3, 5, 7], "11": [3, 5, 7], "13": [3, 5, 7, 11], "15": [3, 5, 7, 11, 13], "17": [3, 5, 7, 11, 13], "19": [3, 5, 7, 11, 13, 17], "21": [3, 5, 7, 11, 13, 17, 19], "23": [3, 5, 7, 11, 13, 17, 19], "25": [3, 5, 7, 11, 13, 17, 19, 23], "27": [3, 5, 7, 11, 13, 17, 19, 23], "29": [3, 5, 7, 11, 13, 17, 19, 23], "31": [3, 5, 7, 11, 13, 17, 19, 23, 29], "33": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31], "35": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31], "37": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31], "39": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37], "41": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37], "43": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41], "45": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43], "47": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43], "49": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47], "51": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47], "53": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47], "55": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53], "57": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53], "59": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53], "61": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53, 59], "63": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53, 59, 61], "65": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53, 59, 61], "67": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53, 59, 61], "69": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53, 59, 61, 67], "71": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53, 59, 61, 67], "73": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53, 59, 61, 67, 71], "75": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53, 59, 61, 67, 71, 73], "77": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53, 59, 61, 67, 71, 73], "79": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53, 59, 61, 67, 71, 73], "81": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53, 59, 61, 67, 71, 73, 79], "83": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53, 59, 61, 67, 71, 73, 79], "85": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53, 59, 61, 67, 71, 73, 79, 83], "87": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53, 59, 61, 67, 71, 73, 79, 83], "89": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53, 59, 61, 67, 71, 73, 79, 83], "91": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53, 59, 61, 67, 71, 73, 79, 83, 89]}, "first_appearance": {"2": 33, "3": 5, "5": 7, "7": 9, "11": 13, "13": 15, "17": 19, "19": 21, "23": 25, "29": 31, "31": 33, "37": 39, "41": 43, "43": 45, "47": 49, "53": 55, "59": 61, "61": 63, "67": 69, "71": 73, "73": 75, "79": 81, "83": 85, "89": 91}, "audit": {"rows": [{"n": 3, "maxprime": null, "n_primes": 0, "missing_le_n": [2, 3], "primes_gt_n": []}, {"n": 5, "maxprime": 3, "n_primes": 1, "missing_le_n": [2, 5], "primes_gt_n": []}, {"n": 7, "maxprime": 5, "n_primes": 2, "missing_le_n": [2, 7], "primes_gt_n": []}, {"n": 9, "maxprime": 7, "n_primes": 3, "missing_le_n": [2], "primes_gt_n": []}, {"n": 11, "maxprime": 7, "n_primes": 3, "missing_le_n": [2, 11], "primes_gt_n": []}, {"n": 13, "maxprime": 11, "n_primes": 4, "missing_le_n": [2, 13], "primes_gt_n": []}, {"n": 15, "maxprime": 13, "n_primes": 5, "missing_le_n": [2], "primes_gt_n": []}, {"n": 17, "maxprime": 13, "n_primes": 5, "missing_le_n": [2, 17], "primes_gt_n": []}, {"n": 19, "maxprime": 17, "n_primes": 6, "missing_le_n": [2, 19], "primes_gt_n": []}, {"n": 21, "maxprime": 19, "n_primes": 7, "missing_le_n": [2], "primes_gt_n": []}, {"n": 23, "maxprime": 19, "n_primes": 7, "missing_le_n": [2, 23], "primes_gt_n": []}, {"n": 25, "maxprime": 23, "n_primes": 8, "missing_le_n": [2], "primes_gt_n": []}, {"n": 27, "maxprime": 23, "n_primes": 8, "missing_le_n": [2], "primes_gt_n": []}, {"n": 29, "maxprime": 23, "n_primes": 8, "missing_le_n": [2, 29], "primes_gt_n": []}, {"n": 31, "maxprime": 29, "n_primes": 9, "missing_le_n": [2, 31], "primes_gt_n": []}, {"n": 33, "maxprime": 31, "n_primes": 11, "missing_le_n": [], "primes_gt_n": []}, {"n": 35, "maxprime": 31, "n_primes": 11, "missing_le_n": [], "primes_gt_n": []}, {"n": 37, "maxprime": 31, "n_primes": 11, "missing_le_n": [37], "primes_gt_n": []}, {"n": 39, "maxprime": 37, "n_primes": 12, "missing_le_n": [], "primes_gt_n": []}, {"n": 41, "maxprime": 37, "n_primes": 12, "missing_le_n": [41], "primes_gt_n": []}, {"n": 43, "maxprime": 41, "n_primes": 13, "missing_le_n": [43], "primes_gt_n": []}, {"n": 45, "maxprime": 43, "n_primes": 14, "missing_le_n": [], "primes_gt_n": []}, {"n": 47, "maxprime": 43, "n_primes": 14, "missing_le_n": [47], "primes_gt_n": []}, {"n": 49, "maxprime": 47, "n_primes": 15, "missing_le_n": [], "primes_gt_n": []}, {"n": 51, "maxprime": 47, "n_primes": 15, "missing_le_n": [], "primes_gt_n": []}, {"n": 53, "maxprime": 47, "n_primes": 15, "missing_le_n": [53], "primes_gt_n": []}, {"n": 55, "maxprime": 53, "n_primes": 16, "missing_le_n": [], "primes_gt_n": []}, {"n": 57, "maxprime": 53, "n_primes": 16, "missing_le_n": [], "primes_gt_n": []}, {"n": 59, "maxprime": 53, "n_primes": 16, "missing_le_n": [59], "primes_gt_n": []}, {"n": 61, "maxprime": 59, "n_primes": 17, "missing_le_n": [61], "primes_gt_n": []}, {"n": 63, "maxprime": 61, "n_primes": 18, "missing_le_n": [], "primes_gt_n": []}, {"n": 65, "maxprime": 61, "n_primes": 18, "missing_le_n": [], "primes_gt_n": []}, {"n": 67, "maxprime": 61, "n_primes": 18, "missing_le_n": [67], "primes_gt_n": []}, {"n": 69, "maxprime": 67, "n_primes": 19, "missing_le_n": [], "primes_gt_n": []}, {"n": 71, "maxprime": 67, "n_primes": 19, "missing_le_n": [71], "primes_gt_n": []}, {"n": 73, "maxprime": 71, "n_primes": 20, "missing_le_n": [73], "primes_gt_n": []}, {"n": 75, "maxprime": 73, "n_primes": 21, "missing_le_n": [], "primes_gt_n": []}, {"n": 77, "maxprime": 73, "n_primes": 21, "missing_le_n": [], "primes_gt_n": []}, {"n": 79, "maxprime": 73, "n_primes": 21, "missing_le_n": [79], "primes_gt_n": []}, {"n": 81, "maxprime": 79, "n_primes": 22, "missing_le_n": [], "primes_gt_n": []}, {"n": 83, "maxprime": 79, "n_primes": 22, "missing_le_n": [83], "primes_gt_n": []}, {"n": 85, "maxprime": 83, "n_primes": 23, "missing_le_n": [], "primes_gt_n": []}, {"n": 87, "maxprime": 83, "n_primes": 23, "missing_le_n": [], "primes_gt_n": []}, {"n": 89, "maxprime": 83, "n_primes": 23, "missing_le_n": [89], "primes_gt_n": []}, {"n": 91, "maxprime": 89, "n_primes": 24, "missing_le_n": [], "primes_gt_n": []}], "first_app_offset_nfirst_minus_p": {"3": 2, "5": 2, "7": 2, "11": 2, "13": 2, "17": 2, "19": 2, "23": 2, "29": 2, "2": 31, "31": 2, "37": 2, "41": 2, "43": 2, "47": 2, "53": 2, "59": 2, "61": 2, "67": 2, "71": 2, "73": 2, "79": 2, "83": 2, "89": 2}, "first_appearance": {"3": 5, "5": 7, "7": 9, "11": 13, "13": 15, "17": 19, "19": 21, "23": 25, "29": 31, "2": 33, "31": 33, "37": 39, "41": 43, "43": 45, "47": 49, "53": 55, "59": 61, "61": 63, "67": 69, "71": 73, "73": 75, "79": 81, "83": 85, "89": 91}}}, "RAW_ALL": {"spins": [3, 5, 7, 9, 11, 13, 15, 17, 19, 21, 23, 25, 27, 29, 31, 33, 35, 37, 39, 41, 43, 45, 47, 49, 51, 53, 55, 57, 59, 61, 63, 65, 67, 69, 71, 73, 75, 77, 79, 81, 83, 85, 87, 89, 91], "per_spin_primes": {"3": [], "5": [2, 3], "7": [2, 3, 5], "9": [2, 3, 5, 7], "11": [2, 3, 5, 7], "13": [2, 3, 5, 7, 11], "15": [2, 3, 5, 7, 11, 13], "17": [2, 3, 5, 7, 11, 13], "19": [2, 3, 5, 7, 11, 13, 17], "21": [2, 3, 5, 7, 11, 13, 17, 19], "23": [2, 3, 5, 7, 11, 13, 17, 19], "25": [2, 3, 5, 7, 11, 13, 17, 19, 23], "27": [2, 3, 5, 7, 11, 13, 17, 19, 23], "29": [2, 3, 5, 7, 11, 13, 17, 19, 23], "31": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29], "33": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31], "35": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31], "37": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31], "39": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37], "41": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37], "43": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41], "45": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43], "47": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43], "49": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47], "51": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47], "53": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47], "55": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53], "57": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53], "59": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53], "61": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53, 59], "63": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53, 59, 61], "65": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53, 59, 61], "67": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53, 59, 61], "69": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53, 59, 61, 67], "71": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53, 59, 61, 67], "73": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53, 59, 61, 67, 71], "75": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53, 59, 61, 67, 71, 73], "77": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53, 59, 61, 67, 71, 73], "79": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53, 59, 61, 67, 71, 73], "81": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53, 59, 61, 67, 71, 73, 79], "83": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53, 59, 61, 67, 71, 73, 79], "85": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53, 59, 61, 67, 71, 73, 79, 83], "87": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53, 59, 61, 67, 71, 73, 79, 83], "89": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53, 59, 61, 67, 71, 73, 79, 83], "91": [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53, 59, 61, 67, 71, 73, 79, 83, 89]}, "first_appearance": {"2": 5, "3": 5, "5": 7, "7": 9, "11": 13, "13": 15, "17": 19, "19": 21, "23": 25, "29": 31, "31": 33, "37": 39, "41": 43, "43": 45, "47": 49, "53": 55, "59": 61, "61": 63, "67": 69, "71": 73, "73": 75, "79": 81, "83": 85, "89": 91}, "audit": {"rows": [{"n": 3, "maxprime": null, "n_primes": 0, "missing_le_n": [2, 3], "primes_gt_n": []}, {"n": 5, "maxprime": 3, "n_primes": 2, "missing_le_n": [5], "primes_gt_n": []}, {"n": 7, "maxprime": 5, "n_primes": 3, "missing_le_n": [7], "primes_gt_n": []}, {"n": 9, "maxprime": 7, "n_primes": 4, "missing_le_n": [], "primes_gt_n": []}, {"n": 11, "maxprime": 7, "n_primes": 4, "missing_le_n": [11], "primes_gt_n": []}, {"n": 13, "maxprime": 11, "n_primes": 5, "missing_le_n": [13], "primes_gt_n": []}, {"n": 15, "maxprime": 13, "n_primes": 6, "missing_le_n": [], "primes_gt_n": []}, {"n": 17, "maxprime": 13, "n_primes": 6, "missing_le_n": [17], "primes_gt_n": []}, {"n": 19, "maxprime": 17, "n_primes": 7, "missing_le_n": [19], "primes_gt_n": []}, {"n": 21, "maxprime": 19, "n_primes": 8, "missing_le_n": [], "primes_gt_n": []}, {"n": 23, "maxprime": 19, "n_primes": 8, "missing_le_n": [23], "primes_gt_n": []}, {"n": 25, "maxprime": 23, "n_primes": 9, "missing_le_n": [], "primes_gt_n": []}, {"n": 27, "maxprime": 23, "n_primes": 9, "missing_le_n": [], "primes_gt_n": []}, {"n": 29, "maxprime": 23, "n_primes": 9, "missing_le_n": [29], "primes_gt_n": []}, {"n": 31, "maxprime": 29, "n_primes": 10, "missing_le_n": [31], "primes_gt_n": []}, {"n": 33, "maxprime": 31, "n_primes": 11, "missing_le_n": [], "primes_gt_n": []}, {"n": 35, "maxprime": 31, "n_primes": 11, "missing_le_n": [], "primes_gt_n": []}, {"n": 37, "maxprime": 31, "n_primes": 11, "missing_le_n": [37], "primes_gt_n": []}, {"n": 39, "maxprime": 37, "n_primes": 12, "missing_le_n": [], "primes_gt_n": []}, {"n": 41, "maxprime": 37, "n_primes": 12, "missing_le_n": [41], "primes_gt_n": []}, {"n": 43, "maxprime": 41, "n_primes": 13, "missing_le_n": [43], "primes_gt_n": []}, {"n": 45, "maxprime": 43, "n_primes": 14, "missing_le_n": [], "primes_gt_n": []}, {"n": 47, "maxprime": 43, "n_primes": 14, "missing_le_n": [47], "primes_gt_n": []}, {"n": 49, "maxprime": 47, "n_primes": 15, "missing_le_n": [], "primes_gt_n": []}, {"n": 51, "maxprime": 47, "n_primes": 15, "missing_le_n": [], "primes_gt_n": []}, {"n": 53, "maxprime": 47, "n_primes": 15, "missing_le_n": [53], "primes_gt_n": []}, {"n": 55, "maxprime": 53, "n_primes": 16, "missing_le_n": [], "primes_gt_n": []}, {"n": 57, "maxprime": 53, "n_primes": 16, "missing_le_n": [], "primes_gt_n": []}, {"n": 59, "maxprime": 53, "n_primes": 16, "missing_le_n": [59], "primes_gt_n": []}, {"n": 61, "maxprime": 59, "n_primes": 17, "missing_le_n": [61], "primes_gt_n": []}, {"n": 63, "maxprime": 61, "n_primes": 18, "missing_le_n": [], "primes_gt_n": []}, {"n": 65, "maxprime": 61, "n_primes": 18, "missing_le_n": [], "primes_gt_n": []}, {"n": 67, "maxprime": 61, "n_primes": 18, "missing_le_n": [67], "primes_gt_n": []}, {"n": 69, "maxprime": 67, "n_primes": 19, "missing_le_n": [], "primes_gt_n": []}, {"n": 71, "maxprime": 67, "n_primes": 19, "missing_le_n": [71], "primes_gt_n": []}, {"n": 73, "maxprime": 71, "n_primes": 20, "missing_le_n": [73], "primes_gt_n": []}, {"n": 75, "maxprime": 73, "n_primes": 21, "missing_le_n": [], "primes_gt_n": []}, {"n": 77, "maxprime": 73, "n_primes": 21, "missing_le_n": [], "primes_gt_n": []}, {"n": 79, "maxprime": 73, "n_primes": 21, "missing_le_n": [79], "primes_gt_n": []}, {"n": 81, "maxprime": 79, "n_primes": 22, "missing_le_n": [], "primes_gt_n": []}, {"n": 83, "maxprime": 79, "n_primes": 22, "missing_le_n": [83], "primes_gt_n": []}, {"n": 85, "maxprime": 83, "n_primes": 23, "missing_le_n": [], "primes_gt_n": []}, {"n": 87, "maxprime": 83, "n_primes": 23, "missing_le_n": [], "primes_gt_n": []}, {"n": 89, "maxprime": 83, "n_primes": 23, "missing_le_n": [89], "primes_gt_n": []}, {"n": 91, "maxprime": 89, "n_primes": 24, "missing_le_n": [], "primes_gt_n": []}], "first_app_offset_nfirst_minus_p": {"2": 3, "3": 2, "5": 2, "7": 2, "11": 2, "13": 2, "17": 2, "19": 2, "23": 2, "29": 2, "31": 2, "37": 2, "41": 2, "43": 2, "47": 2, "53": 2, "59": 2, "61": 2, "67": 2, "71": 2, "73": 2, "79": 2, "83": 2, "89": 2}, "first_appearance": {"2": 5, "3": 5, "5": 7, "7": 9, "11": 13, "13": 15, "17": 19, "19": 21, "23": 25, "29": 31, "31": 33, "37": 39, "41": 43, "43": 45, "47": 49, "53": 55, "59": 61, "61": 63, "67": 69, "71": 73, "73": 75, "79": 81, "83": 85, "89": 91}}}}, "kernel_defining_grid": {"K_R1": "K_R1", "K_R2": "K_R2", "K_R3": "K_R3", "K_BAcw3": "BA_01_1", "K_BAcw2": "BA_11_2"}, "kernel_residual_gauge": {"K_R1": {"small_prime_first_appearance": {"2": 21, "3": 21, "5": 21, "7": 21, "11": 21, "13": 21, "17": 21, "19": 21, "23": 25, "29": 31, "31": 29, "37": 23, "41": 27, "43": 27, "47": 27, "53": 35, "59": 23, "61": 63, "67": 57, "71": 73, "73": 67, "79": 81, "83": 73, "89": 65}, "large_cofactor_cells_per_spin": {"21": 10, "23": 20, "25": 22, "27": 24, "29": 26, "31": 28, "33": 30, "35": 32, "37": 34, "39": 36, "41": 40, "43": 42, "45": 44, "47": 46, "49": 48, "51": 50, "53": 52, "55": 54, "57": 56, "59": 58, "61": 60, "63": 62, "65": 64, "67": 66, "69": 68, "71": 70, "73": 72, "75": 74, "77": 76, "79": 78, "81": 80, "83": 82, "85": 84, "87": 86, "89": 88, "91": 90}, "max_large_cofactor_digits_per_spin": {"21": 41, "23": 43, "25": 57, "27": 62, "29": 65, "31": 75, "33": 89, "35": 102, "37": 96, "39": 113, "41": 229, "43": 241, "45": 282, "47": 286, "49": 327, "51": 338, "53": 350, "55": 386, "57": 404, "59": 405, "61": 429, "63": 485, "65": 507, "67": 487, "69": 532, "71": 539, "73": 552, "75": 600, "77": 632, "79": 620, "81": 662, "83": 650, "85": 703, "87": 712, "89": 731, "91": 768}}, "K_R2": {"small_prime_first_appearance": {"2": 21, "3": 21, "5": 21, "7": 21, "11": 21, "13": 21, "17": 21, "19": 21, "23": 25, "29": 31, "31": 29, "37": 23, "41": 27, "43": 27, "47": 27, "53": 35, "59": 23, "61": 63, "67": 57, "71": 73, "73": 67, "79": 81, "83": 73, "89": 65}, "large_cofactor_cells_per_spin": {"21": 10, "23": 20, "25": 22, "27": 24, "29": 26, "31": 28, "33": 30, "35": 32, "37": 34, "39": 36, "41": 40, "43": 42, "45": 44, "47": 46, "49": 48, "51": 50, "53": 52, "55": 54, "57": 56, "59": 58, "61": 60, "63": 62, "65": 64, "67": 66, "69": 68, "71": 70, "73": 72, "75": 74, "77": 76, "79": 78, "81": 80, "83": 82, "85": 84, "87": 86, "89": 88, "91": 90}, "max_large_cofactor_digits_per_spin": {"21": 41, "23": 43, "25": 57, "27": 62, "29": 65, "31": 75, "33": 89, "35": 102, "37": 96, "39": 113, "41": 229, "43": 241, "45": 282, "47": 286, "49": 327, "51": 338, "53": 350, "55": 386, "57": 404, "59": 405, "61": 429, "63": 485, "65": 507, "67": 487, "69": 532, "71": 539, "73": 552, "75": 600, "77": 632, "79": 620, "81": 662, "83": 650, "85": 703, "87": 712, "89": 731, "91": 771}}, "K_R3": {"small_prime_first_appearance": {"2": 23, "3": 21, "5": 23, "7": 23, "11": 25, "13": 21, "17": 23, "19": 23, "23": 29, "29": 35, "31": 29, "37": 23, "41": 27, "43": 27, "47": 27, "53": 35, "59": 23, "61": 67, "67": 57, "71": 77, "73": 67, "79": 87, "83": 73, "89": 65}, "large_cofactor_cells_per_spin": {"21": 10, "23": 20, "25": 22, "27": 24, "29": 26, "31": 28, "33": 30, "35": 32, "37": 34, "39": 36, "41": 40, "43": 42, "45": 44, "47": 46, "49": 48, "51": 50, "53": 52, "55": 54, "57": 56, "59": 58, "61": 60, "63": 62, "65": 64, "67": 66, "69": 68, "71": 70, "73": 72, "75": 74, "77": 76, "79": 78, "81": 80, "83": 82, "85": 84, "87": 86, "89": 88, "91": 90}, "max_large_cofactor_digits_per_spin": {"21": 41, "23": 43, "25": 57, "27": 62, "29": 65, "31": 75, "33": 89, "35": 102, "37": 96, "39": 113, "41": 229, "43": 241, "45": 282, "47": 286, "49": 327, "51": 338, "53": 350, "55": 386, "57": 404, "59": 405, "61": 429, "63": 485, "65": 507, "67": 487, "69": 532, "71": 539, "73": 552, "75": 600, "77": 632, "79": 620, "81": 662, "83": 650, "85": 703, "87": 712, "89": 731, "91": 771}}, "K_BAcw3": {"small_prime_first_appearance": {"2": 21, "3": 19, "5": 19, "7": 19, "11": 19, "13": 19, "17": 21, "19": 23, "23": 27, "29": 33, "31": 29, "37": 41, "41": 33, "43": 27, "47": 51, "53": 57, "59": 63, "61": 23, "67": 71, "71": 39, "73": 77, "79": 81, "83": 73}, "large_cofactor_cells_per_spin": {"19": 10, "21": 20, "23": 22, "25": 24, "27": 26, "29": 28, "31": 30, "33": 32, "35": 34, "37": 36, "39": 38, "41": 40, "43": 42, "45": 44, "47": 46, "49": 48, "51": 50, "53": 52, "55": 54, "57": 56, "59": 58, "61": 60, "63": 62, "65": 64, "67": 66, "69": 68, "71": 70, "73": 72, "75": 74, "77": 76, "79": 78, "81": 80, "83": 82, "85": 84, "87": 86, "89": 88, "91": 90}, "max_large_cofactor_digits_per_spin": {"19": 35, "21": 43, "23": 48, "25": 61, "27": 72, "29": 70, "31": 75, "33": 96, "35": 112, "37": 102, "39": 116, "41": 118, "43": 124, "45": 150, "47": 145, "49": 161, "51": 169, "53": 167, "55": 186, "57": 188, "59": 190, "61": 198, "63": 226, "65": 228, "67": 218, "69": 233, "71": 233, "73": 241, "75": 272, "77": 282, "79": 267, "81": 284, "83": 289, "85": 308, "87": 312, "89": 310, "91": 335}}, "K_BAcw2": {"small_prime_first_appearance": {"2": 41, "3": 41, "5": 41, "7": 41, "11": 49, "13": 41, "17": 41, "19": 47, "23": 53, "29": 67, "31": 69, "37": 83, "41": 51, "43": 65, "59": 57, "67": 57, "73": 79, "89": 53, "97": 55}, "large_cofactor_cells_per_spin": {"41": 21, "43": 43, "45": 45, "47": 47, "49": 49, "51": 51, "53": 53, "55": 55, "57": 57, "59": 59, "61": 61, "63": 63, "65": 65, "67": 67, "69": 69, "71": 71, "73": 73, "75": 75, "77": 77, "79": 79, "81": 81, "83": 83, "85": 85, "87": 87, "89": 89, "91": 91}, "max_large_cofactor_digits_per_spin": {"41": 120, "43": 124, "45": 151, "47": 148, "49": 177, "51": 178, "53": 189, "55": 205, "57": 224, "59": 223, "61": 244, "63": 263, "65": 289, "67": 275, "69": 314, "71": 308, "73": 324, "75": 340, "77": 363, "79": 357, "81": 386, "83": 375, "85": 406, "87": 408, "89": 429, "91": 442}}}, "five_kernel_defining_grids": {"K_R1": {"defining_raw_grid": "K_R1", "first_appearance": {"2": 5, "3": 5, "5": 7, "7": 9, "11": 13, "13": 15, "17": 19, "19": 21, "23": 25, "29": 31, "31": 33, "37": 39, "41": 43, "43": 45, "47": 49, "53": 55, "59": 61, "61": 63, "67": 69, "71": 73, "73": 75, "79": 81, "83": 85, "89": 91}}, "K_R2": {"defining_raw_grid": "K_R2", "first_appearance": {"2": 9, "3": 5, "5": 7, "7": 9, "11": 13, "13": 15, "17": 19, "19": 21, "23": 25, "29": 31, "31": 33, "37": 39, "41": 43, "43": 45, "47": 49, "53": 55, "59": 61, "61": 63, "67": 69, "71": 73, "73": 75, "79": 81, "83": 85, "89": 91}}, "K_R3": {"defining_raw_grid": "K_R3", "first_appearance": {"2": 9, "3": 5, "5": 7, "7": 9, "11": 13, "13": 15, "17": 19, "19": 21, "23": 25, "29": 31, "31": 33, "37": 39, "41": 43, "43": 45, "47": 49, "53": 55, "59": 61, "61": 63, "67": 69, "71": 73, "73": 75, "79": 81, "83": 85, "89": 91}}, "K_BAcw3": {"defining_raw_grid": "BA_01_1", "first_appearance": {"2": 13, "3": 5, "5": 7, "7": 9, "11": 13, "13": 15, "17": 19, "19": 21, "23": 25, "29": 31, "31": 33, "37": 39, "41": 43, "43": 45, "47": 49, "53": 55, "59": 61, "61": 63, "67": 69, "71": 73, "73": 75, "79": 81, "83": 85, "89": 91}}, "K_BAcw2": {"defining_raw_grid": "BA_11_2", "first_appearance": {"2": 17, "3": 5, "5": 7, "7": 9, "11": 13, "13": 15, "17": 19, "19": 21, "23": 25, "29": 31, "31": 33, "37": 39, "41": 43, "43": 45, "47": 49, "53": 55, "59": 61, "61": 63, "67": 69, "71": 73, "73": 75, "79": 81, "83": 85, "89": 91}}}}

==> anc/obstruction/step1_cache_kernels.py <==
#!/usr/bin/env python3
"""Compute the 5 canonical residual kernels once and cache them (exact rational
strings) to kernels_residual.json, alongside the family-relation certificate."""
import json, os
import lib_common as L

OUT = os.path.dirname(os.path.abspath(__file__))


def main():
    raw = L.load_raw()
    K = L.build_kernels(raw)
    # family relations (exact)
    r12 = L.perspin_residual(raw["BA_12_1"])
    r02 = L.perspin_residual(raw["BA_02_1"])

    def eqmul(a, b, mult):
        for key in set(a) | set(b):
            if a.get(key, 0) != mult * b.get(key, 0):
                return False
        return True

    fam = {
        "BA_12_1_residual_eq_plus_K_BAcw2": eqmul(r12, K["K_BAcw2"], +1),
        "BA_02_1_residual_eq_minus_K_BAcw2": eqmul(r02, K["K_BAcw2"], -1),
    }
    onsets = {}
    kd = {}
    for kn, g in K.items():
        spins = sorted(set(n for n, k in g))
        onsets[kn] = min(spins) if spins else None
        kd[kn] = {("%d,%d" % nk): str(v) for nk, v in sorted(g.items())}
    out = {
        "note": "5 canonical residual kernels = per-spin exact orthogonal residual "
                "of the defining exceptional grid onto the base34 weight<=2 ladder "
                "basis. Exact rationals.",
        "defining_grid": L.KERNEL_DEFGRID,
        "onset_spin": onsets,
        "family_relations": fam,
        "values": kd,
    }
    with open(os.path.join(OUT, "kernels_residual.json"), "w") as f:
        json.dump(out, f)
    print("cached kernels_residual.json  onsets=", onsets, " family=", fam)


if __name__ == "__main__":
    main()


==> anc/obstruction/step2_primes.py <==
#!/usr/bin/env python3
"""Exact denominator-prime accumulation analysis.

PRIMARY object = the RAW exceptional-grid coefficients (gauge-invariant atom-table
data).  These factor cleanly into primes <= 89.  For each raw grid (7) and for the
5 defining grids grouped by kernel, plus the pooled RAW_ALL:
  * factor the reduced denominator of every cell value into primes,
  * per spin n record the SET of primes that occur in any denominator,
  * first-appearance spin of every prime,
  * accumulation-law audit: at spin n, which primes p<=n are present / missing.

SECONDARY (gauge disclosure): the least-squares residual "kernels" carry the SAME
small-prime accumulation PLUS large (~760-digit) Gram-determinant cofactors that
are pure gauge artifacts.  We record the small-prime support (bounded trial
division) and the large-cofactor incidence, and we do NOT base any statement on
the large primes.
Everything exact (fractions.Fraction, integer factorisation)."""
import os, sys, json
from fractions import Fraction as F
from collections import defaultdict

HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, HERE)
import lib_common as L


def _primes_upto(N):
    """Standard-library sieve of Eratosthenes: all primes <= N."""
    sieve = [True] * (N + 1)
    sieve[0] = sieve[1] = False
    for i in range(2, int(N ** 0.5) + 1):
        if sieve[i]:
            for j in range(i * i, N + 1, i):
                sieve[j] = False
    return [p for p in range(N + 1) if sieve[p]]


PRIMES = _primes_upto(199)
ALL_PRIMES_89 = [p for p in PRIMES if p <= 89]


def den_primes_full(den):
    """Full prime set of a denominator known to be smooth (primes < 200).
    Asserts no residue remains (raw grids)."""
    ps = set()
    d = den
    for p in PRIMES:
        while d % p == 0:
            ps.add(p); d //= p
        if d == 1:
            break
    assert d == 1, "raw denominator has a prime factor >= 200: %d" % d
    return ps


def den_primes_bounded(den, bound=97):
    """Bounded factorisation: small-prime set (p<=bound) + large-cofactor flag.
    Used for the least-squares residual kernels (huge Gram cofactors)."""
    ps = set()
    d = den
    for p in PRIMES:
        if p > bound:
            break
        while d % p == 0:
            ps.add(p); d //= p
    return ps, (d > 1), (len(str(d)) if d > 1 else 0)


def analyze_full(grid):
    per_spin = defaultdict(set)
    for (n, k), v in grid.items():
        per_spin[n] |= den_primes_full(v.denominator)
    first_app = {}
    for n in sorted(per_spin):
        for p in per_spin[n]:
            if p not in first_app or n < first_app[p]:
                first_app[p] = n
    return per_spin, first_app


def analyze_bounded(grid, bound=97):
    per_spin = defaultdict(set)
    large_cells = defaultdict(int)
    max_cofd = defaultdict(int)
    for (n, k), v in grid.items():
        sp, has_large, cofd = den_primes_bounded(v.denominator, bound)
        per_spin[n] |= sp
        if has_large:
            large_cells[n] += 1
            max_cofd[n] = max(max_cofd[n], cofd)
    first_app = {}
    for n in sorted(per_spin):
        for p in per_spin[n]:
            if p not in first_app or n < first_app[p]:
                first_app[p] = n
    return per_spin, first_app, large_cells, max_cofd


def audit_from_perspin(per_spin):
    spins = sorted(per_spin)
    fa = {}
    for n in spins:
        for p in per_spin[n]:
            if p not in fa or n < fa[p]:
                fa[p] = n
    rows = []
    for n in spins:
        present = per_spin[n]
        need = [p for p in PRIMES if p <= n]
        missing = [p for p in need if p not in present]
        gt = [p for p in present if p > n]
        rows.append({"n": n, "maxprime": max(present) if present else None,
                     "n_primes": len(present),
                     "missing_le_n": missing, "primes_gt_n": gt})
    offsets = {p: fa[p] - p for p in fa}
    return {"rows": rows, "first_app_offset_nfirst_minus_p": offsets,
            "first_appearance": fa}


def main():
    raw = L.load_raw()
    kj = json.load(open(os.path.join(HERE, "kernels_residual.json")))
    kernels = {}
    for kn, dd in kj["values"].items():
        kernels[kn] = {tuple(map(int, key.split(","))): F(s) for key, s in dd.items()}

    out = {"primes_up_to_89": ALL_PRIMES_89,
           "family_relations": kj["family_relations"],
           "kernel_onsets": kj["onset_spin"],
           "raw_objects": {}, "kernel_defining_grid": L.KERNEL_DEFGRID,
           "kernel_residual_gauge": {}}

    # ---- RAW grids (gauge-clean) ----
    per_all = defaultdict(set)
    for label, g in raw.items():
        per_spin, first_app = analyze_full(g)
        aud = audit_from_perspin(per_spin)
        out["raw_objects"][label] = {
            "spins": sorted(per_spin),
            "per_spin_primes": {str(n): sorted(per_spin[n]) for n in sorted(per_spin)},
            "first_appearance": {str(p): first_app[p] for p in sorted(first_app)},
            "audit": aud,
        }
        for n in per_spin:
            per_all[n] |= per_spin[n]
    aud_all = audit_from_perspin(per_all)
    out["raw_objects"]["RAW_ALL"] = {
        "spins": sorted(per_all),
        "per_spin_primes": {str(n): sorted(per_all[n]) for n in sorted(per_all)},
        "first_appearance": {str(p): aud_all["first_appearance"][p]
                             for p in sorted(aud_all["first_appearance"])},
        "audit": aud_all,
    }
    # 5-kernel view via defining grids
    out["five_kernel_defining_grids"] = {}
    for kn, glabel in L.KERNEL_DEFGRID.items():
        out["five_kernel_defining_grids"][kn] = {
            "defining_raw_grid": glabel,
            "first_appearance": out["raw_objects"][glabel]["first_appearance"],
        }

    # ---- residual kernels (gauge disclosure) ----
    for kn, g in kernels.items():
        per_spin, first_app, large_cells, max_cofd = analyze_bounded(g)
        out["kernel_residual_gauge"][kn] = {
            "small_prime_first_appearance": {str(p): first_app[p]
                                             for p in sorted(first_app)},
            "large_cofactor_cells_per_spin": {str(n): large_cells[n]
                                              for n in sorted(large_cells)},
            "max_large_cofactor_digits_per_spin": {str(n): max_cofd[n]
                                                   for n in sorted(max_cofd)},
        }

    with open(os.path.join(HERE, "primes_intermediate.json"), "w") as f:
        json.dump(out, f)
    print("wrote primes_intermediate.json")

    fa = out["raw_objects"]["RAW_ALL"]["first_appearance"]
    print("\nRAW_ALL first-appearance spin of each prime p<=89 (n_first : offset):")
    for p in ALL_PRIMES_89:
        n0 = fa.get(str(p))
        print("  p=%2d -> n=%s  offset=%s" % (p, n0, (n0 - p) if n0 else "ABSENT"))
    print("\naccumulation audit RAW_ALL (n, maxprime, #primes, missing<=n, primes>n):")
    for r in aud_all["rows"]:
        print("  n=%2d max=%2s k=%2d missing%s gt_n%s" %
              (r["n"], r["maxprime"], r["n_primes"], r["missing_le_n"], r["primes_gt_n"]))


if __name__ == "__main__":
    main()


==> anc/obstruction/step3_positive.py <==
#!/usr/bin/env python3
"""Positive counterpart, RAW GRIDS ONLY (main() does not process the canonical
kernels): fixed-anchor sequences of the raw exceptional grids are tested for
  (a) hypergeometric term           -- exact ratio / rational-function test,
  (b) low-order D-finite recurrence per anchor (order<=4, deg<=5, exact
      guessing, >=8 holdout points),
  (c) classical-sequence match      -- Catalan / Motzkin / Apery(A,B) / Franel /
      Domb / central-binomial with low-degree rational dressing.
The outcome is MIXED: most anchors admit none of these within the bounds, but
some K_R3 and BA_02_1 slices DO satisfy low-order recurrences (see
dfinite_strict.json and the paper, Sec. obstruction). All exact over
fractions.Fraction. Index m = (n-1)//2 (odd spin n -> m=1,2,...)."""
import os, sys, json
from fractions import Fraction as F
from math import comb

HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, HERE)
import lib_common as L

# ----------------------------------------------------------------------------
# exact rational linear algebra: nullspace of a homogeneous system
# ----------------------------------------------------------------------------
def rref(M):
    R = [row[:] for row in M]
    nr = len(R); nc = len(R[0]) if nr else 0
    pivots = []; r = 0
    for c in range(nc):
        piv = None
        for i in range(r, nr):
            if R[i][c] != 0:
                piv = i; break
        if piv is None:
            continue
        R[r], R[piv] = R[piv], R[r]
        pv = R[r][c]; R[r] = [x / pv for x in R[r]]
        for i in range(nr):
            if i != r and R[i][c] != 0:
                f = R[i][c]; R[i] = [a - f * b for a, b in zip(R[i], R[r])]
        pivots.append(c); r += 1
        if r == nr:
            break
    return R, pivots


def nullspace(M):
    """Return a basis (list of vectors) for the exact rational nullspace of M."""
    if not M:
        return []
    nc = len(M[0])
    R, piv = rref(M)
    pivset = set(piv)
    free = [c for c in range(nc) if c not in pivset]
    basis = []
    for fcol in free:
        vec = [F(0)] * nc
        vec[fcol] = F(1)
        for ri, pc in enumerate(piv):
            vec[pc] = -R[ri][fcol]
        basis.append(vec)
    return basis


# ----------------------------------------------------------------------------
# (a)+(c) rational-function fit with holdout:  does y_i = P(m_i)/Q(m_i) exactly,
# for some P,Q of degree <= dp,dq, validated on held-out points?
# ----------------------------------------------------------------------------
def rational_fit_holdout(pts, dp, dq, n_hold):
    """pts: list of (m, y) exact.  Fit P/Q on all but last n_hold, validate on
    the last n_hold.  Return dict(found=bool, ...)."""
    if len(pts) < (dp + dq + 2) + n_hold:
        return {"found": False, "reason": "insufficient_points",
                "n_pts": len(pts), "need": (dp + dq + 2) + n_hold}
    fit = pts[:-n_hold] if n_hold else pts
    hold = pts[-n_hold:] if n_hold else []
    # unknowns: a0..a_dp (P), b0..b_dq (Q).  equation: y*Q(m) - P(m) = 0
    rows = []
    for (m, y) in fit:
        row = []
        for j in range(dp + 1):
            row.append(-F(m) ** j)            # -a_j m^j
        for j in range(dq + 1):
            row.append(y * F(m) ** j)         #  b_j m^j y
        rows.append(row)
    ns = nullspace(rows)
    # discard solutions with Q identically zero on the points
    good = []
    for v in ns:
        a = v[:dp + 1]; b = v[dp + 1:]
        # Q not identically zero
        if all(bb == 0 for bb in b):
            continue
        ok = True
        for (m, y) in hold:
            Q = sum(b[j] * F(m) ** j for j in range(dq + 1))
            P = sum(a[j] * F(m) ** j for j in range(dp + 1))
            if Q == 0:
                ok = False; break
            if y * Q != P:
                ok = False; break
        if ok:
            good.append((a, b))
    return {"found": len(good) > 0, "n_nullvecs": len(ns),
            "n_valid_after_holdout": len(good),
            "dp": dp, "dq": dq, "n_fit": len(fit), "n_hold": len(hold)}


# ----------------------------------------------------------------------------
# (a) hypergeometric-term test:  a(m) is hypergeometric iff a(m+1)/a(m) is a
# rational function of m.  Build the ratio sequence and test rational-function.
# ----------------------------------------------------------------------------
def hypergeometric_test(seq, dp=6, dq=6, n_hold=8):
    """seq: list of (m, a) with a != 0 for ratios.  Returns found/None."""
    # ratios r(m) = a(m+1)/a(m) on consecutive integer m
    d = {m: a for m, a in seq}
    ms = sorted(d)
    ratios = []
    for m in ms:
        if (m + 1) in d and d[m] != 0:
            ratios.append((m, d[m + 1] / d[m]))
    if len(ratios) < (dp + dq + 2) + n_hold:
        return {"found": False, "reason": "insufficient_ratio_points",
                "n_ratios": len(ratios)}
    return rational_fit_holdout(ratios, dp, dq, n_hold)


# ----------------------------------------------------------------------------
# (b) D-finite recurrence guessing with holdout
# ----------------------------------------------------------------------------
def dfinite_guess(seq, max_order=4, max_deg=5, min_hold=8):
    """seq: list of (m, a) contiguous integer m.  Try to find a homogeneous
    recurrence sum_{i=0..r} p_i(m) a(m+i)=0, deg p_i<=d, validated on >=min_hold
    holdout indices.  Return the smallest (r,d) that validates, else None."""
    d = {m: a for m, a in seq}
    ms = sorted(d)
    if ms != list(range(ms[0], ms[-1] + 1)):
        # keep only the longest contiguous run
        runs = []; cur = [ms[0]]
        for x in ms[1:]:
            if x == cur[-1] + 1:
                cur.append(x)
            else:
                runs.append(cur); cur = [x]
        runs.append(cur)
        run = max(runs, key=len)
        ms = run
    a = [d[m] for m in ms]
    idx = list(range(len(ms)))            # 0-based, real m = ms[0]+i
    results = []
    for r in range(1, max_order + 1):
        for deg in range(0, max_deg + 1):
            nun = (r + 1) * (deg + 1)
            # equation index t uses a[t..t+r]; valid for t in 0..len-1-r
            teqs = [t for t in idx if t + r < len(a)]
            if len(teqs) < nun + min_hold:
                results.append({"order": r, "deg": deg, "status": "insufficient",
                                "n_eqs": len(teqs), "need": nun + min_hold})
                continue
            n_fit = len(teqs) - min_hold
            fit_t = teqs[:n_fit]; hold_t = teqs[n_fit:]
            rows = []
            for t in fit_t:
                mreal = ms[0] + t
                row = []
                for i in range(r + 1):
                    for j in range(deg + 1):
                        row.append(F(mreal) ** j * a[t + i])
                rows.append(row)
            ns = nullspace(rows)
            validated = []
            for v in ns:
                ok = True
                for t in hold_t:
                    mreal = ms[0] + t
                    s = F(0); p = 0
                    for i in range(r + 1):
                        for j in range(deg + 1):
                            s += v[p] * F(mreal) ** j * a[t + i]; p += 1
                    if s != 0:
                        ok = False; break
                if ok:
                    validated.append(v)
            status = "recurrence_found" if validated else "no_recurrence"
            results.append({"order": r, "deg": deg, "status": status,
                            "n_nullvecs": len(ns), "n_validated": len(validated),
                            "n_fit": len(fit_t), "n_hold": len(hold_t)})
    any_found = any(x["status"] == "recurrence_found" for x in results)
    return {"any_recurrence": any_found, "grid": results}


# ----------------------------------------------------------------------------
# (c) classical sequences (indexed by m>=0); we align to our integer index.
# ----------------------------------------------------------------------------
def catalan(m):   return comb(2 * m, m) // (m + 1)
def centralbin(m): return comb(2 * m, m)
def motzkin(m):
    return sum(comb(m, 2 * k) * catalan(k) for k in range(m // 2 + 1))
def apery_A(m):   # A005259 Apery numbers (for zeta(3))
    return sum(comb(m, k) ** 2 * comb(m + k, k) ** 2 for k in range(m + 1))
def apery_B(m):   # A005258 (for zeta(2))
    return sum(comb(m, k) ** 2 * comb(m + k, k) for k in range(m + 1))
def franel(m):    return sum(comb(m, k) ** 3 for k in range(m + 1))
def domb(m):      return sum(comb(m, k) ** 2 * comb(2 * k, k) * comb(2 * (m - k), m - k)
                             for k in range(m + 1))

CLASSICAL = {"catalan": catalan, "central_binomial": centralbin, "motzkin": motzkin,
             "apery_A005259": apery_A, "apery_B005258": apery_B, "franel": franel,
             "domb": domb}


def classical_match(seq, dp=3, dq=3, n_hold=8):
    """For each classical c(m), test whether a(m)/c(m) is a low-degree rational
    function (a(m) = dressing * c(m)).  Returns per-classical found flag."""
    d = {m: a for m, a in seq}
    ms = sorted(d)
    out = {}
    for name, fn in CLASSICAL.items():
        pts = []
        okall = True
        for m in ms:
            try:
                cv = fn(m)
            except Exception:
                okall = False; break
            if cv == 0:
                continue
            pts.append((m, d[m] / F(cv)))
        if not okall or len(pts) < (dp + dq + 2) + n_hold:
            out[name] = {"found": False, "reason": "insufficient_or_zero",
                         "n_pts": len(pts)}
            continue
        out[name] = rational_fit_holdout(pts, dp, dq, n_hold)
    return out


# ----------------------------------------------------------------------------
def anchor_sequences(grid, anchors_am, anchors_ap, drop_leading_zeros=True):
    """grid: {(n,k):Fraction}.  Extract sequences at fixed anchors.
    anchors_am: fixed a_minus = -k values (top-relative columns).
    anchors_ap: fixed a_plus  = k+n-1 values (bottom-relative columns).
    Returns {anchor_label: [(m, value)]} with m=(n-1)//2."""
    cells = {}
    for (n, k), v in grid.items():
        cells[(n, k)] = v
    spins = sorted(set(n for (n, k) in grid))
    out = {}
    for am in anchors_am:
        k = -am
        seq = []
        for n in spins:
            if (n, k) in cells:
                seq.append(((n - 1) // 2, cells[(n, k)]))
        out["am=%d" % am] = seq
    for ap in anchors_ap:
        seq = []
        for n in spins:
            k = ap - (n - 1)
            if (n, k) in cells:
                seq.append(((n - 1) // 2, cells[(n, k)]))
        out["ap=%d" % ap] = seq
    # optionally trim leading exact zeros (kernels below onset)
    if drop_leading_zeros:
        for lab in out:
            s = out[lab]
            i = 0
            while i < len(s) and s[i][1] == 0:
                i += 1
            out[lab] = s[i:]
    return out


def run_object(name, grid):
    anchors_am = [0, 1, 2, 3]
    anchors_ap = [1, 2, 3]
    seqs = anchor_sequences(grid, anchors_am, anchors_ap)
    obj = {}
    for lab, seq in seqs.items():
        if len(seq) < 12:
            obj[lab] = {"n_terms": len(seq), "skipped": "too_short"}
            continue
        hyp = hypergeometric_test(seq)
        dfi = dfinite_guess(seq)
        cls = classical_match(seq)
        obj[lab] = {
            "n_terms": len(seq),
            "m_range": [seq[0][0], seq[-1][0]],
            "hypergeometric_found": hyp["found"], "hyp_detail": hyp,
            "dfinite_any_recurrence": dfi["any_recurrence"],
            "dfinite_detail": dfi,
            "classical_any_match": any(v.get("found") for v in cls.values()),
            "classical_detail": {k: v.get("found") for k, v in cls.items()},
        }
    return obj


def main():
    # PRIMARY: gauge-clean raw exceptional grids (= the kernels' atom-table data).
    # We do NOT run the tests on the least-squares residual kernels: their values
    # carry ~760-digit Gram-determinant cofactors (pure gauge artifacts), so any
    # sequence test on them probes the gauge, not the physics.
    raw = L.load_raw()

    results = {"raw": {}}
    for label, g in raw.items():
        results["raw"][label] = run_object("raw:" + label, g)

    # top-level verdicts
    def collect(flagname, tree):
        vals = []
        for obj in tree.values():
            for lab, r in obj.items():
                if flagname in r:
                    vals.append(r[flagname])
        return vals
    verdict = {}
    for cat in ["raw"]:
        hy = collect("hypergeometric_found", results[cat])
        df = collect("dfinite_any_recurrence", results[cat])
        cl = collect("classical_any_match", results[cat])
        verdict[cat] = {
            "n_anchor_sequences_tested": len(hy),
            "any_hypergeometric": any(hy),
            "any_dfinite_le4_deg5": any(df),
            "any_classical_match": any(cl),
        }
    out = {"verdict": verdict, "results": results}
    with open(os.path.join(HERE, "positive_intermediate.json"), "w") as f:
        json.dump(out, f, default=str)
    print("VERDICT:", json.dumps(verdict, indent=1))


if __name__ == "__main__":
    main()


==> anc/obstruction/step3b_verify_dfinite.py <==
#!/usr/bin/env python3
"""Stringent re-verification of the D-finite recurrences flagged by step3.
For each flagged (grid, anchor, order r, deg d): fit the recurrence on the MINIMAL
prefix (exactly nun=(r+1)(d+1) equations), then require it to annihilate EVERY
remaining interior equation (a maximal holdout, typically 20-30 points).  Only a
genuine recurrence survives.  Also print the anchor value sequence for context."""
import os, sys, json
from fractions import Fraction as F
HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, HERE)
import lib_common as L
from step3_positive import nullspace, anchor_sequences


def strict_check(seq, r, d):
    dd = {m: a for m, a in seq}
    ms = sorted(dd)
    # longest contiguous run
    run = [ms[0]]
    best = [ms[0]]
    for x in ms[1:]:
        if x == run[-1] + 1:
            run.append(x)
        else:
            run = [x]
        if len(run) > len(best):
            best = run[:]
    ms = best
    a = [dd[m] for m in ms]
    nun = (r + 1) * (d + 1)
    teqs = [t for t in range(len(a)) if t + r < len(a)]
    if len(teqs) < nun + 1:
        return {"ok": False, "reason": "too_short", "n_eqs": len(teqs), "nun": nun}
    fit_t = teqs[:nun]
    hold_t = teqs[nun:]
    rows = []
    for t in fit_t:
        mreal = ms[0] + t
        row = []
        for i in range(r + 1):
            for j in range(d + 1):
                row.append(F(mreal) ** j * a[t + i])
        rows.append(row)
    ns = nullspace(rows)
    survivors = 0
    for v in ns:
        ok = True
        for t in hold_t:
            mreal = ms[0] + t
            s = F(0); p = 0
            for i in range(r + 1):
                for j in range(d + 1):
                    s += v[p] * F(mreal) ** j * a[t + i]; p += 1
            if s != 0:
                ok = False; break
        if ok:
            survivors += 1
    return {"ok": survivors > 0, "n_nullvecs": len(ns), "survivors": survivors,
            "n_fit_eqs": len(fit_t), "n_strict_holdout": len(hold_t),
            "run_len": len(ms), "order": r, "deg": d}


def main():
    raw = L.load_raw()
    # flagged cases (grid, anchor, minimal (r,d) reported by step3)
    flagged = [
        ("K_R3", "am=0", 4, 5),
        ("K_R3", "ap=1", 2, 3),
        ("K_R3", "ap=2", 2, 4),
        ("K_R3", "ap=3", 2, 5),
        ("BA_02_1", "am=0", 2, 2),
        ("BA_02_1", "am=1", 3, 4),
        ("BA_02_1", "am=2", 3, 5),
        ("BA_02_1", "am=3", 4, 5),
        ("BA_02_1", "ap=1", 3, 4),
        ("BA_02_1", "ap=2", 3, 5),
        ("BA_02_1", "ap=3", 4, 5),
    ]
    # also a couple of NON-flagged controls (expect ok=False even at r=4,d=5)
    controls = [("K_R1", "am=0", 4, 5), ("BA_11_2", "am=0", 4, 5),
                ("BA_01_1", "ap=1", 4, 5)]

    seqcache = {}
    def getseq(grid, anchor):
        if grid not in seqcache:
            seqcache[grid] = anchor_sequences(raw[grid], [0, 1, 2, 3], [1, 2, 3])
        return seqcache[grid][anchor]

    out = {"flagged_strict": [], "controls_strict": []}
    print("== FLAGGED cases (minimal-prefix fit, maximal strict holdout) ==")
    for grid, anchor, r, d in flagged:
        seq = getseq(grid, anchor)
        res = strict_check(seq, r, d)
        res.update({"grid": grid, "anchor": anchor})
        out["flagged_strict"].append(res)
        print("  %-9s %-5s r=%d d=%d -> GENUINE=%s  (fit=%d strict_holdout=%d survivors=%d)" %
              (grid, anchor, r, d, res["ok"], res["n_fit_eqs"], res["n_strict_holdout"],
               res["survivors"]))
    print("== CONTROLS (expect GENUINE=False) ==")
    for grid, anchor, r, d in controls:
        seq = getseq(grid, anchor)
        res = strict_check(seq, r, d)
        res.update({"grid": grid, "anchor": anchor})
        out["controls_strict"].append(res)
        print("  %-9s %-5s r=%d d=%d -> GENUINE=%s  (fit=%d strict_holdout=%d survivors=%d)" %
              (grid, anchor, r, d, res["ok"], res["n_fit_eqs"], res["n_strict_holdout"],
               res["survivors"]))

    # dump the actual BA_02_1 am=0 and K_R3 am=0 sequences for the record
    out["sample_sequences"] = {
        "BA_02_1_am=0": [(m, str(v)) for m, v in getseq("BA_02_1", "am=0")],
        "K_R3_am=0": [(m, str(v)) for m, v in getseq("K_R3", "am=0")],
        "K_R1_am=0": [(m, str(v)) for m, v in getseq("K_R1", "am=0")],
    }
    with open(os.path.join(HERE, "dfinite_strict.json"), "w") as f:
        json.dump(out, f, indent=1)
    print("wrote dfinite_strict.json")


if __name__ == "__main__":
    main()


==> anc/obstruction/step3c_harden.py <==
#!/usr/bin/env python3
"""Harden the hypergeometric and classical-match NEGATIVES at higher polynomial
degree, so they are not artefacts of a too-small ansatz.
  hypergeometric ratio test: rational ratio up to degree 8/8 (8 holdout)
  classical dressing test:   rational dressing up to degree 6/6 (8 holdout)
Run over ALL 49 anchor sequences of the 7 raw grids."""
import os, sys, json
from fractions import Fraction as F
HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, HERE)
import lib_common as L
from step3_positive import (anchor_sequences, hypergeometric_test,
                            classical_match, CLASSICAL)


def main():
    raw = L.load_raw()
    any_hyp = False
    any_cls = False
    hyp_fail = []
    cls_hits = []
    n_seq = 0
    per = {}
    for label, g in raw.items():
        seqs = anchor_sequences(g, [0, 1, 2, 3], [1, 2, 3])
        for lab, seq in seqs.items():
            if len(seq) < 24:
                continue
            n_seq += 1
            h = hypergeometric_test(seq, dp=8, dq=8, n_hold=8)
            c = classical_match(seq, dp=6, dq=6, n_hold=8)
            hitc = [k for k, v in c.items() if v.get("found")]
            if h["found"]:
                any_hyp = True
                hyp_fail.append((label, lab))
            if hitc:
                any_cls = True
                cls_hits.append((label, lab, hitc))
            per["%s:%s" % (label, lab)] = {
                "hyp_found_deg8": h["found"],
                "classical_found_deg6": {k: v.get("found") for k, v in c.items()},
            }
    out = {
        "n_sequences": n_seq,
        "hypergeometric_deg8": {"any_found": any_hyp, "cases": hyp_fail},
        "classical_deg6": {"any_found": any_cls, "cases": cls_hits,
                           "classical_tested": list(CLASSICAL.keys())},
        "per_sequence": per,
    }
    with open(os.path.join(HERE, "harden_hyp_classical.json"), "w") as f:
        json.dump(out, f, indent=1)
    print("sequences tested:", n_seq)
    print("ANY hypergeometric (deg<=8/8):", any_hyp, hyp_fail)
    print("ANY classical match (deg<=6/6 dressing):", any_cls, cls_hits)
    print("classical sequences tested:", list(CLASSICAL.keys()))


if __name__ == "__main__":
    main()


==> anc/residuals/RESIDUALS.md <==
# The seven quoted residuals

Section 6 opens by saying that a figure is quoted only for an equation a program
in the ancillary files takes, as printed, as its input. Seven figures in the
paper measure a comparison and not a coefficient: they say how far apart two
routes to one number came out at finite working precision. This directory carries
the program that produces them.

    python3 anc/residuals/residual_checks.py            all seven
    python3 anc/residuals/residual_checks.py collapse   one of them

It needs mpmath and reads `../catalog/catalog.json` and `../tables/atoms_m*.pkl`.
The 138-point check takes a few minutes on one core; every other check takes
seconds.

## What each figure measures

Six of the seven compare two routes to the same number. Both routes are summed to
the same cutoff wherever the two groupings are rearrangements of one finite sum,
so what the difference measures is the cancellation the route carries at the
stated working precision, not a truncated tail. Such a figure falls with the
working precision and rises with the size of the intermediate terms; it is a
property of the evaluation and not of the equation. That is why the paper prints
no such figure without the setting it was taken at, and why the figure the paper
prints is the one this program returns at that setting.

| check | the paper prints | the setting | where the figure is printed |
|---|---|---|---|
| `collapse` | 2.61862e-28 | dps 30, cutoff 120 | Sec. 6.6, App. E.3 |
| `assembled` | 7.0155e-30 | dps 30, cutoff 120 | App. E.3 |
| `oos` | 6.38554e-29 | dps 30, cutoff 120 | Sec. 6.2, App. G.2 |
| `canonical` | 2.71171e-31 | dps 30, cutoff 200 | Sec. 6.6, App. C.2 |
| `phi` | 1.51446e-41 | dps 40 | App. E.1 |
| `gladder` | 2.74321e-29 | dps 30, cutoff 200 | App. C.4 |
| `pslq` | 1.89911e-65 | dps 65 | Sec. 3.2 |

## The checks, one at a time

### `collapse`, 2.61862e-28

Equation (4.2), the regrouping that takes the sum over rungs inside the sum over
atoms, against the atom-by-atom sum over the forty closing slots read from the
stored tables. Both sides carry those forty and nothing else, so the seven slots
of Sec. 5 appear on neither. The points are the 46 spins of the original range,
odd n = 1 to 91, at three arguments each, z = (n-1)/2 + 0.4, +1.7 and +3.25, which
is the 138 the paper quotes. Working precision 30 digits, atom cutoff 120.

The run returns a worst relative difference of 2.61862e-28 over the 138 points.
The figure moves with the cutoff, as a cancellation measure does: 2.46908e-28 at
80 and 3.68660e-28 at 100, against 2.61862e-28 at the 120 the paper names. What
is stable is the order, and it is the order that the comparison establishes.

### `assembled`, 7.0155e-30

Equation (3.3) as printed, at n = 3, 5, 9, 15, 21, against the same direct sum.
Equation (3.3) puts the three S_1 weights of Eq. (4.1) on S_1(a_max) together with
D_+, D_- and D_min, and since S_1(a_max) = S_1(a_+) + S_1(a_-) - S_1(a_min) on the
ladder, the three weight families of the catalogue are Phi + D_+, Phi + D_- and
D_min - Phi. The program checks that identification against the catalogue in exact
rational arithmetic, cell by cell, before it evaluates anything, so the five
functions of App. E.2 it carries are the catalogue's own and the transcription is
tested and not assumed.

The run returns 7.0155e-30 at 30 digits and cutoff 120, which is the figure
App. E.3 prints. Up to v21 the appendix printed 1.3e-24 instead, from an original
run at a grouping and settings that were not written down; the two stand 5.3
orders apart, and what separates them is the conditioning of the evaluation and
not the display.

### `oos`, 6.38554e-29

The same comparison at the four spins produced after the coefficient rules were
fixed, n = 93, 95, 97, 99, at three arguments each. The run returns 6.38554e-29 at
30 digits and cutoff 120, which is the figure Sec. 6.2 and App. G.2 print. This is
the figure of the seven that moves most with the cutoff: over 80, 100, 120, 150,
200 and 300 the same comparison returns 5.81791e-29, 4.08446e-29, 6.38554e-29,
5.06266e-29, 2.57765e-29 and 4.78944e-29, a factor of 2.5 between the extremes.
Every value in that band is of the same order. The 5.8e-29 printed up to v21 is
the value at cutoff 80, to both its digits; the papers now print the value at the
cutoff this program uses and name that cutoff beside it.

### `canonical`, 2.71171e-31

Every atom of the block against its reduction to the canonical objects of
Eq. (3.7). An atom denominator is N^p (N+x)^q, and partial fractions give

    1/(N^p (N+x)^q) = sum_i a_i/N^i + sum_j b_j/(N+x)^j ,
    a_i = (-1)^(p-i) C(q+p-i-1, p-i) / x^(q+p-i) ,
    b_j = (-1)^p     C(p+q-j-1, q-j) / x^(p+q-j) ,

so that a_1 + b_1 = 0, which is what lets the i = 1 and j = 1 pieces stay together
as Delta while the rest separates into the constants E and the functions M. The
program checks a_1 + b_1 = 0 at every shape before it uses the split.

The forty closing slots draw on 35 distinct nested shapes, in 57 atom entries. The
run compares each shape at three arguments, 105 comparisons at 30 digits and
cutoff 200, and returns 2.71171e-31. Up to v21 Sec. 6 and App. C.2 printed
1.4e-29, two orders weaker.

### `phi`, 1.51446e-41

Equation (3.5) against Eq. (E.1), the four atoms of Phi. Both routes are summed by
acceleration and not by truncation. The part of Eq. (E.1) carrying O_2 repeats on
consecutive N, so it is paired before it is accelerated; the two parts carrying
S_1 are alternating and smooth and take alternating-series acceleration directly.
Equation (3.5) is assembled from A(x), B(x) and the closed-form constant
2A(0) + B(0) of Eq. (3.6). What the difference tests is the two merges of App. E.1
and that constant. The program also prints A(0) and B(0) against their closed
forms.

The run returns 1.51446e-41 at 40 digits, which is the figure App. E.1 prints, and
6.21147e-31 at 30. Ten orders separate the two, and nothing separates them but the
working precision, so this is the figure of the seven whose sentence in the paper
has to name that precision. Run with no argument the program reports both.

### `gladder`, 2.74321e-29

The twenty-six atoms of G_{(-1)^k} in App. E.2 against the presentation the three
stuffle relations of App. C.4 leave. The relations remove the six atoms of depth
two: S_{1,2} + S_{2,1} = S_1 S_2 + S_3, 2 S_{1,1} = S_1^2 + S_2, and
S_{-2,1} + S_{1,-2} = S_1 S_{-2} + S_{-3}, the last in the split of Eq. (C.7) that
leaves S_{-2,1} - S_{1,-2} at coefficient 96. Both presentations are summed to the
same cutoff at three arguments. The run returns 2.74321e-29 at 30 digits and
cutoff 200, against the 7e-29 App. C.4 printed up to v21.

### `pslq`, 1.89911e-65

The integer relation that fixes A(0). A(0) is summed from Eq. (E.3), the pairing
that removes the conditional convergence, and the relation is looked for against
zeta_3, pi^2 ln 2 and ln^3 2 at 65 digits. The search returns the coefficients
(-16, -21, 2, 0), which is

    16 A(0) + 21 zeta_3 - 2 pi^2 ln 2 = 0 ,

with the coefficient of ln^3 2 zero and no rational part, just as the paper
states. The residual is 1.89911e-65 at that precision, four orders below the
1e-61 Sec. 3.2 printed up to v21.

## Where the earlier figures came from

Up to v21 the paper printed a different set of figures: three of the seven of the
same order as the value here (`collapse`, `oos`, `gladder`) and four of a
different order (`assembled`, `canonical`, `phi`, `pslq`). Those numbers came
from the original runs, at groupings and settings that were not written down at
the time. The figures printed now are the ones this program returns at the
settings it documents, and each is printed in the paper with its setting beside
it. No setting was chosen to make an earlier mantissa come back: the two that
move most, `oos` with the cutoff and `phi` with the precision, are reported here
over their whole measured spread.

## What is not here

The comparison of App. C.3, the sixteen identities checked at six complex points
to 8.7e-50, is carried by `../eval/closure_check.py`, which keeps the residual of
every point in `../eval/closure_check.json`. The exact rational comparisons of
Sec. 6.1 and Sec. 6.2 involve no residual and are carried by `../gate/`.


==> anc/residuals/residual_checks.py <==
#!/usr/bin/env python3
"""residual_checks.py -- the seven residuals the paper quotes for a comparison
carried at finite precision, each reproduced by the comparison it names.

Section 6 opens by saying that a figure is quoted only for an equation a program
in the ancillary files takes, as printed, as its input.  Seven figures in the
paper measure a comparison and not a coefficient, and this program carries them.
Each check names the display it tests, the points it tests it at and the working
precision, and prints the worst relative difference it finds.  What the paper
quotes is what this program returns, at the setting named beside it here and
beside the figure in the paper.

    name        figure        setting                 where
    collapse    2.61862e-28   dps 30, cutoff J = 120  Sec. 6.6, App. E.3
    assembled   7.0155e-30    dps 30, cutoff J = 120  App. E.3
    oos         6.38554e-29   dps 30, cutoff J = 120  Sec. 6.2, App. G.2
    canonical   2.71171e-31   dps 30, cutoff J = 200  Sec. 6.6, App. C.2
    phi         1.51446e-41   dps 40                  App. E.1
    gladder     2.74321e-29   dps 30, cutoff J = 200  App. C.4
    pslq        1.89911e-65   dps 65                  Sec. 3.2

and what each one compares:

    collapse    Eq. (4.2) against the atom table, 138 points over the 46 spins
                of the original range
    assembled   Eq. (3.3) with the three S_1 weights merged into S_1(a_max), at
                n = 3, 5, 9, 15, 21
    oos         Eq. (4.2) at n = 93, 95, 97, 99, three arguments each
    canonical   every atom of the block against its partial-fraction reduction
                to Eq. (3.7)
    phi         Eq. (3.5) against Eq. (E.1)
    gladder     the stuffle-reduced G_{(-1)^k} against the twenty-six atoms of
                App. E.2
    pslq        the integer relation that fixes A(0)

The first six are relative differences between two routes to one number, so what
they measure is the cancellation each route carries at the stated working
precision.  They fall with precision and rise with the size of the intermediate
terms, so a figure of this kind is quoted with its setting or it is not quoted
at all.  Two of them move enough for the paper to say so beside the number: oos
with the cutoff, and phi with the precision.

    python3 anc/residuals/residual_checks.py            all seven
    python3 anc/residuals/residual_checks.py collapse   one of them

Needs mpmath and the tables and catalogue beside it.  The 138-point check takes
a few minutes; every other check takes seconds.
"""
import ast
import json
import os
import pickle
import sys
from fractions import Fraction as F

import mpmath as mp

HERE = os.path.dirname(os.path.abspath(__file__))
ANC = os.path.abspath(os.path.join(HERE, os.pardir))
CAT = os.path.join(ANC, 'catalog', 'catalog.json')
TBL = os.path.join(ANC, 'tables', 'atoms_m%d.pkl')

# The seven weights of Eq. (4.1), in the catalogue's own labels.
WEIGHTS = ['1', '(-1)^k*1', '(-1)^k*S1p', '(-1)^k*S1m', '(-1)^k*S1min',
           '(-1)^k*S2p', '(-1)^k*Sm2p']

PRINTED = {'collapse': '2.61862e-28', 'assembled': '7.0155e-30',
           'oos': '6.38554e-29', 'canonical': '2.71171e-31',
           'phi': '1.51446e-41', 'gladder': '2.74321e-29',
           'pslq': '1.89911e-65'}


# =========================================================== harmonic sums ==
_SV = {}


def Svec(v, K):
    """S_v(N) for N = 0..K, non-strict nesting, Eq. (2.3)."""
    v = tuple(v)
    key = (v, K)
    if key in _SV:
        return _SV[key]
    d = len(v)
    suf = [mp.mpf(0)] * (d + 1)
    suf[d] = mp.mpf(1)
    vals = [mp.mpf(1)] * (K + 1) if not v else [mp.mpf(0)] * (K + 1)
    if v:
        for k in range(1, K + 1):
            for i in range(d - 1, -1, -1):
                a = v[i]
                t = mp.mpf(1) / mp.mpf(k) ** abs(a)
                if a < 0 and k % 2 == 1:
                    t = -t
                suf[i] = suf[i] + t * suf[i + 1]
            vals[k] = suf[0]
    _SV[key] = vals
    return vals


def S1f(a):
    return mp.fsum(mp.mpf(1) / i for i in range(1, a + 1))


def S2f(a):
    return mp.fsum(mp.mpf(1) / i ** 2 for i in range(1, a + 1))


def Sm2f(a):
    return mp.fsum(mp.mpf((-1) ** i) / i ** 2 for i in range(1, a + 1))


# ================================================================== atoms ==
def mono(m):
    return {'()': mp.mpf(1), 'pi2': mp.pi ** 2, 'z3': mp.zeta(3),
            'z5': mp.zeta(5)}[m]


def atom(sh, x, J):
    """One atom of Eq. (2.4) or Eq. (2.5), summed to N = J."""
    if sh[0] == 'R':
        return x ** (-sh[1])
    _, s, v, dn, q = sh
    tab = Svec(tuple(v), J + 1)
    acc = mp.mpf(0)
    for N in range(1, J + 1):
        val = tab[N]
        if s and N % 2 == 1:
            val = -val
        den = mp.mpf(1)
        for d, p in dn:
            den *= mp.mpf(N + d) ** p
        acc += val / (den * (N + x) ** q)
    return acc


def rat(c):
    return mp.mpf(c.numerator) / mp.mpf(c.denominator)


def value(terms, x, J):
    """Sum of (coefficient, monomial, shape) triples at the argument x."""
    return mp.fsum([rat(c) * mono(m) * atom(sh, x, J) for c, m, sh in terms])


# ============================================================== catalogue ==
def load_catalogue():
    cat = json.load(open(CAT))
    G = {w: [] for w in WEIGHTS}
    single = []
    for s in cat['closing_slots']:
        sh = ast.literal_eval(s['shape'])
        ks = s.get('k_support')
        if ks and ks[0] == ks[1]:
            for lab, val in s['coefficients'].items():
                single.append((F(val), s['monomial'], sh, ks[0], lab))
            continue
        for lab, val in s['coefficients'].items():
            G[lab].append((F(val), s['monomial'], sh))
    keys = {(s['shape'], s['monomial']) for s in cat['closing_slots']}
    return G, single, keys


def shape_of(key):
    if key[0] == 'R':
        return "('R', %d)" % key[2], key[1]
    _, s, v, dn, k, q = key
    return ("('BA', %d, %s, %s, %d)"
            % (s, tuple(v), tuple(tuple(x) for x in dn), q), k)


_TAB = {}


def table(n):
    if n not in _TAB:
        _TAB[n] = pickle.load(open(TBL % n, 'rb'))
    return _TAB[n]


def block_direct(keys, n, z, J):
    """The atom-by-atom sum over the forty closing slots, from the table."""
    tot = mp.mpf(0)
    for kr, cz in table(n).items():
        key = ast.literal_eval(kr)
        sh, k = shape_of(key)
        for mk, val in cz.items():
            m = '()' if mk == '()' else ast.literal_eval(mk)[0]
            if (sh, m) not in keys:
                continue
            c = F(val)
            tot += rat(c) * mono(m) * atom(ast.literal_eval(sh), z + k, J)
    return tot


def weight(lab, n, k):
    ap, am = k + n - 1, -k
    sg = mp.mpf((-1) ** k)
    return {'1': mp.mpf(1),
            '(-1)^k*1': sg,
            '(-1)^k*S1p': sg * S1f(ap),
            '(-1)^k*S1m': sg * S1f(am),
            '(-1)^k*S1min': sg * S1f(min(ap, am)),
            '(-1)^k*S2p': sg * S2f(ap),
            '(-1)^k*Sm2p': sg * Sm2f(ap)}[lab]


def block_regrouped(G, single, n, z, J):
    """Equation (4.2): the sum over rungs taken inside the sum over atoms."""
    tot = mp.mpf(0)
    for c, m, sh, k0, lab in single:
        cc = rat(c) * mono(m)
        if lab.startswith('(-1)^k*'):
            cc *= (-1) ** k0
        tot += cc * atom(sh, z + k0, J)
    for lab in WEIGHTS:
        if not G[lab]:
            continue
        tot += mp.fsum([weight(lab, n, k) * value(G[lab], z + k, J)
                        for k in range(-(n - 1), 1)])
    return tot


# ======================================= the five functions of App. E.2 ==
def _A(sgn, v, p, q, c, m='()'):
    dn = ((0, p),) if p else ()
    return (F(c), m, ('BA', 0 if sgn == '+' else 1, tuple(v), dn, q))


def _R(q, c, m='()'):
    return (F(c), m, ('R', q))


G26 = [
    _A('+', (), 2, 3, -32), _A('+', (), 3, 2, -48), _A('+', (), 4, 1, -96),
    _A('+', (1,), 3, 1, -64), _A('-', (), 1, 4, -48), _A('-', (), 2, 3, -64),
    _A('-', (), 3, 2, -144), _A('-', (), 4, 1, -288),
    _A('-', (-2, 1), 1, 1, 128), _A('-', (-2,), 1, 2, -32),
    _A('-', (-3,), 1, 1, -96), _A('-', (1, -2), 1, 1, -64),
    _A('-', (1, 1), 1, 2, -128), _A('-', (1, 1), 2, 1, -128),
    _A('-', (1, 2), 1, 1, -128), _A('-', (1,), 1, 3, 32),
    _A('-', (1,), 2, 2, 96), _A('-', (1,), 3, 1, 160),
    _A('-', (2, 1), 1, 1, -128), _A('-', (2,), 1, 2, 96),
    _A('-', (2,), 2, 1, 160), _A('-', (3,), 1, 1, 160),
    _A('+', (), 2, 1, F(-16, 3), 'pi2'), _A('-', (), 1, 2, F(-16, 3), 'pi2'),
    _A('-', (), 2, 1, F(-16, 3), 'pi2'), _A('-', (), 1, 1, -32, 'z3'),
]
PHI = [_A('-', (-2,), 1, 1, -64), _A('-', (1,), 1, 2, 64),
       _A('-', (1,), 2, 1, 64), _A('-', (2,), 1, 1, 64)]
DPLUS = [_A('+', (), 3, 1, -32), _A('-', (), 1, 3, -32), _A('-', (), 2, 2, -96),
         _A('-', (), 3, 1, -160), _R(4, 48), _R(2, F(16, 3), 'pi2'),
         _R(1, 32, 'z3')]
DMINUS = [_A('+', (), 3, 1, 96), _A('-', (), 1, 3, -32), _A('-', (), 2, 2, -32),
          _A('-', (), 3, 1, -32)]
DMIN = [_A('+', (), 3, 1, -32), _A('-', (), 1, 3, 32), _A('-', (), 2, 2, 64),
        _A('-', (), 3, 1, 96)]


def as_dict(terms):
    d = {}
    for c, m, sh in terms:
        d[(sh, m)] = d.get((sh, m), F(0)) + c
    return {k: v for k, v in d.items() if v}


def check_transcription(G):
    """App. E.2 against the catalogue, in exact rational arithmetic.

    Equation (3.3) writes the three S_1 families of Eq. (4.1) as
    S_1(a_max) Phi + S_1(a_+) D_+ + S_1(a_-) D_- + S_1(a_min) D_min, and
    S_1(a_max) = S_1(a_+) + S_1(a_-) - S_1(a_min) on the ladder, so the three
    families are Phi + D_+, Phi + D_- and D_min - Phi.
    """
    def add(*ds):
        o = {}
        for d in ds:
            for k, v in d.items():
                o[k] = o.get(k, F(0)) + v
        return {k: v for k, v in o.items() if v}

    def neg(d):
        return {k: -v for k, v in d.items()}

    phi = as_dict(PHI)
    want = {'(-1)^k*1': as_dict(G26),
            '(-1)^k*S1p': add(phi, as_dict(DPLUS)),
            '(-1)^k*S1m': add(phi, as_dict(DMINUS)),
            '(-1)^k*S1min': add(as_dict(DMIN), neg(phi))}
    bad = []
    for lab, w in want.items():
        have = as_dict(G[lab])
        for k in set(w) | set(have):
            if w.get(k, F(0)) != have.get(k, F(0)):
                bad.append((lab, k, str(have.get(k, 0)), str(w.get(k, 0))))
    return bad


def block_assembled(G, single, n, z, J):
    """Equation (3.3) as printed, with the three S_1 weights on S_1(a_max)."""
    tot = mp.mpf(0)
    for c, m, sh, k0, lab in single:
        cc = rat(c) * mono(m)
        if lab.startswith('(-1)^k*'):
            cc *= (-1) ** k0
        tot += cc * atom(sh, z + k0, J)
    parts = []
    for k in range(-(n - 1), 1):
        ap, am = k + n - 1, -k
        amax, amin = max(ap, am), min(ap, am)
        sg = mp.mpf((-1) ** k)
        x = z + k
        parts.append(sg * (value(G26, x, J)
                           + S1f(amax) * value(PHI, x, J)
                           + S1f(ap) * value(DPLUS, x, J)
                           + S1f(am) * value(DMINUS, x, J)
                           + S1f(amin) * value(DMIN, x, J)))
        parts.append(sg * mp.mpf(16) / 3 * mp.pi ** 2
                     * (S2f(ap) + Sm2f(ap)) / x)
    return tot + mp.fsum(parts)


# ================================================================ checks ==
OFFSETS = ('0.4', '1.7', '3.25')


def _sweep(route, spins, dps, J, label):
    mp.mp.dps = dps
    G, single, keys = load_catalogue()
    worst, npts = mp.mpf(0), 0
    for n in spins:
        for off in OFFSETS:
            z = mp.mpf(n - 1) / 2 + mp.mpf(off)
            a = route(G, single, n, z, J)
            b = block_direct(keys, n, z, J)
            r = abs(a - b) / max(abs(b), mp.mpf(1))
            worst = max(worst, r)
            npts += 1
    print('  %s: %d points over %d spins, dps %d, cutoff %d'
          % (label, npts, len(spins), dps, J))
    print('  worst relative difference %s   (printed %s)'
          % (mp.nstr(worst, 6), PRINTED[label]))
    return worst


def check_collapse(dps=30, J=120):
    """Equation (4.2) against the atom table, the 46 spins n = 1..91."""
    return _sweep(block_regrouped, list(range(1, 92, 2)), dps, J, 'collapse')


def check_oos(dps=30, J=120):
    """The same at the four spins produced after the rules were fixed."""
    return _sweep(block_regrouped, [93, 95, 97, 99], dps, J, 'oos')


def check_assembled(dps=30, J=120):
    """Equation (3.3) as printed, at the five spins App. E.3 names."""
    mp.mp.dps = dps
    G, _s, _k = load_catalogue()
    bad = check_transcription(G)
    if bad:
        print('  App. E.2 against the catalogue: %d cell(s) differ' % len(bad))
        for b in bad[:6]:
            print('    ', b)
        return None
    print('  App. E.2 against the catalogue: every cell equal, '
          'exact rational arithmetic')
    return _sweep(block_assembled, [3, 5, 9, 15, 21], dps, J, 'assembled')


def check_canonical(dps=30, J=200):
    """Every atom of the block against its reduction to Eq. (3.7).

    An atom denominator is N^p (N+x)^q, and partial fractions give

        1/(N^p (N+x)^q) = sum_i a_i/N^i + sum_j b_j/(N+x)^j ,
        a_i = (-1)^(p-i) C(q+p-i-1, p-i) / x^(q+p-i) ,
        b_j = (-1)^p     C(p+q-j-1, q-j) / x^(p+q-j) ,

    with a_1 + b_1 = 0, which is what lets the i = 1 and j = 1 pieces be kept
    together as Delta and the rest split into the constants E and the functions
    M.  The two sides are summed to the same cutoff, so what the comparison
    measures is the partial-fraction coefficients and the cancellation they
    carry, not the tail.
    """
    from math import comb
    mp.mp.dps = dps
    cat = json.load(open(CAT))
    shapes = []
    entries = 0
    for s in cat['closing_slots']:
        sh = ast.literal_eval(s['shape'])
        entries += len(s['coefficients'])
        if sh[0] == 'BA' and sh not in shapes:
            shapes.append(sh)
    worst, tested = mp.mpf(0), 0
    for x0 in ('1.3', '4.75', '9.2'):
        x = mp.mpf(x0)
        for sh in shapes:
            _, sgn, v, dn, q = sh
            p = dn[0][1] if dn else 0
            tab = Svec(tuple(v), J + 1)

            def w(N):
                val = tab[N]
                return -val if (sgn and N % 2 == 1) else val

            lhs = mp.fsum([w(N) / (mp.mpf(N) ** p * (N + x) ** q)
                           for N in range(1, J + 1)]) if p else \
                mp.fsum([w(N) / (N + x) ** q for N in range(1, J + 1)])
            if not p:
                rhs = lhs
            else:
                a = {i: mp.mpf((-1) ** (p - i)) * comb(q + p - i - 1, p - i)
                     / x ** (q + p - i) for i in range(1, p + 1)}
                b = {j: mp.mpf((-1) ** p) * comb(p + q - j - 1, q - j)
                     / x ** (p + q - j) for j in range(1, q + 1)}
                delta = mp.fsum([w(N) * (mp.mpf(1) / N - mp.mpf(1) / (N + x))
                                 for N in range(1, J + 1)])
                rhs = a[1] * delta
                for i in range(2, p + 1):
                    rhs += a[i] * mp.fsum([w(N) / mp.mpf(N) ** i
                                           for N in range(1, J + 1)])
                for j in range(2, q + 1):
                    rhs += b[j] * mp.fsum([w(N) / (N + x) ** j
                                           for N in range(1, J + 1)])
                if abs(a[1] + b[1]) > mp.mpf(10) ** (-dps + 5):
                    print('  a_1 + b_1 does not vanish at %s' % (sh,))
                    return None
            r = abs(lhs - rhs) / max(abs(lhs), mp.mpf(1))
            worst = max(worst, r)
            tested += 1
    print('  canonical: %d shapes at %d arguments, %d comparisons, dps %d, '
          'cutoff %d' % (len(shapes), 3, tested, dps, J))
    print('  the block draws on these with multiplicity in %d atom entries'
          % entries)
    print('  worst relative difference %s   (printed %s)'
          % (mp.nstr(worst, 6), PRINTED['canonical']))
    return worst


def check_phi(dps=30):
    """Equation (3.5) against Eq. (E.1).

    Both routes are summed by acceleration, not truncation.  The four atoms of
    Eq. (E.1) split into a part carrying O_2, whose summand repeats on
    consecutive N and is therefore paired before acceleration, and two parts
    carrying S_1, which are alternating and smooth.  Equation (3.5) is assembled
    from A(x), B(x) and the closed-form constant 2A(0)+B(0) of Eq. (3.6).  What
    the difference tests is the two merges of App. E.1 and that constant.
    """
    mp.mp.dps = dps
    g = mp.euler
    S1 = lambda N: mp.psi(0, N + 1) + g                       # noqa: E731
    P = lambda m: mp.pi ** 2 / 8 - mp.psi(1, m + mp.mpf(1) / 2) / 4   # noqa: E731
    alt = lambda f: mp.nsum(lambda N: mp.mpf((-1) ** int(N)) * f(int(N)),
                            [1, mp.inf], method='a')          # noqa: E731

    def A(x):
        return -mp.nsum(lambda m: P(m) / ((2 * m - 1 + x) * (2 * m + x)),
                        [1, mp.inf])

    def B(x):
        return alt(lambda N: S1(N) / (N + x) ** 2)

    def C(x):
        return mp.nsum(lambda m: P(m) * (-1 / ((2 * m - 1) * (2 * m - 1 + x))
                                         + 1 / ((2 * m) * (2 * m + x))),
                       [1, mp.inf])

    def phi_raw(x):
        return 64 * (2 * C(x) + alt(lambda N: S1(N) / (N * (N + x) ** 2))
                     + alt(lambda N: S1(N) / (N ** 2 * (N + x))))

    def phi(x):
        return 64 / x * ((mp.pi ** 2 * mp.log(2) - 13 * mp.zeta(3)) / 4
                         - 2 * A(x) - B(x))

    worst = mp.mpf(0)
    for x0 in ('1.3', '2.7', '0.55', '5.25', '11.75'):
        x = mp.mpf(x0)
        a, b = phi(x), phi_raw(x)
        worst = max(worst, abs(a - b) / abs(b))
    a0 = A(mp.mpf(0))
    b0 = B(mp.mpf(0))
    print('  phi: 5 arguments, dps %d' % dps)
    print('  A(0) %s against %s' % (mp.nstr(a0, 12), mp.nstr(
        mp.pi ** 2 * mp.log(2) / 8 - 21 * mp.zeta(3) / 16, 12)))
    print('  B(0) %s against %s' % (mp.nstr(b0, 12),
                                    mp.nstr(-mp.mpf(5) / 8 * mp.zeta(3), 12)))
    if dps == 40:
        print('  worst relative difference %s   (printed %s, at this precision)'
              % (mp.nstr(worst, 6), PRINTED['phi']))
    else:
        print('  worst relative difference %s   (the paper prints %s, at dps 40)'
              % (mp.nstr(worst, 6), PRINTED['phi']))
    if dps == 30:
        print('  the difference is set by the working precision; at dps 40 the '
              'same five arguments give')
        w40 = check_phi(dps=40)
        mp.mp.dps = dps
        return w40
    return worst


def check_gladder(dps=30, J=200):
    """The stuffle-reduced G_{(-1)^k} against the twenty-six atoms of App. E.2.

    The three stuffle relations of App. C.4 remove the six atoms of depth two:
    S_{1,2}+S_{2,1} = S_1 S_2 + S_3, 2 S_{1,1} = S_1^2 + S_2, and
    S_{-2,1}+S_{1,-2} = S_1 S_{-2} + S_{-3}, the last taken in the split of
    Eq. (C.7) that leaves S_{-2,1} - S_{1,-2} at coefficient 96.  Both
    presentations are summed to the same cutoff.
    """
    mp.mp.dps = dps

    def sums(J):
        out = {}
        for v in [(), (1,), (2,), (3,), (-2,), (-3,), (1, 1), (1, 2), (2, 1),
                  (-2, 1), (1, -2)]:
            out[v] = Svec(v, J + 1)
        return out

    S = sums(J)

    def summed(terms, x):
        """terms: (coefficient, monomial, sign, weight-key, p, q)."""
        tot = mp.mpf(0)
        for c, m, sgn, wkey, p, q in terms:
            acc = mp.mpf(0)
            for N in range(1, J + 1):
                w = wkey(N)
                if sgn and N % 2 == 1:
                    w = -w
                acc += w / (mp.mpf(N) ** p * (N + x) ** q)
            tot += rat(F(c)) * mono(m) * acc
        return tot

    def word(v):
        return lambda N: S[v][N]

    def prod(v1, v2):
        return lambda N: S[v1][N] * S[v2][N]

    def diff(v1, v2):
        return lambda N: S[v1][N] - S[v2][N]

    original = [
        (-32, '()', 0, word(()), 2, 3), (-48, '()', 0, word(()), 3, 2),
        (-96, '()', 0, word(()), 4, 1), (-64, '()', 0, word((1,)), 3, 1),
        (-48, '()', 1, word(()), 1, 4), (-64, '()', 1, word(()), 2, 3),
        (-144, '()', 1, word(()), 3, 2), (-288, '()', 1, word(()), 4, 1),
        (128, '()', 1, word((-2, 1)), 1, 1), (-32, '()', 1, word((-2,)), 1, 2),
        (-96, '()', 1, word((-3,)), 1, 1), (-64, '()', 1, word((1, -2)), 1, 1),
        (-128, '()', 1, word((1, 1)), 1, 2), (-128, '()', 1, word((1, 1)), 2, 1),
        (-128, '()', 1, word((1, 2)), 1, 1), (32, '()', 1, word((1,)), 1, 3),
        (96, '()', 1, word((1,)), 2, 2), (160, '()', 1, word((1,)), 3, 1),
        (-128, '()', 1, word((2, 1)), 1, 1), (96, '()', 1, word((2,)), 1, 2),
        (160, '()', 1, word((2,)), 2, 1), (160, '()', 1, word((3,)), 1, 1),
        (F(-16, 3), 'pi2', 0, word(()), 2, 1),
        (F(-16, 3), 'pi2', 1, word(()), 1, 2),
        (F(-16, 3), 'pi2', 1, word(()), 2, 1),
        (-32, 'z3', 1, word(()), 1, 1),
    ]
    reduced = [
        (-32, '()', 0, word(()), 2, 3), (-48, '()', 0, word(()), 3, 2),
        (-96, '()', 0, word(()), 4, 1), (-64, '()', 0, word((1,)), 3, 1),
        (-48, '()', 1, word(()), 1, 4), (-64, '()', 1, word(()), 2, 3),
        (-144, '()', 1, word(()), 3, 2), (-288, '()', 1, word(()), 4, 1),
        # the (-2,1) and (1,-2) pair, split by Eq. (C.7)
        (32, '()', 1, prod((1,), (-2,)), 1, 1),
        (32, '()', 1, word((-3,)), 1, 1),
        (96, '()', 1, diff((-2, 1), (1, -2)), 1, 1),
        (-32, '()', 1, word((-2,)), 1, 2),
        (-96, '()', 1, word((-3,)), 1, 1),
        # the two (1,1) atoms
        (-64, '()', 1, prod((1,), (1,)), 1, 2), (-64, '()', 1, word((2,)), 1, 2),
        (-64, '()', 1, prod((1,), (1,)), 2, 1), (-64, '()', 1, word((2,)), 2, 1),
        # the (1,2) and (2,1) pair
        (-128, '()', 1, prod((1,), (2,)), 1, 1),
        (-128, '()', 1, word((3,)), 1, 1),
        (32, '()', 1, word((1,)), 1, 3),
        (96, '()', 1, word((1,)), 2, 2), (160, '()', 1, word((1,)), 3, 1),
        (96, '()', 1, word((2,)), 1, 2), (160, '()', 1, word((2,)), 2, 1),
        (160, '()', 1, word((3,)), 1, 1),
        (F(-16, 3), 'pi2', 0, word(()), 2, 1),
        (F(-16, 3), 'pi2', 1, word(()), 1, 2),
        (F(-16, 3), 'pi2', 1, word(()), 2, 1),
        (-32, 'z3', 1, word(()), 1, 1),
    ]
    worst = mp.mpf(0)
    for x0 in ('1.3', '4.75', '9.2'):
        x = mp.mpf(x0)
        a, b = summed(original, x), summed(reduced, x)
        worst = max(worst, abs(a - b) / max(abs(a), mp.mpf(1)))
    print('  gladder: 26 atoms against %d reduced terms, 3 arguments, dps %d, '
          'cutoff %d' % (len(reduced), dps, J))
    print('  worst relative difference %s   (printed %s)'
          % (mp.nstr(worst, 6), PRINTED['gladder']))
    return worst


def check_pslq(dps=65):
    """The integer relation that fixes A(0).

    A(0) is summed from Eq. (E.3), the pairing that removes the conditional
    convergence, and the relation is looked for against zeta_3, pi^2 ln 2 and
    ln^3 2.
    """
    mp.mp.dps = dps
    P = lambda m: mp.pi ** 2 / 8 - mp.psi(1, m + mp.mpf(1) / 2) / 4   # noqa: E731
    a0 = -mp.nsum(lambda m: P(m) / (2 * m * (2 * m - 1)), [1, mp.inf])
    basis = [a0, mp.zeta(3), mp.pi ** 2 * mp.log(2), mp.log(2) ** 3]
    rel = mp.pslq(basis, maxcoeff=10 ** 8, maxsteps=10 ** 6,
                  tol=mp.mpf(10) ** (-(dps - 5)))
    print('  pslq: dps %d, basis {A(0), zeta_3, pi^2 ln2, ln^3 2}' % dps)
    print('  relation returned %s' % (rel,))
    if not rel:
        print('  no relation found')
        return None
    resid = abs(mp.fsum([c * b for c, b in zip(rel, basis)]))
    named = abs(16 * a0 + 21 * mp.zeta(3) - 2 * mp.pi ** 2 * mp.log(2))
    print('  residual of the returned relation      %s' % mp.nstr(resid, 6))
    print('  |16 A(0) + 21 zeta_3 - 2 pi^2 ln 2|    %s   (printed %s)'
          % (mp.nstr(named, 6), PRINTED['pslq']))
    print('  no ln^3 2 term and no rational part: coefficient of ln^3 2 is %d'
          % rel[3])
    return named


CHECKS = [('collapse', check_collapse), ('assembled', check_assembled),
          ('oos', check_oos), ('canonical', check_canonical),
          ('phi', check_phi), ('gladder', check_gladder),
          ('pslq', check_pslq)]


def main(argv):
    want = argv[1:] or [n for n, _f in CHECKS]
    known = dict(CHECKS)
    for w in want:
        if w not in known:
            print('unknown check %r; known: %s'
                  % (w, ', '.join(n for n, _f in CHECKS)))
            return 2
    for name in want:
        print(name)
        r = known[name]()
        if r is None:
            return 1
        p = mp.mpf(PRINTED[name])
        if not p / 10 < mp.mpf(r) < p * 10:
            print('  residual %s is outside a factor of ten of the printed %s'
                  % (r, PRINTED[name]))
            return 1
        print()
    return 0


if __name__ == '__main__':
    sys.exit(main(sys.argv))


==> anc/searches/SEARCH_DIMENSIONS.md <==
# The bounded searches: what each quoted dimension counts

Every negative result in Sec. 5 and App. F.5 is a statement about one finite list
of functions or one finite set of stencils. The list is what the statement is
about, so the list has to be checkable. This file names each list, says what
fixes its size, and gives the size that `search_dimensions.py` beside it
produces when the list is rebuilt.

Run

    python3 anc/searches/search_dimensions.py

It needs the standard library and `../kernels/kernels_ext.json`, takes well under
a second, and returns a non-zero status if any rebuilt size differs from the size
printed in the paper.

The fits themselves are not rerun here. App. F.5 gives their outcome, and this
file gives the other half.

## Summary

| number | quoted at | counts | status |
|---|---|---|---|
| 486 | Sec. 5.1, App. F.5 | columns of the exchange-projected ladder basis at total weight 5 | rebuilt, 486 |
| 982 | Sec. 5.1, App. F.5 | the same at weight 6 | rebuilt, 982 |
| 1616 | Sec. 5.1, App. F.5 | the same at weight 7 | rebuilt, 1616 |
| 2450 | Sec. 5.1, App. F.5 | the same at weight 8 | rebuilt, 2450 |
| 2499 | Sec. 5.1, App. F.5 | coefficients of a slot of exchange sign +1 over odd n = 3..99 | recounted from `kernels_ext.json`, 2499 |
| 2450 | Sec. 5.1, App. F.5 | coefficients of the slot of exchange sign -1 over the same range | recounted, 2450 |
| 166 | Sec. 5.2, App. F.5 | columns of the full-ladder-length basis at total weight 3 | rebuilt, 166 |
| 478 | Sec. 5.2, App. F.5 | the same at weight 4 | rebuilt, 478 |
| 1126 | Sec. 5.2, App. F.5 | the same at weight 5 | rebuilt, 1126 |
| 76 | Sec. 5.1, App. F.5 | order-degree pairs a recurrence search can test at 49 spins | rebuilt, 76 |
| 228 | Sec. 5.1, App. F.5 | the same at three values of z | rebuilt, 228 |
| 68, 127 | App. F.4 | nonzero coefficients and stencil rank of Eq. (F.3) | already in `../kernels/recurrence_certified.json` |
| 35, 30, 48 | Sec. 5.3 | the column-fit list, its rank, and the coefficients per column | author-reported, below |
| 85, 30, 495 | Sec. 5.5 | the weight-two basis the window sums are adjoined to, its rank, and the cells | author-reported, below |
| 8, 54 | Sec. 7.2 | rank raised by the bivariate sums of Eq. (7.1) at weight two and weight three | author-reported, below |

## 1. The exchange-projected ladder basis: 486, 982, 1616, 2450

App. F.5 fixes the recipe. Take all monomials of total weight at most `w`
in the nested harmonic sums at the three ladder arguments

    a_+ = k + n - 1 ,   a_- = -k ,   a_min = min(a_+, a_-) ,

with and without the alternation `(-1)^k`. Where the target has a definite
exchange sign `sigma`, replace each monomial `m` by `m + sigma m*`, with `m*` the
monomial carrying `a_+` and `a_-` interchanged, and keep one representative of
each orbit.

Three details fix the size and are not printed in the paper.

*The alphabet.* One letter per weight and sign, and the depth-two letter at
weight two:

    weight 1 : S_1
    weight 2 : S_2 , S_{-2} , S_{1,1}
    weight 3 : S_3 , S_{-3}
    weight 4 : S_4 , S_{-4}
    weight 5 : S_5
    weight 6 : S_6 , S_{-6}

*The depth.* A monomial carries at most three letters. Weight alone would admit
more; the fits were run at depth three throughout.

*The dressing.* Every projected column is taken twice, once undressed and once
against `(-1)^k`. Under the ladder reflection the dressing is invariant at odd
`n`, so it does not disturb the exchange grading, and the printed dimension is
the doubled orbit count.

The rebuilt sizes:

| weight | orbits | columns | printed | orbits fixed by the exchange |
|---|---|---|---|---|
| 5 | 243 | 486 | 486 | 55 |
| 6 | 491 | 982 | 982 | 98 |
| 7 | 808 | 1616 | 1616 | 138 |
| 8 | 1225 | 2450 | 2450 | 195 |

The last column matters when the number is taken at exchange sign `-1`. An orbit
with `m* = m` projects to `m - m = 0` there, so 195 of the 1225 orbits carry a
column that vanishes at weight eight. Those columns are counted in the printed
dimension all the same, which is why one number, 2450, serves both signs. The
effective column count at sign `-1` is 2060 at weight eight, 1340 at weight
seven, 786 at weight six and 376 at weight five.

The coefficient counts the fits run against come straight out of
`../kernels/kernels_ext.json`: 2499 cells for each of `BA_02_1`, `BA_11_2` and
`BA_12_1`, the three of exchange sign `+1`, and 2450 for `BA_01_1` and for each
of `K_R1`, `K_R2`, `K_R3`, all over the 49 odd spins `n = 3..99`.

Weight eight was not searched for the slot of exchange sign `-1`.  The set-aside
was first made against the unreduced 2450 columns, before the vanishing
projections were taken out of the count, and the paper no longer gives that
arithmetic as its reason.  The three slots of sign `+1` were searched at all four
weights.

## 2. The full-ladder-length basis: 166, 478, 1126

Sec. 5.2 removes the arithmetic obstruction by admitting nested harmonic sums at
the argument `n-2`, the full ladder length, beside `a_+`, `a_-` and `a_min`. The
monomials are built as above, on four arguments instead of three, with
no exchange projection, since the three rational kernels are fitted one at a
time. The alphabet drops `S_{1,1}`: the denominator argument of Sec. 5.2 is about
the depth-one sums, whose reduced denominators divide `lcm(1,...,L)^a`.

Every column is again taken undressed and dressed by `(-1)^k`, so the printed
dimension is twice the monomial count.

| weight | monomials | columns | printed |
|---|---|---|---|
| 3 | 83 | 166 | 166 |
| 4 | 239 | 478 | 478 |
| 5 | 563 | 1126 | 1126 |

## 3. The recurrence search: 76 and 228

App. F.5 asks whether `K_res(n,z)`, at fixed rational `z`, satisfies a linear
recurrence in `n` with polynomial coefficients,

    sum_{a=0..R} sum_{d=0..D} x[a,d] n^d K_res(n + 2a, z) = 0 .

A stencil of order `R` and degree `D` carries `(R+1)(D+1)` unknowns, and a run of
`nspins` stored spins leaves `nspins - R` usable rows. The pair `(R,D)` is
admitted when the system is overdetermined by at least six rows,

    nspins - R  >=  (R+1)(D+1) + 6 ,

with `R` from 1 to 14 and `D` from 0 to 14. At the 49 stored spins that admits 76
pairs, which is the printed number, and 76 pairs at three rational values of `z`
is the printed 228 stencils per kernel. The largest system admitted carries 40
unknowns, at `(R,D) = (3,9)`. At the 45 spins of the original range the same rule
admits 70 pairs, so the four spins `n = 93, 95, 97, 99` moved the frontier by six.

The nominal grid is 14 orders by 15 degrees, so 210 pairs, of which 76 are
reachable at 49 spins. Taking the bound off the nominal grid alone, or off a
different margin, gives a different number, which is why the margin is written
into the program.

## 4. Author-reported numbers

Three rank statements in the paper are not rebuilt by any program in this bundle,
and the printed description of each does not fix its function list. Each is
author-reported below, with what it counts and what is known about how it was
obtained.

### Sec. 5.3, the column fit: 35 functions, rank 30, 48 coefficients

Sec. 5.3 fits each `a_-` column of `K_R3` against a list built as

    the nested harmonic sums of weight at most three in the twelve words used
    elsewhere in this paper, at both a_+ and a_+ + 2         24
    the constant                                              1
    the tails 1/(a_+ + i) for 0 <= i <= 3                     4
    the tails 1/(a_+ + i)^2 for 0 <= i <= 3                   4
    the products S_1(a_+)/a_+ and S_1(a_+)^2                  2
                                                             --
                                                             35

so the printed 35 follows from the printed recipe as soon as the word list
is fixed at twelve. The twelve words themselves are not printed, and the
catalogue in `../catalog/catalog.json` carries ten non-empty nesting words, so the
list cannot be recovered from the bundle. The rank 30, the 48 coefficients per
column, and the deficiency `rank[X|y] = 31` against `rank[X] = 30` at `a_- = 3`
were computed by the authors with the fitting code of the time and are reported
here on that basis. The statements that stand on their own are the closed forms
themselves, Eq. (5.8), which `../gate/gate_rules.py` checks against the stored
arrays.

### Sec. 5.5, the window-sum basis: 85 functions, rank 30, 495 cells

Sec. 5.5 states that the window sum `Psi_w` raises by one the rank of a weight-two
basis of eighty-five functions of `a_+`, `a_-`, `min`, `max` and `n-1`, that rank
being thirty across 495 cells, and that at weight three the two members
`Psi_{2,1}` and `Psi_{1,2}` each raise it by one again. The 495 cells are not
identified in the paper. The count agrees with the symmetric-sector pairs
`(a_+, a_-)` carrying `a_+ + a_- = n - 1` and `a_+ >= a_-` over the odd spins
`n = 3..61`, which is 495, but that is a reconstruction of the grid and not a
statement the paper makes.

The eighty-five is not recoverable from the printed description. Rebuilding a
weight-two basis on those five arguments under the natural conventions gives 81
functions with the alternating alphabet and no same-argument products, 96 with
them, 36 with the non-alternating alphabet, and 72 for the doubled undressed and
dressed form of that last one. None of them is 85, so the list carries a
convention the sentence does not state, and the number is reported as the authors
computed it.

What does not depend on that convention is the conclusion the section draws, that
the window sums are new content. The rules that carry that content, the four
nested coefficient rules and `K_R3`, hold cell by cell in exact rational
arithmetic against the stored arrays, 12397 coefficients with no mismatch, and
`../gate/gate_rules.py` checks them.

### Sec. 7.2, the bivariate sums: rank raised by 8 and by 54

Sec. 7.2 states that adjoining the bivariate sums of Eq. (7.1),

    T^sigma_{a,b}(a_+, a_-) = sum_{j=1}^{a_+} sigma^j / ( j^a (j + a_-)^b )

raises the rank of the weight-two basis by eight and of the weight-three basis by
fifty-four beyond products of one-variable sums. Neither the two bases nor the
list of `(a, b, sigma)` admitted at each weight is printed, and no program in the
bundle rebuilds them, so both increments are reported as the authors computed
them. The sentence they support, that the bivariate sums do not close the
kernels, rests on the same kind of finite-list fit as Sec. 5.1 and carries the
same scope.

## 5. What is already reproduced elsewhere in the bundle

* The two-dimensional recurrence of Eq. (F.3): 68 nonzero integer coefficients,
  content one, stencil rank 127 with nullity one, and the holdout, in
  `../kernels/recurrence_certified.json`.
* The denominator-prime statements of Sec. 5.2 and Table 1, in `../obstruction/`.
* The five residual coefficient rules against the stored arrays, 12397
  coefficients, by `../gate/gate_rules.py`.


==> anc/searches/search_dimensions.py <==
#!/usr/bin/env python3
"""search_dimensions.py -- rebuild every basis dimension the paper quotes for a
bounded search, and compare it against the printed number.

The searches of App. F.5 are negative results about one finite list of functions
each.  What makes such a result checkable is the list, so the list is rebuilt here
from the recipe that produced it and its size is compared with the size
printed in the paper.  Nothing here refits a target: the fits themselves are
given by their outcome, as App. F.5 has it, and what this program checks is the
dimension each outcome is a statement about.

Covered, with the section that quotes each number:

    486, 982, 1616, 2450   Sec. 5.1 and App. F.5, the exchange-projected ladder
                           basis at total weight 5, 6, 7, 8
    166, 478, 1126         Sec. 5.2 and App. F.5, the same recipe with the
                           full ladder length n-2 admitted as a fourth argument,
                           at total weight 3, 4, 5
    76, 228                App. F.5, the order-degree pairs a linear recurrence
                           search can test at 49 spins, and the same at three
                           values of z
    2499, 2450             the coefficient counts the fits run against, recounted
                           from kernels_ext.json

Two further numbers of App. F.4 come from files already in the bundle and are not
recomputed here: the 68 nonzero recurrence coefficients and the rank 127 with
nullity one of Eq. (F.3) are in kernels/recurrence_certified.json, and the
denominator-prime statements of Sec. 5.2 are in obstruction/.

Two rank statements the paper makes, the 85-function weight-two basis of Sec. 5.5
and the two rank increments of Sec. 7.2, are author-reported: SEARCH_DIMENSIONS.md
beside this file says what each counts and where it comes from.  Neither is
rebuilt here, because the printed description does not fix the function list.

Standard library only.

    python3 anc/searches/search_dimensions.py

Exit status is 0 when every rebuilt dimension equals the printed one.
"""
import itertools
import json
import os
import sys

HERE = os.path.dirname(os.path.abspath(__file__))
KERNELS = os.environ.get(
    "NNLO_KERNELS", os.path.join(HERE, os.pardir, "kernels"))

# --------------------------------------------------------------------------
# 1. the exchange-projected ladder basis of Sec. 5.1 and App. F.5
#
# Monomials of total weight at most w, of depth at most three, in the nested
# harmonic sums S_a at the three arguments a_+ = k+n-1, a_- = -k and
# a_min = min(a_+, a_-).  The letters available at each weight are
#
#     1 : S_1
#     2 : S_2, S_{-2}, S_{1,1}
#     3 : S_3, S_{-3}
#     4 : S_4, S_{-4}
#     5 : S_5
#     6 : S_6, S_{-6}
#
# A monomial is the unordered multiset of (letter, argument) pairs, so
# S_1(a_+) S_2(a_-) and S_2(a_-) S_1(a_+) are one function.
#
# The exchange projection replaces each monomial m by m + sigma m*, with m* the
# monomial with a_+ and a_- interchanged, and keeps one representative of each
# {m, m*} orbit.  Every column is then taken twice, undressed and dressed by
# (-1)^k, which is exchange-invariant at odd n.  The printed dimension is that
# doubled orbit count.
#
# The sigma = -1 sector keeps the same column count: the orbits with m* = m give
# a column that vanishes identically there, and they are counted all the same.
# The self-symmetric orbit count is printed below so that the difference between
# the nominal and the effective dimension is visible.
# --------------------------------------------------------------------------

LADDER_LETTERS = {1: [1], 2: [2, -2, '11'], 3: [3, -3], 4: [4, -4],
                  5: [5], 6: [6, -6]}


def monomials(wmax, args, letters):
    """Weight <= wmax, depth <= 3 monomials over (letter, argument) pairs."""
    singles = [(k, w) for w, ks in sorted(letters.items(), key=str)
               if w <= wmax for k in ks]
    out = set()
    for r in (1, 2, 3):
        for combo in itertools.combinations_with_replacement(singles, r):
            if sum(c[1] for c in combo) > wmax:
                continue
            for var in itertools.product(args, repeat=r):
                out.add(tuple(sorted(zip([c[0] for c in combo], var), key=str)))
    return [()] + sorted(out, key=str)


def swap(spec):
    flip = {'p': 'm', 'm': 'p', 'x': 'x', 'L': 'L'}
    return tuple(sorted(((k, flip[v]) for k, v in spec), key=str))


def projected(wmax):
    """(columns, orbits, self-symmetric orbits) for the exchange-graded basis."""
    seen, orbits, sym = set(), [], 0
    for spec in monomials(wmax, 'pmx', LADDER_LETTERS):
        sw = swap(spec)
        key = tuple(sorted([str(spec), str(sw)]))
        if key in seen:
            continue
        seen.add(key)
        orbits.append(spec)
        if spec == sw:
            sym += 1
    return 2 * len(orbits), len(orbits), sym


# --------------------------------------------------------------------------
# 2. the full-ladder-length basis of Sec. 5.2
#
# The same monomials, with the full ladder length L = n-2 admitted as a fourth
# argument beside a_+, a_- and a_min, and with no exchange projection: the three
# rational kernels are fitted here one at a time.  The letter S_{1,1} is not in
# this alphabet, which is the alphabet the denominator argument of Sec. 5.2
# prescribes: only the depth-one sums S_a and S_{-a} carry a denominator
# lcm(1,...,L)^a.  Each column is again taken undressed and dressed by (-1)^k.
# --------------------------------------------------------------------------

FULLLEN_LETTERS = {1: [1], 2: [2, -2], 3: [3, -3], 4: [4, -4], 5: [5]}


def fulllen(wmax):
    return 2 * len(monomials(wmax, 'pmxL', FULLLEN_LETTERS))


# --------------------------------------------------------------------------
# 3. the recurrence search of App. F.5
#
# A stencil of order R and polynomial degree D has (R+1)(D+1) unknowns and, from
# a run of `nspins` stored spins, leaves nspins - R usable rows.  A pair (R,D) is
# admitted when the system is overdetermined by at least six rows,
#
#     nspins - R  >=  (R+1)(D+1) + 6 ,
#
# with R running from 1 to 14 and D from 0 to 14.  At the 49 stored spins that
# admits 76 pairs; the search runs each pair at three rational values of z, which
# is the 228 stencils per kernel.
# --------------------------------------------------------------------------


def admitted(nspins, rmax=14, dmax=14, margin=6):
    return [(r, d) for r in range(1, rmax + 1) for d in range(0, dmax + 1)
            if nspins - r >= (r + 1) * (d + 1) + margin]


# --------------------------------------------------------------------------
# 4. the coefficient counts the fits run against
# --------------------------------------------------------------------------


def cell_counts():
    path = os.path.join(KERNELS, 'kernels_ext.json')
    grids = json.load(open(path))['exceptional_grids']
    out = {}
    for name in sorted(grids):
        rc = grids[name]['raw_coefficients']
        spins = sorted({int(k.split(',')[0]) for k in rc})
        out[name] = (len(rc), len(spins), spins[0], spins[-1])
    return out


# --------------------------------------------------------------------------

PRINTED_LADDER = {5: 486, 6: 982, 7: 1616, 8: 2450}
PRINTED_FULLLEN = {3: 166, 4: 478, 5: 1126}
PRINTED_PAIRS = 76
PRINTED_STENCILS = 228
PRINTED_CELLS = {'positive exchange sign': 2499, 'negative exchange sign': 2450}


def main():
    bad = 0

    print('the exchange-projected ladder basis  (Sec. 5.1, App. F.5)')
    print('  %5s  %8s  %8s  %10s  %s'
          % ('weight', 'orbits', 'columns', 'printed', 'self-symmetric orbits'))
    for w in sorted(PRINTED_LADDER):
        cols, orb, sym = projected(w)
        ok = cols == PRINTED_LADDER[w]
        bad += 0 if ok else 1
        print('  %5d  %8d  %8d  %10d  %d%s'
              % (w, orb, cols, PRINTED_LADDER[w], sym, '' if ok else '   MISMATCH'))
    print('  the self-symmetric orbits carry a column that vanishes when the')
    print('  target has exchange sign -1; they are counted in the dimension all')
    print('  the same, so the printed number is the same for both signs.')

    print()
    print('the full-ladder-length basis  (Sec. 5.2, App. F.5)')
    print('  %5s  %8s  %10s' % ('weight', 'columns', 'printed'))
    for w in sorted(PRINTED_FULLLEN):
        cols = fulllen(w)
        ok = cols == PRINTED_FULLLEN[w]
        bad += 0 if ok else 1
        print('  %5d  %8d  %10d%s'
              % (w, cols, PRINTED_FULLLEN[w], '' if ok else '   MISMATCH'))

    print()
    print('the recurrence search  (App. F.5)')
    pairs = admitted(49)
    ok = len(pairs) == PRINTED_PAIRS and 3 * len(pairs) == PRINTED_STENCILS
    bad += 0 if ok else 1
    print('  order 1..14, degree 0..14, overdetermined by at least six rows')
    print('  admitted order-degree pairs at 49 spins : %d   printed %d'
          % (len(pairs), PRINTED_PAIRS))
    print('  the same at three values of z           : %d   printed %d%s'
          % (3 * len(pairs), PRINTED_STENCILS, '' if ok else '   MISMATCH'))
    top = max((r + 1) * (d + 1) for r, d in pairs)
    print('  highest order admitted %d, highest degree admitted %d, at most %d'
          % (max(r for r, _ in pairs), max(d for _, d in pairs), top))
    print('  unknowns, reached at %s'
          % ', '.join('(%d,%d)' % p for p in pairs
                      if (p[0] + 1) * (p[1] + 1) == top))
    print('  at the 45 spins of the original range the same rule admits %d'
          % len(admitted(45)))

    print()
    print('the coefficient counts the fits run against  (kernels_ext.json)')
    counts = cell_counts()
    for name, (cells, nsp, lo, hi) in counts.items():
        print('  %-10s %5d coefficients, %2d spins, n = %d..%d'
              % (name, cells, nsp, lo, hi))
    seen = sorted({c for c, _, _, _ in counts.values()})
    for want in sorted(PRINTED_CELLS.values()):
        ok = want in seen
        bad += 0 if ok else 1
        if not ok:
            print('  MISMATCH: printed %d occurs in no stored array' % want)
    print('  printed: %d for the three slots of positive exchange sign, %d for'
          % (PRINTED_CELLS['positive exchange sign'],
             PRINTED_CELLS['negative exchange sign']))
    print('  the slot of negative sign.  Weight eight was not searched for the')
    print('  slot of negative sign; the three of positive sign were searched at')
    print('  all four weights.')

    print()
    if bad:
        print('FAIL: %d printed dimension(s) not reproduced' % bad)
    else:
        print('OK: every printed search dimension reproduced')
    return 1 if bad else 0


if __name__ == '__main__':
    sys.exit(main())


==> anc/source_chain/PROVENANCE.md <==
# Source-to-table provenance -- odd-spin NNLO BFKL atom tables

This bundle records the complete chain from the published Caron-Huot-Herranen
three-loop integrand to the exact rational atom tables `atoms_m{n}.pkl` used
throughout the paper, and is included one path-independent command that regenerates the
table for any odd conformal spin on demand (the boundary spin `n = 1` is an
author-provided 28-atom table representing the Caron-Huot-Herranen n=1 function and is
supplied rather than reassembled by default, though the generic route does reassemble it
and gives the same 28 atoms; see below). What it establishes:
the master input and the assembler are present here, with input hashes and a
one-command driver, so every downstream claim ("derived, not fitted"; the atom
census; the coefficient catalog) can be audited from the archive rather than from
a private repository.

## The chain

```
  arXiv:1604.07417 ancillary                 THIS BUNDLE  (author: A. Prygarin)
  Caron-Huot & Herranen
  +--------------------------+
  | inputs/traj_code.m       |   F3integrand[m], the three-loop odd-spin
  |  (published notebook)    |   integrand in the CHH SB[...] harmonic alphabet
  +-----------+--------------+
              |
              |   STAGE 1   gen_terms.wl            (Wolfram)
              |   evaluate the notebook's definition cells; form F3integrand[m];
              |   rewrite SB[...] -> {0,+1,-1} HPL alphabet (SBtoHPL); Z[i]->Zeta[i];
              |   Expand and split into one structured record per additive term
              v
     work/terms_m{n}.txt          each line:   xpow | {HPL word} | eps | coef
                                  coef an exact element of  Q[Pi^2, Zeta[k]]
              |
              |   STAGE 2   gen_atoms.py  ->  lib/msym_run.assemble   (Python, exact rational)
              |   HPL power series with ln-strata; exact Mellin
              |     int_0^1 x^{pow+n} ln^j x dx = (-1)^j j! / (n+z+koff)^{j+1};
              |   collect the bilinear "atoms"
              |     BA(s,v,dn,k,q) = sum_{n>=1} (+-1)^n S_v(n) / [ prod (n+d)^p (n+z+k)^q ]
              |   and the rational atoms  R(k,q) = 1/(z+k)^q
              v
     atoms_m{n}.pkl               { repr(atomkey) : { monomial : "num/den" } }
                                  exact Fraction coefficients, one pickle per spin
              |
              |   STAGE 3   validate_tables.py       (structural gates)
              v
     |A_n| = 39n-3 ;  unique q=5 R-atom at k=1 with coeff 32 ;  q=4 R-atoms with
     coeff 48(-1)^k H(k+n-1) ;  every coefficient monomial in {1, Pi^2, Zeta[3]} ;
     s=0 BA convergence (total denominator degree >= 2).
```

The decomposition variable is `z = (n-1)/2 + i*nu`, `M = (n-1)/2`; the shift `k`
runs over `[-(n-1), 1]`. `F_n(z)` is reassembled from the atom table by the paper's
evaluator (`../eval/chi_nnlo_eval.py`), which is a separate, self-contained script.

## What is Caron-Huot-Herranen's, and what is the author's

CHH (arXiv:1604.07417, JHEP 02 (2018) 058, bib key `Caron-Huot:2016tzz`):
- `inputs/traj_code.m` in its entirety. This is the published ancillary notebook.
  Its definitions `F3integrand`, `integrateoverz`, `seriesexpansions`, and the
  `SB[...]` harmonic alphabet are the physical three-loop input. It is included as a
  content-faithful text export of the official trajectories_3loop.nb (arXiv:1604.07417;
  238414 B, sha256 e027ddca...): the file formats differ, and executing the first seven
  Code/Input cells of either one leaves the kernel in the same state, in the precise
  sense recorded under "Definition-state equivalence" below; see the attribution note
  in `README.md`.
- `inputs/f3gen.txt`. AUTHOR-DERIVED: the same three-loop F3 integrand recast by the
  author as a function of the conformal-spin generating variable `w` (the
  `SB[..., 1 +- w Sqrt[x], ...]` form), obtained from `traj_code.m` via `chh/genfun.wl`
  (execute cells 1..7, apply the author's w-pole branch patches). It is not an official
  CHH file. It is the master input to the generating-function / even-spin branch and is
  NOT on the odd-n `driver.py` path (that path reads `traj_code.m` only).

Author (A. Prygarin), own code:
- `gen_terms.wl` STAGE 1. Invokes the CHH `F3integrand[m]` and the `SBtoHPL` map;
  the transformation and record format are the author's. A faithful, argument-driven
  copy of the in-repo assembler script that produced the included tables.
- `gen_atoms.py`, `driver.py`, `validate_tables.py` STAGE 2/3 drivers and gates.
- `lib/msym_run.py`, `lib/mellin_sym.py`, `lib/sums.py`. The exact-Mellin assembler
  and the nested-harmonic-sum machinery. Independent implementation (see the module
  headers); every coefficient is an exact `Fraction`.

## Exact commands

From a copy of this directory (all paths relative to it):

```
# one command, either spin
python3 driver.py 5  --validate                 # fast
python3 driver.py 35 --validate                 # a few minutes

# regenerate a spin on demand (its table also is included in tables/; only a ref/ self-test target is absent)
python3 driver.py 23 --out atoms_m23.pkl

# the two stages by hand (equivalent)
wolframscript -file gen_terms.wl inputs/traj_code.m work/ 35
python3 gen_atoms.py work/terms_m35.txt atoms_m35.pkl
python3 validate_tables.py atoms_m35.pkl 35
```

`n = 1` is an author-provided 28-atom boundary table representing the CHH n=1
function; `driver.py 1` copies it bit-for-bit from `ref/atoms_m1.pkl`, and
`driver.py 1 --generic` reassembles it instead by the same odd-`n` assembler every
other spin goes through and gates the run on the comparison. The two agree, byte for
byte (see "The boundary spin n = 1" below). The uniform `39n-3` law applies to
`n >= 3` and not at `n = 1`. We do not derive the `n = 1` table from the official CHH
`n = 1` expression, so we do not claim it as the official block.

Point the driver at an alternative Wolfram launcher with the environment variable
`NNLO_WOLFRAM` (for example a memory-guarded wrapper). `gen_terms.wl` additionally
carries an in-file memory guard (default cap 20 GB, raise with `WLMEM_GB=<n>`); it
fires only when live kernel memory exceeds the cap and is otherwise inert. Prefer
chunking a run over raising the cap.

## Reproduction evidence

The chain was re-run inside a fresh scratch copy of this bundle. For both spins the
regenerated table is record-identical to the included table (and byte-identical in
the same build environment; record-identity is the version-robust invariant, since
the STAGE-1 term order and the pickle bytes depend on the Wolfram/Python build):

```
n= 5 : |A_n|=192   out == tables/atoms_m5.pkl   records-identical (byte-identical in this environment)
n=35 : |A_n|=1362  out == tables/atoms_m35.pkl  records-identical (byte-identical in this environment)
```

STAGE 1 is reproducible on its own as well: `gen_terms.wl` emits `work/terms_m{n}.txt`
on demand (produced by the driver run; not included), whose records feed STAGE 2.
All structural gates pass for both spins.

### The boundary spin n = 1

`driver.py 1` copies `ref/atoms_m1.pkl` by default, and that is a choice about
provenance rather than a statement that the generic odd-`n` route has nothing to do
there. It has: run with `--generic` the same two stages that produce every other spin
produce the boundary block as well, and they produce it exactly.

```
python3 driver.py 1 --generic --validate

  m=1 terms: 20                                       STAGE 1, structured integrand
  m=1 assembled 28 atoms                              STAGE 2
  atoms=28  expect 28 (supplied boundary block): OK
  boundary predicate (1R+27BA, no q4, q5@k=1 coeff 32, k in [0,1]): OK
  monomials subset {1,pi2,z3}: OK
  s=0 BA convergence (deg>=2): OK
  vs ref/atoms_m1.pkl : records-identical=True (byte-identical=True)
                        -- reassembled by the generic odd-n route, not copied
  ROW PASS                                            exit status 0
```

The reassembled table and `ref/atoms_m1.pkl` and `tables/atoms_m1.pkl` all three carry
sha256 `699256a33e2ec227b2eba1bcf76770bac6e66af625c55e2330cbaa24280aa63e` in this build
environment. The uniform count `39n-3` is a statement about `n >= 3` and does not hold
at `n = 1`, where the ladder carries the two rungs `k = 0` and `k = 1` and 28 instances
where the uniform count would ask for 36. What remains true of `n = 1` is that the block
is the Caron-Huot-Herranen one and that we do not derive it from their `n = 1`
expression; the route is the same, the attribution is unchanged.

## Definition-state equivalence

`g1_snapshot_equiv.wl` is what stands behind the claim that `inputs/traj_code.m` and the
official `trajectories_3loop.nb` supply the same definitions to the generator. Run on a
file, it executes the first seven Code/Input cells exactly as `gen_terms.wl` does and
writes a snapshot holding, for every Global` symbol those cells create, the `FullForm`
of its `OwnValues`, `DownValues`, `SubValues`, `UpValues` and `Attributes`, together
with the `FullForm` of every cell's boxes. Two files whose snapshots agree byte for byte
leave the kernel in the same definition state and carry the same cell boxes.

That is the whole of the claim. It says nothing about symbols outside the `Global`
context and nothing about cells past the seventh, which is all `gen_terms.wl` executes.

Evaluation control is the point on which such a test is easily wrong, and this one was.
`OwnValues` and `DownValues` carry `HoldAll`, so an earlier version's
`OwnValues[Symbol[name]]` never reached the symbol: the argument stayed unevaluated, the
definition tables returned the call itself with an `OwnValues::sym` message, and what
went into the snapshot was the literal text `OwnValues[Symbol["Global`foo"]]`. Two files
then agreed on the definition section whatever their definitions were. The script now
reads the tables through `ToExpression[name, InputForm, OwnValues]`, which wraps the
parsed symbol without evaluating it, and it refuses to write a snapshot in which no
symbol carries a value or in which an unevaluated definition-table call survives.

Rerun with the corrected script, on this machine:

```
official trajectories_3loop.nb   sha256 e027ddca7f9379f524b73c7b5dbb2214e96fa2f043b361f659c91c881cef6915  (238414 B)
inputs/traj_code.m              sha256 bb590a1c2dd41d0a08555963abfd40163448e246fff471eca9ef7f79e3055eb6  (173570 B)

  both:  ncells=26   new Global symbols=88   symbols carrying at least one value=26
  both snapshots: 129955 B,
    sha256 53553c110a2bb8ad4069c8288c4d8817acf8d875362cb84f1d2060a95e476b50   IDENTICAL
```

Of those 129955 bytes, 660 are the header, 31219 the definition section and 98026 the
cell boxes. The definition section carries the value tables themselves (16 nonempty
`DownValues`, 9 nonempty `OwnValues`, among them `F3integrand`, `F1Eval`, `F2Eval` and
`derivegs`) and no unevaluated definition-table call anywhere, which is what the earlier
version recorded in their place.

## Input hashes

`inputs/traj_code.m` and the included `.pkl` tables are trusted publication
inputs: verify them against the hashes below (and against the published CHH
hashes for `traj_code.m`) before use, and run STAGE 1 (Wolfram `Get` +
`ReleaseHold`) in a sandbox if you do not trust the archive.
`SHA256SUMS.txt` lists the SHA-256 of every file in this bundle. The two master
inputs:

```
bb590a1c2dd41d0a08555963abfd40163448e246fff471eca9ef7f79e3055eb6  inputs/traj_code.m   (text export of official trajectories_3loop.nb)
e027ddca7f9379f524b73c7b5dbb2214e96fa2f043b361f659c91c881cef6915  OFFICIAL trajectories_3loop.nb (arXiv:1604.07417 ancillary, 238414 B) -- reference, not included
401c6d9f8e3adbb383604af60b66f295f0d81578fb4d5e53b73283fae07b5130  inputs/f3gen.txt      (author-derived from traj_code.m via chh/genfun.wl)
```

Verify the whole bundle with:  `sha256sum -c SHA256SUMS.txt`.

### The `Z[-3,1,1]` value in the official `formulas.txt`

`formulas.txt` is a reference input here and not a bundled one, and a reader who
fetches it with `fetch_official.py` will find a wrong constant in it. Line 55 of that
file sets `Z[-3,1,1] -> -0.009616`. The alternating Euler sum it names is
-0.0096015684431, so the printed value is too large in magnitude by 1.44e-5, and
-0.009602 is what belongs there at the file's own six places. The other value on the
same line, `Z[-3,1] -> 0.087786`, is right. Both were recomputed here from the
definition, strict nesting with the outer sign `(-1)^i`, at 30 working digits, from
partial sums to N = 200000; the successive differences 3.1e-12, 2.2e-13 and 3.1e-14
fix the last digit quoted.

That constant never entered the atom tables or anything derived from them. Three counts
say so. The odd-`n` route reads `inputs/traj_code.m` alone, as `driver.py` and the
diagram above show, and `formulas.txt` appears nowhere on it. The copy of `formulas.txt`
against which this was checked hashes to
`20a4775c894942cd3e6740bd4406188318da0596ea02ce58910bb35b27cf638e`, 13520 bytes, which
is the value recorded for the official file in `../THIRD_PARTY` item 2, so the check
was made against the official text and not against a variant of it. And a search of the
whole paper tree for `0.009616`, `0.087786`, `Z[-3,1,1]`, `Z[-3,1]`, `NZetas`, `Fm0`
and `-0.0096` returns 0 occurrences in every file but this one: 0 in the two manuscript
sources and the ancillary bundle, 0 in the 68 members of the one archive the tree
carries, and 0 in all 54 pickled atom tables read as bytes. This page is the single
place in the tree where those strings appear, and they appear here because the
paragraph above quotes them.

## Environment / version pin

The included tables were produced and re-verified with: Python 3.14.4 (pickle
protocol 5), mpmath 1.3.0, sympy 1.14.0, Wolfram Language 15.0.0. Record-identity
is independent of these versions; byte-identity of the pickles/STAGE-1 output is
not (it depends on the Wolfram `Expand` term order and the writer's pickle
protocol, which `gen_atoms.py` pins to 5).


==> anc/source_chain/README.md <==
# `source_chain/` -- CHH integrand to atom tables, one command

This sub-bundle carries the complete source-to-table chain behind the odd-spin
atom tables in `../tables/`, and a single path-independent command that regenerates
the exact table for any odd conformal spin `n >= 3` from the published Caron-Huot-Herranen
three-loop integrand (the boundary spin `n = 1` is an author-provided 28-atom boundary
table representing the Caron-Huot-Herranen n=1 function). It is what makes the chain
reproducible from the published input alone.

Read `PROVENANCE.md` for the chain diagram, the CHH-versus-author split, and the
exact commands. Verify integrity with `sha256sum -c SHA256SUMS.txt`.

## Quick start

```
python3 driver.py 5  --validate      # fast: regenerate spin 5, run the structural gates
python3 driver.py 35 --validate      # a few minutes: the byte-identity self-test spin
python3 driver.py 23 --out a23.pkl   # regenerate a spin on demand (its table also is included in tables/; only a ref/ self-test target is absent)
```

Each run does: STAGE 1 `gen_terms.wl` (Wolfram) turns `inputs/traj_code.m` into
`work/terms_m{n}.txt`; STAGE 2 `gen_atoms.py` + `lib/msym_run.py` assemble the exact
rational `atoms_m{n}.pkl`; `--validate` runs STAGE 3 gates and, when a reference
table is included in `ref/`, compares against it byte-for-byte and as a set of records.

## Requirements

- `wolframscript` (Wolfram Engine or Mathematica) on `PATH` for STAGE 1 (the
  included tables were produced with Wolfram Language 15.0.0). Use a
  different launcher via `NNLO_WOLFRAM=/path/to/launcher`. `gen_terms.wl` has an
  in-file memory guard (cap 20 GB, raise with `WLMEM_GB=<n>`); it only fires above
  the cap, and its action is a portable `Quit[1]` (clean kernel exit), not a
  `kill -9` shell call.
- Python 3 with `mpmath` for STAGE 2 (assembly is exact-rational; `mpmath` is
  imported by the assembler module for its numeric evaluator).
- All paths are resolved relative to `driver.py`. Table pickles are loaded with
  `pickle.load` and their tuple *keys* parsed with `ast.literal_eval` (no bare
  `eval`); the `.pkl` tables and `inputs/traj_code.m` are trusted publication
  inputs -- verify against `SHA256SUMS.txt` and run the Wolfram stage sandboxed
  if the archive is untrusted.

## Layout

```
driver.py            one command: STAGE 1 + STAGE 2 (+ --validate), all paths relative
gen_terms.wl         STAGE 1 (Wolfram): F3integrand[m] -> terms_m{n}.txt
gen_atoms.py         STAGE 2 (Python): terms_m{n}.txt -> atoms_m{n}.pkl via lib/msym_run
validate_tables.py   STAGE 3: structural gates (39n-3, q4/q5, monomials, convergence)
fetch_official.py    downloads the official CHH ancillary files (arXiv:1604.07417) and verifies their SHA-256
g1_snapshot_equiv.wl definition-state equivalence test: official trajectories_3loop.nb vs inputs/traj_code.m
PROVENANCE.md        full chain, CHH-vs-author split, commands, reproduction evidence
SHA256SUMS.txt       SHA-256 of every file in this sub-bundle
inputs/
  traj_code.m        CHH published notebook  (see attribution note below)
  f3gen.txt          author-derived recast of the CHH F3 integrand, spin-generating (w) form; GF/even-spin branch
lib/
  msym_run.py        exact-Mellin assembler (assemble)               [author]
  mellin_sym.py      symbolic Mellin / sequence algebra              [author]
  sums.py            nested harmonic sums, even-branch continuation  [author]
ref/
  atoms_m1.pkl       author-provided n=1 boundary table (28 atoms) representing the CHH n=1 function
  atoms_m5.pkl       reference table, driver self-test target
  atoms_m35.pkl      reference table, driver self-test target
work/                scratch terms files (created on demand; safe to delete)
```

## Attribution note (required)

`inputs/traj_code.m` originates from the ancillary material of

> S. Caron-Huot and M. Herranen, "High-energy evolution to three loops,"
> JHEP 02 (2018) 058, arXiv:1604.07417 (INSPIRE key `Caron-Huot:2016tzz`).

It is included here as a content-faithful text (InputForm) export of the
official notebook trajectories_3loop.nb (arXiv:1604.07417 ancillary; 238414 B,
sha256 e027ddca7f9379f5...): the two file formats differ, and executing the first
seven Code/Input cells of either leaves the same definition state behind. What
`g1_snapshot_equiv.wl` compares, and all it compares, is the FullForm of the
OwnValues, DownValues, SubValues, UpValues and Attributes of every Global` symbol
those cells create, together with the FullForm of every cell's boxes; the two
snapshots are byte-identical (129955 B each, sha256 53553c11...), so the
definitions the generator is given are the same ones. Nothing is claimed about
symbols outside Global` or about cells past the seventh, which is all
`gen_terms.wl` executes. PROVENANCE.md records the run and the evaluation-control
correction the script needed before it established anything at all. Copyright and authorship of
the notebook remain with Caron-Huot and Herranen. `inputs/f3gen.txt` is the
author's recasting of the same three-loop F3 integrand into the conformal-spin
generating variable w (derived from traj_code.m via chh/genfun.wl); it is
author-derived, not an official CHH file, and is the master input to the
generating-function / even-spin branch. Everything
else in this sub-bundle (`driver.py`, `gen_terms.wl`, `gen_atoms.py`,
`validate_tables.py`, and the `lib/` modules) is the author's own code, released
under the license in `../LICENSE`; third-party (CHH-derived) inputs and their
redistribution basis are documented in `../THIRD_PARTY`.


==> anc/source_chain/SHA256SUMS.txt <==
e92618d8209998a99d09ce8136715f43957af2bb34398163fbf9d574843e8d46  PROVENANCE.md
9e436026ad56eb1c7f1c1597caf9428e1f1578af61893fc2fa7ce84f8683d8ac  README.md
437083e5cd16b822f6648f5775333358ac41c7c0c41395c39280163382cb1479  driver.py
80c78244c228f55399aca582ff8ff52ad384a23da712192f38a6f98d69896386  fetch_official.py
4fc9d596bd21292962ce2301ba30c292f623ef20d82be1365286436108be3fe8  g1_snapshot_equiv.wl
c426f89439be652b701d588640653476f645e12daddd24cc6b3268f0317e2e9e  gen_atoms.py
907cb1d94661fce8e75487909e6e0f0a4b8bcaa79ff6deb1fd9c14a567bac243  gen_terms.wl
401c6d9f8e3adbb383604af60b66f295f0d81578fb4d5e53b73283fae07b5130  inputs/f3gen.txt
bb590a1c2dd41d0a08555963abfd40163448e246fff471eca9ef7f79e3055eb6  inputs/traj_code.m
b69b4acd470267822ba19fad0d4d2741d0b5d370e8e074f7671ec7154e7b36cb  lib/mellin_sym.py
97e076c9ba6d034f2c4c242e747ea60cd88a357bfd4b4ed33bda7ad4c15495b5  lib/msym_run.py
a42cf33aec44603c40d05634e78413cc4cc58492fb3e15d38946d6d828aa52a4  lib/sums.py
699256a33e2ec227b2eba1bcf76770bac6e66af625c55e2330cbaa24280aa63e  ref/atoms_m1.pkl
8656066d12ae234afe650ad8281ab4187ad60fc02e4d878a5f85048dd2fc003c  ref/atoms_m35.pkl
ae9ea31b0e43c5a33a225fb6a07e606545edb83d87c3e128fde9f245a1d2a150  ref/atoms_m5.pkl
7a865ead42c3020323b61aecdb519d6396b2bf3908bdd0916507f97afee395de  validate_tables.py
b5f097466cbe967af5a3296595c67e8b9c902b9cbb8e3b789514f15559b0b125  wlkernel_run.sh


==> anc/source_chain/driver.py <==
#!/usr/bin/env python3
"""driver.py -- one command, path-independent, that runs the complete
CHH-integrand -> atom-table chain for a single odd conformal spin n.

    CHH notebook            gen_terms.wl (Wolfram)        gen_atoms.py (Python)
  inputs/traj_code.m  --->  work/terms_m{n}.txt   --->   atoms_m{n}.pkl
   (arXiv:1604.07417)        structured records           exact rational atoms

Every path is resolved relative to this file, so the bundle reproduces a table
from any working directory once its inputs are in place.  See PROVENANCE.md for
the full chain description and SHA256SUMS.txt for input hashes.

USAGE
    ./driver.py <odd n> [--out PATH] [--validate] [--keep-terms] [--work DIR]

    ./driver.py 5  --validate           # fast; regenerates and validates spin 5
    ./driver.py 35 --validate           # ~minutes; the byte-identity self-test spins
    ./driver.py 23 --out /tmp/a23.pkl   # a spin with no included table, on demand

DEPENDENCIES
  * wolframscript (Wolfram Engine/Mathematica) on PATH for STAGE 1.
    Point the driver at a different launcher with  NNLO_WOLFRAM=...  (e.g. the
    repo's memory-guarded  ./wlrun ).  The Wolfram script carries its own in-file
    memory guard (default cap 20 GB, raise with  WLMEM_GB=<n> ); it only fires
    above the cap.  Prefer chunking over raising the cap.
  * Python 3 with mpmath for STAGE 2 (the assembler imports it; assembly itself
    is exact-rational, mpmath is pulled in only for the module's evaluator).

WHAT --validate CHECKS (odd n >= 3)
    |A_n| = 39n-3 ; the unique q=5 R-atom (k=1, coeff 32) ; the q=4 R-atoms
    (coeff 48(-1)^k H(k+n-1)) ; all coefficient monomials in {1, pi^2, zeta_3} ;
    s=0 BA convergence (denominator degree >= 2).  When a reference table is included
    in ref/atoms_m{n}.pkl the freshly built table is also compared to it, both
    byte-for-byte and as a set of exact records.

n = 1 is an author-provided boundary table representing the Caron-Huot-Herranen
n=1 function, and driver.py copies it bit-for-bit from ref/atoms_m1.pkl by default.
That is a choice about provenance, not a statement that the generic odd-n route
cannot run there.  It runs, and it gives the same table:

    ./driver.py 1 --generic --validate

reassembles the boundary block through STAGE 1 and STAGE 2 exactly as it does at
any other odd spin (the structured integrand at n=1 has 20 records) and gates the
run on the comparison against ref/atoms_m1.pkl.  The two agree on all 28 atoms and
are byte-identical in this build environment; the recorded run is in PROVENANCE.md.
The uniform count 39n-3 is a statement about n >= 3 and does not apply at n=1,
where the ladder carries the two rungs k=0 and k=1 and 28 instances rather than 36.
"""
import argparse, ast, os, pickle, shlex, subprocess, sys
from fractions import Fraction

HERE = os.path.dirname(os.path.abspath(__file__))
TRAJ = os.path.join(HERE, "inputs", "traj_code.m")
WL   = os.path.join(HERE, "gen_terms.wl")
REF  = os.path.join(HERE, "ref")
sys.path.insert(0, HERE)
sys.path.insert(0, os.path.join(HERE, "lib"))
import gen_atoms                       # STAGE 2 helper (assemble -> pkl)
import validate_tables as VT           # structural gates


def _load(path):
    # The .pkl is loaded with pickle.load (a trusted publication artifact); its
    # tuple keys are then parsed with ast.literal_eval, not bare eval().
    d = pickle.load(open(path, "rb"))
    return {ast.literal_eval(k): {ast.literal_eval(zk): Fraction(v)
            for zk, v in c.items()} for k, c in d.items()}


def run_wolfram(n, workdir):
    """STAGE 1: traj_code.m --gen_terms.wl--> workdir/terms_m{n}.txt"""
    cmd = shlex.split(os.environ.get("NNLO_WOLFRAM", "wolframscript"))
    argv = cmd + ["-file", WL, TRAJ, workdir + os.sep, str(n)]
    print("STAGE 1 (Wolfram):", " ".join(shlex.quote(a) for a in argv), flush=True)
    r = subprocess.run(argv)
    if r.returncode != 0:
        raise SystemExit("gen_terms.wl failed (exit %d); is wolframscript on PATH? "
                         "set NNLO_WOLFRAM to your launcher." % r.returncode)
    terms = os.path.join(workdir, "terms_m%d.txt" % n)
    if not os.path.exists(terms):
        raise SystemExit("gen_terms.wl produced no %s" % terms)
    return terms


def build(n, out, workdir, keep_terms, generic=False):
    if n == 1 and not generic:
        src = os.path.join(REF, "atoms_m1.pkl")
        if not os.path.exists(src):
            raise SystemExit("n=1 boundary block ref/atoms_m1.pkl missing")
        with open(src, "rb") as f:
            data = f.read()
        with open(out, "wb") as f:
            f.write(data)
        print("n=1: copied CHH boundary block verbatim -> %s" % out, flush=True)
        print("     (pass --generic to reassemble it by the generic odd-n route "
              "instead and compare)", flush=True)
        return out
    os.makedirs(workdir, exist_ok=True)
    terms = run_wolfram(n, workdir)
    print("STAGE 2 (assemble):", terms, flush=True)
    gen_atoms.assemble_to_pkl(terms, out)
    if not keep_terms:
        try:
            os.remove(terms)
        except OSError:
            pass
    return out


def validate(n, out, generic=False):
    ok = True
    # ONE shared predicate: the strict checks live in validate_tables (VT);
    # both entry points call the same code path, n=1 included.
    r = VT.validate(out, n)
    if n == 1:
        cnt_ok = (r["count"][0] == 28)
        ok = cnt_ok and r["q5"][2] and r["monos"][1] and r["conv"] and r["strict_ok"]
        print("=== n=1 (CHH boundary block)")
        print("  atoms=%d  expect 28 (supplied boundary block): %s" % (r["count"][0], "OK" if cnt_ok else "FAIL"))
        print("  boundary predicate (1R+27BA, no q4, q5@k=1 coeff 32, k in [0,1]): %s" % ("OK" if r["strict_ok"] else "FAIL"))
        print("  monomials subset {1,pi2,z3}: %s" % ("OK" if r["monos"][1] else "FAIL"))
        print("  s=0 BA convergence (deg>=2): %s" % ("OK" if r["conv"] else "FAIL"))
    else:
        cnt_ok = r["count"][2]
        ok = cnt_ok and r["q5"][2] and r["q4"][2] and r["monos"][1] and r["conv"] \
             and r.get("strict_ok", False)
        print("=== n=%d  (%s)" % (n, os.path.basename(out)))
        print("  |A_n|=%d  expect 39n-3=%d  %s" % (r["count"][0], r["count"][1], "OK" if cnt_ok else "FAIL"))
        print("  R=%d  BA=%d   k-range=%s" % (r["R_BA"][0], r["R_BA"][1], r["k_range"]))
        print("  q5: %d atom(s) -> %s" % (r["q5"][0], "OK" if r["q5"][2] else "FAIL"))
        print("  q4: %d atoms  coeff==48(-1)^k H(k+n-1): %s" % (r["q4"][0], "OK" if r["q4"][2] else "FAIL"))
        print("  monomials %s  subset{1,pi2,z3}: %s" % (r["monos"][0], "OK" if r["monos"][1] else "FAIL"))
        print("  s=0 BA convergence (deg>=2): %s" % ("OK" if r["conv"] else "FAIL"))
    # optional byte / record comparison against a included reference
    ref = os.path.join(REF, "atoms_m%d.pkl" % n)
    if os.path.exists(ref):
        same_bytes = open(out, "rb").read() == open(ref, "rb").read()
        same_records = _load(out) == _load(ref)
        if n == 1 and not generic:
            # trivial by construction: out is a verbatim byte-copy of this same
            # reference (n=1 is the supplied CHH boundary block, not reassembled),
            # so this is not an independent regeneration check -- not gated on.
            print("  vs ref/atoms_m1.pkl : records-identical=%s (trivial: output is a verbatim copy of this reference)" % same_records)
        elif n == 1:
            # --generic: the boundary block was reassembled by the same odd-n
            # route as every other spin, so this comparison IS independent and
            # the run is gated on it.
            print("  vs ref/atoms_m1.pkl : records-identical=%s (byte-identical=%s) "
                  "-- reassembled by the generic odd-n route, not copied"
                  % (same_records, same_bytes))
            ok = ok and same_records
        else:
            print("  vs ref/atoms_m%d.pkl : records-identical=%s (byte-identical=%s in this build environment)"
                  % (n, same_records, same_bytes))
            ok = ok and same_records
    print("  ROW %s" % ("PASS" if ok else "FAIL"))
    return ok


def main():
    ap = argparse.ArgumentParser(description="CHH integrand -> exact atom table, one odd spin n.")
    ap.add_argument("n", type=int, help="odd conformal spin (1,3,5,...)")
    ap.add_argument("--out", help="output pickle path (default: ./atoms_m{n}.pkl)")
    ap.add_argument("--validate", action="store_true", help="run structural gates (+ ref compare)")
    ap.add_argument("--keep-terms", action="store_true", help="keep work/terms_m{n}.txt")
    ap.add_argument("--work", help="scratch dir for terms files (default: ./work)")
    ap.add_argument("--generic", action="store_true",
                    help="at n=1, reassemble the boundary block by the generic "
                         "odd-n route instead of copying ref/atoms_m1.pkl, and "
                         "gate the run on the comparison (no effect at n>=3)")
    a = ap.parse_args()
    if a.n < 1 or a.n % 2 == 0:
        raise SystemExit("n must be a positive odd integer")
    out = a.out or os.path.join(HERE, "atoms_m%d.pkl" % a.n)
    workdir = a.work or os.path.join(HERE, "work")
    build(a.n, out, workdir, a.keep_terms, a.generic)
    if a.validate:
        ok = validate(a.n, out, a.generic)
        raise SystemExit(0 if ok else 1)


if __name__ == "__main__":
    main()


==> anc/source_chain/fetch_official.py <==
#!/usr/bin/env python3
"""fetch_official.py -- fetch and verify the official CHH ancillary files.

Downloads the two official ancillary files of arXiv:1604.07417 (Caron-Huot &
Herranen, "High-energy evolution to three loops") and verifies their SHA-256
hashes against the values recorded in ../THIRD_PARTY, items 1 and 2 (the
official notebook hash is also recorded in PROVENANCE.md). The
bundle redistributes author-derived transformations of these files
(inputs/traj_code.m, inputs/f3gen.txt); this script is the authenticated route
to the originals for readers who prefer not to rely on the redistributed
transformations.

    python3 fetch_official.py        # downloads into inputs/official/

To confirm that the bundled inputs/traj_code.m carries the same executed
definition state as the official notebook, run the equivalence test on both
files and compare the two snapshots:

    wolframscript -file g1_snapshot_equiv.wl inputs/official/trajectories_3loop.nb snap_official.txt
    wolframscript -file g1_snapshot_equiv.wl inputs/traj_code.m snap_bundled.txt
    sha256sum snap_official.txt snap_bundled.txt   # must be identical

Standard library only (urllib + hashlib).
"""
import hashlib
import os
import sys
import urllib.request

FILES = [
    ("trajectories_3loop.nb",
     "https://arxiv.org/src/1604.07417/anc/trajectories_3loop.nb",
     "e027ddca7f9379f524b73c7b5dbb2214e96fa2f043b361f659c91c881cef6915",
     238414),
    ("formulas.txt",
     "https://arxiv.org/src/1604.07417/anc/formulas.txt",
     "20a4775c894942cd3e6740bd4406188318da0596ea02ce58910bb35b27cf638e",
     13520),
]


def main():
    outdir = os.path.join(os.path.dirname(os.path.abspath(__file__)),
                          "inputs", "official")
    os.makedirs(outdir, exist_ok=True)
    ok = True
    for name, url, want_hash, want_bytes in FILES:
        dest = os.path.join(outdir, name)
        if not os.path.exists(dest):
            print("fetching", url)
            req = urllib.request.Request(
                url, headers={"User-Agent": "fetch_official/1.0 (NNLO bundle)"})
            with urllib.request.urlopen(req, timeout=120) as r:
                data = r.read()
            with open(dest, "wb") as f:
                f.write(data)
        with open(dest, "rb") as f:
            data = f.read()
        got = hashlib.sha256(data).hexdigest()
        good = (got == want_hash and len(data) == want_bytes)
        ok = ok and good
        print("%-24s %7d bytes  sha256 %s...  [%s]"
              % (name, len(data), got[:16], "OK" if good else "MISMATCH"))
    if not ok:
        sys.exit("hash or size mismatch: do not use the downloaded files "
                 "(expected values are recorded in ../THIRD_PARTY)")
    print("both official ancillary files verified; see ../THIRD_PARTY and "
          "PROVENANCE.md for the transformation chain.")


if __name__ == "__main__":
    main()


==> anc/source_chain/g1_snapshot_equiv.wl <==
(* CHH definition-state equivalence test.
   Mirrors the cell-execution loop of gen_terms.wl exactly. For a given
   notebook/package file, executes the first seven Code/Input cells and
   snapshots the resulting Global` symbol definitions deterministically; also
   records all cell boxes for the direct === comparison. Run twice (official
   .nb, included traj_code.m) and compare the two snapshots byte for byte.
   Read-only; writes only the snapshot path given as arg 2. Usage:
     wolframscript -file g1_snapshot_equiv.wl <notebook-or-package> <out-snapshot.txt>

   What the snapshot contains, and what a match therefore establishes: for every
   Global` symbol created by those seven cells, the FullForm of its OwnValues,
   DownValues, SubValues, UpValues and Attributes, plus the FullForm of every
   cell's boxes. A byte-identical pair of snapshots says the two files leave the
   kernel in the same definition state and carry the same cell boxes. It says
   nothing about anything outside Global` and nothing about cells past the
   seventh.
*)

(* BEGIN NNLO MEMORY GUARD (see WLMEM.md) -- stops this kernel before it OOMs the machine. *)
If[!ValueQ[NNLOGuard`$cap],
  NNLOGuard`$cap = 10^9*If[NumberQ[#] && # > 0, #, 20]&@ToExpression[ToString@Environment["WLMEM_GB"]];
  RunScheduledTask[
    If[MemoryInUse[] > NNLOGuard`$cap,
      Print["MEMORY GUARD: MemoryInUse[] = ", MemoryInUse[], " bytes > cap ", NNLOGuard`$cap,
        " (set WLMEM_GB to raise) -- aborting kernel via Quit[1]"];
      Quit[1]],
    10];
];
(* END NNLO MEMORY GUARD *)

args = Rest[$ScriptCommandLine];
If[Length[args] < 2, Print["usage: g1_snapshot_equiv.wl <file> <out.txt>"]; Quit[2]];
path = args[[1]]; outp = args[[2]];

(* keep our own harness symbols out of Global` *)
G1`before = Names["Global`*"];

G1`nb = Get[path];
G1`cells = Cases[G1`nb, Cell[BoxData[b_], sty:("Code"|"Input"), ___] :> {sty, b}, Infinity];
Print["file=", path, "  ncells=", Length[G1`cells]];

(* execute cells 1..7 exactly as gen_terms.wl does *)
Do[Module[{hc}, hc = ToExpression[G1`cells[[i, 2]], StandardForm, HoldComplete];
   If[Head[hc] === HoldComplete, hc = {hc}]; Do[Quiet[ReleaseHold[h]], {h, hc}]],
   {i, {1, 2, 3, 4, 5, 6, 7}}];

(* Deterministic snapshot of every NEW Global` symbol's definitions.

   Evaluation control matters here and it is easy to get wrong.  OwnValues and
   DownValues carry the attribute HoldAll, so OwnValues[Symbol[s]] never reaches
   the symbol at all: the argument stays as the unevaluated expression
   Symbol["Global`foo"], the definition tables issue OwnValues::sym and return
   the whole call unevaluated, and what gets written into the snapshot is the
   literal string "OwnValues[Symbol[\"Global`foo\"]]".  Two files then agree on
   the definition section no matter what their definitions are, and the test
   establishes nothing.  ToExpression[s, InputForm, h] is the idiom that does
   the right thing: it parses the name and wraps it in h WITHOUT evaluating the
   parsed symbol, so the definition tables see the symbol itself.

   Definitions are read through all four value tables plus the attributes, so
   that a difference in an UpValue or a SubValue cannot pass unnoticed either. *)
G1`syms = Sort[Complement[Names["Global`*"], G1`before]];
Print["new Global symbols: ", Length[G1`syms]];

G1`tables = {"OwnValues" -> OwnValues, "DownValues" -> DownValues,
             "SubValues" -> SubValues, "UpValues" -> UpValues,
             "Attributes" -> Attributes};

G1`serialize[s_String] := StringJoin[s, "\n",
  Table[StringJoin["  ", First[t], ": ",
        ToString[FullForm[ToExpression[s, InputForm, Last[t]]]], "\n"],
    {t, G1`tables}]];

G1`snap = StringJoin[G1`serialize /@ G1`syms];

(* A snapshot that recorded nothing would compare equal for the wrong reason.
   Refuse to write one: at least one symbol must carry a nonempty value table,
   and no serialized line may still contain an unevaluated definition-table
   call.  Both conditions failed silently in the earlier version. *)
G1`nonempty = Count[G1`syms,
  s_ /; AnyTrue[{OwnValues, DownValues, SubValues, UpValues},
                (ToExpression[s, InputForm, #] =!= {}) &]];
Print["symbols carrying at least one value: ", G1`nonempty];
If[G1`nonempty === 0,
  Print["ABORT: no symbol carries any value; the snapshot would be vacuous"];
  Quit[3]];
If[StringContainsQ[G1`snap, "OwnValues[Symbol"] ||
   StringContainsQ[G1`snap, "DownValues[Symbol"],
  Print["ABORT: a definition-table call survived unevaluated in the snapshot"];
  Quit[3]];
(* also a canonical dump of all cell boxes for the direct === check *)
G1`cellboxes = ToString[FullForm[G1`cells]];

Export[outp, StringJoin[
  "NCELLS ", ToString[Length[G1`cells]], "\n",
  "NSYMS ", ToString[Length[G1`syms]], "\n",
  "NVALUED ", ToString[G1`nonempty], "\n",
  "SYMS ", ToString[G1`syms], "\n",
  "==== DEFINITION SNAPSHOT ====\n", G1`snap,
  "==== CELLBOXES ====\n", G1`cellboxes], "Text"];
If[!FileExistsQ[outp], Print["ABORT: export produced no file: ", outp]; Quit[4]];
Print["snapshot written: ", outp, "  bytes=", FileByteCount[outp]];
Quit[0]


==> anc/source_chain/gen_atoms.py <==
#!/usr/bin/env python3
# gen_atoms.py -- STAGE 2 of the source-to-table chain.
# Assemble the exact atom table for odd spin m from a terms_m{m}.txt file, using the
# author's repo assembler msym_run.assemble (the same exact-Mellin assembler that produced
# the included atom tables).  Path-independent: the assembler modules live in ./lib.
#
# Usage:  gen_atoms.py <terms_path> <out_pkl>
import sys, os, pickle, re

HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, os.path.join(HERE, "lib"))
import msym_run as MR

def assemble_to_pkl(terms_path, out_pkl):
    m = int(re.search(r"_m(\d+)", os.path.basename(terms_path)).group(1))
    A = MR.assemble(terms_path)
    print("m=%d assembled %d atoms" % (m, len(A)), flush=True)
    # convergence sanity (same as the msym_run driver): every s=0 BA has denom degree >= 2
    for key in A:
        if key[0] == "BA" and key[1] == 0:
            deg = key[5] + sum(p for _, p in dict(key[3]).items())
            if deg < 2:
                raise ValueError(("divergent atom", key))
    pickle.dump({repr(k): {repr(zk): str(fr) for zk, fr in c.items()} for k, c in A.items()},
                open(out_pkl, "wb"), protocol=5)
    print("saved", out_pkl, flush=True)
    return A

if __name__ == "__main__":
    assemble_to_pkl(sys.argv[1], sys.argv[2])


==> anc/source_chain/gen_terms.wl <==
(* gen_terms.wl -- STAGE 1 of the source-to-table chain.
   Reads the Caron-Huot-Herranen three-loop trajectory notebook (traj_code.m,
   arXiv:1604.07417 ancillary), evaluates its definition cells, forms the odd-spin
   integrand F3integrand[m], rewrites it in the {0,+1,-1} HPL alphabet, splits it
   into structured records, and writes terms_m{m}.txt (one record per line):

       xpow | {HPL word} | eps | coef

   with coef an exact element of Q[Pi^2, Zeta[k]].  This is a faithful,
   path-independent copy of the assembler script that produced the distributed
   atom tables; the ONLY changes from the in-repo original are that the notebook
   path, the output directory, and the spin list are taken from the command line
   so the whole chain runs relative to the bundle.

   Usage (both forms work):
       wolframscript -file gen_terms.wl <traj_code.m> <outdir/> <n1> [n2 ...]
       ./driver.py <n>            (driver.py invokes this for you)

   The F3integrand definition, the SB->HPL map, and the record format are exactly
   the CHH/author originals; see PROVENANCE.md.  *)

(* BEGIN NNLO MEMORY GUARD (see WLMEM.md) -- stops this kernel before it OOMs the machine.
   Cap: 20 GB, override with env WLMEM_GB.  This in-file guard is a self-contained
   backstop for a plain `wolframscript -file` run.  It only ever fires when the
   kernel's live memory exceeds the cap; on a machine with ample RAM it never
   triggers.  To disable it entirely, set WLMEM_GB to a value above your RAM.
   The guard's action is a portable, in-language Quit[1]
   (clean kernel exit, nonzero status): no `Run["kill -9 ...]` shell call and no
   hard-coded PID, so nothing outside this kernel is signalled. *)
If[!ValueQ[NNLOGuard`$cap],
  NNLOGuard`$cap = 10^9*If[NumberQ[#] && # > 0, #, 20]&@ToExpression[ToString@Environment["WLMEM_GB"]];
  RunScheduledTask[
    If[MemoryInUse[] > NNLOGuard`$cap,
      Print["MEMORY GUARD: MemoryInUse[] = ", MemoryInUse[], " bytes > cap ", NNLOGuard`$cap,
        " (set WLMEM_GB to raise) -- aborting kernel via Quit[1]"];
      Quit[1]],
    10];
];
(* END NNLO MEMORY GUARD *)

(* EXIT STATUS.  Every failure path below leaves a nonzero status.  The earlier
   version reached its final Exit[] whatever happened on the way: a missing
   notebook made Get return $Failed and the cell loop then failed on Part, an
   unwritable output directory made OpenWrite return $Failed and WriteString
   wrote nowhere, and in both cases the script announced DONE and exited 0, so
   a driver had no way to tell an empty run from a good one.  The codes are
     2  usage
     5  input notebook missing, unreadable, or without the seven cells
     6  output directory missing or not writable
     7  a spin produced no terms, or its file was not written
   and 0 only when every requested spin left a nonempty file behind. *)

args = Rest[$ScriptCommandLine];
If[Length[args] < 3,
  Print["usage: gen_terms.wl <traj_code.m> <outdir/> <n1> [n2 ...]"]; Exit[2]];
trajpath = args[[1]];
outdir   = args[[2]];
If[StringTake[outdir, -1] =!= "/", outdir = outdir <> "/"];
mlist = ToExpression /@ args[[3 ;;]];

If[!FileExistsQ[trajpath],
  Print["ERROR: input notebook not found: ", trajpath]; Exit[5]];
If[!DirectoryQ[outdir],
  Quiet[CreateDirectory[outdir, CreateIntermediateDirectories -> True]]];
If[!DirectoryQ[outdir],
  Print["ERROR: output directory does not exist and could not be created: ", outdir];
  Exit[6]];

nb = Get[trajpath];
If[nb === $Failed,
  Print["ERROR: Get failed on the input notebook: ", trajpath]; Exit[5]];
cells = Cases[nb, Cell[BoxData[b_], sty:("Code"|"Input"), ___] :> {sty, b}, Infinity];
If[Length[cells] < 7,
  Print["ERROR: the input carries ", Length[cells],
        " Code/Input cells; the definition state needs the first seven: ", trajpath];
  Exit[5]];
Do[Module[{hc}, hc = ToExpression[cells[[i, 2]], StandardForm, HoldComplete];
   If[Head[hc] === HoldComplete, hc = {hc}]; Do[Quiet[ReleaseHold[h]], {h, hc}]], {i, {1,2,3,4,5,6,7}}];
If[Head[F3integrand] =!= Symbol || DownValues[F3integrand] === {},
  Print["ERROR: F3integrand carries no definition after executing cells 1..7 of ", trajpath];
  Exit[5]];
SBtoHPL = {SB[] :> 1, SB[i__] :> (-1)^Count[{i}, 1 - x]*HPL[(Switch[#1, x, 0, 1 - x, 1, 1 + x, -1] & ) /@ Reverse[{i}], x]};

Print["mlist = ", mlist];
failed = {};
Do[
  Module[{f, terms, str, e1x, s2, w, xp, coef, path},
    path = outdir <> "terms_m" <> ToString[m] <> ".txt";
    Print["m=", m, " starting F3integrand, mem=", MemoryInUse[]];
    f = Expand[PowerExpand[F3integrand[m] /. Z[i_] :> Zeta[i] /. SBtoHPL]];
    terms = If[Head[f] === Plus, List @@ f, {f}];
    If[terms === {} || terms === {0},
      Print["ERROR: m=", m, " produced no terms"]; AppendTo[failed, m]; Continue[]];
    str = OpenWrite[path];
    If[Head[str] =!= OutputStream,
      Print["ERROR: could not open for writing: ", path];
      AppendTo[failed, m]; Continue[]];
    Do[
      Module[{t = terms[[k]], den},
        den = Denominator[Together[t]];
        e1x = If[!FreeQ[den, 1 - x] || !FreeQ[den, -1 + x], 1, 0];
        s2 = PowerExpand[Cancel[Together[t*(1 - x)^e1x]]];
        w = FirstCase[s2, HPL[ww_, x] :> ww, {}, Infinity];
        coef = s2 /. HPL[__, x] -> 1;
        xp = Exponent[coef, x];
        coef = PowerExpand[coef /. x -> 1];
        WriteString[str, ToString[xp, InputForm] <> " | " <> ToString[w, InputForm] <> " | " <>
          ToString[e1x] <> " | " <> ToString[coef, InputForm] <> "\n"]];
    , {k, 1, Length[terms]}];
    Close[str];
    If[!FileExistsQ[path] || FileByteCount[path] === 0,
      Print["ERROR: m=", m, " wrote no output to ", path];
      AppendTo[failed, m]; Continue[]];
    Print["m=", m, " terms: ", Length[terms], " bytes=", FileByteCount[path],
          " mem=", MemoryInUse[]]];
, {m, mlist}];
If[failed =!= {},
  Print["FAILED at spins: ", failed]; Exit[7]];
Print["DONE"];
Exit[0]


==> anc/source_chain/inputs/f3gen.txt <==
(64*w*SB[1 - w*Sqrt[x], 1 - Sqrt[x]/w, x, 1 + Sqrt[x]/w])/((w + Sqrt[x])*(-1 + w*Sqrt[x])) - (64*w*SB[1 - w*Sqrt[x], 1 - Sqrt[x]/w, x, 1 + w*Sqrt[x]])/((w - Sqrt[x])*(1 + w*Sqrt[x])) + (64*w^2*(-1 + x)*SB[1 - w*Sqrt[x], 1 - Sqrt[x]/w, x, 1 + x])/((w - Sqrt[x])*(w + Sqrt[x])*(-1 + w*Sqrt[x])*(1 + w*Sqrt[x])) + (64*w*SB[1 - w*Sqrt[x], 1 - w*Sqrt[x], x, 1 + Sqrt[x]/w])/((w + Sqrt[x])*(-1 + w*Sqrt[x])) - (64*w*SB[1 - w*Sqrt[x], 1 - w*Sqrt[x], x, 1 + w*Sqrt[x]])/((w - Sqrt[x])*(1 + w*Sqrt[x])) + (64*w^2*(-1 + x)*SB[1 - w*Sqrt[x], 1 - w*Sqrt[x], x, 1 + x])/((w - Sqrt[x])*(w + Sqrt[x])*(-1 + w*Sqrt[x])*(1 + w*Sqrt[x])) - (64*w*SB[1 - w*Sqrt[x], x, 1 - Sqrt[x]/w, 1 + w*Sqrt[x]])/((w - Sqrt[x])*(1 + w*Sqrt[x])) + (16*w*(-Sqrt[x] + w^2*Sqrt[x])*SB[1 - w*Sqrt[x], x, 1 - Sqrt[x]/w, x])/((w - Sqrt[x])*(w + Sqrt[x])*(-1 + w*Sqrt[x])*(1 + w*Sqrt[x])) + (32*w^2*(-1 + x)*SB[1 - w*Sqrt[x], x, 1 - Sqrt[x]/w, 1 + x])/((w - Sqrt[x])*(w + Sqrt[x])*(-1 + w*Sqrt[x])*(1 + w*Sqrt[x])) - (32*w*SB[1 - w*Sqrt[x], x, 1 + Sqrt[x]/w, 1 + Sqrt[x]/w])/((w + Sqrt[x])*(-1 + w*Sqrt[x])) + (32*w*SB[1 - w*Sqrt[x], x, 1 + Sqrt[x]/w, 1 - w*Sqrt[x]])/((w + Sqrt[x])*(-1 + w*Sqrt[x])) + (16*w^2*(-1 + x)*SB[1 - w*Sqrt[x], x, 1 + Sqrt[x]/w, x])/((w - Sqrt[x])*(w + Sqrt[x])*(-1 + w*Sqrt[x])*(1 + w*Sqrt[x])) - (32*w^2*(-1 + x)*SB[1 - w*Sqrt[x], x, 1 + Sqrt[x]/w, 1 + x])/((w - Sqrt[x])*(w + Sqrt[x])*(-1 + w*Sqrt[x])*(1 + w*Sqrt[x])) + (64*w*SB[1 - w*Sqrt[x], x, 1 - w*Sqrt[x], 1 + Sqrt[x]/w])/((w + Sqrt[x])*(-1 + w*Sqrt[x])) - (16*w*(-Sqrt[x] + w^2*Sqrt[x])*SB[1 - w*Sqrt[x], x, 1 - w*Sqrt[x], x])/((w - Sqrt[x])*(w + Sqrt[x])*(-1 + w*Sqrt[x])*(1 + w*Sqrt[x])) + (32*w^2*(-1 + x)*SB[1 - w*Sqrt[x], x, 1 - w*Sqrt[x], 1 + x])/((w - Sqrt[x])*(w + Sqrt[x])*(-1 + w*Sqrt[x])*(1 + w*Sqrt[x])) - (32*w*SB[1 - w*Sqrt[x], x, 1 + w*Sqrt[x], 1 - Sqrt[x]/w])/((w - Sqrt[x])*(1 + w*Sqrt[x])) + (32*w*SB[1 - w*Sqrt[x], x, 1 + w*Sqrt[x], 1 + w*Sqrt[x]])/((w - Sqrt[x])*(1 + w*Sqrt[x])) + (16*w^2*(-1 + x)*SB[1 - w*Sqrt[x], x, 1 + w*Sqrt[x], x])/((w - Sqrt[x])*(w + Sqrt[x])*(-1 + w*Sqrt[x])*(1 + w*Sqrt[x])) - (32*w^2*(-1 + x)*SB[1 - w*Sqrt[x], x, 1 + w*Sqrt[x], 1 + x])/((w - Sqrt[x])*(w + Sqrt[x])*(-1 + w*Sqrt[x])*(1 + w*Sqrt[x])) + (8*w*SB[1 - w*Sqrt[x], x, x, 1 - Sqrt[x]/w])/((w - Sqrt[x])*(1 + w*Sqrt[x])) - (40*w*SB[1 - w*Sqrt[x], x, x, 1 + Sqrt[x]/w])/((w + Sqrt[x])*(-1 + w*Sqrt[x])) - (8*w*SB[1 - w*Sqrt[x], x, x, 1 - w*Sqrt[x]])/((w + Sqrt[x])*(-1 + w*Sqrt[x])) + (40*w*SB[1 - w*Sqrt[x], x, x, 1 + w*Sqrt[x]])/((w - Sqrt[x])*(1 + w*Sqrt[x])) + (48*w^2*(-1 + x)*SB[1 - w*Sqrt[x], x, x, x])/((w - Sqrt[x])*(w + Sqrt[x])*(-1 + w*Sqrt[x])*(1 + w*Sqrt[x])) - (96*w^2*(-1 + x)*SB[1 - w*Sqrt[x], x, x, 1 + x])/((w - Sqrt[x])*(w + Sqrt[x])*(-1 + w*Sqrt[x])*(1 + w*Sqrt[x])) - (64*w^2*(-1 + x)*SB[1 - w*Sqrt[x], x, 1 + x, x])/((w - Sqrt[x])*(w + Sqrt[x])*(-1 + w*Sqrt[x])*(1 + w*Sqrt[x])) + (128*w^2*(-1 + x)*SB[1 - w*Sqrt[x], x, 1 + x, 1 + x])/((w - Sqrt[x])*(w + Sqrt[x])*(-1 + w*Sqrt[x])*(1 + w*Sqrt[x])) - (64*w*SB[1 - x, 1 - Sqrt[x]/w, x, 1 + Sqrt[x]/w])/((w + Sqrt[x])*(-1 + w*Sqrt[x])) + (64*w*SB[1 - x, 1 - Sqrt[x]/w, x, 1 + w*Sqrt[x]])/((w - Sqrt[x])*(1 + w*Sqrt[x])) - (64*w^2*(-1 + x)*SB[1 - x, 1 - Sqrt[x]/w, x, 1 + x])/((w - Sqrt[x])*(w + Sqrt[x])*(-1 + w*Sqrt[x])*(1 + w*Sqrt[x])) + (64*w*SB[1 - x, 1 - w*Sqrt[x], x, 1 + Sqrt[x]/w])/((w + Sqrt[x])*(-1 + w*Sqrt[x])) - (64*w*SB[1 - x, 1 - w*Sqrt[x], x, 1 + w*Sqrt[x]])/((w - Sqrt[x])*(1 + w*Sqrt[x])) + (64*w^2*(-1 + x)*SB[1 - x, 1 - w*Sqrt[x], x, 1 + x])/((w - Sqrt[x])*(w + Sqrt[x])*(-1 + w*Sqrt[x])*(1 + w*Sqrt[x])) - (64*(w - 2*Sqrt[x] + w*x)*SB[1 - x, 1 - x, x, x])/((w - Sqrt[x])*(-1 + w*Sqrt[x])*(1 + x)) + (128*(w - 2*Sqrt[x] + w*x)*SB[1 - x, 1 - x, x, 1 + x])/((w - Sqrt[x])*(-1 + w*Sqrt[x])*(1 + x)) + (128*w*SB[1 - x, x, 1 - Sqrt[x]/w, 1 + w*Sqrt[x]])/((w - Sqrt[x])*(1 + w*Sqrt[x])) - (32*w*(-Sqrt[x] + w^2*Sqrt[x])*SB[1 - x, x, 1 - Sqrt[x]/w, x])/((w - Sqrt[x])*(w + Sqrt[x])*(-1 + w*Sqrt[x])*(1 + w*Sqrt[x])) - (64*w^2*(-1 + x)*SB[1 - x, x, 1 - Sqrt[x]/w, 1 + x])/((w - Sqrt[x])*(w + Sqrt[x])*(-1 + w*Sqrt[x])*(1 + w*Sqrt[x])) + (128*w*SB[1 - x, x, 1 - w*Sqrt[x], 1 + Sqrt[x]/w])/((w + Sqrt[x])*(-1 + w*Sqrt[x])) - (32*w*(-Sqrt[x] + w^2*Sqrt[x])*SB[1 - x, x, 1 - w*Sqrt[x], x])/((w - Sqrt[x])*(w + Sqrt[x])*(-1 + w*Sqrt[x])*(1 + w*Sqrt[x])) + (64*w^2*(-1 + x)*SB[1 - x, x, 1 - w*Sqrt[x], 1 + x])/((w - Sqrt[x])*(w + Sqrt[x])*(-1 + w*Sqrt[x])*(1 + w*Sqrt[x])) - (32*w*SB[1 - x, x, x, 1 - Sqrt[x]/w])/((w - Sqrt[x])*(1 + w*Sqrt[x])) + (32*w*SB[1 - x, x, x, 1 + Sqrt[x]/w])/((w + Sqrt[x])*(-1 + w*Sqrt[x])) - (32*w*SB[1 - x, x, x, 1 - w*Sqrt[x]])/((w + Sqrt[x])*(-1 + w*Sqrt[x])) + (32*w*SB[1 - x, x, x, 1 + w*Sqrt[x]])/((w - Sqrt[x])*(1 + w*Sqrt[x])) - (16*(2*w^2 - w*Sqrt[x] + w^3*Sqrt[x] - 4*x - w*x^(3/2) + w^3*x^(3/2) + 2*w^2*x^2)*SB[1 - x, x, x, x])/((w - Sqrt[x])*(w + Sqrt[x])*(-1 + w*Sqrt[x])*(1 + w*Sqrt[x])*(1 + x)) - (32*(2*w^2 - w*Sqrt[x] + w^3*Sqrt[x] - 4*x - w*x^(3/2) + w^3*x^(3/2) + 2*w^2*x^2)*SB[1 - x, x, x, 1 + x])/((w - Sqrt[x])*(w + Sqrt[x])*(-1 + w*Sqrt[x])*(1 + w*Sqrt[x])*(1 + x)) + (64*w*SB[1 - x, x, 1 + x, 1 - Sqrt[x]/w])/((w - Sqrt[x])*(1 + w*Sqrt[x])) - (128*w*SB[1 - x, x, 1 + x, 1 + Sqrt[x]/w])/((w + Sqrt[x])*(-1 + w*Sqrt[x])) + (64*w*SB[1 - x, x, 1 + x, 1 - w*Sqrt[x]])/((w + Sqrt[x])*(-1 + w*Sqrt[x])) - (128*w*SB[1 - x, x, 1 + x, 1 + w*Sqrt[x]])/((w - Sqrt[x])*(1 + w*Sqrt[x])) + (64*(-(w*Sqrt[x]) + w^3*Sqrt[x])*SB[1 - x, x, 1 + x, x])/((w - Sqrt[x])*(w + Sqrt[x])*(-1 + w*Sqrt[x])*(1 + w*Sqrt[x])) - (64*(-(w*Sqrt[x]) + w^3*Sqrt[x])*SB[1 - x, x, 1 + x, 1 + x])/((w - Sqrt[x])*(w + Sqrt[x])*(-1 + w*Sqrt[x])*(1 + w*Sqrt[x])) - (32*(-w^2 + w^2*x)*SB[x, (1 + I*Sqrt[x])/(1 - I*Sqrt[x]), (1 + I*Sqrt[x])/(1 - I*Sqrt[x]), x])/((w - Sqrt[x])*(w + Sqrt[x])*(-1 + w*Sqrt[x])*(1 + w*Sqrt[x])) + (64*(-w^2 + w^2*x)*SB[x, (1 + I*Sqrt[x])/(1 - I*Sqrt[x]), (1 + I*Sqrt[x])/(1 - I*Sqrt[x]), 1 + x])/((w - Sqrt[x])*(w + Sqrt[x])*(-1 + w*Sqrt[x])*(1 + w*Sqrt[x])) - (64*w*SB[x, 1 - w*Sqrt[x], 1 + Sqrt[x]/w, 1 + Sqrt[x]/w])/((w + Sqrt[x])*(-1 + w*Sqrt[x])) + (64*w*SB[x, 1 - w*Sqrt[x], 1 + Sqrt[x]/w, 1 - w*Sqrt[x]])/((w + Sqrt[x])*(-1 + w*Sqrt[x])) + (32*w^2*(-1 + x)*SB[x, 1 - w*Sqrt[x], 1 + Sqrt[x]/w, x])/((w - Sqrt[x])*(w + Sqrt[x])*(-1 + w*Sqrt[x])*(1 + w*Sqrt[x])) - (64*w^2*(-1 + x)*SB[x, 1 - w*Sqrt[x], 1 + Sqrt[x]/w, 1 + x])/((w - Sqrt[x])*(w + Sqrt[x])*(-1 + w*Sqrt[x])*(1 + w*Sqrt[x])) + (128*w*SB[x, 1 - w*Sqrt[x], 1 - w*Sqrt[x], 1 + Sqrt[x]/w])/((w + Sqrt[x])*(-1 + w*Sqrt[x])) - (32*w*(-Sqrt[x] + w^2*Sqrt[x])*SB[x, 1 - w*Sqrt[x], 1 - w*Sqrt[x], x])/((w - Sqrt[x])*(w + Sqrt[x])*(-1 + w*Sqrt[x])*(1 + w*Sqrt[x])) + (64*w^2*(-1 + x)*SB[x, 1 - w*Sqrt[x], 1 - w*Sqrt[x], 1 + x])/((w - Sqrt[x])*(w + Sqrt[x])*(-1 + w*Sqrt[x])*(1 + w*Sqrt[x])) - (48*w*SB[x, 1 - w*Sqrt[x], x, 1 + Sqrt[x]/w])/((w + Sqrt[x])*(-1 + w*Sqrt[x])) - (16*w*SB[x, 1 - w*Sqrt[x], x, 1 - w*Sqrt[x]])/((w + Sqrt[x])*(-1 + w*Sqrt[x])) + (32*w*SB[x, 1 - w*Sqrt[x], x, 1 + w*Sqrt[x]])/((w - Sqrt[x])*(1 + w*Sqrt[x])) + (8*w*(-6*w - Sqrt[x] + w^2*Sqrt[x] + 6*w*x)*SB[x, 1 - w*Sqrt[x], x, x])/((w - Sqrt[x])*(w + Sqrt[x])*(-1 + w*Sqrt[x])*(1 + w*Sqrt[x])) - (96*w^2*(-1 + x)*SB[x, 1 - w*Sqrt[x], x, 1 + x])/((w - Sqrt[x])*(w + Sqrt[x])*(-1 + w*Sqrt[x])*(1 + w*Sqrt[x])) - (64*w^2*(-1 + x)*SB[x, 1 - w*Sqrt[x], 1 + x, x])/((w - Sqrt[x])*(w + Sqrt[x])*(-1 + w*Sqrt[x])*(1 + w*Sqrt[x])) + (128*w^2*(-1 + x)*SB[x, 1 - w*Sqrt[x], 1 + x, 1 + x])/((w - Sqrt[x])*(w + Sqrt[x])*(-1 + w*Sqrt[x])*(1 + w*Sqrt[x])) + (16*(w - 2*Sqrt[x] + w*x)*SB[x, 1 - x, x, x])/((w - Sqrt[x])*(-1 + w*Sqrt[x])*(1 + x)) - (32*(w - 2*Sqrt[x] + w*x)*SB[x, 1 - x, x, 1 + x])/((w - Sqrt[x])*(-1 + w*Sqrt[x])*(1 + x)) - (32*(-w^2 + w^2*x)*SB[x, x, (1 + I*Sqrt[x])/(1 - I*Sqrt[x]), (1 + I*Sqrt[x])/(1 - I*Sqrt[x])])/((w - Sqrt[x])*(w + Sqrt[x])*(-1 + w*Sqrt[x])*(1 + w*Sqrt[x])) - (32*w*SB[x, x, 1 - w*Sqrt[x], 1 + Sqrt[x]/w])/((w + Sqrt[x])*(-1 + w*Sqrt[x])) - (32*w*SB[x, x, 1 - w*Sqrt[x], 1 - w*Sqrt[x]])/((w + Sqrt[x])*(-1 + w*Sqrt[x])) + (16*w*(-3*w - Sqrt[x] + w^2*Sqrt[x] + 3*w*x)*SB[x, x, 1 - w*Sqrt[x], x])/((w - Sqrt[x])*(w + Sqrt[x])*(-1 + w*Sqrt[x])*(1 + w*Sqrt[x])) - (64*w^2*(-1 + x)*SB[x, x, 1 - w*Sqrt[x], 1 + x])/((w - Sqrt[x])*(w + Sqrt[x])*(-1 + w*Sqrt[x])*(1 + w*Sqrt[x])) - (32*(w - 2*Sqrt[x] + w*x)*SB[x, x, 1 - x, x])/((w - Sqrt[x])*(-1 + w*Sqrt[x])*(1 + x)) - (48*w*SB[x, x, x, 1 - w*Sqrt[x]])/((w + Sqrt[x])*(-1 + w*Sqrt[x])) - (32*SB[x, x, x, x])/((-1 + w*Sqrt[x])*(1 - x)) + (48*w*SB[x, x, x, 1 + x])/((w + Sqrt[x])*(-1 + w*Sqrt[x])) + (32*w*SB[x, x, 1 + x, 1 + Sqrt[x]/w])/((w + Sqrt[x])*(-1 + w*Sqrt[x])) + (32*w*SB[x, x, 1 + x, 1 - w*Sqrt[x]])/((w + Sqrt[x])*(-1 + w*Sqrt[x])) + (32*SB[x, x, 1 + x, x])/((-1 + w*Sqrt[x])*(1 + w*Sqrt[x])*(1 + x)) + (32*(-2*w^2 + w*Sqrt[x] - w^3*Sqrt[x] + 2*w^2*x)*SB[x, x, 1 + x, 1 + x])/((w - Sqrt[x])*(w + Sqrt[x])*(-1 + w*Sqrt[x])*(1 + w*Sqrt[x])) + (64*(-w^2 + w^2*x)*SB[x, 1 + x, (1 + I*Sqrt[x])/(1 - I*Sqrt[x]), (1 + I*Sqrt[x])/(1 - I*Sqrt[x])])/((w - Sqrt[x])*(w + Sqrt[x])*(-1 + w*Sqrt[x])*(1 + w*Sqrt[x])) + (64*w*SB[x, 1 + x, 1 + Sqrt[x]/w, 1 + Sqrt[x]/w])/((w + Sqrt[x])*(-1 + w*Sqrt[x])) - (64*w*SB[x, 1 + x, 1 + Sqrt[x]/w, 1 - w*Sqrt[x]])/((w + Sqrt[x])*(-1 + w*Sqrt[x])) - (32*w^2*(-1 + x)*SB[x, 1 + x, 1 + Sqrt[x]/w, x])/((w - Sqrt[x])*(w + Sqrt[x])*(-1 + w*Sqrt[x])*(1 + w*Sqrt[x])) + (64*w^2*(-1 + x)*SB[x, 1 + x, 1 + Sqrt[x]/w, 1 + x])/((w - Sqrt[x])*(w + Sqrt[x])*(-1 + w*Sqrt[x])*(1 + w*Sqrt[x])) - (64*w*SB[x, 1 + x, 1 - w*Sqrt[x], 1 + Sqrt[x]/w])/((w + Sqrt[x])*(-1 + w*Sqrt[x])) + (64*w*SB[x, 1 + x, 1 - w*Sqrt[x], 1 - w*Sqrt[x]])/((w + Sqrt[x])*(-1 + w*Sqrt[x])) - (32*w^2*(-1 + x)*SB[x, 1 + x, 1 - w*Sqrt[x], x])/((w - Sqrt[x])*(w + Sqrt[x])*(-1 + w*Sqrt[x])*(1 + w*Sqrt[x])) + (64*w^2*(-1 + x)*SB[x, 1 + x, 1 - w*Sqrt[x], 1 + x])/((w - Sqrt[x])*(w + Sqrt[x])*(-1 + w*Sqrt[x])*(1 + w*Sqrt[x])) + (32*w*SB[x, 1 + x, x, 1 + Sqrt[x]/w])/((w + Sqrt[x])*(-1 + w*Sqrt[x])) + (32*w*SB[x, 1 + x, x, 1 - w*Sqrt[x]])/((w + Sqrt[x])*(-1 + w*Sqrt[x])) + (16*(5*w^2 - 2*w*Sqrt[x] + 2*w^3*Sqrt[x] - 4*x - 2*w*x^(3/2) + 2*w^3*x^(3/2) - w^2*x^2)*SB[x, 1 + x, x, x])/((w - Sqrt[x])*(w + Sqrt[x])*(-1 + w*Sqrt[x])*(1 + w*Sqrt[x])*(1 + x)) - (64*(2*w + Sqrt[x] + w^2*Sqrt[x] + w*x + w^2*x^(3/2))*SB[x, 1 + x, x, 1 + x])/((w + Sqrt[x])*(-1 + w*Sqrt[x])*(1 + w*Sqrt[x])*(1 + x)) - (64*w*SB[x, 1 + x, 1 + x, 1 + Sqrt[x]/w])/((w + Sqrt[x])*(-1 + w*Sqrt[x])) - (64*w*SB[x, 1 + x, 1 + x, 1 - w*Sqrt[x]])/((w + Sqrt[x])*(-1 + w*Sqrt[x])) - (32*(4*w^2 - w*Sqrt[x] + w^3*Sqrt[x] - 2*x - w*x^(3/2) + w^3*x^(3/2) - 2*w^2*x^2)*SB[x, 1 + x, 1 + x, x])/((w - Sqrt[x])*(w + Sqrt[x])*(-1 + w*Sqrt[x])*(1 + w*Sqrt[x])*(1 + x)) - (128*(-2*w^2 + w*Sqrt[x] - w^3*Sqrt[x] + 2*w^2*x)*SB[x, 1 + x, 1 + x, 1 + x])/((w - Sqrt[x])*(w + Sqrt[x])*(-1 + w*Sqrt[x])*(1 + w*Sqrt[x])) + (32*(-w^2 + w^2*x)*SB[(1 + I*Sqrt[x])/(1 - I*Sqrt[x]), (1 + I*Sqrt[x])/(1 - I*Sqrt[x])]*Z[2])/((w - Sqrt[x])*(w + Sqrt[x])*(-1 + w*Sqrt[x])*(1 + w*Sqrt[x])) - (32*w*SB[1 - w*Sqrt[x], 1 + Sqrt[x]/w]*Z[2])/((w + Sqrt[x])*(-1 + w*Sqrt[x])) + (32*w*SB[1 - w*Sqrt[x], 1 - w*Sqrt[x]]*Z[2])/((w + Sqrt[x])*(-1 + w*Sqrt[x])) + (16*w^2*(-1 + x)*SB[1 - w*Sqrt[x], x]*Z[2])/((w - Sqrt[x])*(w + Sqrt[x])*(-1 + w*Sqrt[x])*(1 + w*Sqrt[x])) + (32*w^2*(-1 + x)*SB[1 - w*Sqrt[x], 1 + x]*Z[2])/((w - Sqrt[x])*(w + Sqrt[x])*(-1 + w*Sqrt[x])*(1 + w*Sqrt[x])) + (32*w*SB[1 + w*Sqrt[x], 1 - Sqrt[x]/w]*Z[2])/((w - Sqrt[x])*(1 + w*Sqrt[x])) - (32*w*SB[1 + w*Sqrt[x], 1 + w*Sqrt[x]]*Z[2])/((w - Sqrt[x])*(1 + w*Sqrt[x])) - (16*w^2*(-1 + x)*SB[1 + w*Sqrt[x], x]*Z[2])/((w - Sqrt[x])*(w + Sqrt[x])*(-1 + w*Sqrt[x])*(1 + w*Sqrt[x])) + (32*w^2*(-1 + x)*SB[1 + w*Sqrt[x], 1 + x]*Z[2])/((w - Sqrt[x])*(w + Sqrt[x])*(-1 + w*Sqrt[x])*(1 + w*Sqrt[x])) - (32*(w - 2*Sqrt[x] + w*x)*SB[1 - x, x]*Z[2])/((w - Sqrt[x])*(-1 + w*Sqrt[x])*(1 + x)) - (32*w*SB[x, 1 + w*Sqrt[x]]*Z[2])/((w - Sqrt[x])*(1 + w*Sqrt[x])) + (64*SB[x, x]*Z[2])/((-1 + w*Sqrt[x])*(1 + w*Sqrt[x])*(1 + x)) + (32*(-2*w + Sqrt[x] + w^2*Sqrt[x] - w*x + w^2*x^(3/2))*SB[x, 1 + x]*Z[2])/((w - Sqrt[x])*(-1 + w*Sqrt[x])*(1 + w*Sqrt[x])*(1 + x)) - (32*w*SB[1 + x, 1 - Sqrt[x]/w]*Z[2])/((w - Sqrt[x])*(1 + w*Sqrt[x])) + (32*w*SB[1 + x, 1 + Sqrt[x]/w]*Z[2])/((w + Sqrt[x])*(-1 + w*Sqrt[x])) - (64*w*SB[1 + x, 1 - w*Sqrt[x]]*Z[2])/((w + Sqrt[x])*(-1 + w*Sqrt[x])) + (64*w*SB[1 + x, 1 + w*Sqrt[x]]*Z[2])/((w - Sqrt[x])*(1 + w*Sqrt[x])) + (32*(-2*w^2 + x + w^2*x^2)*SB[1 + x, x]*Z[2])/((w - Sqrt[x])*(w + Sqrt[x])*(-1 + w*Sqrt[x])*(1 + w*Sqrt[x])*(1 + x)) - (128*(-w^2 + w^2*x)*SB[1 + x, 1 + x]*Z[2])/((w - Sqrt[x])*(w + Sqrt[x])*(-1 + w*Sqrt[x])*(1 + w*Sqrt[x])) - (16*w*SB[1 - w*Sqrt[x]]*Z[3])/((w + Sqrt[x])*(-1 + w*Sqrt[x])) + (48*w*SB[1 + w*Sqrt[x]]*Z[3])/((w - Sqrt[x])*(1 + w*Sqrt[x])) - (144*SB[x]*Z[3])/((-1 + w*Sqrt[x])*(1 + w*Sqrt[x])*(1 + x)) - (32*(-5*w^2 - w*Sqrt[x] + w^3*Sqrt[x] + 3*x - w*x^(3/2) + w^3*x^(3/2) + 2*w^2*x^2)*SB[1 + x]*Z[3])/((w - Sqrt[x])*(w + Sqrt[x])*(-1 + w*Sqrt[x])*(1 + w*Sqrt[x])*(1 + x)) + (320*SB[]*Z[4])/((-1 + w*Sqrt[x])*(1 + w*Sqrt[x])*(1 + x))

==> anc/source_chain/inputs/traj_code.m <==
Notebook[{Cell[CellGroupData[{Cell[TextData[{StyleBox["High-energy rapidity evolution to three loops in planar N=4 super Yang-Mills", FontSize -> 36], StyleBox["(S.Caron-Huot& M.Herranen)\n", FontSize -> 18], StyleBox["This notebook, attached to the arXiv submission of the paper, evaluates the one-,two- and three-loop regge trajectory of the BFKL Pomeron", FontSize -> 24]}], "Chapter", CellChangeTimes -> {{3.6612000717310743*^9, 3.6612001051622343*^9}, {3.6612001478884153*^9, 3.6612002534882097*^9}, {3.661206685159642*^9, 3.661206701392222*^9}, {3.670575404860943*^9, 3.670575461290523*^9}}], Cell[CellGroupData[{Cell["Definitions", "Section", CellChangeTimes -> {{3.670318869259961*^9, 3.670318873118628*^9}}], Cell["The linearized evolution, on translation-invariant states, is expressed in (5.4) the paper as: -d/d\\eta U(x) = (\\gamma_K K^(1) +2C)U(x) -\\int d^2y/(\\pi |y|^2) H(y) U(xy), where U is a color dipole and x and y are complex numbers (representing its size in the transverse plane). K^(1) is the one-loop evolution and the main kernel sits in H(y). It involves somewhat nasty transcendental functions.\n\nThe sane and effortless way to deal with these functions is to dump their derivatives into a (triangular) matrix differential equation: d g_i = (dA)_ij g_j; this gives the derivatives of the most transcendental functions in terms of the simpler ones. The differental equation needs one boundary condition, its value at y=0, recorded in ‘valueatorigin’.", "Text", CellChangeTimes -> {{3.661169768293848*^9, 3.661169959223411*^9}, {3.661170109663465*^9, 3.661170170786685*^9}, {3.661172356037059*^9, 3.66117236095347*^9}, {3.661177457915856*^9, 3.661177530412318*^9}, 3.661177561419251*^9, {3.66117916712871*^9, 3.6611791852417173*^9}, {3.661183525146543*^9, 3.66118357714503*^9}, {3.661198267926861*^9, 3.661198293525937*^9}, 3.661200138968512*^9, {3.661200279904319*^9, 3.661200350485787*^9}, {3.661248179822603*^9, 3.66124828589079*^9}, {3.6612493040530243*^9, 3.661249315413142*^9}, 3.6705754766671543*^9, {3.670575575640934*^9, 3.670575593832872*^9}, {3.6705756254088182*^9, 3.670575677071026*^9}}], Cell[BoxData[{RowBox[{RowBox[{"valueatorigin", "=", RowBox[{"{", RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", RowBox[{RowBox[{"-", RowBox[{"Z", "[", "2", "]"}]}], "/", "2"}], ",", RowBox[{RowBox[{"-", RowBox[{"Z", "[", "2", "]"}]}], "/", "2"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", RowBox[{RowBox[{"-", "10"}], RowBox[{"Z", "[", "4", "]"}]}], ",", "0", ",", "0", ",", RowBox[{RowBox[{"-", "10"}], RowBox[{"Z", "[", "4", "]"}]}], ",", "0"}], "}"}]}], ";"}], "", RowBox[{RowBox[{"weights", "=", RowBox[{"{", RowBox[{"0", ",", "1", ",", "1", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "3", ",", "3", ",", "3", ",", "3", ",", "3", ",", "3", ",", "3", ",", "3", ",", "4", ",", "3", ",", "3", ",", "4", ",", "4"}], "}"}]}], ";"}], "", RowBox[{RowBox[{"Amatrix", "=", RowBox[{"{", RowBox[{"(*", " ", RowBox[{RowBox[{RowBox[{RowBox[{"integrals", " ", "1"}], "-", "9"}], ":", " ", RowBox[{"simple", " ", "functions", " ", "of", " ", "weights", " ", "0"}]}], ",", "1", ",", "2."}], " ", "*)"}], "", RowBox[{RowBox[{"{", RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", "", RowBox[{"{", RowBox[{RowBox[{"Log", "[", RowBox[{"y", " ", "yb"}], "]"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", "", RowBox[{"{", RowBox[{RowBox[{"Log", "[", RowBox[{RowBox[{"(", RowBox[{"1", "-", "y"}], ")"}], " ", RowBox[{"(", RowBox[{"1", "-", "yb"}], ")"}]}], "]"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", "", RowBox[{"{", RowBox[{"0", ",", RowBox[{"Log", "[", RowBox[{"y", " ", "yb"}], "]"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", "", RowBox[{"{", RowBox[{"0", ",", "0", ",", RowBox[{"Log", "[", RowBox[{RowBox[{"(", RowBox[{"1", "-", "y"}], ")"}], " ", RowBox[{"(", RowBox[{"1", "-", "yb"}], ")"}]}], "]"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", "", RowBox[{"{", RowBox[{"0", ",", RowBox[{"Log", "[", RowBox[{"1", "+", RowBox[{"y", " ", "yb"}]}], "]"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", "", RowBox[{"{", RowBox[{"0", ",", RowBox[{"Log", "[", RowBox[{RowBox[{"(", RowBox[{"1", "-", "yb"}], ")"}], "/", RowBox[{"(", RowBox[{"1", "+", RowBox[{"y", " ", "yb"}]}], ")"}]}], "]"}], ",", RowBox[{"Log", "[", "y", "]"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", "", RowBox[{"{", RowBox[{"0", ",", RowBox[{"Log", "[", RowBox[{RowBox[{"(", RowBox[{"1", "-", "y"}], ")"}], "/", RowBox[{"(", RowBox[{"1", "+", RowBox[{"y", " ", "yb"}]}], ")"}]}], "]"}], ",", RowBox[{"Log", "[", "yb", "]"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", "", RowBox[{"{", RowBox[{"0", ",", RowBox[{"Log", "[", RowBox[{RowBox[{"(", RowBox[{"1", "+", RowBox[{"I", " ", RowBox[{"Sqrt", "[", "y", "]"}], " ", RowBox[{"Sqrt", "[", "yb", "]"}]}]}], ")"}], "/", RowBox[{"(", RowBox[{"1", "-", RowBox[{"I", " ", RowBox[{"Sqrt", "[", "y", "]"}], " ", RowBox[{"Sqrt", "[", "yb", "]"}]}]}], ")"}]}], "]"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", "", RowBox[{"(*", " ", RowBox[{RowBox[{"10", "-", "17"}], ":", " ", RowBox[{"weight", " ", "3", " ", "integrals", " ", "which", " ", "appear", " ", "in", " ", "the", " ", "derivative", " ", "of", " ", RowBox[{RowBox[{"g", "[", "17", "]"}], "."}]}]}], " ", "*)"}], "", RowBox[{"{", RowBox[{"0", ",", "0", ",", "0", ",", RowBox[{"Log", "[", RowBox[{"y", " ", "yb"}], "]"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", "", RowBox[{"{", RowBox[{"0", ",", "0", ",", "0", ",", RowBox[{RowBox[{"-", "4"}], " ", RowBox[{"Log", "[", RowBox[{RowBox[{"(", RowBox[{"1", "-", "y"}], ")"}], " ", RowBox[{"(", RowBox[{"1", "-", "yb"}], ")"}]}], "]"}]}], ",", "0", ",", RowBox[{RowBox[{"-", "2"}], " ", RowBox[{"Log", "[", RowBox[{"y", " ", "yb"}], "]"}]}], ",", RowBox[{RowBox[{RowBox[{"-", "4"}], " ", RowBox[{"Log", "[", "y", "]"}]}], "-", RowBox[{"2", " ", RowBox[{"Log", "[", "yb", "]"}]}]}], ",", RowBox[{RowBox[{RowBox[{"-", "2"}], " ", RowBox[{"Log", "[", "y", "]"}]}], "-", RowBox[{"4", " ", RowBox[{"Log", "[", "yb", "]"}]}]}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", "", RowBox[{"{", RowBox[{"0", ",", "0", ",", "0", ",", RowBox[{"2", " ", RowBox[{"Log", "[", RowBox[{RowBox[{"(", RowBox[{"1", "-", "y"}], ")"}], " ", RowBox[{"(", RowBox[{"1", "-", "yb"}], ")"}]}], "]"}]}], ",", RowBox[{"4", " ", RowBox[{"Log", "[", "y", "]"}]}], ",", RowBox[{RowBox[{RowBox[{"-", "3"}], " ", RowBox[{"Log", "[", "y", "]"}]}], "+", RowBox[{"Log", "[", "yb", "]"}]}], ",", RowBox[{RowBox[{"4", " ", RowBox[{"Log", "[", RowBox[{RowBox[{"(", RowBox[{"1", "-", "yb"}], ")"}], "/", RowBox[{"(", RowBox[{"1", "+", "y"}], ")"}]}], "]"}]}], "+", RowBox[{"Log", "[", RowBox[{RowBox[{"y", "^", "2"}], "/", "yb"}], "]"}]}], ",", RowBox[{"Log", "[", RowBox[{RowBox[{"yb", "^", "2"}], "/", "y"}], "]"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", "", RowBox[{"{", RowBox[{RowBox[{RowBox[{RowBox[{"Z", "[", "2", "]"}], "/", "2"}], RowBox[{"Log", "[", RowBox[{"y", RowBox[{RowBox[{"(", RowBox[{"1", "-", "y"}], ")"}], "^", "2"}], RowBox[{RowBox[{"(", RowBox[{"1", "+", RowBox[{"y", " ", "yb"}]}], ")"}], "^", "2"}]}], "]"}]}], ",", "0", ",", "0", ",", RowBox[{"Log", "[", RowBox[{RowBox[{"(", RowBox[{"1", "-", "yb"}], ")"}], "/", RowBox[{"(", RowBox[{"1", "+", RowBox[{"y", " ", "yb"}]}], ")"}]}], "]"}], ",", RowBox[{RowBox[{"-", "4"}], " ", RowBox[{"Log", "[", "y", "]"}]}], ",", RowBox[{RowBox[{"3", " ", RowBox[{"Log", "[", "y", "]"}]}], "+", RowBox[{"2", " ", RowBox[{"Log", "[", RowBox[{RowBox[{"(", RowBox[{"1", "+", RowBox[{"y", " ", "yb"}]}], ")"}], "/", RowBox[{"(", RowBox[{"1", "-", "yb"}], ")"}]}], "]"}]}]}], ",", RowBox[{RowBox[{RowBox[{"-", "4"}], " ", RowBox[{"Log", "[", RowBox[{"1", "-", "yb"}], "]"}]}], "+", RowBox[{"Log", "[", RowBox[{"y", " ", RowBox[{RowBox[{"(", RowBox[{"1", "+", "y"}], ")"}], "^", "2"}], " ", RowBox[{"yb", "^", "2"}]}], "]"}]}], ",", RowBox[{"2", " ", RowBox[{"Log", "[", "y", "]"}]}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", "", RowBox[{"{", RowBox[{RowBox[{RowBox[{"-", RowBox[{"Z", "[", "2", "]"}]}], RowBox[{"Log", "[", RowBox[{"y", RowBox[{RowBox[{RowBox[{"(", RowBox[{"1", "-", "y"}], ")"}], "^", "2"}], "/", RowBox[{RowBox[{"(", RowBox[{"1", "+", RowBox[{"y", " ", "yb"}]}], ")"}], "^", "2"}]}]}], "]"}]}], ",", "0", ",", "0", ",", RowBox[{RowBox[{"4", " ", RowBox[{"Log", "[", RowBox[{"1", "-", "y"}], "]"}]}], "+", RowBox[{"2", " ", RowBox[{"Log", "[", RowBox[{RowBox[{"(", RowBox[{"1", "-", "yb"}], ")"}], "/", RowBox[{"(", RowBox[{"1", "+", RowBox[{"y", " ", "yb"}]}], ")"}]}], "]"}]}]}], ",", RowBox[{"2", " ", RowBox[{"Log", "[", RowBox[{"y", "/", "yb"}], "]"}]}], ",", RowBox[{RowBox[{"Log", "[", RowBox[{"yb", "/", "y"}], "]"}], "+", RowBox[{"4", " ", RowBox[{"Log", "[", RowBox[{RowBox[{"(", RowBox[{"1", "+", RowBox[{"y", " ", "yb"}]}], ")"}], "/", RowBox[{"(", RowBox[{"1", "-", "y"}], ")"}]}], "]"}]}]}], ",", RowBox[{RowBox[{"2", " ", RowBox[{"Log", "[", RowBox[{"y", " ", RowBox[{"(", RowBox[{"1", "+", "y"}], ")"}], " ", RowBox[{"(", RowBox[{"1", "-", "yb"}], ")"}]}], "]"}]}], "+", RowBox[{"3", " ", RowBox[{"Log", "[", "yb", "]"}]}], "-", RowBox[{"4", " ", RowBox[{"Log", "[", RowBox[{"1", "+", RowBox[{"y", " ", "yb"}]}], "]"}]}]}], ",", RowBox[{RowBox[{"3", " ", RowBox[{"Log", "[", "y", "]"}]}], "+", RowBox[{"2", " ", RowBox[{"Log", "[", RowBox[{RowBox[{"(", RowBox[{"1", "+", "yb"}], ")"}], "/", RowBox[{"(", RowBox[{"1", "-", "y"}], ")"}]}], "]"}]}], "+", RowBox[{"4", " ", RowBox[{"Log", "[", RowBox[{"yb", "/", RowBox[{"(", RowBox[{"1", "+", RowBox[{"y", " ", "yb"}]}], ")"}]}], "]"}]}]}], ",", RowBox[{RowBox[{"-", "4"}], " ", RowBox[{"Log", "[", RowBox[{RowBox[{"(", RowBox[{"1", "+", RowBox[{"I", " ", RowBox[{"Sqrt", "[", "y", "]"}], " ", RowBox[{"Sqrt", "[", "yb", "]"}]}]}], ")"}], "/", RowBox[{"(", RowBox[{"1", "-", RowBox[{"I", " ", RowBox[{"Sqrt", "[", "y", "]"}], " ", RowBox[{"Sqrt", "[", "yb", "]"}]}]}], ")"}]}], "]"}]}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", "", RowBox[{"{", RowBox[{RowBox[{RowBox[{"Z", "[", "2", "]"}], RowBox[{"Log", "[", RowBox[{RowBox[{"(", RowBox[{"1", "+", RowBox[{"I", " ", RowBox[{"Sqrt", "[", "y", "]"}], " ", RowBox[{"Sqrt", "[", "yb", "]"}]}]}], ")"}], "/", RowBox[{"(", RowBox[{"1", "-", RowBox[{"I", " ", RowBox[{"Sqrt", "[", "y", "]"}], " ", RowBox[{"Sqrt", "[", "yb", "]"}]}]}], ")"}]}], "]"}]}], ",", "0", ",", "0", ",", RowBox[{"-", RowBox[{"Log", "[", RowBox[{RowBox[{"(", RowBox[{"1", "+", RowBox[{"I", " ", RowBox[{"Sqrt", "[", "y", "]"}], " ", RowBox[{"Sqrt", "[", "yb", "]"}]}]}], ")"}], "/", RowBox[{"(", RowBox[{"1", "-", RowBox[{"I", " ", RowBox[{"Sqrt", "[", "y", "]"}], " ", RowBox[{"Sqrt", "[", "yb", "]"}]}]}], ")"}]}], "]"}]}], ",", "0", ",", RowBox[{"2", " ", RowBox[{"Log", "[", RowBox[{RowBox[{"(", RowBox[{"1", "+", RowBox[{"I", " ", RowBox[{"Sqrt", "[", "y", "]"}], " ", RowBox[{"Sqrt", "[", "yb", "]"}]}]}], ")"}], "/", RowBox[{"(", RowBox[{"1", "-", RowBox[{"I", " ", RowBox[{"Sqrt", "[", "y", "]"}], " ", RowBox[{"Sqrt", "[", "yb", "]"}]}]}], ")"}]}], "]"}]}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", "", RowBox[{"{", RowBox[{"0", ",", "0", ",", "0", ",", RowBox[{"2", " ", RowBox[{"Log", "[", RowBox[{RowBox[{"(", RowBox[{"1", "-", "y"}], ")"}], " ", RowBox[{"(", RowBox[{"1", "-", "yb"}], ")"}]}], "]"}]}], ",", RowBox[{"4", " ", RowBox[{"Log", "[", "y", "]"}]}], ",", RowBox[{RowBox[{RowBox[{"-", "3"}], " ", RowBox[{"Log", "[", "y", "]"}]}], "+", RowBox[{"Log", "[", "yb", "]"}]}], ",", RowBox[{RowBox[{"2", " ", RowBox[{"Log", "[", "y", "]"}]}], "+", RowBox[{"4", " ", RowBox[{"Log", "[", RowBox[{RowBox[{"(", RowBox[{"1", "-", "yb"}], ")"}], "/", RowBox[{"(", RowBox[{"1", "+", "y"}], ")"}]}], "]"}]}], "-", RowBox[{"3", " ", RowBox[{"Log", "[", "yb", "]"}]}]}], ",", RowBox[{RowBox[{RowBox[{"-", "3"}], " ", RowBox[{"Log", "[", "y", "]"}]}], "+", RowBox[{"2", " ", RowBox[{"Log", "[", "yb", "]"}]}]}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", "", RowBox[{"{", RowBox[{RowBox[{RowBox[{"-", RowBox[{"Z", "[", "2", "]"}]}], " ", RowBox[{"Log", "[", RowBox[{RowBox[{"(", RowBox[{"1", "-", "y"}], ")"}], "/", RowBox[{"(", RowBox[{"1", "-", "yb"}], ")"}]}], "]"}]}], ",", "0", ",", "0", ",", RowBox[{"Log", "[", RowBox[{RowBox[{"(", RowBox[{"1", "-", "y"}], ")"}], "/", RowBox[{"(", RowBox[{"1", "-", "yb"}], ")"}]}], "]"}], ",", RowBox[{"Log", "[", RowBox[{"y", "/", "yb"}], "]"}], ",", RowBox[{"2", " ", RowBox[{"Log", "[", RowBox[{RowBox[{"(", RowBox[{"1", "-", "yb"}], ")"}], "/", RowBox[{"(", RowBox[{"1", "-", "y"}], ")"}]}], "]"}]}], ",", RowBox[{"Log", "[", RowBox[{RowBox[{"(", RowBox[{RowBox[{"(", RowBox[{"1", "-", "yb"}], ")"}], " ", RowBox[{RowBox[{"(", RowBox[{"y", "+", "yb"}], ")"}], "^", "2"}]}], ")"}], "/", RowBox[{"(", RowBox[{"y", " ", RowBox[{"(", RowBox[{"1", "+", "y"}], ")"}], " ", "yb"}], ")"}]}], "]"}], ",", RowBox[{"Log", "[", RowBox[{RowBox[{"(", RowBox[{"y", " ", "yb", " ", RowBox[{"(", RowBox[{"1", "+", "yb"}], ")"}]}], ")"}], "/", RowBox[{"(", RowBox[{RowBox[{"(", RowBox[{"1", "-", "y"}], ")"}], " ", RowBox[{RowBox[{"(", RowBox[{"y", "+", "yb"}], ")"}], "^", "2"}]}], ")"}]}], "]"}], ",", RowBox[{"2", " ", RowBox[{"Log", "[", RowBox[{RowBox[{"(", RowBox[{"1", "-", RowBox[{RowBox[{"(", RowBox[{"I", " ", RowBox[{"Sqrt", "[", "y", "]"}]}], ")"}], "/", RowBox[{"Sqrt", "[", "yb", "]"}]}]}], ")"}], "/", RowBox[{"(", RowBox[{"1", "+", RowBox[{RowBox[{"(", RowBox[{"I", " ", RowBox[{"Sqrt", "[", "y", "]"}]}], ")"}], "/", RowBox[{"Sqrt", "[", "yb", "]"}]}]}], ")"}]}], "]"}]}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", "", RowBox[{"(*", " ", RowBox[{RowBox[{"g", "[", "18", "]"}], ":", " ", RowBox[{"the", " ", "special", " ", "function", " ", "multiplying", " ", RowBox[{RowBox[{"16", "/", RowBox[{"(", RowBox[{"1", "+", "y"}], ")"}]}], "/", RowBox[{"(", RowBox[{"1", "-", "yb"}], ")"}]}], " ", "in", " ", "H", RowBox[{RowBox[{"(", "y", ")"}], "."}]}]}], " ", "*)"}], "", RowBox[{"{", RowBox[{RowBox[{RowBox[{"Z", "[", "3", "]"}], RowBox[{"(", RowBox[{RowBox[{"3", " ", RowBox[{"Log", "[", RowBox[{"1", "+", "y"}], "]"}]}], "+", RowBox[{"Log", "[", RowBox[{"1", "-", "yb"}], "]"}], "+", RowBox[{RowBox[{"9", "/", "2"}], " ", RowBox[{"Log", "[", RowBox[{"y", " ", "yb"}], "]"}]}], "-", RowBox[{"7", " ", RowBox[{"Log", "[", RowBox[{"1", "+", RowBox[{"y", " ", "yb"}]}], "]"}]}]}], ")"}]}], ",", RowBox[{RowBox[{RowBox[{"-", RowBox[{"Z", "[", "2", "]"}]}], "/", "2"}], " ", RowBox[{"Log", "[", "y", "]"}]}], ",", RowBox[{"2", RowBox[{"Z", "[", "2", "]"}], RowBox[{"Log", "[", RowBox[{"y", RowBox[{RowBox[{"(", RowBox[{"1", "+", RowBox[{"y", " ", "yb"}]}], ")"}], "/", RowBox[{"(", RowBox[{RowBox[{"(", RowBox[{"1", "+", "y"}], ")"}], RowBox[{"(", RowBox[{"1", "-", "yb"}], ")"}]}], ")"}]}]}], "]"}]}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", RowBox[{"3", RowBox[{"Log", "[", RowBox[{RowBox[{"(", RowBox[{"1", "-", "yb"}], ")"}], "/", RowBox[{"(", RowBox[{"1", "+", RowBox[{"y", " ", "yb"}]}], ")"}]}], "]"}]}], ",", RowBox[{"Log", "[", RowBox[{RowBox[{"(", RowBox[{"1", "-", "yb"}], ")"}], "/", RowBox[{"(", RowBox[{"1", "+", RowBox[{"y", " ", "yb"}]}], ")"}]}], "]"}], ",", RowBox[{"Log", "[", RowBox[{RowBox[{RowBox[{"(", RowBox[{"1", "-", "yb"}], ")"}], "^", "2"}], "/", RowBox[{"(", RowBox[{"1", "+", RowBox[{"y", " ", "yb"}]}], ")"}]}], "]"}], ",", RowBox[{"2", " ", RowBox[{"Log", "[", RowBox[{RowBox[{"(", RowBox[{RowBox[{"(", RowBox[{"1", "+", "y"}], ")"}], " ", RowBox[{"(", RowBox[{"1", "-", "yb"}], ")"}]}], ")"}], "/", RowBox[{"(", RowBox[{"1", "+", RowBox[{"y", " ", "yb"}]}], ")"}]}], "]"}]}], ",", RowBox[{RowBox[{RowBox[{"1", "/", "2"}], " ", RowBox[{"Log", "[", RowBox[{"y", " ", "yb"}], "]"}]}], "-", RowBox[{"Log", "[", RowBox[{"1", "+", RowBox[{"y", " ", "yb"}]}], "]"}]}], ",", RowBox[{"2", " ", RowBox[{"Log", "[", RowBox[{RowBox[{"(", RowBox[{RowBox[{"(", RowBox[{"1", "-", RowBox[{RowBox[{"(", RowBox[{"I", " ", RowBox[{"Sqrt", "[", "y", "]"}]}], ")"}], "/", RowBox[{"Sqrt", "[", "yb", "]"}]}]}], ")"}], " ", RowBox[{"(", RowBox[{"1", "+", RowBox[{"I", " ", RowBox[{"Sqrt", "[", "y", "]"}], " ", RowBox[{"Sqrt", "[", "yb", "]"}]}]}], ")"}]}], ")"}], "/", RowBox[{"(", RowBox[{RowBox[{"(", RowBox[{"1", "+", RowBox[{RowBox[{"(", RowBox[{"I", " ", RowBox[{"Sqrt", "[", "y", "]"}]}], ")"}], "/", RowBox[{"Sqrt", "[", "yb", "]"}]}]}], ")"}], " ", RowBox[{"(", RowBox[{"1", "-", RowBox[{"I", " ", RowBox[{"Sqrt", "[", "y", "]"}], " ", RowBox[{"Sqrt", "[", "yb", "]"}]}]}], ")"}]}], ")"}]}], "]"}]}], ",", RowBox[{RowBox[{RowBox[{"Log", "[", "y", "]"}], "/", "2"}], "-", RowBox[{RowBox[{"Log", "[", "yb", "]"}], "/", "2"}]}], ",", RowBox[{"Log", "[", RowBox[{RowBox[{RowBox[{"(", RowBox[{"y", "+", "yb"}], ")"}], "^", "2"}], "/", RowBox[{"(", RowBox[{"y", " ", "yb"}], ")"}]}], "]"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", "", RowBox[{"(*", " ", RowBox[{RowBox[{RowBox[{"19", "-", "20"}], ":", " ", RowBox[{"parity", " ", "conjugates", " ", "of", " ", "11"}]}], ",", "12", ",", " ", RowBox[{"needed", " ", "to", " ", "write", " ", "derivatives", " ", "of", " ", RowBox[{RowBox[{"g", "[", "21", "]"}], "."}]}]}], " ", "*)"}], "", RowBox[{"{", RowBox[{"0", ",", "0", ",", "0", ",", RowBox[{"2", " ", RowBox[{"Log", "[", RowBox[{RowBox[{"(", RowBox[{"1", "-", "y"}], ")"}], " ", RowBox[{"(", RowBox[{"1", "-", "yb"}], ")"}]}], "]"}]}], ",", RowBox[{"4", " ", RowBox[{"Log", "[", "yb", "]"}]}], ",", RowBox[{RowBox[{"Log", "[", "y", "]"}], "-", RowBox[{"3", " ", RowBox[{"Log", "[", "yb", "]"}]}]}], ",", RowBox[{"Log", "[", RowBox[{RowBox[{"y", "^", "2"}], "/", "yb"}], "]"}], ",", RowBox[{RowBox[{"Log", "[", RowBox[{RowBox[{"yb", "^", "2"}], "/", "y"}], "]"}], "+", RowBox[{"4", " ", RowBox[{"Log", "[", RowBox[{RowBox[{"(", RowBox[{"1", "-", "y"}], ")"}], "/", RowBox[{"(", RowBox[{"1", "+", "yb"}], ")"}]}], "]"}]}]}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", "", RowBox[{"{", RowBox[{RowBox[{RowBox[{RowBox[{"Log", "[", RowBox[{"1", "-", "yb"}], "]"}], " ", RowBox[{"Z", "[", "2", "]"}]}], "+", RowBox[{RowBox[{"1", "/", "2"}], " ", RowBox[{"Log", "[", "yb", "]"}], " ", RowBox[{"Z", "[", "2", "]"}]}], "+", RowBox[{RowBox[{"Log", "[", RowBox[{"1", "+", RowBox[{"y", " ", "yb"}]}], "]"}], " ", RowBox[{"Z", "[", "2", "]"}]}]}], ",", "0", ",", "0", ",", RowBox[{"Log", "[", RowBox[{RowBox[{"(", RowBox[{"1", "-", "y"}], ")"}], "/", RowBox[{"(", RowBox[{"1", "+", RowBox[{"y", " ", "yb"}]}], ")"}]}], "]"}], ",", RowBox[{RowBox[{"-", "4"}], " ", RowBox[{"Log", "[", "yb", "]"}]}], ",", RowBox[{RowBox[{"3", " ", RowBox[{"Log", "[", "yb", "]"}]}], "+", RowBox[{"2", " ", RowBox[{"Log", "[", RowBox[{RowBox[{"(", RowBox[{"1", "+", RowBox[{"y", " ", "yb"}]}], ")"}], "/", RowBox[{"(", RowBox[{"1", "-", "y"}], ")"}]}], "]"}]}]}], ",", RowBox[{"2", " ", RowBox[{"Log", "[", "yb", "]"}]}], ",", RowBox[{RowBox[{RowBox[{"-", "4"}], " ", RowBox[{"Log", "[", RowBox[{"1", "-", "y"}], "]"}]}], "+", RowBox[{"Log", "[", RowBox[{RowBox[{"y", "^", "2"}], " ", "yb", " ", RowBox[{RowBox[{"(", RowBox[{"1", "+", "yb"}], ")"}], "^", "2"}]}], "]"}]}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", "", RowBox[{"(*", " ", RowBox[{RowBox[{"g", "[", "21", "]"}], ":", " ", RowBox[{"the", " ", "parity", " ", "conjugate", " ", "of", " ", RowBox[{"g", "[", "18", "]"}]}]}], " ", "*)"}], "", RowBox[{"{", RowBox[{RowBox[{RowBox[{"Z", "[", "3", "]"}], RowBox[{"(", RowBox[{RowBox[{"Log", "[", RowBox[{"1", "-", "y"}], "]"}], "+", RowBox[{"3", " ", RowBox[{"Log", "[", RowBox[{"1", "+", "yb"}], "]"}]}], "+", RowBox[{RowBox[{"9", "/", "2"}], " ", RowBox[{"Log", "[", RowBox[{"y", " ", "yb"}], "]"}]}], "-", RowBox[{"7", " ", RowBox[{"Log", "[", RowBox[{"1", "+", RowBox[{"y", " ", "yb"}]}], "]"}]}]}], ")"}]}], ",", RowBox[{RowBox[{RowBox[{"-", RowBox[{"Z", "[", "2", "]"}]}], "/", "2"}], " ", RowBox[{"Log", "[", "yb", "]"}]}], ",", RowBox[{"2", RowBox[{"Z", "[", "2", "]"}], RowBox[{"Log", "[", RowBox[{"yb", RowBox[{RowBox[{"(", RowBox[{"1", "+", RowBox[{"y", " ", "yb"}]}], ")"}], "/", RowBox[{"(", RowBox[{RowBox[{"(", RowBox[{"1", "-", "y"}], ")"}], RowBox[{"(", RowBox[{"1", "+", "yb"}], ")"}]}], ")"}]}]}], "]"}]}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", RowBox[{"3", " ", RowBox[{"Log", "[", RowBox[{RowBox[{"(", RowBox[{"1", "-", "y"}], ")"}], "/", RowBox[{"(", RowBox[{"1", "+", RowBox[{"y", " ", "yb"}]}], ")"}]}], "]"}]}], ",", RowBox[{"Log", "[", RowBox[{RowBox[{"(", RowBox[{"1", "-", "y"}], ")"}], "/", RowBox[{"(", RowBox[{"1", "+", RowBox[{"y", " ", "yb"}]}], ")"}]}], "]"}], ",", RowBox[{RowBox[{"Log", "[", "y", "]"}], "-", RowBox[{"Log", "[", RowBox[{"1", "+", RowBox[{"y", " ", "yb"}]}], "]"}]}], ",", RowBox[{RowBox[{"Log", "[", RowBox[{"y", " ", "yb"}], "]"}], "-", RowBox[{"2", " ", RowBox[{"Log", "[", RowBox[{"1", "+", RowBox[{"y", " ", "yb"}]}], "]"}]}]}], ",", RowBox[{RowBox[{RowBox[{"1", "/", "2"}], " ", RowBox[{"Log", "[", RowBox[{"y", " ", "yb"}], "]"}]}], "-", RowBox[{"Log", "[", RowBox[{"1", "+", RowBox[{"y", " ", "yb"}]}], "]"}]}], ",", RowBox[{"2", " ", RowBox[{"Log", "[", RowBox[{RowBox[{"(", RowBox[{RowBox[{"(", RowBox[{"1", "-", RowBox[{RowBox[{"(", RowBox[{"I", " ", RowBox[{"Sqrt", "[", "yb", "]"}]}], ")"}], "/", RowBox[{"Sqrt", "[", "y", "]"}]}]}], ")"}], " ", RowBox[{"(", RowBox[{"1", "+", RowBox[{"I", " ", RowBox[{"Sqrt", "[", "y", "]"}], " ", RowBox[{"Sqrt", "[", "yb", "]"}]}]}], ")"}]}], ")"}], "/", RowBox[{"(", RowBox[{RowBox[{"(", RowBox[{"1", "+", RowBox[{RowBox[{"(", RowBox[{"I", " ", RowBox[{"Sqrt", "[", "yb", "]"}]}], ")"}], "/", RowBox[{"Sqrt", "[", "y", "]"}]}]}], ")"}], " ", RowBox[{"(", RowBox[{"1", "-", RowBox[{"I", " ", RowBox[{"Sqrt", "[", "y", "]"}], " ", RowBox[{"Sqrt", "[", "yb", "]"}]}]}], ")"}]}], ")"}]}], "]"}]}], ",", RowBox[{"-", RowBox[{"(", RowBox[{RowBox[{"Log", "[", RowBox[{"y", "/", "yb"}], "]"}], "/", "2"}], ")"}]}], ",", RowBox[{"-", RowBox[{"Log", "[", RowBox[{RowBox[{RowBox[{"(", RowBox[{"y", "+", "yb"}], ")"}], "^", "2"}], "/", RowBox[{"(", RowBox[{"y", " ", "yb"}], ")"}]}], "]"}]}], ",", "0", ",", RowBox[{"Log", "[", RowBox[{RowBox[{RowBox[{"(", RowBox[{"1", "-", "y"}], ")"}], "^", "2"}], "/", "y"}], "]"}], ",", " ", RowBox[{"Log", "[", RowBox[{RowBox[{"(", RowBox[{RowBox[{RowBox[{"(", RowBox[{"1", "-", "y"}], ")"}], "^", "2"}], " ", RowBox[{RowBox[{"(", RowBox[{"1", "+", "yb"}], ")"}], "^", "2"}]}], ")"}], "/", RowBox[{"(", RowBox[{"y", " ", "yb"}], ")"}]}], "]"}], ",", "0", ",", "0"}], "}"}], ",", "", RowBox[{"(*", " ", RowBox[{RowBox[{"22", ":", " ", RowBox[{"simple", " ", RowBox[{"Log", "^", RowBox[{"4", "[", RowBox[{"y", " ", "yb"}], "]"}]}], " ", "function"}]}], ",", " ", RowBox[{"which", " ", "multiplies", " ", RowBox[{RowBox[{"32", "/", RowBox[{"(", RowBox[{"1", "-", "y"}], ")"}]}], "/", RowBox[{"(", RowBox[{"1", "-", "yb"}], ")"}]}], " ", "in", " ", "H", RowBox[{RowBox[{"(", "y", ")"}], "."}]}]}], " ", "*)"}], "", RowBox[{"{", RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", RowBox[{"Log", "[", RowBox[{"y", " ", "yb"}], "]"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], ";"}]}], "Code", CellChangeTimes -> {{3.66117454171318*^9, 3.661174546182843*^9}, {3.661183593095662*^9, 3.661183635161212*^9}, {3.6612481943464518*^9, 3.661248198552968*^9}}], Cell["From the above Amatrix, with a simple algorithm we can project H(y) onto angular momentum eigenstate m (that is, writing y=t z,yb=t/z, where t is real and |z|=1, we compute \\oint dz/z z^m H(y)). The trick is to first integrate by parts to remove total derivatives with respect to z, leaving only pure transcendental integrals (characterized by having z-dependence of the form ‘d\\log(z-#) g[_]’). Then the pure transcendental integrals are computed by successively taking derivatives with respect to t, using the boundary condition at t=0.", "Text", CellChangeTimes -> {{3.661172303824016*^9, 3.661172534985524*^9}, {3.661172594578821*^9, 3.6611726843117323*^9}, {3.661177570104619*^9, 3.661177713231194*^9}, {3.661179214290316*^9, 3.661179244362677*^9}, {3.6611983065431423*^9, 3.661198334093902*^9}, {3.661200373436562*^9, 3.66120039715659*^9}, {3.661591501575172*^9, 3.661591526375025*^9}, {3.662122220263998*^9, 3.662122225188546*^9}}], Cell[TextData[{"The engine for both steps is partial fractions: first with respect to z, but then also t. In all cases there are no singularities stronger than single poles, but for m\\neq 0 there is also a polynomial part (in z), which needs to be removed by integration-by-parts. Special attention is also required for denominators 1/(z^2+1) or 1/(t^2+1), which ", StyleBox["Mathematica", FontSlant -> "Italic"], "’s Apart[] may not automatically break up."}], "Text", CellChangeTimes -> {{3.661172723474351*^9, 3.661172744400012*^9}, {3.661173381351506*^9, 3.6611734160250483*^9}, {3.661173475213456*^9, 3.6611736504268217*^9}, {3.661173991628365*^9, 3.661174004352398*^9}, {3.661174603378879*^9, 3.661174629805973*^9}, {3.661174675921485*^9, 3.66117468979286*^9}, {3.6611747529975147*^9, 3.661174754077422*^9}, {3.661177721511495*^9, 3.661177739590583*^9}, {3.661179247726622*^9, 3.661179267268354*^9}, {3.661183710316057*^9, 3.6611837747015877*^9}, {3.661198339230329*^9, 3.661198357165906*^9}, {3.6612004018365726*^9, 3.66120040190865*^9}, {3.661591549143486*^9, 3.661591551103006*^9}}], Cell[BoxData[RowBox[{RowBox[{"(*", " ", RowBox[{RowBox[{RowBox[{"partial", " ", RowBox[{"fraction", " ", "'"}], RowBox[{"input", "'"}], " ", "with", " ", "respect", " ", RowBox[{"to", " ", "'"}], RowBox[{"var", "'"}]}], ";", " ", RowBox[{RowBox[{"returns", " ", "the", " ", "poles", " ", "in", " ", "terms", " ", RowBox[{"of", " ", "'"}], RowBox[{"Int", "[", "i", "]"}]}], "=", RowBox[{"1", "/", RowBox[{RowBox[{"(", RowBox[{"var", "+", "i"}], ")"}], "'"}]}]}]}], ",", " ", RowBox[{RowBox[{"plus", " ", "a", " ", "primitive", " ", "for", " ", "the", " ", "polynomial", " ", "part", " ", "in", " ", "terms", " ", RowBox[{"of", " ", "'"}], RowBox[{"der", "[", "i", "]"}]}], "=", RowBox[{"d", RowBox[{RowBox[{"(", "i", ")"}], "/", RowBox[{"dvar", "'"}]}]}]}]}], " ", "*)"}], "", RowBox[{RowBox[{RowBox[{"partialfraction", "[", RowBox[{"input_", ",", "var_"}], "]"}], ":=", RowBox[{"Module", "[", RowBox[{RowBox[{"{", RowBox[{"expr", "=", RowBox[{RowBox[{"Expand", "[", RowBox[{"Apart", "[", RowBox[{"input", ",", "var"}], "]"}], "]"}], "/.", "", RowBox[{"{", RowBox[{RowBox[{RowBox[{"1", "/", "var"}], "", RowBox[{"Int", "[", "0", "]"}]}], ",", RowBox[{RowBox[{"1", "/", RowBox[{"(", RowBox[{RowBox[{RowBox[{"(", RowBox[{"a_:", "1"}], ")"}], "var"}], "+", "b_"}], ")"}]}], "", RowBox[{RowBox[{"1", "/", RowBox[{"(", RowBox[{"a", "+", RowBox[{"D", "[", RowBox[{"b", ",", "var"}], "]"}]}], ")"}]}], RowBox[{"Int", "[", RowBox[{RowBox[{"(", RowBox[{"b", "/.", RowBox[{"var", "", "0"}]}], ")"}], "/", RowBox[{"(", RowBox[{"a", "+", RowBox[{"D", "[", RowBox[{"b", ",", "var"}], "]"}]}], ")"}]}], "]"}]}]}], ",", RowBox[{RowBox[{"1", "/", RowBox[{"(", RowBox[{RowBox[{"var", "^", "2"}], "+", "1"}], ")"}]}], "", RowBox[{RowBox[{"I", " ", RowBox[{RowBox[{"Int", "[", "I", "]"}], "/", "2"}]}], "-", RowBox[{"I", " ", RowBox[{RowBox[{"Int", "[", RowBox[{"-", "I"}], "]"}], "/", "2"}]}]}]}], ",", RowBox[{RowBox[{"var", "/", RowBox[{"(", RowBox[{RowBox[{"var", "^", "2"}], "+", "1"}], ")"}]}], "", RowBox[{RowBox[{RowBox[{"Int", "[", "I", "]"}], "/", "2"}], "+", RowBox[{RowBox[{"Int", "[", RowBox[{"-", "I"}], "]"}], "/", "2"}]}]}]}], "}"}]}]}], "}"}], ",", "", RowBox[{RowBox[{RowBox[{RowBox[{RowBox[{"der", "[", RowBox[{"Expand", "@", RowBox[{"Integrate", "[", RowBox[{RowBox[{"expr", "/.", RowBox[{RowBox[{"Int", "[", "_", "]"}], "", "0"}]}], ",", "var"}], "]"}]}], "]"}], "+", RowBox[{"(", RowBox[{"expr", "-", RowBox[{"(", RowBox[{"expr", "/.", RowBox[{RowBox[{"Int", "[", "_", "]"}], "", "0"}]}], ")"}]}], ")"}]}], "/.", RowBox[{RowBox[{"der", "[", "0", "]"}], "", "0"}]}], "/.", RowBox[{RowBox[{"der", "[", "i_Plus", "]"}], "", RowBox[{"der", "/@", "i"}]}]}], "/.", RowBox[{RowBox[{"der", "[", RowBox[{RowBox[{"var", "^", RowBox[{"(", RowBox[{"p_:", "1"}], ")"}]}], " ", "j_"}], "]"}], "", RowBox[{"j", " ", RowBox[{"der", "[", RowBox[{"var", "^", "p"}], "]"}]}]}]}]}], "]"}]}], "", RowBox[{"(*", " ", RowBox[{RowBox[{RowBox[{"intlog", "[", RowBox[{"int_", ",", "log_"}], "]"}], ":", " ", RowBox[{"look", "-", RowBox[{"up", " ", "table", " ", "for", " ", "the", " ", "derivative", " ", RowBox[{RowBox[{"d", "/", "dt"}], " ", "\\", "int"}], " ", RowBox[{"dz", "/", RowBox[{"(", RowBox[{"z", "+", "int"}], ")"}]}], RowBox[{"Log", "[", "log", "]"}]}]}]}], ",", " ", RowBox[{RowBox[{"after", " ", "integration", " ", "by", " ", "part", " ", "has", " ", "been", " ", "applied", " ", "to", " ", "move", " ", "the", " ", "derivative", " ", "onto", " ", "the", " ", "log", " ", "and", " ", "partial"}], "-", RowBox[{"fractionning", " ", "out", " ", "the", " ", RowBox[{"result", "."}]}]}]}], " ", "*)"}], " ", "", RowBox[{"(*", " ", RowBox[{RowBox[{RowBox[{"The", " ", "t"}], "-", RowBox[{"dependence", " ", "of", " ", "the", " ", "residues", " ", "is", " ", "immediately", " ", "written", " ", "also", " ", "in", " ", "d"}], "-", RowBox[{"log", " ", "form"}]}], ",", " ", RowBox[{"expressed", " ", "in", " ", "terms", " ", "of", " ", RowBox[{"t", "^", "2"}], " ", "as", " ", "much", " ", "as", " ", "possible"}]}], " ", "*)"}], " ", "", RowBox[{RowBox[{"ClearAll", "[", "intlog", "]"}], ";"}], "", RowBox[{RowBox[{"intlog", "[", RowBox[{"int_", ",", "log_"}], "]"}], ":=", RowBox[{RowBox[{"intlog", "[", RowBox[{"int", ",", "log"}], "]"}], "=", RowBox[{"Expand", "@", RowBox[{"Collect", "[", RowBox[{RowBox[{"partialfraction", "[", RowBox[{RowBox[{"Factor", "@", RowBox[{"Det", "@", RowBox[{"D", "[", RowBox[{RowBox[{"Log", "[", RowBox[{"{", RowBox[{RowBox[{"z", "+", "int"}], ",", RowBox[{"PowerExpand", "[", RowBox[{"log", "/.", RowBox[{"{", RowBox[{RowBox[{"y", "", RowBox[{"t", " ", "z"}]}], ",", RowBox[{"yb", "", RowBox[{"t", "/", "z"}]}]}], "}"}]}], "]"}]}], "}"}], "]"}], ",", RowBox[{"{", RowBox[{"{", RowBox[{"z", ",", "t"}], "}"}], "}"}]}], "]"}]}]}], ",", "z"}], "]"}], ",", RowBox[{"Int", "[", "_", "]"}], ",", "", RowBox[{RowBox[{RowBox[{"partialfraction", "[", RowBox[{"#", ",", "t"}], "]"}], "/.", RowBox[{RowBox[{"Int", "[", "i_", "]"}], "", RowBox[{"Switch", "[", RowBox[{"i", ",", "0", ",", RowBox[{RowBox[{"1", "/", "2"}], RowBox[{"Log", "[", RowBox[{"t", "^", "2"}], "]"}]}], ",", "1", ",", RowBox[{RowBox[{"Log", "[", RowBox[{"1", "-", RowBox[{"t", "^", "2"}]}], "]"}], "-", RowBox[{"Log", "[", RowBox[{"1", "-", "t"}], "]"}]}], ",", RowBox[{"-", "1"}], ",", RowBox[{"Log", "[", RowBox[{"1", "-", "t"}], "]"}], ",", RowBox[{"-", "I"}], ",", RowBox[{RowBox[{"1", "/", "2"}], " ", RowBox[{"(", RowBox[{RowBox[{"Log", "[", RowBox[{"1", "+", RowBox[{"t", "^", "2"}]}], "]"}], "+", RowBox[{"Log", "[", RowBox[{RowBox[{"(", RowBox[{"1", "+", RowBox[{"I", " ", "t"}]}], ")"}], "/", RowBox[{"(", RowBox[{"1", "-", RowBox[{"I", " ", "t"}]}], ")"}]}], "]"}]}], ")"}]}], ",", "I", ",", RowBox[{RowBox[{"1", "/", "2"}], " ", RowBox[{"(", RowBox[{RowBox[{"Log", "[", RowBox[{"1", "+", RowBox[{"t", "^", "2"}]}], "]"}], "-", " ", RowBox[{"Log", "[", RowBox[{RowBox[{"(", RowBox[{"1", "+", RowBox[{"I", " ", "t"}]}], ")"}], "/", RowBox[{"(", RowBox[{"1", "-", RowBox[{"I", " ", "t"}]}], ")"}]}], "]"}]}], ")"}]}]}], "]"}]}]}], "&"}]}], "]"}]}]}]}], "", RowBox[{"(*", " ", RowBox[{RowBox[{"derivegs", "[", "expr_", "]"}], ":", " ", RowBox[{RowBox[{"use", " ", "the", " ", "A"}], "-", RowBox[{"matrix", " ", "to", " ", "replace", " ", "the", " ", "g", " ", "functions", " ", "by", " ", "their", " ", "derivatives"}]}]}], " ", "*)"}], "", RowBox[{RowBox[{"derivegs", "[", "expr_", "]"}], ":=", RowBox[{RowBox[{"(", RowBox[{"expr", "/.", RowBox[{RowBox[{"g", "[", "k_", "]"}], "", RowBox[{"UnitVector", "[", RowBox[{RowBox[{"Length", "[", "Amatrix", "]"}], ",", "k"}], "]"}]}]}], ")"}], ".", "Amatrix", ".", RowBox[{"Array", "[", RowBox[{"g", ",", RowBox[{"Length", "[", "Amatrix", "]"}]}], "]"}]}]}], "", RowBox[{RowBox[{"integrateoverz", "[", "input_", "]"}], ":=", RowBox[{"Module", "[", RowBox[{RowBox[{"{", RowBox[{"expr", "=", RowBox[{"Collect", "[", RowBox[{RowBox[{RowBox[{"input", "/", "z"}], "/.", RowBox[{"{", RowBox[{RowBox[{"y", "", RowBox[{"t", " ", "z"}]}], ",", RowBox[{"yb", "", RowBox[{"t", "/", "z"}]}]}], "}"}]}], ",", RowBox[{"g", "[", "_", "]"}], ",", RowBox[{RowBox[{"partialfraction", "[", RowBox[{"#", ",", "z"}], "]"}], "&"}]}], "]"}]}], "}"}], ",", "", RowBox[{"(*", " ", RowBox[{RowBox[{"Remove", " ", "all", " ", "total", " ", "derivatives", " ", RowBox[{"(", RowBox[{"'", RowBox[{"der", "'"}], " ", "from", " ", "the", " ", "partial", " ", "fraction"}], ")"}]}], ",", " ", RowBox[{"using", " ", "integration", " ", "by", " ", RowBox[{"parts", "."}]}]}], " ", "*)"}], "", RowBox[{RowBox[{"expr", "=", RowBox[{"FixedPoint", "[", RowBox[{RowBox[{RowBox[{RowBox[{"Collect", "[", RowBox[{"#", ",", RowBox[{RowBox[{"Int", "[", "_", "]"}], "|", RowBox[{"der", "[", "_", "]"}]}], ",", "Expand"}], "]"}], "/.", RowBox[{RowBox[{RowBox[{"der", "[", "i_", "]"}], "j_"}], "", RowBox[{"(", RowBox[{RowBox[{"derivegs", "[", "j", "]"}], "/.", RowBox[{RowBox[{"Log", "[", "k_", "]"}], "", RowBox[{"partialfraction", "[", RowBox[{RowBox[{RowBox[{"-", "i"}], " ", RowBox[{"Factor", "@", RowBox[{"D", "[", RowBox[{RowBox[{"Log", "[", RowBox[{"PowerExpand", "[", RowBox[{"k", "/.", RowBox[{"{", RowBox[{RowBox[{"y", "", RowBox[{"t", " ", "z"}]}], ",", RowBox[{"yb", "", RowBox[{"t", "/", "z"}]}]}], "}"}]}], "]"}], "]"}], ",", "z"}], "]"}]}]}], ",", "z"}], "]"}]}]}], ")"}]}]}], "&"}], ",", "expr", ",", "5"}], "]"}]}], ";", "", RowBox[{"(*", " ", RowBox[{RowBox[{"Successively", " ", "take", " ", "derivatives", " ", "with", " ", "respect", " ", "to", " ", "t", " ", "until", " ", "the", " ", "z"}], "-", RowBox[{"integral", " ", "becomes", " ", RowBox[{"empty", "."}]}]}], " ", "*)"}], "", RowBox[{RowBox[{"FixedPoint", "[", RowBox[{RowBox[{RowBox[{RowBox[{"Collect", "[", RowBox[{"#", ",", RowBox[{RowBox[{"Int", "[", "_", "]"}], "[", "___", "]"}], ",", "Expand"}], "]"}], "/.", RowBox[{RowBox[{RowBox[{RowBox[{"Int", "[", "i_", "]"}], "[", "sym___", "]"}], "j_"}], "", RowBox[{RowBox[{RowBox[{"(", RowBox[{"j", "/.", RowBox[{RowBox[{"g", "[", "k_", "]"}], "", RowBox[{"valueatorigin", "[", RowBox[{"[", "k", "]"}], "]"}]}]}], ")"}], RowBox[{"Switch", "[", RowBox[{"i", ",", RowBox[{"0", "|", "t", "|", RowBox[{"-", "t"}]}], ",", RowBox[{"SB", "[", "sym", "]"}], ",", RowBox[{RowBox[{"1", "/", "t"}], "|", RowBox[{RowBox[{"-", "1"}], "/", "t"}]}], ",", "0", ",", "_", ",", RowBox[{RowBox[{"ThisShouldHaveVanishingCoefficient", "[", "i", "]"}], "[", "sym", "]"}]}], "]"}]}], "+", "", RowBox[{"(", RowBox[{RowBox[{"derivegs", "[", "j", "]"}], "/.", RowBox[{RowBox[{"Log", "[", "k_", "]"}], "", RowBox[{"(", RowBox[{RowBox[{"intlog", "[", RowBox[{"i", ",", "k"}], "]"}], "/.", RowBox[{RowBox[{RowBox[{"Int", "[", "i1_", "]"}], RowBox[{"Log", "[", "k1_", "]"}]}], "", RowBox[{RowBox[{"Int", "[", "i1", "]"}], "[", RowBox[{"k1", ",", "sym"}], "]"}]}]}], ")"}]}]}], ")"}]}]}]}], "&"}], ",", RowBox[{"expr", "/.", RowBox[{RowBox[{"Int", "[", "i_", "]"}], "", RowBox[{RowBox[{"Int", "[", "i", "]"}], "[", "]"}]}]}], ",", "5"}], "]"}], "//", RowBox[{RowBox[{"Collect", "[", RowBox[{RowBox[{"#", "/.", RowBox[{"t", "", RowBox[{"Sqrt", "[", "x", "]"}]}]}], ",", RowBox[{"SB", "[", "___", "]"}], ",", RowBox[{RowBox[{RowBox[{"Together", "[", "#", "]"}], "/.", " ", RowBox[{RowBox[{"1", "/", RowBox[{"(", RowBox[{RowBox[{"-", "1"}], "+", "x"}], ")"}]}], "", RowBox[{RowBox[{"-", "1"}], "/", RowBox[{"(", RowBox[{"1", "-", "x"}], ")"}]}]}]}], "&"}]}], "]"}], "&"}]}]}]}], "]"}]}], "", RowBox[{"(*", " ", RowBox[{RowBox[{"Actually", " ", "do", " ", "the", " ", "angular", " ", "momentum", " ", "projection", " ", "of", " ", "H", RowBox[{"(", "y", ")"}]}], ",", " ", RowBox[{RowBox[{RowBox[{"of", " ", "the", " ", "two"}], "-", RowBox[{"loop", " ", "and", " ", "three"}], "-", RowBox[{"loop", " ", RowBox[{"H", "[", "y", "]"}]}]}], ":"}]}], " ", "*)"}], "", RowBox[{RowBox[{"F2integrand", "[", RowBox[{"m_Integer", "/;", RowBox[{"m", "≥", "0"}]}], "]"}], ":=", RowBox[{"integrateoverz", "[", RowBox[{RowBox[{"z", "^", "m"}], RowBox[{"(", RowBox[{RowBox[{RowBox[{"-", "8"}], RowBox[{RowBox[{RowBox[{"g", "[", "4", "]"}], "/", RowBox[{"(", RowBox[{"1", "-", "y"}], ")"}]}], "/", RowBox[{"(", RowBox[{"1", "-", "yb"}], ")"}]}]}], "-", RowBox[{"8", RowBox[{RowBox[{RowBox[{"g", "[", "7", "]"}], "/", RowBox[{"(", RowBox[{"1", "+", "y"}], ")"}]}], "/", RowBox[{"(", RowBox[{"1", "-", "yb"}], ")"}]}]}], "-", RowBox[{"8", RowBox[{RowBox[{RowBox[{"g", "[", "8", "]"}], "/", RowBox[{"(", RowBox[{"1", "-", "y"}], ")"}]}], "/", RowBox[{"(", RowBox[{"1", "+", "yb"}], ")"}]}]}]}], ")"}]}], "]"}]}], "", RowBox[{RowBox[{"F3integrand", "[", RowBox[{"m_Integer", "/;", RowBox[{"m", "≥", "0"}]}], "]"}], ":=", RowBox[{"integrateoverz", "[", RowBox[{RowBox[{"z", "^", "m"}], RowBox[{"(", RowBox[{RowBox[{"32", RowBox[{RowBox[{RowBox[{"g", "[", "22", "]"}], "/", RowBox[{"(", RowBox[{"1", "-", "y"}], ")"}]}], "/", RowBox[{"(", RowBox[{"1", "-", "yb"}], ")"}]}]}], "+", RowBox[{"16", RowBox[{RowBox[{RowBox[{"g", "[", "18", "]"}], "/", RowBox[{"(", RowBox[{"1", "+", "y"}], ")"}]}], "/", RowBox[{"(", RowBox[{"1", "-", "yb"}], ")"}]}]}], "+", RowBox[{"16", RowBox[{RowBox[{RowBox[{"g", "[", "21", "]"}], "/", RowBox[{"(", RowBox[{"1", "-", "y"}], ")"}]}], "/", RowBox[{"(", RowBox[{"1", "+", "yb"}], ")"}]}]}]}], ")"}]}], "]"}]}]}]}]], "Code", CellChangeTimes -> {3.661159468552054*^9, {3.661159525550476*^9, 3.66115958351103*^9}, {3.661159669049039*^9, 3.661159715646738*^9}, {3.66115988951024*^9, 3.661159895998516*^9}, {3.6611599769722433*^9, 3.661160043990094*^9}, {3.661160211384038*^9, 3.661160211834133*^9}, {3.661160246227689*^9, 3.66116025567662*^9}, {3.661161157194892*^9, 3.661161157614929*^9}, 3.661172703086183*^9, {3.6611727476701317*^9, 3.661172885875853*^9}, {3.661173342938504*^9, 3.661173367959635*^9}, {3.661174104071829*^9, 3.661174212938273*^9}, 3.661174634731222*^9, {3.661174697326784*^9, 3.661174742160575*^9}, {3.661177879001315*^9, 3.661177977168082*^9}, {3.661178386665551*^9, 3.6611784177497396*^9}, {3.6611836396054077*^9, 3.661183639806266*^9}, {3.6611836716334047*^9, 3.661183671914659*^9}, {3.661185785836054*^9, 3.6611857861391277*^9}, {3.661198373316296*^9, 3.661198380322226*^9}, {3.661248305483572*^9, 3.6612483059087343*^9}, {3.662122275597443*^9, 3.662122281322743*^9}}], Cell["In the Fintegrand[]’s, SB[i___, j_] stands for the iterated integral \\int_ 0^x dx' SB[i](x’) d/dx'log (j), very similar to a Harmonic Polylogarithm, and x=|y|^2 represents the radial direction.", "Text", CellChangeTimes -> {{3.66119842697083*^9, 3.661198430164764*^9}, {3.661200428828492*^9, 3.6612004624186163*^9}, {3.661506532088626*^9, 3.661506532469919*^9}, {3.6705769708197393*^9, 3.670576989787806*^9}, {3.670577391999538*^9, 3.6705773920451*^9}}], Cell["Now we are ready to get the Pomeron Regge trajector, by taking the Mellin transform of the eigenvalue: F[m,\\nu]=\\int_0^1 dx x^(-1/2+i\\nu/2)F(m,x) (see eq.(5.12) of the paper).\nThe low-tech way to proceed is to series-expand and integrate termwise. The most efficient is to use the series around 0 in the interval 0..1/2, and around 1 for the interval 1/2..1; the number of terms needed is then just the number of desired digits in base 2, so this converges exponentially fast.  Furthermore, the same series data for a given m, once computed, can be used to get any value of \\nu.  Since the integral from 0 to 1/2 is computed analycally, the same code gives the analytic continuation to any complex \\nu.", "Text", CellChangeTimes -> {{3.661185801962729*^9, 3.6611858525718193*^9}, {3.661195486113353*^9, 3.6611956537300167*^9}, {3.661198412811655*^9, 3.661198527731516*^9}, {3.661199013571871*^9, 3.6611991594990797*^9}, {3.6612004719786158*^9, 3.661200559618565*^9}, {3.661454784324288*^9, 3.661454792371258*^9}, {3.661591566071444*^9, 3.661591640103101*^9}, {3.670575706814983*^9, 3.670575793440469*^9}, {3.6705758485623217*^9, 3.6705759440239687*^9}}], Cell["To series expand around 1, we need to transplant the iterated integrals from base point 0 to 1, which generates multi-zeta values. For self-completeness we tabulate the required ones here.", "Text", CellChangeTimes -> {{3.670575798560069*^9, 3.670575835724069*^9}, {3.6705769967719507*^9, 3.6705770200358677*^9}}], Cell[BoxData[RowBox[{RowBox[{"smallZetaTable", "=", RowBox[{"{", RowBox[{RowBox[{RowBox[{"Z", "[", RowBox[{"-", "4"}], "]"}], "", RowBox[{RowBox[{"-", RowBox[{"(", RowBox[{"7", "/", "20"}], ")"}]}], " ", RowBox[{RowBox[{"Z", "[", "2", "]"}], "^", "2"}]}]}], ",", RowBox[{RowBox[{"Z", "[", RowBox[{"-", "3"}], "]"}], "", RowBox[{"-", RowBox[{"(", RowBox[{RowBox[{"(", RowBox[{"3", " ", RowBox[{"Z", "[", "3", "]"}]}], ")"}], "/", "4"}], ")"}]}]}], ",", RowBox[{RowBox[{"Z", "[", RowBox[{"-", "2"}], "]"}], "", RowBox[{"-", RowBox[{"(", RowBox[{RowBox[{"Z", "[", "2", "]"}], "/", "2"}], ")"}]}]}], ",", RowBox[{RowBox[{"Z", "[", RowBox[{"-", "1"}], "]"}], "", RowBox[{"-", RowBox[{"Log", "[", "2", "]"}]}]}], ",", RowBox[{RowBox[{"Z", "[", RowBox[{RowBox[{"-", "3"}], ",", "1"}], "]"}], "", RowBox[{RowBox[{RowBox[{RowBox[{"Log", "[", "2", "]"}], "^", "4"}], "/", "12"}], "+", RowBox[{"2", " ", RowBox[{"PolyLog", "[", RowBox[{"4", ",", RowBox[{"1", "/", "2"}]}], "]"}]}], "-", RowBox[{RowBox[{"1", "/", "2"}], " ", RowBox[{RowBox[{"Log", "[", "2", "]"}], "^", "2"}], " ", RowBox[{"Z", "[", "2", "]"}]}], "-", RowBox[{RowBox[{"(", RowBox[{"3", " ", RowBox[{RowBox[{"Z", "[", "2", "]"}], "^", "2"}]}], ")"}], "/", "4"}], "+", RowBox[{RowBox[{"7", "/", "4"}], " ", RowBox[{"Log", "[", "2", "]"}], " ", RowBox[{"Z", "[", "3", "]"}]}]}]}], ",", RowBox[{RowBox[{"Z", "[", RowBox[{RowBox[{"-", "2"}], ",", RowBox[{"-", "2"}]}], "]"}], "", RowBox[{RowBox[{"-", RowBox[{"(", RowBox[{"3", "/", "40"}], ")"}]}], " ", RowBox[{RowBox[{"Z", "[", "2", "]"}], "^", "2"}]}]}], ",", RowBox[{RowBox[{"Z", "[", RowBox[{RowBox[{"-", "2"}], ",", "1"}], "]"}], "", RowBox[{RowBox[{"Z", "[", "3", "]"}], "/", "8"}]}], ",", RowBox[{RowBox[{"Z", "[", RowBox[{RowBox[{"-", "2"}], ",", "2"}], "]"}], "", RowBox[{RowBox[{RowBox[{"-", RowBox[{"(", RowBox[{"1", "/", "6"}], ")"}]}], " ", RowBox[{RowBox[{"Log", "[", "2", "]"}], "^", "4"}]}], "-", RowBox[{"4", " ", RowBox[{"PolyLog", "[", RowBox[{"4", ",", RowBox[{"1", "/", "2"}]}], "]"}]}], "+", RowBox[{RowBox[{RowBox[{"Log", "[", "2", "]"}], "^", "2"}], " ", RowBox[{"Z", "[", "2", "]"}]}], "+", RowBox[{RowBox[{"(", RowBox[{"13", " ", RowBox[{RowBox[{"Z", "[", "2", "]"}], "^", "2"}]}], ")"}], "/", "8"}], "-", RowBox[{RowBox[{"7", "/", "2"}], " ", RowBox[{"Log", "[", "2", "]"}], " ", RowBox[{"Z", "[", "3", "]"}]}]}]}], ",", RowBox[{RowBox[{"Z", "[", RowBox[{RowBox[{"-", "1"}], ",", RowBox[{"-", "3"}]}], "]"}], "", RowBox[{RowBox[{RowBox[{RowBox[{"Log", "[", "2", "]"}], "^", "4"}], "/", "12"}], "+", RowBox[{"2", " ", RowBox[{"PolyLog", "[", RowBox[{"4", ",", RowBox[{"1", "/", "2"}]}], "]"}]}], "-", RowBox[{RowBox[{"1", "/", "2"}], " ", RowBox[{RowBox[{"Log", "[", "2", "]"}], "^", "2"}], " ", RowBox[{"Z", "[", "2", "]"}]}], "-", RowBox[{RowBox[{"(", RowBox[{"3", " ", RowBox[{RowBox[{"Z", "[", "2", "]"}], "^", "2"}]}], ")"}], "/", "5"}], "+", RowBox[{RowBox[{"3", "/", "4"}], " ", RowBox[{"Log", "[", "2", "]"}], " ", RowBox[{"Z", "[", "3", "]"}]}]}]}], ",", RowBox[{RowBox[{"Z", "[", RowBox[{RowBox[{"-", "1"}], ",", RowBox[{"-", "2"}]}], "]"}], "", RowBox[{RowBox[{RowBox[{"-", RowBox[{"Log", "[", "2", "]"}]}], " ", RowBox[{"Z", "[", "2", "]"}]}], "+", RowBox[{RowBox[{"(", RowBox[{"5", " ", RowBox[{"Z", "[", "3", "]"}]}], ")"}], "/", "8"}]}]}], ",", RowBox[{RowBox[{"Z", "[", RowBox[{RowBox[{"-", "1"}], ",", "1"}], "]"}], "", RowBox[{RowBox[{RowBox[{"Log", "[", "2", "]"}], "^", "2"}], "/", "2"}]}], ",", RowBox[{RowBox[{"Z", "[", RowBox[{RowBox[{"-", "1"}], ",", "2"}], "]"}], "", RowBox[{RowBox[{RowBox[{"1", "/", "2"}], " ", RowBox[{"Log", "[", "2", "]"}], " ", RowBox[{"Z", "[", "2", "]"}]}], "-", RowBox[{RowBox[{"Z", "[", "3", "]"}], "/", "4"}]}]}], ",", RowBox[{RowBox[{"Z", "[", RowBox[{RowBox[{"-", "1"}], ",", "3"}], "]"}], "", RowBox[{RowBox[{RowBox[{"-", RowBox[{"(", RowBox[{"1", "/", "8"}], ")"}]}], " ", RowBox[{RowBox[{"Z", "[", "2", "]"}], "^", "2"}]}], "+", RowBox[{RowBox[{"3", "/", "4"}], " ", RowBox[{"Log", "[", "2", "]"}], " ", RowBox[{"Z", "[", "3", "]"}]}]}]}], ",", RowBox[{RowBox[{"Z", "[", RowBox[{"2", ",", "1"}], "]"}], "", RowBox[{"Z", "[", "3", "]"}]}], ",", RowBox[{RowBox[{"Z", "[", RowBox[{"3", ",", "1"}], "]"}], "", RowBox[{RowBox[{RowBox[{"Z", "[", "2", "]"}], "^", "2"}], "/", "10"}]}], ",", RowBox[{RowBox[{"Z", "[", RowBox[{RowBox[{"-", "2"}], ",", "1", ",", "1"}], "]"}], "", RowBox[{RowBox[{RowBox[{RowBox[{"Log", "[", "2", "]"}], "^", "4"}], "/", "24"}], "+", RowBox[{"PolyLog", "[", RowBox[{"4", ",", RowBox[{"1", "/", "2"}]}], "]"}], "-", RowBox[{RowBox[{"1", "/", "4"}], " ", RowBox[{RowBox[{"Log", "[", "2", "]"}], "^", "2"}], " ", RowBox[{"Z", "[", "2", "]"}]}], "-", RowBox[{RowBox[{"(", RowBox[{"2", " ", RowBox[{RowBox[{"Z", "[", "2", "]"}], "^", "2"}]}], ")"}], "/", "5"}], "+", RowBox[{RowBox[{"7", "/", "8"}], " ", RowBox[{"Log", "[", "2", "]"}], " ", RowBox[{"Z", "[", "3", "]"}]}]}]}], ",", RowBox[{RowBox[{"Z", "[", RowBox[{RowBox[{"-", "1"}], ",", RowBox[{"-", "2"}], ",", "1"}], "]"}], "", RowBox[{RowBox[{RowBox[{RowBox[{"Log", "[", "2", "]"}], "^", "4"}], "/", "24"}], "+", RowBox[{"PolyLog", "[", RowBox[{"4", ",", RowBox[{"1", "/", "2"}]}], "]"}], "-", RowBox[{RowBox[{"1", "/", "4"}], " ", RowBox[{RowBox[{"Log", "[", "2", "]"}], "^", "2"}], " ", RowBox[{"Z", "[", "2", "]"}]}], "-", RowBox[{RowBox[{RowBox[{"Z", "[", "2", "]"}], "^", "2"}], "/", "8"}], "-", RowBox[{RowBox[{"1", "/", "8"}], " ", RowBox[{"Log", "[", "2", "]"}], " ", RowBox[{"Z", "[", "3", "]"}]}]}]}], ",", RowBox[{RowBox[{"Z", "[", RowBox[{RowBox[{"-", "1"}], ",", "1", ",", RowBox[{"-", "2"}]}], "]"}], "", RowBox[{RowBox[{RowBox[{"1", "/", "2"}], " ", RowBox[{RowBox[{"Log", "[", "2", "]"}], "^", "2"}], " ", RowBox[{"Z", "[", "2", "]"}]}], "+", RowBox[{RowBox[{"(", RowBox[{"3", " ", RowBox[{RowBox[{"Z", "[", "2", "]"}], "^", "2"}]}], ")"}], "/", "40"}], "-", RowBox[{RowBox[{"5", "/", "8"}], " ", RowBox[{"Log", "[", "2", "]"}], " ", RowBox[{"Z", "[", "3", "]"}]}]}]}], ",", RowBox[{RowBox[{"Z", "[", RowBox[{RowBox[{"-", "1"}], ",", "1", ",", "2"}], "]"}], "", RowBox[{RowBox[{RowBox[{RowBox[{"Log", "[", "2", "]"}], "^", "4"}], "/", "8"}], "+", RowBox[{"3", " ", RowBox[{"PolyLog", "[", RowBox[{"4", ",", RowBox[{"1", "/", "2"}]}], "]"}]}], "-", RowBox[{RowBox[{RowBox[{"Log", "[", "2", "]"}], "^", "2"}], " ", RowBox[{"Z", "[", "2", "]"}]}], "-", RowBox[{RowBox[{"(", RowBox[{"6", " ", RowBox[{RowBox[{"Z", "[", "2", "]"}], "^", "2"}]}], ")"}], "/", "5"}], "+", RowBox[{RowBox[{"23", "/", "8"}], " ", RowBox[{"Log", "[", "2", "]"}], " ", RowBox[{"Z", "[", "3", "]"}]}]}]}], ",", RowBox[{RowBox[{"Z", "[", RowBox[{RowBox[{"-", "1"}], ",", "2", ",", "1"}], "]"}], "", RowBox[{RowBox[{RowBox[{"-", RowBox[{"(", RowBox[{"1", "/", "8"}], ")"}]}], " ", RowBox[{RowBox[{"Log", "[", "2", "]"}], "^", "4"}]}], "-", RowBox[{"3", " ", RowBox[{"PolyLog", "[", RowBox[{"4", ",", RowBox[{"1", "/", "2"}]}], "]"}]}], "+", RowBox[{RowBox[{"3", "/", "4"}], " ", RowBox[{RowBox[{"Log", "[", "2", "]"}], "^", "2"}], " ", RowBox[{"Z", "[", "2", "]"}]}], "+", RowBox[{RowBox[{"(", RowBox[{"6", " ", RowBox[{RowBox[{"Z", "[", "2", "]"}], "^", "2"}]}], ")"}], "/", "5"}], "-", RowBox[{RowBox[{"11", "/", "4"}], " ", RowBox[{"Log", "[", "2", "]"}], " ", RowBox[{"Z", "[", "3", "]"}]}]}]}]}], "}"}]}], ";"}]], "Code"], Cell["The following code actually does the series expansions. The series around 0 is completely straightforward, just integrate the differential equation order-by-order. Series around 1 are the same, but there are additional constants (multi-zeta-values Z[a,b,c...]=MZV[{a,b,c...}]=Sum[\\infty>i_a>i_b>i_c...>=1] sign(a)^(i_a) /(i_a)^a sign(b)^(i_b) /(i_b)^b..). In order to allow this notebook to be self-contained, a table of the necessary constants is included.", "Text", CellChangeTimes -> {{3.661195741557335*^9, 3.66119600612286*^9}, {3.6611971357171583*^9, 3.661197141309252*^9}, {3.661198545063601*^9, 3.6611985714637327*^9}, {3.661200578796309*^9, 3.661200602457121*^9}}], Cell[BoxData[RowBox[{RowBox[{"(*", " ", RowBox[{RowBox[{RowBox[{"get", " ", "the", " ", "multi"}], "-", "zeta", "-", RowBox[{"values", " ", "arising", " ", "for", " ", "moving", " ", "base", " ", "point", " ", "from", " ", "x"}]}], "=", RowBox[{RowBox[{"0", " ", "to", " ", "x"}], "=", RowBox[{"1", ":"}]}]}], " ", "*)"}], "", RowBox[{RowBox[{RowBox[{"SB0toSB1", "=", RowBox[{"{", RowBox[{RowBox[{"SB", "[", "i__", "]"}], "", RowBox[{"Sum", "[", RowBox[{RowBox[{RowBox[{"(", RowBox[{RowBox[{"SB", "@@", RowBox[{"(", RowBox[{RowBox[{"{", "i", "}"}], "[", RowBox[{"[", RowBox[{";;", "i1"}], "]"}], "]"}], ")"}]}], "/.", "SBtoZ"}], ")"}], RowBox[{"SB", "@@", RowBox[{"(", RowBox[{RowBox[{"{", "i", "}"}], "[", RowBox[{"[", RowBox[{RowBox[{"i1", "+", "1"}], ";;"}], "]"}], "]"}], ")"}]}]}], ",", RowBox[{"{", RowBox[{"i1", ",", "0", ",", RowBox[{"Length", "[", RowBox[{"{", "i", "}"}], "]"}]}], "}"}]}], "]"}]}], "}"}]}], ";"}], "", RowBox[{"(*", " ", RowBox[{"seriesSB", ":", " ", RowBox[{"does", " ", "series", " ", "around", " ", "0"}]}], " ", "*)"}], "", RowBox[{RowBox[{"seriesSB", "[", "order_", "]"}], ":=", RowBox[{"{", RowBox[{RowBox[{"SB", "[", "i0___", "]"}], "", RowBox[{"(", RowBox[{RowBox[{RowBox[{"SB", "[", "i0", "]"}], "[", "1", "]"}], "//.", RowBox[{"{", RowBox[{RowBox[{RowBox[{RowBox[{"SB", "[", RowBox[{"i_", ",", "j___"}], "]"}], "[", "series_", "]"}], "", RowBox[{RowBox[{"SB", "[", "j", "]"}], "[", RowBox[{"Integrate", "[", RowBox[{RowBox[{"Normal", "@", RowBox[{"Series", "[", RowBox[{RowBox[{"series", " ", RowBox[{"Factor", "@", RowBox[{"D", "[", RowBox[{RowBox[{"Log", "[", "i", "]"}], ",", "x"}], "]"}]}]}], ",", RowBox[{"{", RowBox[{"x", ",", "0", ",", "order"}], "}"}]}], "]"}]}], ",", "x"}], "]"}], "]"}]}], ",", RowBox[{RowBox[{RowBox[{"SB", "[", "]"}], "[", "series_", "]"}], "", RowBox[{"Expand", "[", "series", "]"}]}]}], "}"}]}], ")"}]}], "}"}]}], "", RowBox[{"(*", " ", RowBox[{"seriesexpansions", ":", " ", RowBox[{"find", " ", "series", " ", "around", " ", "0", " ", "and", " ", "1"}]}], " ", "*)"}], "", RowBox[{RowBox[{RowBox[{"seriesexpansions", "[", "order_", "]"}], "[", "input_", "]"}], ":=", RowBox[{"Module", "[", RowBox[{RowBox[{"{", RowBox[{"ser0", ",", "ser1A", ",", "ser1B"}], "}"}], ",", "", RowBox[{RowBox[{"ser0", "=", RowBox[{"Collect", "[", RowBox[{RowBox[{RowBox[{"Normal", "@", RowBox[{"Series", "[", RowBox[{RowBox[{"input", "/.", RowBox[{"seriesSB", "[", "order", "]"}]}], ",", RowBox[{"{", RowBox[{"x", ",", "0", ",", "order"}], "}"}]}], "]"}]}], "/.", RowBox[{RowBox[{"Z", "[", "i_", "]"}], "", RowBox[{"Zeta", "[", "i", "]"}]}]}], ",", "x", ",", "Expand"}], "]"}]}], ";", "", RowBox[{"(*", " ", RowBox[{RowBox[{RowBox[{"for", " ", "around", " ", "1"}], ":", " ", RowBox[{"separate", " ", "the", " ", "terms", " ", RowBox[{"with", " ", "\\", "sqrt"}], RowBox[{"{", "x", "}"}], " ", RowBox[{"(", RowBox[{"'", RowBox[{"A", "'"}]}], ")"}], " ", "from", " ", "the", " ", "rest", " ", RowBox[{RowBox[{"(", RowBox[{"'", RowBox[{"B", "'"}]}], ")"}], ".", " ", RowBox[{"(", RowBox[{RowBox[{"This", " ", "is", " ", "only", " ", "relevant", " ", "for", " ", "m"}], "≥", RowBox[{"2", " ", RowBox[{"even", "."}]}]}], ")"}]}], " ", RowBox[{"For", " ", "'"}], RowBox[{"A", "'"}]}]}], ",", " ", RowBox[{"expand", " ", "around", " ", "0", " ", "with", " ", "variable", " ", RowBox[{"x", "/", RowBox[{"(", RowBox[{"1", "+", "x"}], ")"}]}]}], ",", " ", RowBox[{"since", " ", "these", " ", "terms", " ", "have", " ", "no", " ", "singularity", " ", "at", " ", "1.", " ", RowBox[{"For", " ", "'"}], RowBox[{"B", "'"}]}], ",", " ", RowBox[{"shift", " ", "the", " ", "base", " ", "point", " ", "to", " ", "1"}], ",", " ", RowBox[{RowBox[{"which", " ", "comes", " ", "at", " ", "the", " ", "cost", " ", "of", " ", "some", " ", "multi"}], "-", "zeta", "-", RowBox[{"values", "."}]}]}], " ", "*)"}], "", RowBox[{"tt", "=", RowBox[{RowBox[{"{", RowBox[{"ser1A", ",", "ser1B"}], "}"}], "=", RowBox[{RowBox[{RowBox[{"{", RowBox[{"#", ",", RowBox[{"input", "-", "#"}]}], "}"}], "&"}], "@", RowBox[{"(", RowBox[{"input", "/.", RowBox[{RowBox[{"SB", "[", RowBox[{"i___", "/;", RowBox[{"FreeQ", "[", RowBox[{RowBox[{"{", "i", "}"}], ",", RowBox[{"Sqrt", "[", "x", "]"}]}], "]"}]}], "]"}], "", "0"}]}], ")"}]}]}]}], ";", "", RowBox[{"ser1A", "=", RowBox[{RowBox[{"Collect", "[", RowBox[{RowBox[{RowBox[{"Normal", "@", RowBox[{"Series", "[", RowBox[{RowBox[{RowBox[{"ser1A", "/.", RowBox[{"x", "", RowBox[{"x", "/", RowBox[{"(", RowBox[{"1", "-", "x"}], ")"}]}]}]}], "/.", RowBox[{"seriesSB", "[", "order", "]"}]}], ",", RowBox[{"{", RowBox[{"x", ",", "0", ",", "order"}], "}"}]}], "]"}]}], "/.", RowBox[{RowBox[{"Z", "[", "i_", "]"}], "", RowBox[{"Zeta", "[", "i", "]"}]}]}], ",", "x", ",", "Expand"}], "]"}], "/.", RowBox[{"x", "", RowBox[{"x", "/", RowBox[{"(", RowBox[{"1", "+", "x"}], ")"}]}]}]}]}], ";", "", RowBox[{"ser1B", "=", RowBox[{RowBox[{"Collect", "[", RowBox[{RowBox[{RowBox[{"Normal", "@", RowBox[{"Series", "[", RowBox[{RowBox[{RowBox[{RowBox[{"Collect", "[", RowBox[{RowBox[{RowBox[{"ser1B", "/.", "SB0toSB1"}], "/.", "smallZetaTable"}], ",", RowBox[{"SB", "[", "___", "]"}], ",", "Together"}], "]"}], "/.", RowBox[{"x", "", RowBox[{"1", "-", "x"}]}]}], "/.", RowBox[{"seriesSB", "[", "order", "]"}]}], ",", RowBox[{"{", RowBox[{"x", ",", "0", ",", "order"}], "}"}]}], "]"}]}], "/.", RowBox[{RowBox[{"Z", "[", "i_", "]"}], "", RowBox[{"Zeta", "[", "i", "]"}]}]}], ",", "x", ",", "Expand"}], "]"}], "/.", RowBox[{"x", "", RowBox[{"1", "-", "x"}]}]}]}], ";", "", RowBox[{"{", RowBox[{"ser0", ",", RowBox[{"ser1A", "+", "ser1B"}]}], "}"}]}]}], "]"}]}], "", RowBox[{"(*", " ", RowBox[{RowBox[{RowBox[{"code", " ", "to", " ", "evaluate", " ", "the", " ", RowBox[{"HPL", "'"}], "s", " ", "at", " ", "1"}], ":", " ", RowBox[{"first", " ", "remove", " ", "the", " ", "divergent", " ", "logs", " ", "in", " ", "the", " ", "limits", " ", "x", " ", "to", " ", "0", " ", "and", " ", "1"}]}], ",", " ", RowBox[{RowBox[{"then", " ", "use", " ", "the", " ", "tabulated", " ", "Zeta"}], "-", RowBox[{"values", "."}]}]}], " ", "*)"}], "", RowBox[{"(*", " ", RowBox[{RowBox[{RowBox[{RowBox[{"the", " ", "next", " ", "few", " ", "lines", " ", "of", " ", "code", " ", "achieve", " ", "the", " ", "same", " ", "as", " ", RowBox[{"HPLLogExtract", "[", "#", "]"}]}], "/.", RowBox[{"{", RowBox[{RowBox[{RowBox[{"HPL", "[", RowBox[{RowBox[{RowBox[{"{", "0", "}"}], "|", RowBox[{"{", "1", "}"}]}], ",", "x"}], "]"}], "", "0"}], ",", RowBox[{RowBox[{"HPL", "[", RowBox[{"i_", ",", "x"}], "]"}], "", RowBox[{"MZV", "[", "i", "]"}]}]}], "}"}]}], "&"}], ",", " ", RowBox[{"but", " ", "do", " ", "not", " ", "require", " ", "loading", " ", "any", " ", "external", " ", RowBox[{"package", "."}]}]}], " ", "*)"}], "", RowBox[{RowBox[{"shuffleregulateSB", "=", RowBox[{"{", RowBox[{RowBox[{RowBox[{"SB", "[", RowBox[{"x", ",", "i___"}], "]"}], "", RowBox[{"Module", "[", RowBox[{RowBox[{"{", RowBox[{"len", "=", RowBox[{RowBox[{"LengthWhile", "[", RowBox[{RowBox[{"{", "i", "}"}], ",", RowBox[{RowBox[{"MatchQ", "[", RowBox[{"#", ",", "x"}], "]"}], "&"}]}], "]"}], "+", "1"}]}], "}"}], ",", RowBox[{RowBox[{"1", "/", "len"}], RowBox[{"(", RowBox[{RowBox[{RowBox[{"Log", "[", "x", "]"}], RowBox[{"SB", "[", "i", "]"}]}], "-", RowBox[{"Sum", "[", RowBox[{RowBox[{"Insert", "[", RowBox[{RowBox[{"SB", "[", "i", "]"}], ",", "x", ",", "p"}], "]"}], ",", RowBox[{"{", RowBox[{"p", ",", RowBox[{"len", "+", "1"}], ",", RowBox[{RowBox[{"Length", "[", RowBox[{"{", "i", "}"}], "]"}], "+", "1"}]}], "}"}]}], "]"}]}], ")"}]}]}], "]"}]}], ",", "", RowBox[{RowBox[{"SB", "[", RowBox[{"i___", ",", RowBox[{"1", "-", "x"}]}], "]"}], "", RowBox[{"Module", "[", RowBox[{RowBox[{"{", RowBox[{"len", "=", RowBox[{RowBox[{"LengthWhile", "[", RowBox[{RowBox[{"Reverse", "[", RowBox[{"{", "i", "}"}], "]"}], ",", RowBox[{RowBox[{"MatchQ", "[", RowBox[{"#", ",", RowBox[{"1", "-", "x"}]}], "]"}], "&"}]}], "]"}], "+", "1"}]}], "}"}], ",", RowBox[{RowBox[{"1", "/", "len"}], RowBox[{"(", RowBox[{RowBox[{RowBox[{"Log", "[", RowBox[{"1", "-", "x"}], "]"}], RowBox[{"SB", "[", "i", "]"}]}], "-", RowBox[{"Sum", "[", RowBox[{RowBox[{"Insert", "[", RowBox[{RowBox[{"SB", "[", "i", "]"}], ",", RowBox[{"1", "-", "x"}], ",", "p"}], "]"}], ",", RowBox[{"{", RowBox[{"p", ",", RowBox[{RowBox[{"Length", "[", RowBox[{"{", "i", "}"}], "]"}], "+", "1", "-", "len"}]}], "}"}]}], "]"}]}], ")"}]}]}], "]"}]}]}], "}"}]}], ";"}], "", RowBox[{RowBox[{"SBtoZ", "=", RowBox[{"{", RowBox[{RowBox[{"SB", "[", "i___", "]"}], "", RowBox[{"Module", "[", RowBox[{RowBox[{"{", RowBox[{"reg", "=", RowBox[{"Expand", "[", RowBox[{RowBox[{RowBox[{"SB", "[", "i", "]"}], "//.", "shuffleregulateSB"}], "/.", RowBox[{RowBox[{RowBox[{"Log", "[", "x", "]"}], "|", RowBox[{"Log", "[", RowBox[{"1", "-", "x"}], "]"}]}], "", "0"}]}], "]"}]}], "}"}], ",", RowBox[{"reg", "/.", RowBox[{"{", RowBox[{RowBox[{RowBox[{"SB", "[", "]"}], "", "1"}], ",", RowBox[{RowBox[{"SB", "[", "i1__", "]"}], "", RowBox[{"(", RowBox[{RowBox[{RowBox[{"Z", "@@", RowBox[{"Reverse", "[", RowBox[{RowBox[{RowBox[{"Switch", "[", RowBox[{"#", ",", "x", ",", "0", ",", RowBox[{"1", "-", "x"}], ",", "1", ",", RowBox[{"1", "+", "x"}], ",", RowBox[{"-", "1"}]}], "]"}], "&"}], "/@", RowBox[{"{", "i1", "}"}]}], "]"}]}], "//.", "", RowBox[{RowBox[{"Z", "[", RowBox[{"j1___", ",", "0", ",", RowBox[{"k_Integer", "/;", RowBox[{"!", RowBox[{"MatchQ", "[", RowBox[{"k", ",", "0"}], "]"}]}]}], ",", "j2___"}], "]"}], "", RowBox[{"Z", "[", RowBox[{"j1", ",", RowBox[{"k", "+", RowBox[{"Sign", "[", "k", "]"}]}], ",", "j2"}], "]"}]}]}], "/.", RowBox[{RowBox[{"Z", "[", "j__", "]"}], "", RowBox[{RowBox[{RowBox[{"(", RowBox[{"-", "1"}], ")"}], "^", RowBox[{"Length", "[", RowBox[{"{", "j", "}"}], "]"}]}], RowBox[{"Z", "@@", RowBox[{"(", RowBox[{RowBox[{"{", "j", "}"}], RowBox[{"Prepend", "[", RowBox[{RowBox[{"Sign", "[", RowBox[{RowBox[{"{", "j", "}"}], "[", RowBox[{"[", RowBox[{";;", RowBox[{"-", "2"}]}], "]"}], "]"}], "]"}], ",", "1"}], "]"}]}], ")"}]}]}]}]}], ")"}]}]}], "}"}]}]}], "]"}]}], "}"}]}], ";"}], "", RowBox[{"(*", " ", RowBox[{"MellinN", "=", " ", RowBox[{RowBox[{"Mellin", " ", "transform", " ", "of", " ", "a", " ", "function", " ", "given", " ", "its", " ", "series", " ", "at", " ", "0", " ", "and", " ", "1"}], ":"}]}], " ", "*)"}], "\n", RowBox[{RowBox[{RowBox[{"MellinN", "[", "pow_", "]"}], "[", RowBox[{"{", RowBox[{"seriesat0_", ",", "seriesat1_"}], "}"}], "]"}], ":=", RowBox[{"Module", "[", RowBox[{RowBox[{"{", RowBox[{"res0", ",", "ser1A", ",", "ser1B"}], "}"}], ",", "", RowBox[{RowBox[{"N", "[", RowBox[{RowBox[{RowBox[{RowBox[{"Expand", "[", RowBox[{RowBox[{"x", "^", RowBox[{"(", RowBox[{"1", "/", "3"}], ")"}]}], RowBox[{"Log", "[", "x", "]"}], "seriesat0"}], "]"}], "/.", RowBox[{RowBox[{RowBox[{"x", "^", "i_"}], " ", RowBox[{RowBox[{"Log", "[", "x", "]"}], "^", RowBox[{"(", RowBox[{"j_:", "1"}], ")"}]}]}], "", RowBox[{"(", RowBox[{RowBox[{"intxlog", "[", RowBox[{"j", "-", "1"}], "]"}], "/.", RowBox[{"p", "", RowBox[{"(", RowBox[{"i", "+", "pow", "-", RowBox[{"1", "/", "3"}]}], ")"}]}]}], ")"}]}]}], "/.", RowBox[{RowBox[{"Z", "[", "i_", "]"}], "", RowBox[{"Zeta", "[", "i", "]"}]}]}], ",", "prec"}], "]"}], "+", RowBox[{"NIntegrate", "[", RowBox[{RowBox[{RowBox[{"x", "^", "pow"}], "  ", "seriesat1"}], ",", RowBox[{"{", RowBox[{"x", ",", RowBox[{"1", "/", "2"}], ",", "1"}], "}"}], ",", RowBox[{"WorkingPrecision", "", "prec"}]}], "]"}]}]}], "]"}]}], "\n", RowBox[{"(*", " ", RowBox[{RowBox[{"look", "-", RowBox[{"up", " ", "table", " ", "for", " ", "the", " ", "basic", " ", "integral", " ", "from", " ", "0", " ", "to", " ", RowBox[{"1", "/", "2"}]}]}], ",", " ", RowBox[{"done", " ", RowBox[{"analytically", ":"}]}]}], " ", "*)"}], "\n", RowBox[{RowBox[{"ClearAll", "[", "intxlog", "]"}], ";"}], "", RowBox[{RowBox[{"intxlog", "[", "nlogs_", "]"}], ":=", RowBox[{RowBox[{"intxlog", "[", "nlogs", "]"}], "=", RowBox[{RowBox[{"Integrate", "[", RowBox[{RowBox[{RowBox[{"x", "^", "p"}], " ", RowBox[{RowBox[{"Log", "[", "x", "]"}], "^", "nlogs"}]}], ",", "x"}], "]"}], "/.", RowBox[{"x", "", RowBox[{"1", "/", "2"}]}]}]}]}]}]}]], "Code", CellChangeTimes -> {{3.661196014346396*^9, 3.661196016924217*^9}, {3.661196105132622*^9, 3.66119612156443*^9}, {3.661196167132321*^9, 3.661196168289544*^9}, {3.6611968386086407*^9, 3.6611970738653803*^9}, {3.661198580283799*^9, 3.6611986718226633*^9}, {3.661200613932108*^9, 3.661200724628263*^9}, {3.661204774050047*^9, 3.661204775325742*^9}, {3.6612386388491592*^9, 3.661238723111373*^9}, {3.670318928539476*^9, 3.670318928872986*^9}, {3.670575955464704*^9, 3.670575994053071*^9}, {3.67057602965489*^9, 3.67057609593497*^9}, {3.670577051110793*^9, 3.670577100167542*^9}}], Cell["Prepare the series expansion of the Mellin integrand, for a given angular momentum m, to a given order:", "Text", CellChangeTimes -> {{3.6705761176671*^9, 3.670576140107629*^9}}], Cell[BoxData[{RowBox[{RowBox[{"ClearAll", "[", RowBox[{"F2series", ",", "F3series"}], "]"}], ";"}], "", RowBox[{RowBox[{"F2series", "[", RowBox[{"m_", ",", "order_"}], "]"}], ":=", RowBox[{RowBox[{"F2series", "[", RowBox[{"m", ",", "order"}], "]"}], "=", RowBox[{RowBox[{"seriesexpansions", "[", "order", "]"}], "[", RowBox[{"F2integrand", "[", "m", "]"}], "]"}]}]}], "", RowBox[{RowBox[{"F3series", "[", RowBox[{"m_", ",", "order_"}], "]"}], ":=", RowBox[{RowBox[{"F3series", "[", RowBox[{"m", ",", "order"}], "]"}], "=", RowBox[{RowBox[{"seriesexpansions", "[", "order", "]"}], "[", RowBox[{"F3integrand", "[", "m", "]"}], "]"}]}]}]}], "Code", CellChangeTimes -> {3.670576145292705*^9}], Cell["Finally, the Regge trajectory j=1+F_{m,i\\nu}+F_{m,-i\\nu}, at one-, two- and three-loops:", "Text", CellChangeTimes -> {{3.670576152949595*^9, 3.6705762158724623*^9}}], Cell[BoxData[RowBox[{RowBox[{"(*", " ", RowBox[{RowBox[{"the", " ", "F", " ", "functions"}], ",", " ", RowBox[{RowBox[{"at", " ", "one"}], "-"}], ",", " ", RowBox[{"two", "-"}], ",", " ", RowBox[{RowBox[{RowBox[{"and", " ", "three"}], "-", RowBox[{RowBox[{"loops", ".", " ", "Basically"}], " ", "F", RowBox[{"(", RowBox[{"\\n", "u"}], ")"}]}]}], "=", " ", RowBox[{RowBox[{"\\", "int_"}], RowBox[{"0", "^", "1"}], " ", "dx", " ", RowBox[{"x", "^", RowBox[{"(", RowBox[{RowBox[{RowBox[{"-", "1"}], "/", "2"}], "+", RowBox[{"i", "\\n", "u"}]}], ")"}]}], " ", "F", RowBox[{"(", "x", ")"}], " ", "is", " ", "the", " ", "Mellin", " ", "transform"}]}], ",", " ", RowBox[{RowBox[{"up", " ", "to", " ", "constants", " ", "and", " ", "one"}], "-", RowBox[{"loop", " ", RowBox[{"stuff", "."}]}]}]}], "  ", "*)"}], "", RowBox[{RowBox[{RowBox[{"F1Eval", "[", RowBox[{"m_", ",", "nu_"}], "]"}], ":=", RowBox[{"4", RowBox[{"(", RowBox[{RowBox[{"PolyGamma", "[", RowBox[{"0", ",", "1"}], "]"}], "-", RowBox[{"PolyGamma", "[", RowBox[{"0", ",", RowBox[{RowBox[{"(", RowBox[{"1", "+", "m", "+", RowBox[{"I", " ", "nu"}]}], ")"}], "/", "2"}]}], "]"}]}], ")"}]}]}], " ", "", RowBox[{RowBox[{"F2Eval", "[", RowBox[{"m_", ",", "nu_"}], "]"}], ":=", RowBox[{RowBox[{"12", RowBox[{"Zeta", "[", "3", "]"}]}], "-", RowBox[{"2", RowBox[{"Zeta", "[", "2", "]"}], RowBox[{"F1Eval", "[", RowBox[{"m", ",", "nu"}], "]"}]}], "+", RowBox[{RowBox[{"MellinN", "[", RowBox[{RowBox[{RowBox[{"-", "1"}], "/", "2"}], "+", RowBox[{"I", " ", RowBox[{"nu", "/", "2"}]}]}], "]"}], "[", RowBox[{"F2series", "[", RowBox[{"m", ",", RowBox[{"Round", "[", RowBox[{RowBox[{"(", RowBox[{"prec", "+", "2"}], ")"}], RowBox[{RowBox[{"Log", "[", "10", "]"}], "/", RowBox[{"Log", "[", "2", "]"}]}]}], "]"}]}], "]"}], "]"}]}]}], "", RowBox[{RowBox[{"F3Eval", "[", RowBox[{"m_", ",", "nu_"}], "]"}], ":=", RowBox[{RowBox[{RowBox[{"-", "16"}], RowBox[{"(", RowBox[{RowBox[{RowBox[{"Zeta", "[", "2", "]"}], RowBox[{"Zeta", "[", "3", "]"}]}], "+", RowBox[{"5", RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], "+", RowBox[{RowBox[{"44", "/", "5"}], RowBox[{RowBox[{"Zeta", "[", "2", "]"}], "^", "2"}], RowBox[{"F1Eval", "[", RowBox[{"m", ",", "nu"}], "]"}]}], "+", RowBox[{RowBox[{"MellinN", "[", RowBox[{RowBox[{RowBox[{"-", "1"}], "/", "2"}], "+", RowBox[{"I", " ", RowBox[{"nu", "/", "2"}]}]}], "]"}], "[", RowBox[{"F3series", "[", RowBox[{"m", ",", RowBox[{"Round", "[", RowBox[{RowBox[{"(", RowBox[{"prec", "+", "2"}], ")"}], RowBox[{RowBox[{"Log", "[", "10", "]"}], "/", RowBox[{"Log", "[", "2", "]"}]}]}], "]"}]}], "]"}], "]"}]}]}], "", RowBox[{"(*", " ", RowBox[{RowBox[{RowBox[{"the", " ", "Pomeron", " ", "Regge", " ", RowBox[{"trajectory", ":", " ", RowBox[{"j", RowBox[{"(", RowBox[{"m", ",", RowBox[{"\\n", "u"}]}], ")"}]}]}]}], "=", RowBox[{RowBox[{"1", " ", "+", " ", RowBox[{RowBox[{"g", "^", "2"}], " ", "j1"}], " ", "+", " ", RowBox[{RowBox[{"g", "^", "4"}], " ", "j2"}], " ", "+", " ", RowBox[{RowBox[{"g", "^", "6"}], " ", "g3"}], "+"}], "..."}]}], ",", " ", RowBox[{RowBox[{"where", " ", RowBox[{"g", "^", "2"}]}], "=", RowBox[{RowBox[{"g", "^", "2"}], RowBox[{"N_c", "/", RowBox[{RowBox[{"(", RowBox[{"16", "\\", RowBox[{"pi", "^", "2"}]}], ")"}], "."}]}]}]}]}], " ", "*)"}], "", RowBox[{RowBox[{"j1Eval", "[", RowBox[{"m_", ",", "nu_"}], "]"}], ":=", RowBox[{RowBox[{"F1Eval", "[", RowBox[{"m", ",", "nu"}], "]"}], "+", RowBox[{"F1Eval", "[", RowBox[{"m", ",", RowBox[{"-", "nu"}]}], "]"}]}]}], "", RowBox[{RowBox[{"j2Eval", "[", RowBox[{"m_", ",", "nu_"}], "]"}], ":=", RowBox[{RowBox[{"F2Eval", "[", RowBox[{"m", ",", "nu"}], "]"}], "+", RowBox[{"F2Eval", "[", RowBox[{"m", ",", RowBox[{"-", "nu"}]}], "]"}]}]}], "", RowBox[{RowBox[{"j3Eval", "[", RowBox[{"m_", ",", "nu_"}], "]"}], ":=", RowBox[{RowBox[{"F3Eval", "[", RowBox[{"m", ",", "nu"}], "]"}], "+", RowBox[{"F3Eval", "[", RowBox[{"m", ",", RowBox[{"-", "nu"}]}], "]"}]}]}]}]}]], "Code", CellChangeTimes -> {{3.661193674749413*^9, 3.66119376758036*^9}, {3.661194391180334*^9, 3.6611944038593407*^9}, {3.661194485560321*^9, 3.6611944866232433*^9}, {3.6611956587717943*^9, 3.661195726755796*^9}, {3.66119710434262*^9, 3.661197132832499*^9}, {3.661197469515526*^9, 3.661197523675275*^9}, {3.6611976734754887*^9, 3.661197677049672*^9}, {3.661198139914528*^9, 3.6611981696032*^9}, 3.670576027857019*^9, {3.670576111884316*^9, 3.670576142806383*^9}, {3.670576236443431*^9, 3.670576236754507*^9}}], Cell[BoxData[RowBox[{RowBox[{"(*", " ", RowBox[{RowBox[{"default", " ", "numerical", " ", "precision"}], ";", " ", RowBox[{"this", " ", "can", " ", "be", " ", "changed", " ", "any", " ", RowBox[{"time", "."}]}]}], " ", "*)"}], "", RowBox[{RowBox[{"prec", "=", "10"}], ";"}]}]], "Code", CellChangeTimes -> {{3.670576239272768*^9, 3.6705762569765987*^9}}], Cell[CellGroupData[{Cell["Example Mellin integrands", "Subsection", CellChangeTimes -> {{3.670576319976429*^9, 3.6705763297763977*^9}}], Cell[CellGroupData[{Cell[BoxData[RowBox[{RowBox[{"(*", " ", RowBox[{RowBox[{RowBox[{"The", " ", "two"}], "-", " ", RowBox[{"and", " ", "three"}], "-", RowBox[{"loop", " ", "radial", " ", "function", " ", "for", " ", "angular", " ", "momentum", " ", "m"}]}], "=", RowBox[{RowBox[{"0.", " ", RowBox[{"Z", "[", "i_", "]"}]}], "=", RowBox[{RowBox[{"Zeta", "[", "i", "]"}], "."}]}]}], " ", "*)"}], "", RowBox[{"(*", " ", RowBox[{"The", " ", RowBox[{"SB", "[", "...", "]"}], " ", "iterated", " ", "integrals", " ", "are", " ", "easily", " ", "converted", " ", "to", " ", "HPLs", " ", "and", " ", "this", " ", "is", " ", "equivalent", " ", "to", " ", RowBox[{"eq", ".", RowBox[{"(", "5.15", ")"}]}], " ", "of", " ", "the", " ", RowBox[{"paper", "."}]}], " ", "*)"}], "", RowBox[{RowBox[{"F2integrand", "[", "0", "]"}], "", RowBox[{"F3integrand", "[", "0", "]"}]}]}]], "Input", CellChangeTimes -> {{3.661174230963809*^9, 3.66117424223075*^9}, {3.6611743587737093*^9, 3.6611743640725594*^9}, {3.661174553101351*^9, 3.661174564993043*^9}, {3.6611747740589857*^9, 3.66117477738901*^9}, {3.661177981272246*^9, 3.661177997855052*^9}, {3.661198386375949*^9, 3.661198402343796*^9}, {3.661238630445284*^9, 3.661238630636436*^9}, {3.6705763355044603*^9, 3.670576388960127*^9}, {3.670576431292285*^9, 3.6705764493708487*^9}}], Cell[BoxData[RowBox[{RowBox[{"-", FractionBox[RowBox[{"16", " ", RowBox[{"SB", "[", RowBox[{RowBox[{"1", "-", "x"}], ",", "x"}], "]"}]}], RowBox[{"1", "+", "x"}]]}], "-", FractionBox[RowBox[{"8", " ", RowBox[{"SB", "[", RowBox[{"x", ",", "x"}], "]"}]}], RowBox[{"1", "-", "x"}]], "+", FractionBox[RowBox[{"8", " ", RowBox[{"SB", "[", "]"}], " ", RowBox[{"Z", "[", "2", "]"}]}], RowBox[{"1", "+", "x"}]]}]], "Output", CellChangeTimes -> {3.661174359677442*^9, 3.661174549769184*^9, {3.661174716805232*^9, 3.661174777804728*^9}, {3.661177982023685*^9, 3.661177998190194*^9}, 3.661178423452112*^9, {3.6611837819807253*^9, 3.661183790862727*^9}, 3.6611857891880903*^9, 3.661238631979082*^9, 3.661265774292939*^9, 3.6614547796112013*^9, 3.6615065343629427*^9, 3.6615849308194523*^9, 3.6634409169686317*^9, 3.667034345260536*^9, 3.667035334757513*^9, 3.6670376375700083*^9, 3.667038437962146*^9, 3.667042667858081*^9, 3.667105724266424*^9, 3.6671965977089977*^9, 3.6671969819778223*^9, 3.667197066721511*^9, 3.6672085587040377*^9, 3.670576350224783*^9}], Cell[BoxData[RowBox[{FractionBox[RowBox[{"128", " ", RowBox[{"SB", "[", RowBox[{RowBox[{"1", "-", "x"}], ",", RowBox[{"1", "-", "x"}], ",", "x", ",", "x"}], "]"}]}], RowBox[{"1", "+", "x"}]], "-", FractionBox[RowBox[{"256", " ", RowBox[{"SB", "[", RowBox[{RowBox[{"1", "-", "x"}], ",", RowBox[{"1", "-", "x"}], ",", "x", ",", RowBox[{"1", "+", "x"}]}], "]"}]}], RowBox[{"1", "+", "x"}]], "+", FractionBox[RowBox[{"64", " ", RowBox[{"SB", "[", RowBox[{RowBox[{"1", "-", "x"}], ",", "x", ",", "x", ",", "x"}], "]"}]}], RowBox[{"1", "+", "x"}]], "+", FractionBox[RowBox[{"128", " ", RowBox[{"SB", "[", RowBox[{RowBox[{"1", "-", "x"}], ",", "x", ",", "x", ",", RowBox[{"1", "+", "x"}]}], "]"}]}], RowBox[{"1", "+", "x"}]], "-", FractionBox[RowBox[{"32", " ", RowBox[{"SB", "[", RowBox[{"x", ",", RowBox[{"1", "-", "x"}], ",", "x", ",", "x"}], "]"}]}], RowBox[{"1", "+", "x"}]], "+", FractionBox[RowBox[{"64", " ", RowBox[{"SB", "[", RowBox[{"x", ",", RowBox[{"1", "-", "x"}], ",", "x", ",", RowBox[{"1", "+", "x"}]}], "]"}]}], RowBox[{"1", "+", "x"}]], "+", FractionBox[RowBox[{"64", " ", RowBox[{"SB", "[", RowBox[{"x", ",", "x", ",", RowBox[{"1", "-", "x"}], ",", "x"}], "]"}]}], RowBox[{"1", "+", "x"}]], "+", FractionBox[RowBox[{"32", " ", RowBox[{"SB", "[", RowBox[{"x", ",", "x", ",", "x", ",", "x"}], "]"}]}], RowBox[{"1", "-", "x"}]], "-", FractionBox[RowBox[{"32", " ", RowBox[{"SB", "[", RowBox[{"x", ",", "x", ",", RowBox[{"1", "+", "x"}], ",", "x"}], "]"}]}], RowBox[{"1", "+", "x"}]], "-", FractionBox[RowBox[{"64", " ", RowBox[{"SB", "[", RowBox[{"x", ",", RowBox[{"1", "+", "x"}], ",", "x", ",", "x"}], "]"}]}], RowBox[{"1", "+", "x"}]], "+", FractionBox[RowBox[{"64", " ", RowBox[{"SB", "[", RowBox[{"x", ",", RowBox[{"1", "+", "x"}], ",", "x", ",", RowBox[{"1", "+", "x"}]}], "]"}]}], RowBox[{"1", "+", "x"}]], "+", FractionBox[RowBox[{"64", " ", RowBox[{"SB", "[", RowBox[{"x", ",", RowBox[{"1", "+", "x"}], ",", RowBox[{"1", "+", "x"}], ",", "x"}], "]"}]}], RowBox[{"1", "+", "x"}]], "+", FractionBox[RowBox[{"64", " ", RowBox[{"SB", "[", RowBox[{RowBox[{"1", "-", "x"}], ",", "x"}], "]"}], " ", RowBox[{"Z", "[", "2", "]"}]}], RowBox[{"1", "+", "x"}]], "-", FractionBox[RowBox[{"64", " ", RowBox[{"SB", "[", RowBox[{"x", ",", "x"}], "]"}], " ", RowBox[{"Z", "[", "2", "]"}]}], RowBox[{"1", "+", "x"}]], "+", FractionBox[RowBox[{"32", " ", RowBox[{"SB", "[", RowBox[{"x", ",", RowBox[{"1", "+", "x"}]}], "]"}], " ", RowBox[{"Z", "[", "2", "]"}]}], RowBox[{"1", "+", "x"}]], "+", FractionBox[RowBox[{"32", " ", RowBox[{"SB", "[", RowBox[{RowBox[{"1", "+", "x"}], ",", "x"}], "]"}], " ", RowBox[{"Z", "[", "2", "]"}]}], RowBox[{"1", "+", "x"}]], "+", FractionBox[RowBox[{"144", " ", RowBox[{"SB", "[", "x", "]"}], " ", RowBox[{"Z", "[", "3", "]"}]}], RowBox[{"1", "+", "x"}]], "-", FractionBox[RowBox[{"96", " ", RowBox[{"SB", "[", RowBox[{"1", "+", "x"}], "]"}], " ", RowBox[{"Z", "[", "3", "]"}]}], RowBox[{"1", "+", "x"}]], "-", FractionBox[RowBox[{"320", " ", RowBox[{"SB", "[", "]"}], " ", RowBox[{"Z", "[", "4", "]"}]}], RowBox[{"1", "+", "x"}]]}]], "Output", CellChangeTimes -> {3.661174359677442*^9, 3.661174549769184*^9, {3.661174716805232*^9, 3.661174777804728*^9}, {3.661177982023685*^9, 3.661177998190194*^9}, 3.661178423452112*^9, {3.6611837819807253*^9, 3.661183790862727*^9}, 3.6611857891880903*^9, 3.661238631979082*^9, 3.661265774292939*^9, 3.6614547796112013*^9, 3.6615065343629427*^9, 3.6615849308194523*^9, 3.6634409169686317*^9, 3.667034345260536*^9, 3.667035334757513*^9, 3.6670376375700083*^9, 3.667038437962146*^9, 3.667042667858081*^9, 3.667105724266424*^9, 3.6671965977089977*^9, 3.6671969819778223*^9, 3.667197066721511*^9, 3.6672085587040377*^9, 3.670576351074462*^9}]}, Open]], Cell[CellGroupData[{Cell[BoxData[RowBox[{RowBox[{"(*", " ", RowBox[{RowBox[{"Same", " ", "for", " ", "angular", " ", "momentum", " ", "m"}], "=", "1"}], "*)"}], "", RowBox[{RowBox[{"F2integrand", "[", "1", "]"}], "", RowBox[{"F3integrand", "[", "1", "]"}]}]}]], "Input", CellChangeTimes -> {{3.670576494365793*^9, 3.670576503861603*^9}}], Cell[BoxData[RowBox[{RowBox[{"-", FractionBox[RowBox[{"8", " ", RowBox[{"SB", "[", RowBox[{RowBox[{"1", "-", "x"}], ",", "x"}], "]"}]}], SqrtBox["x"]]}], "-", FractionBox[RowBox[{"8", " ", SqrtBox["x"], " ", RowBox[{"SB", "[", RowBox[{"x", ",", "x"}], "]"}]}], RowBox[{"1", "-", "x"}]], "+", FractionBox[RowBox[{"8", " ", RowBox[{"SB", "[", RowBox[{"x", ",", RowBox[{"1", "+", "x"}]}], "]"}]}], SqrtBox["x"]]}]], "Output", CellChangeTimes -> {3.670576504393038*^9}], Cell[BoxData[RowBox[{FractionBox[RowBox[{"64", " ", RowBox[{"SB", "[", RowBox[{RowBox[{"1", "-", "x"}], ",", RowBox[{"1", "-", "x"}], ",", "x", ",", "x"}], "]"}]}], SqrtBox["x"]], "-", FractionBox[RowBox[{"128", " ", RowBox[{"SB", "[", RowBox[{RowBox[{"1", "-", "x"}], ",", RowBox[{"1", "-", "x"}], ",", "x", ",", RowBox[{"1", "+", "x"}]}], "]"}]}], SqrtBox["x"]], "+", FractionBox[RowBox[{"48", " ", RowBox[{"SB", "[", RowBox[{RowBox[{"1", "-", "x"}], ",", "x", ",", "x", ",", "x"}], "]"}]}], SqrtBox["x"]], "+", FractionBox[RowBox[{"32", " ", RowBox[{"SB", "[", RowBox[{RowBox[{"1", "-", "x"}], ",", "x", ",", "x", ",", RowBox[{"1", "+", "x"}]}], "]"}]}], SqrtBox["x"]], "-", FractionBox[RowBox[{"32", " ", RowBox[{"SB", "[", RowBox[{RowBox[{"1", "-", "x"}], ",", "x", ",", RowBox[{"1", "+", "x"}], ",", "x"}], "]"}]}], SqrtBox["x"]], "+", FractionBox[RowBox[{"64", " ", RowBox[{"SB", "[", RowBox[{RowBox[{"1", "-", "x"}], ",", "x", ",", RowBox[{"1", "+", "x"}], ",", RowBox[{"1", "+", "x"}]}], "]"}]}], SqrtBox["x"]], "-", FractionBox[RowBox[{"16", " ", RowBox[{"SB", "[", RowBox[{"x", ",", RowBox[{"1", "-", "x"}], ",", "x", ",", "x"}], "]"}]}], SqrtBox["x"]], "+", FractionBox[RowBox[{"32", " ", RowBox[{"SB", "[", RowBox[{"x", ",", RowBox[{"1", "-", "x"}], ",", "x", ",", RowBox[{"1", "+", "x"}]}], "]"}]}], SqrtBox["x"]], "+", FractionBox[RowBox[{"32", " ", RowBox[{"SB", "[", RowBox[{"x", ",", "x", ",", RowBox[{"1", "-", "x"}], ",", "x"}], "]"}]}], SqrtBox["x"]], "+", FractionBox[RowBox[{"32", " ", SqrtBox["x"], " ", RowBox[{"SB", "[", RowBox[{"x", ",", "x", ",", "x", ",", "x"}], "]"}]}], RowBox[{"1", "-", "x"}]], "-", FractionBox[RowBox[{"48", " ", RowBox[{"SB", "[", RowBox[{"x", ",", "x", ",", "x", ",", RowBox[{"1", "+", "x"}]}], "]"}]}], SqrtBox["x"]], "-", FractionBox[RowBox[{"16", " ", RowBox[{"SB", "[", RowBox[{"x", ",", "x", ",", RowBox[{"1", "+", "x"}], ",", "x"}], "]"}]}], SqrtBox["x"]], "+", FractionBox[RowBox[{"32", " ", RowBox[{"SB", "[", RowBox[{"x", ",", "x", ",", RowBox[{"1", "+", "x"}], ",", RowBox[{"1", "+", "x"}]}], "]"}]}], SqrtBox["x"]], "-", FractionBox[RowBox[{"64", " ", RowBox[{"SB", "[", RowBox[{"x", ",", RowBox[{"1", "+", "x"}], ",", "x", ",", "x"}], "]"}]}], SqrtBox["x"]], "+", FractionBox[RowBox[{"64", " ", RowBox[{"SB", "[", RowBox[{"x", ",", RowBox[{"1", "+", "x"}], ",", "x", ",", RowBox[{"1", "+", "x"}]}], "]"}]}], SqrtBox["x"]], "+", FractionBox[RowBox[{"64", " ", RowBox[{"SB", "[", RowBox[{"x", ",", RowBox[{"1", "+", "x"}], ",", RowBox[{"1", "+", "x"}], ",", "x"}], "]"}]}], SqrtBox["x"]], "-", FractionBox[RowBox[{"128", " ", RowBox[{"SB", "[", RowBox[{"x", ",", RowBox[{"1", "+", "x"}], ",", RowBox[{"1", "+", "x"}], ",", RowBox[{"1", "+", "x"}]}], "]"}]}], SqrtBox["x"]], "+", FractionBox[RowBox[{"32", " ", RowBox[{"SB", "[", RowBox[{RowBox[{"1", "-", "x"}], ",", "x"}], "]"}], " ", RowBox[{"Z", "[", "2", "]"}]}], SqrtBox["x"]], "-", FractionBox[RowBox[{"32", " ", RowBox[{"SB", "[", RowBox[{"x", ",", RowBox[{"1", "+", "x"}]}], "]"}], " ", RowBox[{"Z", "[", "2", "]"}]}], SqrtBox["x"]], "+", FractionBox[RowBox[{"32", " ", RowBox[{"SB", "[", RowBox[{"1", "+", "x"}], "]"}], " ", RowBox[{"Z", "[", "3", "]"}]}], SqrtBox["x"]]}]], "Output", CellChangeTimes -> {3.670576504703196*^9}]}, Open]], Cell[CellGroupData[{Cell[BoxData[RowBox[{RowBox[{"(*", " ", RowBox[{RowBox[{"Same", " ", "for", " ", "angular", " ", "momentum", " ", "m"}], "=", RowBox[{"2.", " ", "Notice", " ", "the", " ", "new", " ", "letter", " ", "in", " ", "the", " ", RowBox[{"alphabet", "."}]}]}], " ", "*)"}], "", RowBox[{RowBox[{"F2integrand", "[", "2", "]"}], "", RowBox[{"F3integrand", "[", "2", "]"}]}]}]], "Input", CellChangeTimes -> {{3.6705765139991417*^9, 3.670576527341733*^9}}], Cell[BoxData[RowBox[{RowBox[{"8", " ", RowBox[{"SB", "[", "x", "]"}]}], "-", FractionBox[RowBox[{"8", " ", RowBox[{"(", RowBox[{"1", "+", SuperscriptBox["x", "2"]}], ")"}], " ", RowBox[{"SB", "[", RowBox[{RowBox[{"1", "-", "x"}], ",", "x"}], "]"}]}], RowBox[{"x", " ", RowBox[{"(", RowBox[{"1", "+", "x"}], ")"}]}]], "-", FractionBox[RowBox[{"8", " ", "x", " ", RowBox[{"SB", "[", RowBox[{"x", ",", "x"}], "]"}]}], RowBox[{"1", "-", "x"}]], "+", FractionBox[RowBox[{"8", " ", RowBox[{"(", RowBox[{RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", RowBox[{"SB", "[", RowBox[{"x", ",", RowBox[{"1", "+", "x"}]}], "]"}]}], "x"], "+", FractionBox[RowBox[{"8", " ", RowBox[{"SB", "[", "]"}], " ", RowBox[{"(", RowBox[{RowBox[{"-", "2"}], "-", RowBox[{"2", " ", "x"}], "+", RowBox[{"x", " ", RowBox[{"Z", "[", "2", "]"}]}]}], ")"}]}], RowBox[{"1", "+", "x"}]]}]], "Output", CellChangeTimes -> {3.67057651596253*^9}], Cell[BoxData[RowBox[{RowBox[{"-", FractionBox[RowBox[{"128", " ", "", " ", RowBox[{"SB", "[", RowBox[{"x", ",", FractionBox[RowBox[{"1", "+", RowBox[{"", " ", SqrtBox["x"]}]}], RowBox[{"1", "-", RowBox[{"", " ", SqrtBox["x"]}]}]]}], "]"}]}], SqrtBox["x"]]}], "-", FractionBox[RowBox[{"32", " ", RowBox[{"(", RowBox[{"1", "+", RowBox[{"5", " ", "x"}]}], ")"}], " ", RowBox[{"SB", "[", RowBox[{RowBox[{"1", "-", "x"}], ",", "x", ",", "x"}], "]"}]}], "x"], "+", FractionBox[RowBox[{"192", " ", RowBox[{"(", RowBox[{"1", "+", "x"}], ")"}], " ", RowBox[{"SB", "[", RowBox[{RowBox[{"1", "-", "x"}], ",", "x", ",", RowBox[{"1", "+", "x"}]}], "]"}]}], "x"], "-", FractionBox[RowBox[{"64", " ", "", " ", RowBox[{"SB", "[", RowBox[{"x", ",", "x", ",", FractionBox[RowBox[{"1", "+", RowBox[{"", " ", SqrtBox["x"]}]}], RowBox[{"1", "-", RowBox[{"", " ", SqrtBox["x"]}]}]]}], "]"}]}], SqrtBox["x"]], "-", RowBox[{"48", " ", RowBox[{"SB", "[", RowBox[{"x", ",", "x", ",", "x"}], "]"}]}], "+", FractionBox[RowBox[{"32", " ", RowBox[{"(", RowBox[{RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", RowBox[{"SB", "[", RowBox[{"x", ",", "x", ",", RowBox[{"1", "+", "x"}]}], "]"}]}], "x"], "+", FractionBox[RowBox[{"128", " ", "", " ", RowBox[{"SB", "[", RowBox[{"x", ",", RowBox[{"1", "+", "x"}], ",", FractionBox[RowBox[{"1", "+", RowBox[{"", " ", SqrtBox["x"]}]}], RowBox[{"1", "-", RowBox[{"", " ", SqrtBox["x"]}]}]]}], "]"}]}], SqrtBox["x"]], "-", FractionBox[RowBox[{"64", " ", RowBox[{"SB", "[", RowBox[{"x", ",", RowBox[{"1", "+", "x"}], ",", "x"}], "]"}]}], "x"], "-", FractionBox[RowBox[{"64", " ", RowBox[{"(", RowBox[{RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", RowBox[{"SB", "[", RowBox[{"x", ",", RowBox[{"1", "+", "x"}], ",", RowBox[{"1", "+", "x"}]}], "]"}]}], "x"], "+", FractionBox[RowBox[{"64", " ", RowBox[{"(", RowBox[{"1", "+", SuperscriptBox["x", "2"]}], ")"}], " ", RowBox[{"SB", "[", RowBox[{RowBox[{"1", "-", "x"}], ",", RowBox[{"1", "-", "x"}], ",", "x", ",", "x"}], "]"}]}], RowBox[{"x", " ", RowBox[{"(", RowBox[{"1", "+", "x"}], ")"}]}]], "-", FractionBox[RowBox[{"128", " ", RowBox[{"(", RowBox[{"1", "+", SuperscriptBox["x", "2"]}], ")"}], " ", RowBox[{"SB", "[", RowBox[{RowBox[{"1", "-", "x"}], ",", RowBox[{"1", "-", "x"}], ",", "x", ",", RowBox[{"1", "+", "x"}]}], "]"}]}], RowBox[{"x", " ", RowBox[{"(", RowBox[{"1", "+", "x"}], ")"}]}]], "+", FractionBox[RowBox[{"16", " ", RowBox[{"(", RowBox[{"3", "+", SuperscriptBox["x", "2"]}], ")"}], " ", RowBox[{"SB", "[", RowBox[{RowBox[{"1", "-", "x"}], ",", "x", ",", "x", ",", "x"}], "]"}]}], RowBox[{"x", " ", RowBox[{"(", RowBox[{"1", "+", "x"}], ")"}]}]], "+", FractionBox[RowBox[{"128", " ", RowBox[{"SB", "[", RowBox[{RowBox[{"1", "-", "x"}], ",", "x", ",", "x", ",", RowBox[{"1", "+", "x"}]}], "]"}]}], RowBox[{"x", " ", RowBox[{"(", RowBox[{"1", "+", "x"}], ")"}]}]], "+", FractionBox[RowBox[{"96", " ", RowBox[{"(", RowBox[{RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", RowBox[{"SB", "[", RowBox[{RowBox[{"1", "-", "x"}], ",", "x", ",", RowBox[{"1", "+", "x"}], ",", "x"}], "]"}]}], "x"], "-", FractionBox[RowBox[{"32", " ", RowBox[{"(", RowBox[{RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", RowBox[{"SB", "[", RowBox[{"x", ",", FractionBox[RowBox[{"1", "+", RowBox[{"", " ", SqrtBox["x"]}]}], RowBox[{"1", "-", RowBox[{"", " ", SqrtBox["x"]}]}]], ",", FractionBox[RowBox[{"1", "+", RowBox[{"", " ", SqrtBox["x"]}]}], RowBox[{"1", "-", RowBox[{"", " ", SqrtBox["x"]}]}]], ",", "x"}], "]"}]}], "x"], "+", FractionBox[RowBox[{"64", " ", RowBox[{"(", RowBox[{RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", RowBox[{"SB", "[", RowBox[{"x", ",", FractionBox[RowBox[{"1", "+", RowBox[{"", " ", SqrtBox["x"]}]}], RowBox[{"1", "-", RowBox[{"", " ", SqrtBox["x"]}]}]], ",", FractionBox[RowBox[{"1", "+", RowBox[{"", " ", SqrtBox["x"]}]}], RowBox[{"1", "-", RowBox[{"", " ", SqrtBox["x"]}]}]], ",", RowBox[{"1", "+", "x"}]}], "]"}]}], "x"], "-", FractionBox[RowBox[{"16", " ", RowBox[{"(", RowBox[{"1", "+", SuperscriptBox["x", "2"]}], ")"}], " ", RowBox[{"SB", "[", RowBox[{"x", ",", RowBox[{"1", "-", "x"}], ",", "x", ",", "x"}], "]"}]}], RowBox[{"x", " ", RowBox[{"(", RowBox[{"1", "+", "x"}], ")"}]}]], "+", FractionBox[RowBox[{"32", " ", RowBox[{"(", RowBox[{"1", "+", SuperscriptBox["x", "2"]}], ")"}], " ", RowBox[{"SB", "[", RowBox[{"x", ",", RowBox[{"1", "-", "x"}], ",", "x", ",", RowBox[{"1", "+", "x"}]}], "]"}]}], RowBox[{"x", " ", RowBox[{"(", RowBox[{"1", "+", "x"}], ")"}]}]], "-", FractionBox[RowBox[{"32", " ", RowBox[{"(", RowBox[{RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", RowBox[{"SB", "[", RowBox[{"x", ",", "x", ",", FractionBox[RowBox[{"1", "+", RowBox[{"", " ", SqrtBox["x"]}]}], RowBox[{"1", "-", RowBox[{"", " ", SqrtBox["x"]}]}]], ",", FractionBox[RowBox[{"1", "+", RowBox[{"", " ", SqrtBox["x"]}]}], RowBox[{"1", "-", RowBox[{"", " ", SqrtBox["x"]}]}]]}], "]"}]}], "x"], "+", FractionBox[RowBox[{"32", " ", RowBox[{"(", RowBox[{"1", "+", SuperscriptBox["x", "2"]}], ")"}], " ", RowBox[{"SB", "[", RowBox[{"x", ",", "x", ",", RowBox[{"1", "-", "x"}], ",", "x"}], "]"}]}], RowBox[{"x", " ", RowBox[{"(", RowBox[{"1", "+", "x"}], ")"}]}]], "+", FractionBox[RowBox[{"32", " ", "x", " ", RowBox[{"SB", "[", RowBox[{"x", ",", "x", ",", "x", ",", "x"}], "]"}]}], RowBox[{"1", "-", "x"}]], "-", FractionBox[RowBox[{"48", " ", RowBox[{"(", RowBox[{RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", RowBox[{"SB", "[", RowBox[{"x", ",", "x", ",", "x", ",", RowBox[{"1", "+", "x"}]}], "]"}]}], "x"], "-", FractionBox[RowBox[{"16", " ", RowBox[{"(", RowBox[{RowBox[{"-", "1"}], "+", RowBox[{"3", " ", SuperscriptBox["x", "2"]}]}], ")"}], " ", RowBox[{"SB", "[", RowBox[{"x", ",", "x", ",", RowBox[{"1", "+", "x"}], ",", "x"}], "]"}]}], RowBox[{"x", " ", RowBox[{"(", RowBox[{"1", "+", "x"}], ")"}]}]], "+", FractionBox[RowBox[{"64", " ", RowBox[{"(", RowBox[{RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", RowBox[{"SB", "[", RowBox[{"x", ",", "x", ",", RowBox[{"1", "+", "x"}], ",", RowBox[{"1", "+", "x"}]}], "]"}]}], "x"], "+", FractionBox[RowBox[{"64", " ", RowBox[{"(", RowBox[{RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", RowBox[{"SB", "[", RowBox[{"x", ",", RowBox[{"1", "+", "x"}], ",", FractionBox[RowBox[{"1", "+", RowBox[{"", " ", SqrtBox["x"]}]}], RowBox[{"1", "-", RowBox[{"", " ", SqrtBox["x"]}]}]], ",", FractionBox[RowBox[{"1", "+", RowBox[{"", " ", SqrtBox["x"]}]}], RowBox[{"1", "-", RowBox[{"", " ", SqrtBox["x"]}]}]]}], "]"}]}], "x"], "-", FractionBox[RowBox[{"64", " ", RowBox[{"(", RowBox[{RowBox[{"-", "1"}], "+", RowBox[{"2", " ", SuperscriptBox["x", "2"]}]}], ")"}], " ", RowBox[{"SB", "[", RowBox[{"x", ",", RowBox[{"1", "+", "x"}], ",", "x", ",", "x"}], "]"}]}], RowBox[{"x", " ", RowBox[{"(", RowBox[{"1", "+", "x"}], ")"}]}]], "+", FractionBox[RowBox[{"32", " ", RowBox[{"(", RowBox[{RowBox[{"-", "3"}], "+", RowBox[{"5", " ", SuperscriptBox["x", "2"]}]}], ")"}], " ", RowBox[{"SB", "[", RowBox[{"x", ",", RowBox[{"1", "+", "x"}], ",", "x", ",", RowBox[{"1", "+", "x"}]}], "]"}]}], RowBox[{"x", " ", RowBox[{"(", RowBox[{"1", "+", "x"}], ")"}]}]], "+", FractionBox[RowBox[{"32", " ", RowBox[{"(", RowBox[{RowBox[{"-", "3"}], "+", RowBox[{"5", " ", SuperscriptBox["x", "2"]}]}], ")"}], " ", RowBox[{"SB", "[", RowBox[{"x", ",", RowBox[{"1", "+", "x"}], ",", RowBox[{"1", "+", "x"}], ",", "x"}], "]"}]}], RowBox[{"x", " ", RowBox[{"(", RowBox[{"1", "+", "x"}], ")"}]}]], "-", FractionBox[RowBox[{"256", " ", RowBox[{"(", RowBox[{RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", RowBox[{"SB", "[", RowBox[{"x", ",", RowBox[{"1", "+", "x"}], ",", RowBox[{"1", "+", "x"}], ",", RowBox[{"1", "+", "x"}]}], "]"}]}], "x"], "+", FractionBox[RowBox[{"64", " ", "", " ", RowBox[{"SB", "[", FractionBox[RowBox[{"1", "+", RowBox[{"", " ", SqrtBox["x"]}]}], RowBox[{"1", "-", RowBox[{"", " ", SqrtBox["x"]}]}]], "]"}], " ", RowBox[{"Z", "[", "2", "]"}]}], SqrtBox["x"]], "+", FractionBox[RowBox[{"32", " ", RowBox[{"(", RowBox[{RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", RowBox[{"SB", "[", RowBox[{FractionBox[RowBox[{"1", "+", RowBox[{"", " ", SqrtBox["x"]}]}], RowBox[{"1", "-", RowBox[{"", " ", SqrtBox["x"]}]}]], ",", FractionBox[RowBox[{"1", "+", RowBox[{"", " ", SqrtBox["x"]}]}], RowBox[{"1", "-", RowBox[{"", " ", SqrtBox["x"]}]}]]}], "]"}], " ", RowBox[{"Z", "[", "2", "]"}]}], "x"], "+", FractionBox[RowBox[{"32", " ", RowBox[{"(", RowBox[{"1", "+", SuperscriptBox["x", "2"]}], ")"}], " ", RowBox[{"SB", "[", RowBox[{RowBox[{"1", "-", "x"}], ",", "x"}], "]"}], " ", RowBox[{"Z", "[", "2", "]"}]}], RowBox[{"x", " ", RowBox[{"(", RowBox[{"1", "+", "x"}], ")"}]}]], "+", FractionBox[RowBox[{"32", " ", "x", " ", RowBox[{"SB", "[", RowBox[{RowBox[{"1", "+", "x"}], ",", "x"}], "]"}], " ", RowBox[{"Z", "[", "2", "]"}]}], RowBox[{"1", "+", "x"}]], "-", FractionBox[RowBox[{"128", " ", RowBox[{"(", RowBox[{RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", RowBox[{"SB", "[", RowBox[{RowBox[{"1", "+", "x"}], ",", RowBox[{"1", "+", "x"}]}], "]"}], " ", RowBox[{"Z", "[", "2", "]"}]}], "x"], "-", FractionBox[RowBox[{"32", " ", RowBox[{"SB", "[", RowBox[{"x", ",", "x"}], "]"}], " ", RowBox[{"(", RowBox[{RowBox[{"-", "1"}], "-", "x", "+", RowBox[{"2", " ", "x", " ", RowBox[{"Z", "[", "2", "]"}]}]}], ")"}]}], RowBox[{"1", "+", "x"}]], "+", FractionBox[RowBox[{"32", " ", RowBox[{"SB", "[", RowBox[{"x", ",", RowBox[{"1", "+", "x"}]}], "]"}], " ", RowBox[{"(", RowBox[{RowBox[{"-", "2"}], "+", RowBox[{"2", " ", SuperscriptBox["x", "2"]}], "-", RowBox[{"Z", "[", "2", "]"}], "+", RowBox[{"2", " ", SuperscriptBox["x", "2"], " ", RowBox[{"Z", "[", "2", "]"}]}]}], ")"}]}], RowBox[{"x", " ", RowBox[{"(", RowBox[{"1", "+", "x"}], ")"}]}]], "+", FractionBox[RowBox[{"16", " ", RowBox[{"SB", "[", "x", "]"}], " ", RowBox[{"(", RowBox[{RowBox[{"-", "12"}], "-", RowBox[{"12", " ", "x"}], "+", RowBox[{"2", " ", RowBox[{"Z", "[", "2", "]"}]}], "+", RowBox[{"2", " ", "x", " ", RowBox[{"Z", "[", "2", "]"}]}], "+", RowBox[{"9", " ", "x", " ", RowBox[{"Z", "[", "3", "]"}]}]}], ")"}]}], RowBox[{"1", "+", "x"}]], "-", FractionBox[RowBox[{"32", " ", RowBox[{"SB", "[", RowBox[{"1", "+", "x"}], "]"}], " ", RowBox[{"(", RowBox[{RowBox[{"2", " ", RowBox[{"Z", "[", "2", "]"}]}], "+", RowBox[{"6", " ", "x", " ", RowBox[{"Z", "[", "2", "]"}]}], "+", RowBox[{"4", " ", SuperscriptBox["x", "2"], " ", RowBox[{"Z", "[", "2", "]"}]}], "-", RowBox[{"2", " ", RowBox[{"Z", "[", "3", "]"}]}], "+", RowBox[{"5", " ", SuperscriptBox["x", "2"], " ", RowBox[{"Z", "[", "3", "]"}]}]}], ")"}]}], RowBox[{"x", " ", RowBox[{"(", RowBox[{"1", "+", "x"}], ")"}]}]], "+", FractionBox[RowBox[{"64", " ", RowBox[{"SB", "[", "]"}], " ", RowBox[{"(", RowBox[{"6", "+", RowBox[{"6", " ", "x"}], "+", RowBox[{"2", " ", RowBox[{"Z", "[", "2", "]"}]}], "+", RowBox[{"2", " ", "x", " ", RowBox[{"Z", "[", "2", "]"}]}], "-", RowBox[{"Z", "[", "3", "]"}], "-", RowBox[{"x", " ", RowBox[{"Z", "[", "3", "]"}]}], "-", RowBox[{"5", " ", "x", " ", RowBox[{"Z", "[", "4", "]"}]}]}], ")"}]}], RowBox[{"1", "+", "x"}]]}]], "Output", CellChangeTimes -> {3.6705765163103323*^9}]}, Open]]}, Open]], Cell[CellGroupData[{Cell["Eigenvalue as Mellin transform of Harmonic Polylogarithms", "Subsection", CellChangeTimes -> {{3.711463507375524*^9, 3.7114635292329607*^9}}], Cell["Use this subsection to convert the internal notation used here to that used by the HPL package [D.Maitre, arXiv:hep-ph/0507152,hep-ph/0703052].\n(You will need to load the package to run this section, but not for any other section of this notebook.)", "Text", CellChangeTimes -> {{3.7114635378171864*^9, 3.711463611206394*^9}}], Cell[BoxData[RowBox[{RowBox[{"(*", " ", RowBox[{"load", " ", "the", " ", "HPL", " ", "package"}], " ", "*)"}], "", RowBox[{RowBox[{RowBox[{"$HPLPath", "=", "\"~/Dropbox/math/HPL-2.0/\""}], ";"}], "", RowBox[{RowBox[{"Get", "[", RowBox[{"StringJoin", "[", RowBox[{"$HPLPath", ",", "\"HPL.m\""}], "]"}], "]"}], ";"}]}]}]], "Input", CellChangeTimes -> {{3.66119938912986*^9, 3.661199406569708*^9}, {3.6612000269945602*^9, 3.6612000477465963*^9}, {3.711463615458008*^9, 3.711463620797933*^9}}], Cell["The iterated integrals SB[ ...] with entries x, 1+x, 1-x, are essentially harmonic polylogs, up to a some signs and reversal of indices.  ", "Text", CellChangeTimes -> {{3.661198755046949*^9, 3.661198760430375*^9}, {3.66119926739467*^9, 3.6611992917545443*^9}}], Cell[BoxData[RowBox[{RowBox[{"SBtoHPL", "=", RowBox[{"{", RowBox[{RowBox[{RowBox[{"SB", "[", "]"}], "", "1"}], ",", RowBox[{RowBox[{"SB", "[", "i__", "]"}], "", RowBox[{RowBox[{RowBox[{"(", RowBox[{"-", "1"}], ")"}], "^", RowBox[{"Count", "[", RowBox[{RowBox[{"{", "i", "}"}], ",", RowBox[{"1", "-", "x"}]}], "]"}]}], RowBox[{"HPL", "[", RowBox[{RowBox[{RowBox[{RowBox[{"Switch", "[", RowBox[{"#", ",", "x", ",", "0", ",", RowBox[{"1", "-", "x"}], ",", "1", ",", RowBox[{"1", "+", "x"}], ",", RowBox[{"-", "1"}]}], "]"}], "&"}], "/@", RowBox[{"Reverse", "[", RowBox[{"{", "i", "}"}], "]"}]}], ",", "x"}], "]"}]}]}]}], "}"}]}], ";"}]], "Input", CellChangeTimes -> {3.661198764302783*^9, {3.661199306459305*^9, 3.66119931839424*^9}}], Cell["However for even m>=2, normal HPL’s are not enough, as we encounter iterated integrals with kernel d\\log( (1+i\\sqrt{x})/(1-i\\sqrt{x}) ).\nHappily, all the integrals which appear can still be written as HPLs, but sometimes with argument i\\sqrt{x}.\nBut then one must be careful with trailing 0’s, which would produce spurious phases \\log[i\\sqrt{x}]\\neq 1/2\\log(x); to avoid this requires an extra step to shuffle-regulate the HPLs.", "Text", CellChangeTimes -> {{3.661174787041111*^9, 3.6611749935981503*^9}, {3.661175317777965*^9, 3.6611753846388903*^9}, {3.661178009644726*^9, 3.6611780916039743*^9}, {3.661178212871757*^9, 3.6611783042358303*^9}, {3.661179478280949*^9, 3.661179545186639*^9}, {3.66119869722237*^9, 3.661198794174148*^9}, {3.711463655057666*^9, 3.711463655786344*^9}}], Cell[BoxData[{RowBox[{RowBox[{RowBox[{"SBtoHPLSqrt", "=", RowBox[{"{", RowBox[{RowBox[{"i_SB", "/;", RowBox[{"!", RowBox[{"FreeQ", "[", RowBox[{"i", ",", RowBox[{"Sqrt", "[", "x", "]"}]}], "]"}]}]}], "", RowBox[{"(", RowBox[{RowBox[{"Expand", "[", RowBox[{"i", "//.", "shuffleregulateSB"}], "]"}], "/.", RowBox[{"{", RowBox[{RowBox[{RowBox[{"Log", "[", "x", "]"}], "", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", "0", "}"}], ",", "x"}], "]"}]}], ",", RowBox[{"j_SB", "", "", RowBox[{"(", RowBox[{RowBox[{RowBox[{RowBox[{"j", "/.", RowBox[{"{", RowBox[{RowBox[{RowBox[{"Sqrt", "[", "x", "]"}], "", RowBox[{RowBox[{"-", "I"}], " ", "x"}]}], ",", RowBox[{"x", "", RowBox[{"-", RowBox[{"x", "^", "2"}]}]}]}], "}"}]}], "//.", RowBox[{"{", RowBox[{RowBox[{RowBox[{"SB", "[", RowBox[{"i1___", ",", RowBox[{"-", RowBox[{"x", "^", "2"}]}], ",", "i2___"}], "]"}], "", RowBox[{"2", RowBox[{"SB", "[", RowBox[{"i1", ",", "x", ",", "i2"}], "]"}]}]}], ",", RowBox[{RowBox[{"SB", "[", RowBox[{"i1___", ",", RowBox[{"1", "-", RowBox[{"x", "^", "2"}]}], ",", "i2___"}], "]"}], "", RowBox[{RowBox[{"SB", "[", RowBox[{"i1", ",", RowBox[{"1", "+", "x"}], ",", "i2"}], "]"}], "+", RowBox[{"SB", "[", RowBox[{"i1", ",", RowBox[{"1", "-", "x"}], ",", "i2"}], "]"}]}]}], ",", RowBox[{RowBox[{"SB", "[", RowBox[{"i1___", ",", RowBox[{RowBox[{"(", RowBox[{"1", "+", "x"}], ")"}], "/", RowBox[{"(", RowBox[{"1", "-", "x"}], ")"}]}], ",", "i2___"}], "]"}], "", RowBox[{RowBox[{"SB", "[", RowBox[{"i1", ",", RowBox[{"1", "+", "x"}], ",", "i2"}], "]"}], "-", RowBox[{"SB", "[", RowBox[{"i1", ",", RowBox[{"1", "-", "x"}], ",", "i2"}], "]"}]}]}]}], "}"}]}], "/.", "SBtoHPL"}], "/.", RowBox[{"x", "", RowBox[{"I", " ", RowBox[{"Sqrt", "[", "x", "]"}]}]}]}], ")"}]}]}], "}"}]}], ")"}]}], "}"}]}], ";"}], "", RowBox[{"(*", " ", RowBox[{RowBox[{"convert", " ", "and", " ", "save", " ", "the", " ", "integrand", " ", "to", " ", "HPL", " ", "form"}], ",", " ", RowBox[{"for", " ", "a", " ", "given", " ", "angular", " ", "momentum", " ", "m"}], ",", " ", RowBox[{"at", " ", "two", " ", "and", " ", "three", " ", RowBox[{"loops", ":"}]}]}], " ", "*)"}]}], "", RowBox[{RowBox[{"ClearAll", "[", RowBox[{"F2integrandHPL", ",", "F3integrandHPL"}], "]"}], ";"}], "", RowBox[{RowBox[{"F2integrandHPL", "[", "m_", "]"}], ":=", RowBox[{RowBox[{"F2integrandHPL", "[", "m", "]"}], "=", RowBox[{RowBox[{RowBox[{"F2integrand", "[", "m", "]"}], "/.", RowBox[{RowBox[{"Z", "[", "i_", "]"}], "", RowBox[{"Zeta", "[", "i", "]"}]}]}], "/.", "SBtoHPL"}]}]}], "", RowBox[{RowBox[{"F3integrandHPL", "[", "m_", "]"}], ":=", RowBox[{RowBox[{"F3integrandHPL", "[", "m", "]"}], "=", RowBox[{RowBox[{RowBox[{RowBox[{"F3integrand", "[", "m", "]"}], "/.", RowBox[{RowBox[{"Z", "[", "i_", "]"}], "", RowBox[{"Zeta", "[", "i", "]"}]}]}], "/.", "SBtoHPLSqrt"}], "/.", "SBtoHPL"}]}]}]}], "Input", CellChangeTimes -> {{3.6611750018094263*^9, 3.6611750379816837*^9}, {3.661175079585574*^9, 3.6611752899569197*^9}, {3.66117539499233*^9, 3.661175544531904*^9}, {3.661175670190341*^9, 3.6611756727666388*^9}, {3.66117573011086*^9, 3.661175764165299*^9}, {3.661178120467167*^9, 3.661178121862186*^9}, {3.661178201334999*^9, 3.661178203044916*^9}, {3.661178332761982*^9, 3.66117835797438*^9}, {3.661179559863261*^9, 3.661179567183124*^9}, 3.661198750368472*^9, {3.661198810107156*^9, 3.661198894658918*^9}, {3.661205175262389*^9, 3.661205175757812*^9}}], Cell[CellGroupData[{Cell[BoxData[RowBox[{RowBox[{"(*", " ", RowBox[{RowBox[{"examples", ":", " ", RowBox[{"the", " ", "radial", " ", "function"}]}], ",", " ", RowBox[{"in", " ", "HPL", " ", "form"}], ",", " ", RowBox[{RowBox[{"for", " ", "angular", " ", "momenta", " ", "m"}], "=", "0"}], ",", "1", ",", "2"}], " ", "*)"}], "", RowBox[{"F3integrandHPL", "[", "0", "]"}]}]], "Input", CellChangeTimes -> {{3.661175545644164*^9, 3.661175580494068*^9}, {3.661179576756031*^9, 3.6611795769358997*^9}, {3.6611989070524483*^9, 3.6611989094023447*^9}}], Cell[BoxData[RowBox[{RowBox[{"-", FractionBox[RowBox[{"32", " ", SuperscriptBox["π", "4"]}], RowBox[{"9", " ", RowBox[{"(", RowBox[{"1", "+", "x"}], ")"}]}]]}], "+", FractionBox[RowBox[{"16", " ", SuperscriptBox["π", "2"], " ", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{"-", "2"}], "}"}], ",", "x"}], "]"}]}], RowBox[{"3", " ", RowBox[{"(", RowBox[{"1", "+", "x"}], ")"}]}]], "-", FractionBox[RowBox[{"32", " ", SuperscriptBox["π", "2"], " ", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", "2", "}"}], ",", "x"}], "]"}]}], RowBox[{"3", " ", RowBox[{"(", RowBox[{"1", "+", "x"}], ")"}]}]], "-", FractionBox[RowBox[{"64", " ", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", "4", "}"}], ",", "x"}], "]"}]}], RowBox[{"1", "+", "x"}]], "-", FractionBox[RowBox[{"64", " ", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{RowBox[{"-", "3"}], ",", "0"}], "}"}], ",", "x"}], "]"}]}], RowBox[{"1", "+", "x"}]], "+", FractionBox[RowBox[{"16", " ", SuperscriptBox["π", "2"], " ", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", "x"}], "]"}]}], RowBox[{"3", " ", RowBox[{"(", RowBox[{"1", "+", "x"}], ")"}]}]], "-", FractionBox[RowBox[{"128", " ", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{RowBox[{"-", "1"}], ",", "3"}], "}"}], ",", "x"}], "]"}]}], RowBox[{"1", "+", "x"}]], "-", FractionBox[RowBox[{"32", " ", SuperscriptBox["π", "2"], " ", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{"0", ",", "0"}], "}"}], ",", "x"}], "]"}]}], RowBox[{"3", " ", RowBox[{"(", RowBox[{"1", "+", "x"}], ")"}]}]], "+", FractionBox[RowBox[{"32", " ", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{"3", ",", "0"}], "}"}], ",", "x"}], "]"}]}], RowBox[{"1", "+", "x"}]], "+", FractionBox[RowBox[{"128", " ", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{"3", ",", "1"}], "}"}], ",", "x"}], "]"}]}], RowBox[{"1", "+", "x"}]], "+", FractionBox[RowBox[{"64", " ", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{RowBox[{"-", "2"}], ",", RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", "x"}], "]"}]}], RowBox[{"1", "+", "x"}]], "-", FractionBox[RowBox[{"32", " ", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{RowBox[{"-", "2"}], ",", "0", ",", "0"}], "}"}], ",", "x"}], "]"}]}], RowBox[{"1", "+", "x"}]], "+", FractionBox[RowBox[{"64", " ", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{RowBox[{"-", "1"}], ",", RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", "x"}], "]"}]}], RowBox[{"1", "+", "x"}]], "-", FractionBox[RowBox[{"64", " ", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{RowBox[{"-", "1"}], ",", "2", ",", "0"}], "}"}], ",", "x"}], "]"}]}], RowBox[{"1", "+", "x"}]], "-", FractionBox[RowBox[{"256", " ", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{RowBox[{"-", "1"}], ",", "2", ",", "1"}], "}"}], ",", "x"}], "]"}]}], RowBox[{"1", "+", "x"}]], "-", FractionBox[RowBox[{"64", " ", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{"2", ",", "0", ",", "0"}], "}"}], ",", "x"}], "]"}]}], RowBox[{"1", "+", "x"}]], "+", FractionBox[RowBox[{"32", " ", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", "x"}], "]"}]}], RowBox[{"1", "-", "x"}]], "-", FractionBox[RowBox[{"96", " ", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{"-", "1"}], "}"}], ",", "x"}], "]"}], " ", RowBox[{"Zeta", "[", "3", "]"}]}], RowBox[{"1", "+", "x"}]], "+", FractionBox[RowBox[{"144", " ", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", "0", "}"}], ",", "x"}], "]"}], " ", RowBox[{"Zeta", "[", "3", "]"}]}], RowBox[{"1", "+", "x"}]]}]], "Output", CellChangeTimes -> {3.661183800941819*^9, 3.661205182072098*^9, {3.663441113022656*^9, 3.6634411181135893*^9}, 3.6634411707514143*^9, 3.6634412335600224*^9, 3.667034495300391*^9, 3.6670354701293087*^9, 3.667037782283284*^9, 3.667038579867247*^9, 3.6670428094831333*^9, 3.667105854995921*^9, 3.667196730436039*^9, 3.667197217230899*^9, 3.6672087211976624*^9}]}, Open]], Cell[CellGroupData[{Cell[BoxData[{RowBox[{RowBox[{RowBox[{RowBox[{RowBox[{"F3integrandHPL", "[", "0", "]"}], "/", "32"}], "/.", RowBox[{RowBox[{"HPL", "[", RowBox[{RowBox[{"{", "i__", "}"}], ",", "x"}], "]"}], "", RowBox[{"H", "[", "i", "]"}]}]}], "/.", RowBox[{"{", RowBox[{RowBox[{RowBox[{"Pi", "^", "2"}], "", RowBox[{"6", RowBox[{"Z", "[", "2", "]"}]}]}], ",", RowBox[{RowBox[{"Pi", "^", "4"}], "", RowBox[{RowBox[{"Z", "[", "4", "]"}], RowBox[{"(", RowBox[{RowBox[{"Pi", "^", "4"}], "/", RowBox[{"Zeta", "[", "4", "]"}]}], ")"}]}]}]}], "}"}]}], "//", "Expand"}], "", RowBox[{RowBox[{RowBox[{RowBox[{"(", RowBox[{"%", "-", RowBox[{RowBox[{"H", "[", RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "]"}], "/", RowBox[{"(", RowBox[{"1", "-", "x"}], ")"}]}]}], ")"}], RowBox[{"(", RowBox[{"1", "+", "x"}], ")"}]}], "//", "Factor"}], "//", "Expand"}]}], "Input", CellChangeTimes -> {{3.6634411753347893*^9, 3.663441302229656*^9}}], Cell[BoxData[RowBox[{RowBox[{"-", FractionBox[RowBox[{"2", " ", RowBox[{"H", "[", "4", "]"}]}], RowBox[{"1", "+", "x"}]]}], "-", FractionBox[RowBox[{"2", " ", RowBox[{"H", "[", RowBox[{RowBox[{"-", "3"}], ",", "0"}], "]"}]}], RowBox[{"1", "+", "x"}]], "-", FractionBox[RowBox[{"4", " ", RowBox[{"H", "[", RowBox[{RowBox[{"-", "1"}], ",", "3"}], "]"}]}], RowBox[{"1", "+", "x"}]], "+", FractionBox[RowBox[{"H", "[", RowBox[{"3", ",", "0"}], "]"}], RowBox[{"1", "+", "x"}]], "+", FractionBox[RowBox[{"4", " ", RowBox[{"H", "[", RowBox[{"3", ",", "1"}], "]"}]}], RowBox[{"1", "+", "x"}]], "+", FractionBox[RowBox[{"2", " ", RowBox[{"H", "[", RowBox[{RowBox[{"-", "2"}], ",", RowBox[{"-", "1"}], ",", "0"}], "]"}]}], RowBox[{"1", "+", "x"}]], "-", FractionBox[RowBox[{"H", "[", RowBox[{RowBox[{"-", "2"}], ",", "0", ",", "0"}], "]"}], RowBox[{"1", "+", "x"}]], "+", FractionBox[RowBox[{"2", " ", RowBox[{"H", "[", RowBox[{RowBox[{"-", "1"}], ",", RowBox[{"-", "2"}], ",", "0"}], "]"}]}], RowBox[{"1", "+", "x"}]], "-", FractionBox[RowBox[{"2", " ", RowBox[{"H", "[", RowBox[{RowBox[{"-", "1"}], ",", "2", ",", "0"}], "]"}]}], RowBox[{"1", "+", "x"}]], "-", FractionBox[RowBox[{"8", " ", RowBox[{"H", "[", RowBox[{RowBox[{"-", "1"}], ",", "2", ",", "1"}], "]"}]}], RowBox[{"1", "+", "x"}]], "-", FractionBox[RowBox[{"2", " ", RowBox[{"H", "[", RowBox[{"2", ",", "0", ",", "0"}], "]"}]}], RowBox[{"1", "+", "x"}]], "+", FractionBox[RowBox[{"H", "[", RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "]"}], RowBox[{"1", "-", "x"}]], "+", FractionBox[RowBox[{RowBox[{"H", "[", RowBox[{"-", "2"}], "]"}], " ", RowBox[{"Z", "[", "2", "]"}]}], RowBox[{"1", "+", "x"}]], "-", FractionBox[RowBox[{"2", " ", RowBox[{"H", "[", "2", "]"}], " ", RowBox[{"Z", "[", "2", "]"}]}], RowBox[{"1", "+", "x"}]], "+", FractionBox[RowBox[{RowBox[{"H", "[", RowBox[{RowBox[{"-", "1"}], ",", "0"}], "]"}], " ", RowBox[{"Z", "[", "2", "]"}]}], RowBox[{"1", "+", "x"}]], "-", FractionBox[RowBox[{"2", " ", RowBox[{"H", "[", RowBox[{"0", ",", "0"}], "]"}], " ", RowBox[{"Z", "[", "2", "]"}]}], RowBox[{"1", "+", "x"}]], "-", FractionBox[RowBox[{"10", " ", RowBox[{"Z", "[", "4", "]"}]}], RowBox[{"1", "+", "x"}]], "-", FractionBox[RowBox[{"3", " ", RowBox[{"H", "[", RowBox[{"-", "1"}], "]"}], " ", RowBox[{"Zeta", "[", "3", "]"}]}], RowBox[{"1", "+", "x"}]], "+", FractionBox[RowBox[{"9", " ", RowBox[{"H", "[", "0", "]"}], " ", RowBox[{"Zeta", "[", "3", "]"}]}], RowBox[{"2", " ", RowBox[{"(", RowBox[{"1", "+", "x"}], ")"}]}]]}]], "Output", CellChangeTimes -> {3.663441235890531*^9, {3.663441267992519*^9, 3.663441302614059*^9}, 3.667034495389122*^9, 3.667035470158749*^9, 3.667037782412271*^9, 3.667038579972814*^9, 3.6670428095218277*^9, 3.667105855036997*^9, 3.667196730552302*^9, 3.667197217322569*^9, 3.6672087212605143*^9}], Cell[BoxData[RowBox[{RowBox[{RowBox[{"-", "2"}], " ", RowBox[{"H", "[", "4", "]"}]}], "-", RowBox[{"2", " ", RowBox[{"H", "[", RowBox[{RowBox[{"-", "3"}], ",", "0"}], "]"}]}], "-", RowBox[{"4", " ", RowBox[{"H", "[", RowBox[{RowBox[{"-", "1"}], ",", "3"}], "]"}]}], "+", RowBox[{"H", "[", RowBox[{"3", ",", "0"}], "]"}], "+", RowBox[{"4", " ", RowBox[{"H", "[", RowBox[{"3", ",", "1"}], "]"}]}], "+", RowBox[{"2", " ", RowBox[{"H", "[", RowBox[{RowBox[{"-", "2"}], ",", RowBox[{"-", "1"}], ",", "0"}], "]"}]}], "-", RowBox[{"H", "[", RowBox[{RowBox[{"-", "2"}], ",", "0", ",", "0"}], "]"}], "+", RowBox[{"2", " ", RowBox[{"H", "[", RowBox[{RowBox[{"-", "1"}], ",", RowBox[{"-", "2"}], ",", "0"}], "]"}]}], "-", RowBox[{"2", " ", RowBox[{"H", "[", RowBox[{RowBox[{"-", "1"}], ",", "2", ",", "0"}], "]"}]}], "-", RowBox[{"8", " ", RowBox[{"H", "[", RowBox[{RowBox[{"-", "1"}], ",", "2", ",", "1"}], "]"}]}], "-", RowBox[{"2", " ", RowBox[{"H", "[", RowBox[{"2", ",", "0", ",", "0"}], "]"}]}], "+", RowBox[{RowBox[{"H", "[", RowBox[{"-", "2"}], "]"}], " ", RowBox[{"Z", "[", "2", "]"}]}], "-", RowBox[{"2", " ", RowBox[{"H", "[", "2", "]"}], " ", RowBox[{"Z", "[", "2", "]"}]}], "+", RowBox[{RowBox[{"H", "[", RowBox[{RowBox[{"-", "1"}], ",", "0"}], "]"}], " ", RowBox[{"Z", "[", "2", "]"}]}], "-", RowBox[{"2", " ", RowBox[{"H", "[", RowBox[{"0", ",", "0"}], "]"}], " ", RowBox[{"Z", "[", "2", "]"}]}], "-", RowBox[{"10", " ", RowBox[{"Z", "[", "4", "]"}]}], "-", RowBox[{"3", " ", RowBox[{"H", "[", RowBox[{"-", "1"}], "]"}], " ", RowBox[{"Zeta", "[", "3", "]"}]}], "+", RowBox[{FractionBox["9", "2"], " ", RowBox[{"H", "[", "0", "]"}], " ", RowBox[{"Zeta", "[", "3", "]"}]}]}]], "Output", CellChangeTimes -> {3.663441235890531*^9, {3.663441267992519*^9, 3.663441302614059*^9}, 3.667034495389122*^9, 3.667035470158749*^9, 3.667037782412271*^9, 3.667038579972814*^9, 3.6670428095218277*^9, 3.667105855036997*^9, 3.667196730552302*^9, 3.667197217322569*^9, 3.6672087213078117*^9}]}, Open]], Cell[CellGroupData[{Cell[BoxData[RowBox[{"F3integrandHPL", "[", "1", "]"}]], "Input"], Cell[BoxData[RowBox[{RowBox[{"-", FractionBox[RowBox[{"16", " ", SuperscriptBox["π", "2"], " ", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", "2", "}"}], ",", "x"}], "]"}]}], RowBox[{"3", " ", SqrtBox["x"]}]]}], "-", FractionBox[RowBox[{"48", " ", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", "4", "}"}], ",", "x"}], "]"}]}], SqrtBox["x"]], "-", FractionBox[RowBox[{"64", " ", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{RowBox[{"-", "3"}], ",", "0"}], "}"}], ",", "x"}], "]"}]}], SqrtBox["x"]], "+", FractionBox[RowBox[{"32", " ", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", "x"}], "]"}]}], SqrtBox["x"]], "-", FractionBox[RowBox[{"16", " ", SuperscriptBox["π", "2"], " ", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", "x"}], "]"}]}], RowBox[{"3", " ", SqrtBox["x"]}]], "-", FractionBox[RowBox[{"32", " ", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{RowBox[{"-", "1"}], ",", "3"}], "}"}], ",", "x"}], "]"}]}], SqrtBox["x"]], "+", FractionBox[RowBox[{"16", " ", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{"3", ",", "0"}], "}"}], ",", "x"}], "]"}]}], SqrtBox["x"]], "+", FractionBox[RowBox[{"64", " ", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{"3", ",", "1"}], "}"}], ",", "x"}], "]"}]}], SqrtBox["x"]], "+", FractionBox[RowBox[{"64", " ", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{RowBox[{"-", "2"}], ",", RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", "x"}], "]"}]}], SqrtBox["x"]], "-", FractionBox[RowBox[{"16", " ", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{RowBox[{"-", "2"}], ",", "0", ",", "0"}], "}"}], ",", "x"}], "]"}]}], SqrtBox["x"]], "+", FractionBox[RowBox[{"64", " ", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{RowBox[{"-", "1"}], ",", RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", "x"}], "]"}]}], SqrtBox["x"]], "-", FractionBox[RowBox[{"64", " ", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{RowBox[{"-", "1"}], ",", RowBox[{"-", "1"}], ",", "2"}], "}"}], ",", "x"}], "]"}]}], SqrtBox["x"]], "-", FractionBox[RowBox[{"32", " ", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{RowBox[{"-", "1"}], ",", "2", ",", "0"}], "}"}], ",", "x"}], "]"}]}], SqrtBox["x"]], "-", FractionBox[RowBox[{"128", " ", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{RowBox[{"-", "1"}], ",", "2", ",", "1"}], "}"}], ",", "x"}], "]"}]}], SqrtBox["x"]], "-", FractionBox[RowBox[{"32", " ", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{"2", ",", "0", ",", "0"}], "}"}], ",", "x"}], "]"}]}], SqrtBox["x"]], "-", FractionBox[RowBox[{"128", " ", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{RowBox[{"-", "1"}], ",", RowBox[{"-", "1"}], ",", RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", "x"}], "]"}]}], SqrtBox["x"]], "+", FractionBox[RowBox[{"32", " ", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{RowBox[{"-", "1"}], ",", RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", "x"}], "]"}]}], SqrtBox["x"]], "-", FractionBox[RowBox[{"48", " ", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", "x"}], "]"}]}], SqrtBox["x"]], "+", FractionBox[RowBox[{"32", " ", SqrtBox["x"], " ", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", "x"}], "]"}]}], RowBox[{"1", "-", "x"}]], "+", FractionBox[RowBox[{"32", " ", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{"-", "1"}], "}"}], ",", "x"}], "]"}], " ", RowBox[{"Zeta", "[", "3", "]"}]}], SqrtBox["x"]]}]], "Output", CellChangeTimes -> {3.661183801249618*^9, 3.661205183915551*^9, 3.6634411667806473*^9, 3.667034495636044*^9, 3.6670354703518267*^9, 3.667037782667801*^9, 3.667038580243929*^9, 3.667042809759822*^9, 3.6671058552285147*^9, 3.667196730828849*^9, 3.667197217599139*^9, 3.6672087215362377*^9}]}, Open]], Cell[CellGroupData[{Cell[BoxData[RowBox[{RowBox[{"(*", " ", RowBox[{RowBox[{RowBox[{"for", " ", "even", " ", "m"}], "≥", RowBox[{"2", " ", "the", " ", "analytic", " ", "result", " ", "is", " ", "significantly", " ", "more", " ", "complicated"}]}], ";", " ", RowBox[{"the", " ", "HPLs", " ", "with", " ", RowBox[{"i", "\\", "sqrt"}], RowBox[{"{", "x", "}"}], " ", "argument", " ", "are", " ", "somehow", " ", "quite", " ", "redundant", " ", "and", " ", "take", " ", "up", " ", "much", " ", RowBox[{"space", "."}]}]}], " ", "*)"}], "", RowBox[{"F3integrandHPL", "[", "2", "]"}]}]], "Input", CellChangeTimes -> {{3.661184053560425*^9, 3.661184064242147*^9}, {3.661198918738419*^9, 3.6611989569306717*^9}, {3.661199241972539*^9, 3.661199243763022*^9}, {3.661205199252927*^9, 3.661205218932563*^9}}], Cell[BoxData[RowBox[{FractionBox[RowBox[{"16", " ", SuperscriptBox["π", "2"], " ", "x", " ", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{"-", "2"}], "}"}], ",", "x"}], "]"}]}], RowBox[{"3", " ", RowBox[{"(", RowBox[{"1", "+", "x"}], ")"}]}]], "+", FractionBox[RowBox[{"32", " ", "", " ", SuperscriptBox["π", "2"], " ", RowBox[{"(", RowBox[{RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{"-", "1"}], "}"}], ",", RowBox[{"", " ", SqrtBox["x"]}]}], "]"}], "+", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", "1", "}"}], ",", RowBox[{"", " ", SqrtBox["x"]}]}], "]"}]}], ")"}]}], RowBox[{"3", " ", SqrtBox["x"]}]], "-", FractionBox[RowBox[{"128", " ", "", " ", RowBox[{"(", RowBox[{RowBox[{RowBox[{"HPL", "[", RowBox[{RowBox[{"{", "0", "}"}], ",", "x"}], "]"}], " ", RowBox[{"(", RowBox[{RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{"-", "1"}], "}"}], ",", RowBox[{"", " ", SqrtBox["x"]}]}], "]"}], "+", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", "1", "}"}], ",", RowBox[{"", " ", SqrtBox["x"]}]}], "]"}]}], ")"}]}], "-", RowBox[{"2", " ", RowBox[{"(", RowBox[{RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{"-", "2"}], "}"}], ",", RowBox[{"", " ", SqrtBox["x"]}]}], "]"}], "+", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", "2", "}"}], ",", RowBox[{"", " ", SqrtBox["x"]}]}], "]"}]}], ")"}]}]}], ")"}]}], SqrtBox["x"]], "-", FractionBox[RowBox[{"16", " ", SuperscriptBox["π", "2"], " ", RowBox[{"(", RowBox[{"1", "+", SuperscriptBox["x", "2"]}], ")"}], " ", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", "2", "}"}], ",", "x"}], "]"}]}], RowBox[{"3", " ", "x", " ", RowBox[{"(", RowBox[{"1", "+", "x"}], ")"}]}]], "-", RowBox[{FractionBox["1", SqrtBox["x"]], RowBox[{"64", " ", "", " ", RowBox[{"(", RowBox[{RowBox[{FractionBox["1", "2"], " ", SuperscriptBox[RowBox[{"HPL", "[", RowBox[{RowBox[{"{", "0", "}"}], ",", "x"}], "]"}], "2"], " ", RowBox[{"(", RowBox[{RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{"-", "1"}], "}"}], ",", RowBox[{"", " ", SqrtBox["x"]}]}], "]"}], "+", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", "1", "}"}], ",", RowBox[{"", " ", SqrtBox["x"]}]}], "]"}]}], ")"}]}], "-", RowBox[{"2", " ", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", "0", "}"}], ",", "x"}], "]"}], " ", RowBox[{"(", RowBox[{RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{"-", "2"}], "}"}], ",", RowBox[{"", " ", SqrtBox["x"]}]}], "]"}], "+", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", "2", "}"}], ",", RowBox[{"", " ", SqrtBox["x"]}]}], "]"}]}], ")"}]}], "+", RowBox[{"4", " ", RowBox[{"(", RowBox[{RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{"-", "3"}], "}"}], ",", RowBox[{"", " ", SqrtBox["x"]}]}], "]"}], "+", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", "3", "}"}], ",", RowBox[{"", " ", SqrtBox["x"]}]}], "]"}]}], ")"}]}]}], ")"}]}]}], "+", FractionBox[RowBox[{"32", " ", RowBox[{"(", RowBox[{"1", "+", RowBox[{"5", " ", "x"}]}], ")"}], " ", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", "3", "}"}], ",", "x"}], "]"}]}], "x"], "-", FractionBox[RowBox[{"16", " ", RowBox[{"(", RowBox[{"3", "+", SuperscriptBox["x", "2"]}], ")"}], " ", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", "4", "}"}], ",", "x"}], "]"}]}], RowBox[{"x", " ", RowBox[{"(", RowBox[{"1", "+", "x"}], ")"}]}]], "-", FractionBox[RowBox[{"64", " ", RowBox[{"(", RowBox[{RowBox[{"-", "1"}], "+", RowBox[{"2", " ", SuperscriptBox["x", "2"]}]}], ")"}], " ", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{RowBox[{"-", "3"}], ",", "0"}], "}"}], ",", "x"}], "]"}]}], RowBox[{"x", " ", RowBox[{"(", RowBox[{"1", "+", "x"}], ")"}]}]], "-", FractionBox[RowBox[{"64", " ", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", "x"}], "]"}]}], "x"], "-", FractionBox[RowBox[{"96", " ", RowBox[{"(", RowBox[{RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", "x"}], "]"}]}], "x"], "-", FractionBox[RowBox[{"64", " ", SuperscriptBox["π", "2"], " ", RowBox[{"(", RowBox[{RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{RowBox[{"-", "1"}], ",", RowBox[{"-", "1"}]}], "}"}], ",", "x"}], "]"}]}], RowBox[{"3", " ", "x"}]], "+", FractionBox[RowBox[{"32", " ", RowBox[{"(", RowBox[{RowBox[{"-", "2"}], "-", FractionBox[SuperscriptBox["π", "2"], "6"], "+", RowBox[{"2", " ", SuperscriptBox["x", "2"]}], "+", FractionBox[RowBox[{SuperscriptBox["π", "2"], " ", SuperscriptBox["x", "2"]}], "3"]}], ")"}], " ", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", "x"}], "]"}]}], RowBox[{"x", " ", RowBox[{"(", RowBox[{"1", "+", "x"}], ")"}]}]], "-", FractionBox[RowBox[{"192", " ", RowBox[{"(", RowBox[{"1", "+", "x"}], ")"}], " ", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{RowBox[{"-", "1"}], ",", "2"}], "}"}], ",", "x"}], "]"}]}], "x"], "-", FractionBox[RowBox[{"128", " ", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{RowBox[{"-", "1"}], ",", "3"}], "}"}], ",", "x"}], "]"}]}], RowBox[{"x", " ", RowBox[{"(", RowBox[{"1", "+", "x"}], ")"}]}]], "-", FractionBox[RowBox[{"32", " ", RowBox[{"(", RowBox[{RowBox[{"-", "1"}], "-", "x", "+", FractionBox[RowBox[{SuperscriptBox["π", "2"], " ", "x"}], "3"]}], ")"}], " ", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{"0", ",", "0"}], "}"}], ",", "x"}], "]"}]}], RowBox[{"1", "+", "x"}]], "+", FractionBox[RowBox[{"16", " ", SuperscriptBox["π", "2"], " ", RowBox[{"(", RowBox[{RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", RowBox[{"(", RowBox[{RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{RowBox[{"-", "1"}], ",", RowBox[{"-", "1"}]}], "}"}], ",", RowBox[{"", " ", SqrtBox["x"]}]}], "]"}], "+", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", RowBox[{"", " ", SqrtBox["x"]}]}], "]"}], "+", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{"1", ",", RowBox[{"-", "1"}]}], "}"}], ",", RowBox[{"", " ", SqrtBox["x"]}]}], "]"}], "+", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{"1", ",", "1"}], "}"}], ",", RowBox[{"", " ", SqrtBox["x"]}]}], "]"}]}], ")"}]}], RowBox[{"3", " ", "x"}]], "+", RowBox[{FractionBox["1", SqrtBox["x"]], RowBox[{"128", " ", "", " ", RowBox[{"(", RowBox[{RowBox[{RowBox[{"HPL", "[", RowBox[{RowBox[{"{", "0", "}"}], ",", "x"}], "]"}], " ", RowBox[{"(", RowBox[{RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{RowBox[{"-", "1"}], ",", RowBox[{"-", "1"}]}], "}"}], ",", RowBox[{"", " ", SqrtBox["x"]}]}], "]"}], "-", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", RowBox[{"", " ", SqrtBox["x"]}]}], "]"}], "+", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{"1", ",", RowBox[{"-", "1"}]}], "}"}], ",", RowBox[{"", " ", SqrtBox["x"]}]}], "]"}], "-", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{"1", ",", "1"}], "}"}], ",", RowBox[{"", " ", SqrtBox["x"]}]}], "]"}]}], ")"}]}], "-", RowBox[{"2", " ", RowBox[{"(", RowBox[{RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{RowBox[{"-", "1"}], ",", RowBox[{"-", "2"}]}], "}"}], ",", RowBox[{"", " ", SqrtBox["x"]}]}], "]"}], "-", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{RowBox[{"-", "1"}], ",", "2"}], "}"}], ",", RowBox[{"", " ", SqrtBox["x"]}]}], "]"}], "+", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{"1", ",", RowBox[{"-", "2"}]}], "}"}], ",", RowBox[{"", " ", SqrtBox["x"]}]}], "]"}], "-", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{"1", ",", "2"}], "}"}], ",", RowBox[{"", " ", SqrtBox["x"]}]}], "]"}]}], ")"}]}], "-", RowBox[{"2", " ", RowBox[{"(", RowBox[{RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{RowBox[{"-", "2"}], ",", RowBox[{"-", "1"}]}], "}"}], ",", RowBox[{"", " ", SqrtBox["x"]}]}], "]"}], "-", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{RowBox[{"-", "2"}], ",", "1"}], "}"}], ",", RowBox[{"", " ", SqrtBox["x"]}]}], "]"}], "+", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{"2", ",", RowBox[{"-", "1"}]}], "}"}], ",", RowBox[{"", " ", SqrtBox["x"]}]}], "]"}], "-", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{"2", ",", "1"}], "}"}], ",", RowBox[{"", " ", SqrtBox["x"]}]}], "]"}]}], ")"}]}]}], ")"}]}]}], "+", FractionBox[RowBox[{"16", " ", RowBox[{"(", RowBox[{"1", "+", SuperscriptBox["x", "2"]}], ")"}], " ", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{"3", ",", "0"}], "}"}], ",", "x"}], "]"}]}], RowBox[{"x", " ", RowBox[{"(", RowBox[{"1", "+", "x"}], ")"}]}]], "-", RowBox[{FractionBox["1", "x"], RowBox[{"32", " ", RowBox[{"(", RowBox[{RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", RowBox[{"(", RowBox[{RowBox[{"2", " ", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", "0", "}"}], ",", "x"}], "]"}], " ", RowBox[{"(", RowBox[{RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{RowBox[{"-", "2"}], ",", RowBox[{"-", "1"}]}], "}"}], ",", RowBox[{"", " ", SqrtBox["x"]}]}], "]"}], "+", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{RowBox[{"-", "2"}], ",", "1"}], "}"}], ",", RowBox[{"", " ", SqrtBox["x"]}]}], "]"}], "+", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{"2", ",", RowBox[{"-", "1"}]}], "}"}], ",", RowBox[{"", " ", SqrtBox["x"]}]}], "]"}], "+", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{"2", ",", "1"}], "}"}], ",", RowBox[{"", " ", SqrtBox["x"]}]}], "]"}]}], ")"}]}], "-", RowBox[{"4", " ", RowBox[{"(", RowBox[{RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{RowBox[{"-", "2"}], ",", RowBox[{"-", "2"}]}], "}"}], ",", RowBox[{"", " ", SqrtBox["x"]}]}], "]"}], "+", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", RowBox[{"", " ", SqrtBox["x"]}]}], "]"}], "+", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{"2", ",", RowBox[{"-", "2"}]}], "}"}], ",", RowBox[{"", " ", SqrtBox["x"]}]}], "]"}], "+", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{"2", ",", "2"}], "}"}], ",", RowBox[{"", " ", SqrtBox["x"]}]}], "]"}]}], ")"}]}], "-", RowBox[{"8", " ", RowBox[{"(", RowBox[{RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{RowBox[{"-", "3"}], ",", RowBox[{"-", "1"}]}], "}"}], ",", RowBox[{"", " ", SqrtBox["x"]}]}], "]"}], "+", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{RowBox[{"-", "3"}], ",", "1"}], "}"}], ",", RowBox[{"", " ", SqrtBox["x"]}]}], "]"}], "+", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{"3", ",", RowBox[{"-", "1"}]}], "}"}], ",", RowBox[{"", " ", SqrtBox["x"]}]}], "]"}], "+", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{"3", ",", "1"}], "}"}], ",", RowBox[{"", " ", SqrtBox["x"]}]}], "]"}]}], ")"}]}]}], ")"}]}]}], "-", RowBox[{FractionBox["1", "x"], RowBox[{"32", " ", RowBox[{"(", RowBox[{RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", RowBox[{"(", RowBox[{RowBox[{FractionBox["1", "2"], " ", SuperscriptBox[RowBox[{"HPL", "[", RowBox[{RowBox[{"{", "0", "}"}], ",", "x"}], "]"}], "2"], " ", RowBox[{"(", RowBox[{RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{RowBox[{"-", "1"}], ",", RowBox[{"-", "1"}]}], "}"}], ",", RowBox[{"", " ", SqrtBox["x"]}]}], "]"}], "+", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", RowBox[{"", " ", SqrtBox["x"]}]}], "]"}], "+", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{"1", ",", RowBox[{"-", "1"}]}], "}"}], ",", RowBox[{"", " ", SqrtBox["x"]}]}], "]"}], "+", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{"1", ",", "1"}], "}"}], ",", RowBox[{"", " ", SqrtBox["x"]}]}], "]"}]}], ")"}]}], "-", RowBox[{"2", " ", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", "0", "}"}], ",", "x"}], "]"}], " ", RowBox[{"(", RowBox[{RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{RowBox[{"-", "1"}], ",", RowBox[{"-", "2"}]}], "}"}], ",", RowBox[{"", " ", SqrtBox["x"]}]}], "]"}], "+", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{RowBox[{"-", "1"}], ",", "2"}], "}"}], ",", RowBox[{"", " ", SqrtBox["x"]}]}], "]"}], "+", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{"1", ",", RowBox[{"-", "2"}]}], "}"}], ",", RowBox[{"", " ", SqrtBox["x"]}]}], "]"}], "+", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{"1", ",", "2"}], "}"}], ",", RowBox[{"", " ", SqrtBox["x"]}]}], "]"}]}], ")"}]}], "+", RowBox[{"4", " ", RowBox[{"(", RowBox[{RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{RowBox[{"-", "1"}], ",", RowBox[{"-", "3"}]}], "}"}], ",", RowBox[{"", " ", SqrtBox["x"]}]}], "]"}], "+", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{RowBox[{"-", "1"}], ",", "3"}], "}"}], ",", RowBox[{"", " ", SqrtBox["x"]}]}], "]"}], "+", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{"1", ",", RowBox[{"-", "3"}]}], "}"}], ",", RowBox[{"", " ", SqrtBox["x"]}]}], "]"}], "+", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{"1", ",", "3"}], "}"}], ",", RowBox[{"", " ", SqrtBox["x"]}]}], "]"}]}], ")"}]}], "-", RowBox[{"2", " ", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", "0", "}"}], ",", "x"}], "]"}], " ", RowBox[{"(", RowBox[{RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{RowBox[{"-", "2"}], ",", RowBox[{"-", "1"}]}], "}"}], ",", RowBox[{"", " ", SqrtBox["x"]}]}], "]"}], "+", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{RowBox[{"-", "2"}], ",", "1"}], "}"}], ",", RowBox[{"", " ", SqrtBox["x"]}]}], "]"}], "+", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{"2", ",", RowBox[{"-", "1"}]}], "}"}], ",", RowBox[{"", " ", SqrtBox["x"]}]}], "]"}], "+", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{"2", ",", "1"}], "}"}], ",", RowBox[{"", " ", SqrtBox["x"]}]}], "]"}]}], ")"}]}], "+", RowBox[{"4", " ", RowBox[{"(", RowBox[{RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{RowBox[{"-", "2"}], ",", RowBox[{"-", "2"}]}], "}"}], ",", RowBox[{"", " ", SqrtBox["x"]}]}], "]"}], "+", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", RowBox[{"", " ", SqrtBox["x"]}]}], "]"}], "+", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{"2", ",", RowBox[{"-", "2"}]}], "}"}], ",", RowBox[{"", " ", SqrtBox["x"]}]}], "]"}], "+", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{"2", ",", "2"}], "}"}], ",", RowBox[{"", " ", SqrtBox["x"]}]}], "]"}]}], ")"}]}], "+", RowBox[{"4", " ", RowBox[{"(", RowBox[{RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{RowBox[{"-", "3"}], ",", RowBox[{"-", "1"}]}], "}"}], ",", RowBox[{"", " ", SqrtBox["x"]}]}], "]"}], "+", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{RowBox[{"-", "3"}], ",", "1"}], "}"}], ",", RowBox[{"", " ", SqrtBox["x"]}]}], "]"}], "+", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{"3", ",", RowBox[{"-", "1"}]}], "}"}], ",", RowBox[{"", " ", SqrtBox["x"]}]}], "]"}], "+", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{"3", ",", "1"}], "}"}], ",", RowBox[{"", " ", SqrtBox["x"]}]}], "]"}]}], ")"}]}]}], ")"}]}]}], "+", FractionBox[RowBox[{"64", " ", RowBox[{"(", RowBox[{"1", "+", SuperscriptBox["x", "2"]}], ")"}], " ", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{"3", ",", "1"}], "}"}], ",", "x"}], "]"}]}], RowBox[{"x", " ", RowBox[{"(", RowBox[{"1", "+", "x"}], ")"}]}]], "+", FractionBox[RowBox[{"32", " ", RowBox[{"(", RowBox[{RowBox[{"-", "3"}], "+", RowBox[{"5", " ", SuperscriptBox["x", "2"]}]}], ")"}], " ", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{RowBox[{"-", "2"}], ",", RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", "x"}], "]"}]}], RowBox[{"x", " ", RowBox[{"(", RowBox[{"1", "+", "x"}], ")"}]}]], "-", FractionBox[RowBox[{"16", " ", RowBox[{"(", RowBox[{RowBox[{"-", "1"}], "+", RowBox[{"3", " ", SuperscriptBox["x", "2"]}]}], ")"}], " ", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{RowBox[{"-", "2"}], ",", "0", ",", "0"}], "}"}], ",", "x"}], "]"}]}], RowBox[{"x", " ", RowBox[{"(", RowBox[{"1", "+", "x"}], ")"}]}]], "+", FractionBox[RowBox[{"32", " ", RowBox[{"(", RowBox[{RowBox[{"-", "3"}], "+", RowBox[{"5", " ", SuperscriptBox["x", "2"]}]}], ")"}], " ", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{RowBox[{"-", "1"}], ",", RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", "x"}], "]"}]}], RowBox[{"x", " ", RowBox[{"(", RowBox[{"1", "+", "x"}], ")"}]}]], "-", FractionBox[RowBox[{"64", " ", RowBox[{"(", RowBox[{RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{RowBox[{"-", "1"}], ",", RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", "x"}], "]"}]}], "x"], "+", FractionBox[RowBox[{"32", " ", RowBox[{"(", RowBox[{RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", "x"}], "]"}]}], "x"], "-", FractionBox[RowBox[{"32", " ", RowBox[{"(", RowBox[{"1", "+", SuperscriptBox["x", "2"]}], ")"}], " ", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{RowBox[{"-", "1"}], ",", "2", ",", "0"}], "}"}], ",", "x"}], "]"}]}], RowBox[{"x", " ", RowBox[{"(", RowBox[{"1", "+", "x"}], ")"}]}]], "-", FractionBox[RowBox[{"128", " ", RowBox[{"(", RowBox[{"1", "+", SuperscriptBox["x", "2"]}], ")"}], " ", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{RowBox[{"-", "1"}], ",", "2", ",", "1"}], "}"}], ",", "x"}], "]"}]}], RowBox[{"x", " ", RowBox[{"(", RowBox[{"1", "+", "x"}], ")"}]}]], "-", RowBox[{"48", " ", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", "x"}], "]"}]}], "-", FractionBox[RowBox[{"32", " ", RowBox[{"(", RowBox[{"1", "+", SuperscriptBox["x", "2"]}], ")"}], " ", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{"2", ",", "0", ",", "0"}], "}"}], ",", "x"}], "]"}]}], RowBox[{"x", " ", RowBox[{"(", RowBox[{"1", "+", "x"}], ")"}]}]], "+", RowBox[{FractionBox["1", "x"], RowBox[{"64", " ", RowBox[{"(", RowBox[{RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", RowBox[{"(", RowBox[{RowBox[{RowBox[{"HPL", "[", RowBox[{RowBox[{"{", "0", "}"}], ",", "x"}], "]"}], " ", RowBox[{"(", RowBox[{RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{RowBox[{"-", "1"}], ",", RowBox[{"-", "1"}], ",", RowBox[{"-", "1"}]}], "}"}], ",", RowBox[{"", " ", SqrtBox["x"]}]}], "]"}], "+", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{RowBox[{"-", "1"}], ",", RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", RowBox[{"", " ", SqrtBox["x"]}]}], "]"}], "+", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{RowBox[{"-", "1"}], ",", "1", ",", RowBox[{"-", "1"}]}], "}"}], ",", RowBox[{"", " ", SqrtBox["x"]}]}], "]"}], "+", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{RowBox[{"-", "1"}], ",", "1", ",", "1"}], "}"}], ",", RowBox[{"", " ", SqrtBox["x"]}]}], "]"}], "-", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{"1", ",", RowBox[{"-", "1"}], ",", RowBox[{"-", "1"}]}], "}"}], ",", RowBox[{"", " ", SqrtBox["x"]}]}], "]"}], "-", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{"1", ",", RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", RowBox[{"", " ", SqrtBox["x"]}]}], "]"}], "-", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{"1", ",", "1", ",", RowBox[{"-", "1"}]}], "}"}], ",", RowBox[{"", " ", SqrtBox["x"]}]}], "]"}], "-", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", RowBox[{"", " ", SqrtBox["x"]}]}], "]"}]}], ")"}]}], "-", RowBox[{"2", " ", RowBox[{"(", RowBox[{RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{RowBox[{"-", "1"}], ",", RowBox[{"-", "1"}], ",", RowBox[{"-", "2"}]}], "}"}], ",", RowBox[{"", " ", SqrtBox["x"]}]}], "]"}], "+", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{RowBox[{"-", "1"}], ",", RowBox[{"-", "1"}], ",", "2"}], "}"}], ",", RowBox[{"", " ", SqrtBox["x"]}]}], "]"}], "+", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{RowBox[{"-", "1"}], ",", "1", ",", RowBox[{"-", "2"}]}], "}"}], ",", RowBox[{"", " ", SqrtBox["x"]}]}], "]"}], "+", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{RowBox[{"-", "1"}], ",", "1", ",", "2"}], "}"}], ",", RowBox[{"", " ", SqrtBox["x"]}]}], "]"}], "-", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{"1", ",", RowBox[{"-", "1"}], ",", RowBox[{"-", "2"}]}], "}"}], ",", RowBox[{"", " ", SqrtBox["x"]}]}], "]"}], "-", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{"1", ",", RowBox[{"-", "1"}], ",", "2"}], "}"}], ",", RowBox[{"", " ", SqrtBox["x"]}]}], "]"}], "-", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{"1", ",", "1", ",", RowBox[{"-", "2"}]}], "}"}], ",", RowBox[{"", " ", SqrtBox["x"]}]}], "]"}], "-", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{"1", ",", "1", ",", "2"}], "}"}], ",", RowBox[{"", " ", SqrtBox["x"]}]}], "]"}]}], ")"}]}], "-", RowBox[{"2", " ", RowBox[{"(", RowBox[{RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{RowBox[{"-", "1"}], ",", RowBox[{"-", "2"}], ",", RowBox[{"-", "1"}]}], "}"}], ",", RowBox[{"", " ", SqrtBox["x"]}]}], "]"}], "+", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{RowBox[{"-", "1"}], ",", RowBox[{"-", "2"}], ",", "1"}], "}"}], ",", RowBox[{"", " ", SqrtBox["x"]}]}], "]"}], "+", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{RowBox[{"-", "1"}], ",", "2", ",", RowBox[{"-", "1"}]}], "}"}], ",", RowBox[{"", " ", SqrtBox["x"]}]}], "]"}], "+", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{RowBox[{"-", "1"}], ",", "2", ",", "1"}], "}"}], ",", RowBox[{"", " ", SqrtBox["x"]}]}], "]"}], "-", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{"1", ",", RowBox[{"-", "2"}], ",", RowBox[{"-", "1"}]}], "}"}], ",", RowBox[{"", " ", SqrtBox["x"]}]}], "]"}], "-", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{"1", ",", RowBox[{"-", "2"}], ",", "1"}], "}"}], ",", RowBox[{"", " ", SqrtBox["x"]}]}], "]"}], "-", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{"1", ",", "2", ",", RowBox[{"-", "1"}]}], "}"}], ",", RowBox[{"", " ", SqrtBox["x"]}]}], "]"}], "-", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{"1", ",", "2", ",", "1"}], "}"}], ",", RowBox[{"", " ", SqrtBox["x"]}]}], "]"}]}], ")"}]}], "-", RowBox[{"2", " ", RowBox[{"(", RowBox[{RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{RowBox[{"-", "2"}], ",", RowBox[{"-", "1"}], ",", RowBox[{"-", "1"}]}], "}"}], ",", RowBox[{"", " ", SqrtBox["x"]}]}], "]"}], "+", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{RowBox[{"-", "2"}], ",", RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", RowBox[{"", " ", SqrtBox["x"]}]}], "]"}], "+", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{RowBox[{"-", "2"}], ",", "1", ",", RowBox[{"-", "1"}]}], "}"}], ",", RowBox[{"", " ", SqrtBox["x"]}]}], "]"}], "+", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{RowBox[{"-", "2"}], ",", "1", ",", "1"}], "}"}], ",", RowBox[{"", " ", SqrtBox["x"]}]}], "]"}], "-", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{"2", ",", RowBox[{"-", "1"}], ",", RowBox[{"-", "1"}]}], "}"}], ",", RowBox[{"", " ", SqrtBox["x"]}]}], "]"}], "-", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{"2", ",", RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", RowBox[{"", " ", SqrtBox["x"]}]}], "]"}], "-", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{"2", ",", "1", ",", RowBox[{"-", "1"}]}], "}"}], ",", RowBox[{"", " ", SqrtBox["x"]}]}], "]"}], "-", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", RowBox[{"", " ", SqrtBox["x"]}]}], "]"}]}], ")"}]}]}], ")"}]}]}], "+", RowBox[{FractionBox["1", "x"], RowBox[{"64", " ", RowBox[{"(", RowBox[{RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", RowBox[{"(", RowBox[{RowBox[{RowBox[{"HPL", "[", RowBox[{RowBox[{"{", "0", "}"}], ",", "x"}], "]"}], " ", RowBox[{"(", RowBox[{RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{RowBox[{"-", "1"}], ",", RowBox[{"-", "1"}], ",", RowBox[{"-", "1"}]}], "}"}], ",", RowBox[{"", " ", SqrtBox["x"]}]}], "]"}], "-", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{RowBox[{"-", "1"}], ",", RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", RowBox[{"", " ", SqrtBox["x"]}]}], "]"}], "+", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{RowBox[{"-", "1"}], ",", "1", ",", RowBox[{"-", "1"}]}], "}"}], ",", RowBox[{"", " ", SqrtBox["x"]}]}], "]"}], "-", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{RowBox[{"-", "1"}], ",", "1", ",", "1"}], "}"}], ",", RowBox[{"", " ", SqrtBox["x"]}]}], "]"}], "+", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{"1", ",", RowBox[{"-", "1"}], ",", RowBox[{"-", "1"}]}], "}"}], ",", RowBox[{"", " ", SqrtBox["x"]}]}], "]"}], "-", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{"1", ",", RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", RowBox[{"", " ", SqrtBox["x"]}]}], "]"}], "+", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{"1", ",", "1", ",", RowBox[{"-", "1"}]}], "}"}], ",", RowBox[{"", " ", SqrtBox["x"]}]}], "]"}], "-", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", RowBox[{"", " ", SqrtBox["x"]}]}], "]"}]}], ")"}]}], "-", RowBox[{"2", " ", RowBox[{"(", RowBox[{RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{RowBox[{"-", "1"}], ",", RowBox[{"-", "1"}], ",", RowBox[{"-", "2"}]}], "}"}], ",", RowBox[{"", " ", SqrtBox["x"]}]}], "]"}], "-", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{RowBox[{"-", "1"}], ",", RowBox[{"-", "1"}], ",", "2"}], "}"}], ",", RowBox[{"", " ", SqrtBox["x"]}]}], "]"}], "+", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{RowBox[{"-", "1"}], ",", "1", ",", RowBox[{"-", "2"}]}], "}"}], ",", RowBox[{"", " ", SqrtBox["x"]}]}], "]"}], "-", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{RowBox[{"-", "1"}], ",", "1", ",", "2"}], "}"}], ",", RowBox[{"", " ", SqrtBox["x"]}]}], "]"}], "+", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{"1", ",", RowBox[{"-", "1"}], ",", RowBox[{"-", "2"}]}], "}"}], ",", RowBox[{"", " ", SqrtBox["x"]}]}], "]"}], "-", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{"1", ",", RowBox[{"-", "1"}], ",", "2"}], "}"}], ",", RowBox[{"", " ", SqrtBox["x"]}]}], "]"}], "+", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{"1", ",", "1", ",", RowBox[{"-", "2"}]}], "}"}], ",", RowBox[{"", " ", SqrtBox["x"]}]}], "]"}], "-", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{"1", ",", "1", ",", "2"}], "}"}], ",", RowBox[{"", " ", SqrtBox["x"]}]}], "]"}]}], ")"}]}], "-", RowBox[{"2", " ", RowBox[{"(", RowBox[{RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{RowBox[{"-", "1"}], ",", RowBox[{"-", "2"}], ",", RowBox[{"-", "1"}]}], "}"}], ",", RowBox[{"", " ", SqrtBox["x"]}]}], "]"}], "-", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{RowBox[{"-", "1"}], ",", RowBox[{"-", "2"}], ",", "1"}], "}"}], ",", RowBox[{"", " ", SqrtBox["x"]}]}], "]"}], "+", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{RowBox[{"-", "1"}], ",", "2", ",", RowBox[{"-", "1"}]}], "}"}], ",", RowBox[{"", " ", SqrtBox["x"]}]}], "]"}], "-", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{RowBox[{"-", "1"}], ",", "2", ",", "1"}], "}"}], ",", RowBox[{"", " ", SqrtBox["x"]}]}], "]"}], "+", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{"1", ",", RowBox[{"-", "2"}], ",", RowBox[{"-", "1"}]}], "}"}], ",", RowBox[{"", " ", SqrtBox["x"]}]}], "]"}], "-", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{"1", ",", RowBox[{"-", "2"}], ",", "1"}], "}"}], ",", RowBox[{"", " ", SqrtBox["x"]}]}], "]"}], "+", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{"1", ",", "2", ",", RowBox[{"-", "1"}]}], "}"}], ",", RowBox[{"", " ", SqrtBox["x"]}]}], "]"}], "-", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{"1", ",", "2", ",", "1"}], "}"}], ",", RowBox[{"", " ", SqrtBox["x"]}]}], "]"}]}], ")"}]}], "-", RowBox[{"2", " ", RowBox[{"(", RowBox[{RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{RowBox[{"-", "2"}], ",", RowBox[{"-", "1"}], ",", RowBox[{"-", "1"}]}], "}"}], ",", RowBox[{"", " ", SqrtBox["x"]}]}], "]"}], "-", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{RowBox[{"-", "2"}], ",", RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", RowBox[{"", " ", SqrtBox["x"]}]}], "]"}], "+", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{RowBox[{"-", "2"}], ",", "1", ",", RowBox[{"-", "1"}]}], "}"}], ",", RowBox[{"", " ", SqrtBox["x"]}]}], "]"}], "-", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{RowBox[{"-", "2"}], ",", "1", ",", "1"}], "}"}], ",", RowBox[{"", " ", SqrtBox["x"]}]}], "]"}], "+", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{"2", ",", RowBox[{"-", "1"}], ",", RowBox[{"-", "1"}]}], "}"}], ",", RowBox[{"", " ", SqrtBox["x"]}]}], "]"}], "-", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{"2", ",", RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", RowBox[{"", " ", SqrtBox["x"]}]}], "]"}], "+", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{"2", ",", "1", ",", RowBox[{"-", "1"}]}], "}"}], ",", RowBox[{"", " ", SqrtBox["x"]}]}], "]"}], "-", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", RowBox[{"", " ", SqrtBox["x"]}]}], "]"}]}], ")"}]}]}], ")"}]}]}], "-", FractionBox[RowBox[{"256", " ", RowBox[{"(", RowBox[{RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{RowBox[{"-", "1"}], ",", RowBox[{"-", "1"}], ",", RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", "x"}], "]"}]}], "x"], "+", FractionBox[RowBox[{"64", " ", RowBox[{"(", RowBox[{RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{RowBox[{"-", "1"}], ",", RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", "x"}], "]"}]}], "x"], "-", FractionBox[RowBox[{"48", " ", RowBox[{"(", RowBox[{RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", "x"}], "]"}]}], "x"], "+", FractionBox[RowBox[{"32", " ", "x", " ", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", "x"}], "]"}]}], RowBox[{"1", "-", "x"}]], "+", FractionBox[RowBox[{"64", " ", RowBox[{"(", RowBox[{"6", "+", FractionBox[SuperscriptBox["π", "2"], "3"], "+", RowBox[{"6", " ", "x"}], "+", FractionBox[RowBox[{SuperscriptBox["π", "2"], " ", "x"}], "3"], "-", FractionBox[RowBox[{SuperscriptBox["π", "4"], " ", "x"}], "18"], "-", RowBox[{"Zeta", "[", "3", "]"}], "-", RowBox[{"x", " ", RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], RowBox[{"1", "+", "x"}]], "+", FractionBox[RowBox[{"16", " ", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", "0", "}"}], ",", "x"}], "]"}], " ", RowBox[{"(", RowBox[{RowBox[{"-", "12"}], "+", FractionBox[SuperscriptBox["π", "2"], "3"], "-", RowBox[{"12", " ", "x"}], "+", FractionBox[RowBox[{SuperscriptBox["π", "2"], " ", "x"}], "3"], "+", RowBox[{"9", " ", "x", " ", RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], RowBox[{"1", "+", "x"}]], "-", FractionBox[RowBox[{"32", " ", RowBox[{"HPL", "[", RowBox[{RowBox[{"{", RowBox[{"-", "1"}], "}"}], ",", "x"}], "]"}], " ", RowBox[{"(", RowBox[{FractionBox[SuperscriptBox["π", "2"], "3"], "+", RowBox[{SuperscriptBox["π", "2"], " ", "x"}], "+", FractionBox[RowBox[{"2", " ", SuperscriptBox["π", "2"], " ", SuperscriptBox["x", "2"]}], "3"], "-", RowBox[{"2", " ", RowBox[{"Zeta", "[", "3", "]"}]}], "+", RowBox[{"5", " ", SuperscriptBox["x", "2"], " ", RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], RowBox[{"x", " ", RowBox[{"(", RowBox[{"1", "+", "x"}], ")"}]}]]}]], "Output", CellChangeTimes -> {3.6612051865344143*^9, 3.6670344960422564*^9, 3.6670354707174673*^9, 3.667037783199244*^9, 3.667038580773135*^9, 3.667042810260879*^9, 3.667105855673821*^9, 3.6671967313802032*^9, 3.667197218170336*^9, 3.667208722144648*^9}]}, Open]], Cell["Numerical evaluation of the eigenvalue in HPL form (as above F[m,\\nu]=\\int_0^1 dx x^(-1/2+i\\nu/2)F(m,x) ).\nFor sufficiently negative power this will diverge, which can be circumvented by subtracting the first ‘numsub’ powers from the x->0 series expansion, and integrating them analytically.\nEven when not required, subtractions help improve the numerical convergence.", "Text", CellChangeTimes -> {{3.66117608485126*^9, 3.661176085064868*^9}, {3.6611761249476852*^9, 3.66117622288203*^9}, {3.661176282846457*^9, 3.661176323977935*^9}, {3.661176424927765*^9, 3.661176475711803*^9}, {3.6611796202942343*^9, 3.661179698056664*^9}, {3.661198975642571*^9, 3.661198986130657*^9}, {3.6611993342418013*^9, 3.6611993753456182*^9}}], Cell[BoxData[{RowBox[{RowBox[{"prec", "=", "10"}], ";"}], "", RowBox[{RowBox[{RowBox[{"seriesHPL", "[", "order_", "]"}], ":=", RowBox[{"{", RowBox[{RowBox[{RowBox[{"HPL", "[", RowBox[{RowBox[{"{", "i__", "}"}], ",", RowBox[{"I", " ", RowBox[{"Sqrt", "[", "x", "]"}]}]}], "]"}], "", RowBox[{"(", RowBox[{RowBox[{"Normal", "@", RowBox[{"Series", "[", RowBox[{RowBox[{"HPL", "[", RowBox[{RowBox[{"{", "i", "}"}], ",", "x"}], "]"}], ",", RowBox[{"{", RowBox[{"x", ",", "0", ",", RowBox[{"2", "order"}]}], "}"}]}], "]"}]}], "/.", RowBox[{"x", "", RowBox[{"I", " ", RowBox[{"Sqrt", "[", "x", "]"}]}]}]}], ")"}]}], ",", RowBox[{RowBox[{"HPL", "[", RowBox[{RowBox[{"{", "i___", "}"}], ",", "x"}], "]"}], "", RowBox[{"Normal", "@", RowBox[{"Series", "[", RowBox[{RowBox[{"HPL", "[", RowBox[{RowBox[{"{", "i", "}"}], ",", "x"}], "]"}], ",", RowBox[{"{", RowBox[{"x", ",", "0", ",", "order"}], "}"}]}], "]"}]}]}]}], "}"}]}], ";"}], "", RowBox[{RowBox[{RowBox[{RowBox[{"NMellinHPL", "[", RowBox[{"pow_", ",", RowBox[{"numsub_:", "0"}]}], "]"}], "[", "input_", "]"}], ":=", RowBox[{"Module", "[", RowBox[{RowBox[{"{", RowBox[{"subtractions", "=", RowBox[{"Expand", "@", RowBox[{"Normal", "@", RowBox[{"Series", "[", RowBox[{RowBox[{"input", "/.", RowBox[{"seriesHPL", "[", RowBox[{"numsub", "+", "1"}], "]"}]}], ",", RowBox[{"{", RowBox[{"x", ",", "0", ",", RowBox[{"numsub", "-", "1"}]}], "}"}]}], "]"}]}]}]}], "}"}], ",", "", RowBox[{RowBox[{"(", RowBox[{RowBox[{"Expand", "[", RowBox[{"subtractions", " ", RowBox[{"x", "^", RowBox[{"(", RowBox[{"1", "/", "13"}], ")"}]}], RowBox[{"Log", "[", "x", "]"}]}], "]"}], "/.", RowBox[{RowBox[{RowBox[{"x", "^", "i_"}], " ", RowBox[{RowBox[{"Log", "[", "x", "]"}], "^", RowBox[{"(", RowBox[{"j_:", "1"}], ")"}]}]}], "", RowBox[{RowBox[{RowBox[{"(", RowBox[{"j", "-", "1"}], ")"}], "!"}], RowBox[{RowBox[{RowBox[{"(", RowBox[{"-", "1"}], ")"}], "^", RowBox[{"(", RowBox[{"j", "-", "1"}], ")"}]}], "/", RowBox[{RowBox[{"(", RowBox[{"i", "+", "pow", "+", "1", "-", RowBox[{"1", "/", "13"}]}], ")"}], "^", "j"}]}]}]}]}], ")"}], "+", RowBox[{"NIntegrate", "[", RowBox[{RowBox[{RowBox[{"x", "^", "pow"}], " ", RowBox[{"(", RowBox[{"input", "-", "subtractions"}], ")"}]}], ",", RowBox[{"{", RowBox[{"x", ",", "0", ",", "1"}], "}"}], ",", RowBox[{"WorkingPrecision", "", "prec"}]}], "]"}]}]}], "]"}]}], "", RowBox[{"(*", " ", RowBox[{"one", ",", RowBox[{"two", "-", " ", RowBox[{"and", " ", "three"}], "-", " ", RowBox[{"loop", " ", "F"}], "-", RowBox[{"function", " ", RowBox[{"(", RowBox[{"=", RowBox[{"'", RowBox[{"half", "'"}], " ", "of", " ", "the", " ", "trajectory"}]}], ")"}]}]}]}], " ", "*)"}]}], "", RowBox[{RowBox[{RowBox[{"F1Eval", "[", RowBox[{"m_", ",", "nu_"}], "]"}], ":=", RowBox[{"4", RowBox[{"(", RowBox[{RowBox[{"PolyGamma", "[", RowBox[{"0", ",", "1"}], "]"}], "-", RowBox[{"PolyGamma", "[", RowBox[{"0", ",", RowBox[{RowBox[{"(", RowBox[{"1", "+", "m", "+", RowBox[{"I", " ", "nu"}]}], ")"}], "/", "2"}]}], "]"}]}], ")"}]}]}], " "}], "", RowBox[{RowBox[{"F2EvalHPL", "[", RowBox[{"m_", ",", "nu_", ",", RowBox[{"numsub_:", "0"}]}], "]"}], ":=", RowBox[{RowBox[{"12", RowBox[{"Zeta", "[", "3", "]"}]}], "-", RowBox[{"2", RowBox[{"Zeta", "[", "2", "]"}], RowBox[{"F1Eval", "[", RowBox[{"m", ",", "nu"}], "]"}]}], "+", RowBox[{RowBox[{"NMellinHPL", "[", RowBox[{RowBox[{RowBox[{RowBox[{"-", "1"}], "/", "2"}], "+", RowBox[{"I", " ", RowBox[{"nu", "/", "2"}]}]}], ",", "numsub"}], "]"}], "[", RowBox[{"F2integrandHPL", "[", "m", "]"}], "]"}]}]}], "", RowBox[{RowBox[{RowBox[{"F3EvalHPL", "[", RowBox[{"m_", ",", "nu_", ",", RowBox[{"numsub_:", "0"}]}], "]"}], ":=", RowBox[{RowBox[{RowBox[{"-", "16"}], RowBox[{"(", RowBox[{RowBox[{RowBox[{"Zeta", "[", "2", "]"}], RowBox[{"Zeta", "[", "3", "]"}]}], "+", RowBox[{"5", RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], "+", RowBox[{RowBox[{"44", "/", "5"}], RowBox[{RowBox[{"Zeta", "[", "2", "]"}], "^", "2"}], RowBox[{"F1Eval", "[", RowBox[{"m", ",", "nu"}], "]"}]}], "+", RowBox[{RowBox[{"NMellinHPL", "[", RowBox[{RowBox[{RowBox[{RowBox[{"-", "1"}], "/", "2"}], "+", RowBox[{"I", " ", RowBox[{"nu", "/", "2"}]}]}], ",", "numsub"}], "]"}], "/@", RowBox[{"F3integrandHPL", "[", "m", "]"}]}]}]}], "", RowBox[{"(*", " ", RowBox[{RowBox[{"one", "-"}], ",", " ", RowBox[{"two", "-", " ", RowBox[{"and", " ", "3"}], "-", RowBox[{"loop", " ", "trajectories"}]}], ",", " ", RowBox[{"using", " ", "HPL", " ", "form", " ", "for", " ", "the", " ", "last", " ", "2"}]}], " ", "*)"}]}], "", RowBox[{RowBox[{"j1Eval", "[", RowBox[{"m_", ",", "nu_"}], "]"}], ":=", RowBox[{RowBox[{"F1Eval", "[", RowBox[{"m", ",", "nu"}], "]"}], "+", RowBox[{"F1Eval", "[", RowBox[{"m", ",", RowBox[{"-", "nu"}]}], "]"}]}]}], "", RowBox[{RowBox[{"j2EvalHPL", "[", RowBox[{"m_", ",", "nu_", ",", RowBox[{"numsub_:", "0"}]}], "]"}], ":=", RowBox[{RowBox[{"F2EvalHPL", "[", RowBox[{"m", ",", "nu", ",", "numsub"}], "]"}], "+", RowBox[{"F2EvalHPL", "[", RowBox[{"m", ",", RowBox[{"-", "nu"}], ",", "numsub"}], "]"}]}]}], "", RowBox[{RowBox[{"j3EvalHPL", "[", RowBox[{"m_", ",", "nu_", ",", RowBox[{"numsub_:", "0"}]}], "]"}], ":=", RowBox[{RowBox[{"F3EvalHPL", "[", RowBox[{"m", ",", "nu", ",", "numsub"}], "]"}], "+", RowBox[{"F3EvalHPL", "[", RowBox[{"m", ",", RowBox[{"-", "nu"}], ",", "numsub"}], "]"}]}]}]}], "Input", CellChangeTimes -> {{3.661176328504203*^9, 3.6611764189109983*^9}, {3.661176480686782*^9, 3.661176751261272*^9}, {3.6611767827136707*^9, 3.661176894456244*^9}, {3.661177079009865*^9, 3.6611770885954027*^9}, {3.6611771370162354*^9, 3.661177152441004*^9}, {3.661178516078233*^9, 3.661178536823903*^9}, {3.661178805233404*^9, 3.661178843372015*^9}, {3.661182677582552*^9, 3.6611826901019*^9}, {3.661199194404093*^9, 3.661199229603544*^9}, {3.661205241883944*^9, 3.661205245139112*^9}, {3.661205355856018*^9, 3.661205449547325*^9}, {3.661205651679961*^9, 3.661205674677561*^9}, {3.661205715004817*^9, 3.661205804832877*^9}, {3.711463697470502*^9, 3.7114636992602987*^9}}], Cell[CellGroupData[{Cell[BoxData[RowBox[{RowBox[{"(*", " ", RowBox[{"the", " ", "result", " ", "using", " ", "HPLs", " ", "should", " ", "agree", " ", "with", " ", "the", " ", "series", " ", "expansion", " ", "code", " ", "in", " ", "preceding", " ", RowBox[{"section", "."}]}], " ", "*)"}], "", RowBox[{RowBox[{RowBox[{"prec", "=", "15"}], ";"}], "", RowBox[{"Timing", "[", RowBox[{"error1", "=", RowBox[{"1", "-", RowBox[{"2", RowBox[{RowBox[{"F3EvalHPL", "[", RowBox[{"0", ",", "0", ",", "10"}], "]"}], "/", RowBox[{"intercept", "[", RowBox[{"[", "3", "]"}], "]"}]}]}]}]}], "]"}], "", RowBox[{"Timing", "[", RowBox[{"error2", "=", RowBox[{"1", "-", RowBox[{RowBox[{"Quiet", "[", RowBox[{"F3EvalHPL", "[", RowBox[{"2", ",", RowBox[{"1", "/", "2"}], ",", "10"}], "]"}], "]"}], "/", RowBox[{"F3Eval", "[", RowBox[{"2", ",", RowBox[{"1", "/", "2"}]}], "]"}]}]}]}], "]"}]}]}]], "Input", CellChangeTimes -> {{3.661199419539401*^9, 3.661199603968543*^9}, {3.661205279603662*^9, 3.661205293262363*^9}, {3.661205720515493*^9, 3.661205720716137*^9}, {3.661205974042605*^9, 3.661205974417961*^9}, {3.66145527551793*^9, 3.661455277822137*^9}, {3.7114637130728283*^9, 3.71146372214382*^9}}], Cell[BoxData[RowBox[{"{", RowBox[{"3.069792`", ",", "1.06387896618635618995877067`4.018825051751336*^-12"}], "}"}]], "Output", CellChangeTimes -> {3.6612052618898087*^9, 3.6612052967226677*^9, 3.661205388427459*^9, 3.6612054576961184*^9, 3.661205690023244*^9, 3.667034504125617*^9, 3.667035478471236*^9, 3.667037785957904*^9, 3.667038583512467*^9, 3.667042812995905*^9, 3.667105858261307*^9, 3.6671967341123343*^9, 3.667197221353012*^9, 3.667208725324664*^9}], Cell[BoxData[RowBox[{"{", RowBox[{"70.840719`", ",", RowBox[{RowBox[{"-", "1.93881867617205827555193902253`5.857134185877262*^-9"}], "+", RowBox[{"8.8261012804824478312779676985`5.6874487477935185*^-10", " ", ""}]}]}], "}"}]], "Output", CellChangeTimes -> {3.6612052618898087*^9, 3.6612052967226677*^9, 3.661205388427459*^9, 3.6612054576961184*^9, 3.661205690023244*^9, 3.667034504125617*^9, 3.667035478471236*^9, 3.667037785957904*^9, 3.667038583512467*^9, 3.667042812995905*^9, 3.667105858261307*^9, 3.6671967341123343*^9, 3.667197221353012*^9, 3.667208792590982*^9}]}, Open]], Cell[CellGroupData[{Cell[BoxData[RowBox[{RowBox[{"(*", " ", RowBox[{"check", " ", "against", " ", "preceding", " ", "reference", " ", RowBox[{"points", "."}]}], " ", "*)"}], "", RowBox[{"(*", " ", RowBox[{RowBox[{"Note", " ", "that", " ", "this", " ", "implementation", " ", "using", " ", "HPLs", " ", "generically", " ", "has", " ", "less", " ", "accuracy", " ", "for", " ", "the", " ", "same", " ", "effort"}], ",", " ", RowBox[{"posibly", " ", "because", " ", "it", " ", "needs", " ", RowBox[{"HPL", "'"}], "s", " ", "near", " ", "1", " ", "where", " ", "the", " ", "HPL", " ", "package", " ", "is", " ", "not", " ", "too", " ", RowBox[{"optimized", "."}]}]}], " ", "*)"}], "  ", "", RowBox[{RowBox[{RowBox[{"prec", "=", "15"}], ";"}], "", RowBox[{"Timing", "[", RowBox[{"error0", "=", RowBox[{"1", "-", RowBox[{RowBox[{"{", RowBox[{RowBox[{"N", "[", RowBox[{RowBox[{"j1Eval", "[", RowBox[{"0", ",", RowBox[{"9", RowBox[{"I", "/", "20"}]}]}], "]"}], ",", "prec"}], "]"}], ",", RowBox[{"j2EvalHPL", "[", RowBox[{"0", ",", RowBox[{"9", RowBox[{"I", "/", "20"}]}]}], "]"}], ",", RowBox[{"j3EvalHPL", "[", RowBox[{"0", ",", RowBox[{"9", RowBox[{"I", "/", "20"}]}]}], "]"}]}], "}"}], "/", "value045"}]}]}], "]"}], "", RowBox[{"Timing", "[", RowBox[{"error1", "=", RowBox[{"1", "-", RowBox[{RowBox[{"{", RowBox[{RowBox[{"N", "[", RowBox[{RowBox[{"j1Eval", "[", RowBox[{"1", ",", RowBox[{"9", RowBox[{"I", "/", "20"}]}]}], "]"}], ",", "prec"}], "]"}], ",", RowBox[{"j2EvalHPL", "[", RowBox[{"1", ",", RowBox[{"9", RowBox[{"I", "/", "20"}]}]}], "]"}], ",", RowBox[{"j3EvalHPL", "[", RowBox[{"1", ",", RowBox[{"9", RowBox[{"I", "/", "20"}]}]}], "]"}]}], "}"}], "/", "value145"}]}]}], "]"}], "", RowBox[{"Timing", "[", RowBox[{"error2", "=", RowBox[{"1", "-", RowBox[{RowBox[{"{", RowBox[{RowBox[{"N", "[", RowBox[{RowBox[{"j1Eval", "[", RowBox[{"2", ",", RowBox[{"9", RowBox[{"I", "/", "20"}]}]}], "]"}], ",", "prec"}], "]"}], ",", RowBox[{"j2EvalHPL", "[", RowBox[{"2", ",", RowBox[{"9", RowBox[{"I", "/", "20"}]}]}], "]"}], ",", RowBox[{"j3EvalHPL", "[", RowBox[{"2", ",", RowBox[{"9", RowBox[{"I", "/", "20"}]}]}], "]"}]}], "}"}], "/", "value245"}]}]}], "]"}]}]}]], "Input", CellChangeTimes -> {{3.661205820604718*^9, 3.661205886659626*^9}, {3.6612059772736053*^9, 3.661206050481676*^9}, {3.661455297064693*^9, 3.661455360296598*^9}, {3.711463748308618*^9, 3.711463768346011*^9}}], Cell[BoxData[RowBox[{"{", RowBox[{"13.676515`", ",", RowBox[{"{", RowBox[{"0``15.", ",", RowBox[{"-", "7.19988243890105874685353918122`6.883926697988411*^-9"}], ",", RowBox[{"-", "2.3588724507280206305643429107`4.913800818403323*^-10"}]}], "}"}]}], "}"}]], "Output", CellChangeTimes -> {3.6612058429178743*^9, {3.6612058869646187*^9, 3.661205908123755*^9}, 3.667034685126626*^9, 3.667035657540009*^9, 3.6670378551757517*^9, 3.667038649979892*^9, 3.667042881212488*^9, 3.667105924833794*^9, 3.6671968015692263*^9, 3.667197289363594*^9, 3.667208806337195*^9}], Cell[BoxData[RowBox[{"{", RowBox[{"19.463476`", ",", RowBox[{"{", RowBox[{"0``15.", ",", RowBox[{"-", "8.229952798358772729308030809124`7.342807210659034*^-8"}], ",", RowBox[{"-", "1.681812676829143980271555401469`5.974711158514979*^-8"}]}], "}"}]}], "}"}]], "Output", CellChangeTimes -> {3.6612058429178743*^9, {3.6612058869646187*^9, 3.661205908123755*^9}, 3.667034685126626*^9, 3.667035657540009*^9, 3.6670378551757517*^9, 3.667038649979892*^9, 3.667042881212488*^9, 3.667105924833794*^9, 3.6671968015692263*^9, 3.667197289363594*^9, 3.667208825811407*^9}], Cell[BoxData[RowBox[{"{", RowBox[{"165.099315`", ",", RowBox[{"{", RowBox[{"0``15.", ",", "5.92820863269817438753933759021`6.986026716117246*^-9", ",", RowBox[{"5.1552283245962644984577854755`3.130009555067261*^-10", "+", RowBox[{"0``15.429298943575759", " ", ""}]}]}], "}"}]}], "}"}]], "Output", CellChangeTimes -> {3.6612058429178743*^9, {3.6612058869646187*^9, 3.661205908123755*^9}, 3.667034685126626*^9, 3.667035657540009*^9, 3.6670378551757517*^9, 3.667038649979892*^9, 3.667042881212488*^9, 3.667105924833794*^9, 3.6671968015692263*^9, 3.667197289363594*^9, 3.667208991065557*^9}]}, Open]]}, Open]]}, Open]], Cell[CellGroupData[{Cell["Examples and reference values", "Section", CellChangeTimes -> {{3.6611790092530737*^9, 3.661179011085973*^9}, {3.6611971902553167*^9, 3.661197214389241*^9}, {3.6611981864891243*^9, 3.661198199936507*^9}, {3.661206197859445*^9, 3.6612062257040157*^9}, 3.6612432507963657*^9, {3.661591895471237*^9, 3.6615918988140497*^9}, {3.670576268624127*^9, 3.670576277160295*^9}}], Cell["Simple test of the above code: 1,2 and 3loops corrections to the BFKL Pomeron intercept (spin j at nu=0); loops are counted in powers of g^2=g^2N_c/(16\\pi^2).", "Text", CellChangeTimes -> {{3.661232164281171*^9, 3.661232219620777*^9}, {3.661592113880556*^9, 3.661592118334951*^9}, {3.670576541430221*^9, 3.670576548517302*^9}}], Cell[CellGroupData[{Cell[BoxData[{RowBox[{RowBox[{"intercept", "=", RowBox[{"{", RowBox[{"11.09035488895912495067571394333082508921", ",", RowBox[{"-", "84.0785668074649199122952886915360731240938276"}], ",", RowBox[{"-", "2543.048165180449429535245342554779023342719"}]}], "}"}]}], ";"}], "", RowBox[{RowBox[{"prec", "=", "10"}], ";"}], "", RowBox[{"Timing", "[", RowBox[{"relativeerror", "=", RowBox[{"1", "-", RowBox[{RowBox[{"{", RowBox[{RowBox[{"N", "[", RowBox[{RowBox[{"j1Eval", "[", RowBox[{"0", ",", "0"}], "]"}], ",", "prec"}], "]"}], ",", RowBox[{"j2Eval", "[", RowBox[{"0", ",", "0"}], "]"}], ",", RowBox[{"j3Eval", "[", RowBox[{"0", ",", "0"}], "]"}]}], "}"}], "/", "intercept"}]}]}], "]"}]}], "Input", CellChangeTimes -> {{3.661197195290759*^9, 3.661197269458544*^9}, {3.661197399087617*^9, 3.661197441658162*^9}, {3.661197528748166*^9, 3.661197553146686*^9}, {3.6611975949238853*^9, 3.661197595890522*^9}, {3.661197728569683*^9, 3.661197728673767*^9}, {3.6611986815265903*^9, 3.661198684726506*^9}, {3.661199863249735*^9, 3.661199864465498*^9}, {3.661200740850213*^9, 3.6612007729305477*^9}, {3.661206665577374*^9, 3.661206676584227*^9}, {3.661232154671589*^9, 3.6612321611912394*^9}, {3.661238763706726*^9, 3.6612387922940273*^9}, {3.6614548808356867*^9, 3.6614549073334827*^9}, {3.6615918614642687*^9, 3.661591880510607*^9}, {3.670576554700199*^9, 3.670576605356697*^9}}], Cell[BoxData[RowBox[{"{", RowBox[{"9.236985`", ",", RowBox[{"{", RowBox[{"0``10.", ",", RowBox[{"-", "4.1883427923048729020431670387578`3.499521493163594*^-7"}], ",", "3.63328951494711396197255350165`3.554381999394116*^-7"}], "}"}]}], "}"}]], "Output", CellChangeTimes -> {3.661197273164818*^9, 3.661197325477846*^9, 3.661197471564999*^9, {3.661238764510552*^9, 3.661238811257435*^9}, 3.661265806806726*^9, {3.661454885828649*^9, 3.661454895417872*^9}, 3.661506547925908*^9, 3.66159166939874*^9, {3.661591870726859*^9, 3.661591882134035*^9}, 3.6670343520777197*^9, 3.667035342359159*^9, 3.667037645500128*^9, 3.667038446013283*^9, 3.6670426760522738*^9, 3.667105730494049*^9, 3.6671966039331207*^9, 3.667196988249531*^9, 3.667197073737034*^9, 3.6672085669375677*^9, {3.670576570563744*^9, 3.670576585884748*^9}, 3.670577153745924*^9, 3.670577203686201*^9}]}, Open]], Cell[CellGroupData[{Cell[BoxData[{RowBox[{RowBox[{RowBox[{"prec", "=", "20"}], ";"}], "", RowBox[{"(*", " ", RowBox[{RowBox[{"The", " ", "relative", " ", "error", " ", "generally", " ", "goes", " ", "like", " ", RowBox[{"10", "^", RowBox[{"-", "prec"}]}]}], ",", " ", RowBox[{RowBox[{"for", " ", "'"}], RowBox[{"prec", "'"}], " ", "large", " ", RowBox[{"enough", "."}]}]}], " ", "*)"}]}], "", RowBox[{RowBox[{"Timing", "[", RowBox[{"relativeerror", "=", RowBox[{"1", "-", RowBox[{RowBox[{"{", RowBox[{RowBox[{"N", "[", RowBox[{RowBox[{"j1Eval", "[", RowBox[{"0", ",", "0"}], "]"}], ",", "prec"}], "]"}], ",", RowBox[{"j2Eval", "[", RowBox[{"0", ",", "0"}], "]"}], ",", RowBox[{"j3Eval", "[", RowBox[{"0", ",", "0"}], "]"}]}], "}"}], "/", "intercept"}]}]}], "]"}], "", RowBox[{"(*", " ", RowBox[{RowBox[{"once", " ", "one", " ", "data", " ", "point", " ", "has", " ", "been", " ", "evaluated", " ", "for", " ", "a", " ", "given", " ", "m"}], ",", " ", RowBox[{"others", " ", "at", " ", "the", " ", "same", " ", "precision", " ", "are", " ", "much", " ", RowBox[{"faster", ":"}]}]}], " ", "*)"}]}], "", RowBox[{"Timing", "[", RowBox[{"{", RowBox[{RowBox[{"N", "[", RowBox[{RowBox[{"j1Eval", "[", RowBox[{"0", ",", RowBox[{"I", "/", "2"}]}], "]"}], ",", "prec"}], "]"}], ",", RowBox[{"j2Eval", "[", RowBox[{"0", ",", RowBox[{"I", "/", "2"}]}], "]"}], ",", RowBox[{"j3Eval", "[", RowBox[{"0", ",", RowBox[{"I", "/", "2"}]}], "]"}]}], "}"}], "]"}]}], "Input", CellChangeTimes -> {{3.670576599810762*^9, 3.670576651365787*^9}, {3.6705771675769377*^9, 3.670577183449191*^9}}], Cell[BoxData[RowBox[{"{", RowBox[{"26.219808`", ",", RowBox[{"{", RowBox[{"0``20.", ",", "0``19.877479136956293", ",", "0``19.994081838186222"}], "}"}]}], "}"}]], "Output", CellChangeTimes -> {3.6705766372637577*^9, 3.670577187418584*^9, 3.670577228137681*^9}], Cell[BoxData[RowBox[{"{", RowBox[{"2.991624`", ",", RowBox[{"{", RowBox[{"16.63553233343868742601357091546357692331`20.", ",", RowBox[{"-", "488.54632751941962729693319100208404442934`19.99181071529636"}], ",", "20984.24455896602920746558592273734532326876`19.953194149923878"}], "}"}]}], "}"}]], "Output", CellChangeTimes -> {3.6705766372637577*^9, 3.670577187418584*^9, 3.6705772311282787*^9}]}, Open]], Cell[CellGroupData[{Cell[BoxData[RowBox[{RowBox[{"(*", " ", RowBox[{RowBox[{RowBox[{"for", " ", "m"}], "=", "1"}], ",", " ", RowBox[{"the", " ", "intercept", " ", "is", " ", "exactly", " ", "zero", " ", "in", " ", "the", " ", "planar", " ", "limit", " ", RowBox[{RowBox[{"(", RowBox[{"due", " ", "to", " ", "the", " ", "accidental", " ", "U", RowBox[{"(", "1", ")"}], " ", "gauge", " ", "symmetry", " ", "mentioned", " ", "in", " ", "the", " ", "text"}], ")"}], "."}]}]}], " ", "*)"}], "", RowBox[{RowBox[{RowBox[{"prec", "=", "20"}], ";"}], "", RowBox[{"Timing", "[", RowBox[{"{", RowBox[{RowBox[{"j1Eval", "[", RowBox[{"1", ",", "0"}], "]"}], ",", RowBox[{"j2Eval", "[", RowBox[{"1", ",", "0"}], "]"}], ",", RowBox[{"j3Eval", "[", RowBox[{"1", ",", "0"}], "]"}]}], "}"}], "]"}]}]}]], "Input", CellChangeTimes -> {{3.6611785733907223*^9, 3.661178654359984*^9}, {3.661179045085826*^9, 3.661179048156884*^9}, {3.66119745369761*^9, 3.661197458641447*^9}, {3.661197560362525*^9, 3.661197562930081*^9}, {3.661197718556316*^9, 3.661197718626853*^9}, {3.661238803120735*^9, 3.661238805737565*^9}, {3.661592090346492*^9, 3.661592094458438*^9}, {3.670576867602889*^9, 3.670576867866849*^9}, {3.670577132372998*^9, 3.670577134283869*^9}, {3.670577285774794*^9, 3.6705772866067657*^9}}], Cell[BoxData[RowBox[{"{", RowBox[{"38.283578`", ",", RowBox[{"{", RowBox[{"0", ",", "0``18.52891456417065", ",", "0``17.571250152960285"}], "}"}]}], "}"}]], "Output", CellChangeTimes -> {{3.661178620134611*^9, 3.661178636049448*^9}, 3.6611787117598743*^9, 3.661197577990635*^9, 3.6611977200046797*^9, 3.6611977618026943*^9, 3.66703438159009*^9, 3.667035370920432*^9, 3.6670376762090797*^9, 3.667038476392964*^9, 3.66704270683057*^9, 3.667105756531008*^9, 3.667196629728394*^9, 3.667197014957411*^9, 3.667197102706016*^9, 3.667208601279725*^9, 3.670577266547101*^9}]}, Open]], Cell["Some high-precision reference values, which can be used to test the above code.", "Text", CellChangeTimes -> {{3.661177003849843*^9, 3.661177016337597*^9}, {3.661177190572212*^9, 3.6611771907071466*^9}, 3.6611788605014877*^9, {3.661179070791897*^9, 3.661179122869692*^9}, {3.6705772637103643*^9, 3.670577263886239*^9}}], Cell[CellGroupData[{Cell[BoxData[RowBox[{RowBox[{"(*", " ", RowBox[{RowBox[{RowBox[{"j", " ", "at", " ", RowBox[{"the", " ", "'"}], RowBox[{"random", "'"}], " ", "point", " ", "m"}], "=", "0"}], ",", RowBox[{RowBox[{"Δ", "-", "2"}], "=", RowBox[{"0.45", " ", "quoted", " ", RowBox[{"by", " ", "[", RowBox[{"Gromov", ",", RowBox[{RowBox[{RowBox[{"Levkovich", "-", "Maslyuk"}], "&"}], " ", "Sizov"}], ",", " ", RowBox[{"arXiv", ":", "1507.04010"}]}], "]"}]}]}], ",", " ", RowBox[{"at", " ", "one"}], ",", RowBox[{"two", " ", "and", " ", "three", " ", RowBox[{"loops", "."}]}]}], " ", "*)"}], "", RowBox[{RowBox[{RowBox[{"prec", "=", "20"}], ";"}], "", RowBox[{RowBox[{"valuem0nu45", "=", RowBox[{"{", RowBox[{"15.32391423800237326892764851554730103965041817657591952989598299217666914577052185315", ",", RowBox[{"-", "362.9522282472834146948103971466467253755795748795735519647693925510077952977596696634"}], ",", "10774.635818847176637957593127192456995929170948057653783424533229"}], "}"}]}], ";"}], "", RowBox[{"Timing", "[", RowBox[{"relativeerror", "=", RowBox[{"1", "-", RowBox[{RowBox[{"{", RowBox[{RowBox[{"j1Eval", "[", RowBox[{"0", ",", RowBox[{"9", RowBox[{"I", "/", "20"}]}]}], "]"}], ",", RowBox[{"j2Eval", "[", RowBox[{"0", ",", RowBox[{"9", RowBox[{"I", "/", "20"}]}]}], "]"}], ",", RowBox[{"j3Eval", "[", RowBox[{"0", ",", RowBox[{"9", RowBox[{"I", "/", "20"}]}]}], "]"}]}], "}"}], "/", "valuem0nu45"}]}]}], "]"}]}]}]], "Input", CellChangeTimes -> {{3.661178665148658*^9, 3.6611787381752663*^9}, {3.661178770645753*^9, 3.6611787824568644*^9}, {3.6611789188678713*^9, 3.661178962878951*^9}, {3.661197572249658*^9, 3.661197592978178*^9}, {3.6611979126960487*^9, 3.6611979609715023*^9}, {3.6611982098409033*^9, 3.6611982146169662*^9}, {3.6611998109883013*^9, 3.661199813753302*^9}, {3.661199859474856*^9, 3.6611998604016848*^9}, {3.6612388131638317*^9, 3.661238814231513*^9}, {3.6615918848317833*^9, 3.661591885598241*^9}, {3.670576751797551*^9, 3.670576764549301*^9}, {3.6705768011836033*^9, 3.670576833510941*^9}, {3.6705768819070044*^9, 3.670576891347226*^9}}], Cell[BoxData[RowBox[{"{", RowBox[{"3.025717`", ",", RowBox[{"{", RowBox[{"0``84.18536971274027", ",", "0``19.984037693529526", ",", "0``19.909561187952075"}], "}"}]}], "}"}]], "Output", CellChangeTimes -> {3.6611787911574802*^9, 3.661178900859149*^9, 3.661197608985136*^9, 3.6611978033488626*^9, 3.661205028272792*^9, 3.6612388393134937*^9, 3.667034401072094*^9, 3.6670353910408363*^9, 3.667037698003881*^9, 3.66703849853726*^9, 3.667042727833045*^9, 3.667105775246093*^9, 3.667196649024579*^9, 3.6671970364994183*^9, 3.667197123312482*^9, 3.66720862524142*^9, 3.67057678860833*^9, 3.67057726959991*^9}]}, Open]], Cell[CellGroupData[{Cell[BoxData[RowBox[{RowBox[{"(*", " ", RowBox[{RowBox[{RowBox[{"also", " ", "j", " ", "at", " ", "Δ"}], "=", RowBox[{RowBox[{"0.45", " ", "and", " ", "1"}], "-"}]}], ",", RowBox[{"2", "-", " ", RowBox[{"and", " ", "3"}], "-", RowBox[{"loops", " ", "again"}]}], ",", " ", RowBox[{RowBox[{"now", " ", "for", " ", "transverse", " ", "angular", " ", "momentum", " ", "m"}], "=", RowBox[{"1.", " ", RowBox[{RowBox[{"(", RowBox[{"80", " ", "digits", " ", "reference", " ", "values", " ", "computed", " ", "using", " ", "the", " ", "present", " ", "code"}], ")"}], "."}]}]}]}], " ", "*)"}], "", RowBox[{RowBox[{RowBox[{"valuem1nu45", "=", RowBox[{"{", RowBox[{"0.50919539836118337069185973505604459031432407358997766567691940779236713643040465", ",", RowBox[{"-", "9.926362636106161222525432602385857019302728988919877264181383136587884974139220"}], ",", "151.92901815540139923345616271848741010864024349320072031241014998234102418056663"}], "}"}]}], ";"}], "", RowBox[{"Timing", "[", RowBox[{"relativeerror", "=", RowBox[{"1", "-", RowBox[{RowBox[{"{", RowBox[{RowBox[{"N", "[", RowBox[{RowBox[{"j1Eval", "[", RowBox[{"1", ",", RowBox[{"9", RowBox[{"I", "/", "20"}]}]}], "]"}], ",", "prec"}], "]"}], ",", RowBox[{"j2Eval", "[", RowBox[{"1", ",", RowBox[{"9", RowBox[{"I", "/", "20"}]}]}], "]"}], ",", RowBox[{"j3Eval", "[", RowBox[{"1", ",", RowBox[{"9", RowBox[{"I", "/", "20"}]}]}], "]"}]}], "}"}], "/", "valuem1nu45"}]}]}], "]"}]}]}]], "Input", CellChangeTimes -> {{3.661178985825811*^9, 3.661179003594235*^9}, {3.661179128214612*^9, 3.6611791286535*^9}, {3.661179750203416*^9, 3.66117975025478*^9}, {3.6611978102120037*^9, 3.6611978258281727*^9}, {3.661198038608667*^9, 3.6611980516321573*^9}, {3.661198081928203*^9, 3.661198082279887*^9}, {3.661199816473737*^9, 3.661199893849554*^9}, {3.661199984484074*^9, 3.661199993306799*^9}, {3.661205004485475*^9, 3.661205008869265*^9}, {3.661206246512266*^9, 3.661206256551929*^9}, {3.661238819418807*^9, 3.661238819789905*^9}, {3.661591888087723*^9, 3.661591888750465*^9}, {3.670576753564983*^9, 3.6705767683090487*^9}, 3.67057688433117*^9, {3.670577211550396*^9, 3.670577219085347*^9}}], Cell[BoxData[RowBox[{"{", RowBox[{"3.233882`", ",", RowBox[{"{", RowBox[{"0``20.", ",", "0``19.419103633442433", ",", "0``19.57078354204427"}], "}"}]}], "}"}]], "Output", CellChangeTimes -> {3.661198080199966*^9, 3.6611995310846786*^9, 3.66120503224813*^9, 3.661238866637718*^9, 3.6670344039617367*^9, 3.6670353937914248*^9, 3.667037700870467*^9, 3.667038501519232*^9, 3.667042730597142*^9, 3.667105777767603*^9, 3.667196651897038*^9, 3.667197039156251*^9, 3.667197126828167*^9, 3.6672086288546267*^9, 3.670576874718939*^9, 3.670577272884264*^9}]}, Open]], Cell[CellGroupData[{Cell[BoxData[RowBox[{RowBox[{"(*", " ", RowBox[{RowBox[{RowBox[{"again", " ", "j", " ", "for", " ", "Δ"}], "=", RowBox[{RowBox[{"0.45", " ", "and", " ", "1"}], "-"}]}], ",", RowBox[{"2", "-", " ", RowBox[{"and", " ", "3"}], "-", "loops"}], ",", " ", RowBox[{RowBox[{"now", " ", "for", " ", "transverse", " ", "angular", " ", "momentum", " ", "m"}], "=", "2."}]}], " ", "*)"}], "", RowBox[{RowBox[{RowBox[{"valuem2nu45", "=", RowBox[{"{", RowBox[{RowBox[{"-", "4.7387816867625170132040129264589685528260708516372466143046439670709797570507948"}], ",", "27.564321494279209986873216334182363301011075760073622323040534157348883649840890", ",", RowBox[{"-", "181.22206982761593273752513222582369561148082810194842734599037038849728841293874"}]}], "}"}]}], ";"}], "", RowBox[{"Timing", "[", RowBox[{"relativeerror", "=", RowBox[{"1", "-", RowBox[{RowBox[{"{", RowBox[{RowBox[{"N", "[", RowBox[{RowBox[{"j1Eval", "[", RowBox[{"2", ",", RowBox[{"9", RowBox[{"I", "/", "20"}]}]}], "]"}], ",", "prec"}], "]"}], ",", RowBox[{"j2Eval", "[", RowBox[{"2", ",", RowBox[{"9", RowBox[{"I", "/", "20"}]}]}], "]"}], ",", RowBox[{"j3Eval", "[", RowBox[{"2", ",", RowBox[{"9", RowBox[{"I", "/", "20"}]}]}], "]"}]}], "}"}], "/", "valuem2nu45"}]}]}], "]"}]}]}]], "Input", CellChangeTimes -> {{3.661179132096266*^9, 3.661179132163657*^9}, {3.661179753387115*^9, 3.661179753454536*^9}, {3.661197828741034*^9, 3.661197830667657*^9}, {3.661198046840184*^9, 3.6611980470481787*^9}, {3.661198107670981*^9, 3.6611981319672337*^9}, {3.661199956403615*^9, 3.661199991402629*^9}, {3.661204976886757*^9, 3.661205019180994*^9}, {3.661238824942577*^9, 3.6612388303765087*^9}, {3.661591890231654*^9, 3.661591891038536*^9}, {3.67057675581349*^9, 3.670576771469378*^9}, {3.6705768880036*^9, 3.670576888322912*^9}}], Cell[BoxData[RowBox[{"{", RowBox[{"95.504884`", ",", RowBox[{"{", RowBox[{"0``20.", ",", "0``20.213103240865053", ",", "0``20.051936473082947"}], "}"}]}], "}"}]], "Output", CellChangeTimes -> {3.6612048902813807*^9, 3.661205141759824*^9, 3.661238931900073*^9, 3.667034474530662*^9, 3.6670354608271227*^9, 3.667037771455801*^9, 3.66703856994221*^9, 3.667042799575737*^9, 3.6671058435706*^9, 3.667196717748789*^9, 3.667197047023336*^9, 3.667197203393895*^9, 3.6672087094845533*^9, 3.6705769721864157*^9, 3.670577361351177*^9}]}, Open]]}, Open]]}, Open]]}, WindowSize -> {1280, 695}, WindowMargins -> {{0, Automatic}, {Automatic, 0}}, ShowSelection -> True, FrontEndVersion -> "11.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (September 21, 2016)", StyleDefinitions -> "Default.nb"]

==> anc/source_chain/lib/mellin_sym.py <==
# mellin_sym.py -- EXACT symbolic Mellin of the CHH odd-m integrands.
#
# Pipeline:
#  1) parse integrand_hpl_m{M}.txt: terms  coef * x^a * HPL[w,x] / (1-x)^e,
#     coef in Q[pi^2, zeta3, zeta5], a in Z/2, letters of w in {0,1,-1}.
#  2) HPL power series with ln-strata:  H_w(x) = sum_j ln^j(x) * sum_n c^{(j)}_n x^n,
#     where c^{(j)}_n are exact "sequence atoms":  r * (+-1)^n * S_v(n) / prod (n+d)^p.
#     Sequence algebra: shift (x^a), cumulative (1/(1-x)), alternating cumulative
#     (1/(1+x)), stratum-mixing integration; all exact over Fraction coefficients.
#  3) Mellin  int_0^1 x^(sig+n) ln^j x dx = (-1)^j j! / (sig+n+1)^(j+1)
#     -> F(sig) = sum_i  R_i(sig) + r_i * A_i(sig),
#     A_i = BILINEAR ATOMS  sum_{n>=1} (+-1)^n S_v(n) / [(n+d1)^p1 ... (n+sig+1)^q],
#     kept unreduced (convergent when total denominator degree >= 2 or alternating).
#  4) atom evaluator (mpmath, ~45 digits): direct n<=J + Euler-Maclaurin tail via
#     sums.asy / ser machinery with complex coefficients.
# Output per m: exact rational coefficient list over the atom dictionary + numeric
# validation hook. The m-dependence of the exact rationals across m=1,3,5,...
# is the reconstruction data for the global closed form.
import re, pickle, os
from fractions import Fraction
import mpmath as mp
import sums

# ---------------------------------------------------------------- zeta monomials
# coefficient ring: dict {zkey: Fraction}, zkey = tuple like () , ('pi2',), ('z3',), ('pi2','pi2') ...
def cz_mul(a, b):
    out = {}
    for k1, v1 in a.items():
        for k2, v2 in b.items():
            k = tuple(sorted(k1 + k2))
            out[k] = out.get(k, Fraction(0)) + v1*v2
    return {k: v for k, v in out.items() if v}

def cz_add(a, b):
    out = dict(a)
    for k, v in b.items():
        out[k] = out.get(k, Fraction(0)) + v
        if not out[k]: del out[k]
    return out

def cz_scale(a, r):
    return {k: v*r for k, v in a.items() if v*r}

ZNUM = {'pi2': None, 'z3': None, 'z5': None}
def z_num():
    if ZNUM['pi2'] is None:
        ZNUM['pi2'] = mp.pi**2; ZNUM['z3'] = mp.zeta(3); ZNUM['z5'] = mp.zeta(5)
    return ZNUM

def cz_eval(a):
    zn = z_num()
    tot = mp.mpf(0)
    for k, v in a.items():
        t = mp.mpf(v.numerator)/v.denominator
        for f in k: t *= zn[f]
        tot += t
    return tot

# ---------------------------------------------------------------- sequence atoms
# atom key: (sign, v, dens) ; sign in {0,1} ((-1)^n if 1), v = S-word (positive ints,
# possibly ()), dens = sorted tuple of (d, p): denominator (n+d)^p, d>=0 integer.
# A sequence = dict {atomkey: coefdict}. Represents sum over that atom * coef.
# S_v(n) at integer n >= 1; S_v(0) = 0 for v != (); S_()(n) = 1.
def seq_add(A, B):
    out = dict(A)
    for k, c in B.items():
        out[k] = cz_add(out.get(k, {}), c)
        if not out[k]: del out[k]
    return out

def seq_scale(A, c):
    if isinstance(c, Fraction) or isinstance(c, int):
        return {k: cz_scale(v, Fraction(c)) for k, v in A.items() if cz_scale(v, Fraction(c))}
    return {k: cz_mul(v, c) for k, v in A.items()}

def dens_mul(dens, d, p=1):
    dd = dict(dens)
    dd[d] = dd.get(d, 0) + p
    return tuple(sorted(dd.items()))

def seq_mul_invn(A, d=0, p=1):
    """multiply sequence by 1/(n+d)^p"""
    return {(s, v, dens_mul(dict(dn), d, p)): c for (s, v, dn), c in A.items()}

# shift DOWN: given sequence coefficients c_n of series sum c_n x^n, the series
# x^a * f has coefficients c_{n-a}. We normalize S_v(n-a) and 1/(n-a+d) back to
# atoms in n via S-shift identities (a=1 step, iterate).
def shift_word_down(v):
    """S_v(n-1) in n-atoms (non-strict nesting): the k=n term of S_v(n) is
    s_{v1}(n) * S_{v'}(n)  (inner at n!), so
      S_v(n-1) = S_v(n) - sgn_{v1}(n)/n^{|v1|} * S_{v'}(n).
    Exactly two atoms, no recursion."""
    v = tuple(v)
    if not v: return {(0, (), ()): Fraction(1)}
    a, rest = v[0], v[1:]
    return {(0, v, ()): Fraction(1),
            ((1 if a < 0 else 0), rest, ((0, abs(a)),)): Fraction(-1)}

_SHIFT_CACHE = {}
def seq_shift_down1(A):
    """coefficients of x*f: c'_n = c_{n-1}: rewrite atoms at n-1 in terms of n-atoms.
    (n-1+d) -> (n+(d-1)); requires d>=1 after shift or handled: d-1 >= 0 needed;
    d=0 -> (n-1): keep as denominator (n-1): allow d=-1? forbid: assert d>=1 later
    at Mellin stage we allow any integer d >= -? we keep d possibly = -1 ... to stay
    safe we allow d any integer != handled at eval. sign: (-1)^(n-1) = -(-1)^n."""
    out = {}
    for (s, v, dn), c in A.items():
        if v not in _SHIFT_CACHE: _SHIFT_CACHE[v] = shift_word_down(v)
        base = _SHIFT_CACHE[v]
        newdn = tuple(sorted({d-1: p for d, p in dict(dn).items()}.items()))
        sgn = Fraction(-1) if s else Fraction(1)
        for (s2, w, dn2), r in base.items():
            dd = dict(newdn)
            for d2, p2 in dict(dn2).items():
                dd[d2] = dd.get(d2, 0) + p2
            key = (s ^ s2, w, tuple(sorted(dd.items())))
            add = cz_scale(c, r*(sgn if s else Fraction(1)))
            out[key] = cz_add(out.get(key, {}), add)
    return {k: v for k, v in out.items() if v}

def seq_cumul(A, alt=False):
    """B_n = sum_{k=1}^n (+-1)^(n-k?) no: plain cumulative C_n = sum_{k<=n} a_k (alt=False)
    or sum_{k<=n} a_k with a_k containing its own signs; for 1/(1-x): plain cumulative.
    For 1/(1+x): c'_n = sum_{k<=n} (-1)^{n-k} a_k = (-1)^n sum (-1)^{-k} a_k.
    Cumulative of an atom (s,v,dens): only implement dens with single (0,p) or pure ():
      sum_{k<=n} (+-1)^k S_v(k)/k^p = S_{(+-p, v)}(n)   [finite integer-n sums: exact]
    general dens with d>0: rewrite 1/(k+d) via new summation variable is messy; we
    instead PRE-normalize sequences to canonical dens {(0,p)} by partial fractions:
      1/((k)(k+d)) etc. Partial fraction over distinct d: 1/((k+d1)^p1 (k+d2)^p2) ->
      sum over terms in single factors. Implemented in seq_canonicalize."""
    A = seq_canonicalize(A)
    out = {}
    for (s, v, dn), c in A.items():
        dn = dict(dn)
        if not set(dn.keys()) <= {0}:
            raise ValueError(f'cumul needs canonical dens, got {dn}')
        p = dn.get(0, 0)
        if not alt:
            if s == 0:
                w = ((p,) + v) if p else None
                if p == 0:
                    # sum_{k<=n} S_v(k): S_{...}? sum of S_v(k) with no 1/k weight:
                    # = (n+1)S_v(n) - ... not a standard S; avoid: multiply by 1 -> need p>=1.
                    raise ValueError('cumulative of weight-0 factor: unexpected (p=0, s=0)')
                out_key = (0, w, ())
            else:
                if p == 0: raise ValueError('p=0 alt-inner cumulative unexpected')
                out_key = (0, (-p,) + v, ())
        else:
            # c'_n = (-1)^n * sum_{k<=n} (-1)^k a_k... combined with a_k sign s:
            # sum_{k<=n} (-1)^{n-k} [(+-1)^k S_v/k^p]:
            if p == 0: raise ValueError('p=0 in alternating cumulative')
            if s == 0:
                out_key = (1, (-p,) + v, ())      # (-1)^n * S_{-p,v}(n)
            else:
                out_key = (1, (p,) + v, ())       # (-1)^n * S_{p,v}(n)
        out[out_key] = cz_add(out.get(out_key, {}), c)
    return out

def pf_two(d1, p1, d2, p2):
    """partial fractions of 1/((k+d1)^p1 (k+d2)^p2), d1 != d2: returns list of
    (d, p, Fraction coef)."""
    out = []
    D = d2 - d1
    # 1/(u^p1 (u+D)^p2), u = k+d1:
    #   A_i = C(p1+p2-i-1, p2-1) (-1)^(p1-i) / D^(p1+p2-i)   -> 1/u^i
    #   B_j = C(p1+p2-j-1, p1-1) (-1)^p1 / D^(p1+p2-j)       -> 1/(u+D)^j
    from math import comb
    for i in range(1, p1+1):
        out.append((d1, i, Fraction((-1)**(p1-i) * comb(p1+p2-i-1, p2-1)) / Fraction(D)**(p1+p2-i)))
    for j in range(1, p2+1):
        out.append((d2, j, Fraction((-1)**p1 * comb(p1+p2-j-1, p1-1)) / Fraction(D)**(p1+p2-j)))
    return out

def seq_canonicalize(A):
    """reduce all atoms to dens supported on a single d value; then shift words so
    d=0 where possible: S_v(n)/(n+d)^p with d>0: substitute u=n+d:
    S_v(n)=S_v(u-d): expand down d times -> atoms in u ... equivalent leave d>0 but
    inner S at n. For cumulatives we need d=0 only when p appears; simplest path:
    repeatedly apply partial fractions to reduce to single-d, then if d>0 shift the
    WORD up: S_v(n) = S_v(n+d - d)... we use shift_word_down applied d times on a
    word 'at argument n+d' expressed via n... To keep the code manageable we instead
    verify empirically that only d=0 and d=1... occur before cumulatives; d=1 with
    p and word v: S_v(n)/(n+1)^p = [S_{v}(n+1) - S_last.../(n+1)^{v1}]/(n+1)^p ...
    i.e. shift word UP: S_v(n) = S_v(n+1) - s(v1,n+1)S_{v'}(n+1):"""
    out = {}
    for (s, v, dn), c in A.items():
        dn = dict(dn)
        ds = [d for d in dn if d != 0]
        if not ds:
            out[(s, v, tuple(sorted(dn.items())))] = cz_add(out.get((s, v, tuple(sorted(dn.items()))), {}), c)
            continue
        if len(dn) == 1:
            d = ds[0]; p = dn[d]
            # single non-zero d: shift word up d times: S_v(n) -> sums at (n+d)
            # atom becomes sum over u=n+d>=1+d of ... equals full sum minus first d terms.
            # We handle at the ATOM level later (evaluator supports d != 0 directly),
            # and cumulatives on such atoms do not occur in this pipeline (verified).
            out[(s, v, tuple(sorted(dn.items())))] = cz_add(out.get((s, v, tuple(sorted(dn.items()))), {}), c)
            continue
        # two distinct d's: partial fraction the pair with smallest two
        d1, d2 = ds[0], (ds[1] if len(ds) > 1 else 0)
        if 0 in dn: d1, d2 = 0, ds[0]
        p1, p2 = dn[d1], dn[d2]
        rest = {d: p for d, p in dn.items() if d not in (d1, d2)}
        for (d, p, r) in pf_two(d1, p1, d2, p2):
            dd = dict(rest); dd[d] = dd.get(d, 0) + p
            key = (s, v, tuple(sorted(dd.items())))
            sub = seq_canonicalize({key: cz_scale(c, r)})
            for k2, c2 in sub.items():
                out[k2] = cz_add(out.get(k2, {}), c2)
    return {k: v for k, v in out.items() if v}

# ---------------------------------------------------------------- HPL series
# series object: dict {stratum j: (deltas, seq)}:
#   deltas: dict {n: coefdict} explicit coefficients for small n (finitely many),
#   seq: sequence atoms valid for ALL n>=1 (deltas are IN ADDITION).
# Base cases: H_() = 1 (pure n=0 delta, stratum 0); all-zero words = ln^k x/k!
# (pure stratum-k n=0 delta). Every other word has vanishing n=0 coefficient.
def _emptyser():
    return {}

def _get(ser, j):
    if j not in ser: ser[j] = ({}, {})
    return ser

def _add_delta(ser, j, n, c):
    ser = _get(ser, j)
    d, s = ser[j]
    d = dict(d); d[n] = cz_add(d.get(n, {}), c)
    if not d[n]: del d[n]
    ser[j] = (d, s)
    return ser

def _add_seq(ser, j, seq):
    ser = _get(ser, j)
    d, s = ser[j]
    ser[j] = (d, seq_add(s, seq))
    return ser

_HPL_CACHE = {}

def hpl_series(w):
    w = tuple(w)
    if w in _HPL_CACHE: return _HPL_CACHE[w]
    if not w:
        val = {0: ({0: {(): Fraction(1)}}, {})}
    elif all(a == 0 for a in w):
        k = len(w)
        f = Fraction(1)
        for i in range(1, k+1): f /= i
        val = {k: ({0: {(): f}}, {})}
    else:
        a, rest = w[0], w[1:]
        inner = hpl_series(rest)
        val = {}
        if a == 0:
            # int (1/t) H_rest: coefficient c_n -> c_n/n with ln-stratum mixing;
            # inner n=0 delta must be absent unless rest all-zero (handled above),
            # but rest may still have deltas at n>=1.
            for jp, (dl, sq) in inner.items():
                for i in range(0, jp+1):
                    fac = Fraction(1)
                    for q in range(i+1, jp+1): fac *= q
                    fac *= Fraction((-1)**(jp-i))
                    if sq:
                        val = _add_seq(val, i, seq_scale(seq_mul_invn(sq, 0, jp-i+1), fac))
                    for n, c in dl.items():
                        if n == 0: raise ValueError('1/t on n=0 delta (log case should be all-zero word)')
                        val = _add_delta(val, i, n, cz_scale(cz_scale(c, fac), Fraction(1, n**(jp-i+1))))
        else:
            alt = (a == -1)
            for jp, (dl, sq) in inner.items():
                # cumulative of (deltas + seq): T_n = sum_{k<=n} coeff_k  (n>=0)
                # seq part:
                Tseq = seq_cumul(sq, alt=alt) if sq else {}
                # delta part: delta at k=n0 contributes for n>=n0: value c (plain)
                # or c*(-1)^(n-n0) (alt): atoms constant-1 / (-1)^n from n0 on:
                # implement as atom valid all n>=1 MINUS deltas for n<n0.
                for n0, c in dl.items():
                    if not alt:
                        Tseq = seq_add(Tseq, {(0, (), ()): c})
                    else:
                        sgn0 = Fraction((-1)**n0)
                        Tseq = seq_add(Tseq, {(1, (), ()): cz_scale(c, sgn0)})
                    # correction deltas for 1<=n<n0 (atom included them wrongly):
                    # handled below by explicit subtraction list
                corr = []
                for n0, c in dl.items():
                    for nn in range(1, n0):
                        if not alt:
                            corr.append((nn, cz_scale(c, Fraction(-1))))
                        else:
                            corr.append((nn, cz_scale(c, Fraction(-((-1)**(nn - n0))))))
                # integrate: coefficient T_m of t^m (m>=0) -> x^{m+1} with ln mixing:
                # int t^m ln^jp t dt = x^{m+1} sum_i (-1)^{jp-i}(jp!/i!) ln^i x /(m+1)^{jp-i+1}
                for i in range(0, jp+1):
                    fac = Fraction(1)
                    for q in range(i+1, jp+1): fac *= q
                    fac *= Fraction((-1)**(jp-i))
                    if Tseq:
                        piece = seq_mul_invn(Tseq, 1, jp-i+1)     # 1/(m+1)^...
                        piece = seq_shiftpow_up(piece)            # coefficient of x^{m+1}, n>=2
                        val = _add_seq(val, i, seq_scale(piece, fac))
                        # cancel the spurious n=1 value of the shifted atoms
                        v1 = seq_val1(piece)
                        if v1:
                            val = _add_delta(val, i, 1, cz_scale(v1, -fac))
                    # T_0 term (m=0): T_0 = coeff at n=0 = (delta at 0 if any)
                    T0 = dl.get(0, {})
                    if T0:
                        val = _add_delta(val, i, 1, cz_scale(cz_scale(T0, fac), Fraction(1)))
                    for (nn, c) in corr:
                        val = _add_delta(val, i, nn+1, cz_scale(cz_scale(c, fac), Fraction(1, (nn+1)**(jp-i+1))))
    _HPL_CACHE[w] = val
    return val

def seq_shiftpow_up(seq):
    """coefficients of x^{m+1} given atoms in m: rewrite atoms at m=n-1 in n-atoms."""
    out = {}
    for (s, v, dn), c in seq.items():
        if v not in _SHIFT_CACHE: _SHIFT_CACHE[v] = shift_word_down(v)
        base = _SHIFT_CACHE[v]
        newdn = {d-1: p for d, p in dict(dn).items()}
        for (s2, w, dn2), r in base.items():
            dd = dict(newdn)
            for d2, p2 in dict(dn2).items():
                dd[d2] = dd.get(d2, 0) + p2
            key = (s ^ s2, w, tuple(sorted(dd.items())))
            rr = Fraction(r)
            if s: rr = -rr        # (-1)^{n-1} = -(-1)^n
            out[key] = cz_add(out.get(key, {}), cz_scale(c, rr))
    return {k: v for k, v in out.items() if v}

def seq_val1(seq):
    """exact value of a sequence's atoms at n=1 (S_v(1)=1 for every v): coefdict."""
    out = {}
    for (s, v, dn), c in seq.items():
        r = Fraction(-1) if s else Fraction(1)
        r *= Fraction(-1)**sum(1 for a in v if a < 0)
        for d, p in dict(dn).items():
            r /= Fraction(1+d)**p
        out = cz_add(out, cz_scale(c, r))
    return out


==> anc/source_chain/lib/msym_run.py <==
# msym_run.py -- parse CHH odd-m integrand, assemble EXACT Mellin as bilinear atoms,
# evaluate, validate. Atom language (uniform across m, z-based):
#   BA(s, v, dn, k, q):  sum_{n>=1} (+-1)^n S_v(n) / [ prod (n+d)^p * (n+z+k)^q ]
# where z = (m-1)/2 + i*nu and the Mellin exponent bookkeeping gives integer k.
# F_m(z) = 4*(11/180)*pi^4*F1... assembled separately; here: the Mellin integral
#   G_m(z) = int_0^1 x^{pow} I_m(x) dx,  pow = z - m/2   (CHH F3Eval convention),
# I_m = sum coef * x^a * H_w(x) * [1/(1-x)]^eps.
import re
from fractions import Fraction
import mpmath as mp
import sums
import mellin_sym as MS

# ---------------- parse (structured terms_m{M}.txt from Mathematica) ----------------
def parse_integrand(fn):
    """fn like chh/terms_m{M}.txt: lines 'xpow | {word} | eps | coef'."""
    out = []
    for ln in open(fn):
        if '|' not in ln: continue
        xp, w, eps, coef = [p.strip() for p in ln.split('|')]
        a = Fraction(xp)
        word = tuple(int(t) for t in w.strip('{}').split(',') if t.strip()) if w != '{}' else ()
        eps = int(eps)
        # coef like '(-16*Pi^2)/3', '32', '32*Zeta[3]', '(8*Pi^2*Zeta[3])/3'
        c = coef.replace('(', '').replace(')', '')
        czkey = ()
        for mz in re.finditer(r'Zeta\[(\d)\]', c):
            czkey += ('z%s' % mz.group(1),)
        c = re.sub(r'\*?Zeta\[\d\]', '', c)
        mpi = re.search(r'Pi\^(\d)', c)
        if mpi:
            czkey += ('pi2',)*(int(mpi.group(1))//2)
            c = c.replace('*' + mpi.group(0), '').replace(mpi.group(0), '')
        c = c.replace('**', '*').strip('*')
        if c in ('', '-'): c += '1'
        c = c.replace('*/', '/').replace('*', '')
        r = Fraction(c)
        out.append(({tuple(sorted(czkey)): r}, a, word, eps))
    return out

# ---------------- assembly ----------------
def cumul_series(ser, alt=False):
    """series-level cumulative (for the 1/(1-x) prefactor): input {j:(deltas,seq)},
    output same format: T_n = sum_{k<=n} c_k."""
    out = {}
    for j, (dl, sq) in ser.items():
        Tseq = MS.seq_cumul(sq, alt=alt) if sq else {}
        newdl = {}
        for n0, c in dl.items():
            if not alt:
                Tseq = MS.seq_add(Tseq, {(0, (), ()): c})
                for nn in range(0, n0):
                    newdl[nn] = MS.cz_add(newdl.get(nn, {}), MS.cz_scale(c, Fraction(-1)))
            else:
                sgn0 = Fraction((-1)**n0)
                Tseq = MS.seq_add(Tseq, {(1, (), ()): MS.cz_scale(c, sgn0)})
                for nn in range(0, n0):
                    newdl[nn] = MS.cz_add(newdl.get(nn, {}), MS.cz_scale(c, Fraction(-((-1)**(nn-n0)))))
        # n=0 value: T_0 = c_0 (atoms cover n>=1 only): deltas at 0 handled above via corr:
        # atom-1 gives value at n>=1; T_0 = dl.get(0): add delta at 0:
        if 0 in dl:
            newdl[0] = MS.cz_add(newdl.get(0, {}), dl[0])
        out[j] = ({n: c for n, c in newdl.items() if c}, Tseq)
    return out

def assemble(fn):
    """returns dict: atomkey -> coefdict, atomkey = ('BA', s, v, dn, k, q) with
    denominator (n + z + k)^q ; plus ('D', n0+k?, ...) delta terms as
    ('R', k, q): rational terms 1/(z+k)^q (from deltas at n0: 1/(n0+z+a+1)^q...).
    Uses pow = z - m/2; exponent of x: pow + a + n -> n + z + (a - m/2 + 1)... k = a+1-m/2+n0-part."""
    terms = parse_integrand(fn)
    m = int(re.search(r'_m(\d+)', fn).group(1))
    out = {}
    def add(key, c):
        out[key] = MS.cz_add(out.get(key, {}), c)
        if not out[key]: del out[key]
    for (cz, a, word, eps) in terms:
        koff = a - Fraction(m, 2) + 1          # exponent n + z + koff
        if koff.denominator != 1:
            raise ValueError((a, m, 'non-integer k: even-m case?'))
        koff = int(koff)
        ser = MS.hpl_series(word)
        if eps:
            ser = cumul_series(ser, alt=False)
        for j, (dl, sq) in ser.items():
            jf = Fraction(1)
            for q in range(1, j+1): jf *= q
            sgn = Fraction(-1)**j
            # int x^{pow+a+n} ln^j = (-1)^j j! / (n+z+koff)^{j+1}
            for (s, v, dn), c in sq.items():
                key = ('BA', s, v, dn, koff, j+1)
                add(key, MS.cz_scale(MS.cz_mul(c, cz), sgn*jf))
            for n0, c in dl.items():
                key = ('R', n0 + koff, j+1)
                add(key, MS.cz_scale(MS.cz_mul(c, cz), sgn*jf))
    return out

# ---------------- atom evaluator ----------------
JD = 72
def eval_atom(key, z):
    kind = key[0]
    if kind == 'R':
        _, k, q = key
        return (z + k)**(-q)
    _, s, v, dn, k, q = key
    dn = dict(dn)
    # direct part
    tot = mp.mpf(0)
    tab = _table(v)
    for n in range(1, JD+1):
        val = tab[n]
        if s and n % 2 == 1: val = -val
        den = mp.mpf(1)
        for d, p in dn.items(): den *= mp.mpf(n+d)**p
        tot += val/(den*(n+z+k)**q)
    # tail via asy series in 1/n: S_v(n) = A(n) + (-1)^n B(n)
    Aser, Bser = sums.asy(v) if v else ({(0, 0): mp.mpf(1)}, {})
    def dress(P):
        P = dict(P)
        for d, p in dn.items():
            P = MS_mulpow(P, d, p)
        return MS_mulpow(P, z + k, q)
    T = {}
    if Aser:
        PA = dress(Aser)
        T = sums.ser_add(T, sums.em_tail(PA) if s == 0 else sums.alt_tail_ser(PA))
    if Bser:
        PB = dress(Bser)
        T = sums.ser_add(T, sums.alt_tail_ser(PB) if s == 0 else sums.em_tail(PB))
    return tot + sums.ser_eval(T, mp.mpf(JD))

def MS_mulpow(P, c, r):
    """multiply series-in-1/n P by (n+c)^{-r} = n^{-r} (1+c/n)^{-r}; c may be complex."""
    fac = {(0, 0): mp.mpf(1)}
    cf = mp.mpf(1) if not isinstance(c, mp.mpc) else mp.mpc(1)
    coef = 1
    binom = mp.mpf(1)
    out = {}
    # (1+c/n)^{-r} series
    ser = {(0, 0): mp.mpf(1)}
    term = mp.mpf(1)
    for kk in range(1, sums.MMAX+1):
        term = term*mp.mpf(-r - kk + 1)/kk
        ser[(0, kk)] = term*(c**kk)
    P2 = sums.ser_mul(P, ser)
    return sums.ser_trim({(d, mm+r): vv for (d, mm), vv in P2.items()})

_TABC = {}
def _table(v):
    if v not in _TABC: _TABC[v] = sums.exact_table(v, JD+1)
    return _TABC[v]

# assembly is driven by ../gen_atoms.py (see driver.py); no standalone __main__.


==> anc/source_chain/lib/sums.py <==
# sums.py -- general nested harmonic sums S_w(x), complex x, GLMS even-branch continuation.
#
# ARCHITECTURE (SuppPackage-style, built independently):
#   Every word w gets an exact asymptotic PAIR of series (Aser_w, Bser_w) in the
#   variable y -> inf:   S_w(y) = Aser_w(y) + (-1)^y * Bser_w(y),
#   series = sum c_{d,m} ln^d(y) / y^m  (exact Euler-Maclaurin, Bernoulli numbers),
#   with the branch fixed by (-1)^{x0} := +1 at the base point (continuation from
#   even integers = GLMS/SuppPackage convention).
#   Values: evaluate the pair at an anchor x+J (Re >= 38) and recurse DOWNWARD:
#     a>0:  A(x)=A(x+1)-A_r(x+1)/(x+1)^a ;  B(x)=B_r(x+1)/(x+1)^a - B(x+1)
#     a<0:  A(x)=A(x+1)-B_r(x+1)/(x+1)^p ;  B(x)=A_r(x+1)/(x+1)^p - B(x+1)
#   Physical value at x: A+B. True finite sum at odd integers: A-B (validation).
#   Constants C_w enter as the (0,0) coefficient of Aser_w, fixed numerically by
#   matching one exact finite sum at even K. Leading +1 words: stuffle-reduced.
import mpmath as mp
import pickle, os, atexit

mp.mp.dps = 120
MMAX = 48          # max power of 1/y kept
DMAX = 7           # max power of ln y kept
KB   = 32          # Bernoulli terms
KANCH = 80         # even integer anchor for constants
REANCH = mp.mpf(70)  # anchor: Re(x+J) >= REANCH

# ---------------------------------------------------------------- series algebra
# series: dict {(d,m): mpf}  ==  sum c * ln(y)^d / y^m
def ser_trim(s):
    return {k: v for k, v in s.items() if v != 0 and k[1] <= MMAX and k[0] <= DMAX}

def ser_add(a, b):
    out = dict(a)
    for k, v in b.items(): out[k] = out.get(k, mp.mpf(0)) + v
    return ser_trim(out)

def ser_scale(a, c):
    return {k: v*c for k, v in a.items()}

def ser_mul(a, b):
    out = {}
    for (d1, m1), v1 in a.items():
        for (d2, m2), v2 in b.items():
            d, m = d1+d2, m1+m2
            if m > MMAX or d > DMAX: continue
            out[(d, m)] = out.get((d, m), mp.mpf(0)) + v1*v2
    return ser_trim(out)

def ser_powshift(a, p):
    """multiply by y^{-p}"""
    return ser_trim({(d, m+p): v for (d, m), v in a.items()})

def ser_int(a):
    """int_y^inf a(u) du ; every term needs m>=2."""
    out = {}
    for (d, m), v in a.items():
        if m < 2:
            if abs(v) > mp.mpf(10)**-90: raise ValueError(f'divergent integral term {(d,m)}')
            continue
        f = mp.mpf(1)
        for i in range(d+1):
            out[(d-i, m-1)] = out.get((d-i, m-1), mp.mpf(0)) + v*f/mp.mpf(m-1)**(i+1)
            f *= (d-i)
    return ser_trim(out)

def ser_diff(a):
    out = {}
    for (d, m), v in a.items():
        if d: out[(d-1, m+1)] = out.get((d-1, m+1), mp.mpf(0)) + v*d
        out[(d, m+1)] = out.get((d, m+1), mp.mpf(0)) - v*m
    return ser_trim(out)

_SHIFT_CACHE = {}
def _ln_shift(c):
    """series for ln(y+c) - ln(y) = sum_{k>=1} (-1)^{k+1} c^k/(k y^k)"""
    return {(0, k): mp.mpf(-1)**(k+1)*mp.mpf(c)**k/k for k in range(1, MMAX+1)}

def _pow_shift(c, m):
    """series for y^m (y+c)^{-m} = (1+c/y)^{-m}"""
    out = {(0, 0): mp.mpf(1)}
    cf = mp.mpf(1)
    for k in range(1, MMAX+1):
        cf *= mp.mpf(-m - k + 1)/k
        out[(0, k)] = cf*mp.mpf(c)**k
    return out

def ser_shift(a, c):
    """given series of f(u), return series of f(y+c) in y. c small rational/int."""
    if c == 0: return dict(a)
    key = ('shift', mp.nstr(mp.mpf(c), 20))
    lam = _ln_shift(c)
    lam_pows = [{(0, 0): mp.mpf(1)}]
    for i in range(1, DMAX+1):
        lam_pows.append(ser_mul(lam_pows[-1], lam))
    out = {}
    for (d, m), v in a.items():
        # ln^d(y+c) = sum_i C(d,i) ln^{d-i}(y) lam^i ;  (y+c)^{-m} = y^{-m} powshift
        ps = _pow_shift(c, m) if m else {(0, 0): mp.mpf(1)}
        base = ser_powshift(ps, m) if m else ps
        for i in range(d+1):
            piece = ser_mul(lam_pows[i], base)
            coef = v*mp.binomial(d, i)
            for (dd, mm), vv in piece.items():
                if dd+d-i > DMAX or mm > MMAX: continue
                out[(dd+d-i, mm)] = out.get((dd+d-i, mm), mp.mpf(0)) + coef*vv
    return ser_trim(out)

def ser_eval(a, y):
    ly = mp.log(y)
    return mp.fsum(v * ly**d / y**m for (d, m), v in a.items())

# ---------------------------------------------------------------- Euler-Maclaurin
_BERN = {k: mp.bernoulli(2*k) for k in range(1, KB+1)}
_FACT = {n: mp.factorial(n) for n in range(0, 2*KB+2)}

def em_step_sum(h, step):
    """series in v for  sum_{i>=0} h(v + step*i),  h given as series in its argument.
    EM: (1/step)*int_v^inf h + h(v)/2 - sum_k B_2k step^{2k-1}/(2k)! h^{(2k-1)}(v)."""
    out = ser_scale(ser_int(h), mp.mpf(1)/step)
    out = ser_add(out, ser_scale(h, mp.mpf(1)/2))
    der = dict(h)
    for k in range(1, KB+1):
        for _ in range(2 if k > 1 else 1):
            der = ser_diff(der)
        out = ser_add(out, ser_scale(der, -_BERN[k]*mp.mpf(step)**(2*k-1)/_FACT[2*k]))
    return out

def em_tail(g):
    """series in y for T(y) = sum_{j>=1} g(y+j)."""
    G = em_step_sum(g, 1)          # sum_{i>=0} g(v+i) as series in v
    return ser_shift(G, 1)         # v = y+1

def alt_tail_ser(g):
    """series in y for  sum_{j>=1} (-1)^j g(y+j) = -sum_{i>=0} h(v+2i)|_{v=y+1},
    h(u) = g(u) - g(u+1)."""
    h = ser_add(g, ser_scale(ser_shift(g, 1), mp.mpf(-1)))
    H = em_step_sum(h, 2)
    return ser_scale(ser_shift(H, 1), mp.mpf(-1))

# ---------------------------------------------------------------- stuffle
def stuffle_product(w1, w2):
    if not w1: return [(1, tuple(w2))]
    if not w2: return [(1, tuple(w1))]
    a, u = w1[0], w1[1:]
    b, v = w2[0], w2[1:]
    out = []
    for c, word in stuffle_product(u, w2): out.append((c, (a,)+word))
    for c, word in stuffle_product(w1, v): out.append((c, (b,)+word))
    m = (abs(a)+abs(b)) * (1 if (a > 0) == (b > 0) else -1)
    for c, word in stuffle_product(u, v): out.append((-c, (m,)+word))
    return out

def _collect(terms):
    d = {}
    for c, w in terms: d[w] = d.get(w, 0) + c
    return {w: c for w, c in d.items() if c != 0}

_RED_CACHE = {}
def reduce_leading_one(w):
    """S_w (w=(1,rest)) = sum coef * prod(words). Correct multiplicity handling."""
    w = tuple(w)
    if w in _RED_CACHE: return _RED_CACHE[w]
    rest = w[1:]
    prod = _collect(stuffle_product((1,), rest))
    mult = prod.pop(w)
    out = [(mp.mpf(1)/mult, [(1,), rest])]
    for word, c in prod.items():
        out.append((-mp.mpf(c)/mult, [word]))
    _RED_CACHE[w] = out
    return out

# ---------------------------------------------------------------- exact tables
def exact_table(w, K):
    """exact S_w(k), k=0..K."""
    d = len(w)
    suf = [mp.mpf(0)]*(d+1); suf[d] = mp.mpf(1)
    vals = [mp.mpf(0)]*(K+1)
    for k in range(1, K+1):
        for i in range(d-1, -1, -1):
            a = w[i]
            t = mp.mpf(1)/mp.mpf(k)**abs(a)
            if a < 0 and k % 2 == 1: t = -t
            suf[i] = suf[i] + t*suf[i+1]
        vals[k] = suf[0]
    return vals

# ---------------------------------------------------------------- asy pairs per word
_ASY = {}     # word -> (Aser, Bser)

def asy(w):
    w = tuple(w)
    if w in _ASY: return _ASY[w]
    if not w:
        val = ({(0, 0): mp.mpf(1)}, {})
    elif w == (1,):
        A = {(1, 0): mp.mpf(1), (0, 0): mp.euler, (0, 1): mp.mpf(1)/2}
        for k in range(1, KB+1):
            A[(0, 2*k)] = -_BERN[k]/(2*k)
        val = (ser_trim(A), {})
    elif w[0] == 1:
        At, Bt = {}, {}
        for coef, words in reduce_leading_one(w):
            Ap, Bp = {(0, 0): mp.mpf(1)}, {}
            for wi in words:
                Ai, Bi = asy(wi)
                Ap, Bp = ser_add(ser_mul(Ap, Ai), ser_mul(Bp, Bi)), \
                         ser_add(ser_mul(Ap, Bi), ser_mul(Bp, Ai))
            At = ser_add(At, ser_scale(Ap, coef))
            Bt = ser_add(Bt, ser_scale(Bp, coef))
        val = (At, Bt)
    else:
        a, rest = w[0], w[1:]
        Ar, Br = asy(rest)
        if a > 0:
            TA = em_tail(ser_powshift(Ar, a)) if Ar else {}
            TB = alt_tail_ser(ser_powshift(Br, a)) if Br else {}
        else:
            p = -a
            TA = em_tail(ser_powshift(Br, p)) if Br else {}
            TB = alt_tail_ser(ser_powshift(Ar, p)) if Ar else {}
        A = ser_scale(TA, mp.mpf(-1))       # A = C - TA ; C fixed below
        B = ser_scale(TB, mp.mpf(-1))
        # constant: match exact finite sum at even K: S(K)=A(K)+B(K)
        with mp.extradps(10):
            ex = exact_table(w, KANCH)[KANCH]
            C = ex - ser_eval(A, mp.mpf(KANCH)) - ser_eval(B, mp.mpf(KANCH))
        A = ser_add(A, {(0, 0): C})
        val = (A, B)
    _ASY[w] = val
    return val

def const_of(w):
    """C_w = lim over even N of S_w(N)."""
    A, _ = asy(tuple(w))
    return A.get((0, 0), mp.mpf(0))

# ---------------------------------------------------------------- value evaluation
class Lattice:
    """pairs (A,B) of suffix words on x0 + m; branch (-1)^{x0} = +1."""
    def __init__(self, x0):
        self.x0 = mp.mpmathify(x0)
        self.J = int(max(0, mp.ceil(REANCH - mp.re(self.x0))))
        self.cache = {}

    def pair(self, w, m):
        w = tuple(w)
        key = (w, m)
        if key in self.cache: return self.cache[key]
        x = self.x0 + m
        if not w:
            val = (mp.mpf(1), mp.mpf(0))
        elif w[0] == 1 and len(w) > 1:
            At, Bt = mp.mpf(0), mp.mpf(0)
            for coef, words in reduce_leading_one(w):
                Ap, Bp = mp.mpf(1), mp.mpf(0)
                for wi in words:
                    Ai, Bi = self.pair(wi, m)
                    Ap, Bp = Ap*Ai + Bp*Bi, Ap*Bi + Bp*Ai
                At += coef*Ap; Bt += coef*Bp
            val = (At, Bt)
        elif m >= self.J:
            Aser, Bser = asy(w)
            val = (ser_eval(Aser, x), ser_eval(Bser, x) if Bser else mp.mpf(0))
        else:
            a, rest = w[0], w[1:]
            A1, B1 = self.pair(w, m+1)
            Ar, Br = self.pair(rest, m+1)
            xp = x + 1
            if a > 0:
                s = xp**(-a)
                val = (A1 - Ar*s, Br*s - B1)
            else:
                s = xp**(-(-a))
                val = (A1 - Br*s, Ar*s - B1)
        self.cache[key] = val
        return val

    def S(self, w, m=0, sigma=1):
        A, B = self.pair(tuple(w), m)
        return A + sigma*B

_LATTICES = {}
def lattice(x0):
    key = mp.nstr(mp.mpc(x0), 30)
    if key not in _LATTICES:
        _LATTICES[key] = Lattice(x0)
    return _LATTICES[key]

def S(w, x):
    """S_w(x), even-branch continuation, arbitrary complex x."""
    return lattice(x).S(tuple(w), 0)

# ---------------------------------------------------------------- validation
def brute(indices, N):
    if indices == (): return mp.mpf(1)
    a1 = indices[0]; rest = tuple(indices[1:]); p = abs(a1); sgn = 1 if a1 > 0 else -1
    return mp.fsum((mp.mpf(sgn)**y)/mp.mpf(y)**p * brute(rest, y) for y in range(1, N+1))

if __name__ == '__main__':
    import time
    print('=== EM machinery self-tests ===')
    # T(y)=sum 1/(y+j)^2 = zeta(2,y+1)
    g = {(0, 2): mp.mpf(1)}
    T = em_tail(g)
    y = mp.mpf(40)
    print('  em_tail 1/u^2   :', mp.nstr(abs(ser_eval(T, y) - mp.zeta(2, y+1)), 3))
    # alt: sum_{j>=1} (-1)^j/(y+j)^2 = -[zeta(2,(y+1)/2)-zeta(2,(y+2)/2)]/4
    Ta = alt_tail_ser(g)
    exact = -(mp.zeta(2, (y+1)/2) - mp.zeta(2, (y+2)/2))/4
    print('  alt_tail 1/u^2  :', mp.nstr(abs(ser_eval(Ta, y) - exact), 3))
    # log-enhanced: sum ln(y+j)/(y+j)^3 = -zeta'(3,y+1)
    g = {(1, 3): mp.mpf(1)}
    T = em_tail(g)
    print('  em_tail ln/u^3  :', mp.nstr(abs(ser_eval(T, y) + mp.zeta(3, y+1, 1)), 3))

    print('=== constants: zeta/eta emerge from generic path ===')
    for w, ex in [((2,), mp.zeta(2)), ((3,), mp.zeta(3)), ((-2,), -(1-mp.mpf(1)/2)*mp.zeta(2)),
                  ((-1,), -mp.log(2)), ((5,), mp.zeta(5))]:
        print(f'  C{w}: err {mp.nstr(abs(const_of(w) - ex), 3)}')
    print('  C(2,1) vs 2*zeta3:', mp.nstr(abs(const_of((2, 1)) - 2*mp.zeta(3)), 3))

    words = [(2,), (-2,), (3,), (-3,), (2,1), (-2,1), (1,-2), (2,-3), (-2,3), (3,-2),
             (1,-1), (-4,1), (-3,2), (-2,1,1), (1,-2,1), (1,1,-2), (2,1,-2), (1,-2,1,1),
             (2,2,1), (1,4), (3,2), (1,2,2), (2,3), (1,-3,1), (1,2,-2), (-3,1,1), (5,),
             (1,1), (1,1,1), (4,1), (2,2), (1,3), (-2,1,1,1), (2,-2,1), (-2,2), (1,-3),
             (2,-2), (1,1,-2)]
    print('=== two-branch validation vs brute at N=12 (A+B) and N=13 (A-B) ===')
    t0 = time.time()
    worst = (mp.mpf(0), None)
    for w in words:
        for N, sg in ((12, 1), (13, -1)):
            e = abs(lattice(N).S(w, 0, sigma=sg) - brute(w, N))
            if e > worst[0]: worst = (e, (w, N))
    print(f'  worst: {mp.nstr(worst[0],3)} at {worst[1]}   ({time.time()-t0:.1f}s)')


==> anc/source_chain/validate_tables.py <==
#!/usr/bin/env python3
# Structural validation of assembled atom tables (task step 1).
import ast, pickle, sys
from fractions import Fraction

def load(path):
    # Keys are Python tuple literals; ast.literal_eval parses them safely
    # (literals only, no code execution) unlike bare eval().
    d = pickle.load(open(path, 'rb'))
    return {ast.literal_eval(k): {ast.literal_eval(zk): Fraction(v)
            for zk, v in c.items()} for k, c in d.items()}

def Hn(x):
    return sum(Fraction(1, i) for i in range(1, x + 1))

ALLOWED_MONO = {(), ('pi2',), ('z3',)}

def _schema_ok(k):
    # exact tuple schemas: R-atom ('R', k:int, q:int in 1..5);
    # BA-atom ('BA', s in {0,1}, v tuple of nonzero ints (len<=3), dn tuple of
    # (d:int>=1, p:int>=1) pairs, k:int, q:int in 1..5)
    if not isinstance(k, tuple): return False
    if k[0] == 'R':
        return (len(k) == 3 and isinstance(k[1], int)
                and isinstance(k[2], int) and 1 <= k[2] <= 5)
    if k[0] == 'BA':
        if len(k) != 6: return False
        s_, v, dn, kk, q = k[1], k[2], k[3], k[4], k[5]
        if s_ not in (0, 1): return False
        if not (isinstance(v, tuple) and len(v) <= 3
                and all(isinstance(x, int) and x != 0 for x in v)): return False
        if not (isinstance(dn, tuple) and all(
                isinstance(t, tuple) and len(t) == 2 and t[0] >= 0 and t[1] >= 1
                for t in dn)): return False
        return isinstance(kk, int) and isinstance(q, int) and 1 <= q <= 5
    return False

def load_checked(path):
    import pickle as _p
    raw = _p.load(open(path, 'rb'))
    keys = [ast.literal_eval(k) for k in raw.keys()]
    if len(set(keys)) != len(keys):
        raise ValueError('duplicate atom keys after canonicalization')
    if len(raw) == 0:
        raise ValueError('empty table')
    bad = [k for k in keys if not _schema_ok(k)]
    if bad:
        raise ValueError('malformed atom keys: %s' % bad[:3])
    return {ast.literal_eval(k): {ast.literal_eval(zk): Fraction(v)
            for zk, v in c.items()} for k, c in raw.items()}

def validate(path, n):
    A = load_checked(path)
    res = {}
    # 1. |A_n| = 39n-3
    res['count'] = (len(A), 39 * n - 3, len(A) == 39 * n - 3)
    nR = sum(1 for k in A if k[0] == 'R')
    nBA = sum(1 for k in A if k[0] == 'BA')
    res['R_BA'] = (nR, nBA)
    # 2. q5 R atom: exactly one, at k=1, coeff 32 (pure rational)
    q5 = [(k, c) for k, c in A.items() if k[0] == 'R' and k[2] == 5]
    q5_ok = (len(q5) == 1 and q5[0][0][1] == 1 and q5[0][1] == {(): Fraction(32)})
    res['q5'] = (len(q5), [(k[1], dict(c)) for k, c in q5], q5_ok)
    # 3. q4 R atoms: k in [-(n-2),0] (n-1 atoms), coeff = 48(-1)^k H(k+n-1), pure rational
    q4 = sorted([k for k in A if k[0] == 'R' and k[2] == 4], key=lambda k: k[1])
    q4_krange = (q4[0][1], q4[-1][1]) if q4 else (None, None)
    q4_ok = True
    q4_bad = []
    for k in q4:
        coef = A[k]
        rat = coef.get((), Fraction(0))
        pred = 48 * Fraction((-1) ** k[1]) * Hn(k[1] + n - 1)
        if not (rat == pred and set(coef.keys()) <= {()}):
            q4_ok = False
            q4_bad.append((k[1], str(rat), str(pred)))
    res['q4'] = (len(q4), q4_krange, q4_ok, q4_bad[:5])
    # 4. all coefficient monomials in {(),(pi2,),(z3,)}
    monos = set()
    for c in A.values():
        monos |= set(c.keys())
    res['monos'] = (sorted(map(str, monos)), monos <= ALLOWED_MONO)
    # 5. s=0 BA convergence: total denom degree >= 2
    conv_ok = True
    for k in A:
        if k[0] == 'BA' and k[1] == 0:
            deg = k[5] + sum(p for _, p in k[3])
            if deg < 2:
                conv_ok = False
    res['conv'] = conv_ok
    # 6. k-range of all atoms
    ks = [k[1] if k[0] == 'R' else k[4] for k in A]
    res['k_range'] = (min(ks), max(ks))
    # 7. strict gates (enforced in the exit predicate)
    if n == 1:
        # positive boundary predicate for the supplied 28-atom CHH block:
        # exact composition 1 R-atom + 27 BA-atoms, no q4, single q5 at k=1
        # with coefficient 32, all shifts within [0,1]
        res['boundary'] = (len(A) == 28, nR == 1, nBA == 27, len(q4) == 0,
                           q5_ok, min(ks) >= 0 and max(ks) <= 1)
        res['strict_ok'] = (all(res['boundary']) and res['monos'][1] and res['conv'])
    else:
        q4_keys_ok = (set(k[1] for k in q4) == set(range(-(n - 2), 1)))
        q4_count_ok = (len(q4) == n - 1)
        q4_range_ok = (q4_krange == (-(n - 2), 0))
        krange_ok = (min(ks) >= -(n - 1) and max(ks) <= 1)
        inv_ok = (nR == 4 * n - 3 and nBA == 35 * n)
        res['strict'] = (q4_count_ok, q4_range_ok, krange_ok, q4_keys_ok, inv_ok)
        res['strict_ok'] = (q4_count_ok and q4_range_ok and krange_ok
                            and q4_keys_ok and inv_ok)
    return res

if __name__ == '__main__':
    cases = [(sys.argv[i], int(sys.argv[i+1])) for i in range(1, len(sys.argv), 2)]
    if not cases:
        print('usage: validate_tables.py <table.pkl> <n> [...]'); sys.exit(2)
    allok = True
    for path, n in cases:
        r = validate(path, n)
        cnt_ok = r['count'][2] if n != 1 else (r['count'][0] == 28)
        ok = cnt_ok and r['q5'][2] and r['q4'][2] and r['monos'][1] and r['conv'] \
             and r['strict_ok']
        allok = allok and ok
        print('=== n=%d  (%s)' % (n, path.split('/')[-1]))
        if n == 1:
            print('  |A_1|=%d  expect 28 (supplied boundary block)  %s'
                  % (r['count'][0], 'OK' if cnt_ok else 'FAIL'))
        else:
            print('  |A_n|=%d  expect 39n-3=%d  %s' % (r['count'][0], r['count'][1], 'OK' if cnt_ok else 'FAIL'))
        print('  R=%d  BA=%d   k-range=%s' % (r['R_BA'][0], r['R_BA'][1], r['k_range']))
        print('  q5: %d atom(s) %s  ->  %s' % (r['q5'][0], r['q5'][1], 'OK' if r['q5'][2] else 'FAIL'))
        print('  q4: %d atoms k-range=%s  coeff==48(-1)^k H(k+n-1): %s%s' % (
            r['q4'][0], r['q4'][1], 'OK' if r['q4'][2] else 'FAIL', '' if r['q4'][2] else (' bad=%s' % r['q4'][3])))
        print('  monomials: %s  subset{1,pi2,z3}: %s' % (r['monos'][0], 'OK' if r['monos'][1] else 'FAIL'))
        print('  s=0 BA convergence (deg>=2): %s' % ('OK' if r['conv'] else 'FAIL'))
        if n == 1:
            print('  boundary block (28 atoms, no q4, q5@k=1, k-range [0,1]): %s'
                  % ('OK' if r['strict_ok'] else 'FAIL'))
        else:
            print('  strict: q4 count==n-1: %s   q4 k-range==(-(n-2),0): %s   all-atom k-range in '
                  '[-(n-1),1]: %s   q4 exact key set: %s   R/BA inventory (4n-3, 35n): %s'
                  % tuple('OK' if x else 'FAIL' for x in r['strict']))
        print('  ROW %s' % ('PASS' if ok else 'FAIL'))
    print('\nALL_STRUCTURAL_CHECKS', 'PASS' if allok else 'FAIL')
    sys.exit(0 if allok else 1)


==> anc/source_chain/wlkernel_run.sh <==
#!/usr/bin/env bash
# Direct-WolframKernel fallback for STAGE 1, for environments where the
# `wolframscript` front end fails to start (exit 255 in a clean container).
# It reproduces what ./wlrun does, but drives the kernel binary itself:
# $ScriptCommandLine is set by hand (the kernel's own -script does not set it),
# the whole run is wrapped in MemoryConstrained, and ulimit -d is the backstop.
# The in-file NNLO MEMORY GUARD inside gen_terms.wl stays active as well.
#
#   usage:  NNLO_WOLFRAM=/path/to/wlkernel_run.sh python3 driver.py 101 --keep-terms
#   driver.py invokes it as:  wlkernel_run.sh -file <script.wl> <arg> ...
#   env:    WLMEM_GB (cap, default 20), NNLO_WOLFRAM_KERNEL (kernel binary path)
set -u
CAP_GB="${WLMEM_GB:-20}"
CAP_BYTES=$(( CAP_GB * 1000000000 ))
ulimit -d $(( (CAP_GB + 2) * 1024 * 1024 )) 2>/dev/null
[ "${1:-}" = "-file" ] && shift
FILE="$1"; shift
SCL="{\"$FILE\""
for a in "$@"; do SCL="$SCL, \"$a\""; done
SCL="$SCL}"
"${NNLO_WOLFRAM_KERNEL:-WolframKernel}" -noprompt <<WLEOF
Unprotect[\$ScriptCommandLine]; \$ScriptCommandLine = $SCL;
res = Catch[MemoryConstrained[Get["$FILE"], $CAP_BYTES], _SystemException];
If[res === \$Aborted || Head[res] === SystemException,
  Print["MEMORY GUARD: $FILE exceeded the $CAP_GB GB cap (WLMEM_GB to raise) -- aborted cleanly"];
  Exit[3]];
Exit[0]
WLEOF


==> anc/tables/PROVENANCE_n101.md <==
# The n=101 table: generation record

`atoms_m101.pkl` is the exact atom table of the three-loop odd-spin block at
conformal spin n = 101. It was generated from the Caron-Huot--Herranen three-loop
integrand after the coefficient rules of the closed form were fixed, and it lies
outside the spin range n <= 99 carried by the previous release. It is therefore a
test of the rules against data the rules never saw, and it exercises all 47 slots,
not the 40 closing slots alone, which is what the earlier historical
holdout at n = 93, 95, 97, 99 exercised.

The counts below are meant to be re-derived by a reader, not taken on trust. One
command reproduces the table and one command reproduces the count.

## The chain

The pipeline is the documented one, unchanged: `source_chain/PROVENANCE.md` has the
chain diagram, the Caron-Huot--Herranen versus author split, and the atom language.
Nothing in it was modified for this spin.

    inputs/traj_code.m  --gen_terms.wl-->  work/terms_m101.txt  --gen_atoms.py-->  atoms_m101.pkl

## Exact commands

From a copy of `source_chain/`, with the repository memory-guarded launcher as the
Wolfram front end (the archive carries no execute bits, so the Python programs are
invoked through `python3`):

    NNLO_WOLFRAM=/path/to/wlrun python3 driver.py 101 --keep-terms --out atoms_m101.pkl

which is equivalent to the two stages by hand:

    /path/to/wlrun -file gen_terms.wl inputs/traj_code.m work/ 101
    python3 gen_atoms.py work/terms_m101.txt atoms_m101.pkl
    python3 validate_tables.py atoms_m101.pkl 101

Wall time on the generating machine was under three minutes for the whole chain,
and the Wolfram stage stayed near 125 MB of live kernel memory, far below the
20 GB cap of the in-file memory guard. No chunking was needed and the cap was not
raised.

### Fallback launcher, for environments where `wolframscript` will not start

The `wolframscript` front end is known to fail with exit status 255 in some clean
container images while the kernel binary itself is healthy.
`source_chain/wlkernel_run.sh` drives `WolframKernel` directly for exactly this
case. It sets `$ScriptCommandLine` by hand, since the kernel's own `-script`
option does not set it, and it keeps the same memory discipline (a
`MemoryConstrained` wrapper plus a `ulimit -d` backstop, on top of the in-file
guard carried by `gen_terms.wl`):

    NNLO_WOLFRAM="bash wlkernel_run.sh" python3 driver.py 101 --keep-terms --out atoms_m101.pkl

Point it at a kernel outside `PATH` with `NNLO_WOLFRAM_KERNEL=/path/to/WolframKernel`.
This route was exercised at n = 101 and produced a byte-identical table (run 3
below).

## Software

    Wolfram Language 15.0.0 for Linux x86 (64-bit) (May 26, 2026)
    Python 3.14.4, pickle protocol 5 (pinned by gen_atoms.py)
    mpmath 1.3.0, sympy 1.14.0
    Linux x86-64

Record identity of the table is independent of these versions. Byte identity of
the pickle and of the stage-1 term file is not: it depends on the Wolfram `Expand`
term order and on the writer's pickle protocol.

## Byte identity across runs

Three complete generations were run in three separate scratch copies of the
bundle, two through the memory-guarded `wolframscript` launcher and one through
the direct-kernel fallback. All three produced the same 367513-byte pickle and
the same 234793-byte, 3425-line stage-1 term file, byte for byte.

    run 1  wolframscript launcher   atoms_m101.pkl  4ebb297ce1a3bf86be9f76f6cb16b2d9740a57be5c2bed866331d3fcd59a399e
    run 2  wolframscript launcher   atoms_m101.pkl  4ebb297ce1a3bf86be9f76f6cb16b2d9740a57be5c2bed866331d3fcd59a399e
    run 3  direct WolframKernel     atoms_m101.pkl  4ebb297ce1a3bf86be9f76f6cb16b2d9740a57be5c2bed866331d3fcd59a399e

    all three            work/terms_m101.txt  9f1793a33e58a56fced0f075d9722de29783b3fb3e9771129a93ff540484a798

`work/terms_m101.txt` is stage-1 scratch and is not carried in the release; the
hash is recorded so that a reader who regenerates it can compare the intermediate
as well as the final table.

## Hashes

Master input and pipeline.  Two members changed in this revision:
source_chain/gen_terms.wl now leaves a nonzero exit status on every failure
path, and source_chain/driver.py records that the generic odd-n route does run at
n=1 and gives the same table.  Neither touches the extraction arithmetic, and the
n=101 comparison below was rerun against these files.  Hashes are of the files as
they are bundled here:

    bb590a1c2dd41d0a08555963abfd40163448e246fff471eca9ef7f79e3055eb6  source_chain/inputs/traj_code.m
    907cb1d94661fce8e75487909e6e0f0a4b8bcaa79ff6deb1fd9c14a567bac243  source_chain/gen_terms.wl
    c426f89439be652b701d588640653476f645e12daddd24cc6b3268f0317e2e9e  source_chain/gen_atoms.py
    437083e5cd16b822f6648f5775333358ac41c7c0c41395c39280163382cb1479  source_chain/driver.py
    97e076c9ba6d034f2c4c242e747ea60cd88a357bfd4b4ed33bda7ad4c15495b5  source_chain/lib/msym_run.py
    b69b4acd470267822ba19fad0d4d2741d0b5d370e8e074f7671ec7154e7b36cb  source_chain/lib/mellin_sym.py
    a42cf33aec44603c40d05634e78413cc4cc58492fb3e15d38946d6d828aa52a4  source_chain/lib/sums.py

The rules the table was checked against:

    71a9202a6f1854843303805d3c36ab5dc6c97a61fd4cd4226e5510ddba796704  catalog/catalog.json
    910280c5efc3b357d01379f5892f5a74c27f06c7c2a095d65e68f2ebcf1bf1a3  anc_closed_form.py

Outputs:

    4ebb297ce1a3bf86be9f76f6cb16b2d9740a57be5c2bed866331d3fcd59a399e  tables/atoms_m101.pkl
    311f31a3b013663693573f2e8dd48b83acbd2cf861e7b680e2b94c098fc5e1a8  tables/json/atoms_m101.json

## The counts

Reduction of the generated table:

    atom keys                  3936      the census law 39n-3 at n = 101
    coefficient entries        4538      atom-and-monomial pairs, over {1, pi^2, zeta_3}
    rational atoms R           401       4n-3
    bilinear atoms BA          3535      35n
    shift range in k           -100 .. 1

Structural gates (`source_chain/validate_tables.py`, the same predicate that gates
every other spin): count law, the unique q=5 rational atom at k=1 with coefficient
32, the hundred q=4 rational atoms with coefficient 48(-1)^k H(k+n-1) on their exact
key set, every coefficient monomial in {1, pi^2, zeta_3}, s=0 convergence with
denominator degree at least two, and the strict inventory and shift-range checks.
All pass.

Test of the rules against the table, in exact rational arithmetic, with nothing
read from a table on the rule side:

    distinct slots exercised   47        40 closing, 7 exceptional
    entries checked            4538
    reproduced exactly         4538
    mismatches                 0
    entries with no rule       0

Ladder regularity of Eq. (5.9) checked on the same table with no rule used
anywhere, as an internal consistency statement about the table itself:

    Laurent coefficients tested   1500   15*(n-1), over q = 1..5 and the three monomials
    exact rational zeros          1500
    non-zero                      0

## Reproducing the count

    python3 anc/gate/gate_holdout.py

with no arguments checks the bundled n = 101 table and prints exactly the numbers
above. The same gate takes a spin and a table path, so a reader who regenerates
the table can point it at the regenerated file:

    python3 anc/gate/gate_holdout.py 101 /path/to/my/atoms_m101.pkl

It exits non-zero on any mismatch, on any entry that no rule covers, and on a table
whose atom count violates 39n-3. This was verified by altering one stored
coefficient by one: the gate exits 1 and names the cell.

## Freeze evidence

The generation reported here followed the sealing of the rule set. A sealed
archive of the complete rule set and extraction programs,

    10072890 bytes
    sha256  d9aca6702bfced220097df46cea516831d2a667c37ca5c931dce85a9888e17ad

was hashed in a sidecar file at the time of sealing, and it verifies today
against that record. The arXiv source archive embedded in it,

    sha256  61c90ddbf3af8184bebb66abb50d17994e0cd885a0e81de4f94fbbfc1f2ce7b6

carries atom tables for odd n = 1 .. 99 and contains no n = 101 file of any kind.
The sealed archive itself is not delivered with these ancillary files: at ten
megabytes it would more than double them. The authors hold it and supply it on
request, and the byte count and the sha256 printed above identify the copy they
send.

The point of the freeze is that the rules predate the data. Hashing the two files
that carry the rules, taken out of the sealed archive, gives

    71a9202a6f1854843303805d3c36ab5dc6c97a61fd4cd4226e5510ddba796704  anc/catalog/catalog.json
    910280c5efc3b357d01379f5892f5a74c27f06c7c2a095d65e68f2ebcf1bf1a3  anc/anc_closed_form.py

which are the same bytes as the rules used above. Four of the six files of the
extraction pipeline match the sealed copies bit for bit: `gen_atoms.py`,
`lib/msym_run.py`, `lib/mellin_sym.py` and `lib/sums.py`. The other two carry the
revision disclosed under "Hashes" above: `gen_terms.wl` reads de07c072... in the seal
and `driver.py` reads 58cae8f5..., against the bundled digests recorded there; those
changes are the nonzero exit statuses on the failure paths and the `--generic` route
at n = 1, and neither touches the extraction arithmetic at n >= 3. The holdout gate
was additionally run against the rules read out of the sealed archive and not the
working tree, and returned the same 4538 of 4538.

## What this is and is not

It is one more spin at which the uniform rules are exact, generated after the rules
were fixed, and it covers all 47 slots. It is finite evidence and it uses the
authors' own extraction pipeline, so it is not an independent reimplementation of
the extraction and it is not a proof for arbitrary odd n. The all-spin statement
remains a reconstruction, exact at every spin generated so far.


==> anc/tables/VALIDATION.json <==
{
 "description": "Structural validation of the exact atom tables F_n(z) (NNLO BFKL eigenvalue, planar N=4 SYM), all 51 odd spins n=1..101: six hardened gates per spin (count law 39n-3 with the supplied n=1 boundary block, q5 atom, q4 family with exact key set, monomial set, s=0 convergence, strict inventory/shift-range/schema checks).",
 "generator": {
  "command": "python3 tables/make_validation.py",
  "validator": "source_chain/validate_tables.py (hardened shared predicate)",
  "validator_sha256_16": "7a865ead42c30203",
  "runlog": "eval/reproduce_tableI_all.runlog.json",
  "runlog_sha256_16": "b4331265c8cd6bfa",
  "python": "3.14.4"
 },
 "gates": {
  "g1_count": "PASS",
  "g2_q5": "PASS",
  "g3_q4": "PASS",
  "g4_monomials": "PASS",
  "g5_convergence": "PASS",
  "g6_strict": "PASS"
 },
 "provenance": "Every n>=3 table freshly assembled from Wolfram-generated terms (gen_terms.wl over source_chain inputs) by gen_atoms.py; n=1 is the supplied Caron-Huot-Herranen boundary block; the n=101 generation record is tables/PROVENANCE_n101.md.",
 "n_spins": 51,
 "ALL_SPINS_PASS": true,
 "per_spin": {
  "1": {
   "atoms": 28,
   "pass": true
  },
  "3": {
   "atoms": 114,
   "pass": true
  },
  "5": {
   "atoms": 192,
   "pass": true
  },
  "7": {
   "atoms": 270,
   "pass": true
  },
  "9": {
   "atoms": 348,
   "pass": true
  },
  "11": {
   "atoms": 426,
   "pass": true
  },
  "13": {
   "atoms": 504,
   "pass": true
  },
  "15": {
   "atoms": 582,
   "pass": true
  },
  "17": {
   "atoms": 660,
   "pass": true
  },
  "19": {
   "atoms": 738,
   "pass": true
  },
  "21": {
   "atoms": 816,
   "pass": true
  },
  "23": {
   "atoms": 894,
   "pass": true
  },
  "25": {
   "atoms": 972,
   "pass": true
  },
  "27": {
   "atoms": 1050,
   "pass": true
  },
  "29": {
   "atoms": 1128,
   "pass": true
  },
  "31": {
   "atoms": 1206,
   "pass": true
  },
  "33": {
   "atoms": 1284,
   "pass": true
  },
  "35": {
   "atoms": 1362,
   "pass": true
  },
  "37": {
   "atoms": 1440,
   "pass": true
  },
  "39": {
   "atoms": 1518,
   "pass": true
  },
  "41": {
   "atoms": 1596,
   "pass": true
  },
  "43": {
   "atoms": 1674,
   "pass": true
  },
  "45": {
   "atoms": 1752,
   "pass": true
  },
  "47": {
   "atoms": 1830,
   "pass": true
  },
  "49": {
   "atoms": 1908,
   "pass": true
  },
  "51": {
   "atoms": 1986,
   "pass": true
  },
  "53": {
   "atoms": 2064,
   "pass": true
  },
  "55": {
   "atoms": 2142,
   "pass": true
  },
  "57": {
   "atoms": 2220,
   "pass": true
  },
  "59": {
   "atoms": 2298,
   "pass": true
  },
  "61": {
   "atoms": 2376,
   "pass": true
  },
  "63": {
   "atoms": 2454,
   "pass": true
  },
  "65": {
   "atoms": 2532,
   "pass": true
  },
  "67": {
   "atoms": 2610,
   "pass": true
  },
  "69": {
   "atoms": 2688,
   "pass": true
  },
  "71": {
   "atoms": 2766,
   "pass": true
  },
  "73": {
   "atoms": 2844,
   "pass": true
  },
  "75": {
   "atoms": 2922,
   "pass": true
  },
  "77": {
   "atoms": 3000,
   "pass": true
  },
  "79": {
   "atoms": 3078,
   "pass": true
  },
  "81": {
   "atoms": 3156,
   "pass": true
  },
  "83": {
   "atoms": 3234,
   "pass": true
  },
  "85": {
   "atoms": 3312,
   "pass": true
  },
  "87": {
   "atoms": 3390,
   "pass": true
  },
  "89": {
   "atoms": 3468,
   "pass": true
  },
  "91": {
   "atoms": 3546,
   "pass": true
  },
  "93": {
   "atoms": 3624,
   "pass": true
  },
  "95": {
   "atoms": 3702,
   "pass": true
  },
  "97": {
   "atoms": 3780,
   "pass": true
  },
  "99": {
   "atoms": 3858,
   "pass": true
  },
  "101": {
   "atoms": 3936,
   "pass": true
  }
 },
 "holdout_spins": [
  35,
  37,
  39,
  41,
  43,
  45,
  47,
  49,
  53,
  55,
  57,
  59,
  61,
  63,
  65,
  67,
  69,
  73,
  75,
  77,
  79,
  81,
  83,
  85,
  87,
  89
 ],
 "holdout_note": "The 26 spins 35..49, 53..69, 73..89 have no prior table and were not used to identify any gate; they pass all gates beyond the fitted set.",
 "numeric_intercept": {
  "description": "Independent end-to-end check: nu=0 intercepts of the assembled blocks vs the exact QSC benchmark, computed by eval/reproduce_tableI.py over eval/chi_eval_ext.py (the spin-capable evaluator; NOT the |n|<=33 SM evaluator), the 45 spins odd n=3..91.",
  "settings": "dps=40, circle radius=0.15, K=24 nodes; gate |diff| <= 1e-18",
  "reproduce_command": "python3 eval/reproduce_tableI.py --all --dps 40 --K 24 --jd 120 --tol 1e-18",
  "holdout_sample": {
   "35": {
    "abs_diff": "5.8358e-37",
    "pass": true
   },
   "49": {
    "abs_diff": "2.19297e-34",
    "pass": true
   },
   "63": {
    "abs_diff": "1.82541e-29",
    "pass": true
   },
   "77": {
    "abs_diff": "1.61439e-25",
    "pass": true
   },
   "89": {
    "abs_diff": "1.19267e-22",
    "pass": true
   }
  },
  "full_record": "eval/reproduce_tableI_all.runlog.json (all 45 rows)",
  "note": "Residual floors grow mildly with n at fixed precision (larger internal cancellation); all far below the gate.  n=1 is excluded by definition (exact zero intercept; see reproduce_tableI.py --boundary-check).  The n=5 included self-test matches QSC to 1.6e-46.",
  "ALL_SAMPLE_PASS": true
 }
}

==> anc/tables/atoms_n51.txt <==
# ============================================================================
# F_51(z): full atom record of the NNLO BFKL weight-5 block at conformal spin n=51
#   (planar N=4 super Yang-Mills; z=(|n|-1)/2+i*nu; supplemental material).
# 
# F_n(z) = -88 zeta4 S_1(z) - 16 zeta2 zeta3 - 80 zeta5 + sum_a c_a A_a(z).
# Record format, one atom per line:  <coefficient c_a>  |  <atom label A_a>  |  <atom A_a(z)>
#   c_a = r0 + r1*pi^2 + r2*zeta3   (r_i exact rationals; pi^2=6 zeta2).
#   R[k,q]                    A_a(z) = 1/(z+k)^q.
#   BA[sigma;v;dn;k;q]        A_a(z) = sum_{N>=1} sigma^N S_v(N)/(prod (N+d)^p (N+z+k)^q),
#                             sigma=+/-1, S_v non-strict nested harmonic sum (neg letters alternating).
# Atom count |A_51| = 1986  (= 39n-3).   Universal constants use zeta4=pi^4/90, zeta5.
# Provenance: an exact direct Mellin extraction of the Caron-Huot--Herranen three-loop
#   integrand at this spin, by the same derived construction as every included block
#   (odd n<=33); n=51 lies beyond the matched set (odd n<=17, and 21,31), on which the master generating
#   function was matched to the three-loop data, so it is a high-spin holdout,
#   extracted directly rather than generated from the master.
#   Its intercept chi_2(51,0)=F_51(M)/2 agrees with the independent QSC benchmark to the
#   evaluation floor (see intercepts_check.csv). The complete general-n set is included with
#   the paper. Structural checks pass: |A_n|=39n-3; single q=5 R-atom (k=1) coeff 32;
#   q=4 R-atom family coeff = 48*(-1)^k*S_1(k+n-1); coefficient monomials in {1, pi^2, zeta3}.
# ============================================================================
1630857928284167231678337171603250486714617190331933/95651833293721736506467403981543308397560498000000 - 32*zeta3  |  R[k=-49,q=1]  |  1/(z-49)^1
-26087041579732327172825063307068916564632386405213817/191303666587443473012934807963086616795120996000000 + 8/3*pi^2 + 48*zeta3  |  R[k=-48,q=1]  |  1/(z-48)^1
132439870573862858361236162544072232931955754687155341/573910999762330419038804423889259850385362988000000 - 8/3*pi^2 - 176/3*zeta3  |  R[k=-47,q=1]  |  1/(z-47)^1
-1135721451120983677540500968251114602827017655056523/3999379789284532536855779957416444950420648000000 + 10/3*pi^2 + 200/3*zeta3  |  R[k=-46,q=1]  |  1/(z-46)^1
1815409125697051062084533788526122149126288161567758571/5739109997623304190388044238892598503853629880000000 - 10/3*pi^2 - 1096/15*zeta3  |  R[k=-45,q=1]  |  1/(z-45)^1
-1849058968852155380039172387060121593280008075514439/5545033814128796319215501680089467153481768000000 + 98/27*pi^2 + 392/5*zeta3  |  R[k=-44,q=1]  |  1/(z-44)^1
11788487870332880962601368295979246502590664907739121/34547468044661167730837121339771170354892858000000 - 98/27*pi^2 - 2904/35*zeta3  |  R[k=-43,q=1]  |  1/(z-43)^1
-23860223440822099037346103292546291623898983061045903/69780741906586080726802523003905043843381604000000 + 205/54*pi^2 + 3044/35*zeta3  |  R[k=-42,q=1]  |  1/(z-42)^1
124609412053176890163459795724520852501249579009021159/368942785561498126524945701071667046676304778000000 - 205/54*pi^2 - 28516/315*zeta3  |  R[k=-41,q=1]  |  1/(z-41)^1
-8514561632101974026535141706945615747765005170602636109/25825994989304868856746199075016693267341334460000000 + 5269/1350*pi^2 + 29524/315*zeta3  |  R[k=-40,q=1]  |  1/(z-40)^1
12495107788917056893740991512007590748607089285703831/39204546473328074165838632371941849362187984000000 - 5269/1350*pi^2 - 334844/3465*zeta3  |  R[k=-39,q=1]  |  1/(z-39)^1
-220597855441280418421140487364966801243089562068169/722531770989470015226331850323950152609654400000 + 5369/1350*pi^2 + 344084/3465*zeta3  |  R[k=-38,q=1]  |  1/(z-38)^1
677186302578255321138049684242064171243755466335732409/2335568242511049009653569307653683565046520681600000 - 5369/1350*pi^2 - 4583972/45045*zeta3  |  R[k=-37,q=1]  |  1/(z-37)^1
-224004170971125615420196876783025378468068556403930209/820967316234156395071914605990175715116782736000000 + 266681/66150*pi^2 + 4686932/45045*zeta3  |  R[k=-36,q=1]  |  1/(z-36)^1
16732174175623192561979224804213711419819296224571968940377/65804635232748805846989315243142534445185720204080000000 - 266681/66150*pi^2 - 4783028/45045*zeta3  |  R[k=-35,q=1]  |  1/(z-35)^1
-251724941155074753965376427031834744884213487635543722233/1074361391555082544440641881520694439921399513536000000 + 1077749/264600*pi^2 + 4873118/45045*zeta3  |  R[k=-34,q=1]  |  1/(z-34)^1
3891132244793314054111896261718428683248046040954716432089/18264143656436403255490911985851805478663791730112000000 - 1077749/264600*pi^2 - 84284446/765765*zeta3  |  R[k=-33,q=1]  |  1/(z-33)^1
-12759317854860352550060693475281565499346753740993736121953/66968526740266811936800010614789953421767236343744000000 + 9778141/2381400*pi^2 + 28548602/255255*zeta3  |  R[k=-32,q=1]  |  1/(z-32)^1
212166454264444736875278681249630661515951665847282710010923/1272402008065069426799200201681009115013577490531136000000 - 9778141/2381400*pi^2 - 550591598/4849845*zeta3  |  R[k=-31,q=1]  |  1/(z-31)^1
-901106901376736683635601653041069539916351167430411075841391/6362010040325347133996001008405045575067887452655680000000 + 1968329/476280*pi^2 + 111670270/969969*zeta3  |  R[k=-30,q=1]  |  1/(z-30)^1
10759964202500956623925880301247522264995343851910784742697/93474810187688758490495966840134102902046922092992000000 - 1968329/476280*pi^2 - 37716106/323323*zeta3  |  R[k=-29,q=1]  |  1/(z-29)^1
-5422620969619546874894916057967460350187224304693324549616643/62347698395188401913160809882369446635665297036025664000000 + 239437889/57629880*pi^2 + 38186394/323323*zeta3  |  R[k=-28,q=1]  |  1/(z-28)^1
1666105166635188748214986376608557376473706564389980162428901/29265246185496596816381604638663209645312282282216128000000 - 239437889/57629880*pi^2 - 888633398/7436429*zeta3  |  R[k=-27,q=1]  |  1/(z-27)^1
-11350287493909576109679602219910046368989157267705567289211/464527717230104711371136581566082692782734639400256000000 + 240505109/57629880*pi^2 + 2695645910/22309287*zeta3  |  R[k=-26,q=1]  |  1/(z-26)^1
-207042659329125169179353424247356803016879496967407/17696580069180639338128373714425859923892160000000 - 240505109/57629880*pi^2 - 68105044934/557732175*zeta3  |  R[k=-25,q=1]  |  1/(z-25)^1
544416522119643192888453331015481424560604354467657626308713/9755082061832198938793868212887736548437427427405376000000 + 40799043101/9739449720*pi^2 + 68791484534/557732175*zeta3  |  R[k=-24,q=1]  |  1/(z-24)^1
-19323700397307288665365571180776442869711386155154680107039/255964252351282187898381381679270055206812964567488000000 - 40799043101/9739449720*pi^2 - 625072504006/5019589575*zeta3  |  R[k=-23,q=1]  |  1/(z-23)^1
16554584439506167829047550956555635110658405409087023067328447/187043095185565205739482429647108339906995891108076992000000 + 40931552621/9739449720*pi^2 + 630809177806/5019589575*zeta3  |  R[k=-22,q=1]  |  1/(z-22)^1
-533034261067313618905654615817833797133585305025279761416629747/5424249760381390966444990459766141857302880842134232768000000 - 40931552621/9739449720*pi^2 - 18454093022774/145568097675*zeta3  |  R[k=-21,q=1]  |  1/(z-21)^1
58712876816208490702627675571092676470605071882608180864015951/553494873508305200657652087731238965030906208381044160000000 + 205234915681/48697248600*pi^2 + 18609365660294/145568097675*zeta3  |  R[k=-20,q=1]  |  1/(z-20)^1
-77265150048331505274228863408394511207630644631665464750409649/686333643150298448815488588786736316638323698392494758400000 - 205234915681/48697248600*pi^2 - 581548514594714/4512611027925*zeta3  |  R[k=-19,q=1]  |  1/(z-19)^1
21340008188955737671639948145889548720721267221225747621104259/180614116618499591793549628628088504378506236419077568000000 + 822968714749/194788994400*pi^2 + 586061125622639/4512611027925*zeta3  |  R[k=-18,q=1]  |  1/(z-18)^1
-66672767766700589856821231058786976480405531091354045853386869/541842349855498775380648885884265513135518709257232704000000 - 822968714749/194788994400*pi^2 - 53676090078349/410237366175*zeta3  |  R[k=-17,q=1]  |  1/(z-17)^1
69051963334665994850815884412031722465687028270574155584250689/541842349855498775380648885884265513135518709257232704000000 + 238357395880861/56294019381600*pi^2 + 54062195834749/410237366175*zeta3  |  R[k=-16,q=1]  |  1/(z-16)^1
-34899744806577995576915456154851679924679709104572454861602804871/265502751429194399936517954083290101436404167536044024960000000 - 238357395880861/56294019381600*pi^2 - 54437269998109/410237366175*zeta3  |  R[k=-15,q=1]  |  1/(z-15)^1
58356181632877280558338926959764127483829139064105344382610709/431711790941779512091899112330553010465697833391941504000000 + 238820721143261/56294019381600*pi^2 + 54801925434709/410237366175*zeta3  |  R[k=-14,q=1]  |  1/(z-14)^1
-1853622596398792664502463181815784971665638124086893889730923657/13365444629768969792722672518478549324009461495011740032000000 - 238820721143261/56294019381600*pi^2 - 2040798836801833/15178782548475*zeta3  |  R[k=-13,q=1]  |  1/(z-13)^1
64532317121797583540514779406747042704143300936788739239324653/454281660045814715673936990789074127291913718077322112000000 + 86364397717734821/20322140996757600*pi^2 + 2053580969474233/15178782548475*zeta3  |  R[k=-12,q=1]  |  1/(z-12)^1
-36900271980269395708093633508894951230943361192020022339218322391/253943447965610426061730777851092437156179768405223060608000000 - 86364397717734821/20322140996757600*pi^2 - 2066035355155033/15178782548475*zeta3  |  R[k=-11,q=1]  |  1/(z-11)^1
188545293126065407115062641301575978866948086976418966700782445313/1269717239828052130308653889255462185780898842026115303040000000 + 17299975731542641/4064428199351520*pi^2 + 2078178381193813/15178782548475*zeta3  |  R[k=-10,q=1]  |  1/(z-10)^1
-315699917731509402267202071650529356126187904395470125980501082681/2082336273318005493706192378378957984680674100922829096985600000 - 17299975731542641/4064428199351520*pi^2 - 85691034670497533/622330084487475*zeta3  |  R[k=-9,q=1]  |  1/(z-9)^1
236702529442314845918635265166228141688658710741993546796581722968783/1530517160888734037874051398108534118740295464178279386284416000000 + 353562301485889/82947514272480*pi^2 + 12309312989335019/88904297783925*zeta3  |  R[k=-8,q=1]  |  1/(z-8)^1
-10368756017449051519508881441139648514802002995086812507326702102689703/65812237918215563628584210118666967105832704959666013610229888000000 - 353562301485889/82947514272480*pi^2 - 532145396070491417/3822884804708775*zeta3  |  R[k=-7,q=1]  |  1/(z-7)^1
215145832870108495450904080444722064840546703209220663517180251089187/1343106896290113543440494084054427900119034795095224767555712000000 + 354019312583809/82947514272480*pi^2 + 5884182435213075787/42051732851796525*zeta3  |  R[k=-6,q=1]  |  1/(z-6)^1
-40341026780722873189110818081610136053566731143605877744642103489429/248723499312983989526017422973042203725747184276893475473280000000 - 354019312583809/82947514272480*pi^2 - 5914085889685464427/42051732851796525*zeta3  |  R[k=-5,q=1]  |  1/(z-5)^1
26639614966893855040572704197202426525330473763639579901182239015097/163446870977103764545668592239427733876919578239101426739584000000 + 187497409728228241/43879235050141920*pi^2 + 5943339269060627227/42051732851796525*zeta3  |  R[k=-4,q=1]  |  1/(z-4)^1
-2883460249949578008026435462973136284690896933031724573262094032326751/17924673517155712845174988948923908148502180413554789799107712000000 - 187497409728228241/43879235050141920*pi^2 - 280682601097106968469/1976431444034436675*zeta3  |  R[k=-3,q=1]  |  1/(z-3)^1
9211717719203075346721380588378947408142383510306718738267603188822783/60495773120400530852465587702618190001194858895747415571988528000000 + 187700554334941861/43879235050141920*pi^2 + 282000222059796592919/1976431444034436675*zeta3  |  R[k=-2,q=1]  |  1/(z-2)^1
-184674884101202207562705107660592878817698670982832656779252200634855049/1482146441449813005885406898714145655029274042945811681513718936000000 - 187700554334941861/43879235050141920*pi^2 - 13881256687139135026631/96845140757687397075*zeta3  |  R[k=-1,q=1]  |  1/(z-1)^1
2359389242198089495048253644549539735996330721090906373553989827426382657/74107322072490650294270344935707282751463702147290584075685946800000000 + 23485971550561141649/5484904381267740000*pi^2 + 13943237577224054960759/96845140757687397075*zeta3  |  R[k=0,q=1]  |  1/(z+0)^1
-4782391273230027856329779862863/11223615790746210896774730000 - 16/3*pi^2  |  R[k=-49,q=2]  |  1/(z-49)^2
2250060322099685561242763020871/7482410527164140597849820000 + 8*pi^2  |  R[k=-48,q=2]  |  1/(z-48)^2
-2891924837002370130903675965167/22447231581492421793549460000 - 88/9*pi^2  |  R[k=-47,q=2]  |  1/(z-47)^2
-1174822674006508355540818608287/44894463162984843587098920000 + 100/9*pi^2  |  R[k=-46,q=2]  |  1/(z-46)^2
36647169563480418531763061121803/224472315814924217935494600000 - 548/45*pi^2  |  R[k=-45,q=2]  |  1/(z-45)^2
-37942715002794932367626398410311/134683389488954530761296760000 + 196/15*pi^2  |  R[k=-44,q=2]  |  1/(z-44)^2
2542521693335919341401499279009701/6599486084958772007303541240000 - 484/35*pi^2  |  R[k=-43,q=2]  |  1/(z-43)^2
-13804870311136421409044084610431701/29037738773818596832135581456000 + 1522/105*pi^2  |  R[k=-42,q=2]  |  1/(z-42)^2
103523499030544779035534490853244903/186671177831690979635157309360000 - 14258/945*pi^2  |  R[k=-41,q=2]  |  1/(z-41)^2
-52941070186998790342552939142227517/84850535378041354379616958800000 + 14762/945*pi^2  |  R[k=-40,q=2]  |  1/(z-40)^2
4275063112062326822913454572242339/6241285580998786553151156240000 - 167422/10395*pi^2  |  R[k=-39,q=2]  |  1/(z-39)^2
-9980534035341094300851802904459/13515233600440994767274160000 + 172042/10395*pi^2  |  R[k=-38,q=2]  |  1/(z-38)^2
4192969194595129926359454490755356609/5338795685986362017565499047696000 - 2291986/135135*pi^2  |  R[k=-37,q=2]  |  1/(z-37)^2
-154387051659188378269391673120778354663/186857849009522670614792466669360000 + 2343466/135135*pi^2  |  R[k=-36,q=2]  |  1/(z-36)^2
805010568428366588635455049268255519023/934289245047613353073962333346800000 - 2391514/135135*pi^2  |  R[k=-35,q=2]  |  1/(z-35)^2
-2840838165008155085725054868981863/3185058874827802182057928080000 + 2436559/135135*pi^2  |  R[k=-34,q=2]  |  1/(z-34)^2
416367340907527364459488116972708393739/453797633308840771493067419054160000 - 42142223/2297295*pi^2  |  R[k=-33,q=2]  |  1/(z-33)^2
-579510614558434724773639026835576729/617411745998422818357914855856000 + 14274301/765765*pi^2  |  R[k=-32,q=2]  |  1/(z-32)^2
63860887939855266188169224582304578273/66838411107503679522234736139760000 - 275295799/14549535*pi^2  |  R[k=-31,q=2]  |  1/(z-31)^2
-10945940421602825521501108333730809763/11306261517004949722486599740400000 + 55835135/2909907*pi^2  |  R[k=-30,q=2]  |  1/(z-30)^2
531097562046927853654511417521841553887/543739506577259663140342042650480000 - 18858053/969969*pi^2  |  R[k=-29,q=2]  |  1/(z-29)^2
-481504444561138703278502611111010388727/490691749838014817955918428733360000 + 6364399/323323*pi^2  |  R[k=-28,q=2]  |  1/(z-28)^2
64889152833743480250834333307547093533237/66103188585321139047490154042222640000 - 444316699/22309287*pi^2  |  R[k=-27,q=2]  |  1/(z-27)^2
-96928773862920886469113467687351285183431/99154782877981708571235231063333960000 + 1347822955/66927861*pi^2  |  R[k=-26,q=2]  |  1/(z-26)^2
342964374444591634070237474794022637156911/354124224564220387754411539511907000000 - 34052522467/1673196525*pi^2  |  R[k=-25,q=2]  |  1/(z-25)^2
-2361990409190773772976080451193332756350927/2478869571949542714280880776583349000000 + 34395742267/1673196525*pi^2  |  R[k=-24,q=2]  |  1/(z-24)^2
42453164236363011550516806528364904220919411/44619652295091768857055853978500282000000 - 312536252003/15058768725*pi^2  |  R[k=-23,q=2]  |  1/(z-23)^2
-298385575316574090760858148502461269145049127/312337566065642381999390977849501974000000 + 315404588903/15058768725*pi^2  |  R[k=-22,q=2]  |  1/(z-22)^2
252612163887349645103187228504118292812239206107/262675893061205243261487812371431160134000000 - 9227046511387/436704293025*pi^2  |  R[k=-21,q=2]  |  1/(z-21)^2
-36367143545234671902886633899344164336768566481/37525127580172177608783973195918737162000000 + 9304682830147/436704293025*pi^2  |  R[k=-20,q=2]  |  1/(z-20)^2
35228380044822588819375763942946755579359537662371/36061647604545462682041398241277906412682000000 - 290774257297357/13537833083775*pi^2  |  R[k=-19,q=2]  |  1/(z-19)^2
-10142505754192343352109327572700831629426961346831/10303327887012989337726113783222258975052000000 + 586061125622639/27075666167550*pi^2  |  R[k=-18,q=2]  |  1/(z-18)^2
71491153760957070338133288039302823806456265012317/72123295209090925364082796482555812825364000000 - 53676090078349/2461424197050*pi^2  |  R[k=-17,q=2]  |  1/(z-17)^2
-71912949800595634658069110601777719379715242808617/72123295209090925364082796482555812825364000000 + 54062195834749/2461424197050*pi^2  |  R[k=-16,q=2]  |  1/(z-16)^2
1011385553141359239477218253400380780614358766816183/1009726132927272955097159150755781379555096000000 - 54437269998109/2461424197050*pi^2  |  R[k=-15,q=2]  |  1/(z-15)^2
-1014391529054669169417418398428705374261038178042003/1009726132927272955097159150755781379555096000000 + 54801925434709/2461424197050*pi^2  |  R[k=-14,q=2]  |  1/(z-14)^2
198603564807009853111307105624418385510910187776388901/197473582282490953646858696769237815515846632000000 - 2040798836801833/91072695290850*pi^2  |  R[k=-13,q=2]  |  1/(z-13)^2
-28340791929127232118681399190266603628098673202368843/28210511754641564806694099538462545073692376000000 + 2053580969474233/91072695290850*pi^2  |  R[k=-12,q=2]  |  1/(z-12)^2
197659208984209255810290909086130584505173733878578801/197473582282490953646858696769237815515846632000000 - 2066035355155033/91072695290850*pi^2  |  R[k=-11,q=2]  |  1/(z-11)^2
-4177359709637499049204830901000076106874822470632813/4201565580478530928656568016366762032252056000000 + 2078178381193813/91072695290850*pi^2  |  R[k=-10,q=2]  |  1/(z-10)^2
6665955223069267794603217092087270863061381640491121099/6774552894221781491436111617736505466982412008000000 - 85691034670497533/3733980506924850*pi^2  |  R[k=-9,q=2]  |  1/(z-9)^2
-2252635443054087551338483833392344085299154257851709287157/2323671642718071051562586284883621375174967318744000000 + 12309312989335019/533425786703550*pi^2  |  R[k=-8,q=2]  |  1/(z-8)^2
4080354366564167794746710274736239740435773145264192913639043/4296468867385713374339222040749815922698514572357656000000 - 532145396070491417/22937308828252650*pi^2  |  R[k=-7,q=2]  |  1/(z-7)^2
-566839419840080903533115849276097503548853228356867872880249/613781266769387624905603148678545131814073510336808000000 + 5884182435213075787/252310397110779150*pi^2  |  R[k=-6,q=2]  |  1/(z-6)^2
545718360167397730014617267647736510787400878315074174010529/613781266769387624905603148678545131814073510336808000000 - 5914085889685464427/252310397110779150*pi^2  |  R[k=-5,q=2]  |  1/(z-5)^2
-517905593506473472379310056651172107844644471717921485642009/613781266769387624905603148678545131814073510336808000000 + 5943339269060627227/252310397110779150*pi^2  |  R[k=-4,q=2]  |  1/(z-4)^2
1062068523787051510414607330666272323846543068537928272180521981/1355842818293577263416477355430906196177288384334008872000000 - 280682601097106968469/11858588664206620050*pi^2  |  R[k=-3,q=2]  |  1/(z-3)^2
-474730747069928344695721584481996483006490038065688378950486053/677921409146788631708238677715453098088644192167004436000000 + 282000222059796592919/11858588664206620050*pi^2  |  R[k=-2,q=2]  |  1/(z-2)^2
134812310123546582188973077991286149543708729297701371749992280279/232527043337348500675925866456400412644404957913282521548000000 - 13881256687139135026631/581070844546124382450*pi^2  |  R[k=-1,q=2]  |  1/(z-1)^2
-89348948270426583601516477868947709527914178989212400366772771907/232527043337348500675925866456400412644404957913282521548000000 + 13943237577224054960759/581070844546124382450*pi^2  |  R[k=0,q=2]  |  1/(z+0)^2
-13943237577224054960759/96845140757687397075  |  R[k=-49,q=3]  |  1/(z-49)^3
13901916983834108338007/64563427171791598050  |  R[k=-48,q=3]  |  1/(z-48)^3
-13012834271700702109127/52824622231465852950  |  R[k=-47,q=3]  |  1/(z-47)^3
44901961309778261957537/166020241298892680700  |  R[k=-46,q=3]  |  1/(z-46)^3
-1653323624845471306885483/5810708445461243824500  |  R[k=-45,q=3]  |  1/(z-45)^3
574440186997305005234579/1936902815153747941500  |  R[k=-44,q=3]  |  1/(z-44)^3
-125005502484205462815211/410858172911401078500  |  R[k=-43,q=3]  |  1/(z-43)^3
8434942392656814210236971/27116639412152471181000  |  R[k=-42,q=3]  |  1/(z-42)^3
-10998131102421243964492277/34864250672767462947000  |  R[k=-41,q=3]  |  1/(z-41)^3
1012286055473356212649171/3169477333887951177000  |  R[k=-40,q=3]  |  1/(z-40)^3
-2518521107406553738154197/7826668518376369233000  |  R[k=-39,q=3]  |  1/(z-39)^3
9555223031770371584474911/29500519800034007109000  |  R[k=-38,q=3]  |  1/(z-38)^3
-55864661719171149333281651/171916822282956800049000  |  R[k=-37,q=3]  |  1/(z-37)^3
11370140522226693805374083653/34899114923440230409947000  |  R[k=-36,q=3]  |  1/(z-36)^3
-392145938134408769066266661/1203417755980697600343000  |  R[k=-35,q=3]  |  1/(z-35)^3
191071509914807921905447651/586539746612440847226000  |  R[k=-34,q=3]  |  1/(z-34)^3
-55097973198682407126245889619/169509986770995404848314000  |  R[k=-33,q=3]  |  1/(z-33)^3
61675503358018922057519089/190246898732879242254000  |  R[k=-32,q=3]  |  1/(z-32)^3
-10502160329842412585206350269/32532219683322350425434000  |  R[k=-31,q=3]  |  1/(z-31)^3
3484533670228291444762794451/10844073227774116808478000  |  R[k=-30,q=3]  |  1/(z-30)^3
-43641951739268947336164784081/136635322669953871786822800  |  R[k=-29,q=3]  |  1/(z-29)^3
415843640674053690429319481/1310364907907142623936400  |  R[k=-28,q=3]  |  1/(z-28)^3
-1555148173766425405576160289127/4938390947928332794580881200  |  R[k=-27,q=3]  |  1/(z-27)^3
220347729683492071751755607251/705484421132618970654411600  |  R[k=-26,q=3]  |  1/(z-26)^3
-13859403426077294906903/44793385780353210000  |  R[k=-25,q=3]  |  1/(z-25)^3
37819813744944202145235147535261/123459773698208319864522030000  |  R[k=-24,q=3]  |  1/(z-24)^3
-48482624197170570644581813028257/158733994754839268397242610000  |  R[k=-23,q=3]  |  1/(z-23)^3
2072541597185359607090208573919/6781138398419463078870870000  |  R[k=-22,q=3]  |  1/(z-22)^3
-69102516336988790000217954912775097/225561006546626600392481748810000  |  R[k=-21,q=3]  |  1/(z-21)^3
9910490006162446421159530286725511/32223000935232371484640249830000  |  R[k=-20,q=3]  |  1/(z-20)^3
-6298785227793584159952498697620269/20385980183514357469874443770000  |  R[k=-19,q=3]  |  1/(z-19)^3
620657410737236148230185376118523087/1997826057984407032047695489460000  |  R[k=-18,q=3]  |  1/(z-18)^3
-624225350817902754174009654707527087/1997826057984407032047695489460000  |  R[k=-17,q=3]  |  1/(z-17)^3
89734989385065111864022912477481641/285403722569201004578242212780000  |  R[k=-16,q=3]  |  1/(z-16)^3
-4424972566351089471342767023699956289/13984782405890849224333868426220000  |  R[k=-15,q=3]  |  1/(z-15)^3
4454617974992475254426215776332527369/13984782405890849224333868426220000  |  R[k=-14,q=3]  |  1/(z-14)^3
-23702927088284536112232291445846705579/73919564145423060185764733110020000  |  R[k=-13,q=3]  |  1/(z-13)^3
23866367895493575884055895881556699579/73919564145423060185764733110020000  |  R[k=-12,q=3]  |  1/(z-12)^3
-24028835506806096864478680811548048379/73919564145423060185764733110020000  |  R[k=-11,q=3]  |  1/(z-11)^3
24195939752356078313744269252976206999/73919564145423060185764733110020000  |  R[k=-10,q=3]  |  1/(z-10)^3
-998811662753369344720230225862322891279/3030702129962345467616354057510820000  |  R[k=-9,q=3]  |  1/(z-9)^3
7040115684934807303626394695128369187353/21214914909736418273314478402575740000  |  R[k=-8,q=3]  |  1/(z-8)^3
-304779668081490357026527547093275752765179/912241341118665985752522571310756820000  |  R[k=-7,q=3]  |  1/(z-7)^3
43838021733446894278901965388961285934997/130320191588380855107503224472965260000  |  R[k=-6,q=3]  |  1/(z-6)^3
-44131601848309619248030278965399521421717/130320191588380855107503224472965260000  |  R[k=-5,q=3]  |  1/(z-5)^3
6346942545030245676582457080629015056691/18617170226911550729643317781852180000  |  R[k=-4,q=3]  |  1/(z-4)^3
-2101879426993853537071682800013350660532539/6125049004653900190052651550229367220000  |  R[k=-3,q=3]  |  1/(z-3)^3
2115735399262977853115371795351945965597289/6125049004653900190052651550229367220000  |  R[k=-2,q=3]  |  1/(z-2)^3
-104338754152419795546361710902492911090218361/300127401228041109312579925961238993780000  |  R[k=-1,q=3]  |  1/(z-1)^3
105010886891335698708867338705752424039082313/300127401228041109312579925961238993780000  |  R[k=0,q=3]  |  1/(z+0)^3
-48  |  R[k=-49,q=4]  |  1/(z-49)^4
72  |  R[k=-48,q=4]  |  1/(z-48)^4
-88  |  R[k=-47,q=4]  |  1/(z-47)^4
100  |  R[k=-46,q=4]  |  1/(z-46)^4
-548/5  |  R[k=-45,q=4]  |  1/(z-45)^4
588/5  |  R[k=-44,q=4]  |  1/(z-44)^4
-4356/35  |  R[k=-43,q=4]  |  1/(z-43)^4
4566/35  |  R[k=-42,q=4]  |  1/(z-42)^4
-14258/105  |  R[k=-41,q=4]  |  1/(z-41)^4
14762/105  |  R[k=-40,q=4]  |  1/(z-40)^4
-167422/1155  |  R[k=-39,q=4]  |  1/(z-39)^4
172042/1155  |  R[k=-38,q=4]  |  1/(z-38)^4
-2291986/15015  |  R[k=-37,q=4]  |  1/(z-37)^4
2343466/15015  |  R[k=-36,q=4]  |  1/(z-36)^4
-2391514/15015  |  R[k=-35,q=4]  |  1/(z-35)^4
2436559/15015  |  R[k=-34,q=4]  |  1/(z-34)^4
-42142223/255255  |  R[k=-33,q=4]  |  1/(z-33)^4
14274301/85085  |  R[k=-32,q=4]  |  1/(z-32)^4
-275295799/1616615  |  R[k=-31,q=4]  |  1/(z-31)^4
55835135/323323  |  R[k=-30,q=4]  |  1/(z-30)^4
-56574159/323323  |  R[k=-29,q=4]  |  1/(z-29)^4
57279591/323323  |  R[k=-28,q=4]  |  1/(z-28)^4
-1332950097/7436429  |  R[k=-27,q=4]  |  1/(z-27)^4
1347822955/7436429  |  R[k=-26,q=4]  |  1/(z-26)^4
-34052522467/185910725  |  R[k=-25,q=4]  |  1/(z-25)^4
34395742267/185910725  |  R[k=-24,q=4]  |  1/(z-24)^4
-312536252003/1673196525  |  R[k=-23,q=4]  |  1/(z-23)^4
315404588903/1673196525  |  R[k=-22,q=4]  |  1/(z-22)^4
-9227046511387/48522699225  |  R[k=-21,q=4]  |  1/(z-21)^4
9304682830147/48522699225  |  R[k=-20,q=4]  |  1/(z-20)^4
-290774257297357/1504203675975  |  R[k=-19,q=4]  |  1/(z-19)^4
586061125622639/3008407351950  |  R[k=-18,q=4]  |  1/(z-18)^4
-53676090078349/273491577450  |  R[k=-17,q=4]  |  1/(z-17)^4
54062195834749/273491577450  |  R[k=-16,q=4]  |  1/(z-16)^4
-54437269998109/273491577450  |  R[k=-15,q=4]  |  1/(z-15)^4
54801925434709/273491577450  |  R[k=-14,q=4]  |  1/(z-14)^4
-2040798836801833/10119188365650  |  R[k=-13,q=4]  |  1/(z-13)^4
2053580969474233/10119188365650  |  R[k=-12,q=4]  |  1/(z-12)^4
-2066035355155033/10119188365650  |  R[k=-11,q=4]  |  1/(z-11)^4
2078178381193813/10119188365650  |  R[k=-10,q=4]  |  1/(z-10)^4
-85691034670497533/414886722991650  |  R[k=-9,q=4]  |  1/(z-9)^4
12309312989335019/59269531855950  |  R[k=-8,q=4]  |  1/(z-8)^4
-532145396070491417/2548589869805850  |  R[k=-7,q=4]  |  1/(z-7)^4
5884182435213075787/28034488567864350  |  R[k=-6,q=4]  |  1/(z-6)^4
-5914085889685464427/28034488567864350  |  R[k=-5,q=4]  |  1/(z-5)^4
5943339269060627227/28034488567864350  |  R[k=-4,q=4]  |  1/(z-4)^4
-280682601097106968469/1317620962689624450  |  R[k=-3,q=4]  |  1/(z-3)^4
282000222059796592919/1317620962689624450  |  R[k=-2,q=4]  |  1/(z-2)^4
-13881256687139135026631/64563427171791598050  |  R[k=-1,q=4]  |  1/(z-1)^4
13943237577224054960759/64563427171791598050  |  R[k=0,q=4]  |  1/(z+0)^4
32  |  R[k=1,q=5]  |  1/(z+1)^5
-36107902633507425911492148788420314730052735044630933/95651833293721736506467403981543308397560498000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-50; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-50) ]
2913063031340410318951447547385385042384151375901989/3826073331748869460258696159261732335902419920000  |  BA[sigma=+; v=(); dn=((0,1)); k=-49; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-49) ]
-407574742051725319450680819860663686088186321749571/546581904535552780036956594180247476557488560000  |  BA[sigma=+; v=(); dn=((0,1)); k=-48; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-48) ]
95250559048575025477335287370977930209458578030611/136645476133888195009239148545061869139372140000  |  BA[sigma=+; v=(); dn=((0,1)); k=-47; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-47) ]
-39919892222106618265389637931821176046905910663/61858522468939880040397984855166079284460000  |  BA[sigma=+; v=(); dn=((0,1)); k=-46; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-46) ]
8023144416269149053582613647793687021835279779/13447504884552147834869127142427408540100000  |  BA[sigma=+; v=(); dn=((0,1)); k=-45; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-45) ]
-4449497373224214071156758197395361894265612801/8068502930731288700921476285456445124060000  |  BA[sigma=+; v=(); dn=((0,1)); k=-44; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-44) ]
411275662730404648747684663564533177993819139/806850293073128870092147628545644512406000  |  BA[sigma=+; v=(); dn=((0,1)); k=-43; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-43) ]
-128435756971127989830257641599627368556157/272731981163172278965707013434844683750  |  BA[sigma=+; v=(); dn=((0,1)); k=-42; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-42) ]
316108513622601563203389822320742530747993/727285283101792743908552035826252490000  |  BA[sigma=+; v=(); dn=((0,1)); k=-41; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-41) ]
-216586736949289388448694852018091313571/540812970777656710223491995706612500  |  BA[sigma=+; v=(); dn=((0,1)); k=-40; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-40) ]
318551236571697735242922484376374056631/865300753244250736357587193130580000  |  BA[sigma=+; v=(); dn=((0,1)); k=-39; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-39) ]
-9121607149001583702514403487643809274/27040648538882835511174599785330625  |  BA[sigma=+; v=(); dn=((0,1)); k=-38; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-38) ]
3504844652319717535325340669272717807/11385536226898036004705094646455000  |  BA[sigma=+; v=(); dn=((0,1)); k=-37; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-37) ]
-4648245225216623328941458767029977/16633361909273975171227311390000  |  BA[sigma=+; v=(); dn=((0,1)); k=-36; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-36) ]
62881076492135083514917878492580853/249500428639109627568409670850000  |  BA[sigma=+; v=(); dn=((0,1)); k=-35; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-35) ]
-12854914684364239814511108345882479/57028669403225057729922210480000  |  BA[sigma=+; v=(); dn=((0,1)); k=-34; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-34) ]
2315489630792225409423761787247/11607707999842266991638960000  |  BA[sigma=+; v=(); dn=((0,1)); k=-33; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-33) ]
-2290529181171144966676727415497/13155402399821235923857488000  |  BA[sigma=+; v=(); dn=((0,1)); k=-32; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-32) ]
2453635054443409838802575957449/16444252999776544904821860000  |  BA[sigma=+; v=(); dn=((0,1)); k=-31; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-31) ]
-10665808165053380399728819493/85558028094570993261300000  |  BA[sigma=+; v=(); dn=((0,1)); k=-30; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-30) ]
12021468726125969559254823839/119781239332399390565820000  |  BA[sigma=+; v=(); dn=((0,1)); k=-29; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-29) ]
-986370225257989051028317/12947923395567980820000  |  BA[sigma=+; v=(); dn=((0,1)); k=-28; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-28) ]
8731406081769839116049/168154849293090660000  |  BA[sigma=+; v=(); dn=((0,1)); k=-27; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-27) ]
-8620938705712271959/317164496266117500  |  BA[sigma=+; v=(); dn=((0,1)); k=-26; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-26) ]
8620938705712271959/317164496266117500  |  BA[sigma=+; v=(); dn=((0,1)); k=-24; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-24) ]
-8731406081769839116049/168154849293090660000  |  BA[sigma=+; v=(); dn=((0,1)); k=-23; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-23) ]
986370225257989051028317/12947923395567980820000  |  BA[sigma=+; v=(); dn=((0,1)); k=-22; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-22) ]
-12021468726125969559254823839/119781239332399390565820000  |  BA[sigma=+; v=(); dn=((0,1)); k=-21; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-21) ]
10665808165053380399728819493/85558028094570993261300000  |  BA[sigma=+; v=(); dn=((0,1)); k=-20; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-20) ]
-2453635054443409838802575957449/16444252999776544904821860000  |  BA[sigma=+; v=(); dn=((0,1)); k=-19; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-19) ]
2290529181171144966676727415497/13155402399821235923857488000  |  BA[sigma=+; v=(); dn=((0,1)); k=-18; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-18) ]
-2315489630792225409423761787247/11607707999842266991638960000  |  BA[sigma=+; v=(); dn=((0,1)); k=-17; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-17) ]
12854914684364239814511108345882479/57028669403225057729922210480000  |  BA[sigma=+; v=(); dn=((0,1)); k=-16; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-16) ]
-62881076492135083514917878492580853/249500428639109627568409670850000  |  BA[sigma=+; v=(); dn=((0,1)); k=-15; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-15) ]
4648245225216623328941458767029977/16633361909273975171227311390000  |  BA[sigma=+; v=(); dn=((0,1)); k=-14; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-14) ]
-3504844652319717535325340669272717807/11385536226898036004705094646455000  |  BA[sigma=+; v=(); dn=((0,1)); k=-13; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-13) ]
9121607149001583702514403487643809274/27040648538882835511174599785330625  |  BA[sigma=+; v=(); dn=((0,1)); k=-12; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-12) ]
-318551236571697735242922484376374056631/865300753244250736357587193130580000  |  BA[sigma=+; v=(); dn=((0,1)); k=-11; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-11) ]
216586736949289388448694852018091313571/540812970777656710223491995706612500  |  BA[sigma=+; v=(); dn=((0,1)); k=-10; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-10) ]
-316108513622601563203389822320742530747993/727285283101792743908552035826252490000  |  BA[sigma=+; v=(); dn=((0,1)); k=-9; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-9) ]
128435756971127989830257641599627368556157/272731981163172278965707013434844683750  |  BA[sigma=+; v=(); dn=((0,1)); k=-8; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-8) ]
-411275662730404648747684663564533177993819139/806850293073128870092147628545644512406000  |  BA[sigma=+; v=(); dn=((0,1)); k=-7; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-7) ]
4449497373224214071156758197395361894265612801/8068502930731288700921476285456445124060000  |  BA[sigma=+; v=(); dn=((0,1)); k=-6; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-6) ]
-8023144416269149053582613647793687021835279779/13447504884552147834869127142427408540100000  |  BA[sigma=+; v=(); dn=((0,1)); k=-5; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-5) ]
39919892222106618265389637931821176046905910663/61858522468939880040397984855166079284460000  |  BA[sigma=+; v=(); dn=((0,1)); k=-4; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-4) ]
-95250559048575025477335287370977930209458578030611/136645476133888195009239148545061869139372140000  |  BA[sigma=+; v=(); dn=((0,1)); k=-3; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-3) ]
407574742051725319450680819860663686088186321749571/546581904535552780036956594180247476557488560000  |  BA[sigma=+; v=(); dn=((0,1)); k=-2; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-2) ]
-2913063031340410318951447547385385042384151375901989/3826073331748869460258696159261732335902419920000  |  BA[sigma=+; v=(); dn=((0,1)); k=-1; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-1) ]
36107902633507425911492148788420314730052735044630933/95651833293721736506467403981543308397560498000000  |  BA[sigma=+; v=(); dn=((0,1)); k=0; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z+0) ]
734532931879497911776861979790890760364096/9378981288376284666018122686288718555625 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-50; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-50) ]
-6423994460194976579627432182930592099912596/9378981288376284666018122686288718555625 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-49; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-49) ]
25840578843490326809391870112744700460472/27343968770776340134163622992095389375 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-48; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-48) ]
-30169107521968224123622735686475024872772/27343968770776340134163622992095389375 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-47; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-47) ]
15024678518153804163453296980010259208/12378437650872041708539440014529375 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-46; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-46) ]
-16050170935667133939744905162497583758/12378437650872041708539440014529375 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-45; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-45) ]
2407670288644642613698528398363345334/1768348235838863101219920002075625 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-44; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-44) ]
-122510679328409159561175852769659189541/86649063556104291959776080101705625 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-43; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-43) ]
136547472567969041828451454086187043/93725325642081440735290513901250 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-42; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-42) ]
-139905197478313979551436882340994343/93725325642081440735290513901250 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-41; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-41) ]
84905118169833993304415255655653/55755696396241190205407801250 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-40; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-40) ]
-172642588206474780478305470797861/111511392792482380410815602500 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-39; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-39) ]
175037584759212843158904990367411/111511392792482380410815602500 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-38; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-38) ]
-177060277745843664908002476977311/111511392792482380410815602500 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-37; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-37) ]
18653984254558351263279531517/11636376165343042931317500 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-36; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-36) ]
-2686008071917821906734161681/1662339452191863275902500 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-35; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-35) ]
66234290967076947766548947687/40727316578700650259611250 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-34; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-34) ]
-66579953017234368018801794537/40727316578700650259611250 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-33; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-33) ]
66852420015094010398245449087/40727316578700650259611250 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-32; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-32) ]
-134117827159866442720521578449/81454633157401300519222500 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-31; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-31) ]
139867025196721568132835559/84760284242873361622500 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-30; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-30) ]
-140063847224223149929467019/84760284242873361622500 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-29; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-29) ]
166666964218812178012159/100785118005794722500 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-28; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-28) ]
-166703478211637115275509/100785118005794722500 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-27; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-27) ]
4630527012633204427244/2799586611272075625 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-26; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-26) ]
-4632821095219631673551/2799586611272075625 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-25; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-25) ]
4630527012633204427244/2799586611272075625 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-24; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-24) ]
-166703478211637115275509/100785118005794722500 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-23; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-23) ]
166666964218812178012159/100785118005794722500 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-22; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-22) ]
-140063847224223149929467019/84760284242873361622500 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-21; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-21) ]
139867025196721568132835559/84760284242873361622500 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-20; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-20) ]
-134117827159866442720521578449/81454633157401300519222500 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-19; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-19) ]
66852420015094010398245449087/40727316578700650259611250 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-18; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-18) ]
-66579953017234368018801794537/40727316578700650259611250 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-17; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-17) ]
66234290967076947766548947687/40727316578700650259611250 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-16; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-16) ]
-2686008071917821906734161681/1662339452191863275902500 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-15; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-15) ]
18653984254558351263279531517/11636376165343042931317500 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-14; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-14) ]
-177060277745843664908002476977311/111511392792482380410815602500 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-13; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-13) ]
175037584759212843158904990367411/111511392792482380410815602500 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-12; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-12) ]
-172642588206474780478305470797861/111511392792482380410815602500 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-11; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-11) ]
84905118169833993304415255655653/55755696396241190205407801250 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-10; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-10) ]
-139905197478313979551436882340994343/93725325642081440735290513901250 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-9; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-9) ]
136547472567969041828451454086187043/93725325642081440735290513901250 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-8; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-8) ]
-122510679328409159561175852769659189541/86649063556104291959776080101705625 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-7; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-7) ]
2407670288644642613698528398363345334/1768348235838863101219920002075625 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-6; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-6) ]
-16050170935667133939744905162497583758/12378437650872041708539440014529375 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-5; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-5) ]
15024678518153804163453296980010259208/12378437650872041708539440014529375 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-4; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-4) ]
-30169107521968224123622735686475024872772/27343968770776340134163622992095389375 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-3; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-3) ]
25840578843490326809391870112744700460472/27343968770776340134163622992095389375 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-2; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-2) ]
-6423994460194976579627432182930592099912596/9378981288376284666018122686288718555625 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-1; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-1) ]
734532931879497911776861979790890760364096/9378981288376284666018122686288718555625 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=0; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z+0) ]
13943237577224054960759/32281713585895799025  |  BA[sigma=+; v=(); dn=((0,3)); k=-50; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-50) ]
-11815227017641803889031/32281713585895799025  |  BA[sigma=+; v=(); dn=((0,3)); k=-49; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-49) ]
218754415850694619319/658810481344812225  |  BA[sigma=+; v=(); dn=((0,3)); k=-48; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-48) ]
-203382171285982334069/658810481344812225  |  BA[sigma=+; v=(); dn=((0,3)); k=-47; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-47) ]
4074373364536337227/14017244283932175  |  BA[sigma=+; v=(); dn=((0,3)); k=-46; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-46) ]
-3865699258326842587/14017244283932175  |  BA[sigma=+; v=(); dn=((0,3)); k=-45; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-45) ]
3686278531492510747/14017244283932175  |  BA[sigma=+; v=(); dn=((0,3)); k=-44; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-44) ]
-2244796776110202239/8920064544320475  |  BA[sigma=+; v=(); dn=((0,3)); k=-43; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-43) ]
50081899931442773/207443361495825  |  BA[sigma=+; v=(); dn=((0,3)); k=-42; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-42) ]
-48132590883735973/207443361495825  |  BA[sigma=+; v=(); dn=((0,3)); k=-41; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-41) ]
1129737373868573/5059594182825  |  BA[sigma=+; v=(); dn=((0,3)); k=-40; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-40) ]
-11969723798426923/55655536011075  |  BA[sigma=+; v=(); dn=((0,3)); k=-39; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-39) ]
11535896030545723/55655536011075  |  BA[sigma=+; v=(); dn=((0,3)); k=-38; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-38) ]
-11121296086171723/55655536011075  |  BA[sigma=+; v=(); dn=((0,3)); k=-37; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-37) ]
41399487358297/214886239425  |  BA[sigma=+; v=(); dn=((0,3)); k=-36; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-36) ]
-39909609431617/214886239425  |  BA[sigma=+; v=(); dn=((0,3)); k=-35; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-35) ]
269224635520459/1504203675975  |  BA[sigma=+; v=(); dn=((0,3)); k=-34; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-34) ]
-259314587772859/1504203675975  |  BA[sigma=+; v=(); dn=((0,3)); k=-33; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-33) ]
249590442796859/1504203675975  |  BA[sigma=+; v=(); dn=((0,3)); k=-32; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-32) ]
-240011040439334/1504203675975  |  BA[sigma=+; v=(); dn=((0,3)); k=-31; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-31) ]
7436755146794/48522699225  |  BA[sigma=+; v=(); dn=((0,3)); k=-30; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-30) ]
-7133603806874/48522699225  |  BA[sigma=+; v=(); dn=((0,3)); k=-29; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-29) ]
235579999906/1673196525  |  BA[sigma=+; v=(); dn=((0,3)); k=-28; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-28) ]
-225187474906/1673196525  |  BA[sigma=+; v=(); dn=((0,3)); k=-27; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-27) ]
71592158102/557732175  |  BA[sigma=+; v=(); dn=((0,3)); k=-26; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-26) ]
-68105044934/557732175  |  BA[sigma=+; v=(); dn=((0,3)); k=-25; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-25) ]
65990810966/557732175  |  BA[sigma=+; v=(); dn=((0,3)); k=-24; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-24) ]
-574582583294/5019589575  |  BA[sigma=+; v=(); dn=((0,3)); k=-23; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-23) ]
554878355894/5019589575  |  BA[sigma=+; v=(); dn=((0,3)); k=-22; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-22) ]
-15507374624926/145568097675  |  BA[sigma=+; v=(); dn=((0,3)); k=-21; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-21) ]
14908465880206/145568097675  |  BA[sigma=+; v=(); dn=((0,3)); k=-20; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-20) ]
-443063907871426/4512611027925  |  BA[sigma=+; v=(); dn=((0,3)); k=-19; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-19) ]
423350922854701/4512611027925  |  BA[sigma=+; v=(); dn=((0,3)); k=-18; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-18) ]
-402930218405101/4512611027925  |  BA[sigma=+; v=(); dn=((0,3)); k=-17; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-17) ]
381694401803101/4512611027925  |  BA[sigma=+; v=(); dn=((0,3)); k=-16; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-16) ]
-359518141894441/4512611027925  |  BA[sigma=+; v=(); dn=((0,3)); k=-15; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-15) ]
336253125039361/4512611027925  |  BA[sigma=+; v=(); dn=((0,3)); k=-14; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-14) ]
-11533686151125157/166966608033225  |  BA[sigma=+; v=(); dn=((0,3)); k=-13; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-13) ]
10571093236795957/166966608033225  |  BA[sigma=+; v=(); dn=((0,3)); k=-12; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-12) ]
-9543606418129957/166966608033225  |  BA[sigma=+; v=(); dn=((0,3)); k=-11; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-11) ]
767144640781907/15178782548475  |  BA[sigma=+; v=(); dn=((0,3)); k=-10; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-10) ]
-26984296689787147/622330084487475  |  BA[sigma=+; v=(); dn=((0,3)); k=-9; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-9) ]
22084682056361947/622330084487475  |  BA[sigma=+; v=(); dn=((0,3)); k=-8; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-8) ]
-715645216656273121/26760193632961425  |  BA[sigma=+; v=(); dn=((0,3)); k=-7; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-7) ]
709529275948619333/42051732851796525  |  BA[sigma=+; v=(); dn=((0,3)); k=-6; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-6) ]
-231074004390401093/42051732851796525  |  BA[sigma=+; v=(); dn=((0,3)); k=-5; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-5) ]
-336441555487757227/42051732851796525  |  BA[sigma=+; v=(); dn=((0,3)); k=-4; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-4) ]
48781311663733065269/1976431444034436675  |  BA[sigma=+; v=(); dn=((0,3)); k=-3; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-3) ]
-92262803432490672119/1976431444034436675  |  BA[sigma=+; v=(); dn=((0,3)); k=-2; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-2) ]
7683167678647141613831/96845140757687397075  |  BA[sigma=+; v=(); dn=((0,3)); k=-1; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-1) ]
-13943237577224054960759/96845140757687397075  |  BA[sigma=+; v=(); dn=((0,3)); k=0; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z+0) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-50; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-50) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-49; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-49) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-48; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-48) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-47; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-47) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-46; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-46) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-45; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-45) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-44; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-44) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-43; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-43) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-42; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-42) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-41; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-41) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-40; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-40) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-39; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-39) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-38; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-38) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-37; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-37) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-36; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-36) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-35; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-35) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-34; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-34) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-33; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-33) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-32; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-32) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-31; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-31) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-30; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-30) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-29; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-29) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-28; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-28) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-27; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-27) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-26; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-26) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-25; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-25) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-24; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-24) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-23; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-23) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-22; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-22) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-21; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-21) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-20; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-20) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-19; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-19) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-18; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-18) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-17; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-17) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-16; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-16) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-15; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-15) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-14; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-14) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-13; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-13) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-12; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-12) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-11; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-11) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-10; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-10) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-9; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-9) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-8; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-8) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-7; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-7) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-6; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-6) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-5; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-5) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-4; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-4) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-3; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-3) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-2; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-2) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-1; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-1) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=0; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z+0) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-50; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-50) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-49; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-49) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-48; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-48) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-47; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-47) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-46; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-46) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-45; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-45) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-44; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-44) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-43; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-43) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-42; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-42) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-41; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-41) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-40; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-40) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-39; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-39) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-38; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-38) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-37; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-37) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-36; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-36) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-35; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-35) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-34; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-34) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-33; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-33) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-32; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-32) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-31; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-31) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-30; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-30) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-29; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-29) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-28; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-28) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-27; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-27) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-26; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-26) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-25; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-25) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-24; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-24) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-23; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-23) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-22; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-22) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-21; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-21) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-20; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-20) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-19; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-19) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-18; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-18) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-17; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-17) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-16; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-16) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-15; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-15) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-14; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-14) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-13; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-13) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-12; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-12) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-11; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-11) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-10; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-10) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-9; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-9) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-8; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-8) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-7; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-7) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-6; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-6) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-5; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-5) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-4; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-4) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-3; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-3) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-2; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-2) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-1; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-1) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=0; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z+0) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-50; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-50) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-49; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-49) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-48; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-48) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-47; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-47) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-46; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-46) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-45; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-45) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-44; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-44) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-43; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-43) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-42; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-42) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-41; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-41) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-40; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-40) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-39; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-39) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-38; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-38) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-37; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-37) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-36; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-36) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-35; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-35) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-34; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-34) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-33; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-33) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-32; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-32) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-31; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-31) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-30; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-30) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-29; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-29) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-28; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-28) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-27; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-27) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-26; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-26) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-25; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-25) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-24; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-24) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-23; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-23) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-22; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-22) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-21; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-21) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-20; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-20) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-19; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-19) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-18; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-18) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-17; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-17) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-16; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-16) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-15; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-15) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-14; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-14) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-13; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-13) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-12; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-12) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-11; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-11) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-10; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-10) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-9; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-9) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-8; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-8) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-7; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-7) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-6; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-6) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-5; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-5) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-4; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-4) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-3; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-3) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-2; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-2) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-1; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-1) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=0; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z+0) ]
-6398306539824708923464046194463/11223615790746210896774730000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-50; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-50) ]
125245860060974242096152042119/448944631629848435870989200 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-49; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-49) ]
-10591199608911336017858203601/64134947375692633695855600 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-48; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-48) ]
2137056638493710011688546093/21378315791897544565285200 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-47; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-47) ]
-25741893217738798445460523/454857782806330735431600 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-46; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-46) ]
2505361848446343443251249/98882126697028420746000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-45; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-45) ]
-302516982926359553332693/177987828054651157342800 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-44; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-44) ]
-45871699270028893549712603/2741012552041627823079120 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-43; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-43) ]
10008305514586213736861329/318722389772282305009200 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-42; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-42) ]
-655797838677570825436061/15177256655822966905200 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-41; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-41) ]
97667630771971467643433/1850884958027191086000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-40; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-40) ]
-22395934943631251759941/370176991605438217200 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-39; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-39) ]
8231326769459006011831/123392330535146072400 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-38; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-38) ]
-465066966972815977741/6494333186060319600 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-37; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-37) ]
92602835121598754047/1228657629795195600 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-36; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-36) ]
-4318091469957021144659/55289593340783802000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-35; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-35) ]
126195984533112666049/1579702666879537200 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-34; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-34) ]
-127614538631566075681/1579702666879537200 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-33; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-33) ]
1215987670439062073/15044787303614640 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-32; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-32) ]
-400265047518170590373/5002391778451867800 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-31; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-31) ]
63203615670604410931/806837383621269000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-30; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-30) ]
-28514965441540360931/376524112356592200 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-29; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-29) ]
936146918817249847/12983590081261800 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-28; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-28) ]
-2868919535328319307/42660367409860200 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-27; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-27) ]
7776551262174250487/127981102229580600 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-26; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-26) ]
-23485971550561141649/457075365105645000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-25; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-25) ]
7776551262174250487/127981102229580600 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-24; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-24) ]
-2868919535328319307/42660367409860200 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-23; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-23) ]
936146918817249847/12983590081261800 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-22; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-22) ]
-28514965441540360931/376524112356592200 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-21; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-21) ]
63203615670604410931/806837383621269000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-20; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-20) ]
-400265047518170590373/5002391778451867800 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-19; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-19) ]
1215987670439062073/15044787303614640 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-18; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-18) ]
-127614538631566075681/1579702666879537200 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-17; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-17) ]
126195984533112666049/1579702666879537200 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-16; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-16) ]
-4318091469957021144659/55289593340783802000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-15; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-15) ]
92602835121598754047/1228657629795195600 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-14; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-14) ]
-465066966972815977741/6494333186060319600 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-13; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-13) ]
8231326769459006011831/123392330535146072400 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-12; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-12) ]
-22395934943631251759941/370176991605438217200 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-11; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-11) ]
97667630771971467643433/1850884958027191086000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-10; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-10) ]
-655797838677570825436061/15177256655822966905200 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-9; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-9) ]
10008305514586213736861329/318722389772282305009200 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-8; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-8) ]
-45871699270028893549712603/2741012552041627823079120 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-7; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-7) ]
-302516982926359553332693/177987828054651157342800 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-6; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-6) ]
2505361848446343443251249/98882126697028420746000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-5; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-5) ]
-25741893217738798445460523/454857782806330735431600 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-4; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-4) ]
2137056638493710011688546093/21378315791897544565285200 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-3; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-3) ]
-10591199608911336017858203601/64134947375692633695855600 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-2; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-2) ]
125245860060974242096152042119/448944631629848435870989200 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-1; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-1) ]
-6398306539824708923464046194463/11223615790746210896774730000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=0; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z+0) ]
-13943237577224054960759/96845140757687397075  |  BA[sigma=-; v=(); dn=((0,3)); k=-50; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-50) ]
20079345695631128439431/96845140757687397075  |  BA[sigma=-; v=(); dn=((0,3)); k=-49; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-49) ]
-471737640687102513719/1976431444034436675  |  BA[sigma=-; v=(); dn=((0,3)); k=-48; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-48) ]
512583890530480871669/1976431444034436675  |  BA[sigma=-; v=(); dn=((0,3)); k=-47; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-47) ]
-11550236982633497227/42051732851796525  |  BA[sigma=-; v=(); dn=((0,3)); k=-46; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-46) ]
12059245783761329947/42051732851796525  |  BA[sigma=-; v=(); dn=((0,3)); k=-45; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-45) ]
-12477894146374770907/42051732851796525  |  BA[sigma=-; v=(); dn=((0,3)); k=-44; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-44) ]
8165680761643152959/26760193632961425  |  BA[sigma=-; v=(); dn=((0,3)); k=-43; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-43) ]
-194415063907052213/622330084487475  |  BA[sigma=-; v=(); dn=((0,3)); k=-42; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-42) ]
198366366030782213/622330084487475  |  BA[sigma=-; v=(); dn=((0,3)); k=-41; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-41) ]
-4923501403169533/15178782548475  |  BA[sigma=-; v=(); dn=((0,3)); k=-40; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-40) ]
54996384231540683/166966608033225  |  BA[sigma=-; v=(); dn=((0,3)); k=-39; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-39) ]
-55749874565229083/166966608033225  |  BA[sigma=-; v=(); dn=((0,3)); k=-38; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-38) ]
56431260560765483/166966608033225  |  BA[sigma=-; v=(); dn=((0,3)); k=-37; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-37) ]
-1541895484602959/4512611027925  |  BA[sigma=-; v=(); dn=((0,3)); k=-36; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-36) ]
1557138081852839/4512611027925  |  BA[sigma=-; v=(); dn=((0,3)); k=-35; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-35) ]
-1571062710167579/4512611027925  |  BA[sigma=-; v=(); dn=((0,3)); k=-34; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-34) ]
1583804200128779/4512611027925  |  BA[sigma=-; v=(); dn=((0,3)); k=-33; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-33) ]
-1595473174099979/4512611027925  |  BA[sigma=-; v=(); dn=((0,3)); k=-32; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-32) ]
1606160937060854/4512611027925  |  BA[sigma=-; v=(); dn=((0,3)); k=-31; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-31) ]
-52127197200794/145568097675  |  BA[sigma=-; v=(); dn=((0,3)); k=-30; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-30) ]
52415560670474/145568097675  |  BA[sigma=-; v=(); dn=((0,3)); k=-29; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-29) ]
-1816496711506/5019589575  |  BA[sigma=-; v=(); dn=((0,3)); k=-28; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-28) ]
1824727591306/5019589575  |  BA[sigma=-; v=(); dn=((0,3)); k=-27; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-27) ]
-67857926678/185910725  |  BA[sigma=-; v=(); dn=((0,3)); k=-26; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-26) ]
68105044934/185910725  |  BA[sigma=-; v=(); dn=((0,3)); k=-25; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-25) ]
-13945008478/37182145  |  BA[sigma=-; v=(); dn=((0,3)); k=-24; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-24) ]
385141486546/1003917915  |  BA[sigma=-; v=(); dn=((0,3)); k=-23; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-23) ]
-393671671066/1003917915  |  BA[sigma=-; v=(); dn=((0,3)); k=-22; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-22) ]
1060163590294/2646692685  |  BA[sigma=-; v=(); dn=((0,3)); k=-21; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-21) ]
-1082345395654/2646692685  |  BA[sigma=-; v=(); dn=((0,3)); k=-20; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-20) ]
34238730009226/82047473235  |  BA[sigma=-; v=(); dn=((0,3)); k=-19; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-19) ]
-34925337811561/82047473235  |  BA[sigma=-; v=(); dn=((0,3)); k=-18; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-18) ]
391763549008451/902522205585  |  BA[sigma=-; v=(); dn=((0,3)); k=-17; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-17) ]
-399408442985171/902522205585  |  BA[sigma=-; v=(); dn=((0,3)); k=-16; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-16) ]
407144347604471/902522205585  |  BA[sigma=-; v=(); dn=((0,3)); k=-15; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-15) ]
-415006318817567/902522205585  |  BA[sigma=-; v=(); dn=((0,3)); k=-14; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-14) ]
15652292533631099/33393321606645  |  BA[sigma=-; v=(); dn=((0,3)); k=-13; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-13) ]
-15957293884014059/33393321606645  |  BA[sigma=-; v=(); dn=((0,3)); k=-12; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-12) ]
16272389841738299/33393321606645  |  BA[sigma=-; v=(); dn=((0,3)); k=-11; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-11) ]
-1509113776798669/3035756509695  |  BA[sigma=-; v=(); dn=((0,3)); k=-10; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-10) ]
63155968398440597/124466016897495  |  BA[sigma=-; v=(); dn=((0,3)); k=-9; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-9) ]
-64515216329003717/124466016897495  |  BA[sigma=-; v=(); dn=((0,3)); k=-8; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-8) ]
2836885174663497311/5352038726592285  |  BA[sigma=-; v=(); dn=((0,3)); k=-7; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-7) ]
-4565440092980736763/8410346570359305  |  BA[sigma=-; v=(); dn=((0,3)); k=-6; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-6) ]
4685053910870291323/8410346570359305  |  BA[sigma=-; v=(); dn=((0,3)); k=-5; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-5) ]
-4821959726346053227/8410346570359305  |  BA[sigma=-; v=(); dn=((0,3)); k=-4; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-4) ]
234302343210432187829/395286288806887335  |  BA[sigma=-; v=(); dn=((0,3)); k=-3; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-3) ]
-244052738334335408759/395286288806887335  |  BA[sigma=-; v=(); dn=((0,3)); k=-2; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-2) ]
12641638885440736344071/19369028151537479415  |  BA[sigma=-; v=(); dn=((0,3)); k=-1; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-1) ]
-13943237577224054960759/19369028151537479415  |  BA[sigma=-; v=(); dn=((0,3)); k=0; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z+0) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-50; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-50) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-49; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-49) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-48; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-48) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-47; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-47) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-46; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-46) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-45; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-45) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-44; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-44) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-43; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-43) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-42; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-42) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-41; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-41) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-40; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-40) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-39; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-39) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-38; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-38) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-37; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-37) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-36; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-36) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-35; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-35) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-34; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-34) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-33; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-33) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-32; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-32) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-31; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-31) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-30; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-30) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-29; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-29) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-28; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-28) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-27; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-27) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-26; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-26) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-25; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-25) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-24; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-24) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-23; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-23) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-22; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-22) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-21; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-21) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-20; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-20) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-19; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-19) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-18; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-18) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-17; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-17) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-16; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-16) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-15; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-15) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-14; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-14) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-13; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-13) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-12; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-12) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-11; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-11) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-10; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-10) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-9; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-9) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-8; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-8) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-7; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-7) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-6; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-6) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-5; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-5) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-4; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-4) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-3; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-3) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-2; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-2) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-1; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-1) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=0; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z+0) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-50; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-50) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-49; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-49) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-48; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-48) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-47; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-47) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-46; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-46) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-45; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-45) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-44; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-44) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-43; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-43) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-42; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-42) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-41; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-41) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-40; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-40) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-39; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-39) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-38; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-38) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-37; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-37) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-36; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-36) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-35; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-35) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-34; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-34) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-33; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-33) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-32; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-32) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-31; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-31) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-30; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-30) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-29; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-29) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-28; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-28) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-27; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-27) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-26; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-26) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-25; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-25) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-24; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-24) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-23; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-23) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-22; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-22) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-21; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-21) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-20; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-20) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-19; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-19) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-18; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-18) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-17; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-17) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-16; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-16) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-15; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-15) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-14; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-14) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-13; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-13) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-12; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-12) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-11; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-11) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-10; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-10) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-9; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-9) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-8; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-8) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-7; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-7) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-6; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-6) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-5; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-5) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-4; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-4) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-3; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-3) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-2; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-2) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-1; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-1) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=0; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z+0) ]
-27886475154448109921518/96845140757687397075  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-50; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-50) ]
27762513374278270053262/96845140757687397075  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-49; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-49) ]
-564000444119593185838/1976431444034436675  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-48; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-48) ]
561365202194213936938/1976431444034436675  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-47; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-47) ]
-11886678538121254454/42051732851796525  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-46; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-46) ]
11828171779370928854/42051732851796525  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-45; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-45) ]
-11768364870426151574/42051732851796525  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-44; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-44) ]
1064290792140982834/3822884804708775  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-43; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-43) ]
-24618625978670038/88904297783925  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-42; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-42) ]
171382069340995066/622330084487475  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-41; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-41) ]
-4156356762387626/15178782548475  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-40; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-40) ]
4132070710310066/15178782548475  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-39; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-39) ]
-4107161938948466/15178782548475  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-38; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-38) ]
4081597673603666/15178782548475  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-37; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-37) ]
-109603850869418/410237366175  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-36; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-36) ]
108874539996218/410237366175  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-35; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-35) ]
-108124391669498/410237366175  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-34; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-34) ]
107352180156698/410237366175  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-33; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-33) ]
-1172122251245278/4512611027925  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-32; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-32) ]
1163097029189428/4512611027925  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-31; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-31) ]
-37218731320588/145568097675  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-30; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-30) ]
36908186045548/145568097675  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-29; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-29) ]
-1261618355612/5019589575  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-28; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-28) ]
1250145008012/5019589575  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-27; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-27) ]
-137582969068/557732175  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-26; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-26) ]
136210089868/557732175  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-25; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-25) ]
-137582969068/557732175  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-24; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-24) ]
1250145008012/5019589575  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-23; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-23) ]
-1261618355612/5019589575  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-22; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-22) ]
36908186045548/145568097675  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-21; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-21) ]
-37218731320588/145568097675  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-20; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-20) ]
1163097029189428/4512611027925  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-19; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-19) ]
-1172122251245278/4512611027925  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-18; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-18) ]
107352180156698/410237366175  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-17; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-17) ]
-108124391669498/410237366175  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-16; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-16) ]
108874539996218/410237366175  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-15; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-15) ]
-109603850869418/410237366175  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-14; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-14) ]
4081597673603666/15178782548475  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-13; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-13) ]
-4107161938948466/15178782548475  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-12; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-12) ]
4132070710310066/15178782548475  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-11; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-11) ]
-4156356762387626/15178782548475  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-10; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-10) ]
171382069340995066/622330084487475  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-9; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-9) ]
-24618625978670038/88904297783925  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-8; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-8) ]
1064290792140982834/3822884804708775  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-7; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-7) ]
-11768364870426151574/42051732851796525  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-6; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-6) ]
11828171779370928854/42051732851796525  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-5; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-5) ]
-11886678538121254454/42051732851796525  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-4; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-4) ]
561365202194213936938/1976431444034436675  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-3; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-3) ]
-564000444119593185838/1976431444034436675  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-2; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-2) ]
27762513374278270053262/96845140757687397075  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-1; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-1) ]
-27886475154448109921518/96845140757687397075  |  BA[sigma=-; v=(-2); dn=((0,1)); k=0; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z+0) ]
27886475154448109921518/96845140757687397075  |  BA[sigma=-; v=(1); dn=((0,2)); k=-50; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-50) ]
-27762513374278270053262/96845140757687397075  |  BA[sigma=-; v=(1); dn=((0,2)); k=-49; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-49) ]
564000444119593185838/1976431444034436675  |  BA[sigma=-; v=(1); dn=((0,2)); k=-48; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-48) ]
-561365202194213936938/1976431444034436675  |  BA[sigma=-; v=(1); dn=((0,2)); k=-47; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-47) ]
11886678538121254454/42051732851796525  |  BA[sigma=-; v=(1); dn=((0,2)); k=-46; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-46) ]
-11828171779370928854/42051732851796525  |  BA[sigma=-; v=(1); dn=((0,2)); k=-45; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-45) ]
11768364870426151574/42051732851796525  |  BA[sigma=-; v=(1); dn=((0,2)); k=-44; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-44) ]
-1064290792140982834/3822884804708775  |  BA[sigma=-; v=(1); dn=((0,2)); k=-43; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-43) ]
24618625978670038/88904297783925  |  BA[sigma=-; v=(1); dn=((0,2)); k=-42; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-42) ]
-171382069340995066/622330084487475  |  BA[sigma=-; v=(1); dn=((0,2)); k=-41; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-41) ]
4156356762387626/15178782548475  |  BA[sigma=-; v=(1); dn=((0,2)); k=-40; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-40) ]
-4132070710310066/15178782548475  |  BA[sigma=-; v=(1); dn=((0,2)); k=-39; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-39) ]
4107161938948466/15178782548475  |  BA[sigma=-; v=(1); dn=((0,2)); k=-38; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-38) ]
-4081597673603666/15178782548475  |  BA[sigma=-; v=(1); dn=((0,2)); k=-37; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-37) ]
109603850869418/410237366175  |  BA[sigma=-; v=(1); dn=((0,2)); k=-36; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-36) ]
-108874539996218/410237366175  |  BA[sigma=-; v=(1); dn=((0,2)); k=-35; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-35) ]
108124391669498/410237366175  |  BA[sigma=-; v=(1); dn=((0,2)); k=-34; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-34) ]
-107352180156698/410237366175  |  BA[sigma=-; v=(1); dn=((0,2)); k=-33; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-33) ]
1172122251245278/4512611027925  |  BA[sigma=-; v=(1); dn=((0,2)); k=-32; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-32) ]
-1163097029189428/4512611027925  |  BA[sigma=-; v=(1); dn=((0,2)); k=-31; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-31) ]
37218731320588/145568097675  |  BA[sigma=-; v=(1); dn=((0,2)); k=-30; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-30) ]
-36908186045548/145568097675  |  BA[sigma=-; v=(1); dn=((0,2)); k=-29; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-29) ]
1261618355612/5019589575  |  BA[sigma=-; v=(1); dn=((0,2)); k=-28; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-28) ]
-1250145008012/5019589575  |  BA[sigma=-; v=(1); dn=((0,2)); k=-27; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-27) ]
137582969068/557732175  |  BA[sigma=-; v=(1); dn=((0,2)); k=-26; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-26) ]
-136210089868/557732175  |  BA[sigma=-; v=(1); dn=((0,2)); k=-25; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-25) ]
137582969068/557732175  |  BA[sigma=-; v=(1); dn=((0,2)); k=-24; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-24) ]
-1250145008012/5019589575  |  BA[sigma=-; v=(1); dn=((0,2)); k=-23; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-23) ]
1261618355612/5019589575  |  BA[sigma=-; v=(1); dn=((0,2)); k=-22; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-22) ]
-36908186045548/145568097675  |  BA[sigma=-; v=(1); dn=((0,2)); k=-21; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-21) ]
37218731320588/145568097675  |  BA[sigma=-; v=(1); dn=((0,2)); k=-20; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-20) ]
-1163097029189428/4512611027925  |  BA[sigma=-; v=(1); dn=((0,2)); k=-19; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-19) ]
1172122251245278/4512611027925  |  BA[sigma=-; v=(1); dn=((0,2)); k=-18; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-18) ]
-107352180156698/410237366175  |  BA[sigma=-; v=(1); dn=((0,2)); k=-17; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-17) ]
108124391669498/410237366175  |  BA[sigma=-; v=(1); dn=((0,2)); k=-16; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-16) ]
-108874539996218/410237366175  |  BA[sigma=-; v=(1); dn=((0,2)); k=-15; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-15) ]
109603850869418/410237366175  |  BA[sigma=-; v=(1); dn=((0,2)); k=-14; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-14) ]
-4081597673603666/15178782548475  |  BA[sigma=-; v=(1); dn=((0,2)); k=-13; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-13) ]
4107161938948466/15178782548475  |  BA[sigma=-; v=(1); dn=((0,2)); k=-12; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-12) ]
-4132070710310066/15178782548475  |  BA[sigma=-; v=(1); dn=((0,2)); k=-11; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-11) ]
4156356762387626/15178782548475  |  BA[sigma=-; v=(1); dn=((0,2)); k=-10; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-10) ]
-171382069340995066/622330084487475  |  BA[sigma=-; v=(1); dn=((0,2)); k=-9; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-9) ]
24618625978670038/88904297783925  |  BA[sigma=-; v=(1); dn=((0,2)); k=-8; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-8) ]
-1064290792140982834/3822884804708775  |  BA[sigma=-; v=(1); dn=((0,2)); k=-7; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-7) ]
11768364870426151574/42051732851796525  |  BA[sigma=-; v=(1); dn=((0,2)); k=-6; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-6) ]
-11828171779370928854/42051732851796525  |  BA[sigma=-; v=(1); dn=((0,2)); k=-5; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-5) ]
11886678538121254454/42051732851796525  |  BA[sigma=-; v=(1); dn=((0,2)); k=-4; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-4) ]
-561365202194213936938/1976431444034436675  |  BA[sigma=-; v=(1); dn=((0,2)); k=-3; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-3) ]
564000444119593185838/1976431444034436675  |  BA[sigma=-; v=(1); dn=((0,2)); k=-2; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-2) ]
-27762513374278270053262/96845140757687397075  |  BA[sigma=-; v=(1); dn=((0,2)); k=-1; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-1) ]
27886475154448109921518/96845140757687397075  |  BA[sigma=-; v=(1); dn=((0,2)); k=0; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z+0) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-50; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-50) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-49; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-49) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-48; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-48) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-47; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-47) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-46; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-46) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-45; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-45) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-44; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-44) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-43; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-43) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-42; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-42) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-41; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-41) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-40; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-40) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-39; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-39) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-38; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-38) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-37; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-37) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-36; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-36) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-35; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-35) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-34; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-34) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-33; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-33) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-32; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-32) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-31; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-31) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-30; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-30) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-29; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-29) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-28; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-28) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-27; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-27) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-26; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-26) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-25; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-25) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-24; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-24) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-23; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-23) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-22; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-22) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-21; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-21) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-20; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-20) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-19; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-19) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-18; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-18) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-17; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-17) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-16; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-16) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-15; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-15) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-14; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-14) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-13; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-13) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-12; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-12) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-11; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-11) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-10; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-10) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-9; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-9) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-8; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-8) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-7; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-7) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-6; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-6) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-5; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-5) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-4; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-4) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-3; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-3) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-2; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-2) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-1; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-1) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=0; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z+0) ]
27886475154448109921518/96845140757687397075  |  BA[sigma=-; v=(2); dn=((0,1)); k=-50; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-50) ]
-27762513374278270053262/96845140757687397075  |  BA[sigma=-; v=(2); dn=((0,1)); k=-49; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-49) ]
564000444119593185838/1976431444034436675  |  BA[sigma=-; v=(2); dn=((0,1)); k=-48; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-48) ]
-561365202194213936938/1976431444034436675  |  BA[sigma=-; v=(2); dn=((0,1)); k=-47; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-47) ]
11886678538121254454/42051732851796525  |  BA[sigma=-; v=(2); dn=((0,1)); k=-46; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-46) ]
-11828171779370928854/42051732851796525  |  BA[sigma=-; v=(2); dn=((0,1)); k=-45; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-45) ]
11768364870426151574/42051732851796525  |  BA[sigma=-; v=(2); dn=((0,1)); k=-44; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-44) ]
-1064290792140982834/3822884804708775  |  BA[sigma=-; v=(2); dn=((0,1)); k=-43; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-43) ]
24618625978670038/88904297783925  |  BA[sigma=-; v=(2); dn=((0,1)); k=-42; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-42) ]
-171382069340995066/622330084487475  |  BA[sigma=-; v=(2); dn=((0,1)); k=-41; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-41) ]
4156356762387626/15178782548475  |  BA[sigma=-; v=(2); dn=((0,1)); k=-40; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-40) ]
-4132070710310066/15178782548475  |  BA[sigma=-; v=(2); dn=((0,1)); k=-39; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-39) ]
4107161938948466/15178782548475  |  BA[sigma=-; v=(2); dn=((0,1)); k=-38; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-38) ]
-4081597673603666/15178782548475  |  BA[sigma=-; v=(2); dn=((0,1)); k=-37; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-37) ]
109603850869418/410237366175  |  BA[sigma=-; v=(2); dn=((0,1)); k=-36; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-36) ]
-108874539996218/410237366175  |  BA[sigma=-; v=(2); dn=((0,1)); k=-35; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-35) ]
108124391669498/410237366175  |  BA[sigma=-; v=(2); dn=((0,1)); k=-34; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-34) ]
-107352180156698/410237366175  |  BA[sigma=-; v=(2); dn=((0,1)); k=-33; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-33) ]
1172122251245278/4512611027925  |  BA[sigma=-; v=(2); dn=((0,1)); k=-32; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-32) ]
-1163097029189428/4512611027925  |  BA[sigma=-; v=(2); dn=((0,1)); k=-31; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-31) ]
37218731320588/145568097675  |  BA[sigma=-; v=(2); dn=((0,1)); k=-30; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-30) ]
-36908186045548/145568097675  |  BA[sigma=-; v=(2); dn=((0,1)); k=-29; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-29) ]
1261618355612/5019589575  |  BA[sigma=-; v=(2); dn=((0,1)); k=-28; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-28) ]
-1250145008012/5019589575  |  BA[sigma=-; v=(2); dn=((0,1)); k=-27; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-27) ]
137582969068/557732175  |  BA[sigma=-; v=(2); dn=((0,1)); k=-26; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-26) ]
-136210089868/557732175  |  BA[sigma=-; v=(2); dn=((0,1)); k=-25; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-25) ]
137582969068/557732175  |  BA[sigma=-; v=(2); dn=((0,1)); k=-24; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-24) ]
-1250145008012/5019589575  |  BA[sigma=-; v=(2); dn=((0,1)); k=-23; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-23) ]
1261618355612/5019589575  |  BA[sigma=-; v=(2); dn=((0,1)); k=-22; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-22) ]
-36908186045548/145568097675  |  BA[sigma=-; v=(2); dn=((0,1)); k=-21; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-21) ]
37218731320588/145568097675  |  BA[sigma=-; v=(2); dn=((0,1)); k=-20; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-20) ]
-1163097029189428/4512611027925  |  BA[sigma=-; v=(2); dn=((0,1)); k=-19; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-19) ]
1172122251245278/4512611027925  |  BA[sigma=-; v=(2); dn=((0,1)); k=-18; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-18) ]
-107352180156698/410237366175  |  BA[sigma=-; v=(2); dn=((0,1)); k=-17; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-17) ]
108124391669498/410237366175  |  BA[sigma=-; v=(2); dn=((0,1)); k=-16; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-16) ]
-108874539996218/410237366175  |  BA[sigma=-; v=(2); dn=((0,1)); k=-15; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-15) ]
109603850869418/410237366175  |  BA[sigma=-; v=(2); dn=((0,1)); k=-14; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-14) ]
-4081597673603666/15178782548475  |  BA[sigma=-; v=(2); dn=((0,1)); k=-13; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-13) ]
4107161938948466/15178782548475  |  BA[sigma=-; v=(2); dn=((0,1)); k=-12; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-12) ]
-4132070710310066/15178782548475  |  BA[sigma=-; v=(2); dn=((0,1)); k=-11; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-11) ]
4156356762387626/15178782548475  |  BA[sigma=-; v=(2); dn=((0,1)); k=-10; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-10) ]
-171382069340995066/622330084487475  |  BA[sigma=-; v=(2); dn=((0,1)); k=-9; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-9) ]
24618625978670038/88904297783925  |  BA[sigma=-; v=(2); dn=((0,1)); k=-8; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-8) ]
-1064290792140982834/3822884804708775  |  BA[sigma=-; v=(2); dn=((0,1)); k=-7; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-7) ]
11768364870426151574/42051732851796525  |  BA[sigma=-; v=(2); dn=((0,1)); k=-6; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-6) ]
-11828171779370928854/42051732851796525  |  BA[sigma=-; v=(2); dn=((0,1)); k=-5; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-5) ]
11886678538121254454/42051732851796525  |  BA[sigma=-; v=(2); dn=((0,1)); k=-4; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-4) ]
-561365202194213936938/1976431444034436675  |  BA[sigma=-; v=(2); dn=((0,1)); k=-3; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-3) ]
564000444119593185838/1976431444034436675  |  BA[sigma=-; v=(2); dn=((0,1)); k=-2; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-2) ]
-27762513374278270053262/96845140757687397075  |  BA[sigma=-; v=(2); dn=((0,1)); k=-1; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-1) ]
27886475154448109921518/96845140757687397075  |  BA[sigma=-; v=(2); dn=((0,1)); k=0; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z+0) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-50; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-50) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-49; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-49) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-48; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-48) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-47; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-47) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-46; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-46) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-45; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-45) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-44; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-44) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-43; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-43) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-42; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-42) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-41; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-41) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-40; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-40) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-39; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-39) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-38; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-38) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-37; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-37) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-36; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-36) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-35; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-35) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-34; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-34) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-33; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-33) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-32; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-32) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-31; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-31) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-30; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-30) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-29; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-29) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-28; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-28) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-27; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-27) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-26; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-26) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-25; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-25) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-24; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-24) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-23; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-23) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-22; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-22) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-21; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-21) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-20; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-20) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-19; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-19) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-18; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-18) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-17; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-17) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-16; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-16) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-15; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-15) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-14; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-14) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-13; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-13) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-12; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-12) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-11; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-11) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-10; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-10) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-9; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-9) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-8; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-8) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-7; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-7) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-6; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-6) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-5; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-5) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-4; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-4) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-3; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-3) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-2; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-2) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-1; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-1) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=0; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z+0) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-50; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-50) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-49; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-49) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-48; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-48) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-47; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-47) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-46; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-46) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-45; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-45) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-44; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-44) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-43; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-43) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-42; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-42) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-41; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-41) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-40; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-40) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-39; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-39) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-38; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-38) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-37; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-37) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-36; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-36) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-35; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-35) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-34; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-34) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-33; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-33) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-32; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-32) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-31; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-31) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-30; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-30) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-29; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-29) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-28; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-28) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-27; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-27) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-26; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-26) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-25; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-25) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-24; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-24) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-23; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-23) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-22; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-22) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-21; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-21) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-20; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-20) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-19; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-19) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-18; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-18) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-17; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-17) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-16; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-16) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-15; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-15) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-14; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-14) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-13; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-13) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-12; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-12) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-11; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-11) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-10; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-10) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-9; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-9) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-8; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-8) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-7; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-7) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-6; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-6) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-5; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-5) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-4; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-4) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-3; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-3) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-2; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-2) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-1; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-1) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=0; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z+0) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-50; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-50) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-49; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-49) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-48; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-48) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-47; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-47) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-46; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-46) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-45; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-45) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-44; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-44) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-43; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-43) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-42; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-42) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-41; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-41) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-40; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-40) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-39; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-39) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-38; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-38) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-37; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-37) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-36; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-36) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-35; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-35) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-34; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-34) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-33; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-33) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-32; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-32) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-31; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-31) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-30; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-30) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-29; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-29) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-28; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-28) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-27; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-27) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-26; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-26) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-25; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-25) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-24; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-24) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-23; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-23) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-22; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-22) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-21; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-21) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-20; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-20) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-19; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-19) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-18; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-18) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-17; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-17) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-16; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-16) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-15; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-15) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-14; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-14) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-13; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-13) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-12; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-12) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-11; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-11) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-10; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-10) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-9; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-9) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-8; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-8) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-7; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-7) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-6; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-6) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-5; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-5) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-4; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-4) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-3; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-3) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-2; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-2) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-1; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-1) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=0; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z+0) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-50; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-50) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-49; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-49) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-48; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-48) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-47; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-47) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-46; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-46) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-45; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-45) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-44; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-44) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-43; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-43) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-42; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-42) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-41; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-41) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-40; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-40) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-39; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-39) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-38; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-38) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-37; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-37) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-36; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-36) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-35; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-35) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-34; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-34) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-33; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-33) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-32; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-32) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-31; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-31) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-30; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-30) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-29; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-29) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-28; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-28) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-27; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-27) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-26; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-26) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-25; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-25) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-24; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-24) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-23; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-23) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-22; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-22) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-21; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-21) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-20; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-20) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-19; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-19) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-18; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-18) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-17; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-17) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-16; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-16) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-15; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-15) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-14; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-14) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-13; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-13) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-12; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-12) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-11; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-11) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-10; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-10) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-9; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-9) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-8; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-8) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-7; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-7) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-6; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-6) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-5; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-5) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-4; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-4) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-3; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-3) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-2; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-2) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-1; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-1) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=0; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z+0) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-50; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-50) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-49; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-49) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-48; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-48) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-47; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-47) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-46; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-46) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-45; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-45) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-44; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-44) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-43; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-43) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-42; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-42) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-41; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-41) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-40; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-40) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-39; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-39) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-38; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-38) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-37; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-37) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-36; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-36) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-35; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-35) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-34; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-34) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-33; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-33) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-32; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-32) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-31; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-31) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-30; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-30) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-29; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-29) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-28; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-28) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-27; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-27) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-26; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-26) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-25; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-25) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-24; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-24) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-23; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-23) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-22; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-22) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-21; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-21) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-20; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-20) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-19; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-19) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-18; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-18) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-17; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-17) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-16; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-16) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-15; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-15) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-14; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-14) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-13; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-13) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-12; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-12) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-11; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-11) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-10; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-10) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-9; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-9) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-8; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-8) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-7; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-7) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-6; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-6) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-5; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-5) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-4; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-4) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-3; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-3) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-2; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-2) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-1; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-1) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=0; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z+0) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-50; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-50) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-49; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-49) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-48; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-48) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-47; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-47) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-46; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-46) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-45; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-45) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-44; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-44) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-43; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-43) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-42; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-42) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-41; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-41) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-40; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-40) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-39; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-39) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-38; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-38) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-37; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-37) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-36; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-36) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-35; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-35) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-34; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-34) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-33; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-33) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-32; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-32) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-31; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-31) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-30; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-30) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-29; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-29) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-28; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-28) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-27; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-27) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-26; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-26) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-25; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-25) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-24; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-24) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-23; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-23) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-22; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-22) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-21; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-21) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-20; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-20) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-19; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-19) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-18; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-18) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-17; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-17) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-16; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-16) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-15; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-15) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-14; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-14) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-13; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-13) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-12; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-12) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-11; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-11) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-10; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-10) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-9; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-9) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-8; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-8) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-7; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-7) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-6; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-6) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-5; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-5) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-4; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-4) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-3; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-3) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-2; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-2) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-1; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-1) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=0; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z+0) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-50; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-50) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-49; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-49) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-48; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-48) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-47; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-47) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-46; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-46) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-45; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-45) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-44; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-44) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-43; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-43) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-42; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-42) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-41; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-41) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-40; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-40) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-39; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-39) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-38; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-38) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-37; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-37) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-36; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-36) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-35; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-35) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-34; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-34) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-33; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-33) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-32; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-32) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-31; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-31) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-30; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-30) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-29; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-29) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-28; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-28) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-27; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-27) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-26; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-26) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-25; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-25) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-24; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-24) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-23; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-23) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-22; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-22) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-21; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-21) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-20; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-20) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-19; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-19) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-18; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-18) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-17; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-17) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-16; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-16) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-15; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-15) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-14; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-14) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-13; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-13) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-12; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-12) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-11; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-11) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-10; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-10) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-9; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-9) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-8; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-8) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-7; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-7) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-6; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-6) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-5; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-5) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-4; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-4) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-3; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-3) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-2; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-2) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-1; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-1) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=0; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z+0) ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-50; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-50)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-49; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-49)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-48; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-48)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-47; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-47)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-46; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-46)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-45; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-45)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-44; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-44)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-43; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-43)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-42; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-42)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-41; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-41)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-40; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-40)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-39; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-39)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-38; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-38)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-37; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-37)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-36; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-36)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-35; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-35)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-34; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-34)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-33; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-33)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-32; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-32)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-31; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-31)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-30; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-30)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-29; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-29)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-28; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-28)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-27; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-27)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-26; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-26)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-25; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-25)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-24; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-24)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-23; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-23)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-22; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-22)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-21; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-21)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-20; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-20)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-19; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-19)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-18; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-18)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-17; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-17)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-16; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-16)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-15; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-15)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-14; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-14)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-13; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-13)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-12; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-12)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-11; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-11)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-10; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-10)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-9; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-9)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-8; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-8)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-7; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-7)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-6; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-6)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-5; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-5)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-4; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-4)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-3; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-3)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-2; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-2)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-1; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-1)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=0; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z+0)^2 ]
-6398306539824708923464046194463/11223615790746210896774730000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-50; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-50)^2 ]
125245860060974242096152042119/448944631629848435870989200 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-49; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-49)^2 ]
-10591199608911336017858203601/64134947375692633695855600 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-48; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-48)^2 ]
2137056638493710011688546093/21378315791897544565285200 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-47; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-47)^2 ]
-25741893217738798445460523/454857782806330735431600 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-46; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-46)^2 ]
2505361848446343443251249/98882126697028420746000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-45; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-45)^2 ]
-302516982926359553332693/177987828054651157342800 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-44; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-44)^2 ]
-45871699270028893549712603/2741012552041627823079120 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-43; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-43)^2 ]
10008305514586213736861329/318722389772282305009200 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-42; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-42)^2 ]
-655797838677570825436061/15177256655822966905200 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-41; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-41)^2 ]
97667630771971467643433/1850884958027191086000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-40; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-40)^2 ]
-22395934943631251759941/370176991605438217200 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-39; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-39)^2 ]
8231326769459006011831/123392330535146072400 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-38; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-38)^2 ]
-465066966972815977741/6494333186060319600 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-37; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-37)^2 ]
92602835121598754047/1228657629795195600 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-36; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-36)^2 ]
-4318091469957021144659/55289593340783802000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-35; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-35)^2 ]
126195984533112666049/1579702666879537200 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-34; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-34)^2 ]
-127614538631566075681/1579702666879537200 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-33; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-33)^2 ]
1215987670439062073/15044787303614640 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-32; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-32)^2 ]
-400265047518170590373/5002391778451867800 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-31; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-31)^2 ]
63203615670604410931/806837383621269000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-30; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-30)^2 ]
-28514965441540360931/376524112356592200 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-29; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-29)^2 ]
936146918817249847/12983590081261800 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-28; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-28)^2 ]
-2868919535328319307/42660367409860200 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-27; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-27)^2 ]
7776551262174250487/127981102229580600 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-26; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-26)^2 ]
-23485971550561141649/457075365105645000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-25; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-25)^2 ]
7776551262174250487/127981102229580600 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-24; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-24)^2 ]
-2868919535328319307/42660367409860200 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-23; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-23)^2 ]
936146918817249847/12983590081261800 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-22; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-22)^2 ]
-28514965441540360931/376524112356592200 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-21; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-21)^2 ]
63203615670604410931/806837383621269000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-20; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-20)^2 ]
-400265047518170590373/5002391778451867800 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-19; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-19)^2 ]
1215987670439062073/15044787303614640 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-18; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-18)^2 ]
-127614538631566075681/1579702666879537200 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-17; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-17)^2 ]
126195984533112666049/1579702666879537200 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-16; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-16)^2 ]
-4318091469957021144659/55289593340783802000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-15; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-15)^2 ]
92602835121598754047/1228657629795195600 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-14; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-14)^2 ]
-465066966972815977741/6494333186060319600 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-13; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-13)^2 ]
8231326769459006011831/123392330535146072400 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-12; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-12)^2 ]
-22395934943631251759941/370176991605438217200 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-11; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-11)^2 ]
97667630771971467643433/1850884958027191086000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-10; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-10)^2 ]
-655797838677570825436061/15177256655822966905200 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-9; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-9)^2 ]
10008305514586213736861329/318722389772282305009200 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-8; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-8)^2 ]
-45871699270028893549712603/2741012552041627823079120 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-7; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-7)^2 ]
-302516982926359553332693/177987828054651157342800 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-6; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-6)^2 ]
2505361848446343443251249/98882126697028420746000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-5; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-5)^2 ]
-25741893217738798445460523/454857782806330735431600 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-4; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-4)^2 ]
2137056638493710011688546093/21378315791897544565285200 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-3; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-3)^2 ]
-10591199608911336017858203601/64134947375692633695855600 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-2; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-2)^2 ]
125245860060974242096152042119/448944631629848435870989200 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-1; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-1)^2 ]
-6398306539824708923464046194463/11223615790746210896774730000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=0; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z+0)^2 ]
-13943237577224054960759/96845140757687397075  |  BA[sigma=-; v=(); dn=((0,2)); k=-50; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-50)^2 ]
16980301191385131733031/96845140757687397075  |  BA[sigma=-; v=(); dn=((0,2)); k=-49; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-49)^2 ]
-376868931373449553319/1976431444034436675  |  BA[sigma=-; v=(); dn=((0,2)); k=-48; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-48)^2 ]
396633245813793920069/1976431444034436675  |  BA[sigma=-; v=(); dn=((0,2)); k=-47; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-47)^2 ]
-8746788125847062227/42051732851796525  |  BA[sigma=-; v=(); dn=((0,2)); k=-46; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-46)^2 ]
8986665836723397187/42051732851796525  |  BA[sigma=-; v=(); dn=((0,2)); k=-45; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-45)^2 ]
-9181038290793923347/42051732851796525  |  BA[sigma=-; v=(); dn=((0,2)); k=-44; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-44)^2 ]
5945349267068296439/26760193632961425  |  BA[sigma=-; v=(); dn=((0,2)); k=-43; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-43)^2 ]
-140290127416198673/622330084487475  |  BA[sigma=-; v=(); dn=((0,2)); k=-42; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-42)^2 ]
142028700350639873/622330084487475  |  BA[sigma=-; v=(); dn=((0,2)); k=-41; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-41)^2 ]
-3500839892181673/15178782548475  |  BA[sigma=-; v=(); dn=((0,2)); k=-40; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-40)^2 ]
38861386569123023/166966608033225  |  BA[sigma=-; v=(); dn=((0,2)); k=-39; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-39)^2 ]
-39169632614722823/166966608033225  |  BA[sigma=-; v=(); dn=((0,2)); k=-38; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-38)^2 ]
39440023882792823/166966608033225  |  BA[sigma=-; v=(); dn=((0,2)); k=-37; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-37)^2 ]
-1072358332192379/4512611027925  |  BA[sigma=-; v=(); dn=((0,2)); k=-36; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-36)^2 ]
1077974025916019/4512611027925  |  BA[sigma=-; v=(); dn=((0,2)); k=-35; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-35)^2 ]
-1082873432174909/4512611027925  |  BA[sigma=-; v=(); dn=((0,2)); k=-34; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-34)^2 ]
1087120595495309/4512611027925  |  BA[sigma=-; v=(); dn=((0,2)); k=-33; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-33)^2 ]
-1090767149861309/4512611027925  |  BA[sigma=-; v=(); dn=((0,2)); k=-32; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-32)^2 ]
1093854725827784/4512611027925  |  BA[sigma=-; v=(); dn=((0,2)); k=-31; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-31)^2 ]
-35368281430544/145568097675  |  BA[sigma=-; v=(); dn=((0,2)); k=-30; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-30)^2 ]
35434826846624/145568097675  |  BA[sigma=-; v=(); dn=((0,2)); k=-29; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-29)^2 ]
-1223652944656/5019589575  |  BA[sigma=-; v=(); dn=((0,2)); k=-28; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-28)^2 ]
1224900047656/5019589575  |  BA[sigma=-; v=(); dn=((0,2)); k=-27; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-27)^2 ]
-136182632284/557732175  |  BA[sigma=-; v=(); dn=((0,2)); k=-26; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-26)^2 ]
136210089868/557732175  |  BA[sigma=-; v=(); dn=((0,2)); k=-25; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-25)^2 ]
-138983305852/557732175  |  BA[sigma=-; v=(); dn=((0,2)); k=-24; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-24)^2 ]
425129989456/1673196525  |  BA[sigma=-; v=(); dn=((0,2)); k=-23; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-23)^2 ]
-433194588856/1673196525  |  BA[sigma=-; v=(); dn=((0,2)); k=-22; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-22)^2 ]
12793848414824/48522699225  |  BA[sigma=-; v=(); dn=((0,2)); k=-21; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-21)^2 ]
-13023060403544/48522699225  |  BA[sigma=-; v=(); dn=((0,2)); k=-20; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-20)^2 ]
410779777517024/1504203675975  |  BA[sigma=-; v=(); dn=((0,2)); k=-19; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-19)^2 ]
-417825784209749/1504203675975  |  BA[sigma=-; v=(); dn=((0,2)); k=-18; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-18)^2 ]
47208421035261/167133741775  |  BA[sigma=-; v=(); dn=((0,2)); k=-17; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-17)^2 ]
-47994932761261/167133741775  |  BA[sigma=-; v=(); dn=((0,2)); k=-16; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-16)^2 ]
48787624222251/167133741775  |  BA[sigma=-; v=(); dn=((0,2)); k=-15; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-15)^2 ]
-49589866182771/167133741775  |  BA[sigma=-; v=(); dn=((0,2)); k=-14; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-14)^2 ]
1865004627277327/6183948445675  |  BA[sigma=-; v=(); dn=((0,2)); k=-13; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-13)^2 ]
-1895849260820127/6183948445675  |  BA[sigma=-; v=(); dn=((0,2)); k=-12; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-12)^2 ]
5782685450855381/18551845337025  |  BA[sigma=-; v=(); dn=((0,2)); k=-11; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-11)^2 ]
-534652625843731/1686531394275  |  BA[sigma=-; v=(); dn=((0,2)); k=-10; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-10)^2 ]
22303937592372251/69147787165275  |  BA[sigma=-; v=(); dn=((0,2)); k=-9; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-9)^2 ]
-68123545428393953/207443361495825  |  BA[sigma=-; v=(); dn=((0,2)); k=-8; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-8)^2 ]
2984907274301821079/8920064544320475  |  BA[sigma=-; v=(); dn=((0,2)); k=-7; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-7)^2 ]
-4785230483352793267/14017244283932175  |  BA[sigma=-; v=(); dn=((0,2)); k=-6; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-6)^2 ]
4889892574006153507/14017244283932175  |  BA[sigma=-; v=(); dn=((0,2)); k=-5; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-5)^2 ]
-5008856316798482227/14017244283932175  |  BA[sigma=-; v=(); dn=((0,2)); k=-4; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-4)^2 ]
242032386191544651269/658810481344812225  |  BA[sigma=-; v=(); dn=((0,2)); k=-3; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-3)^2 ]
-250377318955245606119/658810481344812225  |  BA[sigma=-; v=(); dn=((0,2)); k=-2; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-2)^2 ]
12848241852390469457831/32281713585895799025  |  BA[sigma=-; v=(); dn=((0,2)); k=-1; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-1)^2 ]
-13943237577224054960759/32281713585895799025  |  BA[sigma=-; v=(); dn=((0,2)); k=0; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z+0)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-50; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-50)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-49; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-49)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-48; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-48)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-47; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-47)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-46; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-46)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-45; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-45)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-44; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-44)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-43; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-43)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-42; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-42)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-41; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-41)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-40; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-40)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-39; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-39)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-38; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-38)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-37; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-37)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-36; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-36)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-35; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-35)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-34; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-34)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-33; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-33)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-32; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-32)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-31; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-31)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-30; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-30)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-29; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-29)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-28; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-28)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-27; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-27)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-26; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-26)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-25; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-25)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-24; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-24)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-23; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-23)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-22; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-22)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-21; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-21)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-20; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-20)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-19; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-19)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-18; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-18)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-17; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-17)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-16; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-16)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-15; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-15)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-14; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-14)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-13; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-13)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-12; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-12)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-11; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-11)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-10; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-10)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-9; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-9)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-8; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-8)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-7; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-7)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-6; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-6)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-5; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-5)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-4; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-4)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-3; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-3)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-2; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-2)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-1; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-1)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=0; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z+0)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-50; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-50)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-49; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-49)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-48; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-48)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-47; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-47)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-46; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-46)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-45; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-45)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-44; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-44)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-43; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-43)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-42; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-42)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-41; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-41)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-40; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-40)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-39; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-39)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-38; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-38)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-37; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-37)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-36; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-36)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-35; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-35)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-34; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-34)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-33; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-33)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-32; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-32)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-31; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-31)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-30; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-30)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-29; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-29)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-28; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-28)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-27; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-27)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-26; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-26)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-25; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-25)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-24; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-24)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-23; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-23)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-22; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-22)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-21; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-21)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-20; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-20)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-19; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-19)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-18; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-18)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-17; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-17)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-16; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-16)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-15; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-15)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-14; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-14)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-13; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-13)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-12; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-12)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-11; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-11)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-10; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-10)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-9; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-9)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-8; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-8)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-7; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-7)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-6; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-6)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-5; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-5)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-4; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-4)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-3; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-3)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-2; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-2)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-1; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-1)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=0; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z+0)^2 ]
27886475154448109921518/96845140757687397075  |  BA[sigma=-; v=(1); dn=((0,1)); k=-50; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-50)^2 ]
-27762513374278270053262/96845140757687397075  |  BA[sigma=-; v=(1); dn=((0,1)); k=-49; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-49)^2 ]
564000444119593185838/1976431444034436675  |  BA[sigma=-; v=(1); dn=((0,1)); k=-48; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-48)^2 ]
-561365202194213936938/1976431444034436675  |  BA[sigma=-; v=(1); dn=((0,1)); k=-47; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-47)^2 ]
11886678538121254454/42051732851796525  |  BA[sigma=-; v=(1); dn=((0,1)); k=-46; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-46)^2 ]
-11828171779370928854/42051732851796525  |  BA[sigma=-; v=(1); dn=((0,1)); k=-45; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-45)^2 ]
11768364870426151574/42051732851796525  |  BA[sigma=-; v=(1); dn=((0,1)); k=-44; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-44)^2 ]
-1064290792140982834/3822884804708775  |  BA[sigma=-; v=(1); dn=((0,1)); k=-43; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-43)^2 ]
24618625978670038/88904297783925  |  BA[sigma=-; v=(1); dn=((0,1)); k=-42; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-42)^2 ]
-171382069340995066/622330084487475  |  BA[sigma=-; v=(1); dn=((0,1)); k=-41; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-41)^2 ]
4156356762387626/15178782548475  |  BA[sigma=-; v=(1); dn=((0,1)); k=-40; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-40)^2 ]
-4132070710310066/15178782548475  |  BA[sigma=-; v=(1); dn=((0,1)); k=-39; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-39)^2 ]
4107161938948466/15178782548475  |  BA[sigma=-; v=(1); dn=((0,1)); k=-38; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-38)^2 ]
-4081597673603666/15178782548475  |  BA[sigma=-; v=(1); dn=((0,1)); k=-37; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-37)^2 ]
109603850869418/410237366175  |  BA[sigma=-; v=(1); dn=((0,1)); k=-36; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-36)^2 ]
-108874539996218/410237366175  |  BA[sigma=-; v=(1); dn=((0,1)); k=-35; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-35)^2 ]
108124391669498/410237366175  |  BA[sigma=-; v=(1); dn=((0,1)); k=-34; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-34)^2 ]
-107352180156698/410237366175  |  BA[sigma=-; v=(1); dn=((0,1)); k=-33; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-33)^2 ]
1172122251245278/4512611027925  |  BA[sigma=-; v=(1); dn=((0,1)); k=-32; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-32)^2 ]
-1163097029189428/4512611027925  |  BA[sigma=-; v=(1); dn=((0,1)); k=-31; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-31)^2 ]
37218731320588/145568097675  |  BA[sigma=-; v=(1); dn=((0,1)); k=-30; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-30)^2 ]
-36908186045548/145568097675  |  BA[sigma=-; v=(1); dn=((0,1)); k=-29; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-29)^2 ]
1261618355612/5019589575  |  BA[sigma=-; v=(1); dn=((0,1)); k=-28; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-28)^2 ]
-1250145008012/5019589575  |  BA[sigma=-; v=(1); dn=((0,1)); k=-27; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-27)^2 ]
137582969068/557732175  |  BA[sigma=-; v=(1); dn=((0,1)); k=-26; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-26)^2 ]
-136210089868/557732175  |  BA[sigma=-; v=(1); dn=((0,1)); k=-25; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-25)^2 ]
137582969068/557732175  |  BA[sigma=-; v=(1); dn=((0,1)); k=-24; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-24)^2 ]
-1250145008012/5019589575  |  BA[sigma=-; v=(1); dn=((0,1)); k=-23; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-23)^2 ]
1261618355612/5019589575  |  BA[sigma=-; v=(1); dn=((0,1)); k=-22; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-22)^2 ]
-36908186045548/145568097675  |  BA[sigma=-; v=(1); dn=((0,1)); k=-21; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-21)^2 ]
37218731320588/145568097675  |  BA[sigma=-; v=(1); dn=((0,1)); k=-20; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-20)^2 ]
-1163097029189428/4512611027925  |  BA[sigma=-; v=(1); dn=((0,1)); k=-19; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-19)^2 ]
1172122251245278/4512611027925  |  BA[sigma=-; v=(1); dn=((0,1)); k=-18; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-18)^2 ]
-107352180156698/410237366175  |  BA[sigma=-; v=(1); dn=((0,1)); k=-17; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-17)^2 ]
108124391669498/410237366175  |  BA[sigma=-; v=(1); dn=((0,1)); k=-16; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-16)^2 ]
-108874539996218/410237366175  |  BA[sigma=-; v=(1); dn=((0,1)); k=-15; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-15)^2 ]
109603850869418/410237366175  |  BA[sigma=-; v=(1); dn=((0,1)); k=-14; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-14)^2 ]
-4081597673603666/15178782548475  |  BA[sigma=-; v=(1); dn=((0,1)); k=-13; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-13)^2 ]
4107161938948466/15178782548475  |  BA[sigma=-; v=(1); dn=((0,1)); k=-12; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-12)^2 ]
-4132070710310066/15178782548475  |  BA[sigma=-; v=(1); dn=((0,1)); k=-11; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-11)^2 ]
4156356762387626/15178782548475  |  BA[sigma=-; v=(1); dn=((0,1)); k=-10; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-10)^2 ]
-171382069340995066/622330084487475  |  BA[sigma=-; v=(1); dn=((0,1)); k=-9; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-9)^2 ]
24618625978670038/88904297783925  |  BA[sigma=-; v=(1); dn=((0,1)); k=-8; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-8)^2 ]
-1064290792140982834/3822884804708775  |  BA[sigma=-; v=(1); dn=((0,1)); k=-7; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-7)^2 ]
11768364870426151574/42051732851796525  |  BA[sigma=-; v=(1); dn=((0,1)); k=-6; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-6)^2 ]
-11828171779370928854/42051732851796525  |  BA[sigma=-; v=(1); dn=((0,1)); k=-5; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-5)^2 ]
11886678538121254454/42051732851796525  |  BA[sigma=-; v=(1); dn=((0,1)); k=-4; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-4)^2 ]
-561365202194213936938/1976431444034436675  |  BA[sigma=-; v=(1); dn=((0,1)); k=-3; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-3)^2 ]
564000444119593185838/1976431444034436675  |  BA[sigma=-; v=(1); dn=((0,1)); k=-2; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-2)^2 ]
-27762513374278270053262/96845140757687397075  |  BA[sigma=-; v=(1); dn=((0,1)); k=-1; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-1)^2 ]
27886475154448109921518/96845140757687397075  |  BA[sigma=-; v=(1); dn=((0,1)); k=0; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z+0)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-50; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-50)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-49; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-49)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-48; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-48)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-47; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-47)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-46; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-46)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-45; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-45)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-44; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-44)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-43; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-43)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-42; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-42)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-41; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-41)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-40; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-40)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-39; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-39)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-38; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-38)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-37; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-37)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-36; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-36)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-35; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-35)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-34; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-34)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-33; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-33)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-32; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-32)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-31; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-31)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-30; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-30)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-29; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-29)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-28; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-28)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-27; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-27)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-26; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-26)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-25; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-25)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-24; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-24)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-23; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-23)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-22; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-22)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-21; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-21)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-20; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-20)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-19; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-19)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-18; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-18)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-17; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-17)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-16; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-16)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-15; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-15)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-14; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-14)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-13; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-13)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-12; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-12)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-11; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-11)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-10; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-10)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-9; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-9)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-8; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-8)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-7; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-7)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-6; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-6)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-5; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-5)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-4; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-4)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-3; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-3)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-2; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-2)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-1; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-1)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=0; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z+0)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-50; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-50)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-49; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-49)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-48; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-48)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-47; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-47)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-46; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-46)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-45; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-45)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-44; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-44)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-43; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-43)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-42; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-42)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-41; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-41)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-40; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-40)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-39; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-39)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-38; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-38)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-37; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-37)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-36; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-36)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-35; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-35)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-34; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-34)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-33; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-33)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-32; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-32)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-31; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-31)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-30; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-30)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-29; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-29)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-28; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-28)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-27; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-27)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-26; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-26)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-25; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-25)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-24; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-24)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-23; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-23)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-22; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-22)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-21; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-21)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-20; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-20)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-19; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-19)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-18; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-18)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-17; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-17)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-16; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-16)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-15; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-15)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-14; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-14)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-13; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-13)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-12; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-12)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-11; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-11)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-10; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-10)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-9; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-9)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-8; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-8)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-7; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-7)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-6; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-6)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-5; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-5)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-4; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-4)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-3; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-3)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-2; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-2)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-1; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-1)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=0; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z+0)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-50; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-50)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-49; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-49)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-48; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-48)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-47; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-47)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-46; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-46)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-45; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-45)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-44; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-44)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-43; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-43)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-42; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-42)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-41; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-41)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-40; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-40)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-39; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-39)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-38; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-38)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-37; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-37)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-36; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-36)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-35; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-35)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-34; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-34)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-33; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-33)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-32; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-32)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-31; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-31)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-30; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-30)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-29; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-29)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-28; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-28)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-27; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-27)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-26; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-26)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-25; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-25)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-24; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-24)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-23; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-23)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-22; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-22)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-21; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-21)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-20; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-20)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-19; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-19)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-18; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-18)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-17; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-17)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-16; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-16)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-15; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-15)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-14; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-14)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-13; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-13)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-12; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-12)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-11; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-11)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-10; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-10)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-9; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-9)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-8; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-8)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-7; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-7)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-6; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-6)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-5; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-5)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-4; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-4)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-3; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-3)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-2; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-2)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-1; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-1)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=0; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z+0)^2 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-50; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-50)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-49; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-49)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-48; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-48)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-47; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-47)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-46; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-46)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-45; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-45)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-44; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-44)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-43; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-43)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-42; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-42)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-41; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-41)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-40; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-40)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-39; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-39)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-38; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-38)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-37; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-37)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-36; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-36)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-35; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-35)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-34; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-34)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-33; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-33)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-32; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-32)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-31; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-31)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-30; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-30)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-29; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-29)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-28; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-28)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-27; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-27)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-26; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-26)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-25; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-25)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-24; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-24)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-23; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-23)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-22; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-22)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-21; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-21)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-20; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-20)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-19; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-19)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-18; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-18)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-17; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-17)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-16; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-16)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-15; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-15)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-14; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-14)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-13; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-13)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-12; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-12)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-11; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-11)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-10; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-10)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-9; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-9)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-8; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-8)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-7; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-7)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-6; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-6)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-5; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-5)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-4; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-4)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-3; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-3)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-2; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-2)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-1; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-1)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=0; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z+0)^3 ]
-13943237577224054960759/96845140757687397075  |  BA[sigma=-; v=(); dn=((0,1)); k=-50; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-50)^3 ]
13881256687139135026631/96845140757687397075  |  BA[sigma=-; v=(); dn=((0,1)); k=-49; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-49)^3 ]
-282000222059796592919/1976431444034436675  |  BA[sigma=-; v=(); dn=((0,1)); k=-48; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-48)^3 ]
280682601097106968469/1976431444034436675  |  BA[sigma=-; v=(); dn=((0,1)); k=-47; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-47)^3 ]
-5943339269060627227/42051732851796525  |  BA[sigma=-; v=(); dn=((0,1)); k=-46; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-46)^3 ]
5914085889685464427/42051732851796525  |  BA[sigma=-; v=(); dn=((0,1)); k=-45; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-45)^3 ]
-5884182435213075787/42051732851796525  |  BA[sigma=-; v=(); dn=((0,1)); k=-44; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-44)^3 ]
532145396070491417/3822884804708775  |  BA[sigma=-; v=(); dn=((0,1)); k=-43; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-43)^3 ]
-12309312989335019/88904297783925  |  BA[sigma=-; v=(); dn=((0,1)); k=-42; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-42)^3 ]
85691034670497533/622330084487475  |  BA[sigma=-; v=(); dn=((0,1)); k=-41; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-41)^3 ]
-2078178381193813/15178782548475  |  BA[sigma=-; v=(); dn=((0,1)); k=-40; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-40)^3 ]
2066035355155033/15178782548475  |  BA[sigma=-; v=(); dn=((0,1)); k=-39; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-39)^3 ]
-2053580969474233/15178782548475  |  BA[sigma=-; v=(); dn=((0,1)); k=-38; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-38)^3 ]
2040798836801833/15178782548475  |  BA[sigma=-; v=(); dn=((0,1)); k=-37; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-37)^3 ]
-54801925434709/410237366175  |  BA[sigma=-; v=(); dn=((0,1)); k=-36; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-36)^3 ]
54437269998109/410237366175  |  BA[sigma=-; v=(); dn=((0,1)); k=-35; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-35)^3 ]
-54062195834749/410237366175  |  BA[sigma=-; v=(); dn=((0,1)); k=-34; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-34)^3 ]
53676090078349/410237366175  |  BA[sigma=-; v=(); dn=((0,1)); k=-33; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-33)^3 ]
-586061125622639/4512611027925  |  BA[sigma=-; v=(); dn=((0,1)); k=-32; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-32)^3 ]
581548514594714/4512611027925  |  BA[sigma=-; v=(); dn=((0,1)); k=-31; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-31)^3 ]
-18609365660294/145568097675  |  BA[sigma=-; v=(); dn=((0,1)); k=-30; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-30)^3 ]
18454093022774/145568097675  |  BA[sigma=-; v=(); dn=((0,1)); k=-29; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-29)^3 ]
-630809177806/5019589575  |  BA[sigma=-; v=(); dn=((0,1)); k=-28; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-28)^3 ]
625072504006/5019589575  |  BA[sigma=-; v=(); dn=((0,1)); k=-27; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-27)^3 ]
-68791484534/557732175  |  BA[sigma=-; v=(); dn=((0,1)); k=-26; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-26)^3 ]
68105044934/557732175  |  BA[sigma=-; v=(); dn=((0,1)); k=-25; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-25)^3 ]
-68791484534/557732175  |  BA[sigma=-; v=(); dn=((0,1)); k=-24; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-24)^3 ]
625072504006/5019589575  |  BA[sigma=-; v=(); dn=((0,1)); k=-23; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-23)^3 ]
-630809177806/5019589575  |  BA[sigma=-; v=(); dn=((0,1)); k=-22; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-22)^3 ]
18454093022774/145568097675  |  BA[sigma=-; v=(); dn=((0,1)); k=-21; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-21)^3 ]
-18609365660294/145568097675  |  BA[sigma=-; v=(); dn=((0,1)); k=-20; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-20)^3 ]
581548514594714/4512611027925  |  BA[sigma=-; v=(); dn=((0,1)); k=-19; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-19)^3 ]
-586061125622639/4512611027925  |  BA[sigma=-; v=(); dn=((0,1)); k=-18; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-18)^3 ]
53676090078349/410237366175  |  BA[sigma=-; v=(); dn=((0,1)); k=-17; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-17)^3 ]
-54062195834749/410237366175  |  BA[sigma=-; v=(); dn=((0,1)); k=-16; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-16)^3 ]
54437269998109/410237366175  |  BA[sigma=-; v=(); dn=((0,1)); k=-15; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-15)^3 ]
-54801925434709/410237366175  |  BA[sigma=-; v=(); dn=((0,1)); k=-14; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-14)^3 ]
2040798836801833/15178782548475  |  BA[sigma=-; v=(); dn=((0,1)); k=-13; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-13)^3 ]
-2053580969474233/15178782548475  |  BA[sigma=-; v=(); dn=((0,1)); k=-12; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-12)^3 ]
2066035355155033/15178782548475  |  BA[sigma=-; v=(); dn=((0,1)); k=-11; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-11)^3 ]
-2078178381193813/15178782548475  |  BA[sigma=-; v=(); dn=((0,1)); k=-10; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-10)^3 ]
85691034670497533/622330084487475  |  BA[sigma=-; v=(); dn=((0,1)); k=-9; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-9)^3 ]
-12309312989335019/88904297783925  |  BA[sigma=-; v=(); dn=((0,1)); k=-8; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-8)^3 ]
532145396070491417/3822884804708775  |  BA[sigma=-; v=(); dn=((0,1)); k=-7; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-7)^3 ]
-5884182435213075787/42051732851796525  |  BA[sigma=-; v=(); dn=((0,1)); k=-6; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-6)^3 ]
5914085889685464427/42051732851796525  |  BA[sigma=-; v=(); dn=((0,1)); k=-5; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-5)^3 ]
-5943339269060627227/42051732851796525  |  BA[sigma=-; v=(); dn=((0,1)); k=-4; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-4)^3 ]
280682601097106968469/1976431444034436675  |  BA[sigma=-; v=(); dn=((0,1)); k=-3; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-3)^3 ]
-282000222059796592919/1976431444034436675  |  BA[sigma=-; v=(); dn=((0,1)); k=-2; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-2)^3 ]
13881256687139135026631/96845140757687397075  |  BA[sigma=-; v=(); dn=((0,1)); k=-1; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-1)^3 ]
-13943237577224054960759/96845140757687397075  |  BA[sigma=-; v=(); dn=((0,1)); k=0; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z+0)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-50; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-50)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-49; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-49)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-48; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-48)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-47; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-47)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-46; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-46)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-45; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-45)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-44; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-44)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-43; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-43)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-42; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-42)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-41; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-41)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-40; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-40)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-39; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-39)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-38; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-38)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-37; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-37)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-36; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-36)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-35; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-35)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-34; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-34)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-33; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-33)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-32; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-32)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-31; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-31)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-30; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-30)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-29; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-29)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-28; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-28)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-27; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-27)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-26; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-26)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-25; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-25)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-24; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-24)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-23; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-23)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-22; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-22)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-21; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-21)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-20; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-20)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-19; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-19)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-18; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-18)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-17; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-17)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-16; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-16)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-15; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-15)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-14; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-14)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-13; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-13)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-12; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-12)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-11; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-11)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-10; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-10)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-9; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-9)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-8; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-8)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-7; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-7)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-6; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-6)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-5; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-5)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-4; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-4)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-3; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-3)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-2; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-2)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-1; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-1)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=0; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z+0)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-50; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-50)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-49; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-49)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-48; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-48)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-47; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-47)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-46; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-46)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-45; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-45)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-44; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-44)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-43; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-43)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-42; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-42)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-41; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-41)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-40; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-40)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-39; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-39)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-38; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-38)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-37; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-37)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-36; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-36)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-35; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-35)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-34; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-34)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-33; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-33)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-32; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-32)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-31; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-31)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-30; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-30)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-29; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-29)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-28; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-28)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-27; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-27)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-26; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-26)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-25; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-25)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-24; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-24)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-23; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-23)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-22; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-22)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-21; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-21)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-20; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-20)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-19; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-19)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-18; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-18)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-17; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-17)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-16; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-16)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-15; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-15)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-14; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-14)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-13; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-13)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-12; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-12)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-11; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-11)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-10; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-10)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-9; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-9)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-8; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-8)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-7; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-7)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-6; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-6)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-5; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-5)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-4; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-4)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-3; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-3)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-2; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-2)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-1; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-1)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=0; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z+0)^3 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-50; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-50)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-49; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-49)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-48; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-48)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-47; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-47)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-46; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-46)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-45; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-45)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-44; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-44)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-43; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-43)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-42; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-42)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-41; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-41)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-40; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-40)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-39; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-39)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-38; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-38)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-37; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-37)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-36; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-36)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-35; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-35)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-34; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-34)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-33; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-33)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-32; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-32)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-31; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-31)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-30; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-30)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-29; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-29)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-28; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-28)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-27; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-27)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-26; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-26)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-25; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-25)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-24; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-24)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-23; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-23)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-22; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-22)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-21; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-21)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-20; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-20)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-19; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-19)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-18; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-18)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-17; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-17)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-16; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-16)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-15; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-15)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-14; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-14)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-13; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-13)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-12; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-12)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-11; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-11)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-10; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-10)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-9; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-9)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-8; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-8)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-7; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-7)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-6; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-6)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-5; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-5)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-4; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-4)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-3; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-3)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-2; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-2)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-1; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-1)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=0; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z+0)^4 ]
32  |  BA[sigma=+; v=(); dn=(); k=1; q=5]  |  sum_{N>=1} (+1)^N 1 / [ (N+z+1)^5 ]


==> anc/tables/atoms_n71.txt <==
# ============================================================================
# F_71(z): full atom record of the NNLO BFKL weight-5 block at conformal spin n=71
#   (planar N=4 super Yang-Mills; z=(|n|-1)/2+i*nu; supplemental material).
# 
# F_n(z) = -88 zeta4 S_1(z) - 16 zeta2 zeta3 - 80 zeta5 + sum_a c_a A_a(z).
# Record format, one atom per line:  <coefficient c_a>  |  <atom label A_a>  |  <atom A_a(z)>
#   c_a = r0 + r1*pi^2 + r2*zeta3   (r_i exact rationals; pi^2=6 zeta2).
#   R[k,q]                    A_a(z) = 1/(z+k)^q.
#   BA[sigma;v;dn;k;q]        A_a(z) = sum_{N>=1} sigma^N S_v(N)/(prod (N+d)^p (N+z+k)^q),
#                             sigma=+/-1, S_v non-strict nested harmonic sum (neg letters alternating).
# Atom count |A_71| = 2766  (= 39n-3).   Universal constants use zeta4=pi^4/90, zeta5.
# Provenance: an exact direct Mellin extraction of the Caron-Huot--Herranen three-loop
#   integrand at this spin, by the same derived construction as every included block
#   (odd n<=33); n=71 lies beyond the matched set (odd n<=17, and 21,31), on which the master generating
#   function was matched to the three-loop data, so it is a high-spin holdout,
#   extracted directly rather than generated from the master.
#   Its intercept chi_2(71,0)=F_71(M)/2 agrees with the independent QSC benchmark to the
#   evaluation floor (see intercepts_check.csv). The complete general-n set is included with
#   the paper. Structural checks pass: |A_n|=39n-3; single q=5 R-atom (k=1) coeff 32;
#   q=4 R-atom family coeff = 48*(-1)^k*S_1(k+n-1); coefficient monomials in {1, pi^2, zeta3}.
# ============================================================================
-91780170430230395092385462690182963233345698006403008187558686211490741/3539309719155967130664052553532352507545903196523934250023630504000000 - 32*zeta3  |  R[k=-69,q=1]  |  1/(z-69)^1
-105620757484496878086868500196095779022476554414003201768143512916993017/1011231348330276323046872158152100716441686627578266928578180144000000 + 8/3*pi^2 + 48*zeta3  |  R[k=-68,q=1]  |  1/(z-68)^1
2122188135978131847475883238456539149242781546715386586348733253962941/9946537852428947439805299916250170981393638959786232084375542400000 - 8/3*pi^2 - 176/3*zeta3  |  R[k=-67,q=1]  |  1/(z-67)^1
-11879955784456337452352522229951181314556845202459812888843755676234930263/42471716629871605567968630642388230090550838358287211000283566048000000 + 10/3*pi^2 + 200/3*zeta3  |  R[k=-66,q=1]  |  1/(z-66)^1
68785476319823567207168578382201170995477320336080153656674750621063349223/212358583149358027839843153211941150452754191791436055001417830240000000 - 10/3*pi^2 - 1096/15*zeta3  |  R[k=-65,q=1]  |  1/(z-65)^1
-74704133757893834566281995069233859953387010505036759889731076138526609993/212358583149358027839843153211941150452754191791436055001417830240000000 + 98/27*pi^2 + 392/5*zeta3  |  R[k=-64,q=1]  |  1/(z-64)^1
18938503746302964682521902112174351377248182098599633891525887060479839579/51258968346396765340651795602882346661009632501381116724480165920000000 - 98/27*pi^2 - 2904/35*zeta3  |  R[k=-63,q=1]  |  1/(z-63)^1
-24525994498299235466334115385494837030389120244225020600201699853109270647/64630873132413312820821829238416871876925188806089234130866296160000000 + 205/54*pi^2 + 3044/35*zeta3  |  R[k=-62,q=1]  |  1/(z-62)^1
1713198050679926983764937904154890419251857690411401143832698806519482633453/4459530246136518584636706217450764159507838027620157155029774435040000000 - 205/54*pi^2 - 28516/315*zeta3  |  R[k=-61,q=1]  |  1/(z-61)^1
-1715460673273612158523355908441423264317873269754321806648679038504892289159/4459530246136518584636706217450764159507838027620157155029774435040000000 + 5269/1350*pi^2 + 29524/315*zeta3  |  R[k=-60,q=1]  |  1/(z-60)^1
1171404976443563225877592063393907699372273294461010016363199513738074486329/3065927044218856526937735524497400359661638643988858044082969924090000000 - 5269/1350*pi^2 - 334844/3465*zeta3  |  R[k=-59,q=1]  |  1/(z-59)^1
-973193157298194134110776845060070628743454448000180693882324800991194102001/2581833300394826549000198336418863460767695700201143616069869409760000000 + 5369/1350*pi^2 + 344084/3465*zeta3  |  R[k=-58,q=1]  |  1/(z-58)^1
235840848648488580394060836783667748790242753907433265937937794607074290068037/637712825197522157603048989095459274809620837949682473169257744210720000000 - 5369/1350*pi^2 - 4583972/45045*zeta3  |  R[k=-57,q=1]  |  1/(z-57)^1
-467015670604999055460264364831450885356830132367107026781562086801437370999/1293535142388483078302330606684501571621948961358382298517764187040000000 + 266681/66150*pi^2 + 4686932/45045*zeta3  |  R[k=-56,q=1]  |  1/(z-56)^1
44753338428757149439257376048513518850060813672529203727046802161212374642753/127542565039504431520609797819091854961924167589936494633851548842144000000 - 266681/66150*pi^2 - 4783028/45045*zeta3  |  R[k=-55,q=1]  |  1/(z-55)^1
-346462965896191516980897311816157946929111398438526768089349629238728618477369/1020340520316035452164878382552734839695393340719491957070812390737152000000 + 1077749/264600*pi^2 + 4873118/45045*zeta3  |  R[k=-54,q=1]  |  1/(z-54)^1
1135163188629593168502709752892450505685857110767921044077946951392857875184629/3469157769074520537360586500679298454964337358446272654040762128506316800000 - 1077749/264600*pi^2 - 84284446/765765*zeta3  |  R[k=-53,q=1]  |  1/(z-53)^1
-286637496360937367357539840172161249542594459569612365211823835766833302092963/912936255019610667726470131757710119727457199591124382642305823291136000000 + 9778141/2381400*pi^2 + 28548602/255255*zeta3  |  R[k=-52,q=1]  |  1/(z-52)^1
98848922529919094181256254044327424755795814681933537158808059315407946553218267/329569988062079451049255717564533353221612049052395902133872402208100096000000 - 9778141/2381400*pi^2 - 550591598/4849845*zeta3  |  R[k=-51,q=1]  |  1/(z-51)^1
-20430125136642326261176468920966660195474837670507629552135104743096644184326257/71645649578712924141142547296637685482959141098346935246494000480021760000000 + 1968329/476280*pi^2 + 111670270/969969*zeta3  |  R[k=-50,q=1]  |  1/(z-50)^1
444423852060118083349708185011900449147139232100833428783966017759383055129913911/1647849940310397255246278587822666766108060245261979510669362011040500480000000 - 1968329/476280*pi^2 - 37716106/323323*zeta3  |  R[k=-49,q=1]  |  1/(z-49)^1
-6850598717079660052903746334767318811759258057114741917424763205479560144299331/27013933447711430413873419472502733870623938446917696896219049361319680000000 + 239437889/57629880*pi^2 + 38186394/323323*zeta3  |  R[k=-48,q=1]  |  1/(z-48)^1
2244388918145502113570778937962936536278477034389971091645342942801935948474733817/9475137156784784217666101879980333905121346410256382186348831563482877760000000 - 239437889/57629880*pi^2 - 888633398/7436429*zeta3  |  R[k=-47,q=1]  |  1/(z-47)^1
-2080127564025690397679202296463149171298680455641280327488674093262168083976823157/9475137156784784217666101879980333905121346410256382186348831563482877760000000 + 240505109/57629880*pi^2 + 2695645910/22309287*zeta3  |  R[k=-46,q=1]  |  1/(z-46)^1
9317594269608772838063631450144550406566381313789278906972763268173542285751021/46220181252608703500810253073074799537177299562226254567555275919428672000000 - 240505109/57629880*pi^2 - 68105044934/557732175*zeta3  |  R[k=-45,q=1]  |  1/(z-45)^1
-346839470089953057711892806368408396955838272052364151134377101316353187450558313/1895027431356956843533220375996066781024269282051276437269766312696575552000000 + 40799043101/9739449720*pi^2 + 68791484534/557732175*zeta3  |  R[k=-44,q=1]  |  1/(z-44)^1
683295378730317744802165749852868328327614984709760423724230763296875203467379/4171006818834094299779648663234189540038743834302149164937123212098112000000 - 40799043101/9739449720*pi^2 - 625072504006/5019589575*zeta3  |  R[k=-43,q=1]  |  1/(z-43)^1
-818290607873958269872337974367775948679935917278265595378289248086410965628750687/5685082294070870530599661127988200343072807846153829311809298938089726656000000 + 40931552621/9739449720*pi^2 + 630809177806/5019589575*zeta3  |  R[k=-42,q=1]  |  1/(z-42)^1
20332426867777709601672654177048021089686199118633850634654744609133964860245103311/164867386528055245387390172711657809949111427538461050042469669204602073024000000 - 40931552621/9739449720*pi^2 - 18454093022774/145568097675*zeta3  |  R[k=-41,q=1]  |  1/(z-41)^1
-4826900812165069181120939074132165540782600910023452278665176170863571132286867/47362075991972204937486404111363921272367545974852355657130039989831104000000 + 205234915681/48697248600*pi^2 + 18609365660294/145568097675*zeta3  |  R[k=-40,q=1]  |  1/(z-40)^1
2034216454413893618993678065096161474813523611551858209159597808036721617176558843369/25554444911848563035045476770306960542112271268461462756582798726713321318720000000 - 205234915681/48697248600*pi^2 - 581548514594714/4512611027925*zeta3  |  R[k=-39,q=1]  |  1/(z-39)^1
-22995402971125655457110984199983518843438144510123425728951569496317654316690711863279/408871118589577008560727628324911368673796340295383404105324779627413141099520000000 + 822968714749/194788994400*pi^2 + 586061125622639/4512611027925*zeta3  |  R[k=-38,q=1]  |  1/(z-38)^1
12920504928666476792833974635618602449944590158373031450885618520499507693162121599279/408871118589577008560727628324911368673796340295383404105324779627413141099520000000 - 822968714749/194788994400*pi^2 - 53676090078349/410237366175*zeta3  |  R[k=-37,q=1]  |  1/(z-37)^1
-2159613900577106501060788117910613887003859364060952836213380667393135954093548763279/408871118589577008560727628324911368673796340295383404105324779627413141099520000000 + 238357395880861/56294019381600*pi^2 + 54062195834749/410237366175*zeta3  |  R[k=-36,q=1]  |  1/(z-36)^1
-35132739718253514193233743539725354247192914495006365721759595157113367/1490747127311249237337885645336974316527673316502945791865195520000000 - 238357395880861/56294019381600*pi^2 - 54437269998109/410237366175*zeta3  |  R[k=-35,q=1]  |  1/(z-35)^1
4747570730926397522872711596586750700960926257135179221519972398000615692514976943677/81774223717915401712145525664982273734759268059076680821064955925482628219904000000 + 238820721143261/56294019381600*pi^2 + 54801925434709/410237366175*zeta3  |  R[k=-34,q=1]  |  1/(z-34)^1
-223025975284816527364264705835549918085404587855337599274248436081878253886120135953329/3025646277562869863349384449604344128186092918185837190379403369242857244136448000000 - 238820721143261/56294019381600*pi^2 - 2040798836801833/15178782548475*zeta3  |  R[k=-33,q=1]  |  1/(z-33)^1
254681261683169102482406875488770086076694046662227259182611526085379894261254868615537/3025646277562869863349384449604344128186092918185837190379403369242857244136448000000 + 86364397717734821/20322140996757600*pi^2 + 2053580969474233/15178782548475*zeta3  |  R[k=-32,q=1]  |  1/(z-32)^1
-69643052275765393207627901307793895742896290313492308428292964069028105728199903979/756411569390717465837346112401086032046523229546459297594850842310714311034112000 - 86364397717734821/20322140996757600*pi^2 - 2066035355155033/15178782548475*zeta3  |  R[k=-31,q=1]  |  1/(z-31)^1
1374707741356150905205023423651473577637674808734531436221051361967008523590692343/13971812417631800456558489212852356775348426062581444918853361797000175680000000 + 17299975731542641/4064428199351520*pi^2 + 2078178381193813/15178782548475*zeta3  |  R[k=-30,q=1]  |  1/(z-30)^1
-129594731379599553814430130728161491972641548731276192968495085244291614641014558389337/1250519126815299036263354460017924488464010177879227064572132440916906723887040000000 - 17299975731542641/4064428199351520*pi^2 - 85691034670497533/622330084487475*zeta3  |  R[k=-29,q=1]  |  1/(z-29)^1
4660790519529319824926021089848566138006427954762600588914854122423147232363657684133/43121349200527552974598429655790499602207247513076795330073532445410576685760000000 + 353562301485889/82947514272480*pi^2 + 12309312989335019/88904297783925*zeta3  |  R[k=-28,q=1]  |  1/(z-28)^1
-4416084109554640361669616789273641559591818054981513231129381864967972033408055658917/39451447140908186763994307982957265593508758363027706365811955216013931861440000000 - 353562301485889/82947514272480*pi^2 - 532145396070491417/3822884804708775*zeta3  |  R[k=-27,q=1]  |  1/(z-27)^1
23758654719485731042179292206448140036532684202138438163541008740018313742156498900871/206024223958076086434192497244332386988323515895811355465906877239183866387520000000 + 354019312583809/82947514272480*pi^2 + 5884182435213075787/42051732851796525*zeta3  |  R[k=-26,q=1]  |  1/(z-26)^1
-73135307005534777384498760371936521404944680445052898388947957391653412309548269013229/618072671874228259302577491732997160964970547687434066397720631717551599162560000000 - 354019312583809/82947514272480*pi^2 - 5914085889685464427/42051732851796525*zeta3  |  R[k=-25,q=1]  |  1/(z-25)^1
74809041268099892046399444528143268951998711271578513452111260848109199918784313460237/618072671874228259302577491732997160964970547687434066397720631717551599162560000000 + 187497409728228241/43879235050141920*pi^2 + 5943339269060627227/42051732851796525*zeta3  |  R[k=-24,q=1]  |  1/(z-24)^1
-1793804662150720758890502840670024994040379395315383191753064919860395442388021033736357/14524707789044364093610571055725433282676807870654700560346434845362462580320160000000 - 187497409728228241/43879235050141920*pi^2 - 280682601097106968469/1976431444034436675*zeta3  |  R[k=-23,q=1]  |  1/(z-23)^1
239573432765483993551197173599816905785347527012149007880198533957897565071350296180811/1904879710038605127030894564685302725596958409266190237422483258408191813812480000000 + 187700554334941861/43879235050141920*pi^2 + 282000222059796592919/1976431444034436675*zeta3  |  R[k=-22,q=1]  |  1/(z-22)^1
-104013517450277861302503177349051573185522608006876978060722847212845412074628916253711977/813383636186484389242191979120624263829901240756663231379400351340297904497928960000000 - 187700554334941861/43879235050141920*pi^2 - 13881256687139135026631/96845140757687397075*zeta3  |  R[k=-21,q=1]  |  1/(z-21)^1
528138144276885477648843110740552686844903102981269381379123987711015467499025955552597037/4066918180932421946210959895603121319149506203783316156897001756701489522489644800000000 + 23485971550561141649/5484904381267740000*pi^2 + 13943237577224054960759/96845140757687397075*zeta3  |  R[k=-20,q=1]  |  1/(z-20)^1
-535809274546387367317526765922543635484543038159806581837632160965016842039303070852418837/4066918180932421946210959895603121319149506203783316156897001756701489522489644800000000 - 23485971550561141649/5484904381267740000*pi^2 - 14004003155738682347159/96845140757687397075*zeta3  |  R[k=-19,q=1]  |  1/(z-19)^1
543187590314427235979772466982588107932253022644454151513791866698761047342110094262989837/4066918180932421946210959895603121319149506203783316156897001756701489522489644800000000 + 23507608254234781649/5484904381267740000*pi^2 + 14063600165435720745359/96845140757687397075*zeta3  |  R[k=-18,q=1]  |  1/(z-18)^1
-29168718355060197211988716372699785717176459716903420051370028498942272152954353930698910161/215546663589418363149180874466965429914923828800515756315541093105178944691951174400000000 - 23507608254234781649/5484904381267740000*pi^2 - 748469853272339196210427/5132792460157432044975*zeta3  |  R[k=-17,q=1]  |  1/(z-17)^1
88625537898826252654793130016033051267339172010906448002334313611417925048240820724825494083/646639990768255089447542623400896289744771486401547268946623279315536834075853523200000000 + 211749047271858474841/49364139431409660000*pi^2 + 250503836021181200128409/1710930820052477348325*zeta3  |  R[k=-16,q=1]  |  1/(z-16)^1
-22433509291094646332665269524264615719670597116068734436593569876365192781495378025094889037/161659997692063772361885655850224072436192871600386817236655819828884208518963380800000000 - 211749047271858474841/49364139431409660000*pi^2 - 251499286680120823312889/1710930820052477348325*zeta3  |  R[k=-15,q=1]  |  1/(z-15)^1
11355383275949555291448407268671998628589969790888415739976791134331848438404276541649714061/80829998846031886180942827925112036218096435800193408618327909914442104259481690400000000 + 10383930672892966877209/2418842832139073340000*pi^2 + 252476961434436524654789/1710930820052477348325*zeta3  |  R[k=-14,q=1]  |  1/(z-14)^1
-1642091859061823990576176386349535304877878051683284992757756918115489110736820919502828323/11547142692290269454420403989301719459728062257170486945475415702063157751354527200000000 - 10383930672892966877209/2418842832139073340000*pi^2 - 253437484000080020709989/1710930820052477348325*zeta3  |  R[k=-13,q=1]  |  1/(z-13)^1
3708022498863426635459582221873531146485967793097758425017689802198956895860370172873898559/25759010621262908782937824283826912640931831189072624724522081181525505753021637600000000 + 8739335943455356005972769/2034246821828960678940000*pi^2 + 254381445831833111660789/1710930820052477348325*zeta3  |  R[k=-12,q=1]  |  1/(z-12)^1
-221442941984050948246888545218240623476407511372049659784539179284718707082360533590200716831/1519781626654511618193331632745787845814978040155284858746802789710004839428276618400000000 - 8739335943455356005972769/2034246821828960678940000*pi^2 - 15063255090319832863132951/100944918383096163551175*zeta3  |  R[k=-11,q=1]  |  1/(z-11)^1
224131992907989048115446993225912441399749949837360352775671186706286890144558975810816815621/1519781626654511618193331632745787845814978040155284858746802789710004839428276618400000000 + 8745363341445960333910369/2034246821828960678940000*pi^2 + 15117092380124150817026911/100944918383096163551175*zeta3  |  R[k=-10,q=1]  |  1/(z-10)^1
-13833670655552924738871843879387887501241112846187776445485546170854671905058069740766790598541/92706679225925208709793229597493058594713660449472376383554970172310295205124873722400000000 - 8745363341445960333910369/2034246821828960678940000*pi^2 - 925372872575832277072279171/6157640021368865976621675*zeta3  |  R[k=-9,q=1]  |  1/(z-9)^1
4765536526162029773869473703500932709515228091211869644904378905360030495243756602834705075681/31581396219820675494544946346398734246550807405864216130661583245512298366581000938400000000 + 8409718829321111776031704609/1954911195777631212461340000*pi^2 + 928551009361054917576341971/6157640021368865976621675*zeta3  |  R[k=-8,q=1]  |  1/(z-8)^1
-6130757901106830840862631125216750988780288507748262756684264904278464264213459962142898255092269/40234698784051540580050261645311987430105728635071011350462857054782668119024195195521600000000 - 8409718829321111776031704609/1954911195777631212461340000*pi^2 - 310559566510213034489743057/2052546673789621992207225*zeta3  |  R[k=-7,q=1]  |  1/(z-7)^1
197605794593267461616385172301656094285294041468699486614558470818381120551204839821549253099518933/1287510361089649298561608372649983597763383316322272363214811425753045379808774246256691200000000 + 33659238975573797429256624061/7819644783110524849845360000*pi^2 + 623171679694215690971693339/4105093347579243984414450*zeta3  |  R[k=-6,q=1]  |  1/(z-6)^1
-2573391622162601141815909265125920428396529935604817338448114817762804424302495917755508190209436929/16737634694165440881300908844449786770923983112189540721792548534789589937514065201336985600000000 - 33659238975573797429256624061/7819644783110524849845360000*pi^2 - 625192648726870088010174299/4105093347579243984414450*zeta3  |  R[k=-5,q=1]  |  1/(z-5)^1
2551631015061382193070535336134902090140109527318721790967417557863359647032781153234283928693601169/16737634694165440881300908844449786770923983112189540721792548534789589937514065201336985600000000 + 33678387172165436302473264061/7819644783110524849845360000*pi^2 + 209060999005535159677640233/1368364449193081328138150*zeta3  |  R[k=-4,q=1]  |  1/(z-4)^1
-4473835889582407136322931279315735468477660788470479015636857906800974611765365036024159745537406879/30308689851596879433707051150760424693294780230181060225948668968402770967930874824042649600000000 - 33678387172165436302473264061/7819644783110524849845360000*pi^2 - 14050874595745034300902316411/91680418095936448985256050*zeta3  |  R[k=-3,q=1]  |  1/(z-3)^1
151530416055590698125757170740111163523235858606413334063213578994501597541797451677340427376830694323/1121421524509084539047160892578135713651906868516699228360100751830902525813442368489578035200000000 + 33696425568435587455529424061/7819644783110524849845360000*pi^2 + 14094018321907827923954201611/91680418095936448985256050*zeta3  |  R[k=-2,q=1]  |  1/(z-2)^1
-113309523302622900315637417657100408830583087493677579216304959168318716872093506551130156316333838723/1121421524509084539047160892578135713651906868516699228360100751830902525813442368489578035200000000 - 33696425568435587455529424061/7819644783110524849845360000*pi^2 - 42409610330030873613929048033/275041254287809346955768150*zeta3  |  R[k=-1,q=1]  |  1/(z-1)^1
-5822247046733011964302163383488356875304909972204898623068184237103818709353897340564796407641966477/1121421524509084539047160892578135713651906868516699228360100751830902525813442368489578035200000000 + 33713447924426032135474665661/7819644783110524849845360000*pi^2 + 42535343474848157886823113473/275041254287809346955768150*zeta3  |  R[k=0,q=1]  |  1/(z+0)^1
-183980365941654725093305513036400503626499411/357452408803245883477197661693288969560000 - 16/3*pi^2  |  R[k=-69,q=2]  |  1/(z-69)^2
96429215846201063966301600685661447115214531/238301605868830588984798441128859313040000 + 8*pi^2  |  R[k=-68,q=2]  |  1/(z-68)^2
-45376926441871868861195059730547762361952131/194974041165406845533016906378157619760000 - 88/9*pi^2  |  R[k=-67,q=2]  |  1/(z-67)^2
8848039079658221783555170698735770838526241/122555111589684302906467769723413360992000 + 100/9*pi^2  |  R[k=-66,q=2]  |  1/(z-66)^2
1563910266609330531625907273361058610826245773/21447144528194753008631859701597338173600000 - 548/45*pi^2  |  R[k=-65,q=2]  |  1/(z-65)^2
-2461198339119696822151087049178015621015347/12262518312289738712768358891708026400000 + 196/15*pi^2  |  R[k=-64,q=2]  |  1/(z-64)^2
5243803932572195793467030093299125865761895229/16681112410818141228935890879020151912800000 - 484/35*pi^2  |  R[k=-63,q=2]  |  1/(z-63)^2
-41548546826541488183760773048129495181155778889/100086674464908847373615345274120911476800000 + 1522/105*pi^2  |  R[k=-62,q=2]  |  1/(z-62)^2
455163339275093484619899135945521664420097346621/900780070184179626362538107467088203291200000 - 14258/945*pi^2  |  R[k=-61,q=2]  |  1/(z-61)^2
-660641730683825177375510049979599512601368831/1127384318127884388438721035628395748800000 + 14762/945*pi^2  |  R[k=-60,q=2]  |  1/(z-60)^2
6526584051131645417072965210778311416830714454769/9908580772025975889987919182137970236203200000 - 167422/10395*pi^2  |  R[k=-59,q=2]  |  1/(z-59)^2
-7175323336251697753010678424825440551449267572359/9908580772025975889987919182137970236203200000 + 172042/10395*pi^2  |  R[k=-58,q=2]  |  1/(z-58)^2
3479588055644561031024668971305618243501724052243/4441777587459920226546308598889434933470400000 - 2291986/135135*pi^2  |  R[k=-57,q=2]  |  1/(z-57)^2
-59461855122233553953270673789139701276948055039/71048841718884548576857666501816664683200000 + 2343466/135135*pi^2  |  R[k=-56,q=2]  |  1/(z-56)^2
1326195072302323884014092517555904123039479783723/1497808721352763797323755225206902477565600000 - 2391514/135135*pi^2  |  R[k=-55,q=2]  |  1/(z-55)^2
-239409278156415221434425901725348394338975340430231/257623100072675373139685898735587226141283200000 + 2436559/135135*pi^2  |  R[k=-54,q=2]  |  1/(z-54)^2
90294909794011419369012869952346226022766752254081/93182823430542156242014048478829422221315200000 - 42142223/2297295*pi^2  |  R[k=-53,q=2]  |  1/(z-53)^2
-1466919875476260568981339905305936082966326723263309/1459864233745160447791553426168327614800604800000 + 14274301/765765*pi^2  |  R[k=-52,q=2]  |  1/(z-52)^2
28766675795596870219160787995670842396906792436088891/27737420441158048508039515097198224681211491200000 - 275295799/14549535*pi^2  |  R[k=-51,q=2]  |  1/(z-51)^2
-78851069956311193018420491863950816114402941416857/73966454509754796021438706925861932483230643200 + 55835135/2909907*pi^2  |  R[k=-50,q=2]  |  1/(z-50)^2
114285209873713326485875373607026595286367057343007/104669511098709617011469868291314055400798080000 - 18858053/969969*pi^2  |  R[k=-49,q=2]  |  1/(z-49)^2
-6184024971361869883314898531327641011203991978462963/5547484088231609701607903019439644936242298240000 + 6364399/323323*pi^2  |  R[k=-48,q=2]  |  1/(z-48)^2
36199250934217097200132251749354818322305706857399109/31898033507331755784245442361777958383393214880000 - 444316699/22309287*pi^2  |  R[k=-47,q=2]  |  1/(z-47)^2
-73510157278732618199686827670625973215302498558792451/63796067014663511568490884723555916766786429760000 + 1347822955/66927861*pi^2  |  R[k=-46,q=2]  |  1/(z-46)^2
35122180679028898811281147717292640749735840292600379/30092484440879014890797587133752790927729448000000 - 34052522467/1673196525*pi^2  |  R[k=-45,q=2]  |  1/(z-45)^2
-5643699790144201689059526183434302652777559149506697041/4784705026099763367636816354266693757508982232000000 + 34395742267/1673196525*pi^2  |  R[k=-44,q=2]  |  1/(z-44)^2
17074350224465057982929089760880784694941676042939929373/14354115078299290102910449062800081272526946696000000 - 312536252003/15058768725*pi^2  |  R[k=-43,q=2]  |  1/(z-43)^2
-20432174837866558749962530058626740863037155090357903/17067913291675731394661651679904971786595656000000 + 315404588903/15058768725*pi^2  |  R[k=-42,q=2]  |  1/(z-42)^2
8483189067164095842837809401402550128221769158118538813/7055412496113210389566152929172921303445448376000000 - 9227046511387/436704293025*pi^2  |  R[k=-41,q=2]  |  1/(z-41)^2
-501714496676118143471144429148163107173021923096768162747/416269337270679412984403022821202356903281454184000000 + 9304682830147/436704293025*pi^2  |  R[k=-40,q=2]  |  1/(z-40)^2
7779924002459001728301650493099539617946449038634323868931/6452174727695530901258246853728636532000862539852000000 - 290774257297357/13537833083775*pi^2  |  R[k=-39,q=2]  |  1/(z-39)^2
-15534859983599079328238298513724986493973880316300128325987/12904349455391061802516493707457273064001725079704000000 + 586061125622639/27075666167550*pi^2  |  R[k=-38,q=2]  |  1/(z-38)^2
15476688861549234561247620079462103509319146913486041555687/12904349455391061802516493707457273064001725079704000000 - 53676090078349/2461424197050*pi^2  |  R[k=-37,q=2]  |  1/(z-37)^2
-15382407497267097281551626695582968608909278230783812310387/12904349455391061802516493707457273064001725079704000000 + 54062195834749/2461424197050*pi^2  |  R[k=-36,q=2]  |  1/(z-36)^2
15246570569674594167876940905701962581353059999374673201477/12904349455391061802516493707457273064001725079704000000 - 54437269998109/2461424197050*pi^2  |  R[k=-35,q=2]  |  1/(z-35)^2
-15054269222519135068483006344280900180897860485165465576467/12904349455391061802516493707457273064001725079704000000 + 54801925434709/2461424197050*pi^2  |  R[k=-34,q=2]  |  1/(z-34)^2
20553595022659281101327138263030097357452553406762117986509423/17666054404430363607645079885509006824618361634114776000000 - 2040798836801833/91072695290850*pi^2  |  R[k=-33,q=2]  |  1/(z-33)^2
-20581418462502900205450365573456027953248103525991970080230923/17666054404430363607645079885509006824618361634114776000000 + 2053580969474233/91072695290850*pi^2  |  R[k=-32,q=2]  |  1/(z-32)^2
10326704716339619006314471491109493257367491677537313502396849/8833027202215181803822539942754503412309180817057388000000 - 2066035355155033/91072695290850*pi^2  |  R[k=-31,q=2]  |  1/(z-31)^2
-20750478127301920377673491632387092360375184803914830459226583/17666054404430363607645079885509006824618361634114776000000 + 2078178381193813/91072695290850*pi^2  |  R[k=-30,q=2]  |  1/(z-30)^2
35068340117470789847047343223893245321870173862255590256081528843/29696637453847441224451379287540640472183465906946938456000000 - 85691034670497533/3733980506924850*pi^2  |  R[k=-29,q=2]  |  1/(z-29)^2
-35266401563748662707131040325646612279070491816856568088779169943/29696637453847441224451379287540640472183465906946938456000000 + 12309312989335019/533425786703550*pi^2  |  R[k=-28,q=2]  |  1/(z-28)^2
1338341818626052366524574509496047516722205399963227672929583552293/1120593523513549363755318373523727433327902621672344677656000000 - 532145396070491417/22937308828252650*pi^2  |  R[k=-27,q=2]  |  1/(z-27)^2
-9420357917047684569101548625550990481714609086172179768711949637101/7844154664594845546287228614666092033295318351706412743592000000 + 5884182435213075787/252310397110779150*pi^2  |  R[k=-26,q=2]  |  1/(z-26)^2
9469889853972491873660699315358036038002152771705906825069046157041/7844154664594845546287228614666092033295318351706412743592000000 - 5914085889685464427/252310397110779150*pi^2  |  R[k=-25,q=2]  |  1/(z-25)^2
-9515788117646945664015529058762261530880078414522871386383323698941/7844154664594845546287228614666092033295318351706412743592000000 + 5943339269060627227/252310397110779150*pi^2  |  R[k=-24,q=2]  |  1/(z-24)^2
215423284920233761414299737463641123691236882181719365924347198141803/176813649531530753181107020508136707158666920805300670924436000000 - 280682601097106968469/11858588664206620050*pi^2  |  R[k=-23,q=2]  |  1/(z-23)^2
-42380268232769084333195151827357850618756020341444914869097430509732263/34655475308180027623496976019594794603098716477838931501189456000000 + 282000222059796592919/11858588664206620050*pi^2  |  R[k=-22,q=2]  |  1/(z-22)^2
14580465159035449241908159920999248166520275886174596715257649087607652809/11886828030705749474859462774721014548862859751898753504907983408000000 - 13881256687139135026631/581070844546124382450*pi^2  |  R[k=-21,q=2]  |  1/(z-21)^2
-14613143341316663068484082106257659143951864811155728506919453832409156897/11886828030705749474859462774721014548862859751898753504907983408000000 + 13943237577224054960759/581070844546124382450*pi^2  |  R[k=-20,q=2]  |  1/(z-20)^2
14633035116015872880717242685794730854010140640682261531710067018111204277/11886828030705749474859462774721014548862859751898753504907983408000000 - 14004003155738682347159/581070844546124382450*pi^2  |  R[k=-19,q=2]  |  1/(z-19)^2
-14638566430751223052386504315015670958475308725033385825919353803547165177/11886828030705749474859462774721014548862859751898753504907983408000000 + 14063600165435720745359/581070844546124382450*pi^2  |  R[k=-18,q=2]  |  1/(z-18)^2
41090228737401662359350968878571633873236812852658163681618301172173181685993/33390099938252450274880230934191329867755773043083598595286525393072000000 - 748469853272339196210427/30796754760944592269850*pi^2  |  R[k=-17,q=2]  |  1/(z-17)^2
-41010299279681831355761415218397386860358342288839549248642165743458530874193/33390099938252450274880230934191329867755773043083598595286525393072000000 + 250503836021181200128409/10265584920314864089950*pi^2  |  R[k=-16,q=2]  |  1/(z-16)^2
10218481371594253866809947056165529689506478199341834228953803821885266911217/8347524984563112568720057733547832466938943260770899648821631348268000000 - 251499286680120823312889/10265584920314864089950*pi^2  |  R[k=-15,q=2]  |  1/(z-15)^2
-20337002830951088366126672015987499906759991487931752236494318781978481111089/16695049969126225137440115467095664933877886521541799297643262696536000000 + 252476961434436524654789/10265584920314864089950*pi^2  |  R[k=-14,q=2]  |  1/(z-14)^2
20201132419407669545881873039073249148323685396802109588704960052236642334389/16695049969126225137440115467095664933877886521541799297643262696536000000 - 253437484000080020709989/10265584920314864089950*pi^2  |  R[k=-13,q=2]  |  1/(z-13)^2
-20024334145291223629524544543937516189384253743630813716399313671585260900289/16695049969126225137440115467095664933877886521541799297643262696536000000 + 254381445831833111660789/10265584920314864089950*pi^2  |  R[k=-12,q=2]  |  1/(z-12)^2
68925663613736376912222924881666695737148698125749441242467057468940295522976359/58115468942528389703429041940960009634828922981487003355096197446641816000000 - 15063255090319832863132951/605669510298576981307050*pi^2  |  R[k=-11,q=2]  |  1/(z-11)^2
-67956589539832291281425432871811876062395675863179717259509253404118988362377109/58115468942528389703429041940960009634828922981487003355096197446641816000000 + 15117092380124150817026911/605669510298576981307050*pi^2  |  R[k=-10,q=2]  |  1/(z-10)^2
248429533538040395742152219563207421442863689979408877308506481969775463419231356089/216247659935148138086459465062312195851198422414113139484312950698954197336000000 - 925372872575832277072279171/36945840128213195859730050*pi^2  |  R[k=-9,q=2]  |  1/(z-9)^2
-243000611765578584104721174197577235356425965585461799923856707574692185433670154989/216247659935148138086459465062312195851198422414113139484312950698954197336000000 + 928551009361054917576341971/36945840128213195859730050*pi^2  |  R[k=-8,q=2]  |  1/(z-8)^2
118183232832774057932199413453668557735883427935646828947093103467411238056096413857/108123829967574069043229732531156097925599211207056569742156475349477098668000000 - 310559566510213034489743057/12315280042737731953243350*pi^2  |  R[k=-7,q=2]  |  1/(z-7)^2
-1825876109585375291201667988811906431364706091497811740771483829736924568050621854937/1729981279481185104691675720498497566809587379312905115874503605591633578688000000 + 623171679694215690971693339/24630560085475463906486700*pi^2  |  R[k=-6,q=2]  |  1/(z-6)^2
1745512707260180584267797166963642601073066344166299489988714908523055840493564873897/1729981279481185104691675720498497566809587379312905115874503605591633578688000000 - 625192648726870088010174299/24630560085475463906486700*pi^2  |  R[k=-5,q=2]  |  1/(z-5)^2
-1644872965910443324555667365489362095684502821511674146186965791337631697857483975097/1729981279481185104691675720498497566809587379312905115874503605591633578688000000 + 209060999005535159677640233/8210186695158487968828900*pi^2  |  R[k=-4,q=2]  |  1/(z-4)^2
6805558904535531916635799322062208024911087926863676871405491473525442628940525748012233/7765885963591039934960932309317755577408237745735631065160646685500843134730432000000 - 14050874595745034300902316411/550082508575618693911536300*pi^2  |  R[k=-3,q=2]  |  1/(z-3)^2
-6038982491926012537138867737146368207556857654441507972786845594548072668670601767968433/7765885963591039934960932309317755577408237745735631065160646685500843134730432000000 + 14094018321907827923954201611/550082508575618693911536300*pi^2  |  R[k=-2,q=2]  |  1/(z-2)^2
4960942444847491809736591541887096868698253849699674027621213414219488766013666300112833/7765885963591039934960932309317755577408237745735631065160646685500843134730432000000 - 42409610330030873613929048033/1650247525726856081734608900*pi^2  |  R[k=-1,q=2]  |  1/(z-1)^2
-3261940746399569655454805989173468244557072728647538508250882040926246821340269059560913/7765885963591039934960932309317755577408237745735631065160646685500843134730432000000 + 42535343474848157886823113473/1650247525726856081734608900*pi^2  |  R[k=0,q=2]  |  1/(z+0)^2
-42535343474848157886823113473/275041254287809346955768150  |  R[k=-69,q=3]  |  1/(z-69)^3
42451521378303301704893736513/183360836191872897970512100  |  R[k=-68,q=3]  |  1/(z-68)^3
-39962535211136376539895932513/150022502338805098339509900  |  R[k=-67,q=3]  |  1/(z-67)^3
193751017122746222910799748869/660099010290742432693843560  |  R[k=-66,q=3]  |  1/(z-66)^3
-1705988242432058451462590435267/5500825085756186939115363000  |  R[k=-65,q=3]  |  1/(z-65)^3
764819939694066525475755167093/2357496465324080116763727000  |  R[k=-64,q=3]  |  1/(z-64)^3
-38598132261637356718940874172337/115517326800879925721422623000  |  R[k=-63,q=3]  |  1/(z-63)^3
79205348111422035046561363935539/231034653601759851442845246000  |  R[k=-62,q=3]  |  1/(z-62)^3
-241898960436406637056714784683757/693103960805279554328535738000  |  R[k=-61,q=3]  |  1/(z-61)^3
129988392126921205729277253083/366527742361332392558718000  |  R[k=-60,q=3]  |  1/(z-60)^3
-2734827259800604699397856589083133/7624143568858075097613893118000  |  R[k=-59,q=3]  |  1/(z-59)^3
2763289008457284002438458967318363/7624143568858075097613893118000  |  R[k=-58,q=3]  |  1/(z-58)^3
-29017840400755402303296094503757/79481849555056115692847322000  |  R[k=-57,q=3]  |  1/(z-57)^3
36426413463884975781094061556377399/99113866395154976268980610534000  |  R[k=-56,q=3]  |  1/(z-56)^3
-4573642889884030515717160579740077/12389233299394372033622576316750  |  R[k=-55,q=3]  |  1/(z-55)^3
73473208420148480045012092968665237/198227732790309952537961221068000  |  R[k=-54,q=3]  |  1/(z-54)^3
-101515015706281134501244317274986091/273232820873129934579351953364000  |  R[k=-53,q=3]  |  1/(z-53)^3
163642740206427958060164952725581369/439548450969817720845044446716000  |  R[k=-52,q=3]  |  1/(z-52)^3
-62394377130157487878436038089588379/167465277309337701838957648836000  |  R[k=-51,q=3]  |  1/(z-51)^3
190939467178531363607979274774512971/512220461530160917358091795239712  |  R[k=-50,q=3]  |  1/(z-50)^3
-1590278746298061425506216901237644217/4268503846084674311317431626997600  |  R[k=-49,q=3]  |  1/(z-49)^3
4767119730590557658051981617870271267/12805511538254022933952294880992800  |  R[k=-48,q=3]  |  1/(z-48)^3
-164190713455205463096308122828685147501/441790148069763791221354173394251600  |  R[k=-47,q=3]  |  1/(z-47)^3
81941214245997199718640616491550635523/220895074034881895610677086697125800  |  R[k=-46,q=3]  |  1/(z-46)^3
-70451511457471954239119323246847198609/190426787961105082422997488532005000  |  R[k=-45,q=3]  |  1/(z-45)^3
6111787180869027711107018863902660133613/16567130552616142170800781502284435000  |  R[k=-44,q=3]  |  1/(z-44)^3
-3045050545356270854346499891674926346919/8283565276308071085400390751142217500  |  R[k=-43,q=3]  |  1/(z-43)^3
209215604060436352702934335909580084197/571280363883315247268992465596015000  |  R[k=-42,q=3]  |  1/(z-42)^3
-175178158718188448567439737874376525580527/480446786025868122953222663566248615000  |  R[k=-41,q=3]  |  1/(z-41)^3
174371937137841543313863735879829509243697/480446786025868122953222663566248615000  |  R[k=-40,q=3]  |  1/(z-40)^3
-10754830524263860461475122012865417088478359/29787700733603823623099805141107414130000  |  R[k=-39,q=3]  |  1/(z-39)^3
807276750006270985106492993520370459319887/2248128357253118764007532463479804840000  |  R[k=-38,q=3]  |  1/(z-38)^3
-42528613623210357372184059199459324100304011/119150802934415294492399220564429656520000  |  R[k=-37,q=3]  |  1/(z-37)^3
42262350107719581987188405499414100625266811/119150802934415294492399220564429656520000  |  R[k=-36,q=3]  |  1/(z-36)^3
-153036611731156036933950770341/434424710172806936102520000  |  R[k=-35,q=3]  |  1/(z-35)^3
41675293484301111045869577200075821215795611/119150802934415294492399220564429656520000  |  R[k=-34,q=3]  |  1/(z-34)^3
-1538089065693128524161946324488304487002726007/4408579708573365896218771160883897291240000  |  R[k=-33,q=3]  |  1/(z-33)^3
29014788628540691690826305871157271104443019/83180749218365394268278701148752779080000  |  R[k=-32,q=3]  |  1/(z-32)^3
-769682527530431052907380553862861814185303491/2204289854286682948109385580441948645620000  |  R[k=-31,q=3]  |  1/(z-31)^3
771277288528055654199569867659010494673443861/2204289854286682948109385580441948645620000  |  R[k=-30,q=3]  |  1/(z-30)^3
-31705617700528721065432697574170365389703346741/90375884025754000872484808798119894470420000  |  R[k=-29,q=3]  |  1/(z-29)^3
31808471531575586623682323054616972650715760941/90375884025754000872484808798119894470420000  |  R[k=-28,q=3]  |  1/(z-28)^3
-1372593224135120804427246873285542141259287657963/3886163013107422037516846778319155462228060000  |  R[k=-27,q=3]  |  1/(z-27)^3
4133953998934458221379325111786638966353045536589/11658489039322266112550540334957466386684180000  |  R[k=-26,q=3]  |  1/(z-26)^3
-4150788142810243403447610358650989795002982796149/11658489039322266112550540334957466386684180000  |  R[k=-25,q=3]  |  1/(z-25)^3
4168820810215033160994005392117923710016818793341/11658489039322266112550540334957466386684180000  |  R[k=-24,q=3]  |  1/(z-24)^3
-196797880177057993536415175620175451047181010910377/547948984848146507289875395743000920174156460000  |  R[k=-23,q=3]  |  1/(z-23)^3
98851386775799312407458104205122176217345258315501/273974492424073253644937697871500460087078230000  |  R[k=-22,q=3]  |  1/(z-22)^3
-695148819714194816222553579808515580346742019182407/1917821446968512775514563885100503220609547610000  |  R[k=-21,q=3]  |  1/(z-21)^3
698448237528749578221526780268940283835128940115731/1917821446968512775514563885100503220609547610000  |  R[k=-20,q=3]  |  1/(z-20)^3
-701748076627347548313565127368445925440880772549241/1917821446968512775514563885100503220609547610000  |  R[k=-19,q=3]  |  1/(z-19)^3
705133018831754274003426117040946017278170384088491/1917821446968512775514563885100503220609547610000  |  R[k=-18,q=3]  |  1/(z-18)^3
-37550711955525381480287029689574078175556247482412123/101644536689331177102271885910326670692306023330000  |  R[k=-17,q=3]  |  1/(z-17)^3
2219582229885833153025844535471061947648104184118719/5979090393490069241310110935901568864253295490000  |  R[k=-16,q=3]  |  1/(z-16)^3
-4460450357724942039692617781847131926173124348756753/11958180786980138482620221871803137728506590980000  |  R[k=-15,q=3]  |  1/(z-15)^3
4482062947351804116231375605275533455162823798692743/11958180786980138482620221871803137728506590980000  |  R[k=-14,q=3]  |  1/(z-14)^3
-4503486561756010351909983420851059221894412538423743/11958180786980138482620221871803137728506590980000  |  R[k=-13,q=3]  |  1/(z-13)^3
4525168959678857609402594485390658860498787295012343/11958180786980138482620221871803137728506590980000  |  R[k=-12,q=3]  |  1/(z-12)^3
-268251438989647905799184519292401475704223577746624137/705532666431828170474593090436385125981888867820000  |  R[k=-11,q=3]  |  1/(z-11)^3
4418525112324198171843373035603017645201112985544897/11566109285767674925813001482563690589867030620000  |  R[k=-10,q=3]  |  1/(z-10)^3
-16518479658560255213824235850695208420741634225329540737/43037492652341518398950178516619492684895220937020000  |  R[k=-9,q=3]  |  1/(z-9)^3
16596214175060165402847954016937596603436474570611306937/43037492652341518398950178516619492684895220937020000  |  R[k=-8,q=3]  |  1/(z-8)^3
-16673060300422834205159966518819040838268097358798557987/43037492652341518398950178516619492684895220937020000  |  R[k=-7,q=3]  |  1/(z-7)^3
67001481632885109350474176819932742455538572189952339973/172149970609366073595800714066477970739580883748080000  |  R[k=-6,q=3]  |  1/(z-6)^3
-67307070818368962160004111973989508050823971303304686213/172149970609366073595800714066477970739580883748080000  |  R[k=-5,q=3]  |  1/(z-5)^3
3977301001509651435005936767483742310057011938933255189/10126468859374474917400042003910468867034169632240000  |  R[k=-4,q=3]  |  1/(z-4)^3
-4550470178356004968528654338132180943691335912214042233871/11534048030827526930918647842454024039551919211121360000  |  R[k=-3,q=3]  |  1/(z-3)^3
77704794467146722311495056731786007510794918997376543346607/196078816524067957825617013321718408672382626589063120000  |  R[k=-2,q=3]  |  1/(z-2)^3
-78047373421543931641526814647141371614057600096642763876207/196078816524067957825617013321718408672382626589063120000  |  R[k=-1,q=3]  |  1/(z-1)^3
78390933693711986043827419479015080565641573831297213686927/196078816524067957825617013321718408672382626589063120000  |  R[k=0,q=3]  |  1/(z+0)^3
-48  |  R[k=-69,q=4]  |  1/(z-69)^4
72  |  R[k=-68,q=4]  |  1/(z-68)^4
-88  |  R[k=-67,q=4]  |  1/(z-67)^4
100  |  R[k=-66,q=4]  |  1/(z-66)^4
-548/5  |  R[k=-65,q=4]  |  1/(z-65)^4
588/5  |  R[k=-64,q=4]  |  1/(z-64)^4
-4356/35  |  R[k=-63,q=4]  |  1/(z-63)^4
4566/35  |  R[k=-62,q=4]  |  1/(z-62)^4
-14258/105  |  R[k=-61,q=4]  |  1/(z-61)^4
14762/105  |  R[k=-60,q=4]  |  1/(z-60)^4
-167422/1155  |  R[k=-59,q=4]  |  1/(z-59)^4
172042/1155  |  R[k=-58,q=4]  |  1/(z-58)^4
-2291986/15015  |  R[k=-57,q=4]  |  1/(z-57)^4
2343466/15015  |  R[k=-56,q=4]  |  1/(z-56)^4
-2391514/15015  |  R[k=-55,q=4]  |  1/(z-55)^4
2436559/15015  |  R[k=-54,q=4]  |  1/(z-54)^4
-42142223/255255  |  R[k=-53,q=4]  |  1/(z-53)^4
14274301/85085  |  R[k=-52,q=4]  |  1/(z-52)^4
-275295799/1616615  |  R[k=-51,q=4]  |  1/(z-51)^4
55835135/323323  |  R[k=-50,q=4]  |  1/(z-50)^4
-56574159/323323  |  R[k=-49,q=4]  |  1/(z-49)^4
57279591/323323  |  R[k=-48,q=4]  |  1/(z-48)^4
-1332950097/7436429  |  R[k=-47,q=4]  |  1/(z-47)^4
1347822955/7436429  |  R[k=-46,q=4]  |  1/(z-46)^4
-34052522467/185910725  |  R[k=-45,q=4]  |  1/(z-45)^4
34395742267/185910725  |  R[k=-44,q=4]  |  1/(z-44)^4
-312536252003/1673196525  |  R[k=-43,q=4]  |  1/(z-43)^4
315404588903/1673196525  |  R[k=-42,q=4]  |  1/(z-42)^4
-9227046511387/48522699225  |  R[k=-41,q=4]  |  1/(z-41)^4
9304682830147/48522699225  |  R[k=-40,q=4]  |  1/(z-40)^4
-290774257297357/1504203675975  |  R[k=-39,q=4]  |  1/(z-39)^4
586061125622639/3008407351950  |  R[k=-38,q=4]  |  1/(z-38)^4
-53676090078349/273491577450  |  R[k=-37,q=4]  |  1/(z-37)^4
54062195834749/273491577450  |  R[k=-36,q=4]  |  1/(z-36)^4
-54437269998109/273491577450  |  R[k=-35,q=4]  |  1/(z-35)^4
54801925434709/273491577450  |  R[k=-34,q=4]  |  1/(z-34)^4
-2040798836801833/10119188365650  |  R[k=-33,q=4]  |  1/(z-33)^4
2053580969474233/10119188365650  |  R[k=-32,q=4]  |  1/(z-32)^4
-2066035355155033/10119188365650  |  R[k=-31,q=4]  |  1/(z-31)^4
2078178381193813/10119188365650  |  R[k=-30,q=4]  |  1/(z-30)^4
-85691034670497533/414886722991650  |  R[k=-29,q=4]  |  1/(z-29)^4
12309312989335019/59269531855950  |  R[k=-28,q=4]  |  1/(z-28)^4
-532145396070491417/2548589869805850  |  R[k=-27,q=4]  |  1/(z-27)^4
5884182435213075787/28034488567864350  |  R[k=-26,q=4]  |  1/(z-26)^4
-5914085889685464427/28034488567864350  |  R[k=-25,q=4]  |  1/(z-25)^4
5943339269060627227/28034488567864350  |  R[k=-24,q=4]  |  1/(z-24)^4
-280682601097106968469/1317620962689624450  |  R[k=-23,q=4]  |  1/(z-23)^4
282000222059796592919/1317620962689624450  |  R[k=-22,q=4]  |  1/(z-22)^4
-13881256687139135026631/64563427171791598050  |  R[k=-21,q=4]  |  1/(z-21)^4
13943237577224054960759/64563427171791598050  |  R[k=-20,q=4]  |  1/(z-20)^4
-14004003155738682347159/64563427171791598050  |  R[k=-19,q=4]  |  1/(z-19)^4
14063600165435720745359/64563427171791598050  |  R[k=-18,q=4]  |  1/(z-18)^4
-748469853272339196210427/3421861640104954696650  |  R[k=-17,q=4]  |  1/(z-17)^4
250503836021181200128409/1140620546701651565550  |  R[k=-16,q=4]  |  1/(z-16)^4
-251499286680120823312889/1140620546701651565550  |  R[k=-15,q=4]  |  1/(z-15)^4
252476961434436524654789/1140620546701651565550  |  R[k=-14,q=4]  |  1/(z-14)^4
-253437484000080020709989/1140620546701651565550  |  R[k=-13,q=4]  |  1/(z-13)^4
254381445831833111660789/1140620546701651565550  |  R[k=-12,q=4]  |  1/(z-12)^4
-15063255090319832863132951/67296612255397442367450  |  R[k=-11,q=4]  |  1/(z-11)^4
15117092380124150817026911/67296612255397442367450  |  R[k=-10,q=4]  |  1/(z-10)^4
-925372872575832277072279171/4105093347579243984414450  |  R[k=-9,q=4]  |  1/(z-9)^4
928551009361054917576341971/4105093347579243984414450  |  R[k=-8,q=4]  |  1/(z-8)^4
-310559566510213034489743057/1368364449193081328138150  |  R[k=-7,q=4]  |  1/(z-7)^4
623171679694215690971693339/2736728898386162656276300  |  R[k=-6,q=4]  |  1/(z-6)^4
-625192648726870088010174299/2736728898386162656276300  |  R[k=-5,q=4]  |  1/(z-5)^4
627182997016605479032920699/2736728898386162656276300  |  R[k=-4,q=4]  |  1/(z-4)^4
-42152623787235102902706949233/183360836191872897970512100  |  R[k=-3,q=4]  |  1/(z-3)^4
42282054965723483771862604833/183360836191872897970512100  |  R[k=-2,q=4]  |  1/(z-2)^4
-42409610330030873613929048033/183360836191872897970512100  |  R[k=-1,q=4]  |  1/(z-1)^4
42535343474848157886823113473/183360836191872897970512100  |  R[k=0,q=4]  |  1/(z+0)^4
32  |  R[k=1,q=5]  |  1/(z+1)^5
-1460376530323350787716438006635178051595971160306052261439243950585386259/3539309719155967130664052553532352507545903196523934250023630504000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-70; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-70) ]
2972317414202603083356944216573984429037688213240075789899733294533052139/3539309719155967130664052553532352507545903196523934250023630504000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-69; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-69) ]
-2959360328836421912808836184671444102671245780512228556610271993374634939/3539309719155967130664052553532352507545903196523934250023630504000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-68; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-68) ]
75937950380477119736274005218236856165279097122877121027209221502710547/95657019436647760288217636581955473176916302608754979730368392000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-67; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-67) ]
-588594610571901729734416202710583886918263622991639080531713694807251/788440570094891318927166975614246493104456047343268935180136000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-66; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-66) ]
552980262547101536967954990102265406733685405367595432945683981336291/788440570094891318927166975614246493104456047343268935180136000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-65; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-65) ]
-519833634328412627327787174498273832522851522290724415206894092876651/788440570094891318927166975614246493104456047343268935180136000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-64; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-64) ]
122303944209838219387297452559296859216862352586250063921983976797619/197110142523722829731791743903561623276114011835817233795034000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-63; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-63) ]
-16457887777879348207255897496982061913292572433150323770098029662667/28158591789103261390255963414794517610873430262259604827862000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-62; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-62) ]
500442063011463006029968031939104262225774714339366050119437858957/908341670616234238395353658541758632608820331040632413802000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-61; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-61) ]
-126824540953297279052584209470749772399128733223328313655758357/244112246873484073742368626321354107124111886869291162000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-60; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-60) ]
119608424706681479629769158745007328579677693945686319004418297/244112246873484073742368626321354107124111886869291162000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-59; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-59) ]
-32398894205259524678723300928069560625442041233362478904137/70127045927458797397980070761664495008363081548202000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-58; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-58) ]
36307791391705616647825213415614778987803692799707266057/83385310258571697262758704829565392399956101722000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-57; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-57) ]
-6941018134470258794484782611872926705935510389869518273171/16927217982490054544340017080401774657191088649566000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-56; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-56) ]
6529578095645668456594606976951733610325822835842184284071/16927217982490054544340017080401774657191088649566000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-55; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-55) ]
-12267948483602460340337207261559331856571906079124937735347/33854435964980109088680034160803549314382177299132000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-54; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-54) ]
3834930681551399780279632036159295941165597054708332163649/11284811988326703029560011386934516438127392433044000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-53; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-53) ]
-425870748292051276426965286968220121803651986052892387/1339125666112104311090543655741606317565846972000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-52; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-52) ]
397537131768689243983839986608825102942546634218656587/1339125666112104311090543655741606317565846972000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-51; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-51) ]
-41108575375828064279478190529786374425058672531943243/148791740679122701232282628415734035285094108000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-50; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-50) ]
13724221862394451996343018778913268786956563051617531/53565026644484172443621746229664252702633878880000  |  BA[sigma=+; v=(); dn=((0,1)); k=-49; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-49) ]
-258648144270551039882300826351541153017580850197787/1093163809071105560073913188360494953114977120000  |  BA[sigma=+; v=(); dn=((0,1)); k=-48; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-48) ]
118825793691942070433420803447951239376035491139119/546581904535552780036956594180247476557488560000  |  BA[sigma=+; v=(); dn=((0,1)); k=-47; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-47) ]
-49127166663066092820209203971044325541880803567/247434089875759520161591939420664317137840000  |  BA[sigma=+; v=(); dn=((0,1)); k=-46; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-46) ]
387302921705816022896873186745057349562909029/2151600781528343653579060342788385366416000  |  BA[sigma=+; v=(); dn=((0,1)); k=-45; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-45) ]
-26099580910607258922142301752350581247023673119/161370058614625774018429525709128902481200000  |  BA[sigma=+; v=(); dn=((0,1)); k=-44; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-44) ]
23188698418321343841630099444770670595945846279/161370058614625774018429525709128902481200000  |  BA[sigma=+; v=(); dn=((0,1)); k=-43; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-43) ]
-378746777433011448670274819570914714781519/3009456343869487216173318768936217200000  |  BA[sigma=+; v=(); dn=((0,1)); k=-42; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-42) ]
9439423369549452367336005702169941819023491/87274233972215129269026244299150298800000  |  BA[sigma=+; v=(); dn=((0,1)); k=-41; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-41) ]
-1016743419984484805416665105354332507/11225523285330820363557887910883200  |  BA[sigma=+; v=(); dn=((0,1)); k=-40; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-40) ]
3792652213166722976052894480165608115913/51918045194655044181455231587834800000  |  BA[sigma=+; v=(); dn=((0,1)); k=-39; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-39) ]
-55432829984757970592576675679252396589/998423946051058541951062145919900000  |  BA[sigma=+; v=(); dn=((0,1)); k=-38; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-38) ]
180908053057893182926615600726837631/4777148067229945176799340411100000  |  BA[sigma=+; v=(); dn=((0,1)); k=-37; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-37) ]
-4068793901229307326227061636757/205265675556651277308440700000  |  BA[sigma=+; v=(); dn=((0,1)); k=-36; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-36) ]
4068793901229307326227061636757/205265675556651277308440700000  |  BA[sigma=+; v=(); dn=((0,1)); k=-34; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-34) ]
-180908053057893182926615600726837631/4777148067229945176799340411100000  |  BA[sigma=+; v=(); dn=((0,1)); k=-33; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-33) ]
55432829984757970592576675679252396589/998423946051058541951062145919900000  |  BA[sigma=+; v=(); dn=((0,1)); k=-32; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-32) ]
-3792652213166722976052894480165608115913/51918045194655044181455231587834800000  |  BA[sigma=+; v=(); dn=((0,1)); k=-31; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-31) ]
1016743419984484805416665105354332507/11225523285330820363557887910883200  |  BA[sigma=+; v=(); dn=((0,1)); k=-30; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-30) ]
-9439423369549452367336005702169941819023491/87274233972215129269026244299150298800000  |  BA[sigma=+; v=(); dn=((0,1)); k=-29; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-29) ]
378746777433011448670274819570914714781519/3009456343869487216173318768936217200000  |  BA[sigma=+; v=(); dn=((0,1)); k=-28; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-28) ]
-23188698418321343841630099444770670595945846279/161370058614625774018429525709128902481200000  |  BA[sigma=+; v=(); dn=((0,1)); k=-27; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-27) ]
26099580910607258922142301752350581247023673119/161370058614625774018429525709128902481200000  |  BA[sigma=+; v=(); dn=((0,1)); k=-26; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-26) ]
-387302921705816022896873186745057349562909029/2151600781528343653579060342788385366416000  |  BA[sigma=+; v=(); dn=((0,1)); k=-25; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-25) ]
49127166663066092820209203971044325541880803567/247434089875759520161591939420664317137840000  |  BA[sigma=+; v=(); dn=((0,1)); k=-24; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-24) ]
-118825793691942070433420803447951239376035491139119/546581904535552780036956594180247476557488560000  |  BA[sigma=+; v=(); dn=((0,1)); k=-23; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-23) ]
258648144270551039882300826351541153017580850197787/1093163809071105560073913188360494953114977120000  |  BA[sigma=+; v=(); dn=((0,1)); k=-22; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-22) ]
-13724221862394451996343018778913268786956563051617531/53565026644484172443621746229664252702633878880000  |  BA[sigma=+; v=(); dn=((0,1)); k=-21; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-21) ]
41108575375828064279478190529786374425058672531943243/148791740679122701232282628415734035285094108000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-20; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-20) ]
-397537131768689243983839986608825102942546634218656587/1339125666112104311090543655741606317565846972000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-19; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-19) ]
425870748292051276426965286968220121803651986052892387/1339125666112104311090543655741606317565846972000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-18; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-18) ]
-3834930681551399780279632036159295941165597054708332163649/11284811988326703029560011386934516438127392433044000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-17; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-17) ]
12267948483602460340337207261559331856571906079124937735347/33854435964980109088680034160803549314382177299132000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-16; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-16) ]
-6529578095645668456594606976951733610325822835842184284071/16927217982490054544340017080401774657191088649566000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-15; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-15) ]
6941018134470258794484782611872926705935510389869518273171/16927217982490054544340017080401774657191088649566000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-14; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-14) ]
-36307791391705616647825213415614778987803692799707266057/83385310258571697262758704829565392399956101722000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-13; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-13) ]
32398894205259524678723300928069560625442041233362478904137/70127045927458797397980070761664495008363081548202000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-12; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-12) ]
-119608424706681479629769158745007328579677693945686319004418297/244112246873484073742368626321354107124111886869291162000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-11; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-11) ]
126824540953297279052584209470749772399128733223328313655758357/244112246873484073742368626321354107124111886869291162000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-10; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-10) ]
-500442063011463006029968031939104262225774714339366050119437858957/908341670616234238395353658541758632608820331040632413802000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-9; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-9) ]
16457887777879348207255897496982061913292572433150323770098029662667/28158591789103261390255963414794517610873430262259604827862000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-8; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-8) ]
-122303944209838219387297452559296859216862352586250063921983976797619/197110142523722829731791743903561623276114011835817233795034000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-7; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-7) ]
519833634328412627327787174498273832522851522290724415206894092876651/788440570094891318927166975614246493104456047343268935180136000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-6; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-6) ]
-552980262547101536967954990102265406733685405367595432945683981336291/788440570094891318927166975614246493104456047343268935180136000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-5; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-5) ]
588594610571901729734416202710583886918263622991639080531713694807251/788440570094891318927166975614246493104456047343268935180136000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-4; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-4) ]
-75937950380477119736274005218236856165279097122877121027209221502710547/95657019436647760288217636581955473176916302608754979730368392000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-3; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-3) ]
2959360328836421912808836184671444102671245780512228556610271993374634939/3539309719155967130664052553532352507545903196523934250023630504000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-2; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-2) ]
-2972317414202603083356944216573984429037688213240075789899733294533052139/3539309719155967130664052553532352507545903196523934250023630504000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-1; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-1) ]
1460376530323350787716438006635178051595971160306052261439243950585386259/3539309719155967130664052553532352507545903196523934250023630504000000  |  BA[sigma=+; v=(); dn=((0,1)); k=0; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z+0) ]
120251038044904213814588589129816507520684242760162338496/1531865754094280920512632916575925067752989270227055625 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-70; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-70) ]
-1115487091092436252144714232553404861317730908934606891446/1531865754094280920512632916575925067752989270227055625 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-69; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-69) ]
1548309383326873966195473128888553809965152803380331209921/1531865754094280920512632916575925067752989270227055625 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-68; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-68) ]
-1814926258450169716984242171353709392732300863190429943571/1531865754094280920512632916575925067752989270227055625 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-67; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-67) ]
1785040272541783755453846586289619354011085355853779831/1364995102779488456683121333549498835155258873002500 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-66; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-66) ]
-1912586467189817298969938638417394612847094706437894021/1364995102779488456683121333549498835155258873002500 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-65; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-65) ]
2014010064348773260085348077153650075199760625885542371/1364995102779488456683121333549498835155258873002500 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-64; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-64) ]
-2097153136313518076276820753326646497628726012077963221/1364995102779488456683121333549498835155258873002500 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-63; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-63) ]
4333596554336622363264101700811418633923223055158858867/2729990205558976913366242667098997670310517746005000 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-62; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-62) ]
-4452138410656167941441299832946485211876531663621622967/2729990205558976913366242667098997670310517746005000 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-61; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-61) ]
1223925930539996190292003824027037082032655546888267/733671111410636096040376959714860970252759405000 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-60; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-60) ]
-1247767464715692302057542830840053619031935429741857/733671111410636096040376959714860970252759405000 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-59; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-59) ]
364442893814327110011413155157932178181748611047/210764467512391869014759253006280083382005000 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-58; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-58) ]
-369711255689536750441108184428796642245480800947/210764467512391869014759253006280083382005000 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-57; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-57) ]
374359470999314618638592543359130836934811889847/210764467512391869014759253006280083382005000 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-56; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-56) ]
-189234709128474807202378366212199703355893818021/105382233756195934507379626503140041691002500 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-55; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-55) ]
764213820290583352525410133178897592685086125119/421528935024783738029518506012560166764010000 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-54; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-54) ]
-770651186993008142756789810055367053927549818119/421528935024783738029518506012560166764010000 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-53; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-53) ]
276375752919167829390029799928425346162964791/150063700614020554656289962980619496890000 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-52; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-52) ]
-278160427011857367941147731593857698874720491/150063700614020554656289962980619496890000 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-51; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-51) ]
279726937533264329040276367465925276399759911/150063700614020554656289962980619496890000 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-50; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-50) ]
-281094185248103503510311313562978753508560911/150063700614020554656289962980619496890000 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-49; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-49) ]
523707663075083444821123563673589209539749/278411318393359099547847797737698510000 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-48; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-48) ]
-65698935668105949413285920876875244444153/34801414799169887443480974717212313750 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-47; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-47) ]
119326640203223832040324832008000500343/63017500768075848698018967346695000 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-46; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-46) ]
-119626326030551778174431854281026047147/63017500768075848698018967346695000 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-45; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-45) ]
119869234857807722757067200398743918807/63017500768075848698018967346695000 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-44; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-44) ]
-1320652634316868876626519918783713333327/693192508448834335678208640813645000 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-43; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-43) ]
715091884435319595728105537329482473/374901302568325762941162055605000 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-42; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-42) ]
-715663136883001051824728087103330173/374901302568325762941162055605000 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-41; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-41) ]
425931705781285215959127680748473/223022785584964760821631205000 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-40; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-40) ]
-53249977403966821059067488683146/27877848198120595102703900625 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-39; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-39) ]
2520498274870152045239143407647/1319661453165471957524445000 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-38; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-38) ]
-32758514424408047370573211158911/17155598891151135447817785000 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-37; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-37) ]
23923007940665134675040285219/12531482024215584695265000 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-36; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-36) ]
-23928603462723034299285603329/12531482024215584695265000 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-35; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-35) ]
23923007940665134675040285219/12531482024215584695265000 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-34; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-34) ]
-32758514424408047370573211158911/17155598891151135447817785000 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-33; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-33) ]
2520498274870152045239143407647/1319661453165471957524445000 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-32; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-32) ]
-53249977403966821059067488683146/27877848198120595102703900625 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-31; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-31) ]
425931705781285215959127680748473/223022785584964760821631205000 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-30; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-30) ]
-715663136883001051824728087103330173/374901302568325762941162055605000 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-29; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-29) ]
715091884435319595728105537329482473/374901302568325762941162055605000 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-28; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-28) ]
-1320652634316868876626519918783713333327/693192508448834335678208640813645000 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-27; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-27) ]
119869234857807722757067200398743918807/63017500768075848698018967346695000 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-26; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-26) ]
-119626326030551778174431854281026047147/63017500768075848698018967346695000 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-25; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-25) ]
119326640203223832040324832008000500343/63017500768075848698018967346695000 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-24; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-24) ]
-65698935668105949413285920876875244444153/34801414799169887443480974717212313750 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-23; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-23) ]
523707663075083444821123563673589209539749/278411318393359099547847797737698510000 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-22; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-22) ]
-281094185248103503510311313562978753508560911/150063700614020554656289962980619496890000 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-21; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-21) ]
279726937533264329040276367465925276399759911/150063700614020554656289962980619496890000 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-20; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-20) ]
-278160427011857367941147731593857698874720491/150063700614020554656289962980619496890000 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-19; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-19) ]
276375752919167829390029799928425346162964791/150063700614020554656289962980619496890000 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-18; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-18) ]
-770651186993008142756789810055367053927549818119/421528935024783738029518506012560166764010000 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-17; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-17) ]
764213820290583352525410133178897592685086125119/421528935024783738029518506012560166764010000 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-16; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-16) ]
-189234709128474807202378366212199703355893818021/105382233756195934507379626503140041691002500 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-15; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-15) ]
374359470999314618638592543359130836934811889847/210764467512391869014759253006280083382005000 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-14; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-14) ]
-369711255689536750441108184428796642245480800947/210764467512391869014759253006280083382005000 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-13; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-13) ]
364442893814327110011413155157932178181748611047/210764467512391869014759253006280083382005000 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-12; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-12) ]
-1247767464715692302057542830840053619031935429741857/733671111410636096040376959714860970252759405000 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-11; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-11) ]
1223925930539996190292003824027037082032655546888267/733671111410636096040376959714860970252759405000 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-10; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-10) ]
-4452138410656167941441299832946485211876531663621622967/2729990205558976913366242667098997670310517746005000 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-9; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-9) ]
4333596554336622363264101700811418633923223055158858867/2729990205558976913366242667098997670310517746005000 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-8; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-8) ]
-2097153136313518076276820753326646497628726012077963221/1364995102779488456683121333549498835155258873002500 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-7; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-7) ]
2014010064348773260085348077153650075199760625885542371/1364995102779488456683121333549498835155258873002500 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-6; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-6) ]
-1912586467189817298969938638417394612847094706437894021/1364995102779488456683121333549498835155258873002500 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-5; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-5) ]
1785040272541783755453846586289619354011085355853779831/1364995102779488456683121333549498835155258873002500 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-4; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-4) ]
-1814926258450169716984242171353709392732300863190429943571/1531865754094280920512632916575925067752989270227055625 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-3; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-3) ]
1548309383326873966195473128888553809965152803380331209921/1531865754094280920512632916575925067752989270227055625 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-2; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-2) ]
-1115487091092436252144714232553404861317730908934606891446/1531865754094280920512632916575925067752989270227055625 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-1; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-1) ]
120251038044904213814588589129816507520684242760162338496/1531865754094280920512632916575925067752989270227055625 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=0; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z+0) ]
42535343474848157886823113473/91680418095936448985256050  |  BA[sigma=+; v=(); dn=((0,3)); k=-70; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-70) ]
-36542063571890940878872660833/91680418095936448985256050  |  BA[sigma=+; v=(); dn=((0,3)); k=-69; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-69) ]
33480734828513584669278024033/91680418095936448985256050  |  BA[sigma=+; v=(); dn=((0,3)); k=-68; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-68) ]
-94186364191935678665310718099/275041254287809346955768150  |  BA[sigma=+; v=(); dn=((0,3)); k=-67; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-67) ]
1334203211372583905843502097/4105093347579243984414450  |  BA[sigma=+; v=(); dn=((0,3)); k=-66; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-66) ]
-1275686971654363409774757937/4105093347579243984414450  |  BA[sigma=+; v=(); dn=((0,3)); k=-65; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-65) ]
408612134060740538719631419/1368364449193081328138150  |  BA[sigma=+; v=(); dn=((0,3)); k=-64; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-64) ]
-197024413354307086577937697/684182224596540664069075  |  BA[sigma=+; v=(); dn=((0,3)); k=-63; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-63) ]
571525176503020097903268091/2052546673789621992207225  |  BA[sigma=+; v=(); dn=((0,3)); k=-62; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-62) ]
-1661253456779213769697195073/6157640021368865976621675  |  BA[sigma=+; v=(); dn=((0,3)); k=-61; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-61) ]
26428751614388127799113173/100944918383096163551175  |  BA[sigma=+; v=(); dn=((0,3)); k=-60; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-60) ]
-25679923856200796258588093/100944918383096163551175  |  BA[sigma=+; v=(); dn=((0,3)); k=-59; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-59) ]
423344094905636930410327/1710930820052477348325  |  BA[sigma=+; v=(); dn=((0,3)); k=-58; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-58) ]
-412089165373196230612327/1710930820052477348325  |  BA[sigma=+; v=(); dn=((0,3)); k=-57; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-57) ]
401386199641740131711527/1710930820052477348325  |  BA[sigma=+; v=(); dn=((0,3)); k=-56; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-56) ]
-391153203879902457666307/1710930820052477348325  |  BA[sigma=+; v=(); dn=((0,3)); k=-55; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-55) ]
381323128622873678719567/1710930820052477348325  |  BA[sigma=+; v=(); dn=((0,3)); k=-54; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-54) ]
-371840322509118771586367/1710930820052477348325  |  BA[sigma=+; v=(); dn=((0,3)); k=-53; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-53) ]
6842603177782338991139/32281713585895799025  |  BA[sigma=+; v=(); dn=((0,3)); k=-52; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-52) ]
-6674267764427546322539/32281713585895799025  |  BA[sigma=+; v=(); dn=((0,3)); k=-51; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-51) ]
6510200702438052379259/32281713585895799025  |  BA[sigma=+; v=(); dn=((0,3)); k=-50; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-50) ]
-6349837447138973819531/32281713585895799025  |  BA[sigma=+; v=(); dn=((0,3)); k=-49; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-49) ]
884668743058180840733/4611673369413685575  |  BA[sigma=+; v=(); dn=((0,3)); k=-48; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-48) ]
-862612913900115387983/4611673369413685575  |  BA[sigma=+; v=(); dn=((0,3)); k=-47; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-47) ]
17891394257224322089/98120709987525225  |  BA[sigma=+; v=(); dn=((0,3)); k=-46; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-46) ]
-17435431584030117913/98120709987525225  |  BA[sigma=+; v=(); dn=((0,3)); k=-45; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-45) ]
16984579501215643033/98120709987525225  |  BA[sigma=+; v=(); dn=((0,3)); k=-44; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-44) ]
-49613746585433453299/294362129962575675  |  BA[sigma=+; v=(); dn=((0,3)); k=-43; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-43) ]
1122877634664789193/6845630929362225  |  BA[sigma=+; v=(); dn=((0,3)); k=-42; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-42) ]
-156017554137490399/977947275623175  |  BA[sigma=+; v=(); dn=((0,3)); k=-41; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-41) ]
3698571679240199/23852372576175  |  BA[sigma=+; v=(); dn=((0,3)); k=-40; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-40) ]
-3592082377158179/23852372576175  |  BA[sigma=+; v=(); dn=((0,3)); k=-39; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-39) ]
3485664099510629/23852372576175  |  BA[sigma=+; v=(); dn=((0,3)); k=-38; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-38) ]
-307195120658239/2168397506925  |  BA[sigma=+; v=(); dn=((0,3)); k=-37; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-37) ]
8040197804947/58605338025  |  BA[sigma=+; v=(); dn=((0,3)); k=-36; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-36) ]
-54437269998109/410237366175  |  BA[sigma=+; v=(); dn=((0,3)); k=-35; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-35) ]
53322466234789/410237366175  |  BA[sigma=+; v=(); dn=((0,3)); k=-34; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-34) ]
-1931231828995993/15178782548475  |  BA[sigma=+; v=(); dn=((0,3)); k=-33; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-33) ]
20779132631858723/166966608033225  |  BA[sigma=+; v=(); dn=((0,3)); k=-32; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-32) ]
-20308201173303473/166966608033225  |  BA[sigma=+; v=(); dn=((0,3)); k=-31; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-31) ]
19829922631582493/166966608033225  |  BA[sigma=+; v=(); dn=((0,3)); k=-30; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-30) ]
-793079883788512933/6845630929362225  |  BA[sigma=+; v=(); dn=((0,3)); k=-29; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-29) ]
772756565692803733/6845630929362225  |  BA[sigma=+; v=(); dn=((0,3)); k=-28; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-28) ]
-32336644409422224919/294362129962575675  |  BA[sigma=+; v=(); dn=((0,3)); k=-27; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-27) ]
2856801417212375629/26760193632961425  |  BA[sigma=+; v=(); dn=((0,3)); k=-26; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-26) ]
-2771900700318740749/26760193632961425  |  BA[sigma=+; v=(); dn=((0,3)); k=-25; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-25) ]
2684778817743255901/26760193632961425  |  BA[sigma=+; v=(); dn=((0,3)); k=-24; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-24) ]
-121974333969013763147/1257729100749186975  |  BA[sigma=+; v=(); dn=((0,3)); k=-23; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-23) ]
117636079969328161697/1257729100749186975  |  BA[sigma=+; v=(); dn=((0,3)); k=-22; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-22) ]
-8713001032861348594669/96845140757687397075  |  BA[sigma=+; v=(); dn=((0,3)); k=-21; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-21) ]
8355873047133952783741/96845140757687397075  |  BA[sigma=+; v=(); dn=((0,3)); k=-20; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-20) ]
-7985203018194725726701/96845140757687397075  |  BA[sigma=+; v=(); dn=((0,3)); k=-19; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-19) ]
7599390797524424517301/96845140757687397075  |  BA[sigma=+; v=(); dn=((0,3)); k=-18; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-18) ]
-381418739017322077661753/5132792460157432044975  |  BA[sigma=+; v=(); dn=((0,3)); k=-17; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-17) ]
13298282602165413504139/190103424450275260925  |  BA[sigma=+; v=(); dn=((0,3)); k=-16; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-16) ]
-12427263275593243217719/190103424450275260925  |  BA[sigma=+; v=(); dn=((0,3)); k=-15; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-15) ]
34522574409044305866017/570310273350825782775  |  BA[sigma=+; v=(); dn=((0,3)); k=-14; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-14) ]
-31595267542321270269217/570310273350825782775  |  BA[sigma=+; v=(); dn=((0,3)); k=-13; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-13) ]
28472932252676430970417/570310273350825782775  |  BA[sigma=+; v=(); dn=((0,3)); k=-12; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-12) ]
-1482195441479623155892603/33648306127698721183725  |  BA[sigma=+; v=(); dn=((0,3)); k=-11; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-11) ]
422825905095574870548961/11216102042566240394575  |  BA[sigma=+; v=(); dn=((0,3)); k=-10; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-10) ]
-21054698708050087160818141/684182224596540664069075  |  BA[sigma=+; v=(); dn=((0,3)); k=-9; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-9) ]
142526489213049541442879669/6157640021368865976621675  |  BA[sigma=+; v=(); dn=((0,3)); k=-8; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-8) ]
-30045892957504809245673023/2052546673789621992207225  |  BA[sigma=+; v=(); dn=((0,3)); k=-7; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-7) ]
20506957206209765784492421/4105093347579243984414450  |  BA[sigma=+; v=(); dn=((0,3)); k=-6; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-6) ]
8433891400207744584803113/1368364449193081328138150  |  BA[sigma=+; v=(); dn=((0,3)); k=-5; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-5) ]
-79837217339372947777660699/4105093347579243984414450  |  BA[sigma=+; v=(); dn=((0,3)); k=-4; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-4) ]
9881116617465472859896819633/275041254287809346955768150  |  BA[sigma=+; v=(); dn=((0,3)); k=-3; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-3) ]
-5292698184697928821369620811/91680418095936448985256050  |  BA[sigma=+; v=(); dn=((0,3)); k=-2; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-2) ]
24806970055611075408759886433/275041254287809346955768150  |  BA[sigma=+; v=(); dn=((0,3)); k=-1; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-1) ]
-42535343474848157886823113473/275041254287809346955768150  |  BA[sigma=+; v=(); dn=((0,3)); k=0; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z+0) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-70; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-70) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-69; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-69) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-68; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-68) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-67; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-67) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-66; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-66) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-65; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-65) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-64; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-64) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-63; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-63) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-62; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-62) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-61; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-61) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-60; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-60) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-59; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-59) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-58; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-58) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-57; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-57) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-56; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-56) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-55; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-55) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-54; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-54) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-53; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-53) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-52; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-52) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-51; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-51) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-50; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-50) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-49; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-49) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-48; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-48) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-47; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-47) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-46; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-46) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-45; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-45) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-44; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-44) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-43; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-43) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-42; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-42) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-41; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-41) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-40; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-40) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-39; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-39) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-38; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-38) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-37; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-37) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-36; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-36) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-35; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-35) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-34; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-34) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-33; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-33) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-32; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-32) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-31; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-31) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-30; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-30) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-29; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-29) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-28; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-28) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-27; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-27) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-26; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-26) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-25; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-25) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-24; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-24) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-23; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-23) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-22; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-22) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-21; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-21) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-20; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-20) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-19; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-19) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-18; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-18) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-17; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-17) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-16; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-16) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-15; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-15) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-14; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-14) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-13; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-13) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-12; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-12) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-11; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-11) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-10; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-10) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-9; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-9) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-8; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-8) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-7; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-7) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-6; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-6) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-5; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-5) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-4; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-4) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-3; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-3) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-2; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-2) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-1; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-1) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=0; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z+0) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-70; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-70) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-69; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-69) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-68; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-68) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-67; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-67) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-66; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-66) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-65; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-65) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-64; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-64) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-63; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-63) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-62; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-62) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-61; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-61) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-60; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-60) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-59; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-59) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-58; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-58) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-57; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-57) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-56; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-56) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-55; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-55) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-54; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-54) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-53; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-53) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-52; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-52) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-51; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-51) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-50; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-50) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-49; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-49) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-48; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-48) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-47; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-47) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-46; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-46) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-45; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-45) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-44; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-44) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-43; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-43) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-42; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-42) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-41; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-41) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-40; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-40) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-39; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-39) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-38; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-38) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-37; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-37) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-36; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-36) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-35; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-35) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-34; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-34) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-33; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-33) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-32; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-32) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-31; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-31) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-30; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-30) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-29; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-29) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-28; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-28) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-27; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-27) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-26; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-26) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-25; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-25) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-24; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-24) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-23; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-23) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-22; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-22) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-21; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-21) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-20; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-20) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-19; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-19) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-18; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-18) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-17; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-17) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-16; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-16) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-15; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-15) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-14; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-14) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-13; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-13) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-12; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-12) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-11; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-11) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-10; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-10) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-9; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-9) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-8; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-8) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-7; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-7) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-6; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-6) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-5; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-5) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-4; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-4) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-3; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-3) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-2; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-2) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-1; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-1) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=0; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z+0) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-70; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-70) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-69; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-69) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-68; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-68) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-67; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-67) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-66; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-66) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-65; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-65) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-64; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-64) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-63; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-63) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-62; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-62) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-61; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-61) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-60; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-60) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-59; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-59) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-58; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-58) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-57; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-57) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-56; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-56) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-55; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-55) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-54; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-54) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-53; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-53) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-52; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-52) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-51; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-51) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-50; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-50) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-49; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-49) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-48; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-48) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-47; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-47) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-46; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-46) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-45; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-45) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-44; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-44) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-43; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-43) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-42; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-42) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-41; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-41) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-40; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-40) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-39; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-39) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-38; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-38) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-37; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-37) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-36; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-36) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-35; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-35) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-34; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-34) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-33; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-33) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-32; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-32) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-31; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-31) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-30; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-30) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-29; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-29) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-28; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-28) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-27; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-27) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-26; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-26) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-25; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-25) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-24; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-24) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-23; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-23) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-22; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-22) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-21; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-21) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-20; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-20) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-19; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-19) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-18; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-18) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-17; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-17) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-16; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-16) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-15; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-15) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-14; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-14) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-13; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-13) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-12; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-12) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-11; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-11) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-10; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-10) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-9; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-9) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-8; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-8) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-7; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-7) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-6; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-6) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-5; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-5) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-4; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-4) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-3; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-3) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-2; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-2) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-1; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-1) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=0; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z+0) ]
-239260658433513841391050982256189016285754611/357452408803245883477197661693288969560000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-70; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-70) ]
127783601315580021511347065583693260025012691/357452408803245883477197661693288969560000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-69; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-69) ]
-83350963874881745911110138167736177716923891/357452408803245883477197661693288969560000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-68; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-68) ]
1554388026598437110379047889400789412135143/9660875913601240093978315180899701880000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-67; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-67) ]
-597754454113940408258320830429924529783873/5335110579152923633988024801392372680000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-66; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-66) ]
406747719686996135580205576731254800328833/5335110579152923633988024801392372680000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-65; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-65) ]
-259551148174428661537988155719469093695553/5335110579152923633988024801392372680000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-64; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-64) ]
35552165033734085636191493783038088305507/1333777644788230908497006200348093170000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-63; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-63) ]
-1657078411455753217752390228804103521151/190539663541175844071000885764013310000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-62; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-62) ]
-38253775426659430584891745240096526279/6146440759392769163580673734323010000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-61; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-61) ]
270317455527523014767577031171848797/14394474846353089376067151602630000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-60; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-60) ]
-2966682272320711246912227293584830839/100761323924471625632470061218410000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-59; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-59) ]
65848703645272652565509514392709721/1707819049567315688685933240990000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-58; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-58) ]
-94180891298547915758375511464281/2030700415656736847426793390000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-57; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-57) ]
21890055914270945069819252472864443/412232184378317580027639058170000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-56; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-56) ]
-24270624047614783039420432605373073/412232184378317580027639058170000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-55; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-55) ]
1195870871615866580271567126169229/18737826562650799092165411735000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-54; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-54) ]
-424913551029426977457876634300643/6245942187550266364055137245000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-53; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-53) ]
2811784207819733750439611039377/39282655267611738138711555000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-52; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-52) ]
-2927534641966482371986490361727/39282655267611738138711555000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-51; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-51) ]
1007181000654180944751348836939/13094218422537246046237185000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-50; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-50) ]
-123811948168302048807965126101/1571306210704469525548462200 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-49; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-49) ]
197997527309274482070818998949/2469195473964166397290440600 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-48; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-48) ]
-400575857593712953043012583437/4938390947928332794580881200 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-47; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-47) ]
8573235810130762200227354237/105072147828262399884699600 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-46; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-46) ]
-214435553431368720042792805613/2626803695706559997117490000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-45; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-45) ]
640180635846843487313821931359/7880411087119679991352470000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-44; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-44) ]
-1900749231957153173250345126977/23641233261359039974057410000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-43; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-43) ]
1499810349396278404014938491/18958486977834033660030000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-42; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-42) ]
-1233227284583934670113568025131/15944087548358422308085230000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-41; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-41) ]
789065292195249801439475903/10510275246116296841190000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-40; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-40) ]
-870901804660353944930542330931/12055285707295392476844930000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-39; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-39) ]
1657873136271367027507357388137/24110571414590784953689860000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-38; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-38) ]
-1554753688364955051893390250937/24110571414590784953689860000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-37; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-37) ]
38518836241900664352727542901/651637065259210404153780000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-36; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-36) ]
-33713447924426032135474665661/651637065259210404153780000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-35; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-35) ]
38518836241900664352727542901/651637065259210404153780000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-34; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-34) ]
-1554753688364955051893390250937/24110571414590784953689860000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-33; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-33) ]
1657873136271367027507357388137/24110571414590784953689860000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-32; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-32) ]
-870901804660353944930542330931/12055285707295392476844930000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-31; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-31) ]
789065292195249801439475903/10510275246116296841190000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-30; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-30) ]
-1233227284583934670113568025131/15944087548358422308085230000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-29; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-29) ]
1499810349396278404014938491/18958486977834033660030000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-28; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-28) ]
-1900749231957153173250345126977/23641233261359039974057410000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-27; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-27) ]
640180635846843487313821931359/7880411087119679991352470000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-26; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-26) ]
-214435553431368720042792805613/2626803695706559997117490000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-25; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-25) ]
8573235810130762200227354237/105072147828262399884699600 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-24; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-24) ]
-400575857593712953043012583437/4938390947928332794580881200 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-23; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-23) ]
197997527309274482070818998949/2469195473964166397290440600 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-22; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-22) ]
-123811948168302048807965126101/1571306210704469525548462200 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-21; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-21) ]
1007181000654180944751348836939/13094218422537246046237185000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-20; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-20) ]
-2927534641966482371986490361727/39282655267611738138711555000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-19; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-19) ]
2811784207819733750439611039377/39282655267611738138711555000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-18; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-18) ]
-424913551029426977457876634300643/6245942187550266364055137245000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-17; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-17) ]
1195870871615866580271567126169229/18737826562650799092165411735000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-16; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-16) ]
-24270624047614783039420432605373073/412232184378317580027639058170000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-15; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-15) ]
21890055914270945069819252472864443/412232184378317580027639058170000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-14; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-14) ]
-94180891298547915758375511464281/2030700415656736847426793390000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-13; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-13) ]
65848703645272652565509514392709721/1707819049567315688685933240990000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-12; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-12) ]
-2966682272320711246912227293584830839/100761323924471625632470061218410000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-11; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-11) ]
270317455527523014767577031171848797/14394474846353089376067151602630000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-10; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-10) ]
-38253775426659430584891745240096526279/6146440759392769163580673734323010000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-9; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-9) ]
-1657078411455753217752390228804103521151/190539663541175844071000885764013310000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-8; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-8) ]
35552165033734085636191493783038088305507/1333777644788230908497006200348093170000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-7; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-7) ]
-259551148174428661537988155719469093695553/5335110579152923633988024801392372680000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-6; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-6) ]
406747719686996135580205576731254800328833/5335110579152923633988024801392372680000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-5; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-5) ]
-597754454113940408258320830429924529783873/5335110579152923633988024801392372680000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-4; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-4) ]
1554388026598437110379047889400789412135143/9660875913601240093978315180899701880000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-3; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-3) ]
-83350963874881745911110138167736177716923891/357452408803245883477197661693288969560000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-2; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-2) ]
127783601315580021511347065583693260025012691/357452408803245883477197661693288969560000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-1; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-1) ]
-239260658433513841391050982256189016285754611/357452408803245883477197661693288969560000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=0; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z+0) ]
-42535343474848157886823113473/275041254287809346955768150  |  BA[sigma=-; v=(); dn=((0,3)); k=-70; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-70) ]
60012250604450671819098209633/275041254287809346955768150  |  BA[sigma=-; v=(); dn=((0,3)); k=-69; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-69) ]
-22895338459117727026538782411/91680418095936448985256050  |  BA[sigma=-; v=(); dn=((0,3)); k=-68; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-68) ]
74424130957004732945517078833/275041254287809346955768150  |  BA[sigma=-; v=(); dn=((0,3)); k=-67; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-67) ]
-1174528776693838010288180699/4105093347579243984414450  |  BA[sigma=-; v=(); dn=((0,3)); k=-66; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-66) ]
1225083623253116942265939259/4105093347579243984414450  |  BA[sigma=-; v=(); dn=((0,3)); k=-65; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-65) ]
-1266850316594641147727879099/4105093347579243984414450  |  BA[sigma=-; v=(); dn=((0,3)); k=-64; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-64) ]
651165025977930878225159137/2052546673789621992207225  |  BA[sigma=-; v=(); dn=((0,3)); k=-63; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-63) ]
-1999628507935159376595563611/6157640021368865976621675  |  BA[sigma=-; v=(); dn=((0,3)); k=-62; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-62) ]
2040238033524115338591921611/6157640021368865976621675  |  BA[sigma=-; v=(); dn=((0,3)); k=-61; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-61) ]
-34039617906108475468994471/100944918383096163551175  |  BA[sigma=-; v=(); dn=((0,3)); k=-60; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-60) ]
34573096505078535193943711/100944918383096163551175  |  BA[sigma=-; v=(); dn=((0,3)); k=-59; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-59) ]
-594181688421695516232829/1710930820052477348325  |  BA[sigma=-; v=(); dn=((0,3)); k=-58; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-58) ]
601660770627123852227629/1710930820052477348325  |  BA[sigma=-; v=(); dn=((0,3)); k=-57; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-57) ]
-608521646096005966907629/1710930820052477348325  |  BA[sigma=-; v=(); dn=((0,3)); k=-56; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-56) ]
614843942840580835585249/1710930820052477348325  |  BA[sigma=-; v=(); dn=((0,3)); k=-55; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-55) ]
-620692215461851121794069/1710930820052477348325  |  BA[sigma=-; v=(); dn=((0,3)); k=-54; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-54) ]
1878358445562000470082607/5132792460157432044975  |  BA[sigma=-; v=(); dn=((0,3)); k=-53; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-53) ]
-35726591128395866008019/96845140757687397075  |  BA[sigma=-; v=(); dn=((0,3)); k=-52; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-52) ]
35993209329672090421019/96845140757687397075  |  BA[sigma=-; v=(); dn=((0,3)); k=-51; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-51) ]
-36242348201582062705259/96845140757687397075  |  BA[sigma=-; v=(); dn=((0,3)); k=-50; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-50) ]
36475514407139618647931/96845140757687397075  |  BA[sigma=-; v=(); dn=((0,3)); k=-49; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-49) ]
-5241999988499762079533/13835020108241056725  |  BA[sigma=-; v=(); dn=((0,3)); k=-48; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-48) ]
5271274089018648953183/13835020108241056725  |  BA[sigma=-; v=(); dn=((0,3)); k=-47; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-47) ]
-112739316762024596089/294362129962575675  |  BA[sigma=-; v=(); dn=((0,3)); k=-46; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-46) ]
113288110159102650217/294362129962575675  |  BA[sigma=-; v=(); dn=((0,3)); k=-45; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-45) ]
-113803369682319192937/294362129962575675  |  BA[sigma=-; v=(); dn=((0,3)); k=-44; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-44) ]
38095678468092634379/98120709987525225  |  BA[sigma=-; v=(); dn=((0,3)); k=-43; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-43) ]
-889463588683465553/2281876976454075  |  BA[sigma=-; v=(); dn=((0,3)); k=-42; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-42) ]
892760882179819553/2281876976454075  |  BA[sigma=-; v=(); dn=((0,3)); k=-41; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-41) ]
-21849949005948793/55655536011075  |  BA[sigma=-; v=(); dn=((0,3)); k=-40; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-40) ]
21920326328904733/55655536011075  |  BA[sigma=-; v=(); dn=((0,3)); k=-39; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-39) ]
-21985971320097283/55655536011075  |  BA[sigma=-; v=(); dn=((0,3)); k=-38; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-38) ]
2004276500866553/5059594182825  |  BA[sigma=-; v=(); dn=((0,3)); k=-37; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-37) ]
-54308772368069/136745788725  |  BA[sigma=-; v=(); dn=((0,3)); k=-36; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-36) ]
54437269998109/136745788725  |  BA[sigma=-; v=(); dn=((0,3)); k=-35; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-35) ]
-6143897611261/15193976525  |  BA[sigma=-; v=(); dn=((0,3)); k=-34; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-34) ]
230813463637457/562177131425  |  BA[sigma=-; v=(); dn=((0,3)); k=-33; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-33) ]
-7730936669445281/18551845337025  |  BA[sigma=-; v=(); dn=((0,3)); k=-32; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-32) ]
2614716831611777/6183948445675  |  BA[sigma=-; v=(); dn=((0,3)); k=-31; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-31) ]
-2652219486701677/6183948445675  |  BA[sigma=-; v=(); dn=((0,3)); k=-30; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-30) ]
330813960190375391/760625658818025  |  BA[sigma=-; v=(); dn=((0,3)); k=-29; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-29) ]
-111796734630458597/253541886272675  |  BA[sigma=-; v=(); dn=((0,3)); k=-28; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-28) ]
4872745836307004871/10902301109725025  |  BA[sigma=-; v=(); dn=((0,3)); k=-27; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-27) ]
-133332292596629990117/294362129962575675  |  BA[sigma=-; v=(); dn=((0,3)); k=-26; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-26) ]
135103497207686855717/294362129962575675  |  BA[sigma=-; v=(); dn=((0,3)); k=-25; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-25) ]
-27376186507704349489/58872425992515135  |  BA[sigma=-; v=(); dn=((0,3)); k=-24; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-24) ]
1303479031411968744503/2767004021648211345  |  BA[sigma=-; v=(); dn=((0,3)); k=-23; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-23) ]
-1320401867602338964613/2767004021648211345  |  BA[sigma=-; v=(); dn=((0,3)); k=-22; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-22) ]
9362405143139038302371/19369028151537479415  |  BA[sigma=-; v=(); dn=((0,3)); k=-21; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-21) ]
-9483415452352453411859/19369028151537479415  |  BA[sigma=-; v=(); dn=((0,3)); k=-20; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-20) ]
9606161920952000732387/19369028151537479415  |  BA[sigma=-; v=(); dn=((0,3)); k=-19; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-19) ]
-9731001972843691692827/19369028151537479415  |  BA[sigma=-; v=(); dn=((0,3)); k=-18; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-18) ]
522492134814406941435991/1026558492031486408995  |  BA[sigma=-; v=(); dn=((0,3)); k=-17; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-17) ]
-176466160133047215795277/342186164010495469665  |  BA[sigma=-; v=(); dn=((0,3)); k=-16; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-16) ]
178830355448028820858417/342186164010495469665  |  BA[sigma=-; v=(); dn=((0,3)); k=-15; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-15) ]
-181268024502122636204221/342186164010495469665  |  BA[sigma=-; v=(); dn=((0,3)); k=-14; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-14) ]
183792826674671254406461/342186164010495469665  |  BA[sigma=-; v=(); dn=((0,3)); k=-13; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-13) ]
-186421397313860630746381/342186164010495469665  |  BA[sigma=-; v=(); dn=((0,3)); k=-12; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-12) ]
11161286807368092396970799/20188983676619232710235  |  BA[sigma=-; v=(); dn=((0,3)); k=-11; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-11) ]
-11332587274927285886633399/20188983676619232710235  |  BA[sigma=-; v=(); dn=((0,3)); k=-10; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-10) ]
702399840386175664768350683/1231528004273773195324335  |  BA[sigma=-; v=(); dn=((0,3)); k=-9; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-9) ]
-714335509646234025772497643/1231528004273773195324335  |  BA[sigma=-; v=(); dn=((0,3)); k=-8; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-8) ]
242438474616669465742659841/410509334757924398441445  |  BA[sigma=-; v=(); dn=((0,3)); k=-7; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-7) ]
-494435952314130599620456187/821018669515848796882890  |  BA[sigma=-; v=(); dn=((0,3)); k=-6; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-6) ]
505214453821620717159021307/821018669515848796882890  |  BA[sigma=-; v=(); dn=((0,3)); k=-5; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-5) ]
-517713841081158972781868699/821018669515848796882890  |  BA[sigma=-; v=(); dn=((0,3)); k=-4; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-4) ]
35698322353281176894144923313/55008250857561869391153630  |  BA[sigma=-; v=(); dn=((0,3)); k=-3; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-3) ]
-12333754294465848103437285451/18336083619187289797051210  |  BA[sigma=-; v=(); dn=((0,3)); k=-2; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-2) ]
38889082275146913972895215713/55008250857561869391153630  |  BA[sigma=-; v=(); dn=((0,3)); k=-1; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-1) ]
-42535343474848157886823113473/55008250857561869391153630  |  BA[sigma=-; v=(); dn=((0,3)); k=0; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z+0) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-70; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-70) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-69; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-69) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-68; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-68) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-67; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-67) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-66; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-66) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-65; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-65) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-64; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-64) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-63; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-63) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-62; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-62) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-61; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-61) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-60; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-60) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-59; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-59) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-58; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-58) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-57; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-57) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-56; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-56) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-55; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-55) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-54; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-54) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-53; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-53) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-52; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-52) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-51; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-51) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-50; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-50) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-49; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-49) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-48; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-48) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-47; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-47) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-46; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-46) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-45; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-45) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-44; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-44) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-43; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-43) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-42; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-42) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-41; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-41) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-40; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-40) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-39; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-39) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-38; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-38) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-37; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-37) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-36; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-36) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-35; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-35) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-34; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-34) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-33; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-33) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-32; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-32) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-31; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-31) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-30; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-30) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-29; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-29) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-28; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-28) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-27; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-27) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-26; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-26) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-25; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-25) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-24; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-24) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-23; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-23) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-22; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-22) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-21; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-21) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-20; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-20) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-19; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-19) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-18; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-18) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-17; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-17) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-16; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-16) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-15; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-15) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-14; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-14) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-13; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-13) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-12; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-12) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-11; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-11) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-10; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-10) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-9; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-9) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-8; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-8) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-7; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-7) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-6; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-6) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-5; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-5) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-4; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-4) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-3; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-3) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-2; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-2) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-1; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-1) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=0; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z+0) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-70; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-70) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-69; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-69) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-68; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-68) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-67; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-67) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-66; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-66) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-65; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-65) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-64; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-64) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-63; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-63) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-62; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-62) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-61; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-61) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-60; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-60) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-59; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-59) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-58; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-58) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-57; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-57) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-56; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-56) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-55; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-55) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-54; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-54) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-53; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-53) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-52; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-52) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-51; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-51) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-50; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-50) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-49; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-49) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-48; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-48) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-47; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-47) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-46; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-46) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-45; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-45) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-44; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-44) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-43; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-43) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-42; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-42) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-41; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-41) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-40; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-40) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-39; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-39) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-38; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-38) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-37; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-37) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-36; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-36) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-35; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-35) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-34; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-34) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-33; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-33) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-32; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-32) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-31; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-31) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-30; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-30) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-29; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-29) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-28; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-28) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-27; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-27) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-26; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-26) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-25; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-25) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-24; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-24) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-23; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-23) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-22; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-22) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-21; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-21) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-20; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-20) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-19; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-19) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-18; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-18) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-17; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-17) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-16; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-16) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-15; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-15) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-14; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-14) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-13; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-13) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-12; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-12) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-11; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-11) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-10; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-10) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-9; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-9) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-8; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-8) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-7; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-7) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-6; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-6) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-5; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-5) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-4; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-4) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-3; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-3) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-2; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-2) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-1; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-1) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=0; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z+0) ]
-42535343474848157886823113473/137520627143904673477884075  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-70; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-70) ]
42409610330030873613929048033/137520627143904673477884075  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-69; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-69) ]
-14094018321907827923954201611/45840209047968224492628025  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-68; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-68) ]
14050874595745034300902316411/45840209047968224492628025  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-67; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-67) ]
-209060999005535159677640233/684182224596540664069075  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-66; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-66) ]
625192648726870088010174299/2052546673789621992207225  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-65; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-65) ]
-623171679694215690971693339/2052546673789621992207225  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-64; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-64) ]
621119133020426068979486114/2052546673789621992207225  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-63; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-63) ]
-1857102018722109835152683942/6157640021368865976621675  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-62; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-62) ]
1850745745151664554144558342/6157640021368865976621675  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-61; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-61) ]
-30234184760248301634053822/100944918383096163551175  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-60; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-60) ]
30126510180639665726265902/100944918383096163551175  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-59; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-59) ]
-508762891663666223321578/1710930820052477348325  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-58; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-58) ]
506874968000160041419978/1710930820052477348325  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-57; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-57) ]
-504953922868873049309578/1710930820052477348325  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-56; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-56) ]
502998573360241646625778/1710930820052477348325  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-55; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-55) ]
-501007672042362400256818/1710930820052477348325  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-54; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-54) ]
1496939706544678392420854/5132792460157432044975  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-53; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-53) ]
-28127200330871441490718/96845140757687397075  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-52; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-52) ]
28008006311477364694318/96845140757687397075  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-51; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-51) ]
-27886475154448109921518/96845140757687397075  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-50; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-50) ]
27762513374278270053262/96845140757687397075  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-49; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-49) ]
-564000444119593185838/1976431444034436675  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-48; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-48) ]
561365202194213936938/1976431444034436675  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-47; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-47) ]
-11886678538121254454/42051732851796525  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-46; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-46) ]
11828171779370928854/42051732851796525  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-45; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-45) ]
-11768364870426151574/42051732851796525  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-44; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-44) ]
1064290792140982834/3822884804708775  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-43; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-43) ]
-24618625978670038/88904297783925  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-42; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-42) ]
171382069340995066/622330084487475  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-41; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-41) ]
-4156356762387626/15178782548475  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-40; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-40) ]
4132070710310066/15178782548475  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-39; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-39) ]
-4107161938948466/15178782548475  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-38; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-38) ]
4081597673603666/15178782548475  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-37; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-37) ]
-109603850869418/410237366175  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-36; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-36) ]
108874539996218/410237366175  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-35; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-35) ]
-109603850869418/410237366175  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-34; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-34) ]
4081597673603666/15178782548475  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-33; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-33) ]
-4107161938948466/15178782548475  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-32; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-32) ]
4132070710310066/15178782548475  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-31; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-31) ]
-4156356762387626/15178782548475  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-30; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-30) ]
171382069340995066/622330084487475  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-29; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-29) ]
-24618625978670038/88904297783925  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-28; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-28) ]
1064290792140982834/3822884804708775  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-27; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-27) ]
-11768364870426151574/42051732851796525  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-26; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-26) ]
11828171779370928854/42051732851796525  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-25; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-25) ]
-11886678538121254454/42051732851796525  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-24; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-24) ]
561365202194213936938/1976431444034436675  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-23; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-23) ]
-564000444119593185838/1976431444034436675  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-22; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-22) ]
27762513374278270053262/96845140757687397075  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-21; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-21) ]
-27886475154448109921518/96845140757687397075  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-20; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-20) ]
28008006311477364694318/96845140757687397075  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-19; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-19) ]
-28127200330871441490718/96845140757687397075  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-18; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-18) ]
1496939706544678392420854/5132792460157432044975  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-17; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-17) ]
-501007672042362400256818/1710930820052477348325  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-16; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-16) ]
502998573360241646625778/1710930820052477348325  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-15; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-15) ]
-504953922868873049309578/1710930820052477348325  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-14; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-14) ]
506874968000160041419978/1710930820052477348325  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-13; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-13) ]
-508762891663666223321578/1710930820052477348325  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-12; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-12) ]
30126510180639665726265902/100944918383096163551175  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-11; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-11) ]
-30234184760248301634053822/100944918383096163551175  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-10; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-10) ]
1850745745151664554144558342/6157640021368865976621675  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-9; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-9) ]
-1857102018722109835152683942/6157640021368865976621675  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-8; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-8) ]
621119133020426068979486114/2052546673789621992207225  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-7; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-7) ]
-623171679694215690971693339/2052546673789621992207225  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-6; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-6) ]
625192648726870088010174299/2052546673789621992207225  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-5; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-5) ]
-209060999005535159677640233/684182224596540664069075  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-4; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-4) ]
14050874595745034300902316411/45840209047968224492628025  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-3; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-3) ]
-14094018321907827923954201611/45840209047968224492628025  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-2; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-2) ]
42409610330030873613929048033/137520627143904673477884075  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-1; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-1) ]
-42535343474848157886823113473/137520627143904673477884075  |  BA[sigma=-; v=(-2); dn=((0,1)); k=0; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z+0) ]
42535343474848157886823113473/137520627143904673477884075  |  BA[sigma=-; v=(1); dn=((0,2)); k=-70; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-70) ]
-42409610330030873613929048033/137520627143904673477884075  |  BA[sigma=-; v=(1); dn=((0,2)); k=-69; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-69) ]
14094018321907827923954201611/45840209047968224492628025  |  BA[sigma=-; v=(1); dn=((0,2)); k=-68; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-68) ]
-14050874595745034300902316411/45840209047968224492628025  |  BA[sigma=-; v=(1); dn=((0,2)); k=-67; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-67) ]
209060999005535159677640233/684182224596540664069075  |  BA[sigma=-; v=(1); dn=((0,2)); k=-66; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-66) ]
-625192648726870088010174299/2052546673789621992207225  |  BA[sigma=-; v=(1); dn=((0,2)); k=-65; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-65) ]
623171679694215690971693339/2052546673789621992207225  |  BA[sigma=-; v=(1); dn=((0,2)); k=-64; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-64) ]
-621119133020426068979486114/2052546673789621992207225  |  BA[sigma=-; v=(1); dn=((0,2)); k=-63; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-63) ]
1857102018722109835152683942/6157640021368865976621675  |  BA[sigma=-; v=(1); dn=((0,2)); k=-62; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-62) ]
-1850745745151664554144558342/6157640021368865976621675  |  BA[sigma=-; v=(1); dn=((0,2)); k=-61; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-61) ]
30234184760248301634053822/100944918383096163551175  |  BA[sigma=-; v=(1); dn=((0,2)); k=-60; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-60) ]
-30126510180639665726265902/100944918383096163551175  |  BA[sigma=-; v=(1); dn=((0,2)); k=-59; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-59) ]
508762891663666223321578/1710930820052477348325  |  BA[sigma=-; v=(1); dn=((0,2)); k=-58; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-58) ]
-506874968000160041419978/1710930820052477348325  |  BA[sigma=-; v=(1); dn=((0,2)); k=-57; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-57) ]
504953922868873049309578/1710930820052477348325  |  BA[sigma=-; v=(1); dn=((0,2)); k=-56; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-56) ]
-502998573360241646625778/1710930820052477348325  |  BA[sigma=-; v=(1); dn=((0,2)); k=-55; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-55) ]
501007672042362400256818/1710930820052477348325  |  BA[sigma=-; v=(1); dn=((0,2)); k=-54; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-54) ]
-1496939706544678392420854/5132792460157432044975  |  BA[sigma=-; v=(1); dn=((0,2)); k=-53; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-53) ]
28127200330871441490718/96845140757687397075  |  BA[sigma=-; v=(1); dn=((0,2)); k=-52; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-52) ]
-28008006311477364694318/96845140757687397075  |  BA[sigma=-; v=(1); dn=((0,2)); k=-51; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-51) ]
27886475154448109921518/96845140757687397075  |  BA[sigma=-; v=(1); dn=((0,2)); k=-50; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-50) ]
-27762513374278270053262/96845140757687397075  |  BA[sigma=-; v=(1); dn=((0,2)); k=-49; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-49) ]
564000444119593185838/1976431444034436675  |  BA[sigma=-; v=(1); dn=((0,2)); k=-48; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-48) ]
-561365202194213936938/1976431444034436675  |  BA[sigma=-; v=(1); dn=((0,2)); k=-47; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-47) ]
11886678538121254454/42051732851796525  |  BA[sigma=-; v=(1); dn=((0,2)); k=-46; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-46) ]
-11828171779370928854/42051732851796525  |  BA[sigma=-; v=(1); dn=((0,2)); k=-45; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-45) ]
11768364870426151574/42051732851796525  |  BA[sigma=-; v=(1); dn=((0,2)); k=-44; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-44) ]
-1064290792140982834/3822884804708775  |  BA[sigma=-; v=(1); dn=((0,2)); k=-43; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-43) ]
24618625978670038/88904297783925  |  BA[sigma=-; v=(1); dn=((0,2)); k=-42; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-42) ]
-171382069340995066/622330084487475  |  BA[sigma=-; v=(1); dn=((0,2)); k=-41; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-41) ]
4156356762387626/15178782548475  |  BA[sigma=-; v=(1); dn=((0,2)); k=-40; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-40) ]
-4132070710310066/15178782548475  |  BA[sigma=-; v=(1); dn=((0,2)); k=-39; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-39) ]
4107161938948466/15178782548475  |  BA[sigma=-; v=(1); dn=((0,2)); k=-38; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-38) ]
-4081597673603666/15178782548475  |  BA[sigma=-; v=(1); dn=((0,2)); k=-37; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-37) ]
109603850869418/410237366175  |  BA[sigma=-; v=(1); dn=((0,2)); k=-36; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-36) ]
-108874539996218/410237366175  |  BA[sigma=-; v=(1); dn=((0,2)); k=-35; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-35) ]
109603850869418/410237366175  |  BA[sigma=-; v=(1); dn=((0,2)); k=-34; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-34) ]
-4081597673603666/15178782548475  |  BA[sigma=-; v=(1); dn=((0,2)); k=-33; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-33) ]
4107161938948466/15178782548475  |  BA[sigma=-; v=(1); dn=((0,2)); k=-32; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-32) ]
-4132070710310066/15178782548475  |  BA[sigma=-; v=(1); dn=((0,2)); k=-31; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-31) ]
4156356762387626/15178782548475  |  BA[sigma=-; v=(1); dn=((0,2)); k=-30; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-30) ]
-171382069340995066/622330084487475  |  BA[sigma=-; v=(1); dn=((0,2)); k=-29; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-29) ]
24618625978670038/88904297783925  |  BA[sigma=-; v=(1); dn=((0,2)); k=-28; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-28) ]
-1064290792140982834/3822884804708775  |  BA[sigma=-; v=(1); dn=((0,2)); k=-27; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-27) ]
11768364870426151574/42051732851796525  |  BA[sigma=-; v=(1); dn=((0,2)); k=-26; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-26) ]
-11828171779370928854/42051732851796525  |  BA[sigma=-; v=(1); dn=((0,2)); k=-25; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-25) ]
11886678538121254454/42051732851796525  |  BA[sigma=-; v=(1); dn=((0,2)); k=-24; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-24) ]
-561365202194213936938/1976431444034436675  |  BA[sigma=-; v=(1); dn=((0,2)); k=-23; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-23) ]
564000444119593185838/1976431444034436675  |  BA[sigma=-; v=(1); dn=((0,2)); k=-22; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-22) ]
-27762513374278270053262/96845140757687397075  |  BA[sigma=-; v=(1); dn=((0,2)); k=-21; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-21) ]
27886475154448109921518/96845140757687397075  |  BA[sigma=-; v=(1); dn=((0,2)); k=-20; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-20) ]
-28008006311477364694318/96845140757687397075  |  BA[sigma=-; v=(1); dn=((0,2)); k=-19; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-19) ]
28127200330871441490718/96845140757687397075  |  BA[sigma=-; v=(1); dn=((0,2)); k=-18; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-18) ]
-1496939706544678392420854/5132792460157432044975  |  BA[sigma=-; v=(1); dn=((0,2)); k=-17; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-17) ]
501007672042362400256818/1710930820052477348325  |  BA[sigma=-; v=(1); dn=((0,2)); k=-16; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-16) ]
-502998573360241646625778/1710930820052477348325  |  BA[sigma=-; v=(1); dn=((0,2)); k=-15; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-15) ]
504953922868873049309578/1710930820052477348325  |  BA[sigma=-; v=(1); dn=((0,2)); k=-14; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-14) ]
-506874968000160041419978/1710930820052477348325  |  BA[sigma=-; v=(1); dn=((0,2)); k=-13; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-13) ]
508762891663666223321578/1710930820052477348325  |  BA[sigma=-; v=(1); dn=((0,2)); k=-12; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-12) ]
-30126510180639665726265902/100944918383096163551175  |  BA[sigma=-; v=(1); dn=((0,2)); k=-11; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-11) ]
30234184760248301634053822/100944918383096163551175  |  BA[sigma=-; v=(1); dn=((0,2)); k=-10; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-10) ]
-1850745745151664554144558342/6157640021368865976621675  |  BA[sigma=-; v=(1); dn=((0,2)); k=-9; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-9) ]
1857102018722109835152683942/6157640021368865976621675  |  BA[sigma=-; v=(1); dn=((0,2)); k=-8; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-8) ]
-621119133020426068979486114/2052546673789621992207225  |  BA[sigma=-; v=(1); dn=((0,2)); k=-7; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-7) ]
623171679694215690971693339/2052546673789621992207225  |  BA[sigma=-; v=(1); dn=((0,2)); k=-6; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-6) ]
-625192648726870088010174299/2052546673789621992207225  |  BA[sigma=-; v=(1); dn=((0,2)); k=-5; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-5) ]
209060999005535159677640233/684182224596540664069075  |  BA[sigma=-; v=(1); dn=((0,2)); k=-4; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-4) ]
-14050874595745034300902316411/45840209047968224492628025  |  BA[sigma=-; v=(1); dn=((0,2)); k=-3; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-3) ]
14094018321907827923954201611/45840209047968224492628025  |  BA[sigma=-; v=(1); dn=((0,2)); k=-2; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-2) ]
-42409610330030873613929048033/137520627143904673477884075  |  BA[sigma=-; v=(1); dn=((0,2)); k=-1; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-1) ]
42535343474848157886823113473/137520627143904673477884075  |  BA[sigma=-; v=(1); dn=((0,2)); k=0; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z+0) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-70; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-70) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-69; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-69) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-68; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-68) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-67; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-67) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-66; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-66) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-65; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-65) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-64; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-64) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-63; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-63) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-62; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-62) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-61; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-61) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-60; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-60) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-59; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-59) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-58; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-58) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-57; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-57) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-56; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-56) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-55; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-55) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-54; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-54) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-53; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-53) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-52; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-52) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-51; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-51) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-50; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-50) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-49; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-49) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-48; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-48) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-47; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-47) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-46; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-46) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-45; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-45) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-44; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-44) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-43; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-43) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-42; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-42) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-41; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-41) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-40; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-40) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-39; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-39) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-38; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-38) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-37; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-37) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-36; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-36) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-35; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-35) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-34; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-34) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-33; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-33) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-32; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-32) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-31; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-31) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-30; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-30) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-29; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-29) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-28; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-28) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-27; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-27) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-26; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-26) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-25; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-25) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-24; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-24) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-23; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-23) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-22; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-22) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-21; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-21) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-20; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-20) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-19; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-19) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-18; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-18) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-17; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-17) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-16; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-16) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-15; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-15) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-14; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-14) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-13; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-13) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-12; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-12) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-11; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-11) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-10; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-10) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-9; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-9) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-8; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-8) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-7; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-7) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-6; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-6) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-5; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-5) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-4; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-4) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-3; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-3) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-2; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-2) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-1; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-1) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=0; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z+0) ]
42535343474848157886823113473/137520627143904673477884075  |  BA[sigma=-; v=(2); dn=((0,1)); k=-70; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-70) ]
-42409610330030873613929048033/137520627143904673477884075  |  BA[sigma=-; v=(2); dn=((0,1)); k=-69; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-69) ]
14094018321907827923954201611/45840209047968224492628025  |  BA[sigma=-; v=(2); dn=((0,1)); k=-68; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-68) ]
-14050874595745034300902316411/45840209047968224492628025  |  BA[sigma=-; v=(2); dn=((0,1)); k=-67; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-67) ]
209060999005535159677640233/684182224596540664069075  |  BA[sigma=-; v=(2); dn=((0,1)); k=-66; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-66) ]
-625192648726870088010174299/2052546673789621992207225  |  BA[sigma=-; v=(2); dn=((0,1)); k=-65; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-65) ]
623171679694215690971693339/2052546673789621992207225  |  BA[sigma=-; v=(2); dn=((0,1)); k=-64; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-64) ]
-621119133020426068979486114/2052546673789621992207225  |  BA[sigma=-; v=(2); dn=((0,1)); k=-63; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-63) ]
1857102018722109835152683942/6157640021368865976621675  |  BA[sigma=-; v=(2); dn=((0,1)); k=-62; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-62) ]
-1850745745151664554144558342/6157640021368865976621675  |  BA[sigma=-; v=(2); dn=((0,1)); k=-61; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-61) ]
30234184760248301634053822/100944918383096163551175  |  BA[sigma=-; v=(2); dn=((0,1)); k=-60; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-60) ]
-30126510180639665726265902/100944918383096163551175  |  BA[sigma=-; v=(2); dn=((0,1)); k=-59; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-59) ]
508762891663666223321578/1710930820052477348325  |  BA[sigma=-; v=(2); dn=((0,1)); k=-58; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-58) ]
-506874968000160041419978/1710930820052477348325  |  BA[sigma=-; v=(2); dn=((0,1)); k=-57; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-57) ]
504953922868873049309578/1710930820052477348325  |  BA[sigma=-; v=(2); dn=((0,1)); k=-56; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-56) ]
-502998573360241646625778/1710930820052477348325  |  BA[sigma=-; v=(2); dn=((0,1)); k=-55; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-55) ]
501007672042362400256818/1710930820052477348325  |  BA[sigma=-; v=(2); dn=((0,1)); k=-54; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-54) ]
-1496939706544678392420854/5132792460157432044975  |  BA[sigma=-; v=(2); dn=((0,1)); k=-53; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-53) ]
28127200330871441490718/96845140757687397075  |  BA[sigma=-; v=(2); dn=((0,1)); k=-52; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-52) ]
-28008006311477364694318/96845140757687397075  |  BA[sigma=-; v=(2); dn=((0,1)); k=-51; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-51) ]
27886475154448109921518/96845140757687397075  |  BA[sigma=-; v=(2); dn=((0,1)); k=-50; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-50) ]
-27762513374278270053262/96845140757687397075  |  BA[sigma=-; v=(2); dn=((0,1)); k=-49; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-49) ]
564000444119593185838/1976431444034436675  |  BA[sigma=-; v=(2); dn=((0,1)); k=-48; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-48) ]
-561365202194213936938/1976431444034436675  |  BA[sigma=-; v=(2); dn=((0,1)); k=-47; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-47) ]
11886678538121254454/42051732851796525  |  BA[sigma=-; v=(2); dn=((0,1)); k=-46; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-46) ]
-11828171779370928854/42051732851796525  |  BA[sigma=-; v=(2); dn=((0,1)); k=-45; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-45) ]
11768364870426151574/42051732851796525  |  BA[sigma=-; v=(2); dn=((0,1)); k=-44; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-44) ]
-1064290792140982834/3822884804708775  |  BA[sigma=-; v=(2); dn=((0,1)); k=-43; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-43) ]
24618625978670038/88904297783925  |  BA[sigma=-; v=(2); dn=((0,1)); k=-42; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-42) ]
-171382069340995066/622330084487475  |  BA[sigma=-; v=(2); dn=((0,1)); k=-41; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-41) ]
4156356762387626/15178782548475  |  BA[sigma=-; v=(2); dn=((0,1)); k=-40; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-40) ]
-4132070710310066/15178782548475  |  BA[sigma=-; v=(2); dn=((0,1)); k=-39; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-39) ]
4107161938948466/15178782548475  |  BA[sigma=-; v=(2); dn=((0,1)); k=-38; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-38) ]
-4081597673603666/15178782548475  |  BA[sigma=-; v=(2); dn=((0,1)); k=-37; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-37) ]
109603850869418/410237366175  |  BA[sigma=-; v=(2); dn=((0,1)); k=-36; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-36) ]
-108874539996218/410237366175  |  BA[sigma=-; v=(2); dn=((0,1)); k=-35; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-35) ]
109603850869418/410237366175  |  BA[sigma=-; v=(2); dn=((0,1)); k=-34; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-34) ]
-4081597673603666/15178782548475  |  BA[sigma=-; v=(2); dn=((0,1)); k=-33; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-33) ]
4107161938948466/15178782548475  |  BA[sigma=-; v=(2); dn=((0,1)); k=-32; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-32) ]
-4132070710310066/15178782548475  |  BA[sigma=-; v=(2); dn=((0,1)); k=-31; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-31) ]
4156356762387626/15178782548475  |  BA[sigma=-; v=(2); dn=((0,1)); k=-30; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-30) ]
-171382069340995066/622330084487475  |  BA[sigma=-; v=(2); dn=((0,1)); k=-29; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-29) ]
24618625978670038/88904297783925  |  BA[sigma=-; v=(2); dn=((0,1)); k=-28; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-28) ]
-1064290792140982834/3822884804708775  |  BA[sigma=-; v=(2); dn=((0,1)); k=-27; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-27) ]
11768364870426151574/42051732851796525  |  BA[sigma=-; v=(2); dn=((0,1)); k=-26; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-26) ]
-11828171779370928854/42051732851796525  |  BA[sigma=-; v=(2); dn=((0,1)); k=-25; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-25) ]
11886678538121254454/42051732851796525  |  BA[sigma=-; v=(2); dn=((0,1)); k=-24; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-24) ]
-561365202194213936938/1976431444034436675  |  BA[sigma=-; v=(2); dn=((0,1)); k=-23; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-23) ]
564000444119593185838/1976431444034436675  |  BA[sigma=-; v=(2); dn=((0,1)); k=-22; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-22) ]
-27762513374278270053262/96845140757687397075  |  BA[sigma=-; v=(2); dn=((0,1)); k=-21; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-21) ]
27886475154448109921518/96845140757687397075  |  BA[sigma=-; v=(2); dn=((0,1)); k=-20; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-20) ]
-28008006311477364694318/96845140757687397075  |  BA[sigma=-; v=(2); dn=((0,1)); k=-19; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-19) ]
28127200330871441490718/96845140757687397075  |  BA[sigma=-; v=(2); dn=((0,1)); k=-18; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-18) ]
-1496939706544678392420854/5132792460157432044975  |  BA[sigma=-; v=(2); dn=((0,1)); k=-17; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-17) ]
501007672042362400256818/1710930820052477348325  |  BA[sigma=-; v=(2); dn=((0,1)); k=-16; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-16) ]
-502998573360241646625778/1710930820052477348325  |  BA[sigma=-; v=(2); dn=((0,1)); k=-15; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-15) ]
504953922868873049309578/1710930820052477348325  |  BA[sigma=-; v=(2); dn=((0,1)); k=-14; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-14) ]
-506874968000160041419978/1710930820052477348325  |  BA[sigma=-; v=(2); dn=((0,1)); k=-13; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-13) ]
508762891663666223321578/1710930820052477348325  |  BA[sigma=-; v=(2); dn=((0,1)); k=-12; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-12) ]
-30126510180639665726265902/100944918383096163551175  |  BA[sigma=-; v=(2); dn=((0,1)); k=-11; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-11) ]
30234184760248301634053822/100944918383096163551175  |  BA[sigma=-; v=(2); dn=((0,1)); k=-10; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-10) ]
-1850745745151664554144558342/6157640021368865976621675  |  BA[sigma=-; v=(2); dn=((0,1)); k=-9; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-9) ]
1857102018722109835152683942/6157640021368865976621675  |  BA[sigma=-; v=(2); dn=((0,1)); k=-8; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-8) ]
-621119133020426068979486114/2052546673789621992207225  |  BA[sigma=-; v=(2); dn=((0,1)); k=-7; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-7) ]
623171679694215690971693339/2052546673789621992207225  |  BA[sigma=-; v=(2); dn=((0,1)); k=-6; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-6) ]
-625192648726870088010174299/2052546673789621992207225  |  BA[sigma=-; v=(2); dn=((0,1)); k=-5; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-5) ]
209060999005535159677640233/684182224596540664069075  |  BA[sigma=-; v=(2); dn=((0,1)); k=-4; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-4) ]
-14050874595745034300902316411/45840209047968224492628025  |  BA[sigma=-; v=(2); dn=((0,1)); k=-3; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-3) ]
14094018321907827923954201611/45840209047968224492628025  |  BA[sigma=-; v=(2); dn=((0,1)); k=-2; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-2) ]
-42409610330030873613929048033/137520627143904673477884075  |  BA[sigma=-; v=(2); dn=((0,1)); k=-1; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-1) ]
42535343474848157886823113473/137520627143904673477884075  |  BA[sigma=-; v=(2); dn=((0,1)); k=0; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z+0) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-70; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-70) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-69; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-69) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-68; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-68) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-67; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-67) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-66; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-66) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-65; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-65) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-64; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-64) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-63; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-63) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-62; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-62) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-61; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-61) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-60; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-60) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-59; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-59) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-58; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-58) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-57; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-57) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-56; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-56) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-55; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-55) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-54; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-54) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-53; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-53) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-52; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-52) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-51; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-51) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-50; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-50) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-49; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-49) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-48; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-48) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-47; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-47) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-46; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-46) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-45; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-45) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-44; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-44) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-43; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-43) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-42; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-42) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-41; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-41) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-40; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-40) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-39; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-39) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-38; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-38) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-37; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-37) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-36; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-36) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-35; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-35) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-34; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-34) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-33; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-33) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-32; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-32) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-31; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-31) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-30; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-30) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-29; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-29) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-28; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-28) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-27; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-27) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-26; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-26) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-25; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-25) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-24; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-24) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-23; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-23) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-22; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-22) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-21; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-21) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-20; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-20) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-19; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-19) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-18; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-18) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-17; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-17) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-16; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-16) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-15; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-15) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-14; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-14) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-13; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-13) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-12; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-12) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-11; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-11) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-10; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-10) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-9; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-9) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-8; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-8) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-7; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-7) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-6; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-6) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-5; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-5) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-4; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-4) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-3; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-3) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-2; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-2) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-1; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-1) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=0; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z+0) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-70; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-70) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-69; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-69) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-68; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-68) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-67; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-67) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-66; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-66) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-65; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-65) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-64; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-64) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-63; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-63) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-62; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-62) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-61; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-61) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-60; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-60) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-59; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-59) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-58; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-58) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-57; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-57) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-56; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-56) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-55; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-55) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-54; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-54) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-53; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-53) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-52; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-52) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-51; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-51) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-50; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-50) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-49; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-49) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-48; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-48) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-47; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-47) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-46; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-46) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-45; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-45) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-44; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-44) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-43; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-43) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-42; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-42) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-41; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-41) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-40; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-40) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-39; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-39) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-38; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-38) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-37; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-37) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-36; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-36) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-35; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-35) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-34; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-34) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-33; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-33) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-32; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-32) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-31; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-31) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-30; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-30) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-29; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-29) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-28; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-28) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-27; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-27) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-26; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-26) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-25; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-25) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-24; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-24) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-23; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-23) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-22; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-22) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-21; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-21) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-20; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-20) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-19; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-19) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-18; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-18) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-17; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-17) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-16; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-16) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-15; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-15) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-14; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-14) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-13; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-13) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-12; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-12) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-11; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-11) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-10; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-10) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-9; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-9) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-8; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-8) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-7; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-7) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-6; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-6) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-5; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-5) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-4; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-4) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-3; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-3) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-2; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-2) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-1; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-1) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=0; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z+0) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-70; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-70) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-69; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-69) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-68; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-68) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-67; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-67) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-66; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-66) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-65; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-65) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-64; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-64) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-63; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-63) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-62; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-62) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-61; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-61) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-60; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-60) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-59; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-59) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-58; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-58) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-57; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-57) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-56; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-56) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-55; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-55) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-54; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-54) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-53; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-53) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-52; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-52) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-51; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-51) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-50; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-50) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-49; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-49) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-48; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-48) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-47; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-47) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-46; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-46) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-45; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-45) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-44; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-44) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-43; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-43) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-42; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-42) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-41; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-41) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-40; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-40) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-39; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-39) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-38; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-38) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-37; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-37) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-36; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-36) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-35; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-35) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-34; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-34) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-33; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-33) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-32; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-32) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-31; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-31) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-30; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-30) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-29; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-29) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-28; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-28) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-27; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-27) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-26; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-26) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-25; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-25) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-24; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-24) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-23; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-23) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-22; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-22) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-21; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-21) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-20; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-20) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-19; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-19) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-18; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-18) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-17; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-17) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-16; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-16) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-15; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-15) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-14; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-14) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-13; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-13) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-12; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-12) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-11; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-11) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-10; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-10) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-9; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-9) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-8; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-8) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-7; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-7) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-6; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-6) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-5; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-5) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-4; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-4) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-3; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-3) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-2; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-2) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-1; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-1) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=0; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z+0) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-70; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-70) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-69; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-69) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-68; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-68) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-67; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-67) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-66; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-66) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-65; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-65) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-64; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-64) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-63; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-63) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-62; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-62) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-61; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-61) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-60; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-60) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-59; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-59) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-58; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-58) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-57; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-57) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-56; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-56) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-55; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-55) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-54; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-54) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-53; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-53) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-52; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-52) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-51; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-51) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-50; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-50) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-49; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-49) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-48; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-48) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-47; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-47) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-46; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-46) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-45; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-45) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-44; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-44) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-43; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-43) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-42; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-42) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-41; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-41) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-40; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-40) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-39; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-39) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-38; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-38) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-37; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-37) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-36; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-36) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-35; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-35) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-34; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-34) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-33; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-33) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-32; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-32) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-31; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-31) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-30; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-30) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-29; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-29) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-28; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-28) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-27; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-27) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-26; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-26) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-25; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-25) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-24; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-24) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-23; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-23) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-22; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-22) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-21; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-21) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-20; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-20) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-19; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-19) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-18; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-18) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-17; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-17) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-16; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-16) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-15; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-15) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-14; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-14) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-13; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-13) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-12; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-12) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-11; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-11) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-10; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-10) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-9; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-9) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-8; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-8) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-7; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-7) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-6; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-6) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-5; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-5) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-4; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-4) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-3; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-3) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-2; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-2) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-1; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-1) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=0; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z+0) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-70; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-70) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-69; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-69) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-68; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-68) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-67; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-67) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-66; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-66) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-65; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-65) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-64; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-64) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-63; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-63) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-62; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-62) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-61; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-61) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-60; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-60) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-59; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-59) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-58; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-58) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-57; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-57) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-56; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-56) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-55; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-55) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-54; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-54) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-53; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-53) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-52; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-52) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-51; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-51) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-50; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-50) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-49; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-49) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-48; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-48) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-47; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-47) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-46; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-46) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-45; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-45) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-44; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-44) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-43; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-43) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-42; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-42) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-41; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-41) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-40; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-40) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-39; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-39) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-38; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-38) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-37; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-37) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-36; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-36) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-35; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-35) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-34; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-34) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-33; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-33) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-32; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-32) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-31; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-31) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-30; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-30) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-29; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-29) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-28; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-28) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-27; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-27) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-26; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-26) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-25; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-25) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-24; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-24) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-23; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-23) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-22; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-22) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-21; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-21) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-20; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-20) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-19; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-19) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-18; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-18) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-17; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-17) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-16; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-16) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-15; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-15) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-14; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-14) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-13; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-13) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-12; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-12) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-11; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-11) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-10; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-10) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-9; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-9) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-8; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-8) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-7; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-7) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-6; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-6) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-5; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-5) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-4; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-4) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-3; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-3) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-2; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-2) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-1; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-1) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=0; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z+0) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-70; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-70) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-69; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-69) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-68; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-68) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-67; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-67) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-66; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-66) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-65; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-65) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-64; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-64) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-63; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-63) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-62; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-62) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-61; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-61) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-60; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-60) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-59; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-59) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-58; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-58) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-57; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-57) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-56; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-56) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-55; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-55) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-54; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-54) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-53; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-53) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-52; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-52) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-51; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-51) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-50; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-50) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-49; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-49) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-48; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-48) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-47; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-47) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-46; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-46) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-45; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-45) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-44; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-44) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-43; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-43) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-42; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-42) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-41; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-41) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-40; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-40) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-39; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-39) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-38; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-38) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-37; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-37) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-36; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-36) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-35; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-35) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-34; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-34) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-33; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-33) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-32; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-32) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-31; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-31) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-30; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-30) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-29; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-29) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-28; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-28) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-27; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-27) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-26; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-26) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-25; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-25) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-24; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-24) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-23; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-23) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-22; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-22) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-21; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-21) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-20; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-20) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-19; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-19) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-18; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-18) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-17; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-17) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-16; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-16) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-15; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-15) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-14; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-14) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-13; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-13) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-12; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-12) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-11; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-11) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-10; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-10) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-9; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-9) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-8; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-8) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-7; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-7) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-6; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-6) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-5; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-5) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-4; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-4) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-3; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-3) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-2; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-2) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-1; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-1) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=0; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z+0) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-70; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-70) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-69; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-69) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-68; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-68) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-67; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-67) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-66; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-66) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-65; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-65) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-64; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-64) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-63; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-63) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-62; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-62) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-61; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-61) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-60; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-60) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-59; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-59) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-58; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-58) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-57; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-57) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-56; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-56) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-55; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-55) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-54; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-54) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-53; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-53) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-52; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-52) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-51; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-51) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-50; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-50) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-49; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-49) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-48; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-48) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-47; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-47) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-46; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-46) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-45; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-45) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-44; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-44) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-43; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-43) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-42; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-42) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-41; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-41) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-40; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-40) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-39; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-39) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-38; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-38) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-37; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-37) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-36; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-36) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-35; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-35) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-34; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-34) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-33; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-33) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-32; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-32) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-31; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-31) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-30; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-30) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-29; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-29) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-28; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-28) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-27; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-27) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-26; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-26) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-25; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-25) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-24; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-24) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-23; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-23) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-22; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-22) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-21; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-21) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-20; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-20) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-19; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-19) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-18; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-18) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-17; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-17) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-16; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-16) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-15; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-15) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-14; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-14) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-13; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-13) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-12; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-12) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-11; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-11) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-10; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-10) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-9; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-9) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-8; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-8) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-7; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-7) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-6; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-6) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-5; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-5) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-4; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-4) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-3; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-3) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-2; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-2) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-1; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-1) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=0; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z+0) ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-70; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-70)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-69; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-69)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-68; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-68)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-67; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-67)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-66; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-66)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-65; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-65)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-64; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-64)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-63; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-63)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-62; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-62)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-61; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-61)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-60; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-60)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-59; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-59)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-58; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-58)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-57; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-57)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-56; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-56)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-55; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-55)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-54; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-54)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-53; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-53)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-52; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-52)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-51; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-51)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-50; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-50)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-49; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-49)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-48; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-48)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-47; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-47)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-46; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-46)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-45; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-45)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-44; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-44)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-43; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-43)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-42; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-42)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-41; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-41)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-40; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-40)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-39; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-39)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-38; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-38)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-37; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-37)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-36; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-36)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-35; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-35)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-34; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-34)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-33; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-33)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-32; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-32)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-31; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-31)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-30; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-30)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-29; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-29)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-28; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-28)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-27; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-27)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-26; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-26)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-25; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-25)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-24; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-24)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-23; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-23)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-22; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-22)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-21; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-21)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-20; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-20)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-19; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-19)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-18; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-18)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-17; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-17)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-16; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-16)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-15; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-15)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-14; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-14)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-13; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-13)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-12; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-12)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-11; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-11)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-10; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-10)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-9; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-9)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-8; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-8)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-7; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-7)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-6; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-6)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-5; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-5)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-4; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-4)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-3; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-3)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-2; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-2)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-1; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-1)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=0; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z+0)^2 ]
-239260658433513841391050982256189016285754611/357452408803245883477197661693288969560000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-70; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-70)^2 ]
127783601315580021511347065583693260025012691/357452408803245883477197661693288969560000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-69; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-69)^2 ]
-83350963874881745911110138167736177716923891/357452408803245883477197661693288969560000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-68; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-68)^2 ]
1554388026598437110379047889400789412135143/9660875913601240093978315180899701880000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-67; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-67)^2 ]
-597754454113940408258320830429924529783873/5335110579152923633988024801392372680000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-66; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-66)^2 ]
406747719686996135580205576731254800328833/5335110579152923633988024801392372680000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-65; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-65)^2 ]
-259551148174428661537988155719469093695553/5335110579152923633988024801392372680000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-64; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-64)^2 ]
35552165033734085636191493783038088305507/1333777644788230908497006200348093170000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-63; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-63)^2 ]
-1657078411455753217752390228804103521151/190539663541175844071000885764013310000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-62; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-62)^2 ]
-38253775426659430584891745240096526279/6146440759392769163580673734323010000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-61; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-61)^2 ]
270317455527523014767577031171848797/14394474846353089376067151602630000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-60; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-60)^2 ]
-2966682272320711246912227293584830839/100761323924471625632470061218410000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-59; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-59)^2 ]
65848703645272652565509514392709721/1707819049567315688685933240990000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-58; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-58)^2 ]
-94180891298547915758375511464281/2030700415656736847426793390000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-57; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-57)^2 ]
21890055914270945069819252472864443/412232184378317580027639058170000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-56; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-56)^2 ]
-24270624047614783039420432605373073/412232184378317580027639058170000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-55; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-55)^2 ]
1195870871615866580271567126169229/18737826562650799092165411735000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-54; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-54)^2 ]
-424913551029426977457876634300643/6245942187550266364055137245000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-53; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-53)^2 ]
2811784207819733750439611039377/39282655267611738138711555000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-52; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-52)^2 ]
-2927534641966482371986490361727/39282655267611738138711555000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-51; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-51)^2 ]
1007181000654180944751348836939/13094218422537246046237185000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-50; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-50)^2 ]
-123811948168302048807965126101/1571306210704469525548462200 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-49; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-49)^2 ]
197997527309274482070818998949/2469195473964166397290440600 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-48; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-48)^2 ]
-400575857593712953043012583437/4938390947928332794580881200 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-47; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-47)^2 ]
8573235810130762200227354237/105072147828262399884699600 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-46; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-46)^2 ]
-214435553431368720042792805613/2626803695706559997117490000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-45; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-45)^2 ]
640180635846843487313821931359/7880411087119679991352470000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-44; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-44)^2 ]
-1900749231957153173250345126977/23641233261359039974057410000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-43; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-43)^2 ]
1499810349396278404014938491/18958486977834033660030000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-42; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-42)^2 ]
-1233227284583934670113568025131/15944087548358422308085230000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-41; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-41)^2 ]
789065292195249801439475903/10510275246116296841190000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-40; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-40)^2 ]
-870901804660353944930542330931/12055285707295392476844930000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-39; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-39)^2 ]
1657873136271367027507357388137/24110571414590784953689860000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-38; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-38)^2 ]
-1554753688364955051893390250937/24110571414590784953689860000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-37; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-37)^2 ]
38518836241900664352727542901/651637065259210404153780000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-36; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-36)^2 ]
-33713447924426032135474665661/651637065259210404153780000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-35; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-35)^2 ]
38518836241900664352727542901/651637065259210404153780000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-34; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-34)^2 ]
-1554753688364955051893390250937/24110571414590784953689860000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-33; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-33)^2 ]
1657873136271367027507357388137/24110571414590784953689860000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-32; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-32)^2 ]
-870901804660353944930542330931/12055285707295392476844930000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-31; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-31)^2 ]
789065292195249801439475903/10510275246116296841190000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-30; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-30)^2 ]
-1233227284583934670113568025131/15944087548358422308085230000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-29; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-29)^2 ]
1499810349396278404014938491/18958486977834033660030000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-28; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-28)^2 ]
-1900749231957153173250345126977/23641233261359039974057410000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-27; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-27)^2 ]
640180635846843487313821931359/7880411087119679991352470000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-26; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-26)^2 ]
-214435553431368720042792805613/2626803695706559997117490000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-25; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-25)^2 ]
8573235810130762200227354237/105072147828262399884699600 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-24; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-24)^2 ]
-400575857593712953043012583437/4938390947928332794580881200 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-23; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-23)^2 ]
197997527309274482070818998949/2469195473964166397290440600 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-22; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-22)^2 ]
-123811948168302048807965126101/1571306210704469525548462200 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-21; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-21)^2 ]
1007181000654180944751348836939/13094218422537246046237185000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-20; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-20)^2 ]
-2927534641966482371986490361727/39282655267611738138711555000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-19; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-19)^2 ]
2811784207819733750439611039377/39282655267611738138711555000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-18; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-18)^2 ]
-424913551029426977457876634300643/6245942187550266364055137245000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-17; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-17)^2 ]
1195870871615866580271567126169229/18737826562650799092165411735000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-16; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-16)^2 ]
-24270624047614783039420432605373073/412232184378317580027639058170000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-15; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-15)^2 ]
21890055914270945069819252472864443/412232184378317580027639058170000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-14; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-14)^2 ]
-94180891298547915758375511464281/2030700415656736847426793390000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-13; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-13)^2 ]
65848703645272652565509514392709721/1707819049567315688685933240990000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-12; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-12)^2 ]
-2966682272320711246912227293584830839/100761323924471625632470061218410000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-11; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-11)^2 ]
270317455527523014767577031171848797/14394474846353089376067151602630000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-10; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-10)^2 ]
-38253775426659430584891745240096526279/6146440759392769163580673734323010000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-9; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-9)^2 ]
-1657078411455753217752390228804103521151/190539663541175844071000885764013310000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-8; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-8)^2 ]
35552165033734085636191493783038088305507/1333777644788230908497006200348093170000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-7; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-7)^2 ]
-259551148174428661537988155719469093695553/5335110579152923633988024801392372680000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-6; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-6)^2 ]
406747719686996135580205576731254800328833/5335110579152923633988024801392372680000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-5; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-5)^2 ]
-597754454113940408258320830429924529783873/5335110579152923633988024801392372680000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-4; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-4)^2 ]
1554388026598437110379047889400789412135143/9660875913601240093978315180899701880000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-3; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-3)^2 ]
-83350963874881745911110138167736177716923891/357452408803245883477197661693288969560000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-2; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-2)^2 ]
127783601315580021511347065583693260025012691/357452408803245883477197661693288969560000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-1; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-1)^2 ]
-239260658433513841391050982256189016285754611/357452408803245883477197661693288969560000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=0; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z+0)^2 ]
-42535343474848157886823113473/275041254287809346955768150  |  BA[sigma=-; v=(); dn=((0,2)); k=-70; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-70)^2 ]
51210930467240772716513628833/275041254287809346955768150  |  BA[sigma=-; v=(); dn=((0,2)); k=-69; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-69)^2 ]
-18494678390512777475246492011/91680418095936448985256050  |  BA[sigma=-; v=(); dn=((0,2)); k=-68; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-68)^2 ]
58288377372119917924112014033/275041254287809346955768150  |  BA[sigma=-; v=(); dn=((0,2)); k=-67; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-67)^2 ]
-900855886855221744660550699/4105093347579243984414450  |  BA[sigma=-; v=(); dn=((0,2)); k=-66; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-66)^2 ]
308379378663331171712685593/1368364449193081328138150  |  BA[sigma=-; v=(); dn=((0,2)); k=-65; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-65)^2 ]
-945010998144428419349786219/4105093347579243984414450  |  BA[sigma=-; v=(); dn=((0,2)); k=-64; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-64)^2 ]
480862296244071956357451097/2052546673789621992207225  |  BA[sigma=-; v=(); dn=((0,2)); k=-63; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-63)^2 ]
-1464089758648107147085952791/6157640021368865976621675  |  BA[sigma=-; v=(); dn=((0,2)); k=-62; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-62)^2 ]
494268484349991269277366797/2052546673789621992207225  |  BA[sigma=-; v=(); dn=((0,2)); k=-61; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-61)^2 ]
-8192785047705437714336897/33648306127698721183725  |  BA[sigma=-; v=(); dn=((0,2)); k=-60; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-60)^2 ]
8272725265899728009512777/33648306127698721183725  |  BA[sigma=-; v=(); dn=((0,2)); k=-59; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-59)^2 ]
-47142396347418257105201/190103424450275260925  |  BA[sigma=-; v=(); dn=((0,2)); k=-58; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-58)^2 ]
47505458590400215163201/190103424450275260925  |  BA[sigma=-; v=(); dn=((0,2)); k=-57; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-57)^2 ]
-143499767921740415260403/570310273350825782775  |  BA[sigma=-; v=(); dn=((0,2)); k=-56; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-56)^2 ]
144390538253450276483023/570310273350825782775  |  BA[sigma=-; v=(); dn=((0,2)); k=-55; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-55)^2 ]
-145199341913838720320413/570310273350825782775  |  BA[sigma=-; v=(); dn=((0,2)); k=-54; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-54)^2 ]
77259655848068813714501/301928968244554826175  |  BA[sigma=-; v=(); dn=((0,2)); k=-53; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-53)^2 ]
-1464417390995046669217/5696772985746317475  |  BA[sigma=-; v=(); dn=((0,2)); k=-52; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-52)^2 ]
1470506249570905081417/5696772985746317475  |  BA[sigma=-; v=(); dn=((0,2)); k=-51; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-51)^2 ]
-25092792889403058833009/96845140757687397075  |  BA[sigma=-; v=(); dn=((0,2)); k=-50; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-50)^2 ]
25178385547139376837281/96845140757687397075  |  BA[sigma=-; v=(); dn=((0,2)); k=-49; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-49)^2 ]
-3608000771459169114983/13835020108241056725  |  BA[sigma=-; v=(); dn=((0,2)); k=-48; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-48)^2 ]
3618026148349198866233/13835020108241056725  |  BA[sigma=-; v=(); dn=((0,2)); k=-47; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-47)^2 ]
-77171345822724493339/294362129962575675  |  BA[sigma=-; v=(); dn=((0,2)); k=-46; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-46)^2 ]
77343355693450450603/294362129962575675  |  BA[sigma=-; v=(); dn=((0,2)); k=-45; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-45)^2 ]
-77496323364405361723/294362129962575675  |  BA[sigma=-; v=(); dn=((0,2)); k=-44; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-44)^2 ]
77631115450852871123/294362129962575675  |  BA[sigma=-; v=(); dn=((0,2)); k=-43; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-43)^2 ]
-1808103933114596561/6845630929362225  |  BA[sigma=-; v=(); dn=((0,2)); k=-42; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-42)^2 ]
1810442013957465761/6845630929362225  |  BA[sigma=-; v=(); dn=((0,2)); k=-41; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-41)^2 ]
-44204904605489161/166966608033225  |  BA[sigma=-; v=(); dn=((0,2)); k=-40; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-40)^2 ]
44243683946709781/166966608033225  |  BA[sigma=-; v=(); dn=((0,2)); k=-39; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-39)^2 ]
-44273652312254206/166966608033225  |  BA[sigma=-; v=(); dn=((0,2)); k=-38; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-38)^2 ]
4026814169700746/15178782548475  |  BA[sigma=-; v=(); dn=((0,2)); k=-37; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-37)^2 ]
-108864121269458/410237366175  |  BA[sigma=-; v=(); dn=((0,2)); k=-36; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-36)^2 ]
108874539996218/410237366175  |  BA[sigma=-; v=(); dn=((0,2)); k=-35; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-35)^2 ]
-110343580469378/410237366175  |  BA[sigma=-; v=(); dn=((0,2)); k=-34; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-34)^2 ]
4136381177506586/15178782548475  |  BA[sigma=-; v=(); dn=((0,2)); k=-33; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-33)^2 ]
-46083910344612046/166966608033225  |  BA[sigma=-; v=(); dn=((0,2)); k=-32; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-32)^2 ]
46661871680111671/166966608033225  |  BA[sigma=-; v=(); dn=((0,2)); k=-31; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-31)^2 ]
-47234944167038611/166966608033225  |  BA[sigma=-; v=(); dn=((0,2)); k=-30; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-30)^2 ]
1959963511544425691/6845630929362225  |  BA[sigma=-; v=(); dn=((0,2)); k=-29; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-29)^2 ]
-1983164467600589291/6845630929362225  |  BA[sigma=-; v=(); dn=((0,2)); k=-28; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-28)^2 ]
86269666538858485313/294362129962575675  |  BA[sigma=-; v=(); dn=((0,2)); k=-27; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-27)^2 ]
-29086928273853586771/98120709987525225  |  BA[sigma=-; v=(); dn=((0,2)); k=-26; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-26)^2 ]
29417016405914184451/98120709987525225  |  BA[sigma=-; v=(); dn=((0,2)); k=-25; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-25)^2 ]
-29747384570324356339/98120709987525225  |  BA[sigma=-; v=(); dn=((0,2)); k=-24; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-24)^2 ]
1413695560789932083633/4611673369413685575  |  BA[sigma=-; v=(); dn=((0,2)); k=-23; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-23)^2 ]
-1429335148738378495583/4611673369413685575  |  BA[sigma=-; v=(); dn=((0,2)); k=-22; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-22)^2 ]
10115547067139054423081/32281713585895799025  |  BA[sigma=-; v=(); dn=((0,2)); k=-21; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-21)^2 ]
-10226719139831053670009/32281713585895799025  |  BA[sigma=-; v=(); dn=((0,2)); k=-20; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-20)^2 ]
10339135460083114334849/32281713585895799025  |  BA[sigma=-; v=(); dn=((0,2)); k=-19; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-19)^2 ]
-10453101671609029868249/32281713585895799025  |  BA[sigma=-; v=(); dn=((0,2)); k=-18; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-18)^2 ]
62239454210080998210933/190103424450275260925  |  BA[sigma=-; v=(); dn=((0,2)); k=-17; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-17)^2 ]
-566417318343208639552397/1710930820052477348325  |  BA[sigma=-; v=(); dn=((0,2)); k=-16; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-16)^2 ]
572825531960132463802487/1710930820052477348325  |  BA[sigma=-; v=(); dn=((0,2)); k=-15; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-15)^2 ]
-579408541972524852837947/1710930820052477348325  |  BA[sigma=-; v=(); dn=((0,2)); k=-14; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-14)^2 ]
586200808686718146371147/1710930820052477348325  |  BA[sigma=-; v=(); dn=((0,2)); k=-13; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-13)^2 ]
-593244216200568132696347/1710930820052477348325  |  BA[sigma=-; v=(); dn=((0,2)); k=-12; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-12)^2 ]
35434844563580147423993473/100944918383096163551175  |  BA[sigma=-; v=(); dn=((0,2)); k=-11; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-11)^2 ]
-35890014377380290125096953/100944918383096163551175  |  BA[sigma=-; v=(); dn=((0,2)); k=-10; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-10)^2 ]
2218686037253355300457016293/6157640021368865976621675  |  BA[sigma=-; v=(); dn=((0,2)); k=-9; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-9)^2 ]
-750038092932037507739805031/2052546673789621992207225  |  BA[sigma=-; v=(); dn=((0,2)); k=-8; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-8)^2 ]
253791989932260060533840377/684182224596540664069075  |  BA[sigma=-; v=(); dn=((0,2)); k=-7; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-7)^2 ]
-515891906877478114845662379/1368364449193081328138150  |  BA[sigma=-; v=(); dn=((0,2)); k=-6; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-6)^2 ]
1575632458917486836902640417/4105093347579243984414450  |  BA[sigma=-; v=(); dn=((0,2)); k=-5; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-5)^2 ]
-1607876101211200171471132097/4105093347579243984414450  |  BA[sigma=-; v=(); dn=((0,2)); k=-4; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-4)^2 ]
110322117776820493686715782899/275041254287809346955768150  |  BA[sigma=-; v=(); dn=((0,2)); k=-3; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-3)^2 ]
-37881394897118534220570314433/91680418095936448985256050  |  BA[sigma=-; v=(); dn=((0,2)); k=-2; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-2)^2 ]
39475836950960907246400854433/91680418095936448985256050  |  BA[sigma=-; v=(); dn=((0,2)); k=-1; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-1)^2 ]
-42535343474848157886823113473/91680418095936448985256050  |  BA[sigma=-; v=(); dn=((0,2)); k=0; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z+0)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-70; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-70)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-69; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-69)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-68; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-68)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-67; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-67)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-66; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-66)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-65; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-65)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-64; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-64)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-63; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-63)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-62; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-62)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-61; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-61)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-60; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-60)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-59; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-59)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-58; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-58)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-57; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-57)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-56; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-56)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-55; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-55)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-54; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-54)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-53; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-53)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-52; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-52)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-51; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-51)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-50; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-50)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-49; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-49)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-48; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-48)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-47; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-47)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-46; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-46)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-45; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-45)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-44; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-44)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-43; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-43)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-42; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-42)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-41; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-41)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-40; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-40)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-39; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-39)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-38; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-38)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-37; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-37)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-36; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-36)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-35; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-35)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-34; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-34)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-33; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-33)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-32; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-32)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-31; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-31)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-30; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-30)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-29; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-29)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-28; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-28)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-27; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-27)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-26; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-26)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-25; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-25)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-24; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-24)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-23; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-23)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-22; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-22)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-21; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-21)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-20; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-20)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-19; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-19)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-18; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-18)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-17; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-17)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-16; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-16)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-15; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-15)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-14; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-14)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-13; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-13)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-12; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-12)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-11; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-11)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-10; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-10)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-9; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-9)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-8; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-8)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-7; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-7)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-6; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-6)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-5; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-5)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-4; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-4)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-3; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-3)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-2; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-2)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-1; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-1)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=0; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z+0)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-70; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-70)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-69; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-69)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-68; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-68)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-67; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-67)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-66; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-66)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-65; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-65)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-64; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-64)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-63; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-63)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-62; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-62)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-61; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-61)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-60; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-60)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-59; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-59)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-58; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-58)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-57; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-57)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-56; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-56)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-55; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-55)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-54; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-54)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-53; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-53)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-52; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-52)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-51; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-51)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-50; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-50)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-49; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-49)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-48; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-48)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-47; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-47)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-46; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-46)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-45; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-45)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-44; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-44)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-43; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-43)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-42; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-42)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-41; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-41)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-40; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-40)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-39; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-39)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-38; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-38)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-37; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-37)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-36; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-36)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-35; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-35)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-34; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-34)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-33; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-33)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-32; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-32)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-31; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-31)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-30; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-30)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-29; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-29)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-28; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-28)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-27; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-27)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-26; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-26)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-25; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-25)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-24; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-24)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-23; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-23)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-22; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-22)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-21; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-21)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-20; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-20)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-19; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-19)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-18; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-18)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-17; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-17)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-16; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-16)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-15; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-15)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-14; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-14)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-13; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-13)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-12; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-12)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-11; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-11)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-10; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-10)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-9; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-9)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-8; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-8)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-7; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-7)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-6; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-6)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-5; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-5)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-4; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-4)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-3; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-3)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-2; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-2)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-1; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-1)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=0; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z+0)^2 ]
42535343474848157886823113473/137520627143904673477884075  |  BA[sigma=-; v=(1); dn=((0,1)); k=-70; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-70)^2 ]
-42409610330030873613929048033/137520627143904673477884075  |  BA[sigma=-; v=(1); dn=((0,1)); k=-69; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-69)^2 ]
14094018321907827923954201611/45840209047968224492628025  |  BA[sigma=-; v=(1); dn=((0,1)); k=-68; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-68)^2 ]
-14050874595745034300902316411/45840209047968224492628025  |  BA[sigma=-; v=(1); dn=((0,1)); k=-67; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-67)^2 ]
209060999005535159677640233/684182224596540664069075  |  BA[sigma=-; v=(1); dn=((0,1)); k=-66; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-66)^2 ]
-625192648726870088010174299/2052546673789621992207225  |  BA[sigma=-; v=(1); dn=((0,1)); k=-65; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-65)^2 ]
623171679694215690971693339/2052546673789621992207225  |  BA[sigma=-; v=(1); dn=((0,1)); k=-64; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-64)^2 ]
-621119133020426068979486114/2052546673789621992207225  |  BA[sigma=-; v=(1); dn=((0,1)); k=-63; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-63)^2 ]
1857102018722109835152683942/6157640021368865976621675  |  BA[sigma=-; v=(1); dn=((0,1)); k=-62; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-62)^2 ]
-1850745745151664554144558342/6157640021368865976621675  |  BA[sigma=-; v=(1); dn=((0,1)); k=-61; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-61)^2 ]
30234184760248301634053822/100944918383096163551175  |  BA[sigma=-; v=(1); dn=((0,1)); k=-60; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-60)^2 ]
-30126510180639665726265902/100944918383096163551175  |  BA[sigma=-; v=(1); dn=((0,1)); k=-59; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-59)^2 ]
508762891663666223321578/1710930820052477348325  |  BA[sigma=-; v=(1); dn=((0,1)); k=-58; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-58)^2 ]
-506874968000160041419978/1710930820052477348325  |  BA[sigma=-; v=(1); dn=((0,1)); k=-57; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-57)^2 ]
504953922868873049309578/1710930820052477348325  |  BA[sigma=-; v=(1); dn=((0,1)); k=-56; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-56)^2 ]
-502998573360241646625778/1710930820052477348325  |  BA[sigma=-; v=(1); dn=((0,1)); k=-55; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-55)^2 ]
501007672042362400256818/1710930820052477348325  |  BA[sigma=-; v=(1); dn=((0,1)); k=-54; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-54)^2 ]
-1496939706544678392420854/5132792460157432044975  |  BA[sigma=-; v=(1); dn=((0,1)); k=-53; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-53)^2 ]
28127200330871441490718/96845140757687397075  |  BA[sigma=-; v=(1); dn=((0,1)); k=-52; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-52)^2 ]
-28008006311477364694318/96845140757687397075  |  BA[sigma=-; v=(1); dn=((0,1)); k=-51; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-51)^2 ]
27886475154448109921518/96845140757687397075  |  BA[sigma=-; v=(1); dn=((0,1)); k=-50; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-50)^2 ]
-27762513374278270053262/96845140757687397075  |  BA[sigma=-; v=(1); dn=((0,1)); k=-49; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-49)^2 ]
564000444119593185838/1976431444034436675  |  BA[sigma=-; v=(1); dn=((0,1)); k=-48; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-48)^2 ]
-561365202194213936938/1976431444034436675  |  BA[sigma=-; v=(1); dn=((0,1)); k=-47; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-47)^2 ]
11886678538121254454/42051732851796525  |  BA[sigma=-; v=(1); dn=((0,1)); k=-46; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-46)^2 ]
-11828171779370928854/42051732851796525  |  BA[sigma=-; v=(1); dn=((0,1)); k=-45; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-45)^2 ]
11768364870426151574/42051732851796525  |  BA[sigma=-; v=(1); dn=((0,1)); k=-44; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-44)^2 ]
-1064290792140982834/3822884804708775  |  BA[sigma=-; v=(1); dn=((0,1)); k=-43; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-43)^2 ]
24618625978670038/88904297783925  |  BA[sigma=-; v=(1); dn=((0,1)); k=-42; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-42)^2 ]
-171382069340995066/622330084487475  |  BA[sigma=-; v=(1); dn=((0,1)); k=-41; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-41)^2 ]
4156356762387626/15178782548475  |  BA[sigma=-; v=(1); dn=((0,1)); k=-40; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-40)^2 ]
-4132070710310066/15178782548475  |  BA[sigma=-; v=(1); dn=((0,1)); k=-39; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-39)^2 ]
4107161938948466/15178782548475  |  BA[sigma=-; v=(1); dn=((0,1)); k=-38; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-38)^2 ]
-4081597673603666/15178782548475  |  BA[sigma=-; v=(1); dn=((0,1)); k=-37; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-37)^2 ]
109603850869418/410237366175  |  BA[sigma=-; v=(1); dn=((0,1)); k=-36; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-36)^2 ]
-108874539996218/410237366175  |  BA[sigma=-; v=(1); dn=((0,1)); k=-35; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-35)^2 ]
109603850869418/410237366175  |  BA[sigma=-; v=(1); dn=((0,1)); k=-34; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-34)^2 ]
-4081597673603666/15178782548475  |  BA[sigma=-; v=(1); dn=((0,1)); k=-33; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-33)^2 ]
4107161938948466/15178782548475  |  BA[sigma=-; v=(1); dn=((0,1)); k=-32; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-32)^2 ]
-4132070710310066/15178782548475  |  BA[sigma=-; v=(1); dn=((0,1)); k=-31; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-31)^2 ]
4156356762387626/15178782548475  |  BA[sigma=-; v=(1); dn=((0,1)); k=-30; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-30)^2 ]
-171382069340995066/622330084487475  |  BA[sigma=-; v=(1); dn=((0,1)); k=-29; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-29)^2 ]
24618625978670038/88904297783925  |  BA[sigma=-; v=(1); dn=((0,1)); k=-28; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-28)^2 ]
-1064290792140982834/3822884804708775  |  BA[sigma=-; v=(1); dn=((0,1)); k=-27; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-27)^2 ]
11768364870426151574/42051732851796525  |  BA[sigma=-; v=(1); dn=((0,1)); k=-26; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-26)^2 ]
-11828171779370928854/42051732851796525  |  BA[sigma=-; v=(1); dn=((0,1)); k=-25; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-25)^2 ]
11886678538121254454/42051732851796525  |  BA[sigma=-; v=(1); dn=((0,1)); k=-24; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-24)^2 ]
-561365202194213936938/1976431444034436675  |  BA[sigma=-; v=(1); dn=((0,1)); k=-23; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-23)^2 ]
564000444119593185838/1976431444034436675  |  BA[sigma=-; v=(1); dn=((0,1)); k=-22; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-22)^2 ]
-27762513374278270053262/96845140757687397075  |  BA[sigma=-; v=(1); dn=((0,1)); k=-21; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-21)^2 ]
27886475154448109921518/96845140757687397075  |  BA[sigma=-; v=(1); dn=((0,1)); k=-20; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-20)^2 ]
-28008006311477364694318/96845140757687397075  |  BA[sigma=-; v=(1); dn=((0,1)); k=-19; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-19)^2 ]
28127200330871441490718/96845140757687397075  |  BA[sigma=-; v=(1); dn=((0,1)); k=-18; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-18)^2 ]
-1496939706544678392420854/5132792460157432044975  |  BA[sigma=-; v=(1); dn=((0,1)); k=-17; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-17)^2 ]
501007672042362400256818/1710930820052477348325  |  BA[sigma=-; v=(1); dn=((0,1)); k=-16; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-16)^2 ]
-502998573360241646625778/1710930820052477348325  |  BA[sigma=-; v=(1); dn=((0,1)); k=-15; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-15)^2 ]
504953922868873049309578/1710930820052477348325  |  BA[sigma=-; v=(1); dn=((0,1)); k=-14; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-14)^2 ]
-506874968000160041419978/1710930820052477348325  |  BA[sigma=-; v=(1); dn=((0,1)); k=-13; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-13)^2 ]
508762891663666223321578/1710930820052477348325  |  BA[sigma=-; v=(1); dn=((0,1)); k=-12; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-12)^2 ]
-30126510180639665726265902/100944918383096163551175  |  BA[sigma=-; v=(1); dn=((0,1)); k=-11; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-11)^2 ]
30234184760248301634053822/100944918383096163551175  |  BA[sigma=-; v=(1); dn=((0,1)); k=-10; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-10)^2 ]
-1850745745151664554144558342/6157640021368865976621675  |  BA[sigma=-; v=(1); dn=((0,1)); k=-9; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-9)^2 ]
1857102018722109835152683942/6157640021368865976621675  |  BA[sigma=-; v=(1); dn=((0,1)); k=-8; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-8)^2 ]
-621119133020426068979486114/2052546673789621992207225  |  BA[sigma=-; v=(1); dn=((0,1)); k=-7; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-7)^2 ]
623171679694215690971693339/2052546673789621992207225  |  BA[sigma=-; v=(1); dn=((0,1)); k=-6; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-6)^2 ]
-625192648726870088010174299/2052546673789621992207225  |  BA[sigma=-; v=(1); dn=((0,1)); k=-5; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-5)^2 ]
209060999005535159677640233/684182224596540664069075  |  BA[sigma=-; v=(1); dn=((0,1)); k=-4; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-4)^2 ]
-14050874595745034300902316411/45840209047968224492628025  |  BA[sigma=-; v=(1); dn=((0,1)); k=-3; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-3)^2 ]
14094018321907827923954201611/45840209047968224492628025  |  BA[sigma=-; v=(1); dn=((0,1)); k=-2; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-2)^2 ]
-42409610330030873613929048033/137520627143904673477884075  |  BA[sigma=-; v=(1); dn=((0,1)); k=-1; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-1)^2 ]
42535343474848157886823113473/137520627143904673477884075  |  BA[sigma=-; v=(1); dn=((0,1)); k=0; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z+0)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-70; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-70)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-69; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-69)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-68; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-68)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-67; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-67)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-66; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-66)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-65; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-65)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-64; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-64)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-63; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-63)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-62; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-62)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-61; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-61)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-60; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-60)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-59; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-59)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-58; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-58)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-57; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-57)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-56; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-56)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-55; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-55)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-54; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-54)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-53; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-53)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-52; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-52)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-51; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-51)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-50; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-50)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-49; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-49)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-48; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-48)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-47; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-47)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-46; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-46)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-45; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-45)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-44; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-44)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-43; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-43)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-42; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-42)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-41; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-41)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-40; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-40)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-39; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-39)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-38; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-38)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-37; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-37)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-36; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-36)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-35; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-35)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-34; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-34)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-33; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-33)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-32; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-32)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-31; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-31)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-30; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-30)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-29; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-29)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-28; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-28)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-27; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-27)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-26; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-26)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-25; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-25)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-24; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-24)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-23; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-23)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-22; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-22)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-21; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-21)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-20; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-20)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-19; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-19)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-18; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-18)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-17; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-17)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-16; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-16)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-15; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-15)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-14; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-14)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-13; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-13)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-12; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-12)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-11; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-11)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-10; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-10)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-9; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-9)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-8; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-8)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-7; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-7)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-6; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-6)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-5; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-5)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-4; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-4)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-3; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-3)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-2; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-2)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-1; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-1)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=0; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z+0)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-70; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-70)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-69; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-69)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-68; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-68)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-67; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-67)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-66; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-66)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-65; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-65)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-64; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-64)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-63; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-63)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-62; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-62)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-61; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-61)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-60; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-60)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-59; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-59)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-58; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-58)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-57; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-57)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-56; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-56)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-55; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-55)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-54; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-54)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-53; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-53)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-52; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-52)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-51; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-51)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-50; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-50)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-49; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-49)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-48; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-48)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-47; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-47)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-46; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-46)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-45; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-45)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-44; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-44)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-43; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-43)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-42; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-42)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-41; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-41)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-40; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-40)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-39; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-39)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-38; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-38)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-37; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-37)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-36; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-36)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-35; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-35)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-34; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-34)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-33; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-33)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-32; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-32)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-31; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-31)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-30; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-30)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-29; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-29)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-28; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-28)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-27; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-27)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-26; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-26)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-25; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-25)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-24; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-24)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-23; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-23)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-22; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-22)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-21; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-21)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-20; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-20)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-19; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-19)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-18; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-18)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-17; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-17)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-16; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-16)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-15; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-15)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-14; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-14)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-13; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-13)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-12; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-12)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-11; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-11)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-10; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-10)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-9; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-9)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-8; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-8)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-7; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-7)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-6; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-6)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-5; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-5)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-4; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-4)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-3; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-3)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-2; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-2)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-1; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-1)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=0; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z+0)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-70; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-70)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-69; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-69)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-68; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-68)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-67; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-67)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-66; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-66)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-65; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-65)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-64; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-64)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-63; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-63)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-62; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-62)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-61; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-61)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-60; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-60)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-59; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-59)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-58; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-58)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-57; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-57)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-56; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-56)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-55; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-55)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-54; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-54)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-53; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-53)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-52; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-52)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-51; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-51)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-50; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-50)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-49; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-49)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-48; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-48)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-47; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-47)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-46; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-46)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-45; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-45)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-44; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-44)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-43; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-43)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-42; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-42)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-41; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-41)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-40; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-40)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-39; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-39)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-38; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-38)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-37; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-37)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-36; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-36)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-35; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-35)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-34; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-34)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-33; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-33)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-32; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-32)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-31; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-31)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-30; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-30)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-29; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-29)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-28; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-28)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-27; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-27)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-26; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-26)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-25; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-25)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-24; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-24)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-23; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-23)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-22; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-22)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-21; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-21)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-20; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-20)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-19; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-19)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-18; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-18)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-17; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-17)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-16; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-16)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-15; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-15)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-14; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-14)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-13; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-13)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-12; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-12)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-11; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-11)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-10; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-10)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-9; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-9)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-8; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-8)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-7; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-7)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-6; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-6)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-5; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-5)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-4; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-4)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-3; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-3)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-2; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-2)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-1; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-1)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=0; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z+0)^2 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-70; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-70)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-69; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-69)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-68; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-68)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-67; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-67)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-66; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-66)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-65; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-65)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-64; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-64)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-63; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-63)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-62; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-62)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-61; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-61)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-60; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-60)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-59; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-59)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-58; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-58)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-57; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-57)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-56; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-56)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-55; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-55)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-54; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-54)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-53; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-53)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-52; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-52)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-51; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-51)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-50; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-50)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-49; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-49)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-48; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-48)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-47; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-47)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-46; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-46)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-45; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-45)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-44; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-44)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-43; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-43)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-42; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-42)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-41; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-41)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-40; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-40)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-39; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-39)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-38; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-38)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-37; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-37)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-36; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-36)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-35; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-35)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-34; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-34)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-33; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-33)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-32; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-32)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-31; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-31)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-30; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-30)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-29; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-29)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-28; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-28)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-27; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-27)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-26; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-26)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-25; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-25)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-24; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-24)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-23; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-23)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-22; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-22)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-21; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-21)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-20; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-20)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-19; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-19)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-18; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-18)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-17; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-17)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-16; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-16)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-15; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-15)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-14; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-14)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-13; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-13)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-12; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-12)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-11; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-11)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-10; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-10)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-9; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-9)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-8; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-8)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-7; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-7)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-6; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-6)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-5; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-5)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-4; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-4)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-3; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-3)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-2; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-2)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-1; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-1)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=0; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z+0)^3 ]
-42535343474848157886823113473/275041254287809346955768150  |  BA[sigma=-; v=(); dn=((0,1)); k=-70; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-70)^3 ]
42409610330030873613929048033/275041254287809346955768150  |  BA[sigma=-; v=(); dn=((0,1)); k=-69; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-69)^3 ]
-14094018321907827923954201611/91680418095936448985256050  |  BA[sigma=-; v=(); dn=((0,1)); k=-68; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-68)^3 ]
14050874595745034300902316411/91680418095936448985256050  |  BA[sigma=-; v=(); dn=((0,1)); k=-67; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-67)^3 ]
-209060999005535159677640233/1368364449193081328138150  |  BA[sigma=-; v=(); dn=((0,1)); k=-66; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-66)^3 ]
625192648726870088010174299/4105093347579243984414450  |  BA[sigma=-; v=(); dn=((0,1)); k=-65; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-65)^3 ]
-623171679694215690971693339/4105093347579243984414450  |  BA[sigma=-; v=(); dn=((0,1)); k=-64; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-64)^3 ]
310559566510213034489743057/2052546673789621992207225  |  BA[sigma=-; v=(); dn=((0,1)); k=-63; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-63)^3 ]
-928551009361054917576341971/6157640021368865976621675  |  BA[sigma=-; v=(); dn=((0,1)); k=-62; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-62)^3 ]
925372872575832277072279171/6157640021368865976621675  |  BA[sigma=-; v=(); dn=((0,1)); k=-61; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-61)^3 ]
-15117092380124150817026911/100944918383096163551175  |  BA[sigma=-; v=(); dn=((0,1)); k=-60; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-60)^3 ]
15063255090319832863132951/100944918383096163551175  |  BA[sigma=-; v=(); dn=((0,1)); k=-59; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-59)^3 ]
-254381445831833111660789/1710930820052477348325  |  BA[sigma=-; v=(); dn=((0,1)); k=-58; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-58)^3 ]
253437484000080020709989/1710930820052477348325  |  BA[sigma=-; v=(); dn=((0,1)); k=-57; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-57)^3 ]
-252476961434436524654789/1710930820052477348325  |  BA[sigma=-; v=(); dn=((0,1)); k=-56; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-56)^3 ]
251499286680120823312889/1710930820052477348325  |  BA[sigma=-; v=(); dn=((0,1)); k=-55; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-55)^3 ]
-250503836021181200128409/1710930820052477348325  |  BA[sigma=-; v=(); dn=((0,1)); k=-54; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-54)^3 ]
748469853272339196210427/5132792460157432044975  |  BA[sigma=-; v=(); dn=((0,1)); k=-53; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-53)^3 ]
-14063600165435720745359/96845140757687397075  |  BA[sigma=-; v=(); dn=((0,1)); k=-52; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-52)^3 ]
14004003155738682347159/96845140757687397075  |  BA[sigma=-; v=(); dn=((0,1)); k=-51; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-51)^3 ]
-13943237577224054960759/96845140757687397075  |  BA[sigma=-; v=(); dn=((0,1)); k=-50; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-50)^3 ]
13881256687139135026631/96845140757687397075  |  BA[sigma=-; v=(); dn=((0,1)); k=-49; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-49)^3 ]
-282000222059796592919/1976431444034436675  |  BA[sigma=-; v=(); dn=((0,1)); k=-48; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-48)^3 ]
280682601097106968469/1976431444034436675  |  BA[sigma=-; v=(); dn=((0,1)); k=-47; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-47)^3 ]
-5943339269060627227/42051732851796525  |  BA[sigma=-; v=(); dn=((0,1)); k=-46; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-46)^3 ]
5914085889685464427/42051732851796525  |  BA[sigma=-; v=(); dn=((0,1)); k=-45; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-45)^3 ]
-5884182435213075787/42051732851796525  |  BA[sigma=-; v=(); dn=((0,1)); k=-44; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-44)^3 ]
532145396070491417/3822884804708775  |  BA[sigma=-; v=(); dn=((0,1)); k=-43; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-43)^3 ]
-12309312989335019/88904297783925  |  BA[sigma=-; v=(); dn=((0,1)); k=-42; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-42)^3 ]
85691034670497533/622330084487475  |  BA[sigma=-; v=(); dn=((0,1)); k=-41; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-41)^3 ]
-2078178381193813/15178782548475  |  BA[sigma=-; v=(); dn=((0,1)); k=-40; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-40)^3 ]
2066035355155033/15178782548475  |  BA[sigma=-; v=(); dn=((0,1)); k=-39; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-39)^3 ]
-2053580969474233/15178782548475  |  BA[sigma=-; v=(); dn=((0,1)); k=-38; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-38)^3 ]
2040798836801833/15178782548475  |  BA[sigma=-; v=(); dn=((0,1)); k=-37; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-37)^3 ]
-54801925434709/410237366175  |  BA[sigma=-; v=(); dn=((0,1)); k=-36; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-36)^3 ]
54437269998109/410237366175  |  BA[sigma=-; v=(); dn=((0,1)); k=-35; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-35)^3 ]
-54801925434709/410237366175  |  BA[sigma=-; v=(); dn=((0,1)); k=-34; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-34)^3 ]
2040798836801833/15178782548475  |  BA[sigma=-; v=(); dn=((0,1)); k=-33; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-33)^3 ]
-2053580969474233/15178782548475  |  BA[sigma=-; v=(); dn=((0,1)); k=-32; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-32)^3 ]
2066035355155033/15178782548475  |  BA[sigma=-; v=(); dn=((0,1)); k=-31; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-31)^3 ]
-2078178381193813/15178782548475  |  BA[sigma=-; v=(); dn=((0,1)); k=-30; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-30)^3 ]
85691034670497533/622330084487475  |  BA[sigma=-; v=(); dn=((0,1)); k=-29; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-29)^3 ]
-12309312989335019/88904297783925  |  BA[sigma=-; v=(); dn=((0,1)); k=-28; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-28)^3 ]
532145396070491417/3822884804708775  |  BA[sigma=-; v=(); dn=((0,1)); k=-27; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-27)^3 ]
-5884182435213075787/42051732851796525  |  BA[sigma=-; v=(); dn=((0,1)); k=-26; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-26)^3 ]
5914085889685464427/42051732851796525  |  BA[sigma=-; v=(); dn=((0,1)); k=-25; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-25)^3 ]
-5943339269060627227/42051732851796525  |  BA[sigma=-; v=(); dn=((0,1)); k=-24; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-24)^3 ]
280682601097106968469/1976431444034436675  |  BA[sigma=-; v=(); dn=((0,1)); k=-23; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-23)^3 ]
-282000222059796592919/1976431444034436675  |  BA[sigma=-; v=(); dn=((0,1)); k=-22; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-22)^3 ]
13881256687139135026631/96845140757687397075  |  BA[sigma=-; v=(); dn=((0,1)); k=-21; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-21)^3 ]
-13943237577224054960759/96845140757687397075  |  BA[sigma=-; v=(); dn=((0,1)); k=-20; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-20)^3 ]
14004003155738682347159/96845140757687397075  |  BA[sigma=-; v=(); dn=((0,1)); k=-19; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-19)^3 ]
-14063600165435720745359/96845140757687397075  |  BA[sigma=-; v=(); dn=((0,1)); k=-18; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-18)^3 ]
748469853272339196210427/5132792460157432044975  |  BA[sigma=-; v=(); dn=((0,1)); k=-17; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-17)^3 ]
-250503836021181200128409/1710930820052477348325  |  BA[sigma=-; v=(); dn=((0,1)); k=-16; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-16)^3 ]
251499286680120823312889/1710930820052477348325  |  BA[sigma=-; v=(); dn=((0,1)); k=-15; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-15)^3 ]
-252476961434436524654789/1710930820052477348325  |  BA[sigma=-; v=(); dn=((0,1)); k=-14; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-14)^3 ]
253437484000080020709989/1710930820052477348325  |  BA[sigma=-; v=(); dn=((0,1)); k=-13; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-13)^3 ]
-254381445831833111660789/1710930820052477348325  |  BA[sigma=-; v=(); dn=((0,1)); k=-12; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-12)^3 ]
15063255090319832863132951/100944918383096163551175  |  BA[sigma=-; v=(); dn=((0,1)); k=-11; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-11)^3 ]
-15117092380124150817026911/100944918383096163551175  |  BA[sigma=-; v=(); dn=((0,1)); k=-10; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-10)^3 ]
925372872575832277072279171/6157640021368865976621675  |  BA[sigma=-; v=(); dn=((0,1)); k=-9; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-9)^3 ]
-928551009361054917576341971/6157640021368865976621675  |  BA[sigma=-; v=(); dn=((0,1)); k=-8; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-8)^3 ]
310559566510213034489743057/2052546673789621992207225  |  BA[sigma=-; v=(); dn=((0,1)); k=-7; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-7)^3 ]
-623171679694215690971693339/4105093347579243984414450  |  BA[sigma=-; v=(); dn=((0,1)); k=-6; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-6)^3 ]
625192648726870088010174299/4105093347579243984414450  |  BA[sigma=-; v=(); dn=((0,1)); k=-5; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-5)^3 ]
-209060999005535159677640233/1368364449193081328138150  |  BA[sigma=-; v=(); dn=((0,1)); k=-4; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-4)^3 ]
14050874595745034300902316411/91680418095936448985256050  |  BA[sigma=-; v=(); dn=((0,1)); k=-3; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-3)^3 ]
-14094018321907827923954201611/91680418095936448985256050  |  BA[sigma=-; v=(); dn=((0,1)); k=-2; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-2)^3 ]
42409610330030873613929048033/275041254287809346955768150  |  BA[sigma=-; v=(); dn=((0,1)); k=-1; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-1)^3 ]
-42535343474848157886823113473/275041254287809346955768150  |  BA[sigma=-; v=(); dn=((0,1)); k=0; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z+0)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-70; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-70)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-69; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-69)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-68; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-68)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-67; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-67)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-66; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-66)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-65; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-65)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-64; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-64)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-63; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-63)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-62; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-62)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-61; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-61)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-60; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-60)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-59; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-59)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-58; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-58)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-57; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-57)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-56; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-56)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-55; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-55)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-54; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-54)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-53; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-53)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-52; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-52)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-51; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-51)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-50; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-50)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-49; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-49)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-48; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-48)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-47; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-47)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-46; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-46)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-45; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-45)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-44; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-44)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-43; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-43)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-42; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-42)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-41; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-41)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-40; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-40)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-39; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-39)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-38; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-38)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-37; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-37)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-36; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-36)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-35; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-35)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-34; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-34)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-33; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-33)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-32; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-32)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-31; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-31)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-30; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-30)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-29; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-29)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-28; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-28)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-27; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-27)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-26; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-26)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-25; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-25)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-24; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-24)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-23; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-23)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-22; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-22)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-21; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-21)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-20; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-20)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-19; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-19)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-18; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-18)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-17; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-17)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-16; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-16)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-15; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-15)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-14; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-14)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-13; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-13)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-12; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-12)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-11; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-11)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-10; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-10)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-9; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-9)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-8; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-8)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-7; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-7)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-6; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-6)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-5; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-5)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-4; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-4)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-3; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-3)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-2; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-2)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-1; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-1)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=0; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z+0)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-70; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-70)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-69; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-69)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-68; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-68)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-67; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-67)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-66; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-66)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-65; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-65)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-64; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-64)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-63; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-63)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-62; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-62)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-61; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-61)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-60; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-60)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-59; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-59)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-58; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-58)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-57; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-57)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-56; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-56)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-55; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-55)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-54; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-54)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-53; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-53)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-52; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-52)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-51; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-51)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-50; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-50)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-49; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-49)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-48; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-48)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-47; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-47)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-46; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-46)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-45; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-45)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-44; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-44)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-43; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-43)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-42; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-42)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-41; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-41)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-40; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-40)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-39; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-39)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-38; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-38)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-37; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-37)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-36; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-36)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-35; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-35)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-34; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-34)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-33; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-33)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-32; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-32)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-31; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-31)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-30; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-30)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-29; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-29)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-28; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-28)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-27; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-27)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-26; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-26)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-25; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-25)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-24; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-24)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-23; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-23)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-22; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-22)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-21; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-21)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-20; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-20)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-19; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-19)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-18; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-18)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-17; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-17)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-16; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-16)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-15; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-15)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-14; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-14)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-13; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-13)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-12; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-12)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-11; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-11)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-10; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-10)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-9; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-9)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-8; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-8)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-7; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-7)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-6; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-6)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-5; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-5)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-4; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-4)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-3; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-3)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-2; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-2)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-1; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-1)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=0; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z+0)^3 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-70; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-70)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-69; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-69)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-68; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-68)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-67; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-67)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-66; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-66)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-65; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-65)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-64; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-64)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-63; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-63)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-62; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-62)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-61; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-61)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-60; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-60)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-59; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-59)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-58; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-58)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-57; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-57)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-56; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-56)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-55; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-55)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-54; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-54)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-53; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-53)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-52; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-52)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-51; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-51)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-50; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-50)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-49; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-49)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-48; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-48)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-47; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-47)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-46; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-46)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-45; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-45)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-44; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-44)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-43; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-43)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-42; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-42)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-41; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-41)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-40; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-40)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-39; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-39)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-38; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-38)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-37; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-37)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-36; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-36)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-35; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-35)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-34; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-34)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-33; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-33)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-32; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-32)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-31; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-31)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-30; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-30)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-29; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-29)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-28; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-28)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-27; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-27)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-26; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-26)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-25; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-25)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-24; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-24)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-23; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-23)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-22; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-22)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-21; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-21)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-20; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-20)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-19; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-19)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-18; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-18)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-17; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-17)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-16; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-16)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-15; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-15)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-14; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-14)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-13; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-13)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-12; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-12)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-11; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-11)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-10; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-10)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-9; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-9)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-8; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-8)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-7; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-7)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-6; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-6)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-5; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-5)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-4; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-4)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-3; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-3)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-2; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-2)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-1; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-1)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=0; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z+0)^4 ]
32  |  BA[sigma=+; v=(); dn=(); k=1; q=5]  |  sum_{N>=1} (+1)^N 1 / [ (N+z+1)^5 ]


==> anc/tables/atoms_n91.txt <==
# ============================================================================
# F_91(z): full atom record of the NNLO BFKL weight-5 block at conformal spin n=91
#   (planar N=4 super Yang-Mills; z=(|n|-1)/2+i*nu; supplemental material).
# 
# F_n(z) = -88 zeta4 S_1(z) - 16 zeta2 zeta3 - 80 zeta5 + sum_a c_a A_a(z).
# Record format, one atom per line:  <coefficient c_a>  |  <atom label A_a>  |  <atom A_a(z)>
#   c_a = r0 + r1*pi^2 + r2*zeta3   (r_i exact rationals; pi^2=6 zeta2).
#   R[k,q]                    A_a(z) = 1/(z+k)^q.
#   BA[sigma;v;dn;k;q]        A_a(z) = sum_{N>=1} sigma^N S_v(N)/(prod (N+d)^p (N+z+k)^q),
#                             sigma=+/-1, S_v non-strict nested harmonic sum (neg letters alternating).
# Atom count |A_91| = 3546  (= 39n-3).   Universal constants use zeta4=pi^4/90, zeta5.
# Provenance: an exact direct Mellin extraction of the Caron-Huot--Herranen three-loop
#   integrand at this spin, by the same derived construction as every included block
#   (odd n<=33); n=91 lies beyond the matched set (odd n<=17, and 21,31), on which the master generating
#   function was matched to the three-loop data, so it is a high-spin holdout,
#   extracted directly rather than generated from the master.
#   Its intercept chi_2(91,0)=F_91(M)/2 agrees with the independent QSC benchmark to the
#   evaluation floor (see intercepts_check.csv). The complete general-n set is included with
#   the paper. Structural checks pass: |A_n|=39n-3; single q=5 R-atom (k=1) coeff 32;
#   q=4 R-atom family coeff = 48*(-1)^k*S_1(k+n-1); coefficient monomials in {1, pi^2, zeta3}.
# ============================================================================
-198961184575733912784049395579455415305271108762528561854992898459719037523146664133552666219661/3168229711311517288037137106341239766502124857885868890746614000286369114924300634705316000000 - 32*zeta3  |  R[k=-89,q=1]  |  1/(z-89)^1
-472729470090839343159093854482282796081611706865703898141715032472144759971482310652392566604549/6336459422623034576074274212682479533004249715771737781493228000572738229848601269410632000000 + 8/3*pi^2 + 48*zeta3  |  R[k=-88,q=1]  |  1/(z-88)^1
736245514790087131275393575004942407279042344212865670763456077949236113907438912327220382246357/3801875653573820745644564527609487719802549829463042668895936800343642937909160761646379200000 - 8/3*pi^2 - 176/3*zeta3  |  R[k=-87,q=1]  |  1/(z-87)^1
-1289600325999646767978080375990432360597469674470641119834974955982298851742059757252195298371/4789462904476972468688037953652667825400037578058758716170240363244700098147090906584000000 + 10/3*pi^2 + 200/3*zeta3  |  R[k=-86,q=1]  |  1/(z-86)^1
20469436502538953971012622860087029564656562530879747488360754421037174402503591006203294462651/63619070508263399358175443902434533463898089515780499814189036150328697086833346078420000000 - 10/3*pi^2 - 1096/15*zeta3  |  R[k=-85,q=1]  |  1/(z-85)^1
-13689680698580113632149748451830138487759161115112204409388943633808864165274873615947524778301/38340819418856602920981893178796770066584810704548635224848091976035124424255352578120000000 + 98/27*pi^2 + 392/5*zeta3  |  R[k=-84,q=1]  |  1/(z-84)^1
169220166517218835922489861965654823222981713473501759514666144174829746559278502070539441075293157/443552159583612420325199194887773567310297480104021644704525960040091676089402088858744240000000 - 98/27*pi^2 - 2904/35*zeta3  |  R[k=-83,q=1]  |  1/(z-83)^1
-1324073510499506631341383879516575146366773722912806113738960055286071388558137202514262545265731/3328721647907035049344834483210308197450637749373520785775054109118886874967370272861120000000 + 205/54*pi^2 + 3044/35*zeta3  |  R[k=-82,q=1]  |  1/(z-82)^1
6519837783692360000350517900615396905646254552682882734724721860867518208081873196952619380266631447/15967877745010047131707171015959848423170709283744779209362934561443300339218475198914792640000000 - 205/54*pi^2 - 28516/315*zeta3  |  R[k=-81,q=1]  |  1/(z-81)^1
-6616292676680682323621062330058840095558155785099101461935954986411966919965822060057229374102625471/15967877745010047131707171015959848423170709283744779209362934561443300339218475198914792640000000 + 5269/1350*pi^2 + 29524/315*zeta3  |  R[k=-80,q=1]  |  1/(z-80)^1
1382107954469207365497317656583700857715428541968014253393544228894414149491382185152809241285816827/3314087833870009782052431720293553446318449096626274930245137361808986862856664663925711680000000 - 5269/1350*pi^2 - 334844/3465*zeta3  |  R[k=-79,q=1]  |  1/(z-79)^1
-3855075039308935083562276349531815072485104693289836682930968325551114550917603063480846248735017229/9244560799742658865725204272397806981835673795852240594894330535572437038494906694108564160000000 + 5369/1350*pi^2 + 344084/3465*zeta3  |  R[k=-78,q=1]  |  1/(z-78)^1
947288726122485929384692713214401053192316085165744440538397960147401595836123558496206494354016838023/2283406517536436739834125455282258324513411427575503426938899642286391948508241953444815347520000000 - 5369/1350*pi^2 - 4583972/45045*zeta3  |  R[k=-77,q=1]  |  1/(z-77)^1
-938330695501844298352067671097804683893533669925158485797566484299363592958999409828016673523066090503/2283406517536436739834125455282258324513411427575503426938899642286391948508241953444815347520000000 + 266681/66150*pi^2 + 4686932/45045*zeta3  |  R[k=-76,q=1]  |  1/(z-76)^1
8053079084800069052407239963166711668340659170137096980082075456064065285142202571443344011309395991/19855708848142928172470656132889202821855751544134812408164344715533843030506451769085350848000000 - 266681/66150*pi^2 - 4783028/45045*zeta3  |  R[k=-75,q=1]  |  1/(z-75)^1
-17777272344578152387644364089206925118617325805093364808802038818257154793628809135681605847113817591/44554273512906082728470740590873333161237296147814701013441944239734477044063257628191518976000000 + 1077749/264600*pi^2 + 4873118/45045*zeta3  |  R[k=-74,q=1]  |  1/(z-74)^1
2430974952227126314660580385943797042644678602890877833487391709625129243425099269485136634038536665203/6210865727699107932348821238367742642676479083005369321273807027018986099942418113369897745254400000 - 1077749/264600*pi^2 - 84284446/765765*zeta3  |  R[k=-73,q=1]  |  1/(z-73)^1
-107129560345552186922942846855594936548129047069899581491137539841993058537810940302289606179975548417/279768726472932789745442398124673092012454012747989609066387703919774148646054869971617015552000000 + 9778141/2381400*pi^2 + 28548602/255255*zeta3  |  R[k=-72,q=1]  |  1/(z-72)^1
220481105781375831747733878342469642478344759771266050242296898314456287981378613961525029912226779002693/590032244131415253573138017644935551054265512885510085521011667566803679494529720770140285799168000000 - 9778141/2381400*pi^2 - 550591598/4849845*zeta3  |  R[k=-71,q=1]  |  1/(z-71)^1
-653152595371041194159365080909130726506213586995501145078439865682679304600647412707262289036803628979/1795594169602602719333956231420984634979505516997900442851526681578830430598081925654717850880000000 + 1968329/476280*pi^2 + 111670270/969969*zeta3  |  R[k=-70,q=1]  |  1/(z-70)^1
1042098593246817670020585044576623084696718011636704307351941928445745601923674923140740180561688509091793/2950161220657076267865690088224677755271327564427550427605058337834018397472648603850701428995840000000 - 1968329/476280*pi^2 - 37716106/323323*zeta3  |  R[k=-69,q=1]  |  1/(z-69)^1
-1009469629229377446743250495026664402992414463263868408463209902443666686889009303135183876637167578644833/2950161220657076267865690088224677755271327564427550427605058337834018397472648603850701428995840000000 + 239437889/57629880*pi^2 + 38186394/323323*zeta3  |  R[k=-68,q=1]  |  1/(z-68)^1
22434258584697008995683657319477998195930777286456826654494528026635982930644541108954241441694687237546039/67853708075112754160910872029167588371240533981833659834916341770182423141870917888566132866904320000000 - 239437889/57629880*pi^2 - 888633398/7436429*zeta3  |  R[k=-67,q=1]  |  1/(z-67)^1
-366439909826945095274876968805686655989125453713988944416487875101374559783405972194312703213003443833021/1150062848730724646795099525918094718156619220031078980252819352036990222743574879467222590964480000000 + 240505109/57629880*pi^2 + 2695645910/22309287*zeta3  |  R[k=-66,q=1]  |  1/(z-66)^1
1251641873195840511072188553363507145698114286990790570682637105021831457448443984440596903762086359412009/4087572775609202057886197110190818576580755059146606014151586853625447177221139631841333305235200000000 - 240505109/57629880*pi^2 - 68105044934/557732175*zeta3  |  R[k=-65,q=1]  |  1/(z-65)^1
-1401941221052151206934610433177002472196514768041280789849934179525174954030289606038292107738187093194157/4778430146134700997247244509096309040228206618438990129219460688041015714216261823138460061049600000000 + 40799043101/9739449720*pi^2 + 68791484534/557732175*zeta3  |  R[k=-64,q=1]  |  1/(z-64)^1
14500925002221753373008971399267689065306444747429799277189217989416939398549593444360189326309143871729447/51752828192882609105779478666314262317047864901398554111376870841664560023460869576025016593401600000000 - 40799043101/9739449720*pi^2 - 625072504006/5019589575*zeta3  |  R[k=-63,q=1]  |  1/(z-63)^1
-9147770673863843652198160641703590396276978109426652370170487974224778137547490088557899068654322596382557/34308054644719931879112238666433050300065438530140614523272307636609090352631362977364898640569600000000 + 40931552621/9739449720*pi^2 + 630809177806/5019589575*zeta3  |  R[k=-62,q=1]  |  1/(z-62)^1
22378270105187453755162599699148176273043129515017512881459642589629359511878101556696542273274568868910226817/88549089038022144179988687998063702824468896846292926084565826010088062200141547844578803391310137600000000 - 40931552621/9739449720*pi^2 - 18454093022774/145568097675*zeta3  |  R[k=-61,q=1]  |  1/(z-61)^1
-21114932137376344134533108282382459476532673568685229090254963288994313974699214240366576193794605646473713697/88549089038022144179988687998063702824468896846292926084565826010088062200141547844578803391310137600000000 + 205234915681/48697248600*pi^2 + 18609365660294/145568097675*zeta3  |  R[k=-60,q=1]  |  1/(z-60)^1
614437673212688805177251940785291591130270414824189767021466467982562027779818874834670848129450218587015832567/2745021760178686469579649327939974787558535802235080708621540606312729928204387983181942905130614265600000000 - 205234915681/48697248600*pi^2 - 581548514594714/4512611027925*zeta3  |  R[k=-59,q=1]  |  1/(z-59)^1
-2293349352844753628784491331832688983647071675420337624031531397721709796110776141124420280480052156733884588193/10980087040714745878318597311759899150234143208940322834486162425250919712817551932727771620522457062400000000 + 822968714749/194788994400*pi^2 + 586061125622639/4512611027925*zeta3  |  R[k=-58,q=1]  |  1/(z-58)^1
51828794658156600762656865062110086021600255513152135528817036669582003269000122464591422433229300837341914873/267807000993042582398014568579509735371564468510739581328930790859778529580915900798238332207864806400000000 - 822968714749/194788994400*pi^2 - 53676090078349/410237366175*zeta3  |  R[k=-57,q=1]  |  1/(z-57)^1
-114853225917821289402611624606629238418873209421678011814768110719059781896715418883288007676508171069787982129/645887472983220345783446900691758773543184894643548402028597789720642336048091290160457154148379827200000000 + 238357395880861/56294019381600*pi^2 + 54062195834749/410237366175*zeta3  |  R[k=-56,q=1]  |  1/(z-56)^1
2823140687728041225408155114727694309800557920022698546682339744477894058442603554541463165672439564556123277/17456418188735685021174240559236723609275267422798605460232372695152495568867332166498842004010265600000000 - 238357395880861/56294019381600*pi^2 - 54437269998109/410237366175*zeta3  |  R[k=-55,q=1]  |  1/(z-55)^1
-1399900247684441822981138370286057416152301728719269757158759132329898716983781647904442874169160889524811547/9640111537062990235573834338682966769301267084232065701919369995830482627583452091947121703707161600000000 + 238820721143261/56294019381600*pi^2 + 54801925434709/410237366175*zeta3  |  R[k=-54,q=1]  |  1/(z-54)^1
340593495508881892265872733978858579882637755609124235178544044106387122314380834175172143880984901168797383757/2655315166708794754887503925066119402344204566867921208339790913295974048197708637326323855943339289600000000 - 238820721143261/56294019381600*pi^2 - 2040798836801833/15178782548475*zeta3  |  R[k=-53,q=1]  |  1/(z-53)^1
-294329906489403020354131162043381514248355945933206480252056659144278922648316698612929801982503167712196216557/2655315166708794754887503925066119402344204566867921208339790913295974048197708637326323855943339289600000000 + 86364397717734821/20322140996757600*pi^2 + 2053580969474233/15178782548475*zeta3  |  R[k=-52,q=1]  |  1/(z-52)^1
237880567193894174158535747881383507997225929256886598087269954363636102355137264069201832536260378141390561/2560573931252453958425751133139941564459213661396259603027763657951758966439449023458364374101580800000000 - 86364397717734821/20322140996757600*pi^2 - 2066035355155033/15178782548475*zeta3  |  R[k=-51,q=1]  |  1/(z-51)^1
-3357258113476710222714382769040733668733081891506634458642119595514993935855205884590026428632535004054748336389/45140357834049510833087566726124029839851477636754660541776445526031558819361046834547505551036767923200000000 + 17299975731542641/4064428199351520*pi^2 + 2078178381193813/15178782548475*zeta3  |  R[k=-50,q=1]  |  1/(z-50)^1
13847514042379340966292182529556569978893042949904091804872454551787013140088123496221748621279361791729397603/250949785924885416156825794680825115041886180760263197588180917500650021911024124775111556283729828454400000 - 17299975731542641/4064428199351520*pi^2 - 85691034670497533/622330084487475*zeta3  |  R[k=-49,q=1]  |  1/(z-49)^1
-372292902547901400479039509493301823418011249305640202792407811139151091014397704209385635503127481077338984867/10575740978263028252323372775834772705336631903468234755501910094670250923393159544093987014814328484864000000 + 353562301485889/82947514272480*pi^2 + 12309312989335019/88904297783925*zeta3  |  R[k=-48,q=1]  |  1/(z-48)^1
6484870248408215842381259867626216676148578423775857571076189206665093170329980544322391667017465866992241580213/454756862065310214849905029360895226329475171849134094486582134070820789705905860396041441637016124849152000000 - 353562301485889/82947514272480*pi^2 - 532145396070491417/3822884804708775*zeta3  |  R[k=-47,q=1]  |  1/(z-47)^1
3618868000486879155261361998407639692153602390404011629289584708949896018838549308445245007148159259485541341851/454756862065310214849905029360895226329475171849134094486582134070820789705905860396041441637016124849152000000 + 354019312583809/82947514272480*pi^2 + 5884182435213075787/42051732851796525*zeta3  |  R[k=-46,q=1]  |  1/(z-46)^1
-820280853742763910579519977170833795239572299739634613472003387852003117738974624684386927099/25541500614396556683459094825945113134865630026740573649971586269057079269594165509120000000 - 354019312583809/82947514272480*pi^2 - 5914085889685464427/42051732851796525*zeta3  |  R[k=-45,q=1]  |  1/(z-45)^1
137873963537304251691160492962933590148514559690265520483551318396313572406245114129624057687430150452727325649287/2273784310326551074249525146804476131647375859245670472432910670354103948529529301980207208185080624245760000000 + 187497409728228241/43879235050141920*pi^2 + 5943339269060627227/42051732851796525*zeta3  |  R[k=-44,q=1]  |  1/(z-44)^1
-7878346858262211143265932594851263587644321352508455730083096880293303767879099649782680690357989259880103454779929/106867862585347900489727681899810378187426665384546512204346801506642885580887877193069738784698789339550720000000 - 187497409728228241/43879235050141920*pi^2 - 280682601097106968469/1976431444034436675*zeta3  |  R[k=-43,q=1]  |  1/(z-43)^1
205121815343578415414744847352413399393593944191020363769536799693418421378218200535855714498067850977167812278503/2485299129891811639295992602321171585754108497315035167542948872247508966997392492862086948481367193943040000000 + 187700554334941861/43879235050141920*pi^2 + 282000222059796592919/1976431444034436675*zeta3  |  R[k=-42,q=1]  |  1/(z-42)^1
-3918368457369732643347491357685985353157380555240955180149863770453721515710262480855308405850105872982484618299/43916212536854947827444514069144395132330081633046059577931660562613753834429221835644522349652719979520000000 - 187700554334941861/43879235050141920*pi^2 - 13881256687139135026631/96845140757687397075*zeta3  |  R[k=-41,q=1]  |  1/(z-41)^1
1404878811605529032349353117492307186961717675527273255961452342887041126345722349449443571267927910717872916859131/14851177727402289064085809452894805817311136142492283318244450578064382851569784408566129326291096646732800000000 + 23485971550561141649/5484904381267740000*pi^2 + 13943237577224054960759/96845140757687397075*zeta3  |  R[k=-40,q=1]  |  1/(z-40)^1
-24116671439431014289273242708721043612616049208562717089169031851506958179551164173054605925613402677227091676511/243461929957414574821078843490078783890346494139217759315482796361711194288029252599444743053952404044800000000 - 23485971550561141649/5484904381267740000*pi^2 - 14004003155738682347159/96845140757687397075*zeta3  |  R[k=-39,q=1]  |  1/(z-39)^1
1527302507644746348805424600713573207101063536308654950979919291944713583933792859635112373716430506603942245535971/14851177727402289064085809452894805817311136142492283318244450578064382851569784408566129326291096646732800000000 + 23507608254234781649/5484904381267740000*pi^2 + 14063600165435720745359/96845140757687397075*zeta3  |  R[k=-38,q=1]  |  1/(z-38)^1
-83512104760258616929329303412794131789013667662960072592782157159503290686866586361838938539162084019747676309106463/787112419552321320396547901003424708317490215552091015866955880637412291133198573654004854293428122276838400000000 - 23507608254234781649/5484904381267740000*pi^2 - 748469853272339196210427/5132792460157432044975*zeta3  |  R[k=-37,q=1]  |  1/(z-37)^1
311308275190742744752612316690607485067012197235174780666322582995909298264819815137558959430833527651373366122073/2857608622820045132540916139181453156457205300511827003954256928494034134811935120163793339508210205926400000000 + 211749047271858474841/49364139431409660000*pi^2 + 250503836021181200128409/1710930820052477348325*zeta3  |  R[k=-36,q=1]  |  1/(z-36)^1
-21336284519196983835683159469178599425186726349062082641602149467549883917846455059536326393458478868360304821846971/191459777728943023880241381325157361482632755134292409264935214209100287032399653050974153747050083797068800000000 - 211749047271858474841/49364139431409660000*pi^2 - 251499286680120823312889/1710930820052477348325*zeta3  |  R[k=-35,q=1]  |  1/(z-35)^1
21760971926703711726230186719602795623126759743459361601182869914153629138450104868437468515166855464083481853230571/191459777728943023880241381325157361482632755134292409264935214209100287032399653050974153747050083797068800000000 + 10383930672892966877209/2418842832139073340000*pi^2 + 252476961434436524654789/1710930820052477348325*zeta3  |  R[k=-34,q=1]  |  1/(z-34)^1
-22140479552490927456817372368029638553834085511421762849463483054985019697717235380669408265820711240582833450516171/191459777728943023880241381325157361482632755134292409264935214209100287032399653050974153747050083797068800000000 - 10383930672892966877209/2418842832139073340000*pi^2 - 253437484000080020709989/1710930820052477348325*zeta3  |  R[k=-33,q=1]  |  1/(z-33)^1
22481972211739311153307288742879407175019865051070009902367741109953620439325473195790071742130280488774454787743371/191459777728943023880241381325157361482632755134292409264935214209100287032399653050974153747050083797068800000000 + 8739335943455356005972769/2034246821828960678940000*pi^2 + 254381445831833111660789/1710930820052477348325*zeta3  |  R[k=-32,q=1]  |  1/(z-32)^1
-336170393066390350363219662356598849333820389593999427777689352721497870655351500235840813584796101649532947747766591/2824031721501909602233560374546071081868833138230813036657794409584229233727894882501868767768988736006764800000000 - 8739335943455356005972769/2034246821828960678940000*pi^2 - 15063255090319832863132951/100944918383096163551175*zeta3  |  R[k=-31,q=1]  |  1/(z-31)^1
10978359576791468192568894433002400064074139438781165552020220590816317718508950765147922189758157553034966223025121/91097797467803535555921302404711970382865585104219775376057884180136426894448222016189315089322217290540800000000 + 8745363341445960333910369/2034246821828960678940000*pi^2 + 15117092380124150817026911/100944918383096163551175*zeta3  |  R[k=-30,q=1]  |  1/(z-30)^1
-677189690134633454031698019320006871052334695923217403267226058871116845627516803674710089510388413304432438558873101/5556965645536015668911199446687430193354800691357406297939530934988322040561341542987548220448655254722988800000000 - 8745363341445960333910369/2034246821828960678940000*pi^2 - 925372872575832277072279171/6157640021368865976621675*zeta3  |  R[k=-29,q=1]  |  1/(z-29)^1
238293470354271023457068654418989577335491788638221445228336668320804597445658554905846522031249706678046403414997179/1935572303501308828497159357834947595438189004854826912765454595333011047835972896995662863302340594341715200000000 + 8409718829321111776031704609/1954911195777631212461340000*pi^2 + 928551009361054917576341971/6157640021368865976621675*zeta3  |  R[k=-28,q=1]  |  1/(z-28)^1
-21408553895437407146839614095843242908488646734075554853691633342898206595037501890369873121927503017346323169018468931/172265935011616485736247182847310335993998821432079595236125458984637983257401587832613994833908312896412652800000000 - 8409718829321111776031704609/1954911195777631212461340000*pi^2 - 310559566510213034489743057/2052546673789621992207225*zeta3  |  R[k=-27,q=1]  |  1/(z-27)^1
270382568476735522433900309741116420838588304268974313488258758145844903915764945926821807095170328084689921298133957/2156694022054666488090731553643947868469468812921184290906109032671524047041021443913790232662388893851801600000000 + 33659238975573797429256624061/7819644783110524849845360000*pi^2 + 623171679694215690971693339/4105093347579243984414450*zeta3  |  R[k=-26,q=1]  |  1/(z-26)^1
-233200081822250826040562587420915286637948577645070973026231788024108397371088984192079606916807328328333684392026849/1844882838143148441619782413358075887485931153221735959690767967706966353492921958046736223120838692331059200000000 - 33659238975573797429256624061/7819644783110524849845360000*pi^2 - 625192648726870088010174299/4105093347579243984414450*zeta3  |  R[k=-25,q=1]  |  1/(z-25)^1
19507106714715191416619069504199666355895125955718559366147657820001428325182544985930544535845860426240740970222892099/153125275565881320654441940308720298661332285717404084654333741319678207339912522517879106519029611463477913600000000 + 33678387172165436302473264061/7819644783110524849845360000*pi^2 + 209060999005535159677640233/1368364449193081328138150*zeta3  |  R[k=-24,q=1]  |  1/(z-24)^1
-1316767722757658431596620772488955549246947784651872418130473541914531857285775291717631337885892142339740022125656453333/10259393462914048483847610000684260010309263143066073671840360668418439891774139008697900136774983968053020211200000000 - 33678387172165436302473264061/7819644783110524849845360000*pi^2 - 14050874595745034300902316411/91680418095936448985256050*zeta3  |  R[k=-23,q=1]  |  1/(z-23)^1
1326315026808834967569383653560914924072230867629548635109500202110864365697259445877542411030598139697468647393480762333/10259393462914048483847610000684260010309263143066073671840360668418439891774139008697900136774983968053020211200000000 + 33696425568435587455529424061/7819644783110524849845360000*pi^2 + 14094018321907827923954201611/91680418095936448985256050*zeta3  |  R[k=-22,q=1]  |  1/(z-22)^1
-1335707417517676406065498062950602531779684136868485942494982958265032552153278126808632163325412183543260232728933922733/10259393462914048483847610000684260010309263143066073671840360668418439891774139008697900136774983968053020211200000000 - 33696425568435587455529424061/7819644783110524849845360000*pi^2 - 42409610330030873613929048033/275041254287809346955768150*zeta3  |  R[k=-21,q=1]  |  1/(z-21)^1
1345049766313864989251641534251467613626608425234282579846343674689495557798815129572828853579625167659469539529128182973/10259393462914048483847610000684260010309263143066073671840360668418439891774139008697900136774983968053020211200000000 + 33713447924426032135474665661/7819644783110524849845360000*pi^2 + 42535343474848157886823113473/275041254287809346955768150*zeta3  |  R[k=-20,q=1]  |  1/(z-20)^1
-96163576081562417688852870793076647704544924792203703330474949716096337686061137345795703009490798319486855909057171708963/728416935866897442353180310048582460731957683157691230700665607457709232315963869617550909711023861731764434995200000000 - 33713447924426032135474665661/7819644783110524849845360000*pi^2 - 3028810706851429109067025637383/19527929054434463633859538650*zeta3  |  R[k=-19,q=1]  |  1/(z-19)^1
96837301223884685694571709715320610472256622262714432933595896424588800351557229587688244784907874551730100585148024281263/728416935866897442353180310048582460731957683157691230700665607457709232315963869617550909711023861731764434995200000000 + 33729537728506506466441425661/7819644783110524849845360000*pi^2 + 9112469359293533278712889630349/58583787163303390901578615950*zeta3  |  R[k=-18,q=1]  |  1/(z-18)^1
-40221648787403756688647238807697943499757703967292391294143099104621275450613278090318385688483395279694110033228481459687/300420544171093295433797529003087681544818705483115592322873386126625841576640466000458849767823400601236179404800000000 - 33729537728506506466441425661/7819644783110524849845360000*pi^2 - 667084944417653637854891458725877/4276616462921147535815238964350*zeta3  |  R[k=-17,q=1]  |  1/(z-17)^1
88438977411588341637621382500954847796931751771185290147480850198975049967014437209045461446374556871350709956351186456555521/655818047925496663931980005813740408812339234069641338040832601914424212161806137279001669043158483512498579640678400000000 + 46196589536413702085491232689909/10705093708078308519438297840000*pi^2 + 668934292077295215167676426926677/4276616462921147535815238964350*zeta3  |  R[k=-16,q=1]  |  1/(z-16)^1
-89092876198898061816925031481299730361090987788372685598214772065089938646356473397548110683710133497509168517120029255029891/655818047925496663931980005813740408812339234069641338040832601914424212161806137279001669043158483512498579640678400000000 - 46196589536413702085491232689909/10705093708078308519438297840000*pi^2 - 670758981768141571449624262218133/4276616462921147535815238964350*zeta3  |  R[k=-15,q=1]  |  1/(z-15)^1
20842790688037308831568469355427722993615197507467501427183569073189730143007881162795167793245052447425623905811209239033/152267947045622629192472720179647181056962905518839409807483771050481590936105441671465444402869394825284090931200000000 + 46216358869207937188943565649909/10705093708078308519438297840000*pi^2 + 672559662384108370412072783887333/4276616462921147535815238964350*zeta3  |  R[k=-14,q=1]  |  1/(z-14)^1
-90467652194922062931482941319927196051080685142149702701312857292809499549389709921791311971842837914758318255376462218901131/655818047925496663931980005813740408812339234069641338040832601914424212161806137279001669043158483512498579640678400000000 - 46216358869207937188943565649909/10705093708078308519438297840000*pi^2 - 61303359776139104182852056677903/388783314811013412346839905850*zeta3  |  R[k=-13,q=1]  |  1/(z-13)^1
91186822118675447813888916628344545311034844041252463751866437829852248405666134540353596114336932530515219650821170239705531/655818047925496663931980005813740408812339234069641338040832601914424212161806137279001669043158483512498579640678400000000 + 46235127387652957234561691089909/10705093708078308519438297840000*pi^2 + 61462860623241058403302042280303/388783314811013412346839905850*zeta3  |  R[k=-12,q=1]  |  1/(z-12)^1
-7261323276531922108686453044299575931401438473983246708259419626717921953110481009478327541312788199671285298572920483988975149/51809625786114236450626420459285492296174799491501665705225775551239512760782684845041131854409520197487387791613593600000000 - 46235127387652957234561691089909/10705093708078308519438297840000*pi^2 - 4868007055309996043055960217131137/30713881870070059575400352562150*zeta3  |  R[k=-11,q=1]  |  1/(z-11)^1
7318874133856932526699934010876108339763402131203901606621442750526244187170346980967064205577911288678204737515893426608309879/51809625786114236450626420459285492296174799491501665705225775551239512760782684845041131854409520197487387791613593600000000 + 46252969210499754415427421586309/10705093708078308519438297840000*pi^2 + 4880292608058024066886120358155997/30713881870070059575400352562150*zeta3  |  R[k=-10,q=1]  |  1/(z-10)^1
-199085575838466621119197852067461132670633667341169231406275980074463568268992258001164846268669638603147353330232151752816841373/1398859896225084384166913352400708291996719586270544974041095939883466844541132490816110560069057045332159470373567027200000000 - 46252969210499754415427421586309/10705093708078308519438297840000*pi^2 - 44031838385838021258243173365847173/276424936830630536178603173059350*zeta3  |  R[k=-9,q=1]  |  1/(z-9)^1
8216292878324562489397893007918606432664917079082416657673129774837139262631094011973830323955159881842550859510070453094363187893/57353255745228459750843447448429039971865503037092343935684933535222140626186432123460532962831338858618538285316248115200000000 + 77779788159404962661718664480825429/17995262523279636621175778669040000*pi^2 + 44139711531918267321142140457772773/276424936830630536178603173059350*zeta3  |  R[k=-8,q=1]  |  1/(z-8)^1
-685085266767758215358175519047883362468868383591970940220269125388924146671664029473510971185786099002319161111403589436955077054819/4760320226853962159320006138219610317664836752078664546661849483423437671973473866247224235915001125265338677681248593561600000000 - 77779788159404962661718664480825429/17995262523279636621175778669040000*pi^2 - 3672441655127796364812512959533039359/22943269756942334502824063363926050*zeta3  |  R[k=-7,q=1]  |  1/(z-7)^1
685853907674436961002086864870980690631075088622885379263034643910604403122155838185551548717200464585126295687991096829566743416619/4760320226853962159320006138219610317664836752078664546661849483423437671973473866247224235915001125265338677681248593561600000000 + 11115284554577186575391010113969347/2570751789039948088739396952720000*pi^2 + 3681181948368536301765969745576439759/22943269756942334502824063363926050*zeta3  |  R[k=-6,q=1]  |  1/(z-6)^1
-40103241520125945268116734140807024023633070802816016775197053760602967096949447152628818083197113471824503287595022414098589375627/280018836873762479960000361071741783392049220710509679215402910789613980704321992132189660936176536780314039863602858444800000000 - 11115284554577186575391010113969347/2570751789039948088739396952720000*pi^2 - 3689819414629973415931738804725211919/22943269756942334502824063363926050*zeta3  |  R[k=-5,q=1]  |  1/(z-5)^1
1691590688545968341831272419893791598050556786591199059416310022741164653741819021732724422042355628055946404331291321776377829614281/12040809985571786638280015526084896685858116490551916206262325163953401170285845661684155420255591081553503714134922913126400000000 + 20559016479517324506134616092603242603/4753320057934864016079144965579280000*pi^2 + 3698356445237207772956045432953649519/22943269756942334502824063363926050*zeta3  |  R[k=-4,q=1]  |  1/(z-4)^1
-22056903064598952939950839197602223358303423808177847549504291823557901816195774937113586397462200965996165395087839062152243897497/164942602542079269017534459261436940902165979322628989126881166629498646168299255639508978359665631254157585125135930316800000000 - 20559016479517324506134616092603242603/4753320057934864016079144965579280000*pi^2 - 3706795349055853229324900260857622319/22943269756942334502824063363926050*zeta3  |  R[k=-3,q=1]  |  1/(z-3)^1
30335132270521470283252981103561202827378050633832364987811725811944132402030086601577290801495801355016008582004649017567127281323/256187446501527375282553521831593546507619499798976940558772875828795769580549907695407562133097682586244759875211125811200000000 + 20565563752324397321583760920379522603/4753320057934864016079144965579280000*pi^2 + 40866521918642154860585199122889549709/252375967326365679531064697003186550*zeta3  |  R[k=-2,q=1]  |  1/(z-2)^1
-85277482885038879387255244669330515888388635918977136619953647832000137955994993690446169952613487620886692126268823258791310933443309/1071632088715889010806921381821555805041372367659120542357346939591852704155440263889889832402747606258261830558008139268249600000000 - 20565563752324397321583760920379522603/4753320057934864016079144965579280000*pi^2 - 3645196481713595484337076792241271893701/22461461092046545478264758033283602950*zeta3  |  R[k=-1,q=1]  |  1/(z-1)^1
-13124885825112046569276657472834366444484902388779653524560554893435947459275993294255435388575557883243112120992986552019992723194177/357210696238629670268973793940518601680457455886373514119115646530617568051813421296629944134249202086087276852669379756083200000000 + 20571823268450072862674893950786869803/4753320057934864016079144965579280000*pi^2 + 3653182778990767589396015372875328285861/22461461092046545478264758033283602950*zeta3  |  R[k=0,q=1]  |  1/(z+0)^1
-3755484484925983527712155099657997057809510378351070539017/6411445846425543918778451438066532380850731758572840000 - 16/3*pi^2  |  R[k=-89,q=2]  |  1/(z-89)^2
6277234209875653812877284455448986587876731023241565403531/12822891692851087837556902876133064761701463517145680000 + 8*pi^2  |  R[k=-88,q=2]  |  1/(z-88)^2
-12280930817902189432711095758109322741016186185763031880147/38468675078553263512670708628399194285104390551437040000 - 88/9*pi^2  |  R[k=-87,q=2]  |  1/(z-87)^2
977572911678358849108966295668476358776437056354992338933/6268969272060531831694485850553942772387382163937888000 + 100/9*pi^2  |  R[k=-86,q=2]  |  1/(z-86)^2
-8557636003124931638595467368994747322666494034157396975313/1410518086213619662131259316374637123787160986886024800000 - 548/45*pi^2  |  R[k=-85,q=2]  |  1/(z-85)^2
-34515313426935897357611723050575126312692396189032084481/270715517794182009237654529404638946411712811762400000 + 196/15*pi^2  |  R[k=-84,q=2]  |  1/(z-84)^2
2443591732066709748313020486707049898465077010480637583080719/9873626603495337634918815214622459866510126908202173600000 - 484/35*pi^2  |  R[k=-83,q=2]  |  1/(z-83)^2
-132247883498332035253954167876213914786423870223778644577181/372589683150767457921464725080092825151325543705742400000 + 1522/105*pi^2  |  R[k=-82,q=2]  |  1/(z-82)^2
80335925901583824947223002809822143669683271456647279628662977/177725278862916077428538673863204277597182284347639124800000 - 14258/945*pi^2  |  R[k=-81,q=2]  |  1/(z-81)^2
-8721178314675140509646759878423180789892706665354612136023143/16156843532992370675321697623927661599743844031603556800000 + 14762/945*pi^2  |  R[k=-80,q=2]  |  1/(z-80)^2
1211405392533167542072378380313294546472868773688365839044107743/1954978067492076851713925412495247053569005127824030372800000 - 167422/10395*pi^2  |  R[k=-79,q=2]  |  1/(z-79)^2
-186273965017957540263789401663670535509146864588274183457519/269021338584295699974394579949806942833219365325998400000 + 172042/10395*pi^2  |  R[k=-78,q=2]  |  1/(z-78)^2
19290448688509487485343791659031512302854657682374802947951871809/25414714877396999072281030362438211696397066661712394846400000 - 2291986/135135*pi^2  |  R[k=-77,q=2]  |  1/(z-77)^2
-20841441330599717182111192101264209083922229811813298607475304029/25414714877396999072281030362438211696397066661712394846400000 + 2343466/135135*pi^2  |  R[k=-76,q=2]  |  1/(z-76)^2
22267343444174316129564397863526334317281246796880887453176231901/25414714877396999072281030362438211696397066661712394846400000 - 2391514/135135*pi^2  |  R[k=-75,q=2]  |  1/(z-75)^2
-47157053835428836135495713227199920121858079696119274366939472717/50829429754793998144562060724876423392794133323424789692800000 + 2436559/135135*pi^2  |  R[k=-74,q=2]  |  1/(z-74)^2
22777290374148496352855947745522867817478322665058243746227620137/23354062319770215363717703576294572910202709905357335804800000 - 42142223/2297295*pi^2  |  R[k=-73,q=2]  |  1/(z-73)^2
-46348407806940659686084920981045568548587081565595534859183702551/45478963464815682550397633280152589351447382447274811830400000 + 14274301/765765*pi^2  |  R[k=-72,q=2]  |  1/(z-72)^2
644276576446843051935219062081515404281645423654384047826661287933/608070585585128200025686874597595731698981669017266928547200000 - 275295799/14549535*pi^2  |  R[k=-71,q=2]  |  1/(z-71)^2
-26677384215766650657012142647634897306933720193529259082391098777/24322823423405128001027474983903829267959266760690677141888000 + 55835135/2909907*pi^2  |  R[k=-70,q=2]  |  1/(z-70)^2
104922972026085128392636440300758536175251541762220106336483335563/92756530004511081359850540192853586191370085104328853507200000 - 18858053/969969*pi^2  |  R[k=-69,q=2]  |  1/(z-69)^2
-12029426703250698344571772561959634720852662556335365414056324433/10345246257591973157336827734174596569547892289518719011200000 + 6364399/323323*pi^2  |  R[k=-68,q=2]  |  1/(z-68)^2
150025235547418764738127605855423009804970659450526759155024897827911/125870611216121537405317183041702316461689205486574254209270400000 - 444316699/22309287*pi^2  |  R[k=-67,q=2]  |  1/(z-67)^2
-153386813892487428455374626155120356683376596248275563372421509768041/125870611216121537405317183041702316461689205486574254209270400000 + 1347822955/66927861*pi^2  |  R[k=-66,q=2]  |  1/(z-66)^2
3892191883160798840960289752863743514833888665691449217621617095957/3131109731744316850878536891584634737852965310611299855952000000 - 34052522467/1673196525*pi^2  |  R[k=-65,q=2]  |  1/(z-65)^2
-265460091374339362889136474967411663662180119355579388553754055506919/209784352026869229008861971736170527436148675810957090348784000000 + 34395742267/1673196525*pi^2  |  R[k=-64,q=2]  |  1/(z-64)^2
21847268723586930359542773626864912303456682161258541180821698658488339/16992532514176407549717819710629812722328042740687524318251504000000 - 312536252003/15058768725*pi^2  |  R[k=-63,q=2]  |  1/(z-63)^2
-3165609738443005300166426935956179326808214516528466278480992928628777/2427504644882343935673974244375687531761148962955360616893072000000 + 315404588903/15058768725*pi^2  |  R[k=-62,q=2]  |  1/(z-62)^2
92964992762776139316727693521378760290454833290099634159620902693067933/70397634701587974134545253086894938421073319925705457889899088000000 - 9227046511387/436704293025*pi^2  |  R[k=-61,q=2]  |  1/(z-61)^2
-94001218565304983270478345459187151726228063302513322752226659249903253/70397634701587974134545253086894938421073319925705457889899088000000 + 9304682830147/436704293025*pi^2  |  R[k=-60,q=2]  |  1/(z-60)^2
2942403900963361597739133818559107895886807914445192782839749109536337543/2182326675749227198170902845693743091053272917696869194586871728000000 - 290774257297357/13537833083775*pi^2  |  R[k=-59,q=2]  |  1/(z-59)^2
-2967106003656925939332271478799054496249467407420395985780028456557574593/2182326675749227198170902845693743091053272917696869194586871728000000 + 586061125622639/27075666167550*pi^2  |  R[k=-58,q=2]  |  1/(z-58)^2
56382148809477064370293762227071007111155957799504426218070362654798581/41175975014136362229639676333844209265156092786733381029940976000000 - 53676090078349/2461424197050*pi^2  |  R[k=-57,q=2]  |  1/(z-57)^2
-3005906797869562612170583289400012401427375417235213953871873716922990193/2182326675749227198170902845693743091053272917696869194586871728000000 + 54062195834749/2461424197050*pi^2  |  R[k=-56,q=2]  |  1/(z-56)^2
8059835710539241561941129102808231555807985604150143718720775489549727/5823975116372318104154144079243691055041140077727062280635952000000 - 54437269998109/2461424197050*pi^2  |  R[k=-55,q=2]  |  1/(z-55)^2
-573425908183917575089268275033039315393347774772310796006000771236939033/412872614330934875329630268104221665874943524969677955732651408000000 + 54801925434709/2461424197050*pi^2  |  R[k=-54,q=2]  |  1/(z-54)^2
87439182871473438505576325654229741682850321281484369927137032080384717153/62802512113227760480695981892742162286977520631498791266444419728000000 - 2040798836801833/91072695290850*pi^2  |  R[k=-53,q=2]  |  1/(z-53)^2
-87556583573900666198977555110865984714591738485095420832984566204519823353/62802512113227760480695981892742162286977520631498791266444419728000000 + 2053580969474233/91072695290850*pi^2  |  R[k=-52,q=2]  |  1/(z-52)^2
29192047672821300499500261355762335068070127792775353455701938388271781751/20934170704409253493565327297580720762325840210499597088814806576000000 - 2066035355155033/91072695290850*pi^2  |  R[k=-51,q=2]  |  1/(z-51)^2
-87495909052893827445864390188505961107366761279846318750768252570071677443/62802512113227760480695981892742162286977520631498791266444419728000000 + 2078178381193813/91072695290850*pi^2  |  R[k=-50,q=2]  |  1/(z-50)^2
53430528055820941818209981178505277363399355641654149324489449777989811457/38431388009587137010575153098543711250239975311812693163048077744000000 - 85691034670497533/3733980506924850*pi^2  |  R[k=-49,q=2]  |  1/(z-49)^2
-509709895891143310631165483760768931411086874096017501608017861635695853917/367843285234619739958362179657489807680868335127350063132031601264000000 + 12309312989335019/533425786703550*pi^2  |  R[k=-48,q=2]  |  1/(z-48)^2
10907954349560468641588041657039971243084710589338819046224134978292369238153/7908630632544324409104786862636030865138669205238026357338679427176000000 - 532145396070491417/22937308828252650*pi^2  |  R[k=-47,q=2]  |  1/(z-47)^2
-10841343063325061060069113884909490630390835358351682696210623273209404881803/7908630632544324409104786862636030865138669205238026357338679427176000000 + 5884182435213075787/252310397110779150*pi^2  |  R[k=-46,q=2]  |  1/(z-46)^2
32268728779185940828902135975464275238878718698960202010849035331432734902469/23725891897632973227314360587908092595416007615714079072016038281528000000 - 5914085889685464427/252310397110779150*pi^2  |  R[k=-45,q=2]  |  1/(z-45)^2
-404259434694137343988171258912728134460204294026484029283041697081177953551/300327745539657888953346336555798640448303893869798469266025801032000000 + 5943339269060627227/252310397110779150*pi^2  |  R[k=-44,q=2]  |  1/(z-44)^2
70339629467260339106736097986829243747119598804683388341598566838142299463373211/52410495201871237859137422538688976543273960823112400670083428563895352000000 - 280682601097106968469/11858588664206620050*pi^2  |  R[k=-43,q=2]  |  1/(z-43)^2
-140703790555964160827164472641852829818069062967398777443072052874959151728211097/104820990403742475718274845077377953086547921646224801340166857127790704000000 + 282000222059796592919/11858588664206620050*pi^2  |  R[k=-42,q=2]  |  1/(z-42)^2
48354188435032813510281844868607884110374937385066710359745084133631423555909097271/35953599708483669171368271861540637908685937124655106859677231994832211472000000 - 13881256687139135026631/581070844546124382450*pi^2  |  R[k=-41,q=2]  |  1/(z-41)^2
-48498968862143507667432913761714912722221172345898678364616429211717712125450521711/35953599708483669171368271861540637908685937124655106859677231994832211472000000 + 13943237577224054960759/581070844546124382450*pi^2  |  R[k=-40,q=2]  |  1/(z-40)^2
48676970506116822454462074469516040615115160096664999352009380113648029099750196721/35953599708483669171368271861540637908685937124655106859677231994832211472000000 - 14004003155738682347159/581070844546124382450*pi^2  |  R[k=-39,q=2]  |  1/(z-39)^2
-48875838561984697762789776028428699241609977779640896616387552818960563683777510821/35953599708483669171368271861540637908685937124655106859677231994832211472000000 + 14063600165435720745359/581070844546124382450*pi^2  |  R[k=-38,q=2]  |  1/(z-38)^2
137885388455272113176429404735467647484609142270512628733938813849620846462424566780389/100993661581130626702373475659067651885498797383156195168833344673483682024848000000 - 748469853272339196210427/30796754760944592269850*pi^2  |  R[k=-37,q=2]  |  1/(z-37)^2
-415484617876713385959899473717034510871500989566889038474604628384043745056139911914567/302980984743391880107120426977202955656496392149468585506500034020451046074544000000 + 250503836021181200128409/10265584920314864089950*pi^2  |  R[k=-36,q=2]  |  1/(z-36)^2
417320444764548009449747398054908983638256644444163798436110032535519871022424300903267/302980984743391880107120426977202955656496392149468585506500034020451046074544000000 - 251499286680120823312889/10265584920314864089950*pi^2  |  R[k=-35,q=2]  |  1/(z-35)^2
-419129149770741826961997915825206803754295704601144130719582828933882985474770290569997/302980984743391880107120426977202955656496392149468585506500034020451046074544000000 + 252476961434436524654789/10265584920314864089950*pi^2  |  R[k=-34,q=2]  |  1/(z-34)^2
420882693969576430076007074964668574171522860429924179871625641275218536891513571978197/302980984743391880107120426977202955656496392149468585506500034020451046074544000000 - 253437484000080020709989/10265584920314864089950*pi^2  |  R[k=-33,q=2]  |  1/(z-33)^2
-422556053291249890143477026703422614825223863666802151734306125190045531742989149752797/302980984743391880107120426977202955656496392149468585506500034020451046074544000000 + 254381445831833111660789/10265584920314864089950*pi^2  |  R[k=-32,q=2]  |  1/(z-32)^2
1476388560278115369661773453641725638494020842402480852576440263729653955256946040830750257/1054676807891747134652886206307643488640263941072300146148126618425190091385487664000000 - 15063255090319832863132951/605669510298576981307050*pi^2  |  R[k=-31,q=2]  |  1/(z-31)^2
-24285807331760845680775236792049281883485061126404274477620978948385155953337824792614337/17289783735930280895948954201764647354758425263480330264723387187298198219434224000000 + 15117092380124150817026911/605669510298576981307050*pi^2  |  R[k=-30,q=2]  |  1/(z-30)^2
5529369031059335862242729575973231260459548235228137494063660511205407287976323714412682663757/3924452402165191088043389573670741421230422124730028843817179147160132330045399597744000000 - 925372872575832277072279171/36945840128213195859730050*pi^2  |  R[k=-29,q=2]  |  1/(z-29)^2
-5544257103064514028996382276964428289687969566032153681832300475193042109753839718012841951957/3924452402165191088043389573670741421230422124730028843817179147160132330045399597744000000 + 928551009361054917576341971/36945840128213195859730050*pi^2  |  R[k=-28,q=2]  |  1/(z-28)^2
5556850668464332014863444070502740149618099335714082601087353800532235345618452932433447675057/3924452402165191088043389573670741421230422124730028843817179147160132330045399597744000000 - 310559566510213034489743057/12315280042737731953243350*pi^2  |  R[k=-27,q=2]  |  1/(z-27)^2
-89428245180497994405058901578883377493162415936538870798892168257872379292828830037107587047/63043412082974957237644812428445645320970636541847852912725769432291282410367865024000000 + 623171679694215690971693339/24630560085475463906486700*pi^2  |  R[k=-26,q=2]  |  1/(z-26)^2
7432251307796919003157871144944903352618476805313633467742027678148457356603482597437943342901/5232603202886921450724519431560988561640562832973371791756238862880176440060532796992000000 - 625192648726870088010174299/24630560085475463906486700*pi^2  |  R[k=-25,q=2]  |  1/(z-25)^2
-7437906464525789560906459585268875541630785417480339022533073268881073865103360718711784800613/5232603202886921450724519431560988561640562832973371791756238862880176440060532796992000000 + 209060999005535159677640233/8210186695158487968828900*pi^2  |  R[k=-24,q=2]  |  1/(z-24)^2
33394331715793753871271543873304836963045225025646918363255047938354000452710025441000488152505057/23489155777759390392302367728277277653204486557217465973193756255469112039431731725697088000000 - 14050874595745034300902316411/550082508575618693911536300*pi^2  |  R[k=-23,q=2]  |  1/(z-23)^2
-33378278104857542391751206673781358123295999558545249959950752732163983691922351390204834768446057/23489155777759390392302367728277277653204486557217465973193756255469112039431731725697088000000 + 14094018321907827923954201611/550082508575618693911536300*pi^2  |  R[k=-22,q=2]  |  1/(z-22)^2
33338658642168165438593314973445930785073658058796485803341315577403837334017236042173925919927257/23489155777759390392302367728277277653204486557217465973193756255469112039431731725697088000000 - 42409610330030873613929048033/1650247525726856081734608900*pi^2  |  R[k=-21,q=2]  |  1/(z-21)^2
-33273276023440487460393019270293891416529812004427129829893637955924091327632940025853329033999017/23489155777759390392302367728277277653204486557217465973193756255469112039431731725697088000000 + 42535343474848157886823113473/1650247525726856081734608900*pi^2  |  R[k=-20,q=2]  |  1/(z-20)^2
167258871793736720864625921915327218919747578142287484547526482894902682211942626448471546703707253457/118408834275685086967596235718245756649803816734933245970869725283819793790775359629239020608000000 - 3028810706851429109067025637383/117167574326606781803157231900*pi^2  |  R[k=-19,q=2]  |  1/(z-19)^2
-166630961454661690331632512435670750480019052149286094719787701418516886848605039690592452211635899557/118408834275685086967596235718245756649803816734933245970869725283819793790775359629239020608000000 + 9112469359293533278712889630349/351502722979820345409471695700*pi^2  |  R[k=-18,q=2]  |  1/(z-18)^2
883712855148326360950011532268981013099336870771597168508798764736113852105243710670845552489786997491653/631000677855125828450320340142531637186804539380459267778764766037475681111041891464214740820032000000 - 667084944417653637854891458725877/25659698777526885214891433786100*pi^2  |  R[k=-17,q=2]  |  1/(z-17)^2
-878432591645128720317335205227055618042425075453310423151090268513004088633359945535241594184415246697653/631000677855125828450320340142531637186804539380459267778764766037475681111041891464214740820032000000 + 668934292077295215167676426926677/25659698777526885214891433786100*pi^2  |  R[k=-16,q=2]  |  1/(z-16)^2
872020360419527473733314083528250698660549451750041301797323053662663519250043507153596273666964819910931/631000677855125828450320340142531637186804539380459267778764766037475681111041891464214740820032000000 - 670758981768141571449624262218133/25659698777526885214891433786100*pi^2  |  R[k=-15,q=2]  |  1/(z-15)^2
-864339130692824784200174204924392728226366636338561768430624617430975595476120966379887868782541650561771/631000677855125828450320340142531637186804539380459267778764766037475681111041891464214740820032000000 + 672559662384108370412072783887333/25659698777526885214891433786100*pi^2  |  R[k=-14,q=2]  |  1/(z-14)^2
855225949359215308658925118415832781086736629764768324861960577995318102411207900349715556957015644937371/631000677855125828450320340142531637186804539380459267778764766037475681111041891464214740820032000000 - 61303359776139104182852056677903/2332699888866080474081039435100*pi^2  |  R[k=-13,q=2]  |  1/(z-13)^2
-844482831385819127903962545492776105175169067478204427407848339109133092148232589621400198043800400639371/631000677855125828450320340142531637186804539380459267778764766037475681111041891464214740820032000000 + 61462860623241058403302042280303/2332699888866080474081039435100*pi^2  |  R[k=-12,q=2]  |  1/(z-12)^2
5191685979967208870236840894805748928817668109914283032080636283040535675824841194528415870246890618980935811/3938075230493840295358449242829539947682847130273446290207270904839885725814012444628164197457819712000000 - 4868007055309996043055960217131137/184283291220420357452402115372900*pi^2  |  R[k=-11,q=2]  |  1/(z-11)^2
-5099383299403919707427928054695551313445291811522809040990454564327306391443099636836763663395146780376673041/3938075230493840295358449242829539947682847130273446290207270904839885725814012444628164197457819712000000 + 4880292608058024066886120358155997/184283291220420357452402115372900*pi^2  |  R[k=-10,q=2]  |  1/(z-10)^2
134760215010891383245584996067081222601421913527154443636611835253768002194430018395796480141613805819870723227/106328031223333687974678129556397578587436872517383049835596314430676914596978336004960433331361132224000000 - 44031838385838021258243173365847173/1658549620983783217071619038356100*pi^2  |  R[k=-9,q=2]  |  1/(z-9)^2
-131322400931266577187293543462358086243956470321276190217672459887537397512547047275854387605269146700508140427/106328031223333687974678129556397578587436872517383049835596314430676914596978336004960433331361132224000000 + 44139711531918267321142140457772773/1658549620983783217071619038356100*pi^2  |  R[k=-8,q=2]  |  1/(z-8)^2
876686221417699897621801636770400977859212068983301028151619288750619621549325377081775318625799103308257650395103/732493807097545776457557634514022918888852614772251830317423010112933264658583756738172425219746839891136000000 - 3672441655127796364812512959533039359/137659618541654007016944380183556300*pi^2  |  R[k=-7,q=2]  |  1/(z-7)^2
-843333880730542439329270921702731472208692724243758834921117311548450131668332872278558482497032993037222367395303/732493807097545776457557634514022918888852614772251830317423010112933264658583756738172425219746839891136000000 + 3681181948368536301765969745576439759/137659618541654007016944380183556300*pi^2  |  R[k=-6,q=2]  |  1/(z-6)^2
803134986606642551513731326710867831922487824973752500667121299601183519890794519173162839428211982940298798756823/732493807097545776457557634514022918888852614772251830317423010112933264658583756738172425219746839891136000000 - 3689819414629973415931738804725211919/137659618541654007016944380183556300*pi^2  |  R[k=-5,q=2]  |  1/(z-5)^2
-753870747830879190113257822104814746038066620672863103747338750879303187891835985123534070930110934079646699454183/732493807097545776457557634514022918888852614772251830317423010112933264658583756738172425219746839891136000000 + 3698356445237207772956045432953649519/137659618541654007016944380183556300*pi^2  |  R[k=-4,q=2]  |  1/(z-4)^2
692016963982433528892428459887384838811410622675549425972969010729871009887907459613995489624404901759998290297983/732493807097545776457557634514022918888852614772251830317423010112933264658583756738172425219746839891136000000 - 3706795349055853229324900260857622319/137659618541654007016944380183556300*pi^2  |  R[k=-3,q=2]  |  1/(z-3)^2
-611451355108958356073240532207504356950630235536000961018250265101463801714261118532322052946232811107491681457483/732493807097545776457557634514022918888852614772251830317423010112933264658583756738172425219746839891136000000 + 40866521918642154860585199122889549709/1514255803958194077186388182019119300*pi^2  |  R[k=-2,q=2]  |  1/(z-2)^2
3960547550794953891006644491631552964402699812862091913149495069627443588879956159969459260319975724934068504547968043/5802083446019660095320314022985575540518601561611006747944307663104544389360641937123063780165614718777688256000000 - 3645196481713595484337076792241271893701/134768766552279272869588548199701617700*pi^2  |  R[k=-1,q=2]  |  1/(z-1)^2
-2591925407209501550671414015780085273133587914671675394391464162047311510840063067754780036581085079135704228853096923/5802083446019660095320314022985575540518601561611006747944307663104544389360641937123063780165614718777688256000000 + 3653182778990767589396015372875328285861/134768766552279272869588548199701617700*pi^2  |  R[k=0,q=2]  |  1/(z+0)^2
-3653182778990767589396015372875328285861/22461461092046545478264758033283602950  |  R[k=-89,q=3]  |  1/(z-89)^3
3647858580805986186023389652452624024421/14974307394697696985509838688855735300  |  R[k=-88,q=3]  |  1/(z-88)^3
-3446216131167342178312940062082024174021/12251706050207206624508049836336510700  |  R[k=-87,q=3]  |  1/(z-87)^3
16744564235926972917230611062623737207321/53907506620911709147835419279880647080  |  R[k=-86,q=3]  |  1/(z-86)^3
-443461079962868463770525000910071509492957/1347687665522792728695885481997016177000  |  R[k=-85,q=3]  |  1/(z-85)^3
3162226585959213482260847800238478630101/9167943302876141011536635931952491000  |  R[k=-84,q=3]  |  1/(z-84)^3
-373211671802677487289196861871120103966821/1048201517628838788985688708219901471000  |  R[k=-83,q=3]  |  1/(z-83)^3
2302100708482721991871935603394510704812461/6289209105773032733914132249319408826000  |  R[k=-82,q=3]  |  1/(z-82)^3
-21136825840994290361436213908852586405846029/56602881951957294605227190243874679434000  |  R[k=-81,q=3]  |  1/(z-81)^3
32072022148515310084062862519111508898631/84356008870279127578580015266579254000  |  R[k=-80,q=3]  |  1/(z-80)^3
-239924093176077551294390191147281470017702051/622631701471530240657499092682621473774000  |  R[k=-79,q=3]  |  1/(z-79)^3
18684359101040078039390010761741252036942197/47894746267040787742884545590970882598000  |  R[k=-78,q=3]  |  1/(z-78)^3
-3187261408940052193437277175424921960001785013/8094212119129893128547488204874079159062000  |  R[k=-77,q=3]  |  1/(z-77)^3
26569633991397750261211652941642435340911993/66894315034131348169813952106397348422000  |  R[k=-76,q=3]  |  1/(z-76)^3
-17304995007219661830696888231247544561779651/43284556786790872345173733715904166626000  |  R[k=-75,q=3]  |  1/(z-75)^3
591961046589875654868574650233580791706224449/1471674930750889659735906946340741665284000  |  R[k=-74,q=3]  |  1/(z-74)^3
-273216567196822325113613872176934119831925229/676174968182841195013795083453854278644000  |  R[k=-73,q=3]  |  1/(z-73)^3
3383864042556978769162114661686538571075980371/8339491274255041405170139362597536103276000  |  R[k=-72,q=3]  |  1/(z-72)^3
-193459608192458432355745523776077284227001008747/475351002632537360094697943668059557886732000  |  R[k=-71,q=3]  |  1/(z-71)^3
7759736265945340802835704920438357922781465511/19014040105301494403787917746722382315469280  |  R[k=-70,q=3]  |  1/(z-70)^3
-17667400258505939496606500619774690540936513341/43213727512048850917699813060732687080612000  |  R[k=-69,q=3]  |  1/(z-69)^3
1756503737714400696556735125959166716694879359/4289467620145948286334435914970184689708000  |  R[k=-68,q=3]  |  1/(z-68)^3
-49286850825259263384631487890207216945497363777163/120263803666031952103958579748019068145343196000  |  R[k=-67,q=3]  |  1/(z-67)^3
49318759081005795967411293356148465885065495900113/120263803666031952103958579748019068145343196000  |  R[k=-66,q=3]  |  1/(z-66)^3
-246588443211854949186811988000637516372368118470501/601319018330159760519792898740095340726715980000  |  R[k=-65,q=3]  |  1/(z-65)^3
197713573905700246691301460801861675211340037363/482212524723464122309376823368159856236340000  |  R[k=-64,q=3]  |  1/(z-64)^3
-739101173037167008409949003165549136653858765807283/1803957054990479281559378696220286022180147940000  |  R[k=-63,q=3]  |  1/(z-63)^3
738463035787434557141360523033439832609439441250183/1803957054990479281559378696220286022180147940000  |  R[k=-62,q=3]  |  1/(z-62)^3
-21386082397178846769085584057629494236497969328486707/52314754594723899165221982190388294643224290260000  |  R[k=-61,q=3]  |  1/(z-61)^3
402910024173839602869957435992720315527496756709919/987070841409884889909848720573364049872156420000  |  R[k=-60,q=3]  |  1/(z-60)^3
-660694760034287226686129727029641648715457738715880297/1621757392436440874121881447902037133939952998060000  |  R[k=-59,q=3]  |  1/(z-59)^3
1318668243719794052335747322992304174440612756098894619/3243514784872881748243762895804074267879905996120000  |  R[k=-58,q=3]  |  1/(z-58)^3
-1315407211134193373795702651670179762049350029312831819/3243514784872881748243762895804074267879905996120000  |  R[k=-57,q=3]  |  1/(z-57)^3
21508213223595406456200170367377155621960566238453879/53172373522506258167930539275476627342293540920000  |  R[k=-56,q=3]  |  1/(z-56)^3
-1308101130935832018643440321182767997165229651862906519/3243514784872881748243762895804074267879905996120000  |  R[k=-55,q=3]  |  1/(z-55)^3
35244770052355313573100189521628036148992922773502147/87662561753321128330912510697407412645402864760000  |  R[k=-54,q=3]  |  1/(z-54)^3
-16027839625638778036533580747841078838694678961646364681/40003349013432208228339742381583582637185507285480000  |  R[k=-53,q=3]  |  1/(z-53)^3
15970505825338766899461558495805190256796359641243331481/40003349013432208228339742381583582637185507285480000  |  R[k=-52,q=3]  |  1/(z-52)^3
-15907883542909404303462998332011253308140686018351177681/40003349013432208228339742381583582637185507285480000  |  R[k=-51,q=3]  |  1/(z-51)^3
15843400642427220047933401205656662010351041019077474181/40003349013432208228339742381583582637185507285480000  |  R[k=-50,q=3]  |  1/(z-50)^3
-646729884470418718637176047497032892667068364131319049949/1640137309550720537361929437644926888124605798704680000  |  R[k=-49,q=3]  |  1/(z-49)^3
13138795978536388443726055864417737643474469243732940701/33472189990831031374733253829488303839277669361320000  |  R[k=-48,q=3]  |  1/(z-48)^3
-562224669003482980753781804997162411870510884758959441293/1439304169605734349113529914667997065088939782536760000  |  R[k=-47,q=3]  |  1/(z-47)^3
559407975910166174627168322034274627916747124356722211893/1439304169605734349113529914667997065088939782536760000  |  R[k=-46,q=3]  |  1/(z-46)^3
-102088553682111036139069030070379539803/264073336551936889782174720309960000  |  R[k=-45,q=3]  |  1/(z-45)^3
553360562075120978204281334521934111355411179578378500853/1439304169605734349113529914667997065088939782536760000  |  R[k=-44,q=3]  |  1/(z-44)^3
-2359219078630518773081769655507068015418454335806988091881/6149754179224501309848718726308714732652742707202520000  |  R[k=-43,q=3]  |  1/(z-43)^3
2358059973783513584784781170046190802720440096846328462931/6149754179224501309848718726308714732652742707202520000  |  R[k=-42,q=3]  |  1/(z-42)^3
-809172926797039249515043156750802764786038746066619295708933/2109365683474003949278110523123889153299890748570464360000  |  R[k=-41,q=3]  |  1/(z-41)^3
810155350804930409810998808584187183215220301919195424469109/2109365683474003949278110523123889153299890748570464360000  |  R[k=-40,q=3]  |  1/(z-40)^3
-811508571176645042329365972216001455357480129741578218936129/2109365683474003949278110523123889153299890748570464360000  |  R[k=-39,q=3]  |  1/(z-39)^3
813240842549944998936481931562316749501825898366826067704329/2109365683474003949278110523123889153299890748570464360000  |  R[k=-38,q=3]  |  1/(z-38)^3
-43204803513066801825697652658487495676829459705036034311956237/111796381224122209311739857725566125124894209674234611080000  |  R[k=-37,q=3]  |  1/(z-37)^3
129964616029490334556876732645749679513264867622209175496876311/335389143672366627935219573176698375374682629022703833240000  |  R[k=-36,q=3]  |  1/(z-36)^3
-1433686788062476146800269908104352322496995297998525041249951221/3689280580396032907287415304943682129121508919249742165640000  |  R[k=-35,q=3]  |  1/(z-35)^3
23575260393233828181481510580889765305656931336520884527884181/60480009514689064053892054179404625067565719987700691240000  |  R[k=-34,q=3]  |  1/(z-34)^3
-1442630944285696173669163083910452770479664111436633407528469841/3689280580396032907287415304943682129121508919249742165640000  |  R[k=-33,q=3]  |  1/(z-33)^3
49910988470603922252857527155947959073780269965701616535440629/127216571737794238182324665687713176866258928249991109160000  |  R[k=-32,q=3]  |  1/(z-32)^3
-738662612559722264408640621999345551145224186142048802017326959/1876444433132465013189288818893769358777319191687368860110000  |  R[k=-31,q=3]  |  1/(z-31)^3
741235784494920600525220546893799481373767482779973375515989809/1876444433132465013189288818893769358777319191687368860110000  |  R[k=-30,q=3]  |  1/(z-30)^3
-1564607773926724099417431033640859528961224197061529440889644021/3947003807623460889811952343190342444324705885963086222990000  |  R[k=-29,q=3]  |  1/(z-29)^3
1320560595086854078107573287836722033717840151690302042598416805961/3319430202211330608331851920623077995677077650094955513534590000  |  R[k=-28,q=3]  |  1/(z-28)^3
-1325299156156362305068451291771465753962263415199349314499383456111/3319430202211330608331851920623077995677077650094955513534590000  |  R[k=-27,q=3]  |  1/(z-27)^3
3547058536572164512464290565623515249347726489808675174489267674271/8851813872563548288884938454994874655138873733586548036092240000  |  R[k=-26,q=3]  |  1/(z-26)^3
-3559975278760888673049279507764763055933808503778681458495354448671/8851813872563548288884938454994874655138873733586548036092240000  |  R[k=-25,q=3]  |  1/(z-25)^3
3573127610099105127075350534600616650251352727421670674344784470079/8851813872563548288884938454994874655138873733586548036092240000  |  R[k=-24,q=3]  |  1/(z-24)^3
-240277823039057366965728999182818704080869637587442029478027942018893/593071529461757735355290876484656601894304540150298718418180080000  |  R[k=-23,q=3]  |  1/(z-23)^3
241168955136842810553732293943326832324699755988485388322827915637693/593071529461757735355290876484656601894304540150298718418180080000  |  R[k=-22,q=3]  |  1/(z-22)^3
-242055535679769036915237498175818043559414108170212772941843864200893/593071529461757735355290876484656601894304540150298718418180080000  |  R[k=-21,q=3]  |  1/(z-21)^3
242952644142471987522236461488592622311933078371650094010032856547293/593071529461757735355290876484656601894304540150298718418180080000  |  R[k=-20,q=3]  |  1/(z-20)^3
-17312925042976354899468350112847230623319358758111299231058493679881643/42108078591784799210225652230410618734495622350671209007690785680000  |  R[k=-19,q=3]  |  1/(z-19)^3
17376826182012231322010292485696678482103612821400100449441657176317043/42108078591784799210225652230410618734495622350671209007690785680000  |  R[k=-18,q=3]  |  1/(z-18)^3
-424379619229864448658766768140579674083206275410675011225547593889625113/1024629912400096780782157537606658389206060143866332752520475784880000  |  R[k=-17,q=3]  |  1/(z-17)^3
425935415213012752938225565070053707964487046930318775317252648225557113/1024629912400096780782157537606658389206060143866332752520475784880000  |  R[k=-16,q=3]  |  1/(z-16)^3
-85495742391467563558727778511041402059845619505887724465847626424778557/204925982480019356156431507521331677841212028773266550504095156976000  |  R[k=-15,q=3]  |  1/(z-15)^3
85806419868817601895848487975668487348120376386042427108319928716450957/204925982480019356156431507521331677841212028773266550504095156976000  |  R[k=-14,q=3]  |  1/(z-14)^3
-86114442509757314130782912301578067294581900622791963516761015543648397/204925982480019356156431507521331677841212028773266550504095156976000  |  R[k=-13,q=3]  |  1/(z-13)^3
28808039740135578569721271830361413283577903723629187130564910335152719/68308660826673118718810502507110559280404009591088850168031718992000  |  R[k=-12,q=3]  |  1/(z-12)^3
-6851751671483114227318720435358260099617534005608051962829276371009608483/16189152615921529136358089094185202549455750273088057489823517401104000  |  R[k=-11,q=3]  |  1/(z-11)^3
6876104521117875038154185943727579836510238927431812292027105426590502047/16189152615921529136358089094185202549455750273088057489823517401104000  |  R[k=-10,q=3]  |  1/(z-10)^3
-186306306966517530954913356536130857804025268799412871923074190045343536389/437107120629881286681668405543000468835305257373377552225234969829808000  |  R[k=-9,q=3]  |  1/(z-9)^3
186960122536948508677885393082754921348589303832703288234390233938367529509/437107120629881286681668405543000468835305257373377552225234969829808000  |  R[k=-8,q=3]  |  1/(z-8)^3
-15571447922816716385903163590508484064250060993763373094804054182254831863487/36279891012280146794578477660069038913330336361990336834694502495874064000  |  R[k=-7,q=3]  |  1/(z-7)^3
15625360652968711625317279100770807066784558664722119165433575399007527377967/36279891012280146794578477660069038913330336361990336834694502495874064000  |  R[k=-6,q=3]  |  1/(z-6)^3
-922280053397971222695971865528686730374107945385527177804258108714258841087/2134111236016479223210498685886414053725313903646490402040853087992592000  |  R[k=-5,q=3]  |  1/(z-5)^3
925428436637861170189885697000313184162913591831499100204209012264079991327/2134111236016479223210498685886414053725313903646490402040853087992592000  |  R[k=-4,q=3]  |  1/(z-4)^3
-928546645683070557251165606527287536455435276760103248631432245635191088607/2134111236016479223210498685886414053725313903646490402040853087992592000  |  R[k=-3,q=3]  |  1/(z-3)^3
931670403107386236578498069228091910589349093133488442677386435432647402727/2134111236016479223210498685886414053725313903646490402040853087992592000  |  R[k=-2,q=3]  |  1/(z-2)^3
-83194004676001611476620647881080507669653790665632782932691068122953502779663/189935900005466650865734383043890850781552937424537645781635924831340688000  |  R[k=-1,q=3]  |  1/(z-1)^3
83469711954859529113441489759843462144634715554847427442575744973337137454319/189935900005466650865734383043890850781552937424537645781635924831340688000  |  R[k=0,q=3]  |  1/(z+0)^3
-48  |  R[k=-89,q=4]  |  1/(z-89)^4
72  |  R[k=-88,q=4]  |  1/(z-88)^4
-88  |  R[k=-87,q=4]  |  1/(z-87)^4
100  |  R[k=-86,q=4]  |  1/(z-86)^4
-548/5  |  R[k=-85,q=4]  |  1/(z-85)^4
588/5  |  R[k=-84,q=4]  |  1/(z-84)^4
-4356/35  |  R[k=-83,q=4]  |  1/(z-83)^4
4566/35  |  R[k=-82,q=4]  |  1/(z-82)^4
-14258/105  |  R[k=-81,q=4]  |  1/(z-81)^4
14762/105  |  R[k=-80,q=4]  |  1/(z-80)^4
-167422/1155  |  R[k=-79,q=4]  |  1/(z-79)^4
172042/1155  |  R[k=-78,q=4]  |  1/(z-78)^4
-2291986/15015  |  R[k=-77,q=4]  |  1/(z-77)^4
2343466/15015  |  R[k=-76,q=4]  |  1/(z-76)^4
-2391514/15015  |  R[k=-75,q=4]  |  1/(z-75)^4
2436559/15015  |  R[k=-74,q=4]  |  1/(z-74)^4
-42142223/255255  |  R[k=-73,q=4]  |  1/(z-73)^4
14274301/85085  |  R[k=-72,q=4]  |  1/(z-72)^4
-275295799/1616615  |  R[k=-71,q=4]  |  1/(z-71)^4
55835135/323323  |  R[k=-70,q=4]  |  1/(z-70)^4
-56574159/323323  |  R[k=-69,q=4]  |  1/(z-69)^4
57279591/323323  |  R[k=-68,q=4]  |  1/(z-68)^4
-1332950097/7436429  |  R[k=-67,q=4]  |  1/(z-67)^4
1347822955/7436429  |  R[k=-66,q=4]  |  1/(z-66)^4
-34052522467/185910725  |  R[k=-65,q=4]  |  1/(z-65)^4
34395742267/185910725  |  R[k=-64,q=4]  |  1/(z-64)^4
-312536252003/1673196525  |  R[k=-63,q=4]  |  1/(z-63)^4
315404588903/1673196525  |  R[k=-62,q=4]  |  1/(z-62)^4
-9227046511387/48522699225  |  R[k=-61,q=4]  |  1/(z-61)^4
9304682830147/48522699225  |  R[k=-60,q=4]  |  1/(z-60)^4
-290774257297357/1504203675975  |  R[k=-59,q=4]  |  1/(z-59)^4
586061125622639/3008407351950  |  R[k=-58,q=4]  |  1/(z-58)^4
-53676090078349/273491577450  |  R[k=-57,q=4]  |  1/(z-57)^4
54062195834749/273491577450  |  R[k=-56,q=4]  |  1/(z-56)^4
-54437269998109/273491577450  |  R[k=-55,q=4]  |  1/(z-55)^4
54801925434709/273491577450  |  R[k=-54,q=4]  |  1/(z-54)^4
-2040798836801833/10119188365650  |  R[k=-53,q=4]  |  1/(z-53)^4
2053580969474233/10119188365650  |  R[k=-52,q=4]  |  1/(z-52)^4
-2066035355155033/10119188365650  |  R[k=-51,q=4]  |  1/(z-51)^4
2078178381193813/10119188365650  |  R[k=-50,q=4]  |  1/(z-50)^4
-85691034670497533/414886722991650  |  R[k=-49,q=4]  |  1/(z-49)^4
12309312989335019/59269531855950  |  R[k=-48,q=4]  |  1/(z-48)^4
-532145396070491417/2548589869805850  |  R[k=-47,q=4]  |  1/(z-47)^4
5884182435213075787/28034488567864350  |  R[k=-46,q=4]  |  1/(z-46)^4
-5914085889685464427/28034488567864350  |  R[k=-45,q=4]  |  1/(z-45)^4
5943339269060627227/28034488567864350  |  R[k=-44,q=4]  |  1/(z-44)^4
-280682601097106968469/1317620962689624450  |  R[k=-43,q=4]  |  1/(z-43)^4
282000222059796592919/1317620962689624450  |  R[k=-42,q=4]  |  1/(z-42)^4
-13881256687139135026631/64563427171791598050  |  R[k=-41,q=4]  |  1/(z-41)^4
13943237577224054960759/64563427171791598050  |  R[k=-40,q=4]  |  1/(z-40)^4
-14004003155738682347159/64563427171791598050  |  R[k=-39,q=4]  |  1/(z-39)^4
14063600165435720745359/64563427171791598050  |  R[k=-38,q=4]  |  1/(z-38)^4
-748469853272339196210427/3421861640104954696650  |  R[k=-37,q=4]  |  1/(z-37)^4
250503836021181200128409/1140620546701651565550  |  R[k=-36,q=4]  |  1/(z-36)^4
-251499286680120823312889/1140620546701651565550  |  R[k=-35,q=4]  |  1/(z-35)^4
252476961434436524654789/1140620546701651565550  |  R[k=-34,q=4]  |  1/(z-34)^4
-253437484000080020709989/1140620546701651565550  |  R[k=-33,q=4]  |  1/(z-33)^4
254381445831833111660789/1140620546701651565550  |  R[k=-32,q=4]  |  1/(z-32)^4
-15063255090319832863132951/67296612255397442367450  |  R[k=-31,q=4]  |  1/(z-31)^4
15117092380124150817026911/67296612255397442367450  |  R[k=-30,q=4]  |  1/(z-30)^4
-925372872575832277072279171/4105093347579243984414450  |  R[k=-29,q=4]  |  1/(z-29)^4
928551009361054917576341971/4105093347579243984414450  |  R[k=-28,q=4]  |  1/(z-28)^4
-310559566510213034489743057/1368364449193081328138150  |  R[k=-27,q=4]  |  1/(z-27)^4
623171679694215690971693339/2736728898386162656276300  |  R[k=-26,q=4]  |  1/(z-26)^4
-625192648726870088010174299/2736728898386162656276300  |  R[k=-25,q=4]  |  1/(z-25)^4
627182997016605479032920699/2736728898386162656276300  |  R[k=-24,q=4]  |  1/(z-24)^4
-42152623787235102902706949233/183360836191872897970512100  |  R[k=-23,q=4]  |  1/(z-23)^4
42282054965723483771862604833/183360836191872897970512100  |  R[k=-22,q=4]  |  1/(z-22)^4
-42409610330030873613929048033/183360836191872897970512100  |  R[k=-21,q=4]  |  1/(z-21)^4
42535343474848157886823113473/183360836191872897970512100  |  R[k=-20,q=4]  |  1/(z-20)^4
-3028810706851429109067025637383/13018619369622975755906359100  |  R[k=-19,q=4]  |  1/(z-19)^4
9112469359293533278712889630349/39055858108868927267719077300  |  R[k=-18,q=4]  |  1/(z-18)^4
-667084944417653637854891458725877/2851077641947431690543492642900  |  R[k=-17,q=4]  |  1/(z-17)^4
668934292077295215167676426926677/2851077641947431690543492642900  |  R[k=-16,q=4]  |  1/(z-16)^4
-670758981768141571449624262218133/2851077641947431690543492642900  |  R[k=-15,q=4]  |  1/(z-15)^4
672559662384108370412072783887333/2851077641947431690543492642900  |  R[k=-14,q=4]  |  1/(z-14)^4
-61303359776139104182852056677903/259188876540675608231226603900  |  R[k=-13,q=4]  |  1/(z-13)^4
61462860623241058403302042280303/259188876540675608231226603900  |  R[k=-12,q=4]  |  1/(z-12)^4
-4868007055309996043055960217131137/20475921246713373050266901708100  |  R[k=-11,q=4]  |  1/(z-11)^4
4880292608058024066886120358155997/20475921246713373050266901708100  |  R[k=-10,q=4]  |  1/(z-10)^4
-44031838385838021258243173365847173/184283291220420357452402115372900  |  R[k=-9,q=4]  |  1/(z-9)^4
44139711531918267321142140457772773/184283291220420357452402115372900  |  R[k=-8,q=4]  |  1/(z-8)^4
-3672441655127796364812512959533039359/15295513171294889668549375575950700  |  R[k=-7,q=4]  |  1/(z-7)^4
3681181948368536301765969745576439759/15295513171294889668549375575950700  |  R[k=-6,q=4]  |  1/(z-6)^4
-3689819414629973415931738804725211919/15295513171294889668549375575950700  |  R[k=-5,q=4]  |  1/(z-5)^4
3698356445237207772956045432953649519/15295513171294889668549375575950700  |  R[k=-4,q=4]  |  1/(z-4)^4
-3706795349055853229324900260857622319/15295513171294889668549375575950700  |  R[k=-3,q=4]  |  1/(z-3)^4
40866521918642154860585199122889549709/168250644884243786354043131335457700  |  R[k=-2,q=4]  |  1/(z-2)^4
-3645196481713595484337076792241271893701/14974307394697696985509838688855735300  |  R[k=-1,q=4]  |  1/(z-1)^4
3653182778990767589396015372875328285861/14974307394697696985509838688855735300  |  R[k=0,q=4]  |  1/(z+0)^4
32  |  R[k=1,q=5]  |  1/(z+1)^5
-1390558443195598866039812257939194782967791313193866102594218119729470752321485396081111997119639/3168229711311517288037137106341239766502124857885868890746614000286369114924300634705316000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-90; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-90) ]
316257123633406266628714383208066300043479943731659797151155690979522250607946173952149372542691/352025523479057476448570789593471085166902761987318765638512666698485457213811181633924000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-89; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-89) ]
-854301763889164250663167051008318042054627264225084826692077665212091155576905792874848693/945575653941871396123342447073013790884190858094208945352678623477278167687325052000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-88; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-88) ]
71860914738651932058181445742941189261657732677358277377501350737028995087551296475865473/83017538733377252088039405378141310407640666868794185115023465697569253825599522000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-87; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-87) ]
-552981557736662021599079233742062307154542334715515400426990687539263395833600456449713181/673364480837393266936319621400479517750863186824663945932968110658061725474307234000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-86; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-86) ]
36564608712556677336686057472856148035013218984945355693011368926310723483087123756059651/46978917267725111646719973586079966354711385127302135762765217022655469219137714000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-85; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-85) ]
-104039472179249057070442714254530250840342809353725584280171839453811951486937139124578293/140936751803175334940159920758239899064134155381906407288295651067966407657413142000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-84; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-84) ]
4117065069376931633037720057313022226406883343983906361609867967444027412202372331062407/5872364658465638955839996698259995794338923140912766970345652127831933652392214250000  |  BA[sigma=+; v=(); dn=((0,1)); k=-83; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-83) ]
-189434185746486842116133029156752132797694913086135286976445986569184658615833260571/284142094085529537709391624244447466702420435521012579007386274148736326142750000  |  BA[sigma=+; v=(); dn=((0,1)); k=-82; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-82) ]
475055968100378055674705484920235432473227025117646763204216219859154387342670846073/748471857591150977380836473619520156191741635030959964214578478245451785937000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-81; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-81) ]
-150892352737608970148554193648856035608717882459431965955293851748399152947033670241/249490619197050325793612157873173385397247211676986654738192826081817261979000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-80; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-80) ]
12662244973881389272146129077169374960358326292431542714711988366176619719529713738313/21955174489340428669837869892839257914957754627574825616960968695199919054152000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-79; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-79) ]
-45016758312993172622141469184103401409391344203596982245366152190108194107203851/81811481051189726861891802867158505140268049722110818618665645767858904000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-78; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-78) ]
1847477560766511966609633306917994914561472529506107945483954659137668180258993393/3517893685201158255061347523287815721031526138050765200602622768017932872000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-77; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-77) ]
-409461158692543045726379526555291298293042311610307754955142057365053199709699/816785160251023509417540636937036387516026500592237102531372827494296000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-76; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-76) ]
1683449447484915006003498348933664236282231786827587209923564040664097960092960793/3517893685201158255061347523287815721031526138050765200602622768017932872000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-75; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-75) ]
-803372007832559395606108606223353216260323479812592141234588274787081096353616121/1758946842600579127530673761643907860515763069025382600301311384008966436000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-74; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-74) ]
9490254758338938773847201741691308599457590335936958832079177426541710643051/21776960079738756825230265338350495357439713127550514421033680207116000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-73; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-73) ]
-3707710120967094228481502695553364009445439075785705207414236890245156439977/8920830147132615152838744461178294495269449006838576277184560685332000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-72; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-72) ]
3533982376100658304279051026372916738716384880930592216670569362393366508977/8920830147132615152838744461178294495269449006838576277184560685332000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-71; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-71) ]
-667692546127700536882324409679921309635423531495669684216094850142137567/1769654859577983565332026276766176253772951598261967125011815252000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-70; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-70) ]
635340037835168929489703027415925703218703481216483377494172059186394887/1769654859577983565332026276766176253772951598261967125011815252000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-69; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-69) ]
-603895186426389102572787378326747136749644248082051252932116639544022987/1769654859577983565332026276766176253772951598261967125011815252000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-68; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-68) ]
573275281249839344427153330441950273203954233195026476625038692625851787/1769654859577983565332026276766176253772951598261967125011815252000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-67; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-67) ]
-15131561140005143692996429303727993341771850717586001451225204403101/49277535630930707432947935975890405819028502958954308448758500000  |  BA[sigma=+; v=(); dn=((0,1)); k=-66; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-66) ]
7159396460153752831700823596594099429253570418961944567305861123097/24638767815465353716473967987945202909514251479477154224379250000  |  BA[sigma=+; v=(); dn=((0,1)); k=-65; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-65) ]
-27046632402161236823941106014880289308291327718591637960712926607683/98555071261861414865895871951780811638057005917908616897517000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-64; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-64) ]
11327644261141800239303141776711715964163477610469743019919112628773/43802253894160628829287054200791471839136447074626051954452000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-63; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-63) ]
-31941917826497665315324692482515677964530644743175141137323532199519/131406761682481886487861162602374415517409341223878155863356000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-62; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-62) ]
965667483508723990537686293359132542271052792429408230345266472049/4238927796209093112511650406528206952174494878189617931076000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-61; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-61) ]
-242399501052893219367240625005697156942967410000847899188071609/1139190485409592344131053589499652499912522138723358756000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-60; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-60) ]
225528589015667412755374941789340407455429685346878233659598249/1139190485409592344131053589499652499912522138723358756000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-59; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-59) ]
-60006057680144432167933306522584984831208410238055491032029/327259547661474387857240330221100976705694380558276000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-58; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-58) ]
1906251029359087053888474818587841400366944874440657230801/11284811988326703029560011386934516438127392433044000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-57; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-57) ]
-1745095680182972926068764176003307617857382337276654824801/11284811988326703029560011386934516438127392433044000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-56; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-56) ]
36872068072228355382993245893507520628291046911194556667/262437488100621000687442125277546893909939358908000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-55; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-55) ]
-1330152136622136142808548823321623083855758087312069537/10517066158738772627735332140665905347742211028000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-54; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-54) ]
1270151817451993634715239019182659207043699485465352448001/11284811988326703029560011386934516438127392433044000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-53; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-53) ]
-20872371551940275705300896038322861921392779300811331/211440894649279628066927945643411523826186364000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-52; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-52) ]
8174451750736339740550720575176978049065643637423/96240734933673021423271709441698463280012000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-51; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-51) ]
-275783807219691954495845137850557241880932955473/3873466111881576713630130720563715240372000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-50; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-50) ]
17997082263288486256661972746791041396719115609/313173855854255138548819079534938679008800000  |  BA[sigma=+; v=(); dn=((0,1)); k=-49; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-49) ]
-38270397199380095737385496206829016127135329/875776237588504284631076143163093824800000  |  BA[sigma=+; v=(); dn=((0,1)); k=-48; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-48) ]
3263755134823047883955789343386142754047023/109472029698563035578884517895386728100000  |  BA[sigma=+; v=(); dn=((0,1)); k=-47; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-47) ]
-35147870433008268006771477296671200911/2252603598883967150477067325720950000  |  BA[sigma=+; v=(); dn=((0,1)); k=-46; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-46) ]
35147870433008268006771477296671200911/2252603598883967150477067325720950000  |  BA[sigma=+; v=(); dn=((0,1)); k=-44; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-44) ]
-3263755134823047883955789343386142754047023/109472029698563035578884517895386728100000  |  BA[sigma=+; v=(); dn=((0,1)); k=-43; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-43) ]
38270397199380095737385496206829016127135329/875776237588504284631076143163093824800000  |  BA[sigma=+; v=(); dn=((0,1)); k=-42; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-42) ]
-17997082263288486256661972746791041396719115609/313173855854255138548819079534938679008800000  |  BA[sigma=+; v=(); dn=((0,1)); k=-41; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-41) ]
275783807219691954495845137850557241880932955473/3873466111881576713630130720563715240372000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-40; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-40) ]
-8174451750736339740550720575176978049065643637423/96240734933673021423271709441698463280012000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-39; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-39) ]
20872371551940275705300896038322861921392779300811331/211440894649279628066927945643411523826186364000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-38; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-38) ]
-1270151817451993634715239019182659207043699485465352448001/11284811988326703029560011386934516438127392433044000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-37; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-37) ]
1330152136622136142808548823321623083855758087312069537/10517066158738772627735332140665905347742211028000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-36; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-36) ]
-36872068072228355382993245893507520628291046911194556667/262437488100621000687442125277546893909939358908000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-35; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-35) ]
1745095680182972926068764176003307617857382337276654824801/11284811988326703029560011386934516438127392433044000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-34; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-34) ]
-1906251029359087053888474818587841400366944874440657230801/11284811988326703029560011386934516438127392433044000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-33; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-33) ]
60006057680144432167933306522584984831208410238055491032029/327259547661474387857240330221100976705694380558276000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-32; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-32) ]
-225528589015667412755374941789340407455429685346878233659598249/1139190485409592344131053589499652499912522138723358756000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-31; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-31) ]
242399501052893219367240625005697156942967410000847899188071609/1139190485409592344131053589499652499912522138723358756000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-30; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-30) ]
-965667483508723990537686293359132542271052792429408230345266472049/4238927796209093112511650406528206952174494878189617931076000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-29; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-29) ]
31941917826497665315324692482515677964530644743175141137323532199519/131406761682481886487861162602374415517409341223878155863356000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-28; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-28) ]
-11327644261141800239303141776711715964163477610469743019919112628773/43802253894160628829287054200791471839136447074626051954452000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-27; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-27) ]
27046632402161236823941106014880289308291327718591637960712926607683/98555071261861414865895871951780811638057005917908616897517000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-26; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-26) ]
-7159396460153752831700823596594099429253570418961944567305861123097/24638767815465353716473967987945202909514251479477154224379250000  |  BA[sigma=+; v=(); dn=((0,1)); k=-25; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-25) ]
15131561140005143692996429303727993341771850717586001451225204403101/49277535630930707432947935975890405819028502958954308448758500000  |  BA[sigma=+; v=(); dn=((0,1)); k=-24; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-24) ]
-573275281249839344427153330441950273203954233195026476625038692625851787/1769654859577983565332026276766176253772951598261967125011815252000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-23; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-23) ]
603895186426389102572787378326747136749644248082051252932116639544022987/1769654859577983565332026276766176253772951598261967125011815252000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-22; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-22) ]
-635340037835168929489703027415925703218703481216483377494172059186394887/1769654859577983565332026276766176253772951598261967125011815252000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-21; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-21) ]
667692546127700536882324409679921309635423531495669684216094850142137567/1769654859577983565332026276766176253772951598261967125011815252000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-20; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-20) ]
-3533982376100658304279051026372916738716384880930592216670569362393366508977/8920830147132615152838744461178294495269449006838576277184560685332000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-19; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-19) ]
3707710120967094228481502695553364009445439075785705207414236890245156439977/8920830147132615152838744461178294495269449006838576277184560685332000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-18; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-18) ]
-9490254758338938773847201741691308599457590335936958832079177426541710643051/21776960079738756825230265338350495357439713127550514421033680207116000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-17; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-17) ]
803372007832559395606108606223353216260323479812592141234588274787081096353616121/1758946842600579127530673761643907860515763069025382600301311384008966436000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-16; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-16) ]
-1683449447484915006003498348933664236282231786827587209923564040664097960092960793/3517893685201158255061347523287815721031526138050765200602622768017932872000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-15; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-15) ]
409461158692543045726379526555291298293042311610307754955142057365053199709699/816785160251023509417540636937036387516026500592237102531372827494296000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-14; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-14) ]
-1847477560766511966609633306917994914561472529506107945483954659137668180258993393/3517893685201158255061347523287815721031526138050765200602622768017932872000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-13; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-13) ]
45016758312993172622141469184103401409391344203596982245366152190108194107203851/81811481051189726861891802867158505140268049722110818618665645767858904000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-12; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-12) ]
-12662244973881389272146129077169374960358326292431542714711988366176619719529713738313/21955174489340428669837869892839257914957754627574825616960968695199919054152000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-11; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-11) ]
150892352737608970148554193648856035608717882459431965955293851748399152947033670241/249490619197050325793612157873173385397247211676986654738192826081817261979000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-10; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-10) ]
-475055968100378055674705484920235432473227025117646763204216219859154387342670846073/748471857591150977380836473619520156191741635030959964214578478245451785937000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-9; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-9) ]
189434185746486842116133029156752132797694913086135286976445986569184658615833260571/284142094085529537709391624244447466702420435521012579007386274148736326142750000  |  BA[sigma=+; v=(); dn=((0,1)); k=-8; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-8) ]
-4117065069376931633037720057313022226406883343983906361609867967444027412202372331062407/5872364658465638955839996698259995794338923140912766970345652127831933652392214250000  |  BA[sigma=+; v=(); dn=((0,1)); k=-7; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-7) ]
104039472179249057070442714254530250840342809353725584280171839453811951486937139124578293/140936751803175334940159920758239899064134155381906407288295651067966407657413142000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-6; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-6) ]
-36564608712556677336686057472856148035013218984945355693011368926310723483087123756059651/46978917267725111646719973586079966354711385127302135762765217022655469219137714000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-5; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-5) ]
552981557736662021599079233742062307154542334715515400426990687539263395833600456449713181/673364480837393266936319621400479517750863186824663945932968110658061725474307234000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-4; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-4) ]
-71860914738651932058181445742941189261657732677358277377501350737028995087551296475865473/83017538733377252088039405378141310407640666868794185115023465697569253825599522000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-3; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-3) ]
854301763889164250663167051008318042054627264225084826692077665212091155576905792874848693/945575653941871396123342447073013790884190858094208945352678623477278167687325052000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-2; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-2) ]
-316257123633406266628714383208066300043479943731659797151155690979522250607946173952149372542691/352025523479057476448570789593471085166902761987318765638512666698485457213811181633924000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-1; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-1) ]
1390558443195598866039812257939194782967791313193866102594218119729470752321485396081111997119639/3168229711311517288037137106341239766502124857885868890746614000286369114924300634705316000000  |  BA[sigma=+; v=(); dn=((0,1)); k=0; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z+0) ]
1982785380543378149521422369655798253092604676235631734022774649849250413632/25225861719476039568105347748016753619424999501696406080373521266662435125 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-90; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-90) ]
-19183239135497659640555238757071427753541151417992152113642051013026479628422/25225861719476039568105347748016753619424999501696406080373521266662435125 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-89; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-89) ]
3374496732658077292742229294014953798156620921786984723085026753880582277/3184681444195939852052183783362801870903294975596061871023042705045125 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-88; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-88) ]
-3965369217597181054741362242636442777082592341008266492758488821418598007/3184681444195939852052183783362801870903294975596061871023042705045125 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-87; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-87) ]
8771026551552004880079140247003817652028976657538855380000419709829594209/6369362888391879704104367566725603741806589951192123742046085410090250 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-86; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-86) ]
-75312165777417210080244930880136812091291245130722724352003660761060393/50954903107135037632834940533804829934452719609536989936368683280722 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-85; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-85) ]
1985807184479883969402973430158745753047643844803904344208350805374019863/1273872577678375940820873513345120748361317990238424748409217082018050 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-84; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-84) ]
-2070907381917024952978109707096844303569587411780193437546587055960678881/1273872577678375940820873513345120748361317990238424748409217082018050 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-83; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-83) ]
622093664158327060431047430617482590641281113557879449582692846829849/369828009196799518310603429625524966863497747202329728090932524900 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-82; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-82) ]
-640023441568983693295872551086183030761935642675013613012169557044121/369828009196799518310603429625524966863497747202329728090932524900 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-81; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-81) ]
364235845185163839705352508661964873326611728889541967596872189223161/205460005109333065728113016458624981590832081779072071161629180500 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-80; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-80) ]
-371853739902385881745626589169294115696354008001524926201639332787661/205460005109333065728113016458624981590832081779072071161629180500 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-79; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-79) ]
60663857280011599007503781224422652382856796994787146357469507251/32921007067670736376880790972380224577925345582290029027660500 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-78; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-78) ]
-364663820302166086692521916115443318770994371376353373577224059/194798858388584238916454384451953991585357074451420290104500 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-77; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-77) ]
4807115488857244015082966106937151348894280583563835987696896797/2532385159051595105913906997875401890609641967868463771358500 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-76; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-76) ]
-243347540588761184514398073022145021642538839432072599005854308/126619257952579755295695349893770094530482098393423188567925 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-75; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-75) ]
98419495573985679681587016480505841822370772169483171773824146353/50647703181031902118278139957508037812192839357369275427170000 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-74; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-74) ]
-99397443405014200432841821785749592102515405106954999427782022153/50647703181031902118278139957508037812192839357369275427170000 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-73; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-73) ]
18818572622410051808039958039850204614372732284251210413855457/9504166481709870917297455424565216328052700198417953730000 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-72; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-72) ]
-18969625358798412930047506010779272506581104425030223497292307/9504166481709870917297455424565216328052700198417953730000 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-71; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-71) ]
3790285360002986622569151958188401838923977567492714666447/1885373235808345748323240512708830852619063717202530000 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-70; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-70) ]
-3815007585706179584930390718628762398860274712443305740567/1885373235808345748323240512708830852619063717202530000 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-69; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-69) ]
3837450729056752461779584499678955374385569618407573663567/1885373235808345748323240512708830852619063717202530000 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-68; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-68) ]
-3857801370908465843905031462630284933622049348045221696467/1885373235808345748323240512708830852619063717202530000 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-67; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-67) ]
863493349715082700377210707721223718817258304535253853/419998493162919525133268102630615026201618114770000 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-66; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-66) ]
-2668302571679353752353405162016240133558771449505009/1292303055885906231179286469632661619081901891600 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-65; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-65) ]
174106532740142430503878164081749569980430275471498041/83999698632583905026653620526123005240323622954000 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-64; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-64) ]
-174704182945860981526850346456948906905797580893384951/83999698632583905026653620526123005240323622954000 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-63; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-63) ]
175236993850323894508890274811549645619255132967205731/83999698632583905026653620526123005240323622954000 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-62; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-62) ]
-175708885319071954576211651890270661376250121543347051/83999698632583905026653620526123005240323622954000 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-61; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-61) ]
47332274391227300830078882476627830560267594671211/22574495735711879878165444914303414469315674000 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-60; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-60) ]
-9485822711738999943854545607515963743519756234467/4514899147142375975633088982860682893863134800 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-59; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-59) ]
2729801093857510354114906904235125925387435749/1297012107768565347783133864654031282350800 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-58; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-58) ]
-49705919789910898092429197609082388688993531/23582038323064824505147888448255114224560 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-57; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-57) ]
248831040936429294222450834297964668740117359/117910191615324122525739442241275571122800 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-56; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-56) ]
-249071547667989966662046388231793266986387181/117910191615324122525739442241275571122800 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-55; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-55) ]
13709000466078434110939180092349515236282928223/6485060538842826738915669323270156411754000 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-54; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-54) ]
-13716095491368098226638047035554364789377276183/6485060538842826738915669323270156411754000 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-53; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-53) ]
4884451367934527088460387911017512668775607/2308672317138777763942922507394146106000 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-52; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-52) ]
-63506146909458316324058252029913142358285031/30012740122804110931257992596123899378000 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-51; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-51) ]
63503921461505634771506091309169304543527481/30012740122804110931257992596123899378000 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-50; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-50) ]
-317463955577198048528305037682229478480681989/150063700614020554656289962980619496890000 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-49; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-49) ]
925291727728337238238353214556759736432523/437503500332421442146617967873526230000 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-48; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-48) ]
-462494219305190444589162607125969482279699/218751750166210721073308983936763115000 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-47; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-47) ]
209312934550236312109325873420977907261/99027501206976333668315520116235000 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-46; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-46) ]
-209340941616090325464948181543566388481/99027501206976333668315520116235000 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-45; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-45) ]
209312934550236312109325873420977907261/99027501206976333668315520116235000 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-44; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-44) ]
-462494219305190444589162607125969482279699/218751750166210721073308983936763115000 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-43; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-43) ]
925291727728337238238353214556759736432523/437503500332421442146617967873526230000 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-42; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-42) ]
-317463955577198048528305037682229478480681989/150063700614020554656289962980619496890000 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-41; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-41) ]
63503921461505634771506091309169304543527481/30012740122804110931257992596123899378000 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-40; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-40) ]
-63506146909458316324058252029913142358285031/30012740122804110931257992596123899378000 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-39; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-39) ]
4884451367934527088460387911017512668775607/2308672317138777763942922507394146106000 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-38; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-38) ]
-13716095491368098226638047035554364789377276183/6485060538842826738915669323270156411754000 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-37; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-37) ]
13709000466078434110939180092349515236282928223/6485060538842826738915669323270156411754000 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-36; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-36) ]
-249071547667989966662046388231793266986387181/117910191615324122525739442241275571122800 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-35; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-35) ]
248831040936429294222450834297964668740117359/117910191615324122525739442241275571122800 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-34; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-34) ]
-49705919789910898092429197609082388688993531/23582038323064824505147888448255114224560 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-33; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-33) ]
2729801093857510354114906904235125925387435749/1297012107768565347783133864654031282350800 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-32; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-32) ]
-9485822711738999943854545607515963743519756234467/4514899147142375975633088982860682893863134800 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-31; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-31) ]
47332274391227300830078882476627830560267594671211/22574495735711879878165444914303414469315674000 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-30; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-30) ]
-175708885319071954576211651890270661376250121543347051/83999698632583905026653620526123005240323622954000 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-29; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-29) ]
175236993850323894508890274811549645619255132967205731/83999698632583905026653620526123005240323622954000 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-28; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-28) ]
-174704182945860981526850346456948906905797580893384951/83999698632583905026653620526123005240323622954000 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-27; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-27) ]
174106532740142430503878164081749569980430275471498041/83999698632583905026653620526123005240323622954000 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-26; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-26) ]
-2668302571679353752353405162016240133558771449505009/1292303055885906231179286469632661619081901891600 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-25; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-25) ]
863493349715082700377210707721223718817258304535253853/419998493162919525133268102630615026201618114770000 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-24; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-24) ]
-3857801370908465843905031462630284933622049348045221696467/1885373235808345748323240512708830852619063717202530000 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-23; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-23) ]
3837450729056752461779584499678955374385569618407573663567/1885373235808345748323240512708830852619063717202530000 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-22; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-22) ]
-3815007585706179584930390718628762398860274712443305740567/1885373235808345748323240512708830852619063717202530000 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-21; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-21) ]
3790285360002986622569151958188401838923977567492714666447/1885373235808345748323240512708830852619063717202530000 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-20; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-20) ]
-18969625358798412930047506010779272506581104425030223497292307/9504166481709870917297455424565216328052700198417953730000 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-19; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-19) ]
18818572622410051808039958039850204614372732284251210413855457/9504166481709870917297455424565216328052700198417953730000 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-18; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-18) ]
-99397443405014200432841821785749592102515405106954999427782022153/50647703181031902118278139957508037812192839357369275427170000 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-17; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-17) ]
98419495573985679681587016480505841822370772169483171773824146353/50647703181031902118278139957508037812192839357369275427170000 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-16; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-16) ]
-243347540588761184514398073022145021642538839432072599005854308/126619257952579755295695349893770094530482098393423188567925 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-15; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-15) ]
4807115488857244015082966106937151348894280583563835987696896797/2532385159051595105913906997875401890609641967868463771358500 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-14; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-14) ]
-364663820302166086692521916115443318770994371376353373577224059/194798858388584238916454384451953991585357074451420290104500 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-13; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-13) ]
60663857280011599007503781224422652382856796994787146357469507251/32921007067670736376880790972380224577925345582290029027660500 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-12; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-12) ]
-371853739902385881745626589169294115696354008001524926201639332787661/205460005109333065728113016458624981590832081779072071161629180500 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-11; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-11) ]
364235845185163839705352508661964873326611728889541967596872189223161/205460005109333065728113016458624981590832081779072071161629180500 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-10; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-10) ]
-640023441568983693295872551086183030761935642675013613012169557044121/369828009196799518310603429625524966863497747202329728090932524900 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-9; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-9) ]
622093664158327060431047430617482590641281113557879449582692846829849/369828009196799518310603429625524966863497747202329728090932524900 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-8; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-8) ]
-2070907381917024952978109707096844303569587411780193437546587055960678881/1273872577678375940820873513345120748361317990238424748409217082018050 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-7; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-7) ]
1985807184479883969402973430158745753047643844803904344208350805374019863/1273872577678375940820873513345120748361317990238424748409217082018050 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-6; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-6) ]
-75312165777417210080244930880136812091291245130722724352003660761060393/50954903107135037632834940533804829934452719609536989936368683280722 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-5; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-5) ]
8771026551552004880079140247003817652028976657538855380000419709829594209/6369362888391879704104367566725603741806589951192123742046085410090250 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-4; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-4) ]
-3965369217597181054741362242636442777082592341008266492758488821418598007/3184681444195939852052183783362801870903294975596061871023042705045125 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-3; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-3) ]
3374496732658077292742229294014953798156620921786984723085026753880582277/3184681444195939852052183783362801870903294975596061871023042705045125 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-2; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-2) ]
-19183239135497659640555238757071427753541151417992152113642051013026479628422/25225861719476039568105347748016753619424999501696406080373521266662435125 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-1; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-1) ]
1982785380543378149521422369655798253092604676235631734022774649849250413632/25225861719476039568105347748016753619424999501696406080373521266662435125 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=0; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z+0) ]
3653182778990767589396015372875328285861/7487153697348848492754919344427867650  |  BA[sigma=+; v=(); dn=((0,3)); k=-90; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-90) ]
-3166018645083269180800761954197888364101/7487153697348848492754919344427867650  |  BA[sigma=+; v=(); dn=((0,3)); k=-89; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-89) ]
32790490964198453115591128818787580109/84125322442121893177021565667728850  |  BA[sigma=+; v=(); dn=((0,3)); k=-88; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-88) ]
-2809458576339886368770003560401847919/7647756585647444834274687787975350  |  BA[sigma=+; v=(); dn=((0,3)); k=-87; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-87) ]
2678655567150881795052753727890269519/7647756585647444834274687787975350  |  BA[sigma=+; v=(); dn=((0,3)); k=-86; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-86) ]
-2572227252247360144149731095975747439/7647756585647444834274687787975350  |  BA[sigma=+; v=(); dn=((0,3)); k=-85; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-85) ]
2482013715739016951751698700421904879/7647756585647444834274687787975350  |  BA[sigma=+; v=(); dn=((0,3)); k=-84; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-84) ]
-2403351076572357519170587626031301279/7647756585647444834274687787975350  |  BA[sigma=+; v=(); dn=((0,3)); k=-83; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-83) ]
28112330432633708232996082195055413/92141645610210178726201057686450  |  BA[sigma=+; v=(); dn=((0,3)); k=-82; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-82) ]
-27349227806658634232488574248470613/92141645610210178726201057686450  |  BA[sigma=+; v=(); dn=((0,3)); k=-81; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-81) ]
8883438787145828144124265778944711/30713881870070059575400352562150  |  BA[sigma=+; v=(); dn=((0,3)); k=-80; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-80) ]
-95346714978234700986146016350593841/337852700570770655329403878183650  |  BA[sigma=+; v=(); dn=((0,3)); k=-79; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-79) ]
1178914920608651822712459064046879/4276616462921147535815238964350  |  BA[sigma=+; v=(); dn=((0,3)); k=-78; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-78) ]
-1152597280836829376338211439650879/4276616462921147535815238964350  |  BA[sigma=+; v=(); dn=((0,3)); k=-77; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-77) ]
1127715148688924517948013685676479/4276616462921147535815238964350  |  BA[sigma=+; v=(); dn=((0,3)); k=-76; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-76) ]
-1104066209932560558241189767754319/4276616462921147535815238964350  |  BA[sigma=+; v=(); dn=((0,3)); k=-75; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-75) ]
1081485675008336899252085306022551/4276616462921147535815238964350  |  BA[sigma=+; v=(); dn=((0,3)); k=-74; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-74) ]
-62343378169110911425748240589703/251565674289479266812661115550  |  BA[sigma=+; v=(); dn=((0,3)); k=-73; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-73) ]
279078065507249189639610506437/1148701709084380213756443450  |  BA[sigma=+; v=(); dn=((0,3)); k=-72; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-72) ]
-273677152208396314248615298637/1148701709084380213756443450  |  BA[sigma=+; v=(); dn=((0,3)); k=-71; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-71) ]
3780959614048813058235588907/16178897311047608644456950  |  BA[sigma=+; v=(); dn=((0,3)); k=-70; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-70) ]
-1236488098802537399059393049/5392965770349202881485650  |  BA[sigma=+; v=(); dn=((0,3)); k=-69; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-69) ]
1213296214383011973229130649/5392965770349202881485650  |  BA[sigma=+; v=(); dn=((0,3)); k=-68; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-68) ]
-20241493737408042991606679033/91680418095936448985256050  |  BA[sigma=+; v=(); dn=((0,3)); k=-67; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-67) ]
889506700090881044185585097/4105093347579243984414450  |  BA[sigma=+; v=(); dn=((0,3)); k=-66; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-66) ]
-15873211204579491027586271/74638060865077163352990  |  BA[sigma=+; v=(); dn=((0,3)); k=-65; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-65) ]
239680801116262050408223/1148277859462725590046  |  BA[sigma=+; v=(); dn=((0,3)); k=-64; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-64) ]
-1058564432304203422810369/5167250367582265155207  |  BA[sigma=+; v=(); dn=((0,3)); k=-63; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-63) ]
1038879668999128126981009/5167250367582265155207  |  BA[sigma=+; v=(); dn=((0,3)); k=-62; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-62) ]
-1019475178186049453828641/5167250367582265155207  |  BA[sigma=+; v=(); dn=((0,3)); k=-61; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-61) ]
81993413490405465094217/423545112096906979935  |  BA[sigma=+; v=(); dn=((0,3)); k=-60; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-60) ]
-80441325595753573709681/423545112096906979935  |  BA[sigma=+; v=(); dn=((0,3)); k=-59; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-59) ]
1337374190221408432969/7178730713506897965  |  BA[sigma=+; v=(); dn=((0,3)); k=-58; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-58) ]
-14427267429740507371859/78966037848575877615  |  BA[sigma=+; v=(); dn=((0,3)); k=-57; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-57) ]
14145630043977165542099/78966037848575877615  |  BA[sigma=+; v=(); dn=((0,3)); k=-56; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-56) ]
-13865864652742211004263/78966037848575877615  |  BA[sigma=+; v=(); dn=((0,3)); k=-55; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-55) ]
2717529791151304289515/15793207569715175523  |  BA[sigma=+; v=(); dn=((0,3)); k=-54; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-54) ]
-2662134997032903914107/15793207569715175523  |  BA[sigma=+; v=(); dn=((0,3)); k=-53; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-53) ]
49187346149907942959/297985048485191991  |  BA[sigma=+; v=(); dn=((0,3)); k=-52; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-52) ]
-625926844417474554875/3873805630307495883  |  BA[sigma=+; v=(); dn=((0,3)); k=-51; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-51) ]
3062184429936136375471/19369028151537479415  |  BA[sigma=+; v=(); dn=((0,3)); k=-50; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-50) ]
-14973806576779775894171/96845140757687397075  |  BA[sigma=+; v=(); dn=((0,3)); k=-49; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-49) ]
298703992047576163979/1976431444034436675  |  BA[sigma=+; v=(); dn=((0,3)); k=-48; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-48) ]
-291809463754432780229/1976431444034436675  |  BA[sigma=+; v=(); dn=((0,3)); k=-47; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-47) ]
6061652936755730107/42051732851796525  |  BA[sigma=+; v=(); dn=((0,3)); k=-46; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-46) ]
-5914085889685464427/42051732851796525  |  BA[sigma=+; v=(); dn=((0,3)); k=-45; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-45) ]
5825025601365524347/42051732851796525  |  BA[sigma=+; v=(); dn=((0,3)); k=-44; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-44) ]
-269555738439781156709/1976431444034436675  |  BA[sigma=+; v=(); dn=((0,3)); k=-43; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-43) ]
265296452072017021859/1976431444034436675  |  BA[sigma=+; v=(); dn=((0,3)); k=-42; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-42) ]
-12788706797498494159091/96845140757687397075  |  BA[sigma=+; v=(); dn=((0,3)); k=-41; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-41) ]
12575553004767428044163/96845140757687397075  |  BA[sigma=+; v=(); dn=((0,3)); k=-40; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-40) ]
-12359835201040500822443/96845140757687397075  |  BA[sigma=+; v=(); dn=((0,3)); k=-39; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-39) ]
12141312832151360029043/96845140757687397075  |  BA[sigma=+; v=(); dn=((0,3)); k=-38; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-38) ]
-631745832508984620336079/5132792460157432044975  |  BA[sigma=+; v=(); dn=((0,3)); k=-37; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-37) ]
619825834002913306678079/5132792460157432044975  |  BA[sigma=+; v=(); dn=((0,3)); k=-36; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-36) ]
-607714517652481224600239/5132792460157432044975  |  BA[sigma=+; v=(); dn=((0,3)); k=-35; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-35) ]
595395815748103387692299/5132792460157432044975  |  BA[sigma=+; v=(); dn=((0,3)); k=-34; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-34) ]
-582852521067347145089099/5132792460157432044975  |  BA[sigma=+; v=(); dn=((0,3)); k=-33; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-33) ]
570066128982691640391899/5132792460157432044975  |  BA[sigma=+; v=(); dn=((0,3)); k=-32; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-32) ]
-32863982740955191976375791/302834755149288490653525  |  BA[sigma=+; v=(); dn=((0,3)); k=-31; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-31) ]
32077263635104997359796311/302834755149288490653525  |  BA[sigma=+; v=(); dn=((0,3)); k=-30; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-30) ]
-1907613473439866864996283451/18472920064106597929865025  |  BA[sigma=+; v=(); dn=((0,3)); k=-29; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-29) ]
1857311239494446451500944651/18472920064106597929865025  |  BA[sigma=+; v=(); dn=((0,3)); k=-28; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-28) ]
-1805704351696307384268305851/18472920064106597929865025  |  BA[sigma=+; v=(); dn=((0,3)); k=-27; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-27) ]
389484495397794551733989453/4105093347579243984414450  |  BA[sigma=+; v=(); dn=((0,3)); k=-26; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-26) ]
-377358681201868169503103693/4105093347579243984414450  |  BA[sigma=+; v=(); dn=((0,3)); k=-25; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-25) ]
33169026722029992170932391/373190304325385816764950  |  BA[sigma=+; v=(); dn=((0,3)); k=-24; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-24) ]
-714568677643820510017995799/8334583463266949907750550  |  BA[sigma=+; v=(); dn=((0,3)); k=-23; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-23) ]
687454636300404754819380199/8334583463266949907750550  |  BA[sigma=+; v=(); dn=((0,3)); k=-22; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-22) ]
-21758327621132339875829050567/275041254287809346955768150  |  BA[sigma=+; v=(); dn=((0,3)); k=-21; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-21) ]
20794373510866493783641215527/275041254287809346955768150  |  BA[sigma=+; v=(); dn=((0,3)); k=-20; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-20) ]
-1405109826160120875907591197937/19527929054434463633859538650  |  BA[sigma=+; v=(); dn=((0,3)); k=-19; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-19) ]
3991957377717357885805643432411/58583787163303390901578615950  |  BA[sigma=+; v=(); dn=((0,3)); k=-18; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-18) ]
-91444153320140593824020942475601/1425538820973715845271746321450  |  BA[sigma=+; v=(); dn=((0,3)); k=-17; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-17) ]
85460969715417843694422515943601/1425538820973715845271746321450  |  BA[sigma=+; v=(); dn=((0,3)); k=-16; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-16) ]
-79150584534574194886019585560649/1425538820973715845271746321450  |  BA[sigma=+; v=(); dn=((0,3)); k=-15; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-15) ]
24156019564365802541792431344243/475179606991238615090582107150  |  BA[sigma=+; v=(); dn=((0,3)); k=-14; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-14) ]
-21786292693136768409392645251443/475179606991238615090582107150  |  BA[sigma=+; v=(); dn=((0,3)); k=-13; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-13) ]
57756004367550487386728622039929/1425538820973715845271746321450  |  BA[sigma=+; v=(); dn=((0,3)); k=-12; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-12) ]
-3916480079528403987028369475430391/112617566856923551776467959394550  |  BA[sigma=+; v=(); dn=((0,3)); k=-11; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-11) ]
292382142990073329882658312455761/10237960623356686525133450854050  |  BA[sigma=+; v=(); dn=((0,3)); k=-10; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-10) ]
-6015993351700139819020623986282507/276424936830630536178603173059350  |  BA[sigma=+; v=(); dn=((0,3)); k=-9; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-9) ]
3942431765935409943296034330379307/276424936830630536178603173059350  |  BA[sigma=+; v=(); dn=((0,3)); k=-8; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-8) ]
-134830080538520172113263040972174881/22943269756942334502824063363926050  |  BA[sigma=+; v=(); dn=((0,3)); k=-7; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-7) ]
-83677250479978251723156610112835119/22943269756942334502824063363926050  |  BA[sigma=+; v=(); dn=((0,3)); k=-6; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-6) ]
337042927482133600585715678476818479/22943269756942334502824063363926050  |  BA[sigma=+; v=(); dn=((0,3)); k=-5; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-5) ]
-639253810978229839246170317763509519/22943269756942334502824063363926050  |  BA[sigma=+; v=(); dn=((0,3)); k=-4; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-4) ]
1014785030907952647660210159490299119/22943269756942334502824063363926050  |  BA[sigma=+; v=(); dn=((0,3)); k=-3; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-3) ]
-16638429055311049625602988210583640909/252375967326365679531064697003186550  |  BA[sigma=+; v=(); dn=((0,3)); k=-2; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-2) ]
2207662971822616573728132278111121304901/22461461092046545478264758033283602950  |  BA[sigma=+; v=(); dn=((0,3)); k=-1; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-1) ]
-3653182778990767589396015372875328285861/22461461092046545478264758033283602950  |  BA[sigma=+; v=(); dn=((0,3)); k=0; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z+0) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-90; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-90) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-89; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-89) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-88; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-88) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-87; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-87) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-86; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-86) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-85; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-85) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-84; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-84) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-83; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-83) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-82; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-82) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-81; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-81) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-80; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-80) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-79; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-79) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-78; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-78) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-77; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-77) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-76; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-76) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-75; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-75) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-74; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-74) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-73; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-73) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-72; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-72) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-71; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-71) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-70; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-70) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-69; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-69) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-68; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-68) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-67; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-67) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-66; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-66) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-65; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-65) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-64; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-64) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-63; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-63) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-62; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-62) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-61; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-61) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-60; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-60) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-59; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-59) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-58; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-58) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-57; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-57) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-56; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-56) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-55; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-55) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-54; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-54) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-53; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-53) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-52; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-52) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-51; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-51) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-50; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-50) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-49; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-49) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-48; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-48) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-47; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-47) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-46; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-46) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-45; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-45) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-44; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-44) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-43; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-43) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-42; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-42) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-41; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-41) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-40; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-40) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-39; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-39) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-38; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-38) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-37; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-37) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-36; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-36) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-35; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-35) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-34; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-34) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-33; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-33) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-32; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-32) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-31; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-31) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-30; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-30) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-29; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-29) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-28; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-28) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-27; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-27) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-26; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-26) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-25; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-25) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-24; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-24) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-23; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-23) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-22; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-22) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-21; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-21) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-20; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-20) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-19; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-19) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-18; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-18) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-17; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-17) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-16; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-16) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-15; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-15) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-14; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-14) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-13; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-13) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-12; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-12) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-11; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-11) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-10; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-10) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-9; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-9) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-8; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-8) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-7; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-7) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-6; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-6) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-5; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-5) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-4; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-4) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-3; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-3) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-2; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-2) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-1; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-1) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=0; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z+0) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-90; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-90) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-89; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-89) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-88; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-88) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-87; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-87) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-86; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-86) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-85; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-85) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-84; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-84) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-83; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-83) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-82; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-82) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-81; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-81) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-80; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-80) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-79; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-79) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-78; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-78) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-77; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-77) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-76; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-76) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-75; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-75) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-74; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-74) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-73; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-73) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-72; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-72) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-71; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-71) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-70; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-70) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-69; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-69) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-68; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-68) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-67; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-67) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-66; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-66) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-65; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-65) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-64; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-64) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-63; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-63) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-62; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-62) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-61; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-61) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-60; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-60) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-59; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-59) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-58; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-58) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-57; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-57) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-56; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-56) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-55; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-55) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-54; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-54) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-53; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-53) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-52; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-52) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-51; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-51) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-50; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-50) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-49; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-49) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-48; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-48) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-47; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-47) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-46; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-46) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-45; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-45) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-44; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-44) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-43; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-43) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-42; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-42) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-41; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-41) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-40; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-40) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-39; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-39) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-38; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-38) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-37; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-37) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-36; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-36) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-35; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-35) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-34; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-34) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-33; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-33) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-32; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-32) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-31; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-31) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-30; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-30) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-29; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-29) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-28; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-28) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-27; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-27) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-26; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-26) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-25; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-25) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-24; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-24) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-23; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-23) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-22; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-22) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-21; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-21) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-20; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-20) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-19; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-19) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-18; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-18) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-17; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-17) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-16; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-16) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-15; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-15) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-14; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-14) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-13; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-13) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-12; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-12) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-11; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-11) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-10; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-10) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-9; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-9) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-8; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-8) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-7; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-7) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-6; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-6) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-5; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-5) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-4; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-4) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-3; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-3) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-2; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-2) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-1; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-1) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=0; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z+0) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-90; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-90) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-89; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-89) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-88; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-88) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-87; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-87) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-86; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-86) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-85; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-85) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-84; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-84) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-83; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-83) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-82; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-82) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-81; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-81) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-80; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-80) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-79; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-79) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-78; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-78) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-77; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-77) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-76; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-76) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-75; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-75) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-74; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-74) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-73; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-73) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-72; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-72) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-71; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-71) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-70; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-70) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-69; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-69) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-68; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-68) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-67; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-67) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-66; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-66) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-65; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-65) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-64; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-64) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-63; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-63) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-62; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-62) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-61; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-61) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-60; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-60) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-59; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-59) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-58; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-58) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-57; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-57) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-56; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-56) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-55; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-55) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-54; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-54) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-53; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-53) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-52; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-52) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-51; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-51) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-50; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-50) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-49; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-49) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-48; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-48) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-47; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-47) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-46; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-46) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-45; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-45) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-44; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-44) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-43; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-43) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-42; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-42) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-41; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-41) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-40; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-40) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-39; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-39) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-38; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-38) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-37; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-37) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-36; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-36) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-35; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-35) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-34; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-34) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-33; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-33) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-32; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-32) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-31; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-31) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-30; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-30) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-29; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-29) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-28; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-28) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-27; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-27) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-26; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-26) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-25; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-25) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-24; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-24) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-23; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-23) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-22; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-22) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-21; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-21) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-20; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-20) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-19; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-19) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-18; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-18) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-17; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-17) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-16; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-16) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-15; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-15) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-14; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-14) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-13; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-13) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-12; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-12) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-11; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-11) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-10; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-10) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-9; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-9) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-8; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-8) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-7; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-7) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-6; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-6) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-5; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-5) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-4; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-4) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-3; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-3) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-2; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-2) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-1; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-1) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=0; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z+0) ]
-4798256522711509538227765126719624040263629528584520266217/6411445846425543918778451438066532380850731758572840000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-90; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-90) ]
899586517541377610821610563189716202580620445441751607619/2137148615475181306259483812688844126950243919524280000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-89; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-89) ]
-147560264125123952161919679753504596594313868854875093/510912889188424887941545257635391854398815185160000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-88; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-88) ]
254829693227054671683075400064303567461023571039204499/1206127688175414004866570311404098578649257765880000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-87; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-87) ]
-41847392432822257095460646725595208714859700382515844881/264141963710415667065778898197497588724187450727720000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-86; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-86) ]
733230389025639471883013368823202434567265640568387987/6142836365358503885250672051104595086609010482040000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-85; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-85) ]
-546639035952290112425645860745826511206669243367746547/6142836365358503885250672051104595086609010482040000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-84; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-84) ]
396444520421413874910059670258586490360812125076907747/6142836365358503885250672051104595086609010482040000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-83; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-83) ]
-3283085284877764671771256643241030619072546277342809/74010076691066311870490024712103555260349523880000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-82; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-82) ]
148353168301618085065978047401258269046878614157747/5415371465199974039304148149666113799537770040000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-81; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-81) ]
-69994890701435489923486865065171022050393986455507/5415371465199974039304148149666113799537770040000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-80; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-80) ]
2413646876157943065764507453219645189514601181327/5415371465199974039304148149666113799537770040000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-79; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-79) ]
16598514028059335545778721498278994737695713709/1594162927642029449309434250711249278639320000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-78; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-78) ]
-1365757024899911469742971053458798627993847915887/68549005888607266320305672780583718981490760000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-77; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-77) ]
450425780469751403154889183526555993647087541/15915719964849609082959292496072374966680000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-76; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-76) ]
-2447710076696911082823696720820576871410468683727/68549005888607266320305672780583718981490760000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-75; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-75) ]
2897889857959467691530744203073832435063480797799/68549005888607266320305672780583718981490760000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-74; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-74) ]
-40828013294517792045673869932943277945027469/848683387460936057747281484450900929560000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-73; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-73) ]
1352480348296436206316073842384276238314648899/25379121025030457726881033980223516838760000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-72; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-72) ]
-1469338238327398551427897134001612313730823699/25379121025030457726881033980223516838760000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-71; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-71) ]
22154515563755317979591019380249443775022389/357452408803245883477197661693288969560000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-70; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-70) ]
-23445114948484054825291711932460302412122869/357452408803245883477197661693288969560000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-69; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-69) ]
203150024344502916097346773389422642655389/2954152138869800689894195551184206360000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-68; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-68) ]
-2324978502369795007230295094836047502635679/32495673527567807588836151063026269960000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-67; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-67) ]
35869944836953326114310631382519712963237/485010052650265784908002254672033880000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-66; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-66) ]
-405580315060091664550437394830641810189399/5335110579152923633988024801392372680000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-65; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-65) ]
414852703042169856742742665947095267784599/5335110579152923633988024801392372680000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-64; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-64) ]
-17603143586493776303480671813152773228801/222296274131371818082834366724682195000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-63; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-63) ]
17855056690787397284405075085771817058051/222296274131371818082834366724682195000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-62; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-62) ]
-582054782532268051333974498824394011921/7170847552624897357510786023376845000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-61; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-61) ]
9609169802855967184640477518271964161/117554877911883563237881738088145000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-60; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-60) ]
-298985663263731831365766807902326905941/3644201215268390460374333880732495000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-59; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-59) ]
20279056870217775279618679221905961871/247064489170738336296565008863220000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-58; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-58) ]
-20222409852512114826210114023624559871/247064489170738336296565008863220000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-57; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-57) ]
20100003366749822547822872779835613871/247064489170738336296565008863220000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-56; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-56) ]
-463044170864596863563666087590240897/5745685794668333402245697880540000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-55; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-55) ]
531172785086588152085669506453640983/6677418626236171251258513753060000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-54; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-54) ]
-2145058991310075510516021377290666555181/27424158297951955328918715983817420000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-53; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-53) ]
39628017205272178175138810177002120777/517436949017961421300353131770140000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-52; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-52) ]
-38615233305733668853535532508873531777/517436949017961421300353131770140000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-51; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-51) ]
37418461245772471960829968404031462477/517436949017961421300353131770140000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-50; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-50) ]
-31416793785874909701073345634752948459/451381168292264218581159114948420000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-49; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-49) ]
28756149761774958904890774021978564677/432957447137477923945193436787260000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-48; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-48) ]
-1166318168467544153284147948181676431261/18617170226911550729643317781852180000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-47; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-47) ]
22996067531176300245716683713992261563/396110004827905334673262080464940000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-46; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-46) ]
-20571823268450072862674893950786869803/396110004827905334673262080464940000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-45; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-45) ]
22996067531176300245716683713992261563/396110004827905334673262080464940000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-44; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-44) ]
-1166318168467544153284147948181676431261/18617170226911550729643317781852180000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-43; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-43) ]
28756149761774958904890774021978564677/432957447137477923945193436787260000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-42; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-42) ]
-31416793785874909701073345634752948459/451381168292264218581159114948420000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-41; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-41) ]
37418461245772471960829968404031462477/517436949017961421300353131770140000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-40; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-40) ]
-38615233305733668853535532508873531777/517436949017961421300353131770140000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-39; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-39) ]
39628017205272178175138810177002120777/517436949017961421300353131770140000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-38; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-38) ]
-2145058991310075510516021377290666555181/27424158297951955328918715983817420000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-37; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-37) ]
531172785086588152085669506453640983/6677418626236171251258513753060000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-36; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-36) ]
-463044170864596863563666087590240897/5745685794668333402245697880540000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-35; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-35) ]
20100003366749822547822872779835613871/247064489170738336296565008863220000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-34; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-34) ]
-20222409852512114826210114023624559871/247064489170738336296565008863220000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-33; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-33) ]
20279056870217775279618679221905961871/247064489170738336296565008863220000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-32; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-32) ]
-298985663263731831365766807902326905941/3644201215268390460374333880732495000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-31; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-31) ]
9609169802855967184640477518271964161/117554877911883563237881738088145000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-30; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-30) ]
-582054782532268051333974498824394011921/7170847552624897357510786023376845000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-29; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-29) ]
17855056690787397284405075085771817058051/222296274131371818082834366724682195000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-28; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-28) ]
-17603143586493776303480671813152773228801/222296274131371818082834366724682195000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-27; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-27) ]
414852703042169856742742665947095267784599/5335110579152923633988024801392372680000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-26; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-26) ]
-405580315060091664550437394830641810189399/5335110579152923633988024801392372680000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-25; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-25) ]
35869944836953326114310631382519712963237/485010052650265784908002254672033880000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-24; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-24) ]
-2324978502369795007230295094836047502635679/32495673527567807588836151063026269960000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-23; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-23) ]
203150024344502916097346773389422642655389/2954152138869800689894195551184206360000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-22; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-22) ]
-23445114948484054825291711932460302412122869/357452408803245883477197661693288969560000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-21; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-21) ]
22154515563755317979591019380249443775022389/357452408803245883477197661693288969560000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-20; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-20) ]
-1469338238327398551427897134001612313730823699/25379121025030457726881033980223516838760000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-19; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-19) ]
1352480348296436206316073842384276238314648899/25379121025030457726881033980223516838760000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-18; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-18) ]
-40828013294517792045673869932943277945027469/848683387460936057747281484450900929560000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-17; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-17) ]
2897889857959467691530744203073832435063480797799/68549005888607266320305672780583718981490760000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-16; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-16) ]
-2447710076696911082823696720820576871410468683727/68549005888607266320305672780583718981490760000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-15; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-15) ]
450425780469751403154889183526555993647087541/15915719964849609082959292496072374966680000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-14; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-14) ]
-1365757024899911469742971053458798627993847915887/68549005888607266320305672780583718981490760000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-13; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-13) ]
16598514028059335545778721498278994737695713709/1594162927642029449309434250711249278639320000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-12; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-12) ]
2413646876157943065764507453219645189514601181327/5415371465199974039304148149666113799537770040000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-11; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-11) ]
-69994890701435489923486865065171022050393986455507/5415371465199974039304148149666113799537770040000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-10; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-10) ]
148353168301618085065978047401258269046878614157747/5415371465199974039304148149666113799537770040000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-9; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-9) ]
-3283085284877764671771256643241030619072546277342809/74010076691066311870490024712103555260349523880000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-8; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-8) ]
396444520421413874910059670258586490360812125076907747/6142836365358503885250672051104595086609010482040000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-7; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-7) ]
-546639035952290112425645860745826511206669243367746547/6142836365358503885250672051104595086609010482040000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-6; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-6) ]
733230389025639471883013368823202434567265640568387987/6142836365358503885250672051104595086609010482040000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-5; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-5) ]
-41847392432822257095460646725595208714859700382515844881/264141963710415667065778898197497588724187450727720000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-4; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-4) ]
254829693227054671683075400064303567461023571039204499/1206127688175414004866570311404098578649257765880000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-3; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-3) ]
-147560264125123952161919679753504596594313868854875093/510912889188424887941545257635391854398815185160000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-2; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-2) ]
899586517541377610821610563189716202580620445441751607619/2137148615475181306259483812688844126950243919524280000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-1; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-1) ]
-4798256522711509538227765126719624040263629528584520266217/6411445846425543918778451438066532380850731758572840000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=0; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z+0) ]
-3653182778990767589396015372875328285861/22461461092046545478264758033283602950  |  BA[sigma=-; v=(); dn=((0,3)); k=-90; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-90) ]
5082729991604574394946021306371422482501/22461461092046545478264758033283602950  |  BA[sigma=-; v=(); dn=((0,3)); k=-89; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-89) ]
-65094614781973260095567410035195458509/252375967326365679531064697003186550  |  BA[sigma=-; v=(); dn=((0,3)); k=-88; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-88) ]
6398805667203753810989590362224945519/22943269756942334502824063363926050  |  BA[sigma=-; v=(); dn=((0,3)); k=-87; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-87) ]
-6757459079496185706665920548143789519/22943269756942334502824063363926050  |  BA[sigma=-; v=(); dn=((0,3)); k=-86; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-86) ]
7042595901777813231277761930973605359/22943269756942334502824063363926050  |  BA[sigma=-; v=(); dn=((0,3)); k=-85; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-85) ]
-7278686646257094351808782881040044399/22943269756942334502824063363926050  |  BA[sigma=-; v=(); dn=((0,3)); k=-84; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-84) ]
7479713390794112901738288960038253599/22943269756942334502824063363926050  |  BA[sigma=-; v=(); dn=((0,3)); k=-83; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-83) ]
-92221854829771944585580315245924853/276424936830630536178603173059350  |  BA[sigma=-; v=(); dn=((0,3)); k=-82; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-82) ]
94079670123376182335506970717976853/276424936830630536178603173059350  |  BA[sigma=-; v=(); dn=((0,3)); k=-81; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-81) ]
-10637731645086268123420215653679277/30713881870070059575400352562150  |  BA[sigma=-; v=(); dn=((0,3)); k=-80; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-80) ]
118845595455405124908316233203176187/337852700570770655329403878183650  |  BA[sigma=-; v=(); dn=((0,3)); k=-79; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-79) ]
-1525450946813954747032830796286453/4276616462921147535815238964350  |  BA[sigma=-; v=(); dn=((0,3)); k=-78; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-78) ]
1544750549313291207707279054176853/4276616462921147535815238964350  |  BA[sigma=-; v=(); dn=((0,3)); k=-77; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-77) ]
-1562523500847508963700277449872853/4276616462921147535815238964350  |  BA[sigma=-; v=(); dn=((0,3)); k=-76; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-76) ]
1578969717140005727557307281118213/4276616462921147535815238964350  |  BA[sigma=-; v=(); dn=((0,3)); k=-75; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-75) ]
-1594251493300843961418620401684157/4276616462921147535815238964350  |  BA[sigma=-; v=(); dn=((0,3)); k=-74; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-74) ]
1608502348795729057181845744878557/4276616462921147535815238964350  |  BA[sigma=-; v=(); dn=((0,3)); k=-73; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-73) ]
-22216896096304424443231422693109/58583787163303390901578615950  |  BA[sigma=-; v=(); dn=((0,3)); k=-72; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-72) ]
2487577079954326364680547490901/6509309684811487877953179550  |  BA[sigma=-; v=(); dn=((0,3)); k=-71; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-71) ]
-35288353486854269852429147491/91680418095936448985256050  |  BA[sigma=-; v=(); dn=((0,3)); k=-70; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-70) ]
106577548281194087103687146633/275041254287809346955768150  |  BA[sigma=-; v=(); dn=((0,3)); k=-69; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-69) ]
-35750037643120108150921585411/91680418095936448985256050  |  BA[sigma=-; v=(); dn=((0,3)); k=-68; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-68) ]
35962004645572094212002586611/91680418095936448985256050  |  BA[sigma=-; v=(); dn=((0,3)); k=-67; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-67) ]
-1619225287975540871946097699/4105093347579243984414450  |  BA[sigma=-; v=(); dn=((0,3)); k=-66; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-66) ]
542581326218536115174484097/1368364449193081328138150  |  BA[sigma=-; v=(); dn=((0,3)); k=-65; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-65) ]
-545275951595408644559125377/1368364449193081328138150  |  BA[sigma=-; v=(); dn=((0,3)); k=-64; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-64) ]
7395776548880142005083680877/18472920064106597929865025  |  BA[sigma=-; v=(); dn=((0,3)); k=-63; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-63) ]
-7428617295660775956958996477/18472920064106597929865025  |  BA[sigma=-; v=(); dn=((0,3)); k=-62; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-62) ]
7459850708894860527429958477/18472920064106597929865025  |  BA[sigma=-; v=(); dn=((0,3)); k=-61; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-61) ]
-122779817915849902261957777/302834755149288490653525  |  BA[sigma=-; v=(); dn=((0,3)); k=-60; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-60) ]
123243513282874189155173497/302834755149288490653525  |  BA[sigma=-; v=(); dn=((0,3)); k=-59; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-59) ]
-2096354803973690310356633/5132792460157432044975  |  BA[sigma=-; v=(); dn=((0,3)); k=-58; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-58) ]
2103477425067827269349033/5132792460157432044975  |  BA[sigma=-; v=(); dn=((0,3)); k=-57; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-57) ]
-2110257584354722535621033/5132792460157432044975  |  BA[sigma=-; v=(); dn=((0,3)); k=-56; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-56) ]
2116710237733206164477573/5132792460157432044975  |  BA[sigma=-; v=(); dn=((0,3)); k=-55; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-55) ]
-2122848850130000507448533/5132792460157432044975  |  BA[sigma=-; v=(); dn=((0,3)); k=-54; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-54) ]
236520615450407001417437/570310273350825782775  |  BA[sigma=-; v=(); dn=((0,3)); k=-53; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-53) ]
-4474279240335866835529/10760571195298599675  |  BA[sigma=-; v=(); dn=((0,3)); k=-52; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-52) ]
4485315723613096168529/10760571195298599675  |  BA[sigma=-; v=(); dn=((0,3)); k=-51; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-51) ]
-4495780906579504218409/10760571195298599675  |  BA[sigma=-; v=(); dn=((0,3)); k=-50; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-50) ]
4505691130197418245817/10760571195298599675  |  BA[sigma=-; v=(); dn=((0,3)); k=-49; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-49) ]
-30714699858948526211/73201164593868025  |  BA[sigma=-; v=(); dn=((0,3)); k=-48; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-48) ]
92324548959332788183/219603493781604075  |  BA[sigma=-; v=(); dn=((0,3)); k=-47; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-47) ]
-1967967126609642089/4672414761310725  |  BA[sigma=-; v=(); dn=((0,3)); k=-46; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-46) ]
5914085889685464427/14017244283932175  |  BA[sigma=-; v=(); dn=((0,3)); k=-45; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-45) ]
-5982777158292328187/14017244283932175  |  BA[sigma=-; v=(); dn=((0,3)); k=-44; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-44) ]
284391555316215572389/658810481344812225  |  BA[sigma=-; v=(); dn=((0,3)); k=-43; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-43) ]
-287568145389056449939/658810481344812225  |  BA[sigma=-; v=(); dn=((0,3)); k=-42; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-42) ]
14245439983686015315811/32281713585895799025  |  BA[sigma=-; v=(); dn=((0,3)); k=-41; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-41) ]
-14399132434709597266291/32281713585895799025  |  BA[sigma=-; v=(); dn=((0,3)); k=-40; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-40) ]
14552059140638076188731/32281713585895799025  |  BA[sigma=-; v=(); dn=((0,3)); k=-39; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-39) ]
-14704362609863840984131/32281713585895799025  |  BA[sigma=-; v=(); dn=((0,3)); k=-38; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-38) ]
787377860193457388168543/1710930820052477348325  |  BA[sigma=-; v=(); dn=((0,3)); k=-37; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-37) ]
-2386220198251261094862829/5132792460157432044975  |  BA[sigma=-; v=(); dn=((0,3)); k=-36; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-36) ]
2410276922508968655154429/5132792460157432044975  |  BA[sigma=-; v=(); dn=((0,3)); k=-35; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-35) ]
-2434327721465134908165169/5132792460157432044975  |  BA[sigma=-; v=(); dn=((0,3)); k=-34; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-34) ]
2458397286933613103430769/5132792460157432044975  |  BA[sigma=-; v=(); dn=((0,3)); k=-33; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-33) ]
-2482511220999305699537569/5132792460157432044975  |  BA[sigma=-; v=(); dn=((0,3)); k=-32; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-32) ]
147895078342882802381219621/302834755149288490653525  |  BA[sigma=-; v=(); dn=((0,3)); k=-31; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-31) ]
-149327844926384812444526621/302834755149288490653525  |  BA[sigma=-; v=(); dn=((0,3)); k=-30; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-30) ]
9196860997470120459871066601/18472920064106597929865025  |  BA[sigma=-; v=(); dn=((0,3)); k=-29; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-29) ]
-9285300872838212559415159001/18472920064106597929865025  |  BA[sigma=-; v=(); dn=((0,3)); k=-28; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-28) ]
9374440042671361857362444201/18472920064106597929865025  |  BA[sigma=-; v=(); dn=((0,3)); k=-27; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-27) ]
-701067407793022737384261301/1368364449193081328138150  |  BA[sigma=-; v=(); dn=((0,3)); k=-26; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-26) ]
707803971235204060845864501/1368364449193081328138150  |  BA[sigma=-; v=(); dn=((0,3)); k=-25; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-25) ]
-428774538824818400450285299/821018669515848796882890  |  BA[sigma=-; v=(); dn=((0,3)); k=-24; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-24) ]
9668648585779622318682262371/18336083619187289797051210  |  BA[sigma=-; v=(); dn=((0,3)); k=-23; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-23) ]
-9762814457665371878560724851/18336083619187289797051210  |  BA[sigma=-; v=(); dn=((0,3)); k=-22; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-22) ]
29576022739798230915977428313/55008250857561869391153630  |  BA[sigma=-; v=(); dn=((0,3)); k=-21; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-21) ]
-9956466692568409184243415891/18336083619187289797051210  |  BA[sigma=-; v=(); dn=((0,3)); k=-20; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-20) ]
714008866749706370690700756773/1301861936962297575590635910  |  BA[sigma=-; v=(); dn=((0,3)); k=-19; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-19) ]
-6491584011891355045809183017797/11716757432660678180315723190  |  BA[sigma=-; v=(); dn=((0,3)); k=-18; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-18) ]
478801463542038553989500601495341/855323292584229507163047792870  |  BA[sigma=-; v=(); dn=((0,3)); k=-17; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-17) ]
-483870851832585465917487631975181/855323292584229507163047792870  |  BA[sigma=-; v=(); dn=((0,3)); k=-16; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-16) ]
489116834693768740228087658438117/855323292584229507163047792870  |  BA[sigma=-; v=(); dn=((0,3)); k=-15; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-15) ]
-494566894691428251754431850690229/855323292584229507163047792870  |  BA[sigma=-; v=(); dn=((0,3)); k=-14; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-14) ]
500254239182377933672191337312949/855323292584229507163047792870  |  BA[sigma=-; v=(); dn=((0,3)); k=-13; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-13) ]
-506219570863991021517020798842709/855323292584229507163047792870  |  BA[sigma=-; v=(); dn=((0,3)); k=-12; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-12) ]
40488574039010922786675428225495771/67570540114154131065880775636730  |  BA[sigma=-; v=(); dn=((0,3)); k=-11; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-11) ]
-3728804800652375255579301299051341/6142776374014011915080070512430  |  BA[sigma=-; v=(); dn=((0,3)); k=-10; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-10) ]
34022272038330389042790413895421237/55284987366126107235720634611870  |  BA[sigma=-; v=(); dn=((0,3)); k=-9; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-9) ]
-34523282872347531868254505500142357/55284987366126107235720634611870  |  BA[sigma=-; v=(); dn=((0,3)); k=-8; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-8) ]
2910987307994533057427357759431996511/4588653951388466900564812672785210  |  BA[sigma=-; v=(); dn=((0,3)); k=-7; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-7) ]
-2961681008790824691757407118483718831/4588653951388466900564812672785210  |  BA[sigma=-; v=(); dn=((0,3)); k=-6; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-6) ]
3019264117200405452862534179475533231/4588653951388466900564812672785210  |  BA[sigma=-; v=(); dn=((0,3)); k=-5; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-5) ]
-3086535918385412186214070409915621519/4588653951388466900564812672785210  |  BA[sigma=-; v=(); dn=((0,3)); k=-4; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-4) ]
3168393285426273112991962240584157679/4588653951388466900564812672785210  |  BA[sigma=-; v=(); dn=((0,3)); k=-3; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-3) ]
-36020903345975933813588756940428367949/50475193465273135906212939400637310  |  BA[sigma=-; v=(); dn=((0,3)); k=-2; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-2) ]
3357689779735399702215287889415241775941/4492292218409309095652951606656720590  |  BA[sigma=-; v=(); dn=((0,3)); k=-1; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-1) ]
-3653182778990767589396015372875328285861/4492292218409309095652951606656720590  |  BA[sigma=-; v=(); dn=((0,3)); k=0; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z+0) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-90; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-90) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-89; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-89) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-88; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-88) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-87; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-87) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-86; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-86) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-85; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-85) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-84; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-84) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-83; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-83) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-82; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-82) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-81; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-81) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-80; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-80) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-79; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-79) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-78; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-78) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-77; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-77) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-76; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-76) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-75; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-75) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-74; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-74) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-73; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-73) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-72; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-72) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-71; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-71) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-70; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-70) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-69; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-69) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-68; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-68) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-67; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-67) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-66; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-66) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-65; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-65) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-64; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-64) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-63; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-63) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-62; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-62) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-61; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-61) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-60; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-60) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-59; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-59) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-58; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-58) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-57; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-57) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-56; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-56) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-55; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-55) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-54; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-54) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-53; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-53) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-52; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-52) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-51; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-51) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-50; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-50) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-49; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-49) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-48; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-48) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-47; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-47) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-46; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-46) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-45; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-45) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-44; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-44) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-43; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-43) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-42; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-42) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-41; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-41) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-40; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-40) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-39; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-39) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-38; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-38) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-37; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-37) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-36; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-36) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-35; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-35) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-34; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-34) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-33; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-33) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-32; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-32) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-31; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-31) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-30; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-30) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-29; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-29) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-28; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-28) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-27; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-27) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-26; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-26) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-25; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-25) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-24; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-24) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-23; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-23) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-22; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-22) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-21; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-21) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-20; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-20) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-19; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-19) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-18; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-18) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-17; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-17) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-16; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-16) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-15; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-15) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-14; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-14) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-13; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-13) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-12; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-12) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-11; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-11) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-10; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-10) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-9; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-9) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-8; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-8) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-7; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-7) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-6; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-6) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-5; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-5) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-4; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-4) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-3; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-3) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-2; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-2) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-1; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-1) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=0; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z+0) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-90; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-90) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-89; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-89) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-88; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-88) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-87; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-87) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-86; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-86) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-85; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-85) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-84; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-84) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-83; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-83) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-82; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-82) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-81; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-81) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-80; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-80) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-79; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-79) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-78; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-78) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-77; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-77) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-76; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-76) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-75; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-75) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-74; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-74) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-73; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-73) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-72; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-72) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-71; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-71) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-70; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-70) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-69; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-69) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-68; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-68) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-67; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-67) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-66; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-66) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-65; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-65) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-64; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-64) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-63; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-63) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-62; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-62) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-61; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-61) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-60; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-60) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-59; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-59) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-58; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-58) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-57; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-57) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-56; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-56) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-55; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-55) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-54; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-54) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-53; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-53) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-52; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-52) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-51; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-51) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-50; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-50) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-49; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-49) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-48; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-48) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-47; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-47) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-46; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-46) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-45; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-45) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-44; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-44) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-43; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-43) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-42; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-42) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-41; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-41) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-40; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-40) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-39; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-39) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-38; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-38) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-37; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-37) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-36; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-36) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-35; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-35) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-34; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-34) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-33; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-33) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-32; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-32) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-31; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-31) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-30; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-30) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-29; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-29) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-28; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-28) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-27; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-27) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-26; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-26) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-25; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-25) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-24; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-24) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-23; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-23) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-22; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-22) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-21; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-21) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-20; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-20) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-19; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-19) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-18; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-18) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-17; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-17) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-16; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-16) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-15; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-15) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-14; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-14) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-13; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-13) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-12; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-12) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-11; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-11) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-10; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-10) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-9; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-9) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-8; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-8) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-7; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-7) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-6; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-6) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-5; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-5) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-4; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-4) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-3; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-3) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-2; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-2) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-1; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-1) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=0; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z+0) ]
-3653182778990767589396015372875328285861/11230730546023272739132379016641801475  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-90; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-90) ]
3645196481713595484337076792241271893701/11230730546023272739132379016641801475  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-89; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-89) ]
-40866521918642154860585199122889549709/126187983663182839765532348501593275  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-88; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-88) ]
3706795349055853229324900260857622319/11471634878471167251412031681963025  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-87; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-87) ]
-3698356445237207772956045432953649519/11471634878471167251412031681963025  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-86; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-86) ]
3689819414629973415931738804725211919/11471634878471167251412031681963025  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-85; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-85) ]
-3681181948368536301765969745576439759/11471634878471167251412031681963025  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-84; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-84) ]
3672441655127796364812512959533039359/11471634878471167251412031681963025  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-83; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-83) ]
-44139711531918267321142140457772773/138212468415315268089301586529675  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-82; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-82) ]
44031838385838021258243173365847173/138212468415315268089301586529675  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-81; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-81) ]
-4880292608058024066886120358155997/15356940935035029787700176281075  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-80; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-80) ]
4868007055309996043055960217131137/15356940935035029787700176281075  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-79; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-79) ]
-61462860623241058403302042280303/194391657405506706173419952925  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-78; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-78) ]
61303359776139104182852056677903/194391657405506706173419952925  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-77; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-77) ]
-672559662384108370412072783887333/2138308231460573767907619482175  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-76; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-76) ]
670758981768141571449624262218133/2138308231460573767907619482175  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-75; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-75) ]
-668934292077295215167676426926677/2138308231460573767907619482175  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-74; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-74) ]
667084944417653637854891458725877/2138308231460573767907619482175  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-73; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-73) ]
-9112469359293533278712889630349/29291893581651695450789307975  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-72; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-72) ]
3028810706851429109067025637383/9763964527217231816929769325  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-71; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-71) ]
-42535343474848157886823113473/137520627143904673477884075  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-70; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-70) ]
42409610330030873613929048033/137520627143904673477884075  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-69; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-69) ]
-14094018321907827923954201611/45840209047968224492628025  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-68; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-68) ]
14050874595745034300902316411/45840209047968224492628025  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-67; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-67) ]
-209060999005535159677640233/684182224596540664069075  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-66; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-66) ]
625192648726870088010174299/2052546673789621992207225  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-65; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-65) ]
-623171679694215690971693339/2052546673789621992207225  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-64; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-64) ]
621119133020426068979486114/2052546673789621992207225  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-63; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-63) ]
-1857102018722109835152683942/6157640021368865976621675  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-62; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-62) ]
1850745745151664554144558342/6157640021368865976621675  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-61; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-61) ]
-30234184760248301634053822/100944918383096163551175  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-60; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-60) ]
30126510180639665726265902/100944918383096163551175  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-59; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-59) ]
-508762891663666223321578/1710930820052477348325  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-58; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-58) ]
506874968000160041419978/1710930820052477348325  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-57; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-57) ]
-504953922868873049309578/1710930820052477348325  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-56; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-56) ]
502998573360241646625778/1710930820052477348325  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-55; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-55) ]
-501007672042362400256818/1710930820052477348325  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-54; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-54) ]
1496939706544678392420854/5132792460157432044975  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-53; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-53) ]
-28127200330871441490718/96845140757687397075  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-52; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-52) ]
28008006311477364694318/96845140757687397075  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-51; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-51) ]
-27886475154448109921518/96845140757687397075  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-50; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-50) ]
27762513374278270053262/96845140757687397075  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-49; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-49) ]
-564000444119593185838/1976431444034436675  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-48; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-48) ]
561365202194213936938/1976431444034436675  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-47; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-47) ]
-11886678538121254454/42051732851796525  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-46; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-46) ]
11828171779370928854/42051732851796525  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-45; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-45) ]
-11886678538121254454/42051732851796525  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-44; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-44) ]
561365202194213936938/1976431444034436675  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-43; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-43) ]
-564000444119593185838/1976431444034436675  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-42; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-42) ]
27762513374278270053262/96845140757687397075  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-41; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-41) ]
-27886475154448109921518/96845140757687397075  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-40; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-40) ]
28008006311477364694318/96845140757687397075  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-39; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-39) ]
-28127200330871441490718/96845140757687397075  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-38; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-38) ]
1496939706544678392420854/5132792460157432044975  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-37; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-37) ]
-501007672042362400256818/1710930820052477348325  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-36; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-36) ]
502998573360241646625778/1710930820052477348325  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-35; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-35) ]
-504953922868873049309578/1710930820052477348325  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-34; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-34) ]
506874968000160041419978/1710930820052477348325  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-33; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-33) ]
-508762891663666223321578/1710930820052477348325  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-32; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-32) ]
30126510180639665726265902/100944918383096163551175  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-31; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-31) ]
-30234184760248301634053822/100944918383096163551175  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-30; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-30) ]
1850745745151664554144558342/6157640021368865976621675  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-29; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-29) ]
-1857102018722109835152683942/6157640021368865976621675  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-28; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-28) ]
621119133020426068979486114/2052546673789621992207225  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-27; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-27) ]
-623171679694215690971693339/2052546673789621992207225  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-26; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-26) ]
625192648726870088010174299/2052546673789621992207225  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-25; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-25) ]
-209060999005535159677640233/684182224596540664069075  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-24; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-24) ]
14050874595745034300902316411/45840209047968224492628025  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-23; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-23) ]
-14094018321907827923954201611/45840209047968224492628025  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-22; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-22) ]
42409610330030873613929048033/137520627143904673477884075  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-21; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-21) ]
-42535343474848157886823113473/137520627143904673477884075  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-20; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-20) ]
3028810706851429109067025637383/9763964527217231816929769325  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-19; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-19) ]
-9112469359293533278712889630349/29291893581651695450789307975  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-18; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-18) ]
667084944417653637854891458725877/2138308231460573767907619482175  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-17; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-17) ]
-668934292077295215167676426926677/2138308231460573767907619482175  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-16; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-16) ]
670758981768141571449624262218133/2138308231460573767907619482175  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-15; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-15) ]
-672559662384108370412072783887333/2138308231460573767907619482175  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-14; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-14) ]
61303359776139104182852056677903/194391657405506706173419952925  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-13; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-13) ]
-61462860623241058403302042280303/194391657405506706173419952925  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-12; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-12) ]
4868007055309996043055960217131137/15356940935035029787700176281075  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-11; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-11) ]
-4880292608058024066886120358155997/15356940935035029787700176281075  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-10; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-10) ]
44031838385838021258243173365847173/138212468415315268089301586529675  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-9; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-9) ]
-44139711531918267321142140457772773/138212468415315268089301586529675  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-8; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-8) ]
3672441655127796364812512959533039359/11471634878471167251412031681963025  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-7; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-7) ]
-3681181948368536301765969745576439759/11471634878471167251412031681963025  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-6; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-6) ]
3689819414629973415931738804725211919/11471634878471167251412031681963025  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-5; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-5) ]
-3698356445237207772956045432953649519/11471634878471167251412031681963025  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-4; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-4) ]
3706795349055853229324900260857622319/11471634878471167251412031681963025  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-3; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-3) ]
-40866521918642154860585199122889549709/126187983663182839765532348501593275  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-2; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-2) ]
3645196481713595484337076792241271893701/11230730546023272739132379016641801475  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-1; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-1) ]
-3653182778990767589396015372875328285861/11230730546023272739132379016641801475  |  BA[sigma=-; v=(-2); dn=((0,1)); k=0; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z+0) ]
3653182778990767589396015372875328285861/11230730546023272739132379016641801475  |  BA[sigma=-; v=(1); dn=((0,2)); k=-90; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-90) ]
-3645196481713595484337076792241271893701/11230730546023272739132379016641801475  |  BA[sigma=-; v=(1); dn=((0,2)); k=-89; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-89) ]
40866521918642154860585199122889549709/126187983663182839765532348501593275  |  BA[sigma=-; v=(1); dn=((0,2)); k=-88; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-88) ]
-3706795349055853229324900260857622319/11471634878471167251412031681963025  |  BA[sigma=-; v=(1); dn=((0,2)); k=-87; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-87) ]
3698356445237207772956045432953649519/11471634878471167251412031681963025  |  BA[sigma=-; v=(1); dn=((0,2)); k=-86; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-86) ]
-3689819414629973415931738804725211919/11471634878471167251412031681963025  |  BA[sigma=-; v=(1); dn=((0,2)); k=-85; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-85) ]
3681181948368536301765969745576439759/11471634878471167251412031681963025  |  BA[sigma=-; v=(1); dn=((0,2)); k=-84; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-84) ]
-3672441655127796364812512959533039359/11471634878471167251412031681963025  |  BA[sigma=-; v=(1); dn=((0,2)); k=-83; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-83) ]
44139711531918267321142140457772773/138212468415315268089301586529675  |  BA[sigma=-; v=(1); dn=((0,2)); k=-82; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-82) ]
-44031838385838021258243173365847173/138212468415315268089301586529675  |  BA[sigma=-; v=(1); dn=((0,2)); k=-81; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-81) ]
4880292608058024066886120358155997/15356940935035029787700176281075  |  BA[sigma=-; v=(1); dn=((0,2)); k=-80; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-80) ]
-4868007055309996043055960217131137/15356940935035029787700176281075  |  BA[sigma=-; v=(1); dn=((0,2)); k=-79; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-79) ]
61462860623241058403302042280303/194391657405506706173419952925  |  BA[sigma=-; v=(1); dn=((0,2)); k=-78; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-78) ]
-61303359776139104182852056677903/194391657405506706173419952925  |  BA[sigma=-; v=(1); dn=((0,2)); k=-77; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-77) ]
672559662384108370412072783887333/2138308231460573767907619482175  |  BA[sigma=-; v=(1); dn=((0,2)); k=-76; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-76) ]
-670758981768141571449624262218133/2138308231460573767907619482175  |  BA[sigma=-; v=(1); dn=((0,2)); k=-75; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-75) ]
668934292077295215167676426926677/2138308231460573767907619482175  |  BA[sigma=-; v=(1); dn=((0,2)); k=-74; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-74) ]
-667084944417653637854891458725877/2138308231460573767907619482175  |  BA[sigma=-; v=(1); dn=((0,2)); k=-73; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-73) ]
9112469359293533278712889630349/29291893581651695450789307975  |  BA[sigma=-; v=(1); dn=((0,2)); k=-72; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-72) ]
-3028810706851429109067025637383/9763964527217231816929769325  |  BA[sigma=-; v=(1); dn=((0,2)); k=-71; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-71) ]
42535343474848157886823113473/137520627143904673477884075  |  BA[sigma=-; v=(1); dn=((0,2)); k=-70; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-70) ]
-42409610330030873613929048033/137520627143904673477884075  |  BA[sigma=-; v=(1); dn=((0,2)); k=-69; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-69) ]
14094018321907827923954201611/45840209047968224492628025  |  BA[sigma=-; v=(1); dn=((0,2)); k=-68; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-68) ]
-14050874595745034300902316411/45840209047968224492628025  |  BA[sigma=-; v=(1); dn=((0,2)); k=-67; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-67) ]
209060999005535159677640233/684182224596540664069075  |  BA[sigma=-; v=(1); dn=((0,2)); k=-66; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-66) ]
-625192648726870088010174299/2052546673789621992207225  |  BA[sigma=-; v=(1); dn=((0,2)); k=-65; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-65) ]
623171679694215690971693339/2052546673789621992207225  |  BA[sigma=-; v=(1); dn=((0,2)); k=-64; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-64) ]
-621119133020426068979486114/2052546673789621992207225  |  BA[sigma=-; v=(1); dn=((0,2)); k=-63; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-63) ]
1857102018722109835152683942/6157640021368865976621675  |  BA[sigma=-; v=(1); dn=((0,2)); k=-62; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-62) ]
-1850745745151664554144558342/6157640021368865976621675  |  BA[sigma=-; v=(1); dn=((0,2)); k=-61; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-61) ]
30234184760248301634053822/100944918383096163551175  |  BA[sigma=-; v=(1); dn=((0,2)); k=-60; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-60) ]
-30126510180639665726265902/100944918383096163551175  |  BA[sigma=-; v=(1); dn=((0,2)); k=-59; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-59) ]
508762891663666223321578/1710930820052477348325  |  BA[sigma=-; v=(1); dn=((0,2)); k=-58; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-58) ]
-506874968000160041419978/1710930820052477348325  |  BA[sigma=-; v=(1); dn=((0,2)); k=-57; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-57) ]
504953922868873049309578/1710930820052477348325  |  BA[sigma=-; v=(1); dn=((0,2)); k=-56; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-56) ]
-502998573360241646625778/1710930820052477348325  |  BA[sigma=-; v=(1); dn=((0,2)); k=-55; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-55) ]
501007672042362400256818/1710930820052477348325  |  BA[sigma=-; v=(1); dn=((0,2)); k=-54; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-54) ]
-1496939706544678392420854/5132792460157432044975  |  BA[sigma=-; v=(1); dn=((0,2)); k=-53; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-53) ]
28127200330871441490718/96845140757687397075  |  BA[sigma=-; v=(1); dn=((0,2)); k=-52; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-52) ]
-28008006311477364694318/96845140757687397075  |  BA[sigma=-; v=(1); dn=((0,2)); k=-51; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-51) ]
27886475154448109921518/96845140757687397075  |  BA[sigma=-; v=(1); dn=((0,2)); k=-50; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-50) ]
-27762513374278270053262/96845140757687397075  |  BA[sigma=-; v=(1); dn=((0,2)); k=-49; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-49) ]
564000444119593185838/1976431444034436675  |  BA[sigma=-; v=(1); dn=((0,2)); k=-48; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-48) ]
-561365202194213936938/1976431444034436675  |  BA[sigma=-; v=(1); dn=((0,2)); k=-47; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-47) ]
11886678538121254454/42051732851796525  |  BA[sigma=-; v=(1); dn=((0,2)); k=-46; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-46) ]
-11828171779370928854/42051732851796525  |  BA[sigma=-; v=(1); dn=((0,2)); k=-45; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-45) ]
11886678538121254454/42051732851796525  |  BA[sigma=-; v=(1); dn=((0,2)); k=-44; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-44) ]
-561365202194213936938/1976431444034436675  |  BA[sigma=-; v=(1); dn=((0,2)); k=-43; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-43) ]
564000444119593185838/1976431444034436675  |  BA[sigma=-; v=(1); dn=((0,2)); k=-42; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-42) ]
-27762513374278270053262/96845140757687397075  |  BA[sigma=-; v=(1); dn=((0,2)); k=-41; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-41) ]
27886475154448109921518/96845140757687397075  |  BA[sigma=-; v=(1); dn=((0,2)); k=-40; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-40) ]
-28008006311477364694318/96845140757687397075  |  BA[sigma=-; v=(1); dn=((0,2)); k=-39; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-39) ]
28127200330871441490718/96845140757687397075  |  BA[sigma=-; v=(1); dn=((0,2)); k=-38; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-38) ]
-1496939706544678392420854/5132792460157432044975  |  BA[sigma=-; v=(1); dn=((0,2)); k=-37; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-37) ]
501007672042362400256818/1710930820052477348325  |  BA[sigma=-; v=(1); dn=((0,2)); k=-36; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-36) ]
-502998573360241646625778/1710930820052477348325  |  BA[sigma=-; v=(1); dn=((0,2)); k=-35; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-35) ]
504953922868873049309578/1710930820052477348325  |  BA[sigma=-; v=(1); dn=((0,2)); k=-34; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-34) ]
-506874968000160041419978/1710930820052477348325  |  BA[sigma=-; v=(1); dn=((0,2)); k=-33; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-33) ]
508762891663666223321578/1710930820052477348325  |  BA[sigma=-; v=(1); dn=((0,2)); k=-32; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-32) ]
-30126510180639665726265902/100944918383096163551175  |  BA[sigma=-; v=(1); dn=((0,2)); k=-31; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-31) ]
30234184760248301634053822/100944918383096163551175  |  BA[sigma=-; v=(1); dn=((0,2)); k=-30; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-30) ]
-1850745745151664554144558342/6157640021368865976621675  |  BA[sigma=-; v=(1); dn=((0,2)); k=-29; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-29) ]
1857102018722109835152683942/6157640021368865976621675  |  BA[sigma=-; v=(1); dn=((0,2)); k=-28; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-28) ]
-621119133020426068979486114/2052546673789621992207225  |  BA[sigma=-; v=(1); dn=((0,2)); k=-27; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-27) ]
623171679694215690971693339/2052546673789621992207225  |  BA[sigma=-; v=(1); dn=((0,2)); k=-26; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-26) ]
-625192648726870088010174299/2052546673789621992207225  |  BA[sigma=-; v=(1); dn=((0,2)); k=-25; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-25) ]
209060999005535159677640233/684182224596540664069075  |  BA[sigma=-; v=(1); dn=((0,2)); k=-24; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-24) ]
-14050874595745034300902316411/45840209047968224492628025  |  BA[sigma=-; v=(1); dn=((0,2)); k=-23; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-23) ]
14094018321907827923954201611/45840209047968224492628025  |  BA[sigma=-; v=(1); dn=((0,2)); k=-22; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-22) ]
-42409610330030873613929048033/137520627143904673477884075  |  BA[sigma=-; v=(1); dn=((0,2)); k=-21; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-21) ]
42535343474848157886823113473/137520627143904673477884075  |  BA[sigma=-; v=(1); dn=((0,2)); k=-20; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-20) ]
-3028810706851429109067025637383/9763964527217231816929769325  |  BA[sigma=-; v=(1); dn=((0,2)); k=-19; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-19) ]
9112469359293533278712889630349/29291893581651695450789307975  |  BA[sigma=-; v=(1); dn=((0,2)); k=-18; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-18) ]
-667084944417653637854891458725877/2138308231460573767907619482175  |  BA[sigma=-; v=(1); dn=((0,2)); k=-17; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-17) ]
668934292077295215167676426926677/2138308231460573767907619482175  |  BA[sigma=-; v=(1); dn=((0,2)); k=-16; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-16) ]
-670758981768141571449624262218133/2138308231460573767907619482175  |  BA[sigma=-; v=(1); dn=((0,2)); k=-15; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-15) ]
672559662384108370412072783887333/2138308231460573767907619482175  |  BA[sigma=-; v=(1); dn=((0,2)); k=-14; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-14) ]
-61303359776139104182852056677903/194391657405506706173419952925  |  BA[sigma=-; v=(1); dn=((0,2)); k=-13; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-13) ]
61462860623241058403302042280303/194391657405506706173419952925  |  BA[sigma=-; v=(1); dn=((0,2)); k=-12; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-12) ]
-4868007055309996043055960217131137/15356940935035029787700176281075  |  BA[sigma=-; v=(1); dn=((0,2)); k=-11; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-11) ]
4880292608058024066886120358155997/15356940935035029787700176281075  |  BA[sigma=-; v=(1); dn=((0,2)); k=-10; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-10) ]
-44031838385838021258243173365847173/138212468415315268089301586529675  |  BA[sigma=-; v=(1); dn=((0,2)); k=-9; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-9) ]
44139711531918267321142140457772773/138212468415315268089301586529675  |  BA[sigma=-; v=(1); dn=((0,2)); k=-8; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-8) ]
-3672441655127796364812512959533039359/11471634878471167251412031681963025  |  BA[sigma=-; v=(1); dn=((0,2)); k=-7; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-7) ]
3681181948368536301765969745576439759/11471634878471167251412031681963025  |  BA[sigma=-; v=(1); dn=((0,2)); k=-6; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-6) ]
-3689819414629973415931738804725211919/11471634878471167251412031681963025  |  BA[sigma=-; v=(1); dn=((0,2)); k=-5; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-5) ]
3698356445237207772956045432953649519/11471634878471167251412031681963025  |  BA[sigma=-; v=(1); dn=((0,2)); k=-4; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-4) ]
-3706795349055853229324900260857622319/11471634878471167251412031681963025  |  BA[sigma=-; v=(1); dn=((0,2)); k=-3; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-3) ]
40866521918642154860585199122889549709/126187983663182839765532348501593275  |  BA[sigma=-; v=(1); dn=((0,2)); k=-2; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-2) ]
-3645196481713595484337076792241271893701/11230730546023272739132379016641801475  |  BA[sigma=-; v=(1); dn=((0,2)); k=-1; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-1) ]
3653182778990767589396015372875328285861/11230730546023272739132379016641801475  |  BA[sigma=-; v=(1); dn=((0,2)); k=0; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z+0) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-90; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-90) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-89; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-89) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-88; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-88) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-87; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-87) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-86; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-86) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-85; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-85) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-84; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-84) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-83; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-83) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-82; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-82) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-81; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-81) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-80; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-80) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-79; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-79) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-78; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-78) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-77; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-77) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-76; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-76) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-75; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-75) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-74; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-74) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-73; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-73) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-72; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-72) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-71; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-71) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-70; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-70) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-69; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-69) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-68; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-68) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-67; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-67) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-66; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-66) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-65; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-65) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-64; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-64) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-63; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-63) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-62; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-62) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-61; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-61) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-60; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-60) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-59; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-59) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-58; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-58) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-57; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-57) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-56; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-56) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-55; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-55) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-54; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-54) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-53; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-53) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-52; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-52) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-51; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-51) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-50; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-50) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-49; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-49) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-48; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-48) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-47; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-47) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-46; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-46) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-45; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-45) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-44; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-44) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-43; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-43) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-42; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-42) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-41; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-41) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-40; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-40) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-39; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-39) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-38; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-38) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-37; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-37) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-36; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-36) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-35; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-35) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-34; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-34) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-33; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-33) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-32; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-32) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-31; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-31) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-30; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-30) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-29; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-29) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-28; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-28) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-27; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-27) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-26; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-26) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-25; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-25) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-24; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-24) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-23; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-23) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-22; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-22) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-21; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-21) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-20; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-20) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-19; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-19) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-18; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-18) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-17; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-17) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-16; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-16) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-15; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-15) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-14; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-14) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-13; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-13) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-12; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-12) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-11; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-11) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-10; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-10) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-9; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-9) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-8; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-8) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-7; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-7) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-6; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-6) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-5; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-5) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-4; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-4) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-3; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-3) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-2; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-2) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-1; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-1) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=0; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z+0) ]
3653182778990767589396015372875328285861/11230730546023272739132379016641801475  |  BA[sigma=-; v=(2); dn=((0,1)); k=-90; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-90) ]
-3645196481713595484337076792241271893701/11230730546023272739132379016641801475  |  BA[sigma=-; v=(2); dn=((0,1)); k=-89; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-89) ]
40866521918642154860585199122889549709/126187983663182839765532348501593275  |  BA[sigma=-; v=(2); dn=((0,1)); k=-88; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-88) ]
-3706795349055853229324900260857622319/11471634878471167251412031681963025  |  BA[sigma=-; v=(2); dn=((0,1)); k=-87; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-87) ]
3698356445237207772956045432953649519/11471634878471167251412031681963025  |  BA[sigma=-; v=(2); dn=((0,1)); k=-86; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-86) ]
-3689819414629973415931738804725211919/11471634878471167251412031681963025  |  BA[sigma=-; v=(2); dn=((0,1)); k=-85; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-85) ]
3681181948368536301765969745576439759/11471634878471167251412031681963025  |  BA[sigma=-; v=(2); dn=((0,1)); k=-84; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-84) ]
-3672441655127796364812512959533039359/11471634878471167251412031681963025  |  BA[sigma=-; v=(2); dn=((0,1)); k=-83; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-83) ]
44139711531918267321142140457772773/138212468415315268089301586529675  |  BA[sigma=-; v=(2); dn=((0,1)); k=-82; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-82) ]
-44031838385838021258243173365847173/138212468415315268089301586529675  |  BA[sigma=-; v=(2); dn=((0,1)); k=-81; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-81) ]
4880292608058024066886120358155997/15356940935035029787700176281075  |  BA[sigma=-; v=(2); dn=((0,1)); k=-80; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-80) ]
-4868007055309996043055960217131137/15356940935035029787700176281075  |  BA[sigma=-; v=(2); dn=((0,1)); k=-79; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-79) ]
61462860623241058403302042280303/194391657405506706173419952925  |  BA[sigma=-; v=(2); dn=((0,1)); k=-78; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-78) ]
-61303359776139104182852056677903/194391657405506706173419952925  |  BA[sigma=-; v=(2); dn=((0,1)); k=-77; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-77) ]
672559662384108370412072783887333/2138308231460573767907619482175  |  BA[sigma=-; v=(2); dn=((0,1)); k=-76; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-76) ]
-670758981768141571449624262218133/2138308231460573767907619482175  |  BA[sigma=-; v=(2); dn=((0,1)); k=-75; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-75) ]
668934292077295215167676426926677/2138308231460573767907619482175  |  BA[sigma=-; v=(2); dn=((0,1)); k=-74; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-74) ]
-667084944417653637854891458725877/2138308231460573767907619482175  |  BA[sigma=-; v=(2); dn=((0,1)); k=-73; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-73) ]
9112469359293533278712889630349/29291893581651695450789307975  |  BA[sigma=-; v=(2); dn=((0,1)); k=-72; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-72) ]
-3028810706851429109067025637383/9763964527217231816929769325  |  BA[sigma=-; v=(2); dn=((0,1)); k=-71; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-71) ]
42535343474848157886823113473/137520627143904673477884075  |  BA[sigma=-; v=(2); dn=((0,1)); k=-70; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-70) ]
-42409610330030873613929048033/137520627143904673477884075  |  BA[sigma=-; v=(2); dn=((0,1)); k=-69; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-69) ]
14094018321907827923954201611/45840209047968224492628025  |  BA[sigma=-; v=(2); dn=((0,1)); k=-68; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-68) ]
-14050874595745034300902316411/45840209047968224492628025  |  BA[sigma=-; v=(2); dn=((0,1)); k=-67; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-67) ]
209060999005535159677640233/684182224596540664069075  |  BA[sigma=-; v=(2); dn=((0,1)); k=-66; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-66) ]
-625192648726870088010174299/2052546673789621992207225  |  BA[sigma=-; v=(2); dn=((0,1)); k=-65; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-65) ]
623171679694215690971693339/2052546673789621992207225  |  BA[sigma=-; v=(2); dn=((0,1)); k=-64; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-64) ]
-621119133020426068979486114/2052546673789621992207225  |  BA[sigma=-; v=(2); dn=((0,1)); k=-63; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-63) ]
1857102018722109835152683942/6157640021368865976621675  |  BA[sigma=-; v=(2); dn=((0,1)); k=-62; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-62) ]
-1850745745151664554144558342/6157640021368865976621675  |  BA[sigma=-; v=(2); dn=((0,1)); k=-61; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-61) ]
30234184760248301634053822/100944918383096163551175  |  BA[sigma=-; v=(2); dn=((0,1)); k=-60; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-60) ]
-30126510180639665726265902/100944918383096163551175  |  BA[sigma=-; v=(2); dn=((0,1)); k=-59; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-59) ]
508762891663666223321578/1710930820052477348325  |  BA[sigma=-; v=(2); dn=((0,1)); k=-58; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-58) ]
-506874968000160041419978/1710930820052477348325  |  BA[sigma=-; v=(2); dn=((0,1)); k=-57; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-57) ]
504953922868873049309578/1710930820052477348325  |  BA[sigma=-; v=(2); dn=((0,1)); k=-56; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-56) ]
-502998573360241646625778/1710930820052477348325  |  BA[sigma=-; v=(2); dn=((0,1)); k=-55; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-55) ]
501007672042362400256818/1710930820052477348325  |  BA[sigma=-; v=(2); dn=((0,1)); k=-54; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-54) ]
-1496939706544678392420854/5132792460157432044975  |  BA[sigma=-; v=(2); dn=((0,1)); k=-53; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-53) ]
28127200330871441490718/96845140757687397075  |  BA[sigma=-; v=(2); dn=((0,1)); k=-52; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-52) ]
-28008006311477364694318/96845140757687397075  |  BA[sigma=-; v=(2); dn=((0,1)); k=-51; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-51) ]
27886475154448109921518/96845140757687397075  |  BA[sigma=-; v=(2); dn=((0,1)); k=-50; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-50) ]
-27762513374278270053262/96845140757687397075  |  BA[sigma=-; v=(2); dn=((0,1)); k=-49; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-49) ]
564000444119593185838/1976431444034436675  |  BA[sigma=-; v=(2); dn=((0,1)); k=-48; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-48) ]
-561365202194213936938/1976431444034436675  |  BA[sigma=-; v=(2); dn=((0,1)); k=-47; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-47) ]
11886678538121254454/42051732851796525  |  BA[sigma=-; v=(2); dn=((0,1)); k=-46; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-46) ]
-11828171779370928854/42051732851796525  |  BA[sigma=-; v=(2); dn=((0,1)); k=-45; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-45) ]
11886678538121254454/42051732851796525  |  BA[sigma=-; v=(2); dn=((0,1)); k=-44; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-44) ]
-561365202194213936938/1976431444034436675  |  BA[sigma=-; v=(2); dn=((0,1)); k=-43; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-43) ]
564000444119593185838/1976431444034436675  |  BA[sigma=-; v=(2); dn=((0,1)); k=-42; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-42) ]
-27762513374278270053262/96845140757687397075  |  BA[sigma=-; v=(2); dn=((0,1)); k=-41; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-41) ]
27886475154448109921518/96845140757687397075  |  BA[sigma=-; v=(2); dn=((0,1)); k=-40; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-40) ]
-28008006311477364694318/96845140757687397075  |  BA[sigma=-; v=(2); dn=((0,1)); k=-39; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-39) ]
28127200330871441490718/96845140757687397075  |  BA[sigma=-; v=(2); dn=((0,1)); k=-38; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-38) ]
-1496939706544678392420854/5132792460157432044975  |  BA[sigma=-; v=(2); dn=((0,1)); k=-37; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-37) ]
501007672042362400256818/1710930820052477348325  |  BA[sigma=-; v=(2); dn=((0,1)); k=-36; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-36) ]
-502998573360241646625778/1710930820052477348325  |  BA[sigma=-; v=(2); dn=((0,1)); k=-35; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-35) ]
504953922868873049309578/1710930820052477348325  |  BA[sigma=-; v=(2); dn=((0,1)); k=-34; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-34) ]
-506874968000160041419978/1710930820052477348325  |  BA[sigma=-; v=(2); dn=((0,1)); k=-33; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-33) ]
508762891663666223321578/1710930820052477348325  |  BA[sigma=-; v=(2); dn=((0,1)); k=-32; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-32) ]
-30126510180639665726265902/100944918383096163551175  |  BA[sigma=-; v=(2); dn=((0,1)); k=-31; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-31) ]
30234184760248301634053822/100944918383096163551175  |  BA[sigma=-; v=(2); dn=((0,1)); k=-30; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-30) ]
-1850745745151664554144558342/6157640021368865976621675  |  BA[sigma=-; v=(2); dn=((0,1)); k=-29; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-29) ]
1857102018722109835152683942/6157640021368865976621675  |  BA[sigma=-; v=(2); dn=((0,1)); k=-28; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-28) ]
-621119133020426068979486114/2052546673789621992207225  |  BA[sigma=-; v=(2); dn=((0,1)); k=-27; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-27) ]
623171679694215690971693339/2052546673789621992207225  |  BA[sigma=-; v=(2); dn=((0,1)); k=-26; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-26) ]
-625192648726870088010174299/2052546673789621992207225  |  BA[sigma=-; v=(2); dn=((0,1)); k=-25; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-25) ]
209060999005535159677640233/684182224596540664069075  |  BA[sigma=-; v=(2); dn=((0,1)); k=-24; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-24) ]
-14050874595745034300902316411/45840209047968224492628025  |  BA[sigma=-; v=(2); dn=((0,1)); k=-23; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-23) ]
14094018321907827923954201611/45840209047968224492628025  |  BA[sigma=-; v=(2); dn=((0,1)); k=-22; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-22) ]
-42409610330030873613929048033/137520627143904673477884075  |  BA[sigma=-; v=(2); dn=((0,1)); k=-21; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-21) ]
42535343474848157886823113473/137520627143904673477884075  |  BA[sigma=-; v=(2); dn=((0,1)); k=-20; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-20) ]
-3028810706851429109067025637383/9763964527217231816929769325  |  BA[sigma=-; v=(2); dn=((0,1)); k=-19; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-19) ]
9112469359293533278712889630349/29291893581651695450789307975  |  BA[sigma=-; v=(2); dn=((0,1)); k=-18; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-18) ]
-667084944417653637854891458725877/2138308231460573767907619482175  |  BA[sigma=-; v=(2); dn=((0,1)); k=-17; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-17) ]
668934292077295215167676426926677/2138308231460573767907619482175  |  BA[sigma=-; v=(2); dn=((0,1)); k=-16; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-16) ]
-670758981768141571449624262218133/2138308231460573767907619482175  |  BA[sigma=-; v=(2); dn=((0,1)); k=-15; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-15) ]
672559662384108370412072783887333/2138308231460573767907619482175  |  BA[sigma=-; v=(2); dn=((0,1)); k=-14; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-14) ]
-61303359776139104182852056677903/194391657405506706173419952925  |  BA[sigma=-; v=(2); dn=((0,1)); k=-13; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-13) ]
61462860623241058403302042280303/194391657405506706173419952925  |  BA[sigma=-; v=(2); dn=((0,1)); k=-12; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-12) ]
-4868007055309996043055960217131137/15356940935035029787700176281075  |  BA[sigma=-; v=(2); dn=((0,1)); k=-11; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-11) ]
4880292608058024066886120358155997/15356940935035029787700176281075  |  BA[sigma=-; v=(2); dn=((0,1)); k=-10; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-10) ]
-44031838385838021258243173365847173/138212468415315268089301586529675  |  BA[sigma=-; v=(2); dn=((0,1)); k=-9; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-9) ]
44139711531918267321142140457772773/138212468415315268089301586529675  |  BA[sigma=-; v=(2); dn=((0,1)); k=-8; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-8) ]
-3672441655127796364812512959533039359/11471634878471167251412031681963025  |  BA[sigma=-; v=(2); dn=((0,1)); k=-7; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-7) ]
3681181948368536301765969745576439759/11471634878471167251412031681963025  |  BA[sigma=-; v=(2); dn=((0,1)); k=-6; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-6) ]
-3689819414629973415931738804725211919/11471634878471167251412031681963025  |  BA[sigma=-; v=(2); dn=((0,1)); k=-5; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-5) ]
3698356445237207772956045432953649519/11471634878471167251412031681963025  |  BA[sigma=-; v=(2); dn=((0,1)); k=-4; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-4) ]
-3706795349055853229324900260857622319/11471634878471167251412031681963025  |  BA[sigma=-; v=(2); dn=((0,1)); k=-3; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-3) ]
40866521918642154860585199122889549709/126187983663182839765532348501593275  |  BA[sigma=-; v=(2); dn=((0,1)); k=-2; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-2) ]
-3645196481713595484337076792241271893701/11230730546023272739132379016641801475  |  BA[sigma=-; v=(2); dn=((0,1)); k=-1; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-1) ]
3653182778990767589396015372875328285861/11230730546023272739132379016641801475  |  BA[sigma=-; v=(2); dn=((0,1)); k=0; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z+0) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-90; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-90) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-89; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-89) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-88; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-88) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-87; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-87) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-86; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-86) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-85; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-85) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-84; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-84) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-83; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-83) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-82; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-82) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-81; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-81) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-80; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-80) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-79; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-79) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-78; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-78) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-77; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-77) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-76; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-76) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-75; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-75) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-74; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-74) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-73; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-73) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-72; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-72) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-71; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-71) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-70; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-70) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-69; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-69) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-68; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-68) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-67; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-67) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-66; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-66) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-65; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-65) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-64; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-64) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-63; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-63) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-62; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-62) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-61; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-61) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-60; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-60) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-59; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-59) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-58; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-58) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-57; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-57) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-56; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-56) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-55; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-55) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-54; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-54) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-53; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-53) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-52; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-52) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-51; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-51) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-50; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-50) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-49; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-49) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-48; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-48) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-47; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-47) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-46; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-46) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-45; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-45) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-44; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-44) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-43; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-43) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-42; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-42) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-41; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-41) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-40; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-40) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-39; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-39) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-38; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-38) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-37; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-37) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-36; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-36) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-35; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-35) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-34; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-34) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-33; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-33) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-32; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-32) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-31; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-31) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-30; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-30) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-29; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-29) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-28; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-28) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-27; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-27) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-26; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-26) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-25; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-25) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-24; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-24) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-23; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-23) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-22; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-22) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-21; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-21) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-20; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-20) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-19; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-19) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-18; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-18) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-17; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-17) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-16; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-16) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-15; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-15) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-14; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-14) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-13; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-13) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-12; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-12) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-11; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-11) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-10; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-10) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-9; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-9) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-8; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-8) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-7; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-7) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-6; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-6) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-5; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-5) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-4; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-4) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-3; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-3) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-2; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-2) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-1; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-1) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=0; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z+0) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-90; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-90) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-89; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-89) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-88; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-88) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-87; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-87) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-86; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-86) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-85; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-85) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-84; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-84) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-83; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-83) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-82; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-82) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-81; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-81) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-80; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-80) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-79; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-79) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-78; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-78) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-77; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-77) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-76; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-76) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-75; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-75) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-74; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-74) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-73; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-73) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-72; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-72) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-71; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-71) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-70; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-70) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-69; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-69) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-68; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-68) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-67; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-67) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-66; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-66) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-65; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-65) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-64; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-64) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-63; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-63) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-62; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-62) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-61; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-61) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-60; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-60) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-59; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-59) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-58; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-58) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-57; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-57) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-56; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-56) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-55; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-55) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-54; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-54) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-53; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-53) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-52; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-52) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-51; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-51) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-50; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-50) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-49; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-49) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-48; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-48) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-47; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-47) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-46; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-46) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-45; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-45) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-44; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-44) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-43; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-43) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-42; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-42) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-41; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-41) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-40; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-40) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-39; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-39) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-38; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-38) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-37; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-37) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-36; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-36) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-35; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-35) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-34; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-34) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-33; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-33) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-32; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-32) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-31; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-31) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-30; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-30) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-29; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-29) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-28; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-28) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-27; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-27) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-26; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-26) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-25; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-25) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-24; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-24) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-23; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-23) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-22; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-22) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-21; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-21) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-20; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-20) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-19; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-19) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-18; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-18) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-17; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-17) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-16; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-16) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-15; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-15) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-14; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-14) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-13; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-13) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-12; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-12) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-11; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-11) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-10; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-10) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-9; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-9) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-8; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-8) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-7; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-7) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-6; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-6) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-5; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-5) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-4; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-4) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-3; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-3) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-2; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-2) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-1; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-1) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=0; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z+0) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-90; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-90) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-89; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-89) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-88; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-88) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-87; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-87) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-86; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-86) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-85; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-85) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-84; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-84) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-83; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-83) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-82; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-82) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-81; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-81) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-80; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-80) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-79; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-79) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-78; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-78) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-77; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-77) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-76; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-76) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-75; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-75) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-74; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-74) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-73; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-73) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-72; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-72) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-71; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-71) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-70; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-70) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-69; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-69) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-68; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-68) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-67; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-67) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-66; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-66) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-65; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-65) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-64; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-64) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-63; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-63) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-62; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-62) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-61; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-61) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-60; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-60) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-59; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-59) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-58; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-58) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-57; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-57) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-56; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-56) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-55; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-55) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-54; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-54) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-53; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-53) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-52; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-52) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-51; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-51) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-50; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-50) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-49; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-49) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-48; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-48) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-47; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-47) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-46; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-46) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-45; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-45) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-44; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-44) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-43; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-43) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-42; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-42) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-41; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-41) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-40; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-40) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-39; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-39) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-38; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-38) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-37; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-37) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-36; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-36) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-35; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-35) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-34; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-34) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-33; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-33) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-32; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-32) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-31; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-31) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-30; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-30) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-29; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-29) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-28; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-28) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-27; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-27) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-26; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-26) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-25; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-25) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-24; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-24) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-23; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-23) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-22; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-22) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-21; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-21) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-20; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-20) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-19; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-19) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-18; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-18) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-17; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-17) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-16; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-16) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-15; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-15) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-14; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-14) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-13; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-13) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-12; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-12) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-11; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-11) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-10; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-10) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-9; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-9) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-8; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-8) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-7; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-7) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-6; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-6) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-5; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-5) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-4; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-4) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-3; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-3) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-2; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-2) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-1; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-1) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=0; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z+0) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-90; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-90) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-89; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-89) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-88; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-88) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-87; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-87) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-86; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-86) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-85; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-85) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-84; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-84) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-83; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-83) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-82; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-82) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-81; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-81) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-80; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-80) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-79; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-79) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-78; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-78) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-77; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-77) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-76; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-76) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-75; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-75) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-74; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-74) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-73; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-73) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-72; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-72) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-71; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-71) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-70; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-70) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-69; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-69) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-68; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-68) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-67; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-67) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-66; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-66) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-65; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-65) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-64; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-64) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-63; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-63) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-62; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-62) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-61; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-61) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-60; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-60) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-59; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-59) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-58; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-58) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-57; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-57) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-56; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-56) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-55; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-55) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-54; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-54) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-53; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-53) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-52; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-52) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-51; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-51) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-50; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-50) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-49; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-49) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-48; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-48) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-47; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-47) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-46; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-46) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-45; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-45) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-44; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-44) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-43; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-43) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-42; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-42) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-41; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-41) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-40; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-40) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-39; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-39) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-38; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-38) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-37; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-37) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-36; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-36) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-35; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-35) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-34; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-34) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-33; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-33) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-32; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-32) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-31; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-31) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-30; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-30) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-29; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-29) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-28; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-28) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-27; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-27) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-26; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-26) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-25; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-25) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-24; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-24) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-23; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-23) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-22; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-22) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-21; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-21) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-20; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-20) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-19; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-19) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-18; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-18) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-17; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-17) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-16; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-16) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-15; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-15) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-14; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-14) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-13; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-13) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-12; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-12) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-11; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-11) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-10; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-10) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-9; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-9) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-8; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-8) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-7; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-7) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-6; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-6) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-5; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-5) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-4; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-4) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-3; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-3) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-2; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-2) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-1; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-1) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=0; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z+0) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-90; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-90) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-89; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-89) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-88; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-88) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-87; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-87) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-86; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-86) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-85; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-85) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-84; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-84) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-83; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-83) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-82; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-82) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-81; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-81) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-80; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-80) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-79; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-79) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-78; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-78) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-77; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-77) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-76; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-76) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-75; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-75) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-74; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-74) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-73; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-73) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-72; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-72) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-71; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-71) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-70; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-70) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-69; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-69) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-68; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-68) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-67; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-67) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-66; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-66) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-65; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-65) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-64; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-64) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-63; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-63) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-62; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-62) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-61; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-61) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-60; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-60) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-59; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-59) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-58; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-58) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-57; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-57) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-56; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-56) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-55; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-55) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-54; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-54) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-53; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-53) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-52; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-52) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-51; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-51) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-50; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-50) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-49; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-49) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-48; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-48) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-47; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-47) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-46; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-46) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-45; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-45) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-44; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-44) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-43; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-43) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-42; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-42) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-41; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-41) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-40; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-40) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-39; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-39) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-38; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-38) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-37; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-37) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-36; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-36) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-35; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-35) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-34; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-34) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-33; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-33) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-32; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-32) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-31; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-31) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-30; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-30) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-29; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-29) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-28; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-28) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-27; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-27) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-26; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-26) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-25; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-25) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-24; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-24) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-23; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-23) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-22; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-22) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-21; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-21) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-20; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-20) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-19; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-19) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-18; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-18) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-17; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-17) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-16; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-16) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-15; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-15) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-14; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-14) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-13; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-13) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-12; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-12) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-11; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-11) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-10; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-10) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-9; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-9) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-8; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-8) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-7; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-7) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-6; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-6) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-5; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-5) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-4; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-4) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-3; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-3) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-2; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-2) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-1; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-1) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=0; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z+0) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-90; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-90) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-89; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-89) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-88; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-88) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-87; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-87) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-86; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-86) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-85; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-85) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-84; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-84) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-83; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-83) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-82; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-82) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-81; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-81) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-80; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-80) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-79; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-79) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-78; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-78) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-77; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-77) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-76; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-76) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-75; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-75) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-74; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-74) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-73; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-73) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-72; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-72) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-71; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-71) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-70; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-70) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-69; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-69) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-68; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-68) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-67; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-67) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-66; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-66) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-65; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-65) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-64; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-64) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-63; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-63) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-62; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-62) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-61; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-61) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-60; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-60) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-59; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-59) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-58; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-58) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-57; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-57) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-56; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-56) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-55; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-55) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-54; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-54) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-53; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-53) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-52; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-52) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-51; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-51) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-50; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-50) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-49; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-49) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-48; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-48) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-47; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-47) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-46; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-46) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-45; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-45) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-44; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-44) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-43; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-43) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-42; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-42) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-41; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-41) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-40; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-40) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-39; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-39) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-38; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-38) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-37; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-37) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-36; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-36) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-35; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-35) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-34; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-34) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-33; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-33) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-32; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-32) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-31; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-31) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-30; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-30) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-29; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-29) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-28; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-28) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-27; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-27) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-26; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-26) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-25; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-25) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-24; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-24) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-23; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-23) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-22; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-22) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-21; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-21) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-20; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-20) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-19; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-19) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-18; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-18) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-17; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-17) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-16; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-16) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-15; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-15) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-14; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-14) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-13; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-13) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-12; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-12) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-11; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-11) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-10; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-10) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-9; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-9) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-8; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-8) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-7; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-7) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-6; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-6) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-5; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-5) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-4; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-4) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-3; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-3) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-2; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-2) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-1; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-1) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=0; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z+0) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-90; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-90) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-89; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-89) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-88; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-88) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-87; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-87) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-86; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-86) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-85; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-85) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-84; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-84) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-83; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-83) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-82; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-82) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-81; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-81) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-80; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-80) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-79; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-79) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-78; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-78) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-77; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-77) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-76; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-76) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-75; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-75) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-74; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-74) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-73; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-73) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-72; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-72) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-71; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-71) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-70; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-70) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-69; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-69) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-68; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-68) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-67; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-67) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-66; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-66) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-65; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-65) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-64; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-64) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-63; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-63) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-62; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-62) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-61; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-61) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-60; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-60) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-59; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-59) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-58; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-58) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-57; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-57) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-56; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-56) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-55; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-55) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-54; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-54) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-53; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-53) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-52; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-52) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-51; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-51) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-50; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-50) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-49; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-49) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-48; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-48) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-47; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-47) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-46; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-46) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-45; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-45) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-44; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-44) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-43; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-43) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-42; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-42) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-41; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-41) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-40; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-40) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-39; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-39) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-38; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-38) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-37; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-37) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-36; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-36) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-35; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-35) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-34; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-34) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-33; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-33) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-32; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-32) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-31; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-31) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-30; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-30) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-29; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-29) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-28; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-28) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-27; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-27) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-26; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-26) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-25; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-25) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-24; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-24) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-23; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-23) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-22; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-22) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-21; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-21) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-20; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-20) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-19; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-19) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-18; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-18) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-17; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-17) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-16; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-16) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-15; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-15) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-14; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-14) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-13; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-13) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-12; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-12) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-11; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-11) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-10; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-10) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-9; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-9) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-8; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-8) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-7; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-7) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-6; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-6) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-5; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-5) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-4; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-4) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-3; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-3) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-2; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-2) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-1; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-1) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=0; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z+0) ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-90; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-90)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-89; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-89)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-88; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-88)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-87; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-87)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-86; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-86)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-85; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-85)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-84; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-84)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-83; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-83)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-82; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-82)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-81; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-81)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-80; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-80)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-79; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-79)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-78; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-78)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-77; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-77)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-76; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-76)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-75; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-75)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-74; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-74)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-73; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-73)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-72; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-72)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-71; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-71)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-70; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-70)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-69; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-69)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-68; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-68)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-67; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-67)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-66; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-66)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-65; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-65)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-64; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-64)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-63; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-63)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-62; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-62)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-61; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-61)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-60; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-60)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-59; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-59)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-58; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-58)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-57; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-57)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-56; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-56)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-55; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-55)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-54; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-54)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-53; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-53)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-52; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-52)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-51; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-51)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-50; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-50)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-49; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-49)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-48; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-48)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-47; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-47)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-46; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-46)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-45; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-45)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-44; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-44)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-43; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-43)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-42; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-42)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-41; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-41)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-40; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-40)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-39; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-39)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-38; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-38)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-37; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-37)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-36; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-36)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-35; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-35)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-34; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-34)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-33; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-33)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-32; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-32)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-31; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-31)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-30; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-30)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-29; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-29)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-28; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-28)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-27; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-27)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-26; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-26)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-25; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-25)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-24; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-24)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-23; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-23)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-22; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-22)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-21; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-21)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-20; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-20)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-19; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-19)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-18; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-18)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-17; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-17)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-16; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-16)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-15; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-15)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-14; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-14)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-13; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-13)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-12; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-12)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-11; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-11)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-10; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-10)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-9; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-9)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-8; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-8)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-7; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-7)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-6; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-6)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-5; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-5)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-4; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-4)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-3; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-3)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-2; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-2)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-1; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-1)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=0; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z+0)^2 ]
-4798256522711509538227765126719624040263629528584520266217/6411445846425543918778451438066532380850731758572840000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-90; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-90)^2 ]
899586517541377610821610563189716202580620445441751607619/2137148615475181306259483812688844126950243919524280000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-89; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-89)^2 ]
-147560264125123952161919679753504596594313868854875093/510912889188424887941545257635391854398815185160000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-88; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-88)^2 ]
254829693227054671683075400064303567461023571039204499/1206127688175414004866570311404098578649257765880000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-87; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-87)^2 ]
-41847392432822257095460646725595208714859700382515844881/264141963710415667065778898197497588724187450727720000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-86; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-86)^2 ]
733230389025639471883013368823202434567265640568387987/6142836365358503885250672051104595086609010482040000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-85; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-85)^2 ]
-546639035952290112425645860745826511206669243367746547/6142836365358503885250672051104595086609010482040000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-84; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-84)^2 ]
396444520421413874910059670258586490360812125076907747/6142836365358503885250672051104595086609010482040000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-83; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-83)^2 ]
-3283085284877764671771256643241030619072546277342809/74010076691066311870490024712103555260349523880000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-82; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-82)^2 ]
148353168301618085065978047401258269046878614157747/5415371465199974039304148149666113799537770040000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-81; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-81)^2 ]
-69994890701435489923486865065171022050393986455507/5415371465199974039304148149666113799537770040000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-80; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-80)^2 ]
2413646876157943065764507453219645189514601181327/5415371465199974039304148149666113799537770040000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-79; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-79)^2 ]
16598514028059335545778721498278994737695713709/1594162927642029449309434250711249278639320000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-78; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-78)^2 ]
-1365757024899911469742971053458798627993847915887/68549005888607266320305672780583718981490760000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-77; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-77)^2 ]
450425780469751403154889183526555993647087541/15915719964849609082959292496072374966680000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-76; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-76)^2 ]
-2447710076696911082823696720820576871410468683727/68549005888607266320305672780583718981490760000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-75; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-75)^2 ]
2897889857959467691530744203073832435063480797799/68549005888607266320305672780583718981490760000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-74; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-74)^2 ]
-40828013294517792045673869932943277945027469/848683387460936057747281484450900929560000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-73; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-73)^2 ]
1352480348296436206316073842384276238314648899/25379121025030457726881033980223516838760000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-72; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-72)^2 ]
-1469338238327398551427897134001612313730823699/25379121025030457726881033980223516838760000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-71; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-71)^2 ]
22154515563755317979591019380249443775022389/357452408803245883477197661693288969560000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-70; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-70)^2 ]
-23445114948484054825291711932460302412122869/357452408803245883477197661693288969560000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-69; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-69)^2 ]
203150024344502916097346773389422642655389/2954152138869800689894195551184206360000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-68; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-68)^2 ]
-2324978502369795007230295094836047502635679/32495673527567807588836151063026269960000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-67; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-67)^2 ]
35869944836953326114310631382519712963237/485010052650265784908002254672033880000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-66; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-66)^2 ]
-405580315060091664550437394830641810189399/5335110579152923633988024801392372680000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-65; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-65)^2 ]
414852703042169856742742665947095267784599/5335110579152923633988024801392372680000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-64; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-64)^2 ]
-17603143586493776303480671813152773228801/222296274131371818082834366724682195000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-63; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-63)^2 ]
17855056690787397284405075085771817058051/222296274131371818082834366724682195000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-62; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-62)^2 ]
-582054782532268051333974498824394011921/7170847552624897357510786023376845000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-61; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-61)^2 ]
9609169802855967184640477518271964161/117554877911883563237881738088145000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-60; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-60)^2 ]
-298985663263731831365766807902326905941/3644201215268390460374333880732495000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-59; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-59)^2 ]
20279056870217775279618679221905961871/247064489170738336296565008863220000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-58; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-58)^2 ]
-20222409852512114826210114023624559871/247064489170738336296565008863220000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-57; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-57)^2 ]
20100003366749822547822872779835613871/247064489170738336296565008863220000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-56; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-56)^2 ]
-463044170864596863563666087590240897/5745685794668333402245697880540000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-55; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-55)^2 ]
531172785086588152085669506453640983/6677418626236171251258513753060000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-54; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-54)^2 ]
-2145058991310075510516021377290666555181/27424158297951955328918715983817420000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-53; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-53)^2 ]
39628017205272178175138810177002120777/517436949017961421300353131770140000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-52; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-52)^2 ]
-38615233305733668853535532508873531777/517436949017961421300353131770140000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-51; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-51)^2 ]
37418461245772471960829968404031462477/517436949017961421300353131770140000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-50; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-50)^2 ]
-31416793785874909701073345634752948459/451381168292264218581159114948420000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-49; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-49)^2 ]
28756149761774958904890774021978564677/432957447137477923945193436787260000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-48; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-48)^2 ]
-1166318168467544153284147948181676431261/18617170226911550729643317781852180000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-47; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-47)^2 ]
22996067531176300245716683713992261563/396110004827905334673262080464940000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-46; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-46)^2 ]
-20571823268450072862674893950786869803/396110004827905334673262080464940000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-45; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-45)^2 ]
22996067531176300245716683713992261563/396110004827905334673262080464940000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-44; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-44)^2 ]
-1166318168467544153284147948181676431261/18617170226911550729643317781852180000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-43; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-43)^2 ]
28756149761774958904890774021978564677/432957447137477923945193436787260000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-42; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-42)^2 ]
-31416793785874909701073345634752948459/451381168292264218581159114948420000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-41; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-41)^2 ]
37418461245772471960829968404031462477/517436949017961421300353131770140000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-40; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-40)^2 ]
-38615233305733668853535532508873531777/517436949017961421300353131770140000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-39; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-39)^2 ]
39628017205272178175138810177002120777/517436949017961421300353131770140000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-38; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-38)^2 ]
-2145058991310075510516021377290666555181/27424158297951955328918715983817420000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-37; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-37)^2 ]
531172785086588152085669506453640983/6677418626236171251258513753060000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-36; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-36)^2 ]
-463044170864596863563666087590240897/5745685794668333402245697880540000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-35; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-35)^2 ]
20100003366749822547822872779835613871/247064489170738336296565008863220000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-34; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-34)^2 ]
-20222409852512114826210114023624559871/247064489170738336296565008863220000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-33; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-33)^2 ]
20279056870217775279618679221905961871/247064489170738336296565008863220000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-32; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-32)^2 ]
-298985663263731831365766807902326905941/3644201215268390460374333880732495000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-31; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-31)^2 ]
9609169802855967184640477518271964161/117554877911883563237881738088145000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-30; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-30)^2 ]
-582054782532268051333974498824394011921/7170847552624897357510786023376845000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-29; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-29)^2 ]
17855056690787397284405075085771817058051/222296274131371818082834366724682195000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-28; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-28)^2 ]
-17603143586493776303480671813152773228801/222296274131371818082834366724682195000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-27; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-27)^2 ]
414852703042169856742742665947095267784599/5335110579152923633988024801392372680000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-26; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-26)^2 ]
-405580315060091664550437394830641810189399/5335110579152923633988024801392372680000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-25; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-25)^2 ]
35869944836953326114310631382519712963237/485010052650265784908002254672033880000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-24; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-24)^2 ]
-2324978502369795007230295094836047502635679/32495673527567807588836151063026269960000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-23; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-23)^2 ]
203150024344502916097346773389422642655389/2954152138869800689894195551184206360000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-22; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-22)^2 ]
-23445114948484054825291711932460302412122869/357452408803245883477197661693288969560000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-21; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-21)^2 ]
22154515563755317979591019380249443775022389/357452408803245883477197661693288969560000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-20; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-20)^2 ]
-1469338238327398551427897134001612313730823699/25379121025030457726881033980223516838760000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-19; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-19)^2 ]
1352480348296436206316073842384276238314648899/25379121025030457726881033980223516838760000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-18; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-18)^2 ]
-40828013294517792045673869932943277945027469/848683387460936057747281484450900929560000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-17; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-17)^2 ]
2897889857959467691530744203073832435063480797799/68549005888607266320305672780583718981490760000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-16; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-16)^2 ]
-2447710076696911082823696720820576871410468683727/68549005888607266320305672780583718981490760000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-15; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-15)^2 ]
450425780469751403154889183526555993647087541/15915719964849609082959292496072374966680000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-14; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-14)^2 ]
-1365757024899911469742971053458798627993847915887/68549005888607266320305672780583718981490760000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-13; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-13)^2 ]
16598514028059335545778721498278994737695713709/1594162927642029449309434250711249278639320000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-12; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-12)^2 ]
2413646876157943065764507453219645189514601181327/5415371465199974039304148149666113799537770040000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-11; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-11)^2 ]
-69994890701435489923486865065171022050393986455507/5415371465199974039304148149666113799537770040000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-10; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-10)^2 ]
148353168301618085065978047401258269046878614157747/5415371465199974039304148149666113799537770040000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-9; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-9)^2 ]
-3283085284877764671771256643241030619072546277342809/74010076691066311870490024712103555260349523880000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-8; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-8)^2 ]
396444520421413874910059670258586490360812125076907747/6142836365358503885250672051104595086609010482040000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-7; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-7)^2 ]
-546639035952290112425645860745826511206669243367746547/6142836365358503885250672051104595086609010482040000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-6; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-6)^2 ]
733230389025639471883013368823202434567265640568387987/6142836365358503885250672051104595086609010482040000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-5; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-5)^2 ]
-41847392432822257095460646725595208714859700382515844881/264141963710415667065778898197497588724187450727720000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-4; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-4)^2 ]
254829693227054671683075400064303567461023571039204499/1206127688175414004866570311404098578649257765880000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-3; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-3)^2 ]
-147560264125123952161919679753504596594313868854875093/510912889188424887941545257635391854398815185160000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-2; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-2)^2 ]
899586517541377610821610563189716202580620445441751607619/2137148615475181306259483812688844126950243919524280000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-1; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-1)^2 ]
-4798256522711509538227765126719624040263629528584520266217/6411445846425543918778451438066532380850731758572840000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=0; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z+0)^2 ]
-3653182778990767589396015372875328285861/22461461092046545478264758033283602950  |  BA[sigma=-; v=(); dn=((0,2)); k=-90; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-90)^2 ]
4363963236659084939641549049306347188101/22461461092046545478264758033283602950  |  BA[sigma=-; v=(); dn=((0,2)); k=-89; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-89)^2 ]
-52980568350307707478076304579042504109/252375967326365679531064697003186550  |  BA[sigma=-; v=(); dn=((0,2)); k=-88; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-88)^2 ]
5052800508129803520157245311541283919/22943269756942334502824063363926050  |  BA[sigma=-; v=(); dn=((0,2)); k=-87; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-87)^2 ]
-5227907762366696739810982990548719519/22943269756942334502824063363926050  |  BA[sigma=-; v=(); dn=((0,2)); k=-86; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-86)^2 ]
5366207658203893323604750367849408639/22943269756942334502824063363926050  |  BA[sigma=-; v=(); dn=((0,2)); k=-85; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-85)^2 ]
-5479934297312815326787376313308242079/22943269756942334502824063363926050  |  BA[sigma=-; v=(); dn=((0,2)); k=-84; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-84)^2 ]
5576077522960954633275400959785646479/22943269756942334502824063363926050  |  BA[sigma=-; v=(); dn=((0,2)); k=-83; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-83)^2 ]
-68180783180845105953361227851848813/276424936830630536178603173059350  |  BA[sigma=-; v=(); dn=((0,2)); k=-82; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-82)^2 ]
69055754254607101796875072041912013/276424936830630536178603173059350  |  BA[sigma=-; v=(); dn=((0,2)); k=-81; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-81)^2 ]
-2586337375524048698384389335305879/10237960623356686525133450854050  |  BA[sigma=-; v=(); dn=((0,2)); k=-80; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-80)^2 ]
28732278843969180230321965931936449/112617566856923551776467959394550  |  BA[sigma=-; v=(); dn=((0,2)); k=-79; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-79)^2 ]
-122307911870533688303841847853877/475179606991238615090582107150  |  BA[sigma=-; v=(); dn=((0,2)); k=-78; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-78)^2 ]
369847917808470225619775279605631/1425538820973715845271746321450  |  BA[sigma=-; v=(); dn=((0,2)); k=-77; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-77)^2 ]
-372513860538602889018725038960031/1425538820973715845271746321450  |  BA[sigma=-; v=(); dn=((0,2)); k=-76; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-76)^2 ]
124984927717119294389273974629797/475179606991238615090582107150  |  BA[sigma=-; v=(); dn=((0,2)); k=-75; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-75)^2 ]
-377197630896356529431049471435139/1425538820973715845271746321450  |  BA[sigma=-; v=(); dn=((0,2)); k=-74; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-74)^2 ]
379264548868897115839456200600739/1425538820973715845271746321450  |  BA[sigma=-; v=(); dn=((0,2)); k=-73; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-73)^2 ]
-15664682727798978860972156161729/58583787163303390901578615950  |  BA[sigma=-; v=(); dn=((0,2)); k=-72; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-72)^2 ]
5245770973357204101554334055043/19527929054434463633859538650  |  BA[sigma=-; v=(); dn=((0,2)); k=-71; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-71)^2 ]
-74200201967705483722055277973/275041254287809346955768150  |  BA[sigma=-; v=(); dn=((0,2)); k=-70; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-70)^2 ]
74493579305612480358808097333/275041254287809346955768150  |  BA[sigma=-; v=(); dn=((0,2)); k=-69; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-69)^2 ]
-24922027982513968037437893511/91680418095936448985256050  |  BA[sigma=-; v=(); dn=((0,2)); k=-68; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-68)^2 ]
1470967036509327309203085383/5392965770349202881485650  |  BA[sigma=-; v=(); dn=((0,2)); k=-67; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-67)^2 ]
-66070831911533716205265247/241476079269367293200850  |  BA[sigma=-; v=(); dn=((0,2)); k=-66; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-66)^2 ]
13252568396367520197256627/48295215853873458640170  |  BA[sigma=-; v=(); dn=((0,2)); k=-65; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-65)^2 ]
-13288232555767303674406291/48295215853873458640170  |  BA[sigma=-; v=(); dn=((0,2)); k=-64; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-64)^2 ]
59945956749835643032302167/217328471342430563880765  |  BA[sigma=-; v=(); dn=((0,2)); k=-63; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-63)^2 ]
-60083943080846710056988367/217328471342430563880765  |  BA[sigma=-; v=(); dn=((0,2)); k=-62; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-62)^2 ]
60211584274249160933216447/217328471342430563880765  |  BA[sigma=-; v=(); dn=((0,2)); k=-61; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-61)^2 ]
-989006441507190321841403/3562761825285746948865  |  BA[sigma=-; v=(); dn=((0,2)); k=-60; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-60)^2 ]
198156798298627867934791/712552365057149389773  |  BA[sigma=-; v=(); dn=((0,2)); k=-59; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-59)^2 ]
-3364116637022576053340/12077158729782193047  |  BA[sigma=-; v=(); dn=((0,2)); k=-58; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-58)^2 ]
3369164561256549801740/12077158729782193047  |  BA[sigma=-; v=(); dn=((0,2)); k=-57; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-57)^2 ]
-57353769373160642191708/205311698406297281799  |  BA[sigma=-; v=(); dn=((0,2)); k=-56; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-56)^2 ]
287120809777356863441624/1026558492031486408995  |  BA[sigma=-; v=(); dn=((0,2)); k=-55; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-55)^2 ]
-287436035819354410783376/1026558492031486408995  |  BA[sigma=-; v=(); dn=((0,2)); k=-54; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-54)^2 ]
287715539232600220896736/1026558492031486408995  |  BA[sigma=-; v=(); dn=((0,2)); k=-53; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-53)^2 ]
-5433211332845852226512/19369028151537479415  |  BA[sigma=-; v=(); dn=((0,2)); k=-52; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-52)^2 ]
5437184466825654786392/19369028151537479415  |  BA[sigma=-; v=(); dn=((0,2)); k=-51; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-51)^2 ]
-5440526573643959292644/19369028151537479415  |  BA[sigma=-; v=(); dn=((0,2)); k=-50; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-50)^2 ]
27216238429457949619492/96845140757687397075  |  BA[sigma=-; v=(); dn=((0,2)); k=-49; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-49)^2 ]
-555648559125703400308/1976431444034436675  |  BA[sigma=-; v=(); dn=((0,2)); k=-48; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-48)^2 ]
555801770865551031058/1976431444034436675  |  BA[sigma=-; v=(); dn=((0,2)); k=-47; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-47)^2 ]
-11827521704273703014/42051732851796525  |  BA[sigma=-; v=(); dn=((0,2)); k=-46; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-46)^2 ]
11828171779370928854/42051732851796525  |  BA[sigma=-; v=(); dn=((0,2)); k=-45; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-45)^2 ]
-11945835371968805894/42051732851796525  |  BA[sigma=-; v=(); dn=((0,2)); k=-44; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-44)^2 ]
566928633522876842818/1976431444034436675  |  BA[sigma=-; v=(); dn=((0,2)); k=-43; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-43)^2 ]
-572352329113482971368/1976431444034436675  |  BA[sigma=-; v=(); dn=((0,2)); k=-42; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-42)^2 ]
28308788319098590487032/96845140757687397075  |  BA[sigma=-; v=(); dn=((0,2)); k=-41; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-41)^2 ]
-28570317440676423379816/96845140757687397075  |  BA[sigma=-; v=(); dn=((0,2)); k=-40; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-40)^2 ]
28830090288826455456676/96845140757687397075  |  BA[sigma=-; v=(); dn=((0,2)); k=-39; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-39)^2 ]
-29088343997513621848876/96845140757687397075  |  BA[sigma=-; v=(); dn=((0,2)); k=-38; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-38)^2 ]
1555301716926355680358028/5132792460157432044975  |  BA[sigma=-; v=(); dn=((0,2)); k=-37; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-37)^2 ]
-1568865853157402347624028/5132792460157432044975  |  BA[sigma=-; v=(); dn=((0,2)); k=-36; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-36)^2 ]
1582387391274665562546548/5132792460157432044975  |  BA[sigma=-; v=(); dn=((0,2)); k=-35; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-35)^2 ]
-1595879302884222241064768/5132792460157432044975  |  BA[sigma=-; v=(); dn=((0,2)); k=-34; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-34)^2 ]
1609354869466926582780368/5132792460157432044975  |  BA[sigma=-; v=(); dn=((0,2)); k=-33; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-33)^2 ]
-1622827779247402517259968/5132792460157432044975  |  BA[sigma=-; v=(); dn=((0,2)); k=-32; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-32)^2 ]
96542421806921150485309237/302834755149288490653525  |  BA[sigma=-; v=(); dn=((0,2)); k=-31; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-31)^2 ]
-97339561033378632447803677/302834755149288490653525  |  BA[sigma=-; v=(); dn=((0,2)); k=-30; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-30)^2 ]
5986489807598808645543952057/18472920064106597929865025  |  BA[sigma=-; v=(); dn=((0,2)); k=-29; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-29)^2 ]
-6035476950460688656072092457/18472920064106597929865025  |  BA[sigma=-; v=(); dn=((0,2)); k=-28; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-28)^2 ]
6084738070631639583885065857/18472920064106597929865025  |  BA[sigma=-; v=(); dn=((0,2)); k=-27; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-27)^2 ]
-1363186951536641951562238621/4105093347579243984414450  |  BA[sigma=-; v=(); dn=((0,2)); k=-26; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-26)^2 ]
105715560093557010405683377/315776411352249537262650  |  BA[sigma=-; v=(); dn=((0,2)); k=-25; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-25)^2 ]
-106579065043872980049397969/315776411352249537262650  |  BA[sigma=-; v=(); dn=((0,2)); k=-24; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-24)^2 ]
2399773750947813303627447241/7052339853533572998865850  |  BA[sigma=-; v=(); dn=((0,2)); k=-23; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-23)^2 ]
-2419541946547487973721454841/7052339853533572998865850  |  BA[sigma=-; v=(); dn=((0,2)); k=-22; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-22)^2 ]
2439611846525923438382258841/7052339853533572998865850  |  BA[sigma=-; v=(); dn=((0,2)); k=-21; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-21)^2 ]
-7380090148591319063479782763/21157019560600718996597550  |  BA[sigma=-; v=(); dn=((0,2)); k=-20; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-20)^2 ]
528420911849885564208751422653/1502148388802651048758426050  |  BA[sigma=-; v=(); dn=((0,2)); k=-19; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-19)^2 ]
-177651236832266275674182926151/500716129600883682919475350  |  BA[sigma=-; v=(); dn=((0,2)); k=-18; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-18)^2 ]
117734317774147938761630556392407/328970497147780579678095304950  |  BA[sigma=-; v=(); dn=((0,2)); k=-17; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-17)^2 ]
-118780328893854713259812099492407/328970497147780579678095304950  |  BA[sigma=-; v=(); dn=((0,2)); k=-16; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-16)^2 ]
119859352124499433561156252092643/328970497147780579678095304950  |  BA[sigma=-; v=(); dn=((0,2)); k=-15; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-15)^2 ]
-120976697532355754968624309128403/328970497147780579678095304950  |  BA[sigma=-; v=(); dn=((0,2)); k=-14; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-14)^2 ]
122138775132669992860474204231603/328970497147780579678095304950  |  BA[sigma=-; v=(); dn=((0,2)); k=-13; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-13)^2 ]
-1603594660587803375010713229648439/4276616462921147535815238964350  |  BA[sigma=-; v=(); dn=((0,2)); k=-12; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-12)^2 ]
127995473901732285203496351757960681/337852700570770655329403878183650  |  BA[sigma=-; v=(); dn=((0,2)); k=-11; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-11)^2 ]
-11762158305659950172391313426706351/30713881870070059575400352562150  |  BA[sigma=-; v=(); dn=((0,2)); k=-10; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-10)^2 ]
35690533096248327745365873807158893/92141645610210178726201057686450  |  BA[sigma=-; v=(); dn=((0,2)); k=-9; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-9)^2 ]
-36126020982275987777069111326414093/92141645610210178726201057686450  |  BA[sigma=-; v=(); dn=((0,2)); k=-8; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-8)^2 ]
3037896365850076941991550292782170319/7647756585647444834274687787975350  |  BA[sigma=-; v=(); dn=((0,2)); k=-7; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-7)^2 ]
-3081597832053776626758834222999172319/7647756585647444834274687787975350  |  BA[sigma=-; v=(); dn=((0,2)); k=-6; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-6)^2 ]
3131023333438666780040734950350479679/7647756585647444834274687787975350  |  BA[sigma=-; v=(); dn=((0,2)); k=-5; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-5)^2 ]
-3188506006194044784004399580421959519/7647756585647444834274687787975350  |  BA[sigma=-; v=(); dn=((0,2)); k=-4; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-4)^2 ]
3258126962697869799047451910629735119/7647756585647444834274687787975350  |  BA[sigma=-; v=(); dn=((0,2)); k=-3; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-3)^2 ]
-36828506441420303988088163970838564909/84125322442121893177021565667728850  |  BA[sigma=-; v=(); dn=((0,2)); k=-2; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-2)^2 ]
3405607563398432332568919373219580128901/7487153697348848492754919344427867650  |  BA[sigma=-; v=(); dn=((0,2)); k=-1; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-1)^2 ]
-3653182778990767589396015372875328285861/7487153697348848492754919344427867650  |  BA[sigma=-; v=(); dn=((0,2)); k=0; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z+0)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-90; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-90)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-89; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-89)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-88; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-88)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-87; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-87)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-86; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-86)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-85; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-85)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-84; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-84)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-83; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-83)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-82; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-82)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-81; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-81)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-80; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-80)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-79; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-79)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-78; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-78)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-77; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-77)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-76; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-76)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-75; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-75)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-74; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-74)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-73; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-73)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-72; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-72)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-71; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-71)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-70; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-70)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-69; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-69)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-68; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-68)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-67; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-67)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-66; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-66)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-65; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-65)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-64; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-64)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-63; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-63)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-62; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-62)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-61; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-61)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-60; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-60)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-59; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-59)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-58; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-58)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-57; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-57)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-56; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-56)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-55; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-55)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-54; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-54)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-53; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-53)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-52; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-52)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-51; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-51)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-50; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-50)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-49; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-49)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-48; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-48)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-47; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-47)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-46; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-46)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-45; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-45)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-44; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-44)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-43; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-43)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-42; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-42)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-41; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-41)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-40; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-40)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-39; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-39)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-38; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-38)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-37; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-37)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-36; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-36)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-35; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-35)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-34; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-34)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-33; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-33)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-32; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-32)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-31; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-31)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-30; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-30)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-29; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-29)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-28; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-28)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-27; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-27)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-26; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-26)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-25; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-25)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-24; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-24)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-23; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-23)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-22; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-22)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-21; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-21)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-20; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-20)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-19; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-19)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-18; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-18)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-17; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-17)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-16; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-16)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-15; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-15)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-14; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-14)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-13; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-13)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-12; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-12)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-11; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-11)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-10; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-10)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-9; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-9)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-8; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-8)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-7; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-7)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-6; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-6)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-5; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-5)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-4; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-4)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-3; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-3)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-2; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-2)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-1; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-1)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=0; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z+0)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-90; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-90)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-89; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-89)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-88; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-88)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-87; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-87)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-86; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-86)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-85; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-85)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-84; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-84)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-83; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-83)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-82; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-82)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-81; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-81)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-80; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-80)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-79; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-79)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-78; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-78)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-77; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-77)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-76; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-76)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-75; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-75)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-74; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-74)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-73; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-73)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-72; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-72)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-71; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-71)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-70; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-70)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-69; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-69)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-68; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-68)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-67; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-67)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-66; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-66)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-65; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-65)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-64; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-64)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-63; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-63)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-62; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-62)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-61; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-61)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-60; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-60)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-59; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-59)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-58; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-58)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-57; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-57)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-56; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-56)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-55; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-55)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-54; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-54)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-53; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-53)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-52; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-52)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-51; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-51)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-50; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-50)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-49; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-49)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-48; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-48)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-47; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-47)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-46; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-46)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-45; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-45)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-44; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-44)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-43; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-43)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-42; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-42)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-41; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-41)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-40; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-40)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-39; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-39)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-38; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-38)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-37; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-37)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-36; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-36)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-35; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-35)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-34; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-34)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-33; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-33)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-32; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-32)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-31; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-31)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-30; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-30)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-29; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-29)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-28; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-28)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-27; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-27)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-26; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-26)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-25; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-25)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-24; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-24)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-23; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-23)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-22; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-22)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-21; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-21)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-20; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-20)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-19; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-19)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-18; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-18)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-17; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-17)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-16; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-16)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-15; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-15)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-14; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-14)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-13; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-13)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-12; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-12)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-11; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-11)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-10; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-10)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-9; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-9)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-8; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-8)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-7; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-7)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-6; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-6)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-5; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-5)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-4; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-4)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-3; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-3)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-2; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-2)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-1; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-1)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=0; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z+0)^2 ]
3653182778990767589396015372875328285861/11230730546023272739132379016641801475  |  BA[sigma=-; v=(1); dn=((0,1)); k=-90; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-90)^2 ]
-3645196481713595484337076792241271893701/11230730546023272739132379016641801475  |  BA[sigma=-; v=(1); dn=((0,1)); k=-89; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-89)^2 ]
40866521918642154860585199122889549709/126187983663182839765532348501593275  |  BA[sigma=-; v=(1); dn=((0,1)); k=-88; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-88)^2 ]
-3706795349055853229324900260857622319/11471634878471167251412031681963025  |  BA[sigma=-; v=(1); dn=((0,1)); k=-87; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-87)^2 ]
3698356445237207772956045432953649519/11471634878471167251412031681963025  |  BA[sigma=-; v=(1); dn=((0,1)); k=-86; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-86)^2 ]
-3689819414629973415931738804725211919/11471634878471167251412031681963025  |  BA[sigma=-; v=(1); dn=((0,1)); k=-85; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-85)^2 ]
3681181948368536301765969745576439759/11471634878471167251412031681963025  |  BA[sigma=-; v=(1); dn=((0,1)); k=-84; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-84)^2 ]
-3672441655127796364812512959533039359/11471634878471167251412031681963025  |  BA[sigma=-; v=(1); dn=((0,1)); k=-83; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-83)^2 ]
44139711531918267321142140457772773/138212468415315268089301586529675  |  BA[sigma=-; v=(1); dn=((0,1)); k=-82; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-82)^2 ]
-44031838385838021258243173365847173/138212468415315268089301586529675  |  BA[sigma=-; v=(1); dn=((0,1)); k=-81; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-81)^2 ]
4880292608058024066886120358155997/15356940935035029787700176281075  |  BA[sigma=-; v=(1); dn=((0,1)); k=-80; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-80)^2 ]
-4868007055309996043055960217131137/15356940935035029787700176281075  |  BA[sigma=-; v=(1); dn=((0,1)); k=-79; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-79)^2 ]
61462860623241058403302042280303/194391657405506706173419952925  |  BA[sigma=-; v=(1); dn=((0,1)); k=-78; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-78)^2 ]
-61303359776139104182852056677903/194391657405506706173419952925  |  BA[sigma=-; v=(1); dn=((0,1)); k=-77; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-77)^2 ]
672559662384108370412072783887333/2138308231460573767907619482175  |  BA[sigma=-; v=(1); dn=((0,1)); k=-76; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-76)^2 ]
-670758981768141571449624262218133/2138308231460573767907619482175  |  BA[sigma=-; v=(1); dn=((0,1)); k=-75; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-75)^2 ]
668934292077295215167676426926677/2138308231460573767907619482175  |  BA[sigma=-; v=(1); dn=((0,1)); k=-74; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-74)^2 ]
-667084944417653637854891458725877/2138308231460573767907619482175  |  BA[sigma=-; v=(1); dn=((0,1)); k=-73; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-73)^2 ]
9112469359293533278712889630349/29291893581651695450789307975  |  BA[sigma=-; v=(1); dn=((0,1)); k=-72; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-72)^2 ]
-3028810706851429109067025637383/9763964527217231816929769325  |  BA[sigma=-; v=(1); dn=((0,1)); k=-71; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-71)^2 ]
42535343474848157886823113473/137520627143904673477884075  |  BA[sigma=-; v=(1); dn=((0,1)); k=-70; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-70)^2 ]
-42409610330030873613929048033/137520627143904673477884075  |  BA[sigma=-; v=(1); dn=((0,1)); k=-69; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-69)^2 ]
14094018321907827923954201611/45840209047968224492628025  |  BA[sigma=-; v=(1); dn=((0,1)); k=-68; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-68)^2 ]
-14050874595745034300902316411/45840209047968224492628025  |  BA[sigma=-; v=(1); dn=((0,1)); k=-67; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-67)^2 ]
209060999005535159677640233/684182224596540664069075  |  BA[sigma=-; v=(1); dn=((0,1)); k=-66; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-66)^2 ]
-625192648726870088010174299/2052546673789621992207225  |  BA[sigma=-; v=(1); dn=((0,1)); k=-65; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-65)^2 ]
623171679694215690971693339/2052546673789621992207225  |  BA[sigma=-; v=(1); dn=((0,1)); k=-64; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-64)^2 ]
-621119133020426068979486114/2052546673789621992207225  |  BA[sigma=-; v=(1); dn=((0,1)); k=-63; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-63)^2 ]
1857102018722109835152683942/6157640021368865976621675  |  BA[sigma=-; v=(1); dn=((0,1)); k=-62; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-62)^2 ]
-1850745745151664554144558342/6157640021368865976621675  |  BA[sigma=-; v=(1); dn=((0,1)); k=-61; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-61)^2 ]
30234184760248301634053822/100944918383096163551175  |  BA[sigma=-; v=(1); dn=((0,1)); k=-60; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-60)^2 ]
-30126510180639665726265902/100944918383096163551175  |  BA[sigma=-; v=(1); dn=((0,1)); k=-59; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-59)^2 ]
508762891663666223321578/1710930820052477348325  |  BA[sigma=-; v=(1); dn=((0,1)); k=-58; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-58)^2 ]
-506874968000160041419978/1710930820052477348325  |  BA[sigma=-; v=(1); dn=((0,1)); k=-57; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-57)^2 ]
504953922868873049309578/1710930820052477348325  |  BA[sigma=-; v=(1); dn=((0,1)); k=-56; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-56)^2 ]
-502998573360241646625778/1710930820052477348325  |  BA[sigma=-; v=(1); dn=((0,1)); k=-55; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-55)^2 ]
501007672042362400256818/1710930820052477348325  |  BA[sigma=-; v=(1); dn=((0,1)); k=-54; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-54)^2 ]
-1496939706544678392420854/5132792460157432044975  |  BA[sigma=-; v=(1); dn=((0,1)); k=-53; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-53)^2 ]
28127200330871441490718/96845140757687397075  |  BA[sigma=-; v=(1); dn=((0,1)); k=-52; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-52)^2 ]
-28008006311477364694318/96845140757687397075  |  BA[sigma=-; v=(1); dn=((0,1)); k=-51; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-51)^2 ]
27886475154448109921518/96845140757687397075  |  BA[sigma=-; v=(1); dn=((0,1)); k=-50; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-50)^2 ]
-27762513374278270053262/96845140757687397075  |  BA[sigma=-; v=(1); dn=((0,1)); k=-49; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-49)^2 ]
564000444119593185838/1976431444034436675  |  BA[sigma=-; v=(1); dn=((0,1)); k=-48; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-48)^2 ]
-561365202194213936938/1976431444034436675  |  BA[sigma=-; v=(1); dn=((0,1)); k=-47; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-47)^2 ]
11886678538121254454/42051732851796525  |  BA[sigma=-; v=(1); dn=((0,1)); k=-46; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-46)^2 ]
-11828171779370928854/42051732851796525  |  BA[sigma=-; v=(1); dn=((0,1)); k=-45; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-45)^2 ]
11886678538121254454/42051732851796525  |  BA[sigma=-; v=(1); dn=((0,1)); k=-44; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-44)^2 ]
-561365202194213936938/1976431444034436675  |  BA[sigma=-; v=(1); dn=((0,1)); k=-43; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-43)^2 ]
564000444119593185838/1976431444034436675  |  BA[sigma=-; v=(1); dn=((0,1)); k=-42; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-42)^2 ]
-27762513374278270053262/96845140757687397075  |  BA[sigma=-; v=(1); dn=((0,1)); k=-41; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-41)^2 ]
27886475154448109921518/96845140757687397075  |  BA[sigma=-; v=(1); dn=((0,1)); k=-40; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-40)^2 ]
-28008006311477364694318/96845140757687397075  |  BA[sigma=-; v=(1); dn=((0,1)); k=-39; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-39)^2 ]
28127200330871441490718/96845140757687397075  |  BA[sigma=-; v=(1); dn=((0,1)); k=-38; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-38)^2 ]
-1496939706544678392420854/5132792460157432044975  |  BA[sigma=-; v=(1); dn=((0,1)); k=-37; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-37)^2 ]
501007672042362400256818/1710930820052477348325  |  BA[sigma=-; v=(1); dn=((0,1)); k=-36; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-36)^2 ]
-502998573360241646625778/1710930820052477348325  |  BA[sigma=-; v=(1); dn=((0,1)); k=-35; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-35)^2 ]
504953922868873049309578/1710930820052477348325  |  BA[sigma=-; v=(1); dn=((0,1)); k=-34; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-34)^2 ]
-506874968000160041419978/1710930820052477348325  |  BA[sigma=-; v=(1); dn=((0,1)); k=-33; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-33)^2 ]
508762891663666223321578/1710930820052477348325  |  BA[sigma=-; v=(1); dn=((0,1)); k=-32; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-32)^2 ]
-30126510180639665726265902/100944918383096163551175  |  BA[sigma=-; v=(1); dn=((0,1)); k=-31; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-31)^2 ]
30234184760248301634053822/100944918383096163551175  |  BA[sigma=-; v=(1); dn=((0,1)); k=-30; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-30)^2 ]
-1850745745151664554144558342/6157640021368865976621675  |  BA[sigma=-; v=(1); dn=((0,1)); k=-29; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-29)^2 ]
1857102018722109835152683942/6157640021368865976621675  |  BA[sigma=-; v=(1); dn=((0,1)); k=-28; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-28)^2 ]
-621119133020426068979486114/2052546673789621992207225  |  BA[sigma=-; v=(1); dn=((0,1)); k=-27; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-27)^2 ]
623171679694215690971693339/2052546673789621992207225  |  BA[sigma=-; v=(1); dn=((0,1)); k=-26; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-26)^2 ]
-625192648726870088010174299/2052546673789621992207225  |  BA[sigma=-; v=(1); dn=((0,1)); k=-25; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-25)^2 ]
209060999005535159677640233/684182224596540664069075  |  BA[sigma=-; v=(1); dn=((0,1)); k=-24; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-24)^2 ]
-14050874595745034300902316411/45840209047968224492628025  |  BA[sigma=-; v=(1); dn=((0,1)); k=-23; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-23)^2 ]
14094018321907827923954201611/45840209047968224492628025  |  BA[sigma=-; v=(1); dn=((0,1)); k=-22; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-22)^2 ]
-42409610330030873613929048033/137520627143904673477884075  |  BA[sigma=-; v=(1); dn=((0,1)); k=-21; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-21)^2 ]
42535343474848157886823113473/137520627143904673477884075  |  BA[sigma=-; v=(1); dn=((0,1)); k=-20; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-20)^2 ]
-3028810706851429109067025637383/9763964527217231816929769325  |  BA[sigma=-; v=(1); dn=((0,1)); k=-19; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-19)^2 ]
9112469359293533278712889630349/29291893581651695450789307975  |  BA[sigma=-; v=(1); dn=((0,1)); k=-18; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-18)^2 ]
-667084944417653637854891458725877/2138308231460573767907619482175  |  BA[sigma=-; v=(1); dn=((0,1)); k=-17; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-17)^2 ]
668934292077295215167676426926677/2138308231460573767907619482175  |  BA[sigma=-; v=(1); dn=((0,1)); k=-16; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-16)^2 ]
-670758981768141571449624262218133/2138308231460573767907619482175  |  BA[sigma=-; v=(1); dn=((0,1)); k=-15; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-15)^2 ]
672559662384108370412072783887333/2138308231460573767907619482175  |  BA[sigma=-; v=(1); dn=((0,1)); k=-14; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-14)^2 ]
-61303359776139104182852056677903/194391657405506706173419952925  |  BA[sigma=-; v=(1); dn=((0,1)); k=-13; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-13)^2 ]
61462860623241058403302042280303/194391657405506706173419952925  |  BA[sigma=-; v=(1); dn=((0,1)); k=-12; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-12)^2 ]
-4868007055309996043055960217131137/15356940935035029787700176281075  |  BA[sigma=-; v=(1); dn=((0,1)); k=-11; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-11)^2 ]
4880292608058024066886120358155997/15356940935035029787700176281075  |  BA[sigma=-; v=(1); dn=((0,1)); k=-10; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-10)^2 ]
-44031838385838021258243173365847173/138212468415315268089301586529675  |  BA[sigma=-; v=(1); dn=((0,1)); k=-9; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-9)^2 ]
44139711531918267321142140457772773/138212468415315268089301586529675  |  BA[sigma=-; v=(1); dn=((0,1)); k=-8; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-8)^2 ]
-3672441655127796364812512959533039359/11471634878471167251412031681963025  |  BA[sigma=-; v=(1); dn=((0,1)); k=-7; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-7)^2 ]
3681181948368536301765969745576439759/11471634878471167251412031681963025  |  BA[sigma=-; v=(1); dn=((0,1)); k=-6; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-6)^2 ]
-3689819414629973415931738804725211919/11471634878471167251412031681963025  |  BA[sigma=-; v=(1); dn=((0,1)); k=-5; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-5)^2 ]
3698356445237207772956045432953649519/11471634878471167251412031681963025  |  BA[sigma=-; v=(1); dn=((0,1)); k=-4; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-4)^2 ]
-3706795349055853229324900260857622319/11471634878471167251412031681963025  |  BA[sigma=-; v=(1); dn=((0,1)); k=-3; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-3)^2 ]
40866521918642154860585199122889549709/126187983663182839765532348501593275  |  BA[sigma=-; v=(1); dn=((0,1)); k=-2; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-2)^2 ]
-3645196481713595484337076792241271893701/11230730546023272739132379016641801475  |  BA[sigma=-; v=(1); dn=((0,1)); k=-1; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-1)^2 ]
3653182778990767589396015372875328285861/11230730546023272739132379016641801475  |  BA[sigma=-; v=(1); dn=((0,1)); k=0; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z+0)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-90; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-90)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-89; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-89)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-88; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-88)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-87; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-87)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-86; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-86)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-85; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-85)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-84; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-84)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-83; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-83)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-82; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-82)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-81; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-81)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-80; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-80)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-79; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-79)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-78; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-78)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-77; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-77)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-76; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-76)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-75; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-75)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-74; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-74)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-73; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-73)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-72; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-72)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-71; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-71)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-70; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-70)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-69; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-69)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-68; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-68)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-67; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-67)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-66; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-66)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-65; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-65)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-64; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-64)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-63; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-63)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-62; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-62)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-61; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-61)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-60; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-60)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-59; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-59)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-58; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-58)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-57; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-57)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-56; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-56)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-55; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-55)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-54; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-54)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-53; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-53)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-52; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-52)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-51; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-51)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-50; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-50)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-49; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-49)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-48; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-48)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-47; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-47)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-46; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-46)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-45; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-45)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-44; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-44)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-43; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-43)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-42; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-42)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-41; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-41)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-40; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-40)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-39; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-39)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-38; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-38)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-37; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-37)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-36; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-36)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-35; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-35)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-34; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-34)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-33; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-33)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-32; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-32)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-31; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-31)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-30; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-30)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-29; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-29)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-28; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-28)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-27; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-27)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-26; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-26)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-25; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-25)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-24; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-24)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-23; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-23)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-22; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-22)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-21; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-21)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-20; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-20)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-19; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-19)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-18; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-18)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-17; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-17)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-16; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-16)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-15; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-15)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-14; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-14)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-13; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-13)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-12; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-12)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-11; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-11)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-10; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-10)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-9; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-9)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-8; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-8)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-7; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-7)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-6; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-6)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-5; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-5)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-4; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-4)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-3; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-3)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-2; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-2)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-1; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-1)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=0; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z+0)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-90; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-90)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-89; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-89)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-88; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-88)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-87; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-87)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-86; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-86)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-85; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-85)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-84; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-84)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-83; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-83)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-82; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-82)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-81; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-81)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-80; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-80)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-79; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-79)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-78; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-78)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-77; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-77)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-76; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-76)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-75; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-75)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-74; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-74)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-73; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-73)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-72; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-72)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-71; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-71)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-70; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-70)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-69; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-69)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-68; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-68)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-67; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-67)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-66; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-66)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-65; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-65)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-64; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-64)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-63; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-63)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-62; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-62)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-61; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-61)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-60; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-60)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-59; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-59)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-58; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-58)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-57; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-57)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-56; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-56)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-55; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-55)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-54; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-54)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-53; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-53)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-52; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-52)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-51; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-51)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-50; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-50)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-49; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-49)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-48; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-48)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-47; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-47)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-46; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-46)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-45; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-45)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-44; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-44)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-43; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-43)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-42; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-42)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-41; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-41)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-40; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-40)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-39; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-39)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-38; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-38)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-37; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-37)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-36; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-36)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-35; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-35)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-34; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-34)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-33; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-33)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-32; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-32)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-31; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-31)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-30; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-30)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-29; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-29)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-28; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-28)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-27; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-27)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-26; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-26)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-25; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-25)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-24; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-24)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-23; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-23)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-22; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-22)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-21; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-21)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-20; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-20)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-19; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-19)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-18; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-18)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-17; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-17)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-16; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-16)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-15; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-15)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-14; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-14)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-13; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-13)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-12; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-12)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-11; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-11)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-10; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-10)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-9; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-9)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-8; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-8)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-7; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-7)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-6; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-6)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-5; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-5)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-4; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-4)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-3; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-3)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-2; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-2)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-1; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-1)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=0; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z+0)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-90; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-90)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-89; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-89)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-88; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-88)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-87; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-87)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-86; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-86)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-85; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-85)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-84; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-84)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-83; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-83)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-82; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-82)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-81; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-81)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-80; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-80)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-79; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-79)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-78; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-78)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-77; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-77)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-76; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-76)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-75; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-75)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-74; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-74)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-73; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-73)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-72; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-72)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-71; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-71)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-70; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-70)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-69; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-69)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-68; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-68)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-67; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-67)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-66; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-66)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-65; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-65)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-64; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-64)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-63; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-63)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-62; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-62)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-61; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-61)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-60; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-60)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-59; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-59)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-58; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-58)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-57; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-57)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-56; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-56)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-55; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-55)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-54; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-54)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-53; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-53)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-52; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-52)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-51; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-51)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-50; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-50)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-49; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-49)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-48; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-48)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-47; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-47)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-46; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-46)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-45; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-45)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-44; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-44)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-43; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-43)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-42; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-42)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-41; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-41)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-40; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-40)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-39; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-39)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-38; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-38)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-37; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-37)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-36; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-36)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-35; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-35)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-34; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-34)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-33; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-33)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-32; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-32)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-31; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-31)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-30; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-30)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-29; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-29)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-28; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-28)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-27; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-27)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-26; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-26)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-25; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-25)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-24; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-24)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-23; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-23)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-22; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-22)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-21; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-21)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-20; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-20)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-19; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-19)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-18; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-18)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-17; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-17)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-16; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-16)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-15; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-15)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-14; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-14)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-13; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-13)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-12; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-12)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-11; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-11)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-10; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-10)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-9; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-9)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-8; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-8)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-7; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-7)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-6; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-6)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-5; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-5)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-4; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-4)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-3; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-3)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-2; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-2)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-1; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-1)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=0; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z+0)^2 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-90; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-90)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-89; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-89)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-88; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-88)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-87; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-87)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-86; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-86)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-85; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-85)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-84; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-84)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-83; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-83)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-82; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-82)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-81; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-81)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-80; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-80)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-79; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-79)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-78; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-78)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-77; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-77)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-76; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-76)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-75; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-75)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-74; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-74)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-73; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-73)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-72; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-72)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-71; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-71)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-70; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-70)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-69; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-69)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-68; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-68)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-67; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-67)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-66; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-66)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-65; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-65)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-64; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-64)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-63; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-63)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-62; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-62)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-61; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-61)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-60; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-60)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-59; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-59)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-58; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-58)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-57; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-57)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-56; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-56)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-55; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-55)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-54; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-54)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-53; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-53)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-52; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-52)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-51; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-51)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-50; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-50)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-49; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-49)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-48; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-48)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-47; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-47)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-46; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-46)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-45; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-45)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-44; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-44)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-43; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-43)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-42; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-42)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-41; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-41)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-40; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-40)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-39; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-39)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-38; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-38)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-37; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-37)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-36; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-36)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-35; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-35)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-34; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-34)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-33; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-33)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-32; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-32)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-31; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-31)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-30; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-30)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-29; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-29)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-28; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-28)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-27; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-27)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-26; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-26)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-25; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-25)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-24; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-24)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-23; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-23)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-22; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-22)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-21; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-21)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-20; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-20)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-19; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-19)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-18; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-18)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-17; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-17)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-16; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-16)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-15; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-15)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-14; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-14)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-13; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-13)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-12; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-12)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-11; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-11)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-10; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-10)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-9; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-9)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-8; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-8)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-7; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-7)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-6; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-6)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-5; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-5)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-4; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-4)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-3; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-3)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-2; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-2)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-1; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-1)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=0; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z+0)^3 ]
-3653182778990767589396015372875328285861/22461461092046545478264758033283602950  |  BA[sigma=-; v=(); dn=((0,1)); k=-90; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-90)^3 ]
3645196481713595484337076792241271893701/22461461092046545478264758033283602950  |  BA[sigma=-; v=(); dn=((0,1)); k=-89; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-89)^3 ]
-40866521918642154860585199122889549709/252375967326365679531064697003186550  |  BA[sigma=-; v=(); dn=((0,1)); k=-88; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-88)^3 ]
3706795349055853229324900260857622319/22943269756942334502824063363926050  |  BA[sigma=-; v=(); dn=((0,1)); k=-87; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-87)^3 ]
-3698356445237207772956045432953649519/22943269756942334502824063363926050  |  BA[sigma=-; v=(); dn=((0,1)); k=-86; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-86)^3 ]
3689819414629973415931738804725211919/22943269756942334502824063363926050  |  BA[sigma=-; v=(); dn=((0,1)); k=-85; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-85)^3 ]
-3681181948368536301765969745576439759/22943269756942334502824063363926050  |  BA[sigma=-; v=(); dn=((0,1)); k=-84; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-84)^3 ]
3672441655127796364812512959533039359/22943269756942334502824063363926050  |  BA[sigma=-; v=(); dn=((0,1)); k=-83; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-83)^3 ]
-44139711531918267321142140457772773/276424936830630536178603173059350  |  BA[sigma=-; v=(); dn=((0,1)); k=-82; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-82)^3 ]
44031838385838021258243173365847173/276424936830630536178603173059350  |  BA[sigma=-; v=(); dn=((0,1)); k=-81; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-81)^3 ]
-4880292608058024066886120358155997/30713881870070059575400352562150  |  BA[sigma=-; v=(); dn=((0,1)); k=-80; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-80)^3 ]
4868007055309996043055960217131137/30713881870070059575400352562150  |  BA[sigma=-; v=(); dn=((0,1)); k=-79; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-79)^3 ]
-61462860623241058403302042280303/388783314811013412346839905850  |  BA[sigma=-; v=(); dn=((0,1)); k=-78; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-78)^3 ]
61303359776139104182852056677903/388783314811013412346839905850  |  BA[sigma=-; v=(); dn=((0,1)); k=-77; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-77)^3 ]
-672559662384108370412072783887333/4276616462921147535815238964350  |  BA[sigma=-; v=(); dn=((0,1)); k=-76; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-76)^3 ]
670758981768141571449624262218133/4276616462921147535815238964350  |  BA[sigma=-; v=(); dn=((0,1)); k=-75; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-75)^3 ]
-668934292077295215167676426926677/4276616462921147535815238964350  |  BA[sigma=-; v=(); dn=((0,1)); k=-74; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-74)^3 ]
667084944417653637854891458725877/4276616462921147535815238964350  |  BA[sigma=-; v=(); dn=((0,1)); k=-73; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-73)^3 ]
-9112469359293533278712889630349/58583787163303390901578615950  |  BA[sigma=-; v=(); dn=((0,1)); k=-72; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-72)^3 ]
3028810706851429109067025637383/19527929054434463633859538650  |  BA[sigma=-; v=(); dn=((0,1)); k=-71; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-71)^3 ]
-42535343474848157886823113473/275041254287809346955768150  |  BA[sigma=-; v=(); dn=((0,1)); k=-70; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-70)^3 ]
42409610330030873613929048033/275041254287809346955768150  |  BA[sigma=-; v=(); dn=((0,1)); k=-69; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-69)^3 ]
-14094018321907827923954201611/91680418095936448985256050  |  BA[sigma=-; v=(); dn=((0,1)); k=-68; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-68)^3 ]
14050874595745034300902316411/91680418095936448985256050  |  BA[sigma=-; v=(); dn=((0,1)); k=-67; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-67)^3 ]
-209060999005535159677640233/1368364449193081328138150  |  BA[sigma=-; v=(); dn=((0,1)); k=-66; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-66)^3 ]
625192648726870088010174299/4105093347579243984414450  |  BA[sigma=-; v=(); dn=((0,1)); k=-65; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-65)^3 ]
-623171679694215690971693339/4105093347579243984414450  |  BA[sigma=-; v=(); dn=((0,1)); k=-64; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-64)^3 ]
310559566510213034489743057/2052546673789621992207225  |  BA[sigma=-; v=(); dn=((0,1)); k=-63; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-63)^3 ]
-928551009361054917576341971/6157640021368865976621675  |  BA[sigma=-; v=(); dn=((0,1)); k=-62; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-62)^3 ]
925372872575832277072279171/6157640021368865976621675  |  BA[sigma=-; v=(); dn=((0,1)); k=-61; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-61)^3 ]
-15117092380124150817026911/100944918383096163551175  |  BA[sigma=-; v=(); dn=((0,1)); k=-60; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-60)^3 ]
15063255090319832863132951/100944918383096163551175  |  BA[sigma=-; v=(); dn=((0,1)); k=-59; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-59)^3 ]
-254381445831833111660789/1710930820052477348325  |  BA[sigma=-; v=(); dn=((0,1)); k=-58; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-58)^3 ]
253437484000080020709989/1710930820052477348325  |  BA[sigma=-; v=(); dn=((0,1)); k=-57; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-57)^3 ]
-252476961434436524654789/1710930820052477348325  |  BA[sigma=-; v=(); dn=((0,1)); k=-56; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-56)^3 ]
251499286680120823312889/1710930820052477348325  |  BA[sigma=-; v=(); dn=((0,1)); k=-55; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-55)^3 ]
-250503836021181200128409/1710930820052477348325  |  BA[sigma=-; v=(); dn=((0,1)); k=-54; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-54)^3 ]
748469853272339196210427/5132792460157432044975  |  BA[sigma=-; v=(); dn=((0,1)); k=-53; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-53)^3 ]
-14063600165435720745359/96845140757687397075  |  BA[sigma=-; v=(); dn=((0,1)); k=-52; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-52)^3 ]
14004003155738682347159/96845140757687397075  |  BA[sigma=-; v=(); dn=((0,1)); k=-51; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-51)^3 ]
-13943237577224054960759/96845140757687397075  |  BA[sigma=-; v=(); dn=((0,1)); k=-50; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-50)^3 ]
13881256687139135026631/96845140757687397075  |  BA[sigma=-; v=(); dn=((0,1)); k=-49; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-49)^3 ]
-282000222059796592919/1976431444034436675  |  BA[sigma=-; v=(); dn=((0,1)); k=-48; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-48)^3 ]
280682601097106968469/1976431444034436675  |  BA[sigma=-; v=(); dn=((0,1)); k=-47; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-47)^3 ]
-5943339269060627227/42051732851796525  |  BA[sigma=-; v=(); dn=((0,1)); k=-46; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-46)^3 ]
5914085889685464427/42051732851796525  |  BA[sigma=-; v=(); dn=((0,1)); k=-45; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-45)^3 ]
-5943339269060627227/42051732851796525  |  BA[sigma=-; v=(); dn=((0,1)); k=-44; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-44)^3 ]
280682601097106968469/1976431444034436675  |  BA[sigma=-; v=(); dn=((0,1)); k=-43; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-43)^3 ]
-282000222059796592919/1976431444034436675  |  BA[sigma=-; v=(); dn=((0,1)); k=-42; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-42)^3 ]
13881256687139135026631/96845140757687397075  |  BA[sigma=-; v=(); dn=((0,1)); k=-41; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-41)^3 ]
-13943237577224054960759/96845140757687397075  |  BA[sigma=-; v=(); dn=((0,1)); k=-40; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-40)^3 ]
14004003155738682347159/96845140757687397075  |  BA[sigma=-; v=(); dn=((0,1)); k=-39; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-39)^3 ]
-14063600165435720745359/96845140757687397075  |  BA[sigma=-; v=(); dn=((0,1)); k=-38; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-38)^3 ]
748469853272339196210427/5132792460157432044975  |  BA[sigma=-; v=(); dn=((0,1)); k=-37; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-37)^3 ]
-250503836021181200128409/1710930820052477348325  |  BA[sigma=-; v=(); dn=((0,1)); k=-36; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-36)^3 ]
251499286680120823312889/1710930820052477348325  |  BA[sigma=-; v=(); dn=((0,1)); k=-35; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-35)^3 ]
-252476961434436524654789/1710930820052477348325  |  BA[sigma=-; v=(); dn=((0,1)); k=-34; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-34)^3 ]
253437484000080020709989/1710930820052477348325  |  BA[sigma=-; v=(); dn=((0,1)); k=-33; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-33)^3 ]
-254381445831833111660789/1710930820052477348325  |  BA[sigma=-; v=(); dn=((0,1)); k=-32; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-32)^3 ]
15063255090319832863132951/100944918383096163551175  |  BA[sigma=-; v=(); dn=((0,1)); k=-31; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-31)^3 ]
-15117092380124150817026911/100944918383096163551175  |  BA[sigma=-; v=(); dn=((0,1)); k=-30; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-30)^3 ]
925372872575832277072279171/6157640021368865976621675  |  BA[sigma=-; v=(); dn=((0,1)); k=-29; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-29)^3 ]
-928551009361054917576341971/6157640021368865976621675  |  BA[sigma=-; v=(); dn=((0,1)); k=-28; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-28)^3 ]
310559566510213034489743057/2052546673789621992207225  |  BA[sigma=-; v=(); dn=((0,1)); k=-27; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-27)^3 ]
-623171679694215690971693339/4105093347579243984414450  |  BA[sigma=-; v=(); dn=((0,1)); k=-26; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-26)^3 ]
625192648726870088010174299/4105093347579243984414450  |  BA[sigma=-; v=(); dn=((0,1)); k=-25; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-25)^3 ]
-209060999005535159677640233/1368364449193081328138150  |  BA[sigma=-; v=(); dn=((0,1)); k=-24; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-24)^3 ]
14050874595745034300902316411/91680418095936448985256050  |  BA[sigma=-; v=(); dn=((0,1)); k=-23; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-23)^3 ]
-14094018321907827923954201611/91680418095936448985256050  |  BA[sigma=-; v=(); dn=((0,1)); k=-22; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-22)^3 ]
42409610330030873613929048033/275041254287809346955768150  |  BA[sigma=-; v=(); dn=((0,1)); k=-21; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-21)^3 ]
-42535343474848157886823113473/275041254287809346955768150  |  BA[sigma=-; v=(); dn=((0,1)); k=-20; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-20)^3 ]
3028810706851429109067025637383/19527929054434463633859538650  |  BA[sigma=-; v=(); dn=((0,1)); k=-19; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-19)^3 ]
-9112469359293533278712889630349/58583787163303390901578615950  |  BA[sigma=-; v=(); dn=((0,1)); k=-18; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-18)^3 ]
667084944417653637854891458725877/4276616462921147535815238964350  |  BA[sigma=-; v=(); dn=((0,1)); k=-17; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-17)^3 ]
-668934292077295215167676426926677/4276616462921147535815238964350  |  BA[sigma=-; v=(); dn=((0,1)); k=-16; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-16)^3 ]
670758981768141571449624262218133/4276616462921147535815238964350  |  BA[sigma=-; v=(); dn=((0,1)); k=-15; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-15)^3 ]
-672559662384108370412072783887333/4276616462921147535815238964350  |  BA[sigma=-; v=(); dn=((0,1)); k=-14; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-14)^3 ]
61303359776139104182852056677903/388783314811013412346839905850  |  BA[sigma=-; v=(); dn=((0,1)); k=-13; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-13)^3 ]
-61462860623241058403302042280303/388783314811013412346839905850  |  BA[sigma=-; v=(); dn=((0,1)); k=-12; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-12)^3 ]
4868007055309996043055960217131137/30713881870070059575400352562150  |  BA[sigma=-; v=(); dn=((0,1)); k=-11; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-11)^3 ]
-4880292608058024066886120358155997/30713881870070059575400352562150  |  BA[sigma=-; v=(); dn=((0,1)); k=-10; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-10)^3 ]
44031838385838021258243173365847173/276424936830630536178603173059350  |  BA[sigma=-; v=(); dn=((0,1)); k=-9; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-9)^3 ]
-44139711531918267321142140457772773/276424936830630536178603173059350  |  BA[sigma=-; v=(); dn=((0,1)); k=-8; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-8)^3 ]
3672441655127796364812512959533039359/22943269756942334502824063363926050  |  BA[sigma=-; v=(); dn=((0,1)); k=-7; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-7)^3 ]
-3681181948368536301765969745576439759/22943269756942334502824063363926050  |  BA[sigma=-; v=(); dn=((0,1)); k=-6; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-6)^3 ]
3689819414629973415931738804725211919/22943269756942334502824063363926050  |  BA[sigma=-; v=(); dn=((0,1)); k=-5; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-5)^3 ]
-3698356445237207772956045432953649519/22943269756942334502824063363926050  |  BA[sigma=-; v=(); dn=((0,1)); k=-4; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-4)^3 ]
3706795349055853229324900260857622319/22943269756942334502824063363926050  |  BA[sigma=-; v=(); dn=((0,1)); k=-3; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-3)^3 ]
-40866521918642154860585199122889549709/252375967326365679531064697003186550  |  BA[sigma=-; v=(); dn=((0,1)); k=-2; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-2)^3 ]
3645196481713595484337076792241271893701/22461461092046545478264758033283602950  |  BA[sigma=-; v=(); dn=((0,1)); k=-1; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-1)^3 ]
-3653182778990767589396015372875328285861/22461461092046545478264758033283602950  |  BA[sigma=-; v=(); dn=((0,1)); k=0; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z+0)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-90; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-90)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-89; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-89)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-88; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-88)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-87; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-87)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-86; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-86)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-85; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-85)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-84; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-84)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-83; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-83)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-82; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-82)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-81; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-81)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-80; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-80)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-79; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-79)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-78; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-78)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-77; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-77)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-76; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-76)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-75; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-75)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-74; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-74)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-73; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-73)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-72; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-72)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-71; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-71)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-70; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-70)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-69; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-69)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-68; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-68)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-67; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-67)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-66; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-66)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-65; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-65)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-64; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-64)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-63; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-63)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-62; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-62)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-61; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-61)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-60; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-60)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-59; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-59)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-58; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-58)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-57; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-57)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-56; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-56)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-55; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-55)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-54; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-54)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-53; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-53)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-52; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-52)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-51; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-51)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-50; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-50)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-49; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-49)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-48; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-48)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-47; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-47)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-46; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-46)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-45; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-45)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-44; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-44)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-43; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-43)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-42; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-42)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-41; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-41)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-40; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-40)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-39; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-39)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-38; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-38)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-37; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-37)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-36; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-36)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-35; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-35)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-34; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-34)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-33; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-33)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-32; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-32)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-31; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-31)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-30; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-30)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-29; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-29)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-28; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-28)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-27; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-27)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-26; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-26)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-25; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-25)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-24; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-24)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-23; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-23)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-22; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-22)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-21; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-21)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-20; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-20)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-19; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-19)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-18; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-18)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-17; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-17)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-16; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-16)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-15; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-15)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-14; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-14)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-13; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-13)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-12; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-12)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-11; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-11)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-10; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-10)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-9; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-9)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-8; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-8)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-7; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-7)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-6; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-6)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-5; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-5)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-4; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-4)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-3; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-3)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-2; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-2)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-1; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-1)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=0; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z+0)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-90; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-90)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-89; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-89)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-88; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-88)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-87; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-87)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-86; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-86)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-85; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-85)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-84; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-84)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-83; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-83)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-82; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-82)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-81; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-81)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-80; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-80)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-79; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-79)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-78; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-78)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-77; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-77)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-76; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-76)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-75; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-75)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-74; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-74)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-73; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-73)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-72; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-72)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-71; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-71)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-70; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-70)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-69; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-69)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-68; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-68)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-67; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-67)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-66; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-66)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-65; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-65)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-64; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-64)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-63; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-63)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-62; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-62)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-61; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-61)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-60; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-60)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-59; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-59)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-58; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-58)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-57; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-57)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-56; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-56)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-55; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-55)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-54; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-54)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-53; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-53)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-52; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-52)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-51; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-51)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-50; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-50)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-49; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-49)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-48; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-48)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-47; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-47)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-46; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-46)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-45; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-45)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-44; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-44)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-43; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-43)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-42; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-42)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-41; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-41)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-40; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-40)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-39; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-39)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-38; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-38)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-37; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-37)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-36; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-36)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-35; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-35)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-34; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-34)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-33; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-33)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-32; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-32)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-31; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-31)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-30; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-30)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-29; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-29)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-28; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-28)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-27; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-27)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-26; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-26)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-25; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-25)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-24; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-24)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-23; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-23)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-22; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-22)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-21; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-21)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-20; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-20)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-19; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-19)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-18; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-18)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-17; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-17)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-16; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-16)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-15; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-15)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-14; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-14)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-13; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-13)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-12; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-12)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-11; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-11)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-10; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-10)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-9; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-9)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-8; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-8)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-7; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-7)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-6; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-6)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-5; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-5)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-4; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-4)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-3; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-3)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-2; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-2)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-1; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-1)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=0; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z+0)^3 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-90; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-90)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-89; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-89)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-88; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-88)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-87; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-87)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-86; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-86)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-85; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-85)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-84; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-84)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-83; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-83)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-82; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-82)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-81; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-81)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-80; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-80)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-79; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-79)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-78; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-78)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-77; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-77)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-76; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-76)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-75; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-75)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-74; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-74)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-73; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-73)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-72; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-72)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-71; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-71)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-70; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-70)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-69; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-69)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-68; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-68)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-67; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-67)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-66; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-66)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-65; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-65)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-64; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-64)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-63; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-63)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-62; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-62)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-61; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-61)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-60; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-60)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-59; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-59)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-58; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-58)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-57; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-57)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-56; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-56)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-55; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-55)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-54; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-54)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-53; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-53)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-52; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-52)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-51; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-51)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-50; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-50)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-49; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-49)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-48; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-48)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-47; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-47)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-46; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-46)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-45; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-45)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-44; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-44)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-43; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-43)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-42; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-42)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-41; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-41)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-40; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-40)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-39; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-39)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-38; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-38)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-37; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-37)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-36; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-36)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-35; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-35)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-34; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-34)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-33; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-33)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-32; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-32)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-31; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-31)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-30; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-30)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-29; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-29)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-28; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-28)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-27; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-27)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-26; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-26)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-25; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-25)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-24; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-24)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-23; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-23)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-22; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-22)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-21; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-21)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-20; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-20)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-19; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-19)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-18; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-18)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-17; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-17)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-16; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-16)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-15; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-15)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-14; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-14)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-13; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-13)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-12; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-12)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-11; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-11)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-10; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-10)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-9; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-9)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-8; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-8)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-7; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-7)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-6; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-6)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-5; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-5)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-4; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-4)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-3; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-3)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-2; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-2)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-1; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-1)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=0; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z+0)^4 ]
32  |  BA[sigma=+; v=(); dn=(); k=1; q=5]  |  sum_{N>=1} (+1)^N 1 / [ (N+z+1)^5 ]


==> anc/tables/check_mirrors.py <==
#!/usr/bin/env python3
"""check_mirrors.py -- fail-closed pickle<->JSON atom-table equivalence gate (M12).

For every atoms_m{n}.pkl (primary pipeline output) and its json/atoms_m{n}.json
mirror, require EXACT record equality: identical atom-key sets and identical
rational coefficients per monomial, exceptional slots and numerators included.
A missing mirror, an unparsable file, or ANY differing record is a failure
(exit 1).  No silent fallback anywhere.  Run:  python3 check_mirrors.py
"""
import ast, glob, json, os, pickle, re, sys
from fractions import Fraction
HERE = os.path.dirname(os.path.abspath(__file__))
def canon_pkl(p):
    d = pickle.load(open(p, 'rb'))
    return {ast.literal_eval(k): {ast.literal_eval(m): Fraction(v)
            for m, v in c.items()} for k, c in d.items()}
def canon_json(p):
    d = json.load(open(p))
    body = d.get('atoms', d)
    out = {}
    for k, c in body.items():
        if k == 'meta':
            continue
        MONO = {'1': (), 'pi2': ('pi2',), 'z3': ('z3',)}
        out[ast.literal_eval(k)] = {MONO[m]: Fraction(v) for m, v in c.items()}
    return out
def main():
    pkls = sorted(glob.glob(os.path.join(HERE, 'atoms_m*.pkl')),
                  key=lambda p: int(re.search(r'm(\d+)', p).group(1)))
    if len(pkls) != 51:
        print('FAIL: expected 51 pickles, found %d' % len(pkls)); return 1
    bad = 0
    for p in pkls:
        n = int(re.search(r'm(\d+)', p).group(1))
        j = os.path.join(HERE, 'json', 'atoms_m%d.json' % n)
        if not os.path.isfile(j):
            print('FAIL n=%d: JSON mirror missing' % n); bad += 1; continue
        A, B = canon_pkl(p), canon_json(j)
        if A != B:
            extra = set(B) - set(A); missing = set(A) - set(B)
            diff = [k for k in (set(A) & set(B)) if A[k] != B[k]]
            print('FAIL n=%d: extra=%d missing=%d differing=%d (first: %s)'
                  % (n, len(extra), len(missing), len(diff),
                     (diff or list(extra) or list(missing))[:1])); bad += 1
    print('check_mirrors: %d/%d pairs exactly record-equal -> %s'
          % (len(pkls) - bad, len(pkls), 'PASS' if bad == 0 else 'FAIL'))
    return 0 if bad == 0 else 1
if __name__ == '__main__':
    sys.exit(main())


==> anc/tables/intercepts_check.csv <==
n,chi_thiswork,chi_qsc_exact_decimal,abs_diff,thiswork_source,qsc_source,region
1,1.3695419729515184298190252210908043177331814735718015039537753232e-33,0.0,1.36954e-33,"closed-form atom table (circle avg r=0.15,K=48,dps=60)",AGS .mx g^6/4 (exact),"matched (odd n<=17, and 21,31)"
3,-83.700557869890610096396474753668648747937162490793694468762471866,-83.70055786989061009639647475366864874793716249079389414037214136720864783610622,1.99672e-49,"closed-form atom table (circle avg r=0.15,K=48,dps=60)",AGS .mx g^6/4 (exact),"matched (odd n<=17, and 21,31)"
5,-118.82111961922399181160266843385221046850174509933968219519602924,-118.82111961922399181160266843385221046850174509933968219519620771753783439939371,1.7848e-58,"closed-form atom table (circle avg r=0.15,K=48,dps=60)",AGS .mx g^6/4 (exact),"matched (odd n<=17, and 21,31)"
7,-138.85294550966036838404739217653452922033401926837864140985006792,-138.85294550966036838404739217653452922033401926837864140985013696479150867256464,6.90451e-59,"closed-form atom table (circle avg r=0.15,K=48,dps=60)",AGS .mx g^6/4 (exact),"matched (odd n<=17, and 21,31)"
9,-152.72606199063291936026213128416356604719484224817739655928818154,-152.72606199063291936026213128416356604719484224817739655928825059302934576749434,6.90556e-59,"closed-form atom table (circle avg r=0.15,K=48,dps=60)",AGS .mx g^6/4 (exact),"matched (odd n<=17, and 21,31)"
11,-163.33953368885142753863940181301546729922807171255125399726702342,-163.33953368885142753863940181301546729922807171255125399726710059400316324893531,7.71762e-59,"closed-form atom table (circle avg r=0.15,K=48,dps=60)",AGS .mx g^6/4 (exact),"matched (odd n<=17, and 21,31)"
13,-171.9451757911155606081629301965862497416886219943621720493098392,-171.94517579111556060816293019658624974168862199436217204930986768940143809334975,2.84883e-59,"closed-form atom table (circle avg r=0.15,K=48,dps=60)",AGS .mx g^6/4 (exact),"matched (odd n<=17, and 21,31)"
15,-179.18995858057257906809716952951429917044271135782564017413248395,-179.18995858057257906809716952951429917044271135782564017411771542762803172485257,1.47685e-56,"closed-form atom table (circle avg r=0.15,K=48,dps=60)",AGS .mx g^6/4 (exact),"matched (odd n<=17, and 21,31)"
17,-185.45063313213760687837085426584768872170652002292866788635751476,-185.45063313213760687837085426584768872170652002292866788420278328676191357781544,2.15473e-54,"closed-form atom table (circle avg r=0.15,K=48,dps=60)",AGS .mx g^6/4 (exact),"matched (odd n<=17, and 21,31)"
19,-190.96578563087119254146600571104258912638019233839702054073612024,-190.96578563087119254146600571104258912638019233839702037239017663972231693856195,1.68346e-52,"closed-form atom table (circle avg r=0.15,K=48,dps=60)",AGS .mx g^6/4 (exact),direct extraction (outside matched set)
21,-195.89612791184497112144300660612036548750499547978472508545606707,-195.8961279118449711214430066061203654875049954797847176547597550440241108364431,7.4307e-51,"closed-form atom table (circle avg r=0.15,K=48,dps=60)",AGS .mx g^6/4 (exact),"matched (odd n<=17, and 21,31)"
23,-200.35514453920114424540407727955333542272021853300331110940038907,-200.35514453920114424540407727955333542272021853300314531288513997008715627824565,1.65797e-49,"closed-form atom table (circle avg r=0.15,K=48,dps=60)",AGS .mx g^6/4 (exact),direct extraction (outside matched set)
25,-204.42600343849130449025786809660381488585024636188791028983638102,-204.42600343849130449025786809660381488585024636188833928640169586534846211475649,4.28997e-49,"closed-form atom table (circle avg r=0.15,K=48,dps=60)",AGS .mx g^6/4 (exact),direct extraction (outside matched set)
27,-208.17150901665932376256435785182409478093976055102079113208571997,-208.17150901665932376256435785182409478093976055119013485745095156741632921830452,1.69344e-46,"closed-form atom table (circle avg r=0.15,K=48,dps=60)",AGS .mx g^6/4 (exact),direct extraction (outside matched set)
29,-211.64027299165592513630123717453629909411057081871897822509336033,-211.64027299165592513630123717453629909411057082552630643167151195090397392904461,6.80733e-45,"closed-form atom table (circle avg r=0.15,K=48,dps=60)",AGS .mx g^6/4 (exact),direct extraction (outside matched set)
31,-214.87070733829400475332715617412827947337921041930040006161439324,-214.87070733829400475332715617412827947337921059149184950520340092337417763760789,1.72191e-43,"closed-form atom table (circle avg r=0.15,K=48,dps=60)",AGS .mx g^6/4 (exact),"matched (odd n<=17, and 21,31)"
33,-217.89370199705380185699002905489681046635574030704800085379049658,-217.89370199705380185699002905489681046635574358080043929184267068517810378872609,3.27375e-42,"closed-form atom table (circle avg r=0.15,K=48,dps=60)",AGS .mx g^6/4 (exact),beyond the fitted set (>31)
35,,-220.73447582218799495128702564666895287351192344810952537319365257035979112280816,,not evaluated in this CSV (QSC reference row),AGS .mx g^6/4 (exact),qsc-only (no closed-form evaluation included)
37,,-223.41388975976651470767785792806057331151204911022806241369692531849533104999007,,not evaluated in this CSV (QSC reference row),AGS .mx g^6/4 (exact),qsc-only (no closed-form evaluation included)
39,,-225.94939976777914995926851931814047044811813646223756102406142239316575389041402,,not evaluated in this CSV (QSC reference row),AGS .mx g^6/4 (exact),qsc-only (no closed-form evaluation included)
41,,-228.35576211855905619222700980215827143868266932911494623599248600926035590851507,,not evaluated in this CSV (QSC reference row),AGS .mx g^6/4 (exact),qsc-only (no closed-form evaluation included)
43,,-230.64556462070083783390591458223934744470246419202388701839706938853349720191473,,not evaluated in this CSV (QSC reference row),AGS .mx g^6/4 (exact),qsc-only (no closed-form evaluation included)
45,,-232.82963298792719009961356097646539869245142878253825082851940362561380849374114,,not evaluated in this CSV (QSC reference row),AGS .mx g^6/4 (exact),qsc-only (no closed-form evaluation included)
47,,-234.91734605091992379386598712811738843950978223049351617198072240590261234810827,,not evaluated in this CSV (QSC reference row),AGS .mx g^6/4 (exact),qsc-only (no closed-form evaluation included)
49,,-236.91688334075628824837618725688546178780376568547920852283835913313294146084777,,not evaluated in this CSV (QSC reference row),AGS .mx g^6/4 (exact),qsc-only (no closed-form evaluation included)
51,-238.8354217699807814798708155326520468502688967733101933,-238.83542176998078147987081553265204685026889677331019342731952990140663547244358,1.713e-52,"closed-form atom table (circle avg r=0.15,K=48,dps=120,JD=300; same construction beyond the matched set)",AGS .mx g^6/4 (exact),beyond the fitted set (>31)
53,,-240.67929349563055017074975316381617544100293529434068286151823581038474186018403,,not evaluated in this CSV (QSC reference row),AGS .mx g^6/4 (exact),qsc-only (no closed-form evaluation included)
55,,-242.45411382438850639446907907580600416121935780541993381540901282934722098888173,,not evaluated in this CSV (QSC reference row),AGS .mx g^6/4 (exact),qsc-only (no closed-form evaluation included)
57,,-244.16488574394402187912962970832575366172530420313213232760366490646154455585015,,not evaluated in this CSV (QSC reference row),AGS .mx g^6/4 (exact),qsc-only (no closed-form evaluation included)
59,,-245.81608603383944022785433942933038169728313206705811347824786386969749748687372,,not evaluated in this CSV (QSC reference row),AGS .mx g^6/4 (exact),qsc-only (no closed-form evaluation included)
61,,-247.41173672462888529874726904319980573500234411544627713395827362703260546486369,,not evaluated in this CSV (QSC reference row),AGS .mx g^6/4 (exact),qsc-only (no closed-form evaluation included)
63,,-248.95546480306740293249999043214871202802367604495562310025238777377695075844075,,not evaluated in this CSV (QSC reference row),AGS .mx g^6/4 (exact),qsc-only (no closed-form evaluation included)
65,,-250.45055241293316044741954702933181737058193316936217406053423821501560446782466,,not evaluated in this CSV (QSC reference row),AGS .mx g^6/4 (exact),qsc-only (no closed-form evaluation included)
67,,-251.89997931368072678975098836689361975932312957142109567074522627535560175625542,,not evaluated in this CSV (QSC reference row),AGS .mx g^6/4 (exact),qsc-only (no closed-form evaluation included)
69,,-253.3064589889069673353429524392995550742239358143627088625774258548606667755212,,not evaluated in this CSV (QSC reference row),AGS .mx g^6/4 (exact),qsc-only (no closed-form evaluation included)
71,-254.6724695127829866604825322390292905652766230716190846,-254.67246951278298666048253223902929056527662307209137591601184627560749050958163,4.723e-46,"closed-form atom table (circle avg r=0.15,K=48,dps=120,JD=300; same construction beyond the matched set)",AGS .mx g^6/4 (exact),beyond the fitted set (>31)
73,,-256.0002800631114463817598707726425424413212775379516931316593403552161976322529,,not evaluated in this CSV (QSC reference row),AGS .mx g^6/4 (exact),qsc-only (no closed-form evaluation included)
75,,-257.2919737985418189183006129309409467327645443237960019525363232384800108906451,,not evaluated in this CSV (QSC reference row),AGS .mx g^6/4 (exact),qsc-only (no closed-form evaluation included)
77,,-258.54946768303791840213155888947766120774407415837250059808458126985329404537512,,not evaluated in this CSV (QSC reference row),AGS .mx g^6/4 (exact),qsc-only (no closed-form evaluation included)
79,,-259.77452973431717364350214095186304075178850682628166765146874181097674596937262,,not evaluated in this CSV (QSC reference row),AGS .mx g^6/4 (exact),qsc-only (no closed-form evaluation included)
81,,-260.96879408824158242054969710102574028416628264563517553139359732740044021964449,,not evaluated in this CSV (QSC reference row),AGS .mx g^6/4 (exact),qsc-only (no closed-form evaluation included)
83,,-262.13377420320457015986003999827268517648647894482520765196728890466102603814753,,not evaluated in this CSV (QSC reference row),AGS .mx g^6/4 (exact),qsc-only (no closed-form evaluation included)
85,,-263.27087447376515406600504206949226673214603134440913305087038136311772183411964,,not evaluated in this CSV (QSC reference row),AGS .mx g^6/4 (exact),qsc-only (no closed-form evaluation included)
87,,-264.38140047833580603607672052003706684536856952406316643610736974557266865101089,,not evaluated in this CSV (QSC reference row),AGS .mx g^6/4 (exact),qsc-only (no closed-form evaluation included)
89,,-265.46656804948379117181412944125507006421228778914766177627275692919738848190545,,not evaluated in this CSV (QSC reference row),AGS .mx g^6/4 (exact),qsc-only (no closed-form evaluation included)
91,-266.5275113256933190079371553543451169963705185947454192,-266.52751132569331900793715535434511699637055346725551552967837227350055635388465,3.487e-41,"closed-form atom table (circle avg r=0.15,K=48,dps=120,JD=300; same construction beyond the matched set)",AGS .mx g^6/4 (exact),beyond the fitted set (>31)


==> anc/tables/json/atoms_m1.json <==
{"('BA', 1, (), ((0, 2),), 0, 1)":{"pi2":"-16/3"},"('BA', 1, (), ((0, 1),), 0, 2)":{"pi2":"-16/3"},"('BA', 0, (), ((0, 2),), 0, 1)":{"pi2":"-16/3"},"('BA', 1, (1, 2), ((0, 1),), 0, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), 0, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), 0, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), 0, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), 0, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), 0, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), 0, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), 0, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), 0, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), 0, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), 0, 2)":{"1":"-144"},"('BA', 1, (1,), ((0, 1),), 0, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), 0, 3)":{"1":"-64"},"('BA', 1, (1, -2), ((0, 1),), 0, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), 0, 1)":{"1":"-96"},"('BA', 1, (), ((0, 1),), 0, 4)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), 0, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), 0, 2)":{"1":"-48"},"('BA', 1, (-2, 1), ((0, 1),), 0, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), 0, 1)":{"1":"-64"},"('BA', 0, (), (), 1, 5)":{"1":"32"},"('R', 1, 5)":{"1":"32"},"('BA', 0, (), ((0, 4),), 0, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), 0, 3)":{"1":"-32"},"('BA', 1, (), ((0, 1),), 0, 1)":{"z3":"-32"}}

==> anc/tables/json/atoms_m101.json <==
{"('R', -99, 1)":{"1":"-94468572491506403097477448225208568112094478111308537488492170891752967676989060908262553683105412099/1188781616166932335475579173096096304585828379054792507794967173495814916819900969341699721488000000","z3":"-32"},"('R', -98, 1)":{"1":"-144014889214123713530697672959685617396273938709602645814228738983397643220822125848797010957330549093/2377563232333864670951158346192192609171656758109585015589934346991629833639801938683399442976000000","pi2":"8/3","z3":"48"},"('R', -97, 1)":{"1":"14413581514107521660245526280847903514948876563127425358592272107626474070623764885965005052192077635323/78459586667017534141388225424342356102664673017616305514467833450723784510113463976552181618208000000","pi2":"-8/3","z3":"-176/3"},"('R', -96, 1)":{"1":"-41280085485782480729712007065602280974866309301181742278565148453125236390705739157846193805989665613037/156919173334035068282776450848684712205329346035232611028935666901447569020226927953104363236416000000","pi2":"10/3","z3":"200/3"},"('R', -95, 1)":{"1":"224955616065973797427216766917693123834492106895216068061960877159125670729906079534831399539175450863/705360383581218466958839305582939970955930533571617969863360804171924943153552268293846403520000000","pi2":"-10/3","z3":"-1096/15"},"('R', -94, 1)":{"1":"-22725384343714702713377290346786449014166369198207716411400453966456589782338735072937902786480488696101/63615881081365568222747209803520829272430815960229436903622567662749014467659565386393660771520000000","pi2":"98/27","z3":"392/5"},"('R', -93, 1)":{"1":"218404405082064222645097543246058031476500280856533442831205418597006653143018566872881321307818645314801/568155627588747661023845770314203268329640735644807729587525690505241198176683704657791659993920000000","pi2":"-98/27","z3":"-2904/35"},"('R', -92, 1)":{"1":"-24925899016949822317671777261590010370922266932899538525272558330094737918794436440059423034491862175891/61825565478700495946309671066085909124050961852530672262807673638469023441365206135369448929920000000","pi2":"205/54","z3":"3044/35"},"('R', -91, 1)":{"1":"42009415390602054961079731383977658362716070563131728611036207597387595931733170184769323175299938256001/100979651890134926474105376950634697333358006130946419763257885748633267091667992451946628027520000000","pi2":"-205/54","z3":"-28516/315"},"('R', -90, 1)":{"1":"-5991305740199318209966055882838969726949123594836902177047753141587318244701648764830974072327568065054329/14122725600063156145449880576381624098479641143170934992604210021130281211820423515779392691277440000000","pi2":"5269/1350","z3":"29524/315"},"('R', -89, 1)":{"1":"560016729610362516779693743534696830336259314629731046564149427164422375532685046221086634634657748648249/1305462030257938803360913330589898025909882794746893150576859749852378935546425703139271593311360000000","pi2":"-5269/1350","z3":"-334844/3465"},"('R', -88, 1)":{"1":"-9563231524182275991070588734091178079845759752951988841558646655286455196439896269747003622946142017070603/22192854514384959657135526620028266440468007510697183559806615747490441904289236953367617086293120000000","pi2":"5369/1350","z3":"344084/3465"},"('R', -87, 1)":{"1":"68938425352634504963828496306032522172935048148536886705103470934197016445331504431380944413640236054063/160078452822529433164183015410793614939964226654521536457070547956692312404115453611006115635120000000","pi2":"-5369/1350","z3":"-4583972/45045"},"('R', -86, 1)":{"1":"-1895660413349152880526864450585693343667907411907145919109499107012219853048451701837194301684184123127751/4423294219544186264579264848860452353747847554541334770837551386467900967782304111168702153932640000000","pi2":"266681/66150","z3":"4686932/45045"},"('R', -85, 1)":{"1":"93876228074576163790147155438048280196391445109515848857996024211135103822857272497047519819860315500887137/220888255088487801587427038389968839415283137254907905118700222361740804578628811551487063812011210000000","pi2":"-266681/66150","z3":"-4783028/45045"},"('R', -84, 1)":{"1":"-1503754295179687121058146146698889785331909574229696610210255637034241262447177174100708127393937810561569/3578948943205878304201349482774178663943828046661798969011851704088964934944871883365866350371827200000","pi2":"1077749/264600","z3":"4873118/45045"},"('R', -83, 1)":{"1":"5829374650822100803468484479150674153909299968145997267130685979524027011287187888023080425418373215698909/14070633579407185487536335934911364009591806401249402855336407607117915420465348183139222800203056000000","pi2":"-1077749/264600","z3":"-84284446/765765"},"('R', -82, 1)":{"1":"-33311632943691911811015025414435247218802273728462882622372200401258698256544600073787182951930178799854317/81743680794651268070449189717104114722390494331067959445287701336589794347465356111570722934512992000000","pi2":"9778141/2381400","z3":"28548602/255255"},"('R', -81, 1)":{"1":"2700832919833906168663235199532141623957059625453969434676244188752709681270099711181720505183615690584069/6752738848253800405819715672282513824893127792566483606349853588674809098268877243999320590242377600000","pi2":"-9778141/2381400","z3":"-550591598/4849845"},"('R', -80, 1)":{"1":"-803549894846751911900724767298574301032552879660781467186828272885864144947236211943472224082278684037498073/2051303687865777104409385326863178727939233159628686529476087599578574084568470257139416254771741120000000","pi2":"1968329/476280","z3":"111670270/969969"},"('R', -79, 1)":{"1":"1165594754102804088145575486113495899754040863674641691239526593320624920934805377663887131187172410789431277639/3044134672792813222943527825064957232261822008888970809742513997774603941499609861594893722081263822080000000","pi2":"-1968329/476280","z3":"-37716106/323323"},"('R', -78, 1)":{"1":"-1137095846156724315734315933251984596782472244023983550388129133852300806185236891846732502425901184887391807519/3044134672792813222943527825064957232261822008888970809742513997774603941499609861594893722081263822080000000","pi2":"239437889/57629880","z3":"38186394/323323"},"('R', -77, 1)":{"1":"1107153663831566984117059263919171510030297506245381921286065860359851715484853495049608334486767728403747316359/3044134672792813222943527825064957232261822008888970809742513997774603941499609861594893722081263822080000000","pi2":"-239437889/57629880","z3":"-888633398/7436429"},"('R', -76, 1)":{"1":"-1384670552170122739509519360136704728683090970065674117257670766098745963700646204900166825341227297781913957/3917805241689592307520627831486431444352409277849383281521897037032952305662303554176182396500983040000000","pi2":"240505109/57629880","z3":"2695645910/22309287"},"('R', -75, 1)":{"1":"467861727542191696812639474843295470901992080399577300338578080685760866378137231909327967742289805462687027/1364960394938935173053326080649698337486244287009672141396517800096226321181781840908839441342150400000000","pi2":"-240505109/57629880","z3":"-68105044934/557732175"},"('R', -74, 1)":{"1":"-64271244323891777669529267118966814840118723833034984405499417262095950508731210345345363668630874014702693/193743376025815176928980526283076668592674610104821145972079912283105099317702795381607522949126400000000","pi2":"40799043101/9739449720","z3":"68791484534/557732175"},"('R', -73, 1)":{"1":"458729019676616500459519162273714369554172586155471378269002013219077529403352279261541230912378933137029446833/1431910037724842456785283123288394516917581781184707523746478709754604641471941920959270566135786118400000000","pi2":"-40799043101/9739449720","z3":"-625072504006/5019589575"},"('R', -72, 1)":{"1":"-126848777782793316556373939604554939991098240950344041937528941898188588903727848855990260271924763794124600810971/410958180827029785097376256383769226355345971200011059315239389699571532102447331315310652480970615980800000000","pi2":"40931552621/9739449720","z3":"630809177806/5019589575"},"('R', -71, 1)":{"1":"86233689439899252233145385727519329432460956861313611922101714654629892033478052026075350417856547850999568392949/290677737658143018727412474027544086934269101580495627320535178080184742218804209954731924925564582035200000000","pi2":"-40931552621/9739449720","z3":"-18454093022774/145568097675"},"('R', -70, 1)":{"1":"-82658993758878422040438746688145272599129071373059397742848956007427342969097095547814785642829869271208727354589/290677737658143018727412474027544086934269101580495627320535178080184742218804209954731924925564582035200000000","pi2":"205234915681/48697248600","z3":"18609365660294/145568097675"},"('R', -69, 1)":{"1":"333589641703916402166969527950926982081567729588402226894878524578621674588856267156460908166036568298430004787599/1227413304197673677084854666076440313931747601690398479483057180531278429767774587549715204586021872979200000000","pi2":"-205234915681/48697248600","z3":"-581548514594714/4512611027925"},"('R', -68, 1)":{"1":"-4380520654408937303149584936800617130295667976054516505825308901515758010124728066706172053054116858555734010123737/16918630771449467130828170937276647672174193422603541410574823018054834383837338914099907140565514040089600000000","pi2":"822968714749/194788994400","z3":"586061125622639/4512611027925"},"('R', -67, 1)":{"1":"170484211708637633954387098526476157898776630193078297767432672758900332680325210013728119282470898964892511255061617/693663861629428152363955008428342554559141930326745197833567743740248209737330895478096192763186075643673600000000","pi2":"-822968714749/194788994400","z3":"-53676090078349/410237366175"},"('R', -66, 1)":{"1":"-66365676217049932627454913059650294698432285591391085811852373057351469782334612161213962361148646993307312507382407/285626295965058650973393238764611640112587853663953904990292600363631615774195074608627844078958972323865600000000","pi2":"238357395880861/56294019381600","z3":"54062195834749/410237366175"},"('R', -65, 1)":{"1":"437164129235039199311656453415623499327953369863037875273864639271195984901085574422616323555530980285911910701322129/1999384071755410556813752671352281480788114975647677334932048202545421310419365522260394908552712806267059200000000","pi2":"-238357395880861/56294019381600","z3":"-54437269998109/410237366175"},"('R', -64, 1)":{"1":"-409197407044508693972416223768545902566765257268323820789260151636274841849380213133971616151709833462780960942825569/1999384071755410556813752671352281480788114975647677334932048202545421310419365522260394908552712806267059200000000","pi2":"238820721143261/56294019381600","z3":"54801925434709/410237366175"},"('R', -63, 1)":{"1":"14083911064229777755899181304814864967296523341267751958258382176468029254902338404481205195888825919896114556353900653/73977210654950190602108848840034414789160254098964061392485783494180588485516524323634611616450373831881190400000000","pi2":"-238820721143261/56294019381600","z3":"-2040798836801833/15178782548475"},"('R', -62, 1)":{"1":"-368551497387372610163512549277653255229714570443825432631237186004829697136460990694478947478240055267941214348219/2096443751380117057332979534673800968888266333181173276064436860435304460155766268700501930355382260659200000000","pi2":"86364397717734821/20322140996757600","z3":"2053580969474233/15178782548475"},"('R', -61, 1)":{"1":"5168411794103503048667470835170488201450383268341488207842406646218484387606550917903605917222769599917616849708851/32122106233152492662661245696932008158558512418134633691917404904116625482204309302490061492162559197516800000000","pi2":"-86364397717734821/20322140996757600","z3":"-2066035355155033/15178782548475"},"('R', -60, 1)":{"1":"-219916884151754357044021947766255262575381651436658494678685140606488985182003316909398290630460847759271579711940837/1509738992958167155145078547755804383452250083652327783520118030493481397663602537217032890131640282283289600000000","pi2":"17299975731542641/4064428199351520","z3":"2078178381193813/15178782548475"},"('R', -59, 1)":{"1":"56361844564837195428763736930498569158315305175359701306095435194244373543323842046360508396212563383696916091619211579/433295090978993973526637543205915858050795774008218073870273874751629161129453928181288439467780761015304115200000000","pi2":"-17299975731542641/4064428199351520","z3":"-85691034670497533/622330084487475"},"('R', -58, 1)":{"1":"-346093732151095922031372738303135221062796232146577797191146649858159116237297773438660514614484149861444850104574957053/3033065636852957814686462802441411006355570418057526517091917123261404127906177497269019076274465327107128806400000000","pi2":"353562301485889/82947514272480","z3":"12309312989335019/88904297783925"},"('R', -57, 1)":{"1":"131391398226620238201171926217484913214374297686620936100566839800366019451049166587117254050796816846440280426858962207/1344554869945125629190906190772996631683397195633748868401571508249900798968717859614101239997958856346459161600000000","pi2":"-353562301485889/82947514272480","z3":"-532145396070491417/3822884804708775"},"('R', -56, 1)":{"1":"-133519750305937581071738402091829435982783094376818349594342351993213768629438453243589088621737652576143519049213034401/1650909144109837797867315196265578142699867442740172661201929573420764272151463701045162282022810241336791628800000000","pi2":"354019312583809/82947514272480","z3":"5884182435213075787/42051732851796525"},"('R', -55, 1)":{"1":"14980219592438120737997894672291103938032292316631831562217903607099933950807142361248814874535834893461452550512563623/235844163444262542552473599466511163242838206105738951600275653345823467450209100149308897431830034476684518400000000","pi2":"-354019312583809/82947514272480","z3":"-5914085889685464427/42051732851796525"},"('R', -54, 1)":{"1":"-849012092515129545597217095319094901857547833361994854691537306092234503133048894901209459955705913384042520126136071977/18631688912096740861645414357854381896184218282353377176421776614320053928566518911795402897114572723658076953600000000","pi2":"187497409728228241/43879235050141920","z3":"5943339269060627227/42051732851796525"},"('R', -53, 1)":{"1":"2619508395901685267568935958671735945670737149972013490867424763320448786270667554676806059355883013763594527225990394191/97298819874282980055259386091017327680073139918956525254647055652560281626958487650487104018264990890214401868800000000","pi2":"-187497409728228241/43879235050141920","z3":"-280682601097106968469/1976431444034436675"},"('R', -52, 1)":{"1":"-11830444083396627825655067850440017511077774998458200248461979281022876536873059470345579673320629132772631093793192731/1595062620889884918938678460508480781640543277359943036961427141845250518474729305745690229807622801478924620800000000","pi2":"187700554334941861/43879235050141920","z3":"282000222059796592919/1976431444034436675"},"('R', -51, 1)":{"1":"-63061891901801119810430510700793891745831625543946824247958217744232986947010588881577594745959908311472761178665571715041/4767642173839866022707709918459849056323583856028869737477705726975453799720965894873868096894984553620505691571200000000","pi2":"-187700554334941861/43879235050141920","z3":"-13881256687139135026631/96845140757687397075"},"('R', -50, 1)":{"1":"12618087449264996464581282502008801780423583491027083000834145935038339412049375610158033844139366372447/354357873498044854766787665678768195720252527972581591491369591883312184853104368717436350643200000000","pi2":"23485971550561141649/5484904381267740000","z3":"13943237577224054960759/96845140757687397075"},"('R', -49, 1)":{"1":"-5017658294860814799487015499948710005491019762869941661769872699861815795994050323441903050964914149195036489632108274382833/81049916955277722386031068613817433957500925552490785537120997358582714595256420212855757647214737411548596756710400000000","pi2":"-23485971550561141649/5484904381267740000","z3":"-14004003155738682347159/96845140757687397075"},"('R', -48, 1)":{"1":"2007195170920545719845113713344494378409175110298488399968702089882345661021568100491494059232761192252551380303651906997/27116064555128043621957533828644173287889235715119031628344261411369258814070398197676733906729587625141718553600000000","pi2":"23507608254234781649/5484904381267740000","z3":"14063600165435720745359/96845140757687397075"},"('R', -47, 1)":{"1":"-1029556973106849262396427293205105482651335058167519197462155396802145296187460685839339051308939058798364196475623974116043/12523748100961280718541243838286658891392271295282832750633856734708116249412799624726982960065250970297596583398400000000","pi2":"-23507608254234781649/5484904381267740000","z3":"-748469853272339196210427/5132792460157432044975"},"('R', -46, 1)":{"1":"1484614434872720559271137374170805659580173032312204636537274957093448336085463976737532321104827440653207499964043061069147/16787151709799163516342518336426798088461980672400392835956020729502368589638433539527658010300230024015927335193600000000","pi2":"211749047271858474841/49364139431409660000","z3":"250503836021181200128409/1710930820052477348325"},"('R', -45, 1)":{"1":"-19857712063220533559294888770223419023561362104777631025288477838515184918870682824618524259939910487837890861557740918293/212495591263280550839778713119326558081797223701270795391848363664586944172638399234527316586078861063492751078400000000","pi2":"-211749047271858474841/49364139431409660000","z3":"-251499286680120823312889/1710930820052477348325"},"('R', -44, 1)":{"1":"145200029097224041955164949862137520810478023860514036807280952931319381346995651555525325779255859158680859958600956118531/1487469138842963855878450991835285906572580565908895567742938545652108609208468794641691216102552027444449257548800000000","pi2":"10383930672892966877209/2418842832139073340000","z3":"252476961434436524654789/1710930820052477348325"},"('R', -43, 1)":{"1":"-122537474311217982262103402176718440478425155819504680608186750913346155630801736896938450776555135475168373200069057017917/1211443937820558191901006477886469965146740873266007730429815928933160619870814791512305217238160929568159704601600000000","pi2":"-10383930672892966877209/2418842832139073340000","z3":"-253437484000080020709989/1710930820052477348325"},"('R', -42, 1)":{"1":"284738800070808728866164916150262176304079703399824124670866134740076811317008789746374793393457434823591701666073703160343/2732792138804514991032502984999711316726368946669831391899817328058525119243465925039386187723293259723523054566400000000","pi2":"8739335943455356005972769/2034246821828960678940000","z3":"254381445831833111660789/1710930820052477348325"},"('R', -41, 1)":{"1":"-2460961423989898773603315770679282407712741993912758295184869942012042296416846775386404332626014427914664404771993154294891/23033533741352340638702525159283281098122252550502864588869888907921854576480641368189112153667757474812551459916800000000","pi2":"-8739335943455356005972769/2034246821828960678940000","z3":"-15063255090319832863132951/100944918383096163551175"},"('R', -40, 1)":{"1":"61330155185021570055459197040814118785229304604837436593029723989115609233419485183764591724125763928726544893912493312051/561793505886642454602500613641055636539567135378118648509021680681020843328796130931441759845555060361281742924800000000","pi2":"8745363341445960333910369/2034246821828960678940000","z3":"15117092380124150817026911/100944918383096163551175"},"('R', -39, 1)":{"1":"-3811605517934722478332093566650077914980140494842488338017320810373808736666725271941515993577698071819355394042316368036911/34269403859085189730752537432104393828913595258065237559050322521542271443056563986817947350578858682038186318412800000000","pi2":"-8745363341445960333910369/2034246821828960678940000","z3":"-925372872575832277072279171/6157640021368865976621675"},"('R', -38, 1)":{"1":"7795327045950022251404756789791204043134164965634318982895644322769353212572562481009686431467711555452834061492195860063/68952522855302192617208324813087311526989125267736896497083143906523684996089665969452610363337743827038604262400000000","pi2":"8409718829321111776031704609/1954911195777631212461340000","z3":"928551009361054917576341971/6157640021368865976621675"},"('R', -37, 1)":{"1":"-27512134333748852609017208188360482469495161652097770353836405248412655862701384497946337347750150795087140523209473513331177/239885827013596328115267762024730756802395166806456662913352257650795900101395947907725631454052010774267304228889600000000","pi2":"-8409718829321111776031704609/1954911195777631212461340000","z3":"-310559566510213034489743057/2052546673789621992207225"},"('R', -36, 1)":{"1":"753094898263751455748029337595528454982563279689090549366724925006394833431252407557960640974379981403144318419546929922521/6483400730097198057169398973641371805470139643417747646306817774345835137875566159668260309568973264169386600780800000000","pi2":"33659238975573797429256624061/7819644783110524849845360000","z3":"623171679694215690971693339/4105093347579243984414450"},"('R', -35, 1)":{"1":"-761690834550856206946934842776042461777508998818482392839439773022873489176769657714250940153978016816267784853566690265421/6483400730097198057169398973641371805470139643417747646306817774345835137875566159668260309568973264169386600780800000000","pi2":"-33659238975573797429256624061/7819644783110524849845360000","z3":"-625192648726870088010174299/4105093347579243984414450"},"('R', -34, 1)":{"1":"2681142398729750644734613418612521697473315592807240316838035980268225320611999754920552696770663686967505661374556988763/22590246446331700547628567852408960994669476109469503994100410363574338459496746200934704911390150746234796518400000000","pi2":"33678387172165436302473264061/7819644783110524849845360000","z3":"209060999005535159677640233/1368364449193081328138150"},"('R', -33, 1)":{"1":"-1061873068387564132579728052017065038579080712153863847031078612614078317080920968105883520152373124072706788272927106224423/8865058141153311629190810841509630836051007267530389638827689609819815392605365973423947770226963442843855148006400000000","pi2":"-33678387172165436302473264061/7819644783110524849845360000","z3":"-14050874595745034300902316411/91680418095936448985256050"},"('R', -32, 1)":{"1":"7495441722379200717109586408865693238589014782089447209708014391727186470856028002077691268355341115869877785556670741740661/62055406988073181404335675890567415852357050872712727471793827268738707748237561813967634391588744099906986036044800000000","pi2":"33696425568435587455529424061/7819644783110524849845360000","z3":"14094018321907827923954201611/91680418095936448985256050"},"('R', -31, 1)":{"1":"-15105754314904999454265770680259176643195867376781127695371193106193480639715207285901333732160974384006076652471658646751447/124110813976146362808671351781134831704714101745425454943587654537477415496475123627935268783177488199813972072089600000000","pi2":"-33696425568435587455529424061/7819644783110524849845360000","z3":"-42409610330030873613929048033/275041254287809346955768150"},"('R', -30, 1)":{"1":"2476424346232156159917298968816982996265379905291544349219343541658608200264496034861891372360569199533671103175735538818003/20204085996116849759551150289952181905418574702743678711746827482845160662216880590594113522842846916248786151270400000000","pi2":"33713447924426032135474665661/7819644783110524849845360000","z3":"42535343474848157886823113473/275041254287809346955768150"},"('R', -29, 1)":{"1":"-7609985634024863987679469455997720991319666562329849943145280464966117806400348602441518904182490146528076726747532998696207559/61683074546144742315909661835224011357242908567476451106963064305126275501748136443083828585239211635307544119828531200000000","pi2":"-33713447924426032135474665661/7819644783110524849845360000","z3":"-3028810706851429109067025637383/19527929054434463633859538650"},"('R', -28, 1)":{"1":"7656563391553344969167121933307995821023610012807402011644255737756946864190501740748752015813541772023685042904842694744582659/61683074546144742315909661835224011357242908567476451106963064305126275501748136443083828585239211635307544119828531200000000","pi2":"33729537728506506466441425661/7819644783110524849845360000","z3":"9112469359293533278712889630349/58583787163303390901578615950"},"('R', -27, 1)":{"1":"-80308091367910590257008807959383690372881166168823406926670159169489839263194013642417597921057764934657678279041752269432295301/643266348838366598437343616281621832725533189346540132972614813467745444518230565763588498103208921339635817249640396800000000","pi2":"-33729537728506506466441425661/7819644783110524849845360000","z3":"-667084944417653637854891458725877/4276616462921147535815238964350"},"('R', -26, 1)":{"1":"331972757330239054143674867078649956027970107850887989371200427524808237784291689927497203056204876728123276481131251499996476193/2644539434113284904686857089157778645649414222869109435554083122034064605241614548139197158868747787729613915359632742400000000","pi2":"46196589536413702085491232689909/10705093708078308519438297840000","z3":"668934292077295215167676426926677/4276616462921147535815238964350"},"('R', -25, 1)":{"1":"-66746168485025833054621332681132544300665933584266834657210819895644769603451625758944128611363604031570671037951812214924267869/528907886822656980937371417831555729129882844573821887110816624406812921048322909627839431773749557545922783071926548480000000","pi2":"-46196589536413702085491232689909/10705093708078308519438297840000","z3":"-670758981768141571449624262218133/4276616462921147535815238964350"},"('R', -24, 1)":{"1":"335450872731659913471324815510223170372728199714675136597849831780005495727993801137247851555283912203291560790745035375344840361/2644539434113284904686857089157778645649414222869109435554083122034064605241614548139197158868747787729613915359632742400000000","pi2":"46216358869207937188943565649909/10705093708078308519438297840000","z3":"672559662384108370412072783887333/4276616462921147535815238964350"},"('R', -23, 1)":{"1":"-2360046803216588155733376521962350879928268544103532580713154227369678807386214359009832471732527162023871674062703431395615681427/18511776038792994332807999624104450519545899560083766048878581854238452236691301836974380112081234514107297407517429196800000000","pi2":"-46216358869207937188943565649909/10705093708078308519438297840000","z3":"-61303359776139104182852056677903/388783314811013412346839905850"},"('R', -22, 1)":{"1":"2371927807981263485938297608509442175008592427126541869442101156117610260812065219916879059972729586659172968613181618961962148227/18511776038792994332807999624104450519545899560083766048878581854238452236691301836974380112081234514107297407517429196800000000","pi2":"46235127387652957234561691089909/10705093708078308519438297840000","z3":"61462860623241058403302042280303/388783314811013412346839905850"},"('R', -21, 1)":{"1":"-188328219202240554557754506924112369922305391646795791951117003482174826287673041654271250632764356415412958494752810782504983108733/1462430307064646552291831970304251591044126065246617517861407966484837726698612845120976028854417526614476495193876906547200000000","pi2":"-46235127387652957234561691089909/10705093708078308519438297840000","z3":"-4868007055309996043055960217131137/30713881870070059575400352562150"},"('R', -20, 1)":{"1":"27041733534779207829419715118599849018195428531484684107720358829203950638105062530468884701965038560676980213559001944338132024809/208918615294949507470261710043464513006303723606659645408772566640691103814087549302996575550631075230639499313410986649600000000","pi2":"46252969210499754415427421586309/10705093708078308519438297840000","z3":"4880292608058024066886120358155997/30713881870070059575400352562150"},"('R', -19, 1)":{"1":"-244646726292475819538707347309812838615479663305620048638990399449160956797878409062136161413366423558064869714573492343184408321481/1880267537654545567232355390391180617056733512459936808678953099766219934326787943726969179955679677075755493820698879846400000000","pi2":"-46252969210499754415427421586309/10705093708078308519438297840000","z3":"-44031838385838021258243173365847173/276424936830630536178603173059350"},"('R', -18, 1)":{"1":"1440639390467073898859012594034149147336285448957990242957184005089760659305917650427431894533096244027418992040725530203768612074103/11012995577690909750932367286576915042760867715836772736548153870059288186771186527543676625454695251443710749521236296243200000000","pi2":"77779788159404962661718664480825429/17995262523279636621175778669040000","z3":"44139711531918267321142140457772773/276424936830630536178603173059350"},"('R', -17, 1)":{"1":"-19573561090840130259309647532306901977391336050607435201517180561177345932440213127550297713171294751221076450272549436572092627087401/148803498386939966634690823104678782321954980067468952556615753453591777593350217965183165567190184676483626638879960188774400000000","pi2":"-77779788159404962661718664480825429/17995262523279636621175778669040000","z3":"-3672441655127796364812512959533039359/22943269756942334502824063363926050"},"('R', -16, 1)":{"1":"5925693843515644235161341722923383215345441194222727030745088289604164023961303496803531787079709081005586676200135114321725435509039101/44789853014468929957041937754508313478908449000308154719541341789531125055598415607520132835724245587621571618302868016821094400000000","pi2":"11115284554577186575391010113969347/2570751789039948088739396952720000","z3":"3681181948368536301765969745576439759/22943269756942334502824063363926050"},"('R', -15, 1)":{"1":"-350661283182386774277422672851893477817227198220363539429576113227879601295657153957827397732348421861140418692976733430870413936905423/2634697236145231173943643397324018439935791117665185571737725987619477944446965623971772519748485034565974801076639295107123200000000","pi2":"-11115284554577186575391010113969347/2570751789039948088739396952720000","z3":"-3689819414629973415931738804725211919/22943269756942334502824063363926050"},"('R', -14, 1)":{"1":"15172590524129714537187789705103019489473785416294087689797873330494157636719156119321493141738308658006177312555730604170679572730923829/113291981154244940479576666084932792917239018059602979584722217467637551611219521830786218349184856486336916446295489689606297600000000","pi2":"20559016479517324506134616092603242603/4753320057934864016079144965579280000","z3":"3698356445237207772956045432953649519/22943269756942334502824063363926050"},"('R', -13, 1)":{"1":"-2181464637107460957487411123020674255119834329252861554472949677887895347340915866769549776075509595146979398403701985686761583594328947/16184568736320705782796666583561827559605574008514711369246031066805364515888503118683745478454979498048130920899355669943756800000000","pi2":"-20559016479517324506134616092603242603/4753320057934864016079144965579280000","z3":"-3706795349055853229324900260857622319/22943269756942334502824063363926050"},"('R', -12, 1)":{"1":"2195881571150295718539752855247660092820610521955737854662097175420725437759556063343615142407038817672458193543565797625493481631113247/16184568736320705782796666583561827559605574008514711369246031066805364515888503118683745478454979498048130920899355669943756800000000","pi2":"20565563752324397321583760920379522603/4753320057934864016079144965579280000","z3":"40866521918642154860585199122889549709/252375967326365679531064697003186550"},"('R', -11, 1)":{"1":"-196726247601539495475072639695264621663549968081829057460816395209271391159806249322454819644350502619739581306716834391306171476894818783/1440426617532542814668903325937002652804896086757809311862896764945677441914076777562853347582493175326283651960042654624994355200000000","pi2":"-20565563752324397321583760920379522603/4753320057934864016079144965579280000","z3":"-3645196481713595484337076792241271893701/22461461092046545478264758033283602950"},"('R', -10, 1)":{"1":"198000589129946172362958736034345892017409385378526750944608436493656074214822194679876535231301651599956011032108752178453011359282828943/1440426617532542814668903325937002652804896086757809311862896764945677441914076777562853347582493175326283651960042654624994355200000000","pi2":"20571823268450072862674893950786869803/4753320057934864016079144965579280000","z3":"3653182778990767589396015372875328285861/22461461092046545478264758033283602950"},"('R', -9, 1)":{"1":"-1394174391014825707541022964195182854440802066619140171101954396451968335309110769318092607655437402689606159562052487211525793200881652601/10082986322727799702682323281559018569634272607304665183040277354619742093398537442939973433077452227283985563720298582374960486400000000","pi2":"-20571823268450072862674893950786869803/4753320057934864016079144965579280000","z3":"-3661081314759399341652108474601318124261/22461461092046545478264758033283602950"},"('R', -8, 1)":{"1":"466962911970074495164636154999975398829963837585116466313963134713663303904939583200697261283536807240881270170787176339144827449597753867/3360995440909266567560774427186339523211424202434888394346759118206580697799512480979991144359150742427995187906766194124986828800000000","pi2":"20577813589884143264711540636313749803/4753320057934864016079144965579280000","z3":"3668893996878372053122809260004199377461/22461461092046545478264758033283602950"},"('R', -7, 1)":{"1":"-468130948080978224334732152671881979119677716083983139616376035141290208658802475314820418494415923548934820362132307442694365441577785967/3360995440909266567560774427186339523211424202434888394346759118206580697799512480979991144359150742427995187906766194124986828800000000","pi2":"-20577813589884143264711540636313749803/4753320057934864016079144965579280000","z3":"-3676622671662732154792749821908124918261/22461461092046545478264758033283602950"},"('R', -6, 1)":{"1":"3138533171359377798440390273879826301504781510711574026769414127624706503411627592667241914646354645486226043619866874288079704773177196007/22566683674676504096479485439679708227276705359205679219185382650815613256653869515151369112125726413445110547374001589124911564800000000","pi2":"45469065740208565442457337652191951394827/10500084007978114611518831228964629520000","z3":"3684269126502577787295988888472646995861/22461461092046545478264758033283602950"},"('R', -5, 1)":{"1":"-444135488592274585331937381092278992702210562506804617526083421423067141588195436081919912985885976875554850420376384563276549175773474321/3223811953525214870925640777097101175325243622743668459883626092973659036664838502164481301732246630492158649624857369874987366400000000","pi2":"-45469065740208565442457337652191951394827/10500084007978114611518831228964629520000","z3":"-3691835092344109255246562280652279367381/22461461092046545478264758033283602950"},"('R', -4, 1)":{"1":"126430165065332705460692588743865920625154445674578828976908291313995338238129957473113199440767680882120080445588263284767929102242777143/940278486444854337353311893319987842803196056633569967466057610450650552360577896464640379671905267226879606140583399546871315200000000","pi2":"45481218615217799371405854817966216012327/10500084007978114611518831228964629520000","z3":"3699322246041458103739317199996707235031/22461461092046545478264758033283602950"},"('R', -3, 1)":{"1":"-2893680948867663642276114092578714770160329425221310467129712202125186274091696791538690679027258698776925412309831071341041181637456768799/22801753296287717680817813413009705187977504373364071711051897053428275894744013989267529207043702730251830448909147439011629393600000000","pi2":"-45481218615217799371405854817966216012327/10500084007978114611518831228964629520000","z3":"-359553024620966925518018240656745677092407/2178761725928514911391681529228509486150"},"('R', -2, 1)":{"1":"740196034392766857543815765807324628365790882320385316510514998764874860610903103193936073602535042684159707165244988102464444483438325952931/6703715469108588998160437143424853325265386285769037083049257733707913113054740112844653586870848602694038151979289347069419041718400000000","pi2":"15604058017022744466148977281125827189188161/3601528814736493311750959111534867925360000","z3":"360264457021270114060513483605065190394007/2178761725928514911391681529228509486150"},"('R', -1, 1)":{"1":"-174955947138289770720386123716783970272471205567097141563578886199159583539391084302755210437103409259061190725539770727029514703247024906871/2513893300915720874310163928784319996974519857163388906143471650140467417395527542316745095076568226010264306992233505151032140644400000000","pi2":"-15604058017022744466148977281125827189188161/3601528814736493311750959111534867925360000","z3":"-360968703235711654233892612988250163157207/2178761725928514911391681529228509486150"},"('R', 0, 1)":{"1":"-2049791905955416189020243484098742410541035403733367487429992595208983130281700618483531203470820312998970584051693118276442153879094512083031/40222292814651533988962622860549119951592317714614222498295546402247478678328440677067921521225091616164228911875736082416514250310400000000","pi2":"3121579929551692678469635660835626209661709/720305762947298662350191822306973585072000","z3":"14466636279520351160221518043104131447711/87150469037140596455667261169140379446"},"('R', -99, 2)":{"1":"-30847833093318164098338701213771198648833769491518862049258449/50015404094816938086216531737181993923799631749437454936000","pi2":"-16/3"},"('R', -98, 2)":{"1":"3712084313742619635484882480126234832540498754448241792567033/7044423111946047617776976301011548439971779119639078160000","pi2":"8"},"('R', -97, 2)":{"1":"-1610419520979933172303789136177329289499865139604895154788878293/4501386368533524427759487856346379453141966857449370944240000","pi2":"-88/9"},"('R', -96, 2)":{"1":"1743140881722275579887473523567353299234565445777294328484744239/9002772737067048855518975712692758906283933714898741888480000","pi2":"100/9"},"('R', -95, 2)":{"1":"-1135602403922846488247796895286588017362210460690606229377373417/27008318211201146566556927138078276718851801144696225665440000","pi2":"-548/45"},"('R', -94, 2)":{"1":"-1149930752222941818214290460479259797738680617106239530493770043/12276508277818702984798603244581034872205364156680102575200000","pi2":"196/15"},"('R', -93, 2)":{"1":"204238030108987241014815862414936242215192690161763772919787463191/945291137392040129829492449832739685159813040064367898290400000","pi2":"-484/35"},"('R', -92, 2)":{"1":"-205479276718155447367968836722436597897221398279283480495658487479/630194091594693419886328299888493123439875360042911932193600000","pi2":"1522/105"},"('R', -91, 2)":{"1":"315131575004547273445379717753633026674724417504267284319585117/740147047416447968025180046848027940879404703169281924800000","pi2":"-14258/945"},"('R', -90, 2)":{"1":"-418263409844803145325110988906827968966619722506436879196581830193/810249546336034396996707814142348301565554034340886769963200000","pi2":"14762/945"},"('R', -89, 2)":{"1":"90458421781448134636247213088071922927322209452094619884603746273/151063474740616582490911626365522564698662616572029736772800000","pi2":"-167422/10395"},"('R', -88, 2)":{"1":"-6010100669524291879673987264178826760902231689282020955909397633897/8912745009696378366963785955565831317221094377749754469595200000","pi2":"172042/10395"},"('R', -87, 2)":{"1":"69102915037734661160015530323940525499928240316727667438224418293/92915545409825917217745964252089660885223918934039140420800000","pi2":"-2291986/135135"},"('R', -86, 2)":{"1":"-654966181110662498521548129231820236683045226737789224873065702590977/811059795882370431393704521956490649867119588375227656733163200000","pi2":"2343466/135135"},"('R', -85, 2)":{"1":"22669622205170706534698149104007298495849495089073365869803498388367/26163219222011949399796920063112601608616760915329924410747200000","pi2":"-2391514/135135"},"('R', -84, 2)":{"1":"-84736259042219843213233645105907006781818837996486860514565457139/92014271471140782959181408129388014052654102714303438281600000","pi2":"2436559/135135"},"('R', -83, 2)":{"1":"103417929304550921155973407707892531997266573194061219528258480885093/106471170115832411843189010604326957897614154458524093934083200000","pi2":"-42142223/2297295"},"('R', -82, 2)":{"1":"-1336824727957248192216027473660529415873410619664613479492781097151627/1313144431428599746065997797453365814070574571655130491853692800000","pi2":"14274301/765765"},"('R', -81, 2)":{"1":"715710478790905208603477465936665358762879494557157675279778512268189/674317410733605275006863733827404066684889644903985928249193600000","pi2":"-275295799/14549535"},"('R', -80, 2)":{"1":"-82454624939860875758551538524276157172357459244601519334023308906759679/74849232591430185525761874454841851402022750584342438035660489600000","pi2":"55835135/2909907"},"('R', -79, 2)":{"1":"23870328229533079974639684497491541053797060042595107959735015109393059/20957785125600451947213324847355718392566370163615882649984937088000","pi2":"-18858053/969969"},"('R', -78, 2)":{"1":"-1732190089118994860595510605064349847482626906175950674544046201491713/1475900360957778306141783439954628055814533110113794552815840640000","pi2":"6364399/323323"},"('R', -77, 2)":{"1":"2906267090587625409558223417512160018243532209705748071184265049425467681/2410145289444051973929532357445907615145132568815826504748267765120000","pi2":"-444316699/22309287"},"('R', -76, 2)":{"1":"-425460412270678617093247129635865958597313599800415211883858603760773997/344306469920578853418504622492272516449304652687975214964038252160000","pi2":"1347822955/66927861"},"('R', -75, 2)":{"1":"310705887029524191685980669557951683437797884695717333958560104864020831/245933192800413466727503301780194654606646180491410867831455894400000","pi2":"-34052522467/1673196525"},"('R', -74, 2)":{"1":"-11095047780786927155421707144485066553752502248352134872887127289653223589/8607661748014471335462615562306812911232616317199380374100956304000000","pi2":"34395742267/1673196525"},"('R', -73, 2)":{"1":"14526791767344223772322717827363306698855204690518132881542104023910616043/11066993676018606002737648580108759457299078122113489052415515248000000","pi2":"-312536252003/15058768725"},"('R', -72, 2)":{"1":"-235632486237474821533886335185725038091337670399733052241562223490980817/176581794244516995810532328370344908305976824481784748801159312000000","pi2":"315404588903/15058768725"},"('R', -71, 2)":{"1":"300001176394528727026681080181421492643180665662748279058375688927361629793/221495746670738579294228149751190805476366056500327717513837284048000000","pi2":"-9227046511387/436704293025"},"('R', -70, 2)":{"1":"-583467697279524520779076111866501712433233524910857080835767337079746115939/425032378746552408915951314387420194292486216527655890364390463984000000","pi2":"9304682830147/436704293025"},"('R', -69, 2)":{"1":"1444315513793887781731456000239367301744521534033798482035330458436630700877/1039471510495299814555642127083946615892285054066569949355982648592000000","pi2":"-290774257297357/13537833083775"},"('R', -68, 2)":{"1":"-97823988337597201159324371330510477392041313384364769647439819604155668322009/69644591203185087575228022514624423264783098622460186606850837455664000000","pi2":"586061125622639/27075666167550"},"('R', -67, 2)":{"1":"45247001298571766814219625627288303149534548896256432685475066055187253223/31903156758215798247928549021816043639387585259945115257375555408000000","pi2":"-53676090078349/2461424197050"},"('R', -66, 2)":{"1":"-1879671471514796475691199242168039491021387495815569347594608575973859393653/1314048890626133727834490990841970250278926389103022388808506367088000000","pi2":"54062195834749/2461424197050"},"('R', -65, 2)":{"1":"18989382028257864608665807300728313280105811662977221838213486738334852753059/13176003741143124676394490746010026023067072712357332601296104383504000000","pi2":"-54437269998109/2461424197050"},"('R', -64, 2)":{"1":"-707180651276346991627693103649991469604583031940961552331099332650031699978123/487512138422295613026596157602370962853481690357221306247955862189648000000","pi2":"54801925434709/2461424197050"},"('R', -63, 2)":{"1":"26310536100347031967646511781063375170907841606261974415558911365421810385644051/18037949121624937681984057831287725625578822543217188331174366901016976000000","pi2":"-2040798836801833/91072695290850"},"('R', -62, 2)":{"1":"-47796299628234098298459856607624225221685982067909059911831383947701767040467/32618352841998078990929580165077261529075628468747176005740265643792000000","pi2":"2053580969474233/91072695290850"},"('R', -61, 2)":{"1":"3789791728487143557100913938921590729439588658055560284595095436763606234003493/2576849874517848240283436833041103660796974649031026904453480985859568000000","pi2":"-2066035355155033/91072695290850"},"('R', -60, 2)":{"1":"-52059176486936613006012203736282771208407824021021036698776611985033317577151/35299313349559564935389545658097310421876365055219546636349054600816000000","pi2":"2078178381193813/91072695290850"},"('R', -59, 2)":{"1":"156108200681082647629382762618249302426079708846865162767625088335588524908286603/105650844855231777851620910154685250092675960610272103082592720420242288000000","pi2":"-85691034670497533/3733980506924850"},"('R', -58, 2)":{"1":"-1093863438917892644956460916565962656709507524376451054970015268836508432579975221/739555913986622444961346371082796750648731724271904721578149042941696016000000","pi2":"12309312989335019/533425786703550"},"('R', -57, 2)":{"1":"47042250674323977025478949605144936778640155013265674866048963143284738078179175103/31800904301424765133337893956560260277895464143691903027860408846492928688000000","pi2":"-532145396070491417/22937308828252650"},"('R', -56, 2)":{"1":"-47006253613041110045953151193940963910686776457891367506063600669104620658467592203/31800904301424765133337893956560260277895464143691903027860408846492928688000000","pi2":"5884182435213075787/252310397110779150"},"('R', -55, 2)":{"1":"80769842196917111560351201625466154814804047507339398999808840010151264841430173/54734775045481523465297579959656213903434533810140969066885385277956848000000","pi2":"-5914085889685464427/252310397110779150"},"('R', -54, 2)":{"1":"-113326357013060976449675891963361594601633392103533808676101993287906210278447341/76999768284321465213893205705957046677712988241384753094092999628312176000000","pi2":"5943339269060627227/252310397110779150"},"('R', -53, 2)":{"1":"104370649277405588785646605790516535833235540505235794435237793106325094759524432531/71173452484141141012708619807539630145766038797786640109973295989769888016000000","pi2":"-280682601097106968469/11858588664206620050"},"('R', -52, 2)":{"1":"-51939068865554305247123712065225106918438679776451135708896682721405000436687600803/35586726242070570506354309903769815072883019398893320054986647994884944008000000","pi2":"282000222059796592919/11858588664206620050"},"('R', -51, 2)":{"1":"2529919985030802540763007282029974263186051345760057375280992195437730357598159332497/1743749585861457954811361185284720938571267950545772682694345751749362256392000000","pi2":"-13881256687139135026631/581070844546124382450"},"('R', -50, 2)":{"1":"-2511252129488853970057477978036714904278747538425437937975312277374127477022988271141/1743749585861457954811361185284720938571267950545772682694345751749362256392000000","pi2":"13943237577224054960759/581070844546124382450"},"('R', -49, 2)":{"1":"2487595069119488723969772745190886893680454311795279902386000630817670341310636368401/1743749585861457954811361185284720938571267950545772682694345751749362256392000000","pi2":"-14004003155738682347159/581070844546124382450"},"('R', -48, 2)":{"1":"-2480257900111053883831165875206096982258740296829564415636509796559684935143391538451/1743749585861457954811361185284720938571267950545772682694345751749362256392000000","pi2":"14063600165435720745359/581070844546124382450"},"('R', -47, 2)":{"1":"13931849076055657999061156657936768330752191158505783157492302782394271777925999555616943/9796385173369670790130227138929562232893383346166150931376834433327917156410256000000","pi2":"-748469853272339196210427/30796754760944592269850"},"('R', -46, 2)":{"1":"-41855154220075488897982163911778511742653941130052082410899470208739373383792547619167429/29389155520109012370390681416788686698680150038498452794130503299983751469230768000000","pi2":"250503836021181200128409/10265584920314864089950"},"('R', -45, 2)":{"1":"3814244050178174377403012163646072354823066223037444342835718622670792341746099781560919/2671741410919001124580971037889880608970922730772586617648227572725795588111888000000","pi2":"-251499286680120823312889/10265584920314864089950"},"('R', -44, 2)":{"1":"-3825984000789473750674865673280399362759566081582243960273813588498902833558844660730869/2671741410919001124580971037889880608970922730772586617648227572725795588111888000000","pi2":"252476961434436524654789/10265584920314864089950"},"('R', -43, 2)":{"1":"42233317298132780245777962613634634199602220820814865954643416540272440057252028397267259/29389155520109012370390681416788686698680150038498452794130503299983751469230768000000","pi2":"-253437484000080020709989/10265584920314864089950"},"('R', -42, 2)":{"1":"-42392600297465956009708509702908720890544590466509198232294100362482133798856361465065059/29389155520109012370390681416788686698680150038498452794130503299983751469230768000000","pi2":"254381445831833111660789/10265584920314864089950"},"('R', -41, 2)":{"1":"148147457804650898648756658290928788117087733839573897673791360339638729351703027759023444979/102303650365499472061329962011841418398105602284013114176368281987243438864392303408000000","pi2":"-15063255090319832863132951/605669510298576981307050"},"('R', -40, 2)":{"1":"-148737494122829408200419070655006893569489304343767730013952506336453216262288036303922715719/102303650365499472061329962011841418398105602284013114176368281987243438864392303408000000","pi2":"15117092380124150817026911/605669510298576981307050"},"('R', -39, 2)":{"1":"555651173180397105191853633079964119806452068792950892130659122609967313890839440012322871773749/380671883010023535540208788646061917859350946098812797850266377274532836014403760981168000000","pi2":"-925372872575832277072279171/36945840128213195859730050"},"('R', -38, 2)":{"1":"-557821095439241651762399432573048567457923764490559548898468241608830949900171664641677593639949/380671883010023535540208788646061917859350946098812797850266377274532836014403760981168000000","pi2":"928551009361054917576341971/36945840128213195859730050"},"('R', -37, 2)":{"1":"559935151665618453065978710593508445554549491135914517613936660870049261826083277100907077419749/380671883010023535540208788646061917859350946098812797850266377274532836014403760981168000000","pi2":"-310559566510213034489743057/12315280042737731953243350"},"('R', -36, 2)":{"1":"-1123938357478470337256170899679413369857201372268530768147866467715389938034654877897580599878823/761343766020047071080417577292123835718701892197625595700532754549065672028807521962336000000","pi2":"623171679694215690971693339/24630560085475463906486700"},"('R', -35, 2)":{"1":"1127804540718799704127067747540996540513568964029409033513550648600760380687179329102135401332843/761343766020047071080417577292123835718701892197625595700532754549065672028807521962336000000","pi2":"-625192648726870088010174299/24630560085475463906486700"},"('R', -34, 2)":{"1":"-1131429140529179566076118901540754027985638068722518713492793054284912975521583677565604995218643/761343766020047071080417577292123835718701892197625595700532754549065672028807521962336000000","pi2":"209060999005535159677640233/8210186695158487968828900"},"('R', -33, 2)":{"1":"5094010598376877708992428101583461543554848055502053860926655714637731032260437988941232312994561027/3417672165663991302079994504464343898541252794075141299099691535170755801737316966088926304000000","pi2":"-14050874595745034300902316411/550082508575618693911536300"},"('R', -32, 2)":{"1":"-5107629853869560700149681801981053593541908739307856849347714613804217310149570677767016049505248927/3417672165663991302079994504464343898541252794075141299099691535170755801737316966088926304000000","pi2":"14094018321907827923954201611/550082508575618693911536300"},"('R', -31, 2)":{"1":"10239383943106927704786511236567899900025604832258057601990266789412168945520649055687700567320139079/6835344331327982604159989008928687797082505588150282598199383070341511603474633932177852608000000","pi2":"-42409610330030873613929048033/1650247525726856081734608900"},"('R', -30, 2)":{"1":"-10260081482240479580308057378913582376696158537468088141801161037713128035580609672532671502669734199/6835344331327982604159989008928687797082505588150282598199383070341511603474633932177852608000000","pi2":"42535343474848157886823113473/1650247525726856081734608900"},"('R', -29, 2)":{"1":"51806587413465907934822446594661530969197023159398858512543626460681979297108686007433494676064081937559/34456970774224360307570504594009515185092910669865574577523090057591559993115629652108554996928000000","pi2":"-3028810706851429109067025637383/117167574326606781803157231900"},"('R', -28, 2)":{"1":"-51871639228961519855260321212413286353792649379275060016851300352661792590448710133946949468739063452259/34456970774224360307570504594009515185092910669865574577523090057591559993115629652108554996928000000","pi2":"9112469359293533278712889630349/351502722979820345409471695700"},"('R', -27, 2)":{"1":"276652656830490540813068601770614252411257176632261488315586814857819540905838182763102751413036868489042411/183621197255841616079043218981476706421360120959713646923620546916905423203313190416086489578629312000000","pi2":"-667084944417653637854891458725877/25659698777526885214891433786100"},"('R', -26, 2)":{"1":"-92251224791725967694855487273533465059733065973334640271017484798814371282477130724686994871567883322184937/61207065751947205359681072993825568807120040319904548974540182305635141067771063472028829859543104000000","pi2":"668934292077295215167676426926677/25659698777526885214891433786100"},"('R', -25, 2)":{"1":"92238950246576932460175031444757032053823389995422101077852878447337012465363035266638409667274797835864377/61207065751947205359681072993825568807120040319904548974540182305635141067771063472028829859543104000000","pi2":"-670758981768141571449624262218133/25659698777526885214891433786100"},"('R', -24, 2)":{"1":"-92176974091895375459627764820235204564944759341633690849658031103305268114304542044946421103261431996792497/61207065751947205359681072993825568807120040319904548974540182305635141067771063472028829859543104000000","pi2":"672559662384108370412072783887333/25659698777526885214891433786100"},"('R', -23, 2)":{"1":"92061260301937998966517674178173639309677294399774844400898541756788505760038516571389338306561167531019797/61207065751947205359681072993825568807120040319904548974540182305635141067771063472028829859543104000000","pi2":"-61303359776139104182852056677903/2332699888866080474081039435100"},"('R', -22, 2)":{"1":"-91887274461470376995399984165504630001410425827432205794320896925146836037524708576514610860059860657784997/61207065751947205359681072993825568807120040319904548974540182305635141067771063472028829859543104000000","pi2":"61462860623241058403302042280303/2332699888866080474081039435100"},"('R', -21, 2)":{"1":"571987855098753458819596586714908856662713073898447755417638647544552856728068778376601033915801444819757266677/381993297357902508649769576554465374925236171636524290150105277769468915403959207128931927153408512064000000","pi2":"-4868007055309996043055960217131137/184283291220420357452402115372900"},"('R', -20, 2)":{"1":"-570077063302821954049113975646585017879528093423506177064719994876007622137842220996256329156370396583840573247/381993297357902508649769576554465374925236171636524290150105277769468915403959207128931927153408512064000000","pi2":"4880292608058024066886120358155997/184283291220420357452402115372900"},"('R', -19, 2)":{"1":"15327803414419586342641011085385001810697713306987643784654533620881987322293405475560275344793827346192554802669/10313819028663367733543778566970565122981376634186155834052842499775660715906898592481162033142029825728000000","pi2":"-44031838385838021258243173365847173/1658549620983783217071619038356100"},"('R', -18, 2)":{"1":"-15249605575558724188541760797021373969572593300389592915223433666392455662236933956016926040078141600467236038269/10313819028663367733543778566970565122981376634186155834052842499775660715906898592481162033142029825728000000","pi2":"44139711531918267321142140457772773/1658549620983783217071619038356100"},"('R', -17, 2)":{"1":"104410205977468340158168160740638467335462480413960344672729931602772598320023375855162109462404688403465057487830741/71051899288461940316383090547860223132218703632908427540790031980954526671882624403602725246315443469440192000000","pi2":"-3672441655127796364812512959533039359/137659618541654007016944380183556300"},"('R', -16, 2)":{"1":"-103648892482155688451014001699109125535070429582891237691737074085844842347118815406316594550504099011964159377930941/71051899288461940316383090547860223132218703632908427540790031980954526671882624403602725246315443469440192000000","pi2":"3681181948368536301765969745576439759/137659618541654007016944380183556300"},"('R', -15, 2)":{"1":"102757337768838133639489955775849240086928507746155581351376840966480214419144432821554050067327240862577621583133571/71051899288461940316383090547860223132218703632908427540790031980954526671882624403602725246315443469440192000000","pi2":"-3689819414629973415931738804725211919/137659618541654007016944380183556300"},"('R', -14, 2)":{"1":"-101719784971330431494333458336052064485154170762825538061022543782441224895640081156441315786518109265902747854954771/71051899288461940316383090547860223132218703632908427540790031980954526671882624403602725246315443469440192000000","pi2":"3698356445237207772956045432953649519/137659618541654007016944380183556300"},"('R', -13, 2)":{"1":"100517442949803209527965877207774660648212361353155258924257357524918962006806212806312019219372897838453938426079171/71051899288461940316383090547860223132218703632908427540790031980954526671882624403602725246315443469440192000000","pi2":"-3706795349055853229324900260857622319/137659618541654007016944380183556300"},"('R', -12, 2)":{"1":"-99127493801850039560318175712138007309308669428412357441714676832606035806574503112111759804271952527711483243282271/71051899288461940316383090547860223132218703632908427540790031980954526671882624403602725246315443469440192000000","pi2":"40866521918642154860585199122889549709/1514255803958194077186388182019119300"},"('R', -11, 2)":{"1":"772471702544442480549467706080383185406212336838642143016844955768438832256816918779161822967349429839194366487831952791/562802094263907029246070460229600827430304351476267654550597843321140805767982267900937186676064627721435760832000000","pi2":"-3645196481713595484337076792241271893701/134768766552279272869588548199701617700"},"('R', -10, 2)":{"1":"-757770807793384072550472764479463857682960061292057187303414633610618100346868065238077133383429533763241672912857258311/562802094263907029246070460229600827430304351476267654550597843321140805767982267900937186676064627721435760832000000","pi2":"3653182778990767589396015372875328285861/134768766552279272869588548199701617700"},"('R', -9, 2)":{"1":"740736129935997150078634631198134798477412048776017005774606727751536689573638186395033813134218156168059892888599730711/562802094263907029246070460229600827430304351476267654550597843321140805767982267900937186676064627721435760832000000","pi2":"-3661081314759399341652108474601318124261/134768766552279272869588548199701617700"},"('R', -8, 2)":{"1":"-720913874755848871306884035932828289925051292602579266756108722014123151050096149137755696404626140516177572293199740111/562802094263907029246070460229600827430304351476267654550597843321140805767982267900937186676064627721435760832000000","pi2":"3668893996878372053122809260004199377461/134768766552279272869588548199701617700"},"('R', -7, 2)":{"1":"697702096624327046296672739228915643387041545491051376275373275940755328330054522947431284094317515300367556166657933211/562802094263907029246070460229600827430304351476267654550597843321140805767982267900937186676064627721435760832000000","pi2":"-3676622671662732154792749821908124918261/134768766552279272869588548199701617700"},"('R', -6, 2)":{"1":"-670276959934545458615199588249600437505013565916804127658751583575827596298934060810513076536708893573901840560904034411/562802094263907029246070460229600827430304351476267654550597843321140805767982267900937186676064627721435760832000000","pi2":"3684269126502577787295988888472646995861/134768766552279272869588548199701617700"},"('R', -5, 2)":{"1":"637469065948820273795877310598344584439206051345513889396532183529260478429636061863184837415105514645714037948688636251/562802094263907029246070460229600827430304351476267654550597843321140805767982267900937186676064627721435760832000000","pi2":"-3691835092344109255246562280652279367381/134768766552279272869588548199701617700"},"('R', -4, 2)":{"1":"-298768048351663636531503050139875793180977472615513696736020314576959497187118205531572354499475316610806524153844975363/281401047131953514623035230114800413715152175738133827275298921660570402883991133950468593338032313860717880416000000","pi2":"3699322246041458103739317199996707235031/134768766552279272869588548199701617700"},"('R', -3, 2)":{"1":"2576714370451986206328124984187154486357766993924508719910096317745326781880677417057630361586567368654482622581503071162767/2647702452464550619088138480150157092645866821520101180833287553904306920735472579339958994717546041115494536834144000000","pi2":"-359553024620966925518018240656745677092407/13072570355571089468350089175371056916900"},"('R', -2, 2)":{"1":"-324744634693725180132053112519651182533223091311496892306128150698465074311637205854972481281817742154039503213811454685281/378243207494935802726876925735736727520838117360014454404755364843472417247924654191422713531078005873642076690592000000","pi2":"360264457021270114060513483605065190394007/13072570355571089468350089175371056916900"},"('R', -1, 2)":{"1":"265111457967090225102312805579251805705515085094429770991632723100002211850594166692767850279933930116003380522848122995481/378243207494935802726876925735736727520838117360014454404755364843472417247924654191422713531078005873642076690592000000","pi2":"-360968703235711654233892612988250163157207/13072570355571089468350089175371056916900"},"('R', 0, 2)":{"1":"-173198595839605298388637985998931857784302579760616103201058195338105457479868598451517207273575435829640630019740686583221/378243207494935802726876925735736727520838117360014454404755364843472417247924654191422713531078005873642076690592000000","pi2":"14466636279520351160221518043104131447711/522902814222843578734003567014842276676"},"('BA', 0, (), ((0, 1),), -100, 1)":{"1":"-534881226995585733036966557117436083838297295024730205663663437983366364265882087610298616099218497901/1188781616166932335475579173096096304585828379054792507794967173495814916819900969341699721488000000"},"('BA', 0, (), ((0, 1),), -99, 1)":{"1":"1097196101345659780620036428535134505345190364181997309398905935818417950947434070969478096181628153397/1188781616166932335475579173096096304585828379054792507794967173495814916819900969341699721488000000"},"('BA', 0, (), ((0, 1),), -98, 1)":{"1":"-36548600786457261311058276990622841523732549544245670259877311266286023570492407937948785291361120501301/39229793333508767070694112712171178051332336508808152757233916725361892255056731988276090809104000000"},"('BA', 0, (), ((0, 1),), -97, 1)":{"1":"717013616398534919183784618075276460750504314320119434205859127405780538271904119728012202660540390549/800608027214464634095798218615738327578210949159350056270079933170650862348096571189307975696000000"},"('BA', 0, (), ((0, 1),), -96, 1)":{"1":"-72527034537589013406376982344367367399076741208280216329904215253304794580809565173169324547723861/85089597960937892878711682284593296586057067611791907351480490293405341943681217046371344000000"},"('BA', 0, (), ((0, 1),), -95, 1)":{"1":"17237805854778247487886311531908517988598153512064253814592512933323548116271764880478234128149509/21272399490234473219677920571148324146514266902947976837870122573351335485920304261592836000000"},"('BA', 0, (), ((0, 1),), -94, 1)":{"1":"-16399837478299819005691541967656409405556928704878964096957449946219353326017825681019651039619869/21272399490234473219677920571148324146514266902947976837870122573351335485920304261592836000000"},"('BA', 0, (), ((0, 1),), -93, 1)":{"1":"2326991296504330672724562815173175227332749278930694159731528417950995712713919554483674541867089/3168229711311517288037137106341239766502124857885868890746614000286369114924300634705316000000"},"('BA', 0, (), ((0, 1),), -92, 1)":{"1":"-2219855839080295500792104933343670096594981308238334681129564579771776815607593883961903895838489/3168229711311517288037137106341239766502124857885868890746614000286369114924300634705316000000"},"('BA', 0, (), ((0, 1),), -91, 1)":{"1":"235585671325749376642081024736364205943855704768783547288181696589939929162776223964549106892871/352025523479057476448570789593471085166902761987318765638512666698485457213811181633924000000"},"('BA', 0, (), ((0, 1),), -90, 1)":{"1":"-4596904488521130568103496251018556934004609376289844169301987271455359636024015818211048181679/7184194356715458703032056930479001738100056367088138074255360544867050147220636359876000000"},"('BA', 0, (), ((0, 1),), -89, 1)":{"1":"277136516878198223917648694355596401937313798458748086088701728963198900851683685629094653677517/452604244473073898291019586620177109500303551126552698678087714326624159274900090672188000000"},"('BA', 0, (), ((0, 1),), -88, 1)":{"1":"-4786261842097186585367698219478476354820292543159947338300219983396172645895744555565363011/8162826563620644909391303165548670072326790468854089467024144035324258467994663204000000"},"('BA', 0, (), ((0, 1),), -87, 1)":{"1":"16049910466149202005745142002040621777706804000689789404202016596766180936257708795643687451/28569892972672257182869561079420345253143766640989313134584504123634904637981321214000000"},"('BA', 0, (), ((0, 1),), -86, 1)":{"1":"-107680732488829011636449139270974948026167871347730495683406903084766128617549358738561092457/199989250808705800280086927555942416772006366486925191942091528865444332465869248498000000"},"('BA', 0, (), ((0, 1),), -85, 1)":{"1":"2400705667894802889730953553552169160286786577178194371702739197789254416310224711241617749/4650912809504786053025277385021916669116427127602911440513756485242891452694633686000000"},"('BA', 0, (), ((0, 1),), -84, 1)":{"1":"-287714859175076484889371569961762566472091412247123607823900352790245563670390789764228243/581364101188098256628159673127739583639553390950363930064219560655361431586829210750000"},"('BA', 0, (), ((0, 1),), -83, 1)":{"1":"315253824090867320316027764687044742308031710355653689080006969374405784784597184448835517/664416115643540864717896769288845238445203875371844491501965212177555921813519098000000"},"('BA', 0, (), ((0, 1),), -82, 1)":{"1":"-14622770430603303836050598820859166263638466912038572341041666891270876453251765876651/32148648359391341980834023771657484804045283561805994653407132732257024329294000000"},"('BA', 0, (), ((0, 1),), -81, 1)":{"1":"341810075257490090823030222838099033785860958670059934127219889498833459724092749111/784113374619301023922781067601402068391348379556243772034320310542854251934000000"},"('BA', 0, (), ((0, 1),), -80, 1)":{"1":"-81866532466682118468135505855737056971058466761944917549115415387308234280925905309/196028343654825255980695266900350517097837094889060943008580077635713562983500000"},"('BA', 0, (), ((0, 1),), -79, 1)":{"1":"4390057096553512559431108681262089656779020222971273954348228165430970327578036111819/10977587244670214334918934946419628957478877313787412808480484347599959527076000000"},"('BA', 0, (), ((0, 1),), -78, 1)":{"1":"-673186297194180760122831049209807928275802708006609067683938355129840469107208959/1758946842600579127530673761643907860515763069025382600301311384008966436000000"},"('BA', 0, (), ((0, 1),), -77, 1)":{"1":"643794177223424955684797156696938124101086055783290275061345867163580477329010359/1758946842600579127530673761643907860515763069025382600301311384008966436000000"},"('BA', 0, (), ((0, 1),), -76, 1)":{"1":"-1373152241178606195192085584814374379936977868231897141676382730794279544049383/3926220630804864123952396789383722902936971136217371875672570053591442937500"},"('BA', 0, (), ((0, 1),), -75, 1)":{"1":"655419455765973029092940913906252024250062842283262017440286733705980855838547/1963110315402432061976198394691861451468485568108685937836285026795721468750"},"('BA', 0, (), ((0, 1),), -74, 1)":{"1":"-19999489116248139451663635456088753407618849787619101114069549423502281227836053/62819530092877825983238348630139566446991538179477950010761120857463087000000"},"('BA', 0, (), ((0, 1),), -73, 1)":{"1":"171592354930926946306077825799654511878198989949634500989221452844857208173673/565941712548448882731877014685942040062986830445747297394244332049217000000"},"('BA', 0, (), ((0, 1),), -72, 1)":{"1":"-11586683476835707270464160714197928084293995985056063596944172072019876089/40183919581678446634408758834136461690402923454227821068398922006000000"},"('BA', 0, (), ((0, 1),), -71, 1)":{"1":"135680545837794820340213502918106202274123948791084360887813359261753710431/495601674840700841824374692287683027514969389268809793176920038074000000"},"('BA', 0, (), ((0, 1),), -70, 1)":{"1":"-689418221902190647659915805550233703707647370287151977285592142325973/2657139428795771119117156571720985366025452850243193881399122000000"},"('BA', 0, (), ((0, 1),), -69, 1)":{"1":"3446452611418592052006955935788847638276910814826792348401663811776483/14044879837920504486762113307668065506134536494142596230252502000000"},"('BA', 0, (), ((0, 1),), -68, 1)":{"1":"-8671822281248438165844071604920237212924686461569675126487134748751313/37453012901121345298032302153781508016358763984380256614006672000000"},"('BA', 0, (), ((0, 1),), -67, 1)":{"1":"220558840275690827063615942641870832675865866264334503262495467574749/1012243591922198521568440598750851568009696323902169097675856000000"},"('BA', 0, (), ((0, 1),), -66, 1)":{"1":"-1705604383245126770221012457116567410616472073875975909841877214617/8343286456030595967483248419198375588406942299928771800848000000"},"('BA', 0, (), ((0, 1),), -65, 1)":{"1":"905094399635224572060679942829631600993122802920961521641037798441/4735378799368716630193195048734213171798534818878492103184000000"},"('BA', 0, (), ((0, 1),), -64, 1)":{"1":"-10395397299211871774664395720758538302873340339645019054896657377399/58403005192214171772382738934388629118848596099501402605936000000"},"('BA', 0, (), ((0, 1),), -63, 1)":{"1":"89222996347779446535984008009722129156901237819837413912921251553/540768566594575664559099434577672491841190704625012987092000000"},"('BA', 0, (), ((0, 1),), -62, 1)":{"1":"-2855593700255169060156453419156195452811923056227842854844183761797/18772394526068840926837308943196345073915620174839736551908000000"},"('BA', 0, (), ((0, 1),), -61, 1)":{"1":"12055148036226740463493212031687363850959036986676597211349551741/86508730534879451275747967480167488819887650575298325124000000"},"('BA', 0, (), ((0, 1),), -60, 1)":{"1":"-20616911057321857212352908863640938925640601524079052561744587/162741497915656049161579084214236071416074591246194108000000"},"('BA', 0, (), ((0, 1),), -59, 1)":{"1":"2652755865881790704985880658244297330879779016305325527787701/23248785416522292737368440602033724488010655892313444000000"},"('BA', 0, (), ((0, 1),), -58, 1)":{"1":"-1072482119766282658538316010950429273656670217871393341859/10556759601983044769588397749067773442119173566396000000"},"('BA', 0, (), ((0, 1),), -57, 1)":{"1":"1005900800330977780156582912378344697032299874040653025201/11284811988326703029560011386934516438127392433044000000"},"('BA', 0, (), ((0, 1),), -56, 1)":{"1":"-45569091943571106491984531955271868670749229887170011379/593937473069826475240000599312342970427757496476000000"},"('BA', 0, (), ((0, 1),), -55, 1)":{"1":"5458404243885510519120359141120019171800652823785567877/84848210438546639320000085616048995775393928068000000"},"('BA', 0, (), ((0, 1),), -54, 1)":{"1":"-17417577472090562192057811350566912641897431370224089/335368420705717941976284923383592868677446356000000"},"('BA', 0, (), ((0, 1),), -53, 1)":{"1":"1471845414533121992524698611233294224441612665777921/37263157856190882441809435931510318741938484000000"},"('BA', 0, (), ((0, 1),), -52, 1)":{"1":"-134064113948309755115931259936133977907097538079/4974611675354781386856012272807536321903500000"},"('BA', 0, (), ((0, 1),), -51, 1)":{"1":"2698423593949484403335464718803099075965937729/191331218282876207186769702800289858534750000"},"('BA', 0, (), ((0, 1),), -49, 1)":{"1":"-2698423593949484403335464718803099075965937729/191331218282876207186769702800289858534750000"},"('BA', 0, (), ((0, 1),), -48, 1)":{"1":"134064113948309755115931259936133977907097538079/4974611675354781386856012272807536321903500000"},"('BA', 0, (), ((0, 1),), -47, 1)":{"1":"-1471845414533121992524698611233294224441612665777921/37263157856190882441809435931510318741938484000000"},"('BA', 0, (), ((0, 1),), -46, 1)":{"1":"17417577472090562192057811350566912641897431370224089/335368420705717941976284923383592868677446356000000"},"('BA', 0, (), ((0, 1),), -45, 1)":{"1":"-5458404243885510519120359141120019171800652823785567877/84848210438546639320000085616048995775393928068000000"},"('BA', 0, (), ((0, 1),), -44, 1)":{"1":"45569091943571106491984531955271868670749229887170011379/593937473069826475240000599312342970427757496476000000"},"('BA', 0, (), ((0, 1),), -43, 1)":{"1":"-1005900800330977780156582912378344697032299874040653025201/11284811988326703029560011386934516438127392433044000000"},"('BA', 0, (), ((0, 1),), -42, 1)":{"1":"1072482119766282658538316010950429273656670217871393341859/10556759601983044769588397749067773442119173566396000000"},"('BA', 0, (), ((0, 1),), -41, 1)":{"1":"-2652755865881790704985880658244297330879779016305325527787701/23248785416522292737368440602033724488010655892313444000000"},"('BA', 0, (), ((0, 1),), -40, 1)":{"1":"20616911057321857212352908863640938925640601524079052561744587/162741497915656049161579084214236071416074591246194108000000"},"('BA', 0, (), ((0, 1),), -39, 1)":{"1":"-12055148036226740463493212031687363850959036986676597211349551741/86508730534879451275747967480167488819887650575298325124000000"},"('BA', 0, (), ((0, 1),), -38, 1)":{"1":"2855593700255169060156453419156195452811923056227842854844183761797/18772394526068840926837308943196345073915620174839736551908000000"},"('BA', 0, (), ((0, 1),), -37, 1)":{"1":"-89222996347779446535984008009722129156901237819837413912921251553/540768566594575664559099434577672491841190704625012987092000000"},"('BA', 0, (), ((0, 1),), -36, 1)":{"1":"10395397299211871774664395720758538302873340339645019054896657377399/58403005192214171772382738934388629118848596099501402605936000000"},"('BA', 0, (), ((0, 1),), -35, 1)":{"1":"-905094399635224572060679942829631600993122802920961521641037798441/4735378799368716630193195048734213171798534818878492103184000000"},"('BA', 0, (), ((0, 1),), -34, 1)":{"1":"1705604383245126770221012457116567410616472073875975909841877214617/8343286456030595967483248419198375588406942299928771800848000000"},"('BA', 0, (), ((0, 1),), -33, 1)":{"1":"-220558840275690827063615942641870832675865866264334503262495467574749/1012243591922198521568440598750851568009696323902169097675856000000"},"('BA', 0, (), ((0, 1),), -32, 1)":{"1":"8671822281248438165844071604920237212924686461569675126487134748751313/37453012901121345298032302153781508016358763984380256614006672000000"},"('BA', 0, (), ((0, 1),), -31, 1)":{"1":"-3446452611418592052006955935788847638276910814826792348401663811776483/14044879837920504486762113307668065506134536494142596230252502000000"},"('BA', 0, (), ((0, 1),), -30, 1)":{"1":"689418221902190647659915805550233703707647370287151977285592142325973/2657139428795771119117156571720985366025452850243193881399122000000"},"('BA', 0, (), ((0, 1),), -29, 1)":{"1":"-135680545837794820340213502918106202274123948791084360887813359261753710431/495601674840700841824374692287683027514969389268809793176920038074000000"},"('BA', 0, (), ((0, 1),), -28, 1)":{"1":"11586683476835707270464160714197928084293995985056063596944172072019876089/40183919581678446634408758834136461690402923454227821068398922006000000"},"('BA', 0, (), ((0, 1),), -27, 1)":{"1":"-171592354930926946306077825799654511878198989949634500989221452844857208173673/565941712548448882731877014685942040062986830445747297394244332049217000000"},"('BA', 0, (), ((0, 1),), -26, 1)":{"1":"19999489116248139451663635456088753407618849787619101114069549423502281227836053/62819530092877825983238348630139566446991538179477950010761120857463087000000"},"('BA', 0, (), ((0, 1),), -25, 1)":{"1":"-655419455765973029092940913906252024250062842283262017440286733705980855838547/1963110315402432061976198394691861451468485568108685937836285026795721468750"},"('BA', 0, (), ((0, 1),), -24, 1)":{"1":"1373152241178606195192085584814374379936977868231897141676382730794279544049383/3926220630804864123952396789383722902936971136217371875672570053591442937500"},"('BA', 0, (), ((0, 1),), -23, 1)":{"1":"-643794177223424955684797156696938124101086055783290275061345867163580477329010359/1758946842600579127530673761643907860515763069025382600301311384008966436000000"},"('BA', 0, (), ((0, 1),), -22, 1)":{"1":"673186297194180760122831049209807928275802708006609067683938355129840469107208959/1758946842600579127530673761643907860515763069025382600301311384008966436000000"},"('BA', 0, (), ((0, 1),), -21, 1)":{"1":"-4390057096553512559431108681262089656779020222971273954348228165430970327578036111819/10977587244670214334918934946419628957478877313787412808480484347599959527076000000"},"('BA', 0, (), ((0, 1),), -20, 1)":{"1":"81866532466682118468135505855737056971058466761944917549115415387308234280925905309/196028343654825255980695266900350517097837094889060943008580077635713562983500000"},"('BA', 0, (), ((0, 1),), -19, 1)":{"1":"-341810075257490090823030222838099033785860958670059934127219889498833459724092749111/784113374619301023922781067601402068391348379556243772034320310542854251934000000"},"('BA', 0, (), ((0, 1),), -18, 1)":{"1":"14622770430603303836050598820859166263638466912038572341041666891270876453251765876651/32148648359391341980834023771657484804045283561805994653407132732257024329294000000"},"('BA', 0, (), ((0, 1),), -17, 1)":{"1":"-315253824090867320316027764687044742308031710355653689080006969374405784784597184448835517/664416115643540864717896769288845238445203875371844491501965212177555921813519098000000"},"('BA', 0, (), ((0, 1),), -16, 1)":{"1":"287714859175076484889371569961762566472091412247123607823900352790245563670390789764228243/581364101188098256628159673127739583639553390950363930064219560655361431586829210750000"},"('BA', 0, (), ((0, 1),), -15, 1)":{"1":"-2400705667894802889730953553552169160286786577178194371702739197789254416310224711241617749/4650912809504786053025277385021916669116427127602911440513756485242891452694633686000000"},"('BA', 0, (), ((0, 1),), -14, 1)":{"1":"107680732488829011636449139270974948026167871347730495683406903084766128617549358738561092457/199989250808705800280086927555942416772006366486925191942091528865444332465869248498000000"},"('BA', 0, (), ((0, 1),), -13, 1)":{"1":"-16049910466149202005745142002040621777706804000689789404202016596766180936257708795643687451/28569892972672257182869561079420345253143766640989313134584504123634904637981321214000000"},"('BA', 0, (), ((0, 1),), -12, 1)":{"1":"4786261842097186585367698219478476354820292543159947338300219983396172645895744555565363011/8162826563620644909391303165548670072326790468854089467024144035324258467994663204000000"},"('BA', 0, (), ((0, 1),), -11, 1)":{"1":"-277136516878198223917648694355596401937313798458748086088701728963198900851683685629094653677517/452604244473073898291019586620177109500303551126552698678087714326624159274900090672188000000"},"('BA', 0, (), ((0, 1),), -10, 1)":{"1":"4596904488521130568103496251018556934004609376289844169301987271455359636024015818211048181679/7184194356715458703032056930479001738100056367088138074255360544867050147220636359876000000"},"('BA', 0, (), ((0, 1),), -9, 1)":{"1":"-235585671325749376642081024736364205943855704768783547288181696589939929162776223964549106892871/352025523479057476448570789593471085166902761987318765638512666698485457213811181633924000000"},"('BA', 0, (), ((0, 1),), -8, 1)":{"1":"2219855839080295500792104933343670096594981308238334681129564579771776815607593883961903895838489/3168229711311517288037137106341239766502124857885868890746614000286369114924300634705316000000"},"('BA', 0, (), ((0, 1),), -7, 1)":{"1":"-2326991296504330672724562815173175227332749278930694159731528417950995712713919554483674541867089/3168229711311517288037137106341239766502124857885868890746614000286369114924300634705316000000"},"('BA', 0, (), ((0, 1),), -6, 1)":{"1":"16399837478299819005691541967656409405556928704878964096957449946219353326017825681019651039619869/21272399490234473219677920571148324146514266902947976837870122573351335485920304261592836000000"},"('BA', 0, (), ((0, 1),), -5, 1)":{"1":"-17237805854778247487886311531908517988598153512064253814592512933323548116271764880478234128149509/21272399490234473219677920571148324146514266902947976837870122573351335485920304261592836000000"},"('BA', 0, (), ((0, 1),), -4, 1)":{"1":"72527034537589013406376982344367367399076741208280216329904215253304794580809565173169324547723861/85089597960937892878711682284593296586057067611791907351480490293405341943681217046371344000000"},"('BA', 0, (), ((0, 1),), -3, 1)":{"1":"-717013616398534919183784618075276460750504314320119434205859127405780538271904119728012202660540390549/800608027214464634095798218615738327578210949159350056270079933170650862348096571189307975696000000"},"('BA', 0, (), ((0, 1),), -2, 1)":{"1":"36548600786457261311058276990622841523732549544245670259877311266286023570492407937948785291361120501301/39229793333508767070694112712171178051332336508808152757233916725361892255056731988276090809104000000"},"('BA', 0, (), ((0, 1),), -1, 1)":{"1":"-1097196101345659780620036428535134505345190364181997309398905935818417950947434070969478096181628153397/1188781616166932335475579173096096304585828379054792507794967173495814916819900969341699721488000000"},"('BA', 0, (), ((0, 1),), 0, 1)":{"1":"534881226995585733036966557117436083838297295024730205663663437983366364265882087610298616099218497901/1188781616166932335475579173096096304585828379054792507794967173495814916819900969341699721488000000"},"('BA', 1, (), ((0, 2),), -100, 1)":{"1":"-4350021571211756852422062996410886388877293883804844133437161/5557267121646326454024059081909110435977736861048606104000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -100, 2)":{"1":"-4350021571211756852422062996410886388877293883804844133437161/5557267121646326454024059081909110435977736861048606104000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -99, 1)":{"1":"112220423695962714554837494384978565512476723417326524681450949/250077020474084690431082658685909969618998158747187274680000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -99, 2)":{"1":"112220423695962714554837494384978565512476723417326524681450949/250077020474084690431082658685909969618998158747187274680000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -98, 1)":{"1":"-64115331357975336776571875256250522748646688904456502362807431/204608471296978383079976720743017247870089402611335042920000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -98, 2)":{"1":"-64115331357975336776571875256250522748646688904456502362807431/204608471296978383079976720743017247870089402611335042920000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -97, 1)":{"1":"975538091541706821313484526263769723048994100227853115428119/4175683087693436389387280015163617303471212298190511080000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -97, 2)":{"1":"975538091541706821313484526263769723048994100227853115428119/4175683087693436389387280015163617303471212298190511080000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -96, 1)":{"1":"-7710373163084016831470162356242850873071045574830028009927/43048279254571509168941031084161003128569198950417640000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -96, 2)":{"1":"-7710373163084016831470162356242850873071045574830028009927/43048279254571509168941031084161003128569198950417640000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -95, 1)":{"1":"5970709900699320557195433619275896557518094983074734641217/43048279254571509168941031084161003128569198950417640000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -95, 2)":{"1":"5970709900699320557195433619275896557518094983074734641217/43048279254571509168941031084161003128569198950417640000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -94, 1)":{"1":"-4613929844739670241448935056995443327062244134353209618977/43048279254571509168941031084161003128569198950417640000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -94, 2)":{"1":"-4613929844739670241448935056995443327062244134353209618977/43048279254571509168941031084161003128569198950417640000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -93, 1)":{"1":"524015595303285904890278584646310381020942391930772893737/6411445846425543918778451438066532380850731758572840000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -93, 2)":{"1":"524015595303285904890278584646310381020942391930772893737/6411445846425543918778451438066532380850731758572840000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -92, 1)":{"1":"-388915032564738487526340358805471754604977578401431605537/6411445846425543918778451438066532380850731758572840000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -92, 2)":{"1":"-388915032564738487526340358805471754604977578401431605537/6411445846425543918778451438066532380850731758572840000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -91, 1)":{"1":"91638939739776927372565111459210853245699687776683833979/2137148615475181306259483812688844126950243919524280000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -91, 2)":{"1":"91638939739776927372565111459210853245699687776683833979/2137148615475181306259483812688844126950243919524280000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -90, 1)":{"1":"-1206170750760897870659952755669889248857512962819219531/43615277866840434821622118626302941366331508561720000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -90, 2)":{"1":"-1206170750760897870659952755669889248857512962819219531/43615277866840434821622118626302941366331508561720000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -89, 1)":{"1":"13251381371687754423003335792143883089040609077886793991/915920835203649131254064491152361768692961679796120000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -89, 2)":{"1":"13251381371687754423003335792143883089040609077886793991/915920835203649131254064491152361768692961679796120000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -88, 1)":{"1":"-4322007137506165724818568681000806467396793914940217/1470177905623834881627711863807964315719039614440000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -88, 2)":{"1":"-4322007137506165724818568681000806467396793914940217/1470177905623834881627711863807964315719039614440000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -87, 1)":{"1":"-816536835321152384333611054373290148773391289966904691/113203698733035285885333813513213252310366050311880000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -87, 2)":{"1":"-816536835321152384333611054373290148773391289966904691/113203698733035285885333813513213252310366050311880000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -86, 1)":{"1":"12843616131019754011366465783285507713873908731548431237/792425891131247001197336694592492766172562352183160000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -86, 2)":{"1":"12843616131019754011366465783285507713873908731548431237/792425891131247001197336694592492766172562352183160000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -85, 1)":{"1":"-446248759101971752557470509287241874922731514334975919/18428509096075511655752016153313785259827031446120000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -85, 2)":{"1":"-446248759101971752557470509287241874922731514334975919/18428509096075511655752016153313785259827031446120000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -84, 1)":{"1":"578092715984134635632340736940332459966478024997443459/18428509096075511655752016153313785259827031446120000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -84, 2)":{"1":"578092715984134635632340736940332459966478024997443459/18428509096075511655752016153313785259827031446120000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -83, 1)":{"1":"-99460699486179637060004267719877708524816269827254037/2632644156582215950821716593330540751403861635160000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -83, 2)":{"1":"-99460699486179637060004267719877708524816269827254037/2632644156582215950821716593330540751403861635160000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -82, 1)":{"1":"460286546403402337004404207908570444192947440592413/10572868098723758838641432101729079322907074840000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -82, 2)":{"1":"460286546403402337004404207908570444192947440592413/10572868098723758838641432101729079322907074840000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -81, 1)":{"1":"-12560383812292082674323230759061676957496156238293/257874831676189239966864197603148276168465240000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -81, 2)":{"1":"-12560383812292082674323230759061676957496156238293/257874831676189239966864197603148276168465240000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -80, 1)":{"1":"41279286445913104761763439765266579096705537817599/773624495028567719900592592809444828505395720000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -80, 2)":{"1":"41279286445913104761763439765266579096705537817599/773624495028567719900592592809444828505395720000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -79, 1)":{"1":"-311592877092435159147547165917415032383846365181353/5415371465199974039304148149666113799537770040000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -79, 2)":{"1":"-311592877092435159147547165917415032383846365181353/5415371465199974039304148149666113799537770040000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -78, 1)":{"1":"4201442861713866032816099813317917603261731769607/68549005888607266320305672780583718981490760000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -78, 2)":{"1":"4201442861713866032816099813317917603261731769607/68549005888607266320305672780583718981490760000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -77, 1)":{"1":"-4431838714764175091048043739801995561299425718407/68549005888607266320305672780583718981490760000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -77, 2)":{"1":"-4431838714764175091048043739801995561299425718407/68549005888607266320305672780583718981490760000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -76, 1)":{"1":"60227573008466812815243590907350864525234391491/890246829722172289874099646501087259499880000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -76, 2)":{"1":"60227573008466812815243590907350864525234391491/890246829722172289874099646501087259499880000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -75, 1)":{"1":"-12520279891646865160491754489612634149034442727/178049365944434457974819929300217451899976000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -75, 2)":{"1":"-12520279891646865160491754489612634149034442727/178049365944434457974819929300217451899976000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -74, 1)":{"1":"64697947928672533880602768201356141562891187459/890246829722172289874099646501087259499880000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -74, 2)":{"1":"64697947928672533880602768201356141562891187459/890246829722172289874099646501087259499880000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -73, 1)":{"1":"-599409272264095100054501236460742401224407469/8020241709208759368235131950460245581080000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -73, 2)":{"1":"-599409272264095100054501236460742401224407469/8020241709208759368235131950460245581080000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -72, 1)":{"1":"1590597998032639075623690642818924672964583/20785520905020849899165465995269055560000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -72, 2)":{"1":"1590597998032639075623690642818924672964583/20785520905020849899165465995269055560000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -71, 1)":{"1":"-60025476806464863242667160257980667043967971/769064273485771446269122241824955055720000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -71, 2)":{"1":"-60025476806464863242667160257980667043967971/769064273485771446269122241824955055720000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -70, 1)":{"1":"23222980650661691570327633185717999770593/292753815563673942241767126693930360000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -70, 2)":{"1":"23222980650661691570327633185717999770593/292753815563673942241767126693930360000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -69, 1)":{"1":"-124353345914912054890055405686808237069843/1547413025122276551849340526810774760000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -69, 2)":{"1":"-124353345914912054890055405686808237069843/1547413025122276551849340526810774760000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -68, 1)":{"1":"125598058529091888033055969719972351787043/1547413025122276551849340526810774760000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -68, 2)":{"1":"125598058529091888033055969719972351787043/1547413025122276551849340526810774760000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -67, 1)":{"1":"-37606365857609250602810628214668895588429/460041710171487623522776913376176280000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -67, 2)":{"1":"-37606365857609250602810628214668895588429/460041710171487623522776913376176280000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -66, 1)":{"1":"20858808902148286143833990500838517905419/254052884721567792094667847685351080000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -66, 2)":{"1":"20858808902148286143833990500838517905419/254052884721567792094667847685351080000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -65, 1)":{"1":"-3953063602722374021760178465304422353289/48064059271647960666558781994525880000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -65, 2)":{"1":"-3953063602722374021760178465304422353289/48064059271647960666558781994525880000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -64, 1)":{"1":"146132128956354277412149588846292681512333/1778370193050974544662674933797457560000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -64, 2)":{"1":"146132128956354277412149588846292681512333/1778370193050974544662674933797457560000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -63, 1)":{"1":"-2693940119559436601196300357184051378875173/32899848571443029076259486275252964860000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -63, 2)":{"1":"-2693940119559436601196300357184051378875173/32899848571443029076259486275252964860000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -62, 1)":{"1":"382473076390043988893646806181123355283939/4699978367349004153751355182178994980000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -62, 2)":{"1":"382473076390043988893646806181123355283939/4699978367349004153751355182178994980000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -61, 1)":{"1":"-54152047746332854410063814924092697197077/671425481049857736250193597454142140000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -61, 2)":{"1":"-54152047746332854410063814924092697197077/671425481049857736250193597454142140000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -60, 1)":{"1":"6140934311721178210586746858096893182219/77048825694245969733628773478344180000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -60, 2)":{"1":"6140934311721178210586746858096893182219/77048825694245969733628773478344180000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -59, 1)":{"1":"-35434168478434627266169107754009015491037/451285979066297822725539958944587340000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -59, 2)":{"1":"-35434168478434627266169107754009015491037/451285979066297822725539958944587340000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -58, 1)":{"1":"28893242294796360511622393230935959826407/374796830072010056161889118445504740000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -58, 2)":{"1":"28893242294796360511622393230935959826407/374796830072010056161889118445504740000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -57, 1)":{"1":"-1215220871799223498462793614112149329058301/16116263693096432414961232093156703820000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -57, 2)":{"1":"-1215220871799223498462793614112149329058301/16116263693096432414961232093156703820000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -56, 1)":{"1":"1183522437727690303526694893433329974563701/16116263693096432414961232093156703820000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -56, 2)":{"1":"1183522437727690303526694893433329974563701/16116263693096432414961232093156703820000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -55, 1)":{"1":"-163836035909117277484886671143140942511623/2302323384728061773565890299022386260000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -55, 2)":{"1":"-163836035909117277484886671143140942511623/2302323384728061773565890299022386260000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -54, 1)":{"1":"157792245127000590896105319675164259666743/2302323384728061773565890299022386260000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -54, 2)":{"1":"157792245127000590896105319675164259666743/2302323384728061773565890299022386260000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -53, 1)":{"1":"-21262584835354097569093836096047857513475963/324627597246656710072790532162156462660000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -53, 2)":{"1":"-21262584835354097569093836096047857513475963/324627597246656710072790532162156462660000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -52, 1)":{"1":"379400051718693526083149211370581604820521/6125049004653900190052651550229367220000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -52, 2)":{"1":"379400051718693526083149211370581604820521/6125049004653900190052651550229367220000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -51, 1)":{"1":"-17304166950450062875226511007840482359110129/300127401228041109312579925961238993780000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -51, 2)":{"1":"-17304166950450062875226511007840482359110129/300127401228041109312579925961238993780000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -50, 1)":{"1":"3121579929551692678469635660835626209661709/60025480245608221862515985192247798756000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -50, 2)":{"1":"3121579929551692678469635660835626209661709/60025480245608221862515985192247798756000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -49, 1)":{"1":"-17304166950450062875226511007840482359110129/300127401228041109312579925961238993780000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -49, 2)":{"1":"-17304166950450062875226511007840482359110129/300127401228041109312579925961238993780000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -48, 1)":{"1":"379400051718693526083149211370581604820521/6125049004653900190052651550229367220000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -48, 2)":{"1":"379400051718693526083149211370581604820521/6125049004653900190052651550229367220000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -47, 1)":{"1":"-21262584835354097569093836096047857513475963/324627597246656710072790532162156462660000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -47, 2)":{"1":"-21262584835354097569093836096047857513475963/324627597246656710072790532162156462660000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -46, 1)":{"1":"157792245127000590896105319675164259666743/2302323384728061773565890299022386260000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -46, 2)":{"1":"157792245127000590896105319675164259666743/2302323384728061773565890299022386260000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -45, 1)":{"1":"-163836035909117277484886671143140942511623/2302323384728061773565890299022386260000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -45, 2)":{"1":"-163836035909117277484886671143140942511623/2302323384728061773565890299022386260000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -44, 1)":{"1":"1183522437727690303526694893433329974563701/16116263693096432414961232093156703820000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -44, 2)":{"1":"1183522437727690303526694893433329974563701/16116263693096432414961232093156703820000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -43, 1)":{"1":"-1215220871799223498462793614112149329058301/16116263693096432414961232093156703820000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -43, 2)":{"1":"-1215220871799223498462793614112149329058301/16116263693096432414961232093156703820000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -42, 1)":{"1":"28893242294796360511622393230935959826407/374796830072010056161889118445504740000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -42, 2)":{"1":"28893242294796360511622393230935959826407/374796830072010056161889118445504740000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -41, 1)":{"1":"-35434168478434627266169107754009015491037/451285979066297822725539958944587340000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -41, 2)":{"1":"-35434168478434627266169107754009015491037/451285979066297822725539958944587340000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -40, 1)":{"1":"6140934311721178210586746858096893182219/77048825694245969733628773478344180000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -40, 2)":{"1":"6140934311721178210586746858096893182219/77048825694245969733628773478344180000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -39, 1)":{"1":"-54152047746332854410063814924092697197077/671425481049857736250193597454142140000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -39, 2)":{"1":"-54152047746332854410063814924092697197077/671425481049857736250193597454142140000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -38, 1)":{"1":"382473076390043988893646806181123355283939/4699978367349004153751355182178994980000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -38, 2)":{"1":"382473076390043988893646806181123355283939/4699978367349004153751355182178994980000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -37, 1)":{"1":"-2693940119559436601196300357184051378875173/32899848571443029076259486275252964860000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -37, 2)":{"1":"-2693940119559436601196300357184051378875173/32899848571443029076259486275252964860000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -36, 1)":{"1":"146132128956354277412149588846292681512333/1778370193050974544662674933797457560000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -36, 2)":{"1":"146132128956354277412149588846292681512333/1778370193050974544662674933797457560000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -35, 1)":{"1":"-3953063602722374021760178465304422353289/48064059271647960666558781994525880000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -35, 2)":{"1":"-3953063602722374021760178465304422353289/48064059271647960666558781994525880000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -34, 1)":{"1":"20858808902148286143833990500838517905419/254052884721567792094667847685351080000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -34, 2)":{"1":"20858808902148286143833990500838517905419/254052884721567792094667847685351080000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -33, 1)":{"1":"-37606365857609250602810628214668895588429/460041710171487623522776913376176280000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -33, 2)":{"1":"-37606365857609250602810628214668895588429/460041710171487623522776913376176280000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -32, 1)":{"1":"125598058529091888033055969719972351787043/1547413025122276551849340526810774760000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -32, 2)":{"1":"125598058529091888033055969719972351787043/1547413025122276551849340526810774760000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -31, 1)":{"1":"-124353345914912054890055405686808237069843/1547413025122276551849340526810774760000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -31, 2)":{"1":"-124353345914912054890055405686808237069843/1547413025122276551849340526810774760000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -30, 1)":{"1":"23222980650661691570327633185717999770593/292753815563673942241767126693930360000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -30, 2)":{"1":"23222980650661691570327633185717999770593/292753815563673942241767126693930360000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -29, 1)":{"1":"-60025476806464863242667160257980667043967971/769064273485771446269122241824955055720000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -29, 2)":{"1":"-60025476806464863242667160257980667043967971/769064273485771446269122241824955055720000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -28, 1)":{"1":"1590597998032639075623690642818924672964583/20785520905020849899165465995269055560000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -28, 2)":{"1":"1590597998032639075623690642818924672964583/20785520905020849899165465995269055560000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -27, 1)":{"1":"-599409272264095100054501236460742401224407469/8020241709208759368235131950460245581080000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -27, 2)":{"1":"-599409272264095100054501236460742401224407469/8020241709208759368235131950460245581080000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -26, 1)":{"1":"64697947928672533880602768201356141562891187459/890246829722172289874099646501087259499880000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -26, 2)":{"1":"64697947928672533880602768201356141562891187459/890246829722172289874099646501087259499880000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -25, 1)":{"1":"-12520279891646865160491754489612634149034442727/178049365944434457974819929300217451899976000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -25, 2)":{"1":"-12520279891646865160491754489612634149034442727/178049365944434457974819929300217451899976000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -24, 1)":{"1":"60227573008466812815243590907350864525234391491/890246829722172289874099646501087259499880000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -24, 2)":{"1":"60227573008466812815243590907350864525234391491/890246829722172289874099646501087259499880000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -23, 1)":{"1":"-4431838714764175091048043739801995561299425718407/68549005888607266320305672780583718981490760000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -23, 2)":{"1":"-4431838714764175091048043739801995561299425718407/68549005888607266320305672780583718981490760000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -22, 1)":{"1":"4201442861713866032816099813317917603261731769607/68549005888607266320305672780583718981490760000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -22, 2)":{"1":"4201442861713866032816099813317917603261731769607/68549005888607266320305672780583718981490760000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -21, 1)":{"1":"-311592877092435159147547165917415032383846365181353/5415371465199974039304148149666113799537770040000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -21, 2)":{"1":"-311592877092435159147547165917415032383846365181353/5415371465199974039304148149666113799537770040000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -20, 1)":{"1":"41279286445913104761763439765266579096705537817599/773624495028567719900592592809444828505395720000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -20, 2)":{"1":"41279286445913104761763439765266579096705537817599/773624495028567719900592592809444828505395720000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -19, 1)":{"1":"-12560383812292082674323230759061676957496156238293/257874831676189239966864197603148276168465240000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -19, 2)":{"1":"-12560383812292082674323230759061676957496156238293/257874831676189239966864197603148276168465240000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -18, 1)":{"1":"460286546403402337004404207908570444192947440592413/10572868098723758838641432101729079322907074840000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -18, 2)":{"1":"460286546403402337004404207908570444192947440592413/10572868098723758838641432101729079322907074840000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -17, 1)":{"1":"-99460699486179637060004267719877708524816269827254037/2632644156582215950821716593330540751403861635160000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -17, 2)":{"1":"-99460699486179637060004267719877708524816269827254037/2632644156582215950821716593330540751403861635160000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -16, 1)":{"1":"578092715984134635632340736940332459966478024997443459/18428509096075511655752016153313785259827031446120000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -16, 2)":{"1":"578092715984134635632340736940332459966478024997443459/18428509096075511655752016153313785259827031446120000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -15, 1)":{"1":"-446248759101971752557470509287241874922731514334975919/18428509096075511655752016153313785259827031446120000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -15, 2)":{"1":"-446248759101971752557470509287241874922731514334975919/18428509096075511655752016153313785259827031446120000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -14, 1)":{"1":"12843616131019754011366465783285507713873908731548431237/792425891131247001197336694592492766172562352183160000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -14, 2)":{"1":"12843616131019754011366465783285507713873908731548431237/792425891131247001197336694592492766172562352183160000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -13, 1)":{"1":"-816536835321152384333611054373290148773391289966904691/113203698733035285885333813513213252310366050311880000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -13, 2)":{"1":"-816536835321152384333611054373290148773391289966904691/113203698733035285885333813513213252310366050311880000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -12, 1)":{"1":"-4322007137506165724818568681000806467396793914940217/1470177905623834881627711863807964315719039614440000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -12, 2)":{"1":"-4322007137506165724818568681000806467396793914940217/1470177905623834881627711863807964315719039614440000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -11, 1)":{"1":"13251381371687754423003335792143883089040609077886793991/915920835203649131254064491152361768692961679796120000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -11, 2)":{"1":"13251381371687754423003335792143883089040609077886793991/915920835203649131254064491152361768692961679796120000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -10, 1)":{"1":"-1206170750760897870659952755669889248857512962819219531/43615277866840434821622118626302941366331508561720000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -10, 2)":{"1":"-1206170750760897870659952755669889248857512962819219531/43615277866840434821622118626302941366331508561720000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -9, 1)":{"1":"91638939739776927372565111459210853245699687776683833979/2137148615475181306259483812688844126950243919524280000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -9, 2)":{"1":"91638939739776927372565111459210853245699687776683833979/2137148615475181306259483812688844126950243919524280000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -8, 1)":{"1":"-388915032564738487526340358805471754604977578401431605537/6411445846425543918778451438066532380850731758572840000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -8, 2)":{"1":"-388915032564738487526340358805471754604977578401431605537/6411445846425543918778451438066532380850731758572840000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -7, 1)":{"1":"524015595303285904890278584646310381020942391930772893737/6411445846425543918778451438066532380850731758572840000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -7, 2)":{"1":"524015595303285904890278584646310381020942391930772893737/6411445846425543918778451438066532380850731758572840000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -6, 1)":{"1":"-4613929844739670241448935056995443327062244134353209618977/43048279254571509168941031084161003128569198950417640000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -6, 2)":{"1":"-4613929844739670241448935056995443327062244134353209618977/43048279254571509168941031084161003128569198950417640000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -5, 1)":{"1":"5970709900699320557195433619275896557518094983074734641217/43048279254571509168941031084161003128569198950417640000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -5, 2)":{"1":"5970709900699320557195433619275896557518094983074734641217/43048279254571509168941031084161003128569198950417640000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -4, 1)":{"1":"-7710373163084016831470162356242850873071045574830028009927/43048279254571509168941031084161003128569198950417640000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -4, 2)":{"1":"-7710373163084016831470162356242850873071045574830028009927/43048279254571509168941031084161003128569198950417640000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -3, 1)":{"1":"975538091541706821313484526263769723048994100227853115428119/4175683087693436389387280015163617303471212298190511080000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -3, 2)":{"1":"975538091541706821313484526263769723048994100227853115428119/4175683087693436389387280015163617303471212298190511080000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -2, 1)":{"1":"-64115331357975336776571875256250522748646688904456502362807431/204608471296978383079976720743017247870089402611335042920000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -2, 2)":{"1":"-64115331357975336776571875256250522748646688904456502362807431/204608471296978383079976720743017247870089402611335042920000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -1, 1)":{"1":"112220423695962714554837494384978565512476723417326524681450949/250077020474084690431082658685909969618998158747187274680000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -1, 2)":{"1":"112220423695962714554837494384978565512476723417326524681450949/250077020474084690431082658685909969618998158747187274680000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), 0, 1)":{"1":"-4350021571211756852422062996410886388877293883804844133437161/5557267121646326454024059081909110435977736861048606104000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), 0, 2)":{"1":"-4350021571211756852422062996410886388877293883804844133437161/5557267121646326454024059081909110435977736861048606104000","pi2":"-16/3"},"('R', -99, 3)":{"1":"-14466636279520351160221518043104131447711/87150469037140596455667261169140379446"},"('R', -98, 3)":{"1":"361201104486477362491107725684701204169063/1452507817285676607594454352819006324100"},"('R', -97, 3)":{"1":"-3758663540121635773582233215944411293550813/13072570355571089468350089175371056916900"},"('R', -96, 3)":{"1":"1186841688455567424698020857906289534730297/3735020101591739848100025478677444833400"},"('R', -95, 3)":{"1":"-1761897145647161623389938077335643173737767/5229028142228435787340035670148422766760"},"('R', -94, 3)":{"1":"15402081123554182572499372838281865834517503/43575234518570298227833630584570189723000"},"('R', -93, 3)":{"1":"-651365932541040052908860062164981163413931/1783781529999953728624768503461937591000"},"('R', -92, 3)":{"1":"229179270816365726258079810074064144818802007/610053283259984175189670828183982656122000"},"('R', -91, 3)":{"1":"-2105790716048302496086501341453339862869499643/5490479549339857576707037453655843905098000"},"('R', -90, 3)":{"1":"35171474947180801260184532350470556340528123/90007861464587829126344876289440064018000"},"('R', -89, 3)":{"1":"-23936205996408375109120755750656453741447745877/60395275042738433343777411990214282956078000"},"('R', -88, 3)":{"1":"24249073131509902381934135525512476376864263967/60395275042738433343777411990214282956078000"},"('R', -87, 3)":{"1":"-255345817462017946499293444892994914720226623/629621953131996498371376388029499341162000"},"('R', -86, 3)":{"1":"45913776107882691228042605804160976691747573203/112162653650799947638443765124683668347002000"},"('R', -85, 3)":{"1":"-46247535576367260374298494299077993516729032563/112162653650799947638443765124683668347002000"},"('R', -84, 3)":{"1":"5477833365816942324462808684781901290199740107/13195606311858817369228678249962784511412000"},"('R', -83, 3)":{"1":"-13090273012018467588468222767911292907680943191/31368638741351806742596493654141848491876000"},"('R', -82, 3)":{"1":"3731516629963061473499845022334827069276237767727/8898237189630129179316538699891571022195492000"},"('R', -81, 3)":{"1":"-83622917249487359820236470615813332599714093743/198668045361894776036444459809565040448548000"},"('R', -80, 3)":{"1":"71410722560409913797777061582872661860358086752873/169066506602972454407014235297939849421714348000"},"('R', -79, 3)":{"1":"-35354052627713857129474449316655259665355180551/83489632890356767608402091505155481195908320"},"('R', -78, 3)":{"1":"90264058290841746352164717274768823304235956197/212662272456569125040269478362188489838634400"},"('R', -77, 3)":{"1":"-330616221026482227053663823501940493114178165559181/777705930373673290272265482370523307339886000800"},"('R', -76, 3)":{"1":"331086458263115100158208464036795491453354578051259/777705930373673290272265482370523307339886000800"},"('R', -75, 3)":{"1":"-331344368670529613447507946040337691857431930294867/777705930373673290272265482370523307339886000800"},"('R', -74, 3)":{"1":"8288984508842379819715993158962530572662132535938819/19442648259341832256806637059263082683497150020000"},"('R', -73, 3)":{"1":"-74608293306905109487672861942830045591751397234290171/174983834334076490311259733533367744151474350180000"},"('R', -72, 3)":{"1":"74607241450582719831473998561043837224015913718948871/174983834334076490311259733533367744151474350180000"},"('R', -71, 3)":{"1":"-2162545895031421052803799097069682506354236216453922359/5074531195688218219026532272467664580392756155220000"},"('R', -70, 3)":{"1":"40778477396288346816547818274380413346221098892912563/95745871616758834321255325895616312837599172740000"},"('R', -69, 3)":{"1":"-66930867955747466363369628107775050207992698327347049809/157310467066334764789822500446497601992175440811820000"},"('R', -68, 3)":{"1":"133712597523272692904576817967723382736629367468476447893/314620934132669529579645000892995203984350881623640000"},"('R', -67, 3)":{"1":"-133512869608291991587316774893817858204919126409704153493/314620934132669529579645000892995203984350881623640000"},"('R', -66, 3)":{"1":"133300992228235948722151336012757340706094012647225750693/314620934132669529579645000892995203984350881623640000"},"('R', -65, 3)":{"1":"-133043328738435281081082157069845438090632728089434283973/314620934132669529579645000892995203984350881623640000"},"('R', -64, 3)":{"1":"132773894462633488112541644961754748370750114414789562573/314620934132669529579645000892995203984350881623640000"},"('R', -63, 3)":{"1":"-4901114357681464430129720114083705266254054205357504957751/11640974562908772594446865033040822547420982620074680000"},"('R', -62, 3)":{"1":"4889165152022210565249552922528900706532797771419172986951/11640974562908772594446865033040822547420982620074680000"},"('R', -61, 3)":{"1":"-4875781201519650942085829704230665708972870129036859415351/11640974562908772594446865033040822547420982620074680000"},"('R', -60, 3)":{"1":"54628845555294876943161406522710146411060340630548533619/130797466998974972971313090258885646600235759776120000"},"('R', -59, 3)":{"1":"-198719293844106349090637404325798808142351682206116043752731/477279957079259676372321466354673724444260287423061880000"},"('R', -58, 3)":{"1":"198080047391537648883942025935554915289749598845631500627531/477279957079259676372321466354673724444260287423061880000"},"('R', -57, 3)":{"1":"-95367659460771463625972956071859318210816860222370213501297/230595934319192877348424978126415394956215644485299560000"},"('R', -56, 3)":{"1":"8457212633489882696534924899679595768112891578060056660135633/20523038154408166084009823053250970151103192359191660840000"},"('R', -55, 3)":{"1":"-1203510685500770187936886583979427357040053510684487246220539/2931862593486880869144260436178710021586170337027380120000"},"('R', -54, 3)":{"1":"7445537063164378008372923581322892436962450029410704310699/18210326667620378069219008920364658519168759857312920000"},"('R', -53, 3)":{"1":"-271024145383731764253995086038933140237372261370800370611419/665688608183011598308117103866663628089613554783994520000"},"('R', -52, 3)":{"1":"89948297122178623742189769543530475439380079281740703303323/221896202727670532769372367955554542696537851594664840000"},"('R', -51, 3)":{"1":"-1462383587159332182401049902177489005632650371385595184292209/3624304644551952035233082009940724197376784909379525720000"},"('R', -50, 3)":{"1":"3493495135959070261242846409069253545745003/8699344963131626356886374665543159240000"},"('R', -49, 3)":{"1":"-13033605502182840100633908656734091776617513424452028323685817/32618741800967568317097738089466517776391064184415731480000"},"('R', -48, 3)":{"1":"13007965929898097013501741902570328037689430721282615515573217/32618741800967568317097738089466517776391064184415731480000"},"('R', -47, 3)":{"1":"-688997912757559863721578702158952243192987882307157773285394951/1728793315451281120806180118741725442148726401774033768440000"},"('R', -46, 3)":{"1":"6203009578589876660516709595645537620821858170348774378133452559/15559139839061530087255621068675528979338537615966303915960000"},"('R', -45, 3)":{"1":"-142797193995660905252525643255615953944346925028589162554902548137/357860216298415192006879284579537166524786365167224990067080000"},"('R', -44, 3)":{"1":"142999353961357028909439852726857173413255196663564027326413652877/357860216298415192006879284579537166524786365167224990067080000"},"('R', -43, 3)":{"1":"-1609509910248564789237493913743918799064457405404938318715938093/4020901306723766202324486343590305241851532192890168427720000"},"('R', -42, 3)":{"1":"4949724460326882281447091961894605431340736688327410532784846713/12340007458566041103685492571708178156027116040249137588520000"},"('R', -41, 3)":{"1":"-292690748101818536467671765337297026192309439595232019506718662067/728060440055396425117444061730782511205599846374699117722680000"},"('R', -40, 3)":{"1":"3296833163122282753141539674810598447748657912567999486993396163/8180454382644903653004989457649241698939324116569653008120000"},"('R', -39, 3)":{"1":"-17945021037124852411627345930839146743840527186444618724491258736747/44411686843379181932164087765577733183541590628856646181083480000"},"('R', -38, 3)":{"1":"17994746085234003465605060679946841480253053857682601778189695865147/44411686843379181932164087765577733183541590628856646181083480000"},"('R', -37, 3)":{"1":"-18045828157623416598411281081340758827882791089065509844646987421547/44411686843379181932164087765577733183541590628856646181083480000"},"('R', -36, 3)":{"1":"36198779862436337601959239945399985130400910626381329438619506902969/88823373686758363864328175531155466367083181257713292362166960000"},"('R', -35, 3)":{"1":"-36307566814831896225964261069832508296219887412581631189156373357689/88823373686758363864328175531155466367083181257713292362166960000"},"('R', -34, 3)":{"1":"36420270144405685118862990890534270679526213343567984256239370183449/88823373686758363864328175531155466367083181257713292362166960000"},"('R', -33, 3)":{"1":"-2447771613511661380129500768837192679087047196501339934879554801188683/5951166037012810378909987760587416246594573144266790588265186320000"},"('R', -32, 3)":{"1":"2455595737264743007278437025836062644002727160205820795156172863100283/5951166037012810378909987760587416246594573144266790588265186320000"},"('R', -31, 3)":{"1":"-2463447074739333055417033336692402123475792874094657274851534753331283/5951166037012810378909987760587416246594573144266790588265186320000"},"('R', -30, 3)":{"1":"2471469508670307859665734526765741153223355521680503282440793848354163/5951166037012810378909987760587416246594573144266790588265186320000"},"('R', -29, 3)":{"1":"-176044032690678799981601039875977004586170892440071004814055541103199013/422532788627909536902609131001706553508214693242942131766828228720000"},"('R', -28, 3)":{"1":"5122086963157403149547753379374081785193196896651897412077904664839254777/12253450870209376570175664799049490051738226104045321821238018632880000"},"('R', -27, 3)":{"1":"-375136830574923617943305449348176339637249696114069807363904149472288321921/894501913525284489622823530330612773776890505595308492950375360200240000"},"('R', -26, 3)":{"1":"125459569858370471061744409310256268055891489045533893027144347214391767307/298167304508428163207607843443537591258963501865102830983458453400080000"},"('R', -25, 3)":{"1":"-125871930011217252674052512218911098907996054805553203508213427846731872459/298167304508428163207607843443537591258963501865102830983458453400080000"},"('R', -24, 3)":{"1":"25257819649816811912265779305565885866924916250309022334594480839795546847/59633460901685632641521568688707518251792700373020566196691690680016000"},"('R', -23, 3)":{"1":"-209428310287305070134288292436386004603255610282178086952936122007510007/492838519848641592078690650319896845056138019611740216501584220496000"},"('R', -22, 3)":{"1":"2311330109549707524674562008523848736528804463694169967927440152751093757/5421223718335057512865597153518865295617518215729142381517426425456000"},"('R', -21, 3)":{"1":"-2015126302853534399770895683467320979360699618183147610165658384137151828753/4711043411233164978680203926407893941891623329468624729538643563721264000"},"('R', -20, 3)":{"1":"2021759369542352464900371686888835763751141600801882298689254906817955177701/4711043411233164978680203926407893941891623329468624729538643563721264000"},"('R', -19, 3)":{"1":"-18255126696430140198730150505152710366895145379208504629400993002760021205453/42399390701098484808121835337671045477024609965217622565847792073491376000"},"('R', -18, 3)":{"1":"18314813650403640384366380872730508883158410439811171246653899194307870095853/42399390701098484808121835337671045477024609965217622565847792073491376000"},"('R', -17, 3)":{"1":"-1525047239558933022501506680970337904102256446257332503407830276305757830471639/3519149428191174239074112333026696774593042627113062672965366742099784208000"},"('R', -16, 3)":{"1":"1529992189660993720856321493142282404617401881580928605538954419437978330303079/3519149428191174239074112333026696774593042627113062672965366742099784208000"},"('R', -15, 3)":{"1":"-90288168741030872534425928459831616553828844211710567084902932954513664129151/207008789893598484651418372530982163211355448653709568997962749535281424000"},"('R', -14, 3)":{"1":"90578125882222547099362944277421338087453665998305252726796648123109994906079/207008789893598484651418372530982163211355448653709568997962749535281424000"},"('R', -13, 3)":{"1":"-90865749443192900994735514584838690140101553449549142766300137442547148278879/207008789893598484651418372530982163211355448653709568997962749535281424000"},"('R', -12, 3)":{"1":"91154469565073865416369873190692759677901708085627896829198485864937526176599/207008789893598484651418372530982163211355448653709568997962749535281424000"},"('R', -11, 3)":{"1":"-8138231179829298112903971296076829454489776526374099348510378071437979657015391/18423782300530265133976235155257412525810634930180151640818684708640046736000"},"('R', -10, 3)":{"1":"1632758900582360190698820909194069494583249435072263069057483269488212107500339/3684756460106053026795247031051482505162126986036030328163736941728009347200"},"('R', -9, 3)":{"1":"-8189141942395942170387376705913862126153449582349454352417373628122045468456703/18423782300530265133976235155257412525810634930180151640818684708640046736000"},"('R', -8, 3)":{"1":"8214554172833193262199960790640638519720581812949670472855720603651802293091503/18423782300530265133976235155257412525810634930180151640818684708640046736000"},"('R', -7, 3)":{"1":"-8239748794126057861635991802835786040736088514924320440694538844829751933587583/18423782300530265133976235155257412525810634930180151640818684708640046736000"},"('R', -6, 3)":{"1":"8264995169741348222527159266957014857596185351681815176449400162717354186445663/18423782300530265133976235155257412525810634930180151640818684708640046736000"},"('R', -5, 3)":{"1":"-8290023369528293493062606466133009940586048406646091552327814497854795671569631/18423782300530265133976235155257412525810634930180151640818684708640046736000"},"('R', -4, 3)":{"1":"8315092062650970856336452071806553722041945775622005732839318860396939309994037/18423782300530265133976235155257412525810634930180151640818684708640046736000"},"('R', -3, 3)":{"1":"-808974464832559358358634342565149736669063597361464303786638785314140083005527189/1787106883151435717995694810059969015003631588227474709159412416738084533392000"},"('R', -2, 3)":{"1":"115912568728855538539904457750128376894074708798598553907184425394238202382126307/255300983307347959713670687151424145000518798318210672737058916676869219056000"},"('R', -1, 3)":{"1":"-10568577594171709668086363243410547895839361138728017031965588505647558859379017/23209180300667996337606426104674922272774436210746424794278083334260838096000"},"('R', 0, 3)":{"1":"10599676986105745357655168924547886667853798512496474365291716058822523576005657/23209180300667996337606426104674922272774436210746424794278083334260838096000"},"('BA', 0, (), ((0, 2),), -100, 1)":{"1":"1696769620042091947746411552830591713213454414856510212592691936113038601033088/21577284810777277845118474269189966800469983664678316800930405599820622917375","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -99, 1)":{"1":"-16700412102957081003544104285316560665405249381804717608642645209440457064677718/21577284810777277845118474269189966800469983664678316800930405599820622917375","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -98, 1)":{"1":"256349298346575795683889991675811427754081680789909866918019896702006082339307043/237350132918550056296303216961089634805169820311461484810234461598026852091125","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -97, 1)":{"1":"-301516562964238135432525620841287066210244142245109778774493745577494383427562818/237350132918550056296303216961089634805169820311461484810234461598026852091125","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -96, 1)":{"1":"35466790772020734227243608451939876059883899429624656316013086830747536835722/25225861719476039568105347748016753619424999501696406080373521266662435125","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -95, 1)":{"1":"-38090812143314327725458837275412896826451889820267924621219991048194118261841/25225861719476039568105347748016753619424999501696406080373521266662435125","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -94, 1)":{"1":"1607904765684700281388229502856809079323608769388857936767198679763163753369/1009034468779041582724213909920670144776999980067856243214940850666497405","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -93, 1)":{"1":"-8388535146909951538748936137485473686303125264757794001344821343953319679306/5045172343895207913621069549603350723884999900339281216074704253332487025","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -92, 1)":{"1":"8684187990197349370331530570440777588907833256368659597743026172570794717286/5045172343895207913621069549603350723884999900339281216074704253332487025","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -91, 1)":{"1":"-3575561465078498508766088541129872189325426919920901367704353749301110778313/2018068937558083165448427819841340289553999960135712486429881701332994810","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -90, 1)":{"1":"91612357561995052789870070249399094333845692815367491872259345548214775649929/50451723438952079136210695496033507238849999003392812160747042533324870250","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -89, 1)":{"1":"-93573163559619169552118294564085961743607691577162527163525845338020671653003/50451723438952079136210695496033507238849999003392812160747042533324870250","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -88, 1)":{"1":"12033437657122632370201289151488689825109880761437249268918440579965575503/6369362888391879704104367566725603741806589951192123742046085410090250","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -87, 1)":{"1":"-24461045325640778546308474585880645167737077638784403019123787913090262481/12738725776783759408208735133451207483613179902384247484092170820180500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -86, 1)":{"1":"24815890313798002588688888182939860389914599439417298742927225130554607961/12738725776783759408208735133451207483613179902384247484092170820180500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -85, 1)":{"1":"-25136778424254722227484141705708891217677339900819556969398322372921912293/12738725776783759408208735133451207483613179902384247484092170820180500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -84, 1)":{"1":"10171212478923479998923469402124107451345026725247083389623456172127560771/5095490310713503763283494053380482993445271960953698993636868328072200","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -83, 1)":{"1":"-10277270662837322671820702873022713501773630459248690176283527236808959799/5095490310713503763283494053380482993445271960953698993636868328072200","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -82, 1)":{"1":"1505886516356062597441614010530473841545728524080159133371429316462911/739656018393599036621206859251049933726995494404659456181865049800","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -81, 1)":{"1":"-1518730074318504820239180460143287472899138641961427768857057829068099/739656018393599036621206859251049933726995494404659456181865049800","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -80, 1)":{"1":"850270991779530701729028740617696887607067062448766944990576999602393/410920010218666131456226032917249963181664163558144142323258361000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -79, 1)":{"1":"-1712512390626780710744623110440061328663823066972867946373858208010737/821840020437332262912452065834499926363328327116288284646516722000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -78, 1)":{"1":"276155388881138657643172914904899830720449661063460412471815135737/131684028270682945507523163889520898311701382329160116110642000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -77, 1)":{"1":"-21366714601681046875009868735125205870543875812246750701786594549/10129540636206380423655627991501607562438567871473855085434000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -76, 1)":{"1":"21480341841061293867854072061957940839981181394360791268268830939/10129540636206380423655627991501607562438567871473855085434000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -75, 1)":{"1":"-107921928905461490383002143721764836097616160665788448610801648747/50647703181031902118278139957508037812192839357369275427170000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -74, 1)":{"1":"281833937536896483956240764016841996170745366842187334489769839259/131684028270682945507523163889520898311701382329160116110642000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -73, 1)":{"1":"-282963104663948589441084997451382200669282998722380945614915170499/131684028270682945507523163889520898311701382329160116110642000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -72, 1)":{"1":"53291710482600049909067300044171780076815789216594919525906671/24710832852445664384973384103869562452937020515886679698000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -71, 1)":{"1":"-53466964089786695637464148676179951318646792492493740259684101/24710832852445664384973384103869562452937020515886679698000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -70, 1)":{"1":"2127575376690490352198475548709624056558084313439873308761/980394082620339789128085066608592043361913132945315600","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -69, 1)":{"1":"-2133242514575407191561787445888304262008573892095651075953/980394082620339789128085066608592043361913132945315600","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -68, 1)":{"1":"42766389394914112749182323402579233879927462465549948007/19607881652406795782561701332171840867238262658906312","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -67, 1)":{"1":"-1071418605442762459799876189075339940541696948788880268509/490197041310169894564042533304296021680956566472657800","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -66, 1)":{"1":"239120528362769662020769110762541123538422247970737593/109199608222359076534649706683959906812420709840200","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -65, 1)":{"1":"-108867449656192156615535557480003482388024954522443979/49636185555617762061204412129072684914736686291000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -64, 1)":{"1":"645085396330074939881440854643945020730299455990521/293705239974069597995292379461968549791341339000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -63, 1)":{"1":"-16792039429034130337374836096579897564769483148514051/7636336239325809547877601866011182294574874814000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -62, 1)":{"1":"16808465939155736102354991862393351219293547089063371/7636336239325809547877601866011182294574874814000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -61, 1)":{"1":"-19880149345372462660073190936624669423122527004473813/9024761010112320374764438568922306348133942962000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -60, 1)":{"1":"11760999414871030715078404496092483674722790833629/5335789901168262516657286979744443420020068400","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -59, 1)":{"1":"-11766056068834598979869591643696605357904986636401/5335789901168262516657286979744443420020068400","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -58, 1)":{"1":"3380985385599307583504543777571519963670492849/1532832490999213592834612749136582424596400","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -57, 1)":{"1":"-307398489438426709989455454734720061709243691/139348408272655781166782977194234765872400","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -56, 1)":{"1":"1487779746827254543295729279068960203392428223/674446296039653980847229609620096266822416","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -55, 1)":{"1":"-185946318623887630262176381213063827744969749449/84305787004956747605903701202512033352802000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -54, 1)":{"1":"185901539589053134949967095956823372624912593729/84305787004956747605903701202512033352802000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -53, 1)":{"1":"-185843730461884486990502099525757498099883525769/84305787004956747605903701202512033352802000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -52, 1)":{"1":"4133632404896285417151383380180824966988691/1875796257675256933203624537257743711125","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -51, 1)":{"1":"-16530276982748803387648245401742685795690409/7503185030701027732814498149030974844500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -50, 1)":{"1":"82660140080441389879737548605358850791388871/37515925153505138664072490745154874222500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -49, 1)":{"1":"-16530276982748803387648245401742685795690409/7503185030701027732814498149030974844500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -48, 1)":{"1":"4133632404896285417151383380180824966988691/1875796257675256933203624537257743711125","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -47, 1)":{"1":"-185843730461884486990502099525757498099883525769/84305787004956747605903701202512033352802000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -46, 1)":{"1":"185901539589053134949967095956823372624912593729/84305787004956747605903701202512033352802000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -45, 1)":{"1":"-185946318623887630262176381213063827744969749449/84305787004956747605903701202512033352802000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -44, 1)":{"1":"1487779746827254543295729279068960203392428223/674446296039653980847229609620096266822416","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -43, 1)":{"1":"-307398489438426709989455454734720061709243691/139348408272655781166782977194234765872400","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -42, 1)":{"1":"3380985385599307583504543777571519963670492849/1532832490999213592834612749136582424596400","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -41, 1)":{"1":"-11766056068834598979869591643696605357904986636401/5335789901168262516657286979744443420020068400","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -40, 1)":{"1":"11760999414871030715078404496092483674722790833629/5335789901168262516657286979744443420020068400","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -39, 1)":{"1":"-19880149345372462660073190936624669423122527004473813/9024761010112320374764438568922306348133942962000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -38, 1)":{"1":"16808465939155736102354991862393351219293547089063371/7636336239325809547877601866011182294574874814000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -37, 1)":{"1":"-16792039429034130337374836096579897564769483148514051/7636336239325809547877601866011182294574874814000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -36, 1)":{"1":"645085396330074939881440854643945020730299455990521/293705239974069597995292379461968549791341339000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -35, 1)":{"1":"-108867449656192156615535557480003482388024954522443979/49636185555617762061204412129072684914736686291000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -34, 1)":{"1":"239120528362769662020769110762541123538422247970737593/109199608222359076534649706683959906812420709840200","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -33, 1)":{"1":"-1071418605442762459799876189075339940541696948788880268509/490197041310169894564042533304296021680956566472657800","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -32, 1)":{"1":"42766389394914112749182323402579233879927462465549948007/19607881652406795782561701332171840867238262658906312","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -31, 1)":{"1":"-2133242514575407191561787445888304262008573892095651075953/980394082620339789128085066608592043361913132945315600","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -30, 1)":{"1":"2127575376690490352198475548709624056558084313439873308761/980394082620339789128085066608592043361913132945315600","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -29, 1)":{"1":"-53466964089786695637464148676179951318646792492493740259684101/24710832852445664384973384103869562452937020515886679698000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -28, 1)":{"1":"53291710482600049909067300044171780076815789216594919525906671/24710832852445664384973384103869562452937020515886679698000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -27, 1)":{"1":"-282963104663948589441084997451382200669282998722380945614915170499/131684028270682945507523163889520898311701382329160116110642000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -26, 1)":{"1":"281833937536896483956240764016841996170745366842187334489769839259/131684028270682945507523163889520898311701382329160116110642000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -25, 1)":{"1":"-107921928905461490383002143721764836097616160665788448610801648747/50647703181031902118278139957508037812192839357369275427170000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -24, 1)":{"1":"21480341841061293867854072061957940839981181394360791268268830939/10129540636206380423655627991501607562438567871473855085434000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -23, 1)":{"1":"-21366714601681046875009868735125205870543875812246750701786594549/10129540636206380423655627991501607562438567871473855085434000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -22, 1)":{"1":"276155388881138657643172914904899830720449661063460412471815135737/131684028270682945507523163889520898311701382329160116110642000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -21, 1)":{"1":"-1712512390626780710744623110440061328663823066972867946373858208010737/821840020437332262912452065834499926363328327116288284646516722000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -20, 1)":{"1":"850270991779530701729028740617696887607067062448766944990576999602393/410920010218666131456226032917249963181664163558144142323258361000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -19, 1)":{"1":"-1518730074318504820239180460143287472899138641961427768857057829068099/739656018393599036621206859251049933726995494404659456181865049800","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -18, 1)":{"1":"1505886516356062597441614010530473841545728524080159133371429316462911/739656018393599036621206859251049933726995494404659456181865049800","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -17, 1)":{"1":"-10277270662837322671820702873022713501773630459248690176283527236808959799/5095490310713503763283494053380482993445271960953698993636868328072200","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -16, 1)":{"1":"10171212478923479998923469402124107451345026725247083389623456172127560771/5095490310713503763283494053380482993445271960953698993636868328072200","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -15, 1)":{"1":"-25136778424254722227484141705708891217677339900819556969398322372921912293/12738725776783759408208735133451207483613179902384247484092170820180500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -14, 1)":{"1":"24815890313798002588688888182939860389914599439417298742927225130554607961/12738725776783759408208735133451207483613179902384247484092170820180500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -13, 1)":{"1":"-24461045325640778546308474585880645167737077638784403019123787913090262481/12738725776783759408208735133451207483613179902384247484092170820180500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -12, 1)":{"1":"12033437657122632370201289151488689825109880761437249268918440579965575503/6369362888391879704104367566725603741806589951192123742046085410090250","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -11, 1)":{"1":"-93573163559619169552118294564085961743607691577162527163525845338020671653003/50451723438952079136210695496033507238849999003392812160747042533324870250","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -10, 1)":{"1":"91612357561995052789870070249399094333845692815367491872259345548214775649929/50451723438952079136210695496033507238849999003392812160747042533324870250","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -9, 1)":{"1":"-3575561465078498508766088541129872189325426919920901367704353749301110778313/2018068937558083165448427819841340289553999960135712486429881701332994810","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -8, 1)":{"1":"8684187990197349370331530570440777588907833256368659597743026172570794717286/5045172343895207913621069549603350723884999900339281216074704253332487025","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -7, 1)":{"1":"-8388535146909951538748936137485473686303125264757794001344821343953319679306/5045172343895207913621069549603350723884999900339281216074704253332487025","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -6, 1)":{"1":"1607904765684700281388229502856809079323608769388857936767198679763163753369/1009034468779041582724213909920670144776999980067856243214940850666497405","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -5, 1)":{"1":"-38090812143314327725458837275412896826451889820267924621219991048194118261841/25225861719476039568105347748016753619424999501696406080373521266662435125","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -4, 1)":{"1":"35466790772020734227243608451939876059883899429624656316013086830747536835722/25225861719476039568105347748016753619424999501696406080373521266662435125","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -3, 1)":{"1":"-301516562964238135432525620841287066210244142245109778774493745577494383427562818/237350132918550056296303216961089634805169820311461484810234461598026852091125","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -2, 1)":{"1":"256349298346575795683889991675811427754081680789909866918019896702006082339307043/237350132918550056296303216961089634805169820311461484810234461598026852091125","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -1, 1)":{"1":"-16700412102957081003544104285316560665405249381804717608642645209440457064677718/21577284810777277845118474269189966800469983664678316800930405599820622917375","pi2":"16/3"},"('BA', 0, (), ((0, 2),), 0, 1)":{"1":"1696769620042091947746411552830591713213454414856510212592691936113038601033088/21577284810777277845118474269189966800469983664678316800930405599820622917375","pi2":"-16/3"},"('BA', 1, (2,), ((0, 1),), -100, 1)":{"1":"14466636279520351160221518043104131447711/43575234518570298227833630584570189723"},"('BA', 1, (), ((0, 3),), -100, 1)":{"1":"-14466636279520351160221518043104131447711/87150469037140596455667261169140379446"},"('BA', 1, (1,), ((0, 2),), -100, 1)":{"1":"14466636279520351160221518043104131447711/43575234518570298227833630584570189723"},"('BA', 1, (1,), ((0, 1),), -100, 2)":{"1":"14466636279520351160221518043104131447711/43575234518570298227833630584570189723"},"('BA', 1, (), ((0, 2),), -100, 2)":{"1":"-14466636279520351160221518043104131447711/87150469037140596455667261169140379446"},"('BA', 1, (2,), ((0, 1),), -99, 1)":{"1":"-360968703235711654233892612988250163157207/1089380862964257455695840764614254743075"},"('BA', 1, (), ((0, 3),), -99, 1)":{"1":"500409453695136608562960230858874770270807/2178761725928514911391681529228509486150"},"('BA', 1, (1,), ((0, 2),), -99, 1)":{"1":"-360968703235711654233892612988250163157207/1089380862964257455695840764614254743075"},"('BA', 1, (1,), ((0, 1),), -99, 2)":{"1":"-360968703235711654233892612988250163157207/1089380862964257455695840764614254743075"},"('BA', 1, (), ((0, 2),), -99, 2)":{"1":"430689078465424131398426421923562466714007/2178761725928514911391681529228509486150"},"('BA', 1, (2,), ((0, 1),), -98, 1)":{"1":"360264457021270114060513483605065190394007/1089380862964257455695840764614254743075"},"('BA', 1, (), ((0, 3),), -98, 1)":{"1":"-569425582710407545554114910411002101064407/2178761725928514911391681529228509486150"},"('BA', 1, (1,), ((0, 2),), -98, 1)":{"1":"360264457021270114060513483605065190394007/1089380862964257455695840764614254743075"},"('BA', 1, (1,), ((0, 1),), -98, 2)":{"1":"360264457021270114060513483605065190394007/1089380862964257455695840764614254743075"},"('BA', 1, (), ((0, 2),), -98, 2)":{"1":"-464845019865838829807314197008033645729207/2178761725928514911391681529228509486150"},"('BA', 1, (2,), ((0, 1),), -97, 1)":{"1":"-359553024620966925518018240656745677092407/1089380862964257455695840764614254743075"},"('BA', 1, (), ((0, 3),), -97, 1)":{"1":"615194400463246008454642206752890790134007/2178761725928514911391681529228509486150"},"('BA', 1, (1,), ((0, 2),), -97, 1)":{"1":"-359553024620966925518018240656745677092407/1089380862964257455695840764614254743075"},"('BA', 1, (1,), ((0, 1),), -97, 2)":{"1":"-359553024620966925518018240656745677092407/1089380862964257455695840764614254743075"},"('BA', 1, (), ((0, 2),), -97, 2)":{"1":"487373712542106466986330223704818233613207/2178761725928514911391681529228509486150"},"('BA', 1, (2,), ((0, 1),), -96, 1)":{"1":"3699322246041458103739317199996707235031/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 3),), -96, 1)":{"1":"-6694183724980997500841284937767854295031/22461461092046545478264758033283602950"},"('BA', 1, (1,), ((0, 2),), -96, 1)":{"1":"3699322246041458103739317199996707235031/11230730546023272739132379016641801475"},"('BA', 1, (1,), ((0, 1),), -96, 2)":{"1":"3699322246041458103739317199996707235031/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 2),), -96, 2)":{"1":"-5196752985511227802290301068882280765031/22461461092046545478264758033283602950"},"('BA', 1, (2,), ((0, 1),), -95, 1)":{"1":"-3691835092344109255246562280652279367381/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 3),), -95, 1)":{"1":"6974203273261844434470318921249456545141/22461461092046545478264758033283602950"},"('BA', 1, (1,), ((0, 2),), -95, 1)":{"1":"-3691835092344109255246562280652279367381/11230730546023272739132379016641801475"},"('BA', 1, (1,), ((0, 1),), -95, 2)":{"1":"-3691835092344109255246562280652279367381/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 2),), -95, 2)":{"1":"5333019182802976844858440600950867956261/22461461092046545478264758033283602950"},"('BA', 1, (2,), ((0, 1),), -94, 1)":{"1":"3684269126502577787295988888472646995861/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 3),), -94, 1)":{"1":"-7206226225735476118287902948091515938421/22461461092046545478264758033283602950"},"('BA', 1, (1,), ((0, 2),), -94, 1)":{"1":"3684269126502577787295988888472646995861/11230730546023272739132379016641801475"},"('BA', 1, (1,), ((0, 1),), -94, 2)":{"1":"3684269126502577787295988888472646995861/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 2),), -94, 2)":{"1":"-5445247676119026952791945918282081467141/22461461092046545478264758033283602950"},"('BA', 1, (2,), ((0, 1),), -93, 1)":{"1":"-3676622671662732154792749821908124918261/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 3),), -93, 1)":{"1":"7403941700880056044443084526402729659221/22461461092046545478264758033283602950"},"('BA', 1, (1,), ((0, 2),), -93, 1)":{"1":"-3676622671662732154792749821908124918261/11230730546023272739132379016641801475"},"('BA', 1, (1,), ((0, 1),), -93, 2)":{"1":"-3676622671662732154792749821908124918261/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 2),), -93, 2)":{"1":"5540282186271394099617917174155427288741/22461461092046545478264758033283602950"},"('BA', 1, (2,), ((0, 1),), -92, 1)":{"1":"3668893996878372053122809260004199377461/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 3),), -92, 1)":{"1":"-7575904714832068306599262028765072942021/22461461092046545478264758033283602950"},"('BA', 1, (1,), ((0, 2),), -92, 1)":{"1":"3668893996878372053122809260004199377461/11230730546023272739132379016641801475"},"('BA', 1, (1,), ((0, 1),), -92, 2)":{"1":"3668893996878372053122809260004199377461/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 2),), -92, 2)":{"1":"-5622399355855220179861035644384636159741/22461461092046545478264758033283602950"},"('BA', 1, (2,), ((0, 1),), -91, 1)":{"1":"-3661081314759399341652108474601318124261/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 3),), -91, 1)":{"1":"7727817978256537696307332856043319532021/22461461092046545478264758033283602950"},"('BA', 1, (1,), ((0, 2),), -91, 1)":{"1":"-3661081314759399341652108474601318124261/11230730546023272739132379016641801475"},"('BA', 1, (1,), ((0, 1),), -91, 2)":{"1":"-3661081314759399341652108474601318124261/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 2),), -91, 2)":{"1":"5694449646507968518979720665322318828141/22461461092046545478264758033283602950"},"('BA', 1, (2,), ((0, 1),), -90, 1)":{"1":"3653182778990767589396015372875328285861/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 3),), -90, 1)":{"1":"-7863672793477003835112134205730344752501/22461461092046545478264758033283602950"},"('BA', 1, (1,), ((0, 2),), -90, 1)":{"1":"3653182778990767589396015372875328285861/11230730546023272739132379016641801475"},"('BA', 1, (1,), ((0, 1),), -90, 2)":{"1":"3653182778990767589396015372875328285861/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 2),), -90, 2)":{"1":"-5758427786233885712254074789302836519181/22461461092046545478264758033283602950"},"('BA', 1, (2,), ((0, 1),), -89, 1)":{"1":"-3645196481713595484337076792241271893701/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 3),), -89, 1)":{"1":"7986371360735375267381281490017211141141/22461461092046545478264758033283602950"},"('BA', 1, (1,), ((0, 2),), -89, 1)":{"1":"-3645196481713595484337076792241271893701/11230730546023272739132379016641801475"},"('BA', 1, (1,), ((0, 1),), -89, 2)":{"1":"-3645196481713595484337076792241271893701/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 2),), -89, 2)":{"1":"5815783921224485375859179141129241517421/22461461092046545478264758033283602950"},"('BA', 1, (2,), ((0, 1),), -88, 1)":{"1":"40866521918642154860585199122889549709/126187983663182839765532348501593275"},"('BA', 1, (), ((0, 3),), -88, 1)":{"1":"-90989772909421495972138945272179270269/252375967326365679531064697003186550"},"('BA', 1, (1,), ((0, 2),), -88, 1)":{"1":"40866521918642154860585199122889549709/126187983663182839765532348501593275"},"('BA', 1, (1,), ((0, 1),), -88, 2)":{"1":"40866521918642154860585199122889549709/126187983663182839765532348501593275"},"('BA', 1, (), ((0, 2),), -88, 2)":{"1":"-65928147414031825416362072197534409989/252375967326365679531064697003186550"},"('BA', 1, (2,), ((0, 1),), -87, 1)":{"1":"-3706795349055853229324900260857622319/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 3),), -87, 1)":{"1":"92140466131077373056434429065508484469/252375967326365679531064697003186550"},"('BA', 1, (1,), ((0, 2),), -87, 1)":{"1":"-3706795349055853229324900260857622319/11471634878471167251412031681963025"},"('BA', 1, (1,), ((0, 1),), -87, 2)":{"1":"-3706795349055853229324900260857622319/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 2),), -87, 2)":{"1":"66457607485345879289504165967471164989/252375967326365679531064697003186550"},"('BA', 1, (2,), ((0, 1),), -86, 1)":{"1":"3698356445237207772956045432953649519/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 3),), -86, 1)":{"1":"-93201356896849944714233321716293636469/252375967326365679531064697003186550"},"('BA', 1, (1,), ((0, 2),), -86, 1)":{"1":"3698356445237207772956045432953649519/11471634878471167251412031681963025"},"('BA', 1, (1,), ((0, 1),), -86, 2)":{"1":"3698356445237207772956045432953649519/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 2),), -86, 2)":{"1":"-66941638897229615108374910739391890589/252375967326365679531064697003186550"},"('BA', 1, (2,), ((0, 1),), -85, 1)":{"1":"-3689819414629973415931738804725211919/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 3),), -85, 1)":{"1":"94184253687429527019631824846327752149/252375967326365679531064697003186550"},"('BA', 1, (1,), ((0, 2),), -85, 1)":{"1":"-3689819414629973415931738804725211919/11471634878471167251412031681963025"},"('BA', 1, (1,), ((0, 1),), -85, 2)":{"1":"-3689819414629973415931738804725211919/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 2),), -85, 2)":{"1":"67386133624179617297440475849152541629/252375967326365679531064697003186550"},"('BA', 1, (2,), ((0, 1),), -84, 1)":{"1":"3681181948368536301765969745576439759/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 3),), -84, 1)":{"1":"-95098745427859181481932623983704004589/252375967326365679531064697003186550"},"('BA', 1, (1,), ((0, 2),), -84, 1)":{"1":"3681181948368536301765969745576439759/11471634878471167251412031681963025"},"('BA', 1, (1,), ((0, 1),), -84, 2)":{"1":"3681181948368536301765969745576439759/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 2),), -84, 2)":{"1":"-67795873429956540400679145592522420969/252375967326365679531064697003186550"},"('BA', 1, (2,), ((0, 1),), -83, 1)":{"1":"-3672441655127796364812512959533039359/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 3),), -83, 1)":{"1":"95952723490969124733679195843591537789/252375967326365679531064697003186550"},"('BA', 1, (1,), ((0, 2),), -83, 1)":{"1":"-3672441655127796364812512959533039359/11471634878471167251412031681963025"},"('BA', 1, (1,), ((0, 1),), -83, 2)":{"1":"-3672441655127796364812512959533039359/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 2),), -83, 2)":{"1":"68174790848687442373308419199227485369/252375967326365679531064697003186550"},"('BA', 1, (2,), ((0, 1),), -82, 1)":{"1":"44139711531918267321142140457772773/138212468415315268089301586529675"},"('BA', 1, (), ((0, 3),), -82, 1)":{"1":"-1165695887782177224644568966591932783/3040674305136935897964634903652850"},"('BA', 1, (1,), ((0, 2),), -82, 1)":{"1":"44139711531918267321142140457772773/138212468415315268089301586529675"},"('BA', 1, (1,), ((0, 1),), -82, 2)":{"1":"44139711531918267321142140457772773/138212468415315268089301586529675"},"('BA', 1, (), ((0, 2),), -82, 2)":{"1":"-825616357316639082588566255813716643/3040674305136935897964634903652850"},"('BA', 1, (2,), ((0, 1),), -81, 1)":{"1":"-44031838385838021258243173365847173/138212468415315268089301586529675"},"('BA', 1, (), ((0, 3),), -81, 1)":{"1":"1174751554518913670451087519835160783/3040674305136935897964634903652850"},"('BA', 1, (1,), ((0, 2),), -81, 1)":{"1":"-44031838385838021258243173365847173/138212468415315268089301586529675"},"('BA', 1, (1,), ((0, 1),), -81, 2)":{"1":"-44031838385838021258243173365847173/138212468415315268089301586529675"},"('BA', 1, (), ((0, 2),), -81, 2)":{"1":"829550888381565952145881213429739843/3040674305136935897964634903652850"},"('BA', 1, (2,), ((0, 1),), -80, 1)":{"1":"4880292608058024066886120358155997/15356940935035029787700176281075"},"('BA', 1, (), ((0, 3),), -80, 1)":{"1":"-131475606472097557122847262217774967/337852700570770655329403878183650"},"('BA', 1, (1,), ((0, 2),), -80, 1)":{"1":"4880292608058024066886120358155997/15356940935035029787700176281075"},"('BA', 1, (1,), ((0, 1),), -80, 2)":{"1":"4880292608058024066886120358155997/15356940935035029787700176281075"},"('BA', 1, (), ((0, 2),), -80, 2)":{"1":"-92579412580367910929297293078745467/337852700570770655329403878183650"},"('BA', 1, (2,), ((0, 1),), -79, 1)":{"1":"-4868007055309996043055960217131137/15356940935035029787700176281075"},"('BA', 1, (), ((0, 3),), -79, 1)":{"1":"132370111717418264191243207723823107/337852700570770655329403878183650"},"('BA', 1, (1,), ((0, 2),), -79, 1)":{"1":"-4868007055309996043055960217131137/15356940935035029787700176281075"},"('BA', 1, (1,), ((0, 1),), -79, 2)":{"1":"-4868007055309996043055960217131137/15356940935035029787700176281075"},"('BA', 1, (), ((0, 2),), -79, 2)":{"1":"92959094662914110332429385056132807/337852700570770655329403878183650"},"('BA', 1, (2,), ((0, 1),), -78, 1)":{"1":"61462860623241058403302042280303/194391657405506706173419952925"},"('BA', 1, (), ((0, 3),), -78, 1)":{"1":"-1686279800132240878183670017201933/4276616462921147535815238964350"},"('BA', 1, (1,), ((0, 2),), -78, 1)":{"1":"61462860623241058403302042280303/194391657405506706173419952925"},"('BA', 1, (1,), ((0, 1),), -78, 2)":{"1":"61462860623241058403302042280303/194391657405506706173419952925"},"('BA', 1, (), ((0, 2),), -78, 2)":{"1":"-1181185633493946260309996241142633/4276616462921147535815238964350"},"('BA', 1, (2,), ((0, 1),), -77, 1)":{"1":"-61303359776139104182852056677903/194391657405506706173419952925"},"('BA', 1, (), ((0, 3),), -77, 1)":{"1":"73757627868339696073237692498971/185939846213962936339792998450"},"('BA', 1, (1,), ((0, 2),), -77, 1)":{"1":"-61303359776139104182852056677903/194391657405506706173419952925"},"('BA', 1, (1,), ((0, 1),), -77, 2)":{"1":"-61303359776139104182852056677903/194391657405506706173419952925"},"('BA', 1, (), ((0, 2),), -77, 2)":{"1":"1185381199254671577847919775466633/4276616462921147535815238964350"},"('BA', 1, (2,), ((0, 1),), -76, 1)":{"1":"672559662384108370412072783887333/2138308231460573767907619482175"},"('BA', 1, (), ((0, 3),), -76, 1)":{"1":"-74176193755920911341188741672971/185939846213962936339792998450"},"('BA', 1, (1,), ((0, 2),), -76, 1)":{"1":"672559662384108370412072783887333/2138308231460573767907619482175"},"('BA', 1, (1,), ((0, 1),), -76, 2)":{"1":"672559662384108370412072783887333/2138308231460573767907619482175"},"('BA', 1, (), ((0, 2),), -76, 2)":{"1":"-1189306059385144665629706921182833/4276616462921147535815238964350"},"('BA', 1, (2,), ((0, 1),), -75, 1)":{"1":"-670758981768141571449624262218133/2138308231460573767907619482175"},"('BA', 1, (), ((0, 3),), -75, 1)":{"1":"74573909300664882590286067328603/185939846213962936339792998450"},"('BA', 1, (1,), ((0, 2),), -75, 1)":{"1":"-670758981768141571449624262218133/2138308231460573767907619482175"},"('BA', 1, (1,), ((0, 1),), -75, 2)":{"1":"-670758981768141571449624262218133/2138308231460573767907619482175"},"('BA', 1, (), ((0, 2),), -75, 2)":{"1":"1192979447841716935513101905388001/4276616462921147535815238964350"},"('BA', 1, (2,), ((0, 1),), -74, 1)":{"1":"668934292077295215167676426926677/2138308231460573767907619482175"},"('BA', 1, (), ((0, 3),), -74, 1)":{"1":"-74952273049268474862796989696731/185939846213962936339792998450"},"('BA', 1, (1,), ((0, 2),), -74, 1)":{"1":"668934292077295215167676426926677/2138308231460573767907619482175"},"('BA', 1, (1,), ((0, 1),), -74, 2)":{"1":"668934292077295215167676426926677/2138308231460573767907619482175"},"('BA', 1, (), ((0, 2),), -74, 2)":{"1":"-239283657221047013701200718995149/855323292584229507163047792870"},"('BA', 1, (2,), ((0, 1),), -73, 1)":{"1":"-667084944417653637854891458725877/2138308231460573767907619482175"},"('BA', 1, (), ((0, 3),), -73, 1)":{"1":"225937838794262578476540636492593/557819538641888809019378995350"},"('BA', 1, (1,), ((0, 2),), -73, 1)":{"1":"-667084944417653637854891458725877/2138308231460573767907619482175"},"('BA', 1, (1,), ((0, 1),), -73, 2)":{"1":"-667084944417653637854891458725877/2138308231460573767907619482175"},"('BA', 1, (), ((0, 2),), -73, 2)":{"1":"719782512552100021852510901550727/2565969877752688521489143378610"},"('BA', 1, (2,), ((0, 1),), -72, 1)":{"1":"9112469359293533278712889630349/29291893581651695450789307975"},"('BA', 1, (), ((0, 3),), -72, 1)":{"1":"-3109155222591912731877504732041/7641363543039572726292862950"},"('BA', 1, (1,), ((0, 2),), -72, 1)":{"1":"9112469359293533278712889630349/29291893581651695450789307975"},"('BA', 1, (1,), ((0, 1),), -72, 2)":{"1":"9112469359293533278712889630349/29291893581651695450789307975"},"('BA', 1, (), ((0, 2),), -72, 2)":{"1":"-9884797819749459266932127772799/35150272297982034540947169570"},"('BA', 1, (2,), ((0, 1),), -71, 1)":{"1":"-3028810706851429109067025637383/9763964527217231816929769325"},"('BA', 1, (), ((0, 3),), -71, 1)":{"1":"3122622759870833051624994069041/7641363543039572726292862950"},"('BA', 1, (1,), ((0, 2),), -71, 1)":{"1":"-3028810706851429109067025637383/9763964527217231816929769325"},"('BA', 1, (1,), ((0, 1),), -71, 2)":{"1":"-3028810706851429109067025637383/9763964527217231816929769325"},"('BA', 1, (), ((0, 2),), -71, 2)":{"1":"9907961983869202216897809432439/35150272297982034540947169570"},"('BA', 1, (2,), ((0, 1),), -70, 1)":{"1":"42535343474848157886823113473/137520627143904673477884075"},"('BA', 1, (), ((0, 3),), -70, 1)":{"1":"-44161694937929830249370303431/107624838634360179243561450"},"('BA', 1, (1,), ((0, 2),), -70, 1)":{"1":"42535343474848157886823113473/137520627143904673477884075"},"('BA', 1, (1,), ((0, 1),), -70, 2)":{"1":"42535343474848157886823113473/137520627143904673477884075"},"('BA', 1, (), ((0, 2),), -70, 2)":{"1":"-139853707484601951671692500017/495074257718056824520382670"},"('BA', 1, (2,), ((0, 1),), -69, 1)":{"1":"-42409610330030873613929048033/137520627143904673477884075"},"('BA', 1, (), ((0, 3),), -69, 1)":{"1":"44334688226942110574347972711/107624838634360179243561450"},"('BA', 1, (1,), ((0, 2),), -69, 1)":{"1":"-42409610330030873613929048033/137520627143904673477884075"},"('BA', 1, (1,), ((0, 1),), -69, 2)":{"1":"-42409610330030873613929048033/137520627143904673477884075"},"('BA', 1, (), ((0, 2),), -69, 2)":{"1":"28027686443798928114707296093/99014851543611364904076534"},"('BA', 1, (2,), ((0, 1),), -68, 1)":{"1":"14094018321907827923954201611/45840209047968224492628025"},"('BA', 1, (), ((0, 3),), -68, 1)":{"1":"-1023500573518082602876609210253/2475371288590284122601913350"},"('BA', 1, (1,), ((0, 2),), -68, 1)":{"1":"14094018321907827923954201611/45840209047968224492628025"},"('BA', 1, (1,), ((0, 1),), -68, 2)":{"1":"14094018321907827923954201611/45840209047968224492628025"},"('BA', 1, (), ((0, 2),), -68, 2)":{"1":"-28080781364191879136467453075/99014851543611364904076534"},"('BA', 1, (2,), ((0, 1),), -67, 1)":{"1":"-14050874595745034300902316411/45840209047968224492628025"},"('BA', 1, (), ((0, 3),), -67, 1)":{"1":"1027136412986528938201072626653/2475371288590284122601913350"},"('BA', 1, (1,), ((0, 2),), -67, 1)":{"1":"-14050874595745034300902316411/45840209047968224492628025"},"('BA', 1, (1,), ((0, 1),), -67, 2)":{"1":"-14050874595745034300902316411/45840209047968224492628025"},"('BA', 1, (), ((0, 2),), -67, 2)":{"1":"1654717678907817487441688435/5824403031977139112004502"},"('BA', 1, (2,), ((0, 1),), -66, 1)":{"1":"209060999005535159677640233/684182224596540664069075"},"('BA', 1, (), ((0, 3),), -66, 1)":{"1":"-15382293560119519809300968159/36945840128213195859730050"},"('BA', 1, (1,), ((0, 2),), -66, 1)":{"1":"209060999005535159677640233/684182224596540664069075"},"('BA', 1, (1,), ((0, 1),), -66, 2)":{"1":"209060999005535159677640233/684182224596540664069075"},"('BA', 1, (), ((0, 2),), -66, 2)":{"1":"-420538810665379382411945089/1477833605128527834389202"},"('BA', 1, (2,), ((0, 1),), -65, 1)":{"1":"-625192648726870088010174299/2052546673789621992207225"},"('BA', 1, (), ((0, 3),), -65, 1)":{"1":"15431938533174919705382614079/36945840128213195859730050"},"('BA', 1, (1,), ((0, 2),), -65, 1)":{"1":"-625192648726870088010174299/2052546673789621992207225"},"('BA', 1, (1,), ((0, 1),), -65, 2)":{"1":"-625192648726870088010174299/2052546673789621992207225"},"('BA', 1, (), ((0, 2),), -65, 2)":{"1":"2105867237171675049747418277/7389168025642639171946010"},"('BA', 1, (2,), ((0, 1),), -64, 1)":{"1":"623171679694215690971693339/2052546673789621992207225"},"('BA', 1, (), ((0, 3),), -64, 1)":{"1":"-15479431305442298035786916639/36945840128213195859730050"},"('BA', 1, (1,), ((0, 2),), -64, 1)":{"1":"623171679694215690971693339/2052546673789621992207225"},"('BA', 1, (1,), ((0, 1),), -64, 2)":{"1":"623171679694215690971693339/2052546673789621992207225"},"('BA', 1, (), ((0, 2),), -64, 2)":{"1":"-2108797642269023925453215669/7389168025642639171946010"},"('BA', 1, (2,), ((0, 1),), -63, 1)":{"1":"-621119133020426068979486114/2052546673789621992207225"},"('BA', 1, (), ((0, 3),), -63, 1)":{"1":"7762432351718901726158562607/18472920064106597929865025"},"('BA', 1, (1,), ((0, 2),), -63, 1)":{"1":"-621119133020426068979486114/2052546673789621992207225"},"('BA', 1, (1,), ((0, 1),), -63, 2)":{"1":"-621119133020426068979486114/2052546673789621992207225"},"('BA', 1, (), ((0, 2),), -63, 2)":{"1":"1055746845031081903656625012/3694584012821319585973005"},"('BA', 1, (2,), ((0, 1),), -62, 1)":{"1":"1857102018722109835152683942/6157640021368865976621675"},"('BA', 1, (), ((0, 3),), -62, 1)":{"1":"-7784161567633907649203884207/18472920064106597929865025"},"('BA', 1, (1,), ((0, 2),), -62, 1)":{"1":"1857102018722109835152683942/6157640021368865976621675"},"('BA', 1, (1,), ((0, 1),), -62, 2)":{"1":"1857102018722109835152683942/6157640021368865976621675"},"('BA', 1, (), ((0, 2),), -62, 2)":{"1":"-1056981459571707240193291012/3694584012821319585973005"},"('BA', 1, (2,), ((0, 1),), -61, 1)":{"1":"-1850745745151664554144558342/6157640021368865976621675"},"('BA', 1, (), ((0, 3),), -61, 1)":{"1":"7804941692768055683268910207/18472920064106597929865025"},"('BA', 1, (1,), ((0, 2),), -61, 1)":{"1":"-1850745745151664554144558342/6157640021368865976621675"},"('BA', 1, (1,), ((0, 1),), -61, 2)":{"1":"-1850745745151664554144558342/6157640021368865976621675"},"('BA', 1, (), ((0, 2),), -61, 2)":{"1":"1058106031049555251448574772/3694584012821319585973005"},"('BA', 1, (2,), ((0, 1),), -60, 1)":{"1":"30234184760248301634053822/100944918383096163551175"},"('BA', 1, (), ((0, 3),), -60, 1)":{"1":"-128275535290259819807471827/302834755149288490653525"},"('BA', 1, (1,), ((0, 2),), -60, 1)":{"1":"30234184760248301634053822/100944918383096163551175"},"('BA', 1, (1,), ((0, 1),), -60, 2)":{"1":"30234184760248301634053822/100944918383096163551175"},"('BA', 1, (), ((0, 2),), -60, 2)":{"1":"-17362681243063227225855256/60566951029857698130705"},"('BA', 1, (2,), ((0, 1),), -59, 1)":{"1":"-30126510180639665726265902/100944918383096163551175"},"('BA', 1, (), ((0, 3),), -59, 1)":{"1":"128586741087421365053151547/302834755149288490653525"},"('BA', 1, (1,), ((0, 2),), -59, 1)":{"1":"-30126510180639665726265902/100944918383096163551175"},"('BA', 1, (1,), ((0, 1),), -59, 2)":{"1":"-30126510180639665726265902/100944918383096163551175"},"('BA', 1, (), ((0, 2),), -59, 2)":{"1":"3475530127167617272851008/12113390205971539626141"},"('BA', 1, (2,), ((0, 1),), -58, 1)":{"1":"508762891663666223321578/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -58, 1)":{"1":"-2184473800215819292560833/5132792460157432044975"},"('BA', 1, (1,), ((0, 2),), -58, 1)":{"1":"508762891663666223321578/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -58, 2)":{"1":"508762891663666223321578/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -58, 2)":{"1":"-58952362754226372550864/205311698406297281799"},"('BA', 1, (2,), ((0, 1),), -57, 1)":{"1":"-506874968000160041419978/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -57, 1)":{"1":"2189281419777538523217233/5132792460157432044975"},"('BA', 1, (1,), ((0, 2),), -57, 1)":{"1":"-506874968000160041419978/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -57, 2)":{"1":"-506874968000160041419978/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -57, 2)":{"1":"58991877435555571706944/205311698406297281799"},"('BA', 1, (2,), ((0, 1),), -56, 1)":{"1":"504953922868873049309578/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -56, 1)":{"1":"-2193865732022655208935233/5132792460157432044975"},"('BA', 1, (1,), ((0, 2),), -56, 1)":{"1":"504953922868873049309578/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -56, 2)":{"1":"504953922868873049309578/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -56, 2)":{"1":"-59025932326519295657992/205311698406297281799"},"('BA', 1, (2,), ((0, 1),), -55, 1)":{"1":"-502998573360241646625778/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -55, 1)":{"1":"2198232679258598674929053/5132792460157432044975"},"('BA', 1, (1,), ((0, 2),), -55, 1)":{"1":"-502998573360241646625778/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -55, 2)":{"1":"-502998573360241646625778/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -55, 2)":{"1":"295273053929896114486772/1026558492031486408995"},"('BA', 1, (2,), ((0, 1),), -54, 1)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -54, 1)":{"1":"-2202387603748085797786013/5132792460157432044975"},"('BA', 1, (1,), ((0, 2),), -54, 1)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -54, 2)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -54, 2)":{"1":"-295389911181162939817124/1026558492031486408995"},"('BA', 1, (2,), ((0, 1),), -53, 1)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (), ((0, 3),), -53, 1)":{"1":"735445094456904263479471/1710930820052477348325"},"('BA', 1, (1,), ((0, 2),), -53, 1)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (1,), ((0, 1),), -53, 2)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (), ((0, 2),), -53, 2)":{"1":"295480513664305198664884/1026558492031486408995"},"('BA', 1, (2,), ((0, 1),), -52, 1)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (), ((0, 3),), -52, 1)":{"1":"-13899873975765262283807/32281713585895799025"},"('BA', 1, (1,), ((0, 2),), -52, 1)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -52, 2)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (), ((0, 2),), -52, 2)":{"1":"-5576322209273150759678/19369028151537479415"},"('BA', 1, (2,), ((0, 1),), -51, 1)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (), ((0, 3),), -51, 1)":{"1":"13922172176672317466807/32281713585895799025"},"('BA', 1, (1,), ((0, 2),), -51, 1)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -51, 2)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (), ((0, 2),), -51, 2)":{"1":"5577051968575563474758/19369028151537479415"},"('BA', 1, (2,), ((0, 1),), -50, 1)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (), ((0, 3),), -50, 1)":{"1":"-13943237577224054960759/32281713585895799025"},"('BA', 1, (1,), ((0, 2),), -50, 1)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -50, 2)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (), ((0, 2),), -50, 2)":{"1":"-27886475154448109921518/96845140757687397075"},"('BA', 1, (2,), ((0, 1),), -49, 1)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (), ((0, 3),), -49, 1)":{"1":"14085834134805047227511/32281713585895799025"},"('BA', 1, (1,), ((0, 2),), -49, 1)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -49, 2)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (), ((0, 2),), -49, 2)":{"1":"28130752780076912014846/96845140757687397075"},"('BA', 1, (2,), ((0, 1),), -48, 1)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (), ((0, 3),), -48, 1)":{"1":"-14227326355106179206911/32281713585895799025"},"('BA', 1, (1,), ((0, 2),), -48, 1)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -48, 2)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (), ((0, 2),), -48, 2)":{"1":"-28372789615377129183046/96845140757687397075"},"('BA', 1, (2,), ((0, 1),), -47, 1)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (), ((0, 3),), -47, 1)":{"1":"761494612087774128941383/1710930820052477348325"},"('BA', 1, (1,), ((0, 2),), -47, 1)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (1,), ((0, 1),), -47, 2)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (), ((0, 2),), -47, 2)":{"1":"1516476844767830791517288/5132792460157432044975"},"('BA', 1, (2,), ((0, 1),), -46, 1)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -46, 1)":{"1":"-2306681444633175804525349/5132792460157432044975"},"('BA', 1, (1,), ((0, 2),), -46, 1)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -46, 2)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -46, 2)":{"1":"-1529096476348359702455288/5132792460157432044975"},"('BA', 1, (2,), ((0, 1),), -45, 1)":{"1":"-502998573360241646625778/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -45, 1)":{"1":"2328754480983576144702949/5132792460157432044975"},"('BA', 1, (1,), ((0, 2),), -45, 1)":{"1":"-502998573360241646625778/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -45, 2)":{"1":"-502998573360241646625778/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -45, 2)":{"1":"140147833682906300665528/466617496377948367725"},"('BA', 1, (2,), ((0, 1),), -44, 1)":{"1":"504953922868873049309578/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -44, 1)":{"1":"-2350719573797202234850969/5132792460157432044975"},"('BA', 1, (1,), ((0, 2),), -44, 1)":{"1":"504953922868873049309578/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -44, 2)":{"1":"504953922868873049309578/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -44, 2)":{"1":"-141279566277295991309788/466617496377948367725"},"('BA', 1, (2,), ((0, 1),), -43, 1)":{"1":"-506874968000160041419978/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -43, 1)":{"1":"2372593292223901849562569/5132792460157432044975"},"('BA', 1, (1,), ((0, 2),), -43, 1)":{"1":"-506874968000160041419978/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -43, 2)":{"1":"-506874968000160041419978/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -43, 2)":{"1":"1566452872112070955846268/5132792460157432044975"},"('BA', 1, (2,), ((0, 1),), -42, 1)":{"1":"508762891663666223321578/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -42, 1)":{"1":"-2394392224757176717333369/5132792460157432044975"},"('BA', 1, (1,), ((0, 2),), -42, 1)":{"1":"508762891663666223321578/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -42, 2)":{"1":"508762891663666223321578/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -42, 2)":{"1":"-1578768281126338026157868/5132792460157432044975"},"('BA', 1, (2,), ((0, 1),), -41, 1)":{"1":"-30126510180639665726265902/100944918383096163551175"},"('BA', 1, (), ((0, 3),), -41, 1)":{"1":"142551850538335626483241571/302834755149288490653525"},"('BA', 1, (1,), ((0, 2),), -41, 1)":{"1":"-30126510180639665726265902/100944918383096163551175"},"('BA', 1, (1,), ((0, 1),), -41, 2)":{"1":"-30126510180639665726265902/100944918383096163551175"},"('BA', 1, (), ((0, 2),), -41, 2)":{"1":"93870807904647562536320212/302834755149288490653525"},"('BA', 1, (2,), ((0, 1),), -40, 1)":{"1":"30234184760248301634053822/100944918383096163551175"},"('BA', 1, (), ((0, 3),), -40, 1)":{"1":"-143832127551974894899012571/302834755149288490653525"},"('BA', 1, (1,), ((0, 2),), -40, 1)":{"1":"30234184760248301634053822/100944918383096163551175"},"('BA', 1, (1,), ((0, 1),), -40, 2)":{"1":"30234184760248301634053822/100944918383096163551175"},"('BA', 1, (), ((0, 2),), -40, 2)":{"1":"-94591702346173673675046652/302834755149288490653525"},"('BA', 1, (2,), ((0, 1),), -39, 1)":{"1":"-1850745745151664554144558342/6157640021368865976621675"},"('BA', 1, (), ((0, 3),), -39, 1)":{"1":"8851770013596925304032114871/18472920064106597929865025"},"('BA', 1, (1,), ((0, 2),), -39, 1)":{"1":"-1850745745151664554144558342/6157640021368865976621675"},"('BA', 1, (1,), ((0, 1),), -39, 2)":{"1":"-1850745745151664554144558342/6157640021368865976621675"},"('BA', 1, (), ((0, 2),), -39, 2)":{"1":"5813944315662211067624476192/18472920064106597929865025"},"('BA', 1, (2,), ((0, 1),), -38, 1)":{"1":"1857102018722109835152683942/6157640021368865976621675"},"('BA', 1, (), ((0, 3),), -38, 1)":{"1":"-8929756600865080867170271271/18472920064106597929865025"},"('BA', 1, (1,), ((0, 2),), -38, 1)":{"1":"1857102018722109835152683942/6157640021368865976621675"},"('BA', 1, (1,), ((0, 1),), -38, 2)":{"1":"1857102018722109835152683942/6157640021368865976621675"},"('BA', 1, (), ((0, 2),), -38, 2)":{"1":"-5857704814474122809949648592/18472920064106597929865025"},"('BA', 1, (2,), ((0, 1),), -37, 1)":{"1":"-621119133020426068979486114/2052546673789621992207225"},"('BA', 1, (), ((0, 3),), -37, 1)":{"1":"9007784239832602136287562471/18472920064106597929865025"},"('BA', 1, (1,), ((0, 2),), -37, 1)":{"1":"-621119133020426068979486114/2052546673789621992207225"},"('BA', 1, (1,), ((0, 1),), -37, 2)":{"1":"-621119133020426068979486114/2052546673789621992207225"},"('BA', 1, (), ((0, 2),), -37, 2)":{"1":"5901410169212259723347624992/18472920064106597929865025"},"('BA', 1, (2,), ((0, 1),), -36, 1)":{"1":"623171679694215690971693339/2052546673789621992207225"},"('BA', 1, (), ((0, 3),), -36, 1)":{"1":"-18171839398045349276684523667/36945840128213195859730050"},"('BA', 1, (1,), ((0, 2),), -36, 1)":{"1":"623171679694215690971693339/2052546673789621992207225"},"('BA', 1, (1,), ((0, 1),), -36, 2)":{"1":"623171679694215690971693339/2052546673789621992207225"},"('BA', 1, (), ((0, 2),), -36, 2)":{"1":"-11890192257646645247714881859/36945840128213195859730050"},"('BA', 1, (2,), ((0, 1),), -35, 1)":{"1":"-625192648726870088010174299/2052546673789621992207225"},"('BA', 1, (), ((0, 3),), -35, 1)":{"1":"18328464498076065047166798067/36945840128213195859730050"},"('BA', 1, (1,), ((0, 2),), -35, 1)":{"1":"-625192648726870088010174299/2052546673789621992207225"},"('BA', 1, (1,), ((0, 1),), -35, 2)":{"1":"-625192648726870088010174299/2052546673789621992207225"},"('BA', 1, (), ((0, 2),), -35, 2)":{"1":"11977599168308947919629183379/36945840128213195859730050"},"('BA', 1, (2,), ((0, 1),), -34, 1)":{"1":"209060999005535159677640233/684182224596540664069075"},"('BA', 1, (), ((0, 3),), -34, 1)":{"1":"-18485588278777176058476749587/36945840128213195859730050"},"('BA', 1, (1,), ((0, 2),), -34, 1)":{"1":"209060999005535159677640233/684182224596540664069075"},"('BA', 1, (1,), ((0, 1),), -34, 2)":{"1":"209060999005535159677640233/684182224596540664069075"},"('BA', 1, (), ((0, 2),), -34, 2)":{"1":"-12065117625963312684886517939/36945840128213195859730050"},"('BA', 1, (2,), ((0, 1),), -33, 1)":{"1":"-14050874595745034300902316411/45840209047968224492628025"},"('BA', 1, (), ((0, 3),), -33, 1)":{"1":"1249105271524166618545102631929/2475371288590284122601913350"},"('BA', 1, (1,), ((0, 2),), -33, 1)":{"1":"-14050874595745034300902316411/45840209047968224492628025"},"('BA', 1, (1,), ((0, 1),), -33, 2)":{"1":"-14050874595745034300902316411/45840209047968224492628025"},"('BA', 1, (), ((0, 2),), -33, 2)":{"1":"814239442804641272334732587513/2475371288590284122601913350"},"('BA', 1, (2,), ((0, 1),), -32, 1)":{"1":"14094018321907827923954201611/45840209047968224492628025"},"('BA', 1, (), ((0, 3),), -32, 1)":{"1":"-1259730394630985520803971450729/2475371288590284122601913350"},"('BA', 1, (1,), ((0, 2),), -32, 1)":{"1":"14094018321907827923954201611/45840209047968224492628025"},"('BA', 1, (1,), ((0, 1),), -32, 2)":{"1":"14094018321907827923954201611/45840209047968224492628025"},"('BA', 1, (), ((0, 2),), -32, 2)":{"1":"-820134444661248437375367447113/2475371288590284122601913350"},"('BA', 1, (2,), ((0, 1),), -31, 1)":{"1":"-42409610330030873613929048033/137520627143904673477884075"},"('BA', 1, (), ((0, 3),), -31, 1)":{"1":"1270421128601998631942165221429/2475371288590284122601913350"},"('BA', 1, (1,), ((0, 2),), -31, 1)":{"1":"-42409610330030873613929048033/137520627143904673477884075"},"('BA', 1, (1,), ((0, 1),), -31, 2)":{"1":"-42409610330030873613929048033/137520627143904673477884075"},"('BA', 1, (), ((0, 2),), -31, 2)":{"1":"826053810786138247233763326863/2475371288590284122601913350"},"('BA', 1, (2,), ((0, 1),), -30, 1)":{"1":"42535343474848157886823113473/137520627143904673477884075"},"('BA', 1, (), ((0, 3),), -30, 1)":{"1":"-1281189564069414430152931148629/2475371288590284122601913350"},"('BA', 1, (1,), ((0, 2),), -30, 1)":{"1":"42535343474848157886823113473/137520627143904673477884075"},"('BA', 1, (1,), ((0, 1),), -30, 2)":{"1":"42535343474848157886823113473/137520627143904673477884075"},"('BA', 1, (), ((0, 2),), -30, 2)":{"1":"-832003827671523925567169584943/2475371288590284122601913350"},"('BA', 1, (2,), ((0, 1),), -29, 1)":{"1":"-3028810706851429109067025637383/9763964527217231816929769325"},"('BA', 1, (), ((0, 3),), -29, 1)":{"1":"91735454692948011702244520830739/175751361489910172704735847850"},"('BA', 1, (1,), ((0, 2),), -29, 1)":{"1":"-3028810706851429109067025637383/9763964527217231816929769325"},"('BA', 1, (1,), ((0, 1),), -29, 2)":{"1":"-3028810706851429109067025637383/9763964527217231816929769325"},"('BA', 1, (), ((0, 2),), -29, 2)":{"1":"59497375527305436841923875783593/175751361489910172704735847850"},"('BA', 1, (2,), ((0, 1),), -28, 1)":{"1":"9112469359293533278712889630349/29291893581651695450789307975"},"('BA', 1, (), ((0, 3),), -28, 1)":{"1":"-92513878347669606183649404509339/175751361489910172704735847850"},"('BA', 1, (1,), ((0, 2),), -28, 1)":{"1":"9112469359293533278712889630349/29291893581651695450789307975"},"('BA', 1, (1,), ((0, 1),), -28, 2)":{"1":"9112469359293533278712889630349/29291893581651695450789307975"},"('BA', 1, (), ((0, 2),), -28, 2)":{"1":"-59925643212775103009894036700193/175751361489910172704735847850"},"('BA', 1, (2,), ((0, 1),), -27, 1)":{"1":"-667084944417653637854891458725877/2138308231460573767907619482175"},"('BA', 1, (), ((0, 3),), -27, 1)":{"1":"6810958707249726176427611617736147/12829849388763442607445716893050"},"('BA', 1, (1,), ((0, 2),), -27, 1)":{"1":"-667084944417653637854891458725877/2138308231460573767907619482175"},"('BA', 1, (1,), ((0, 1),), -27, 2)":{"1":"-667084944417653637854891458725877/2138308231460573767907619482175"},"('BA', 1, (), ((0, 2),), -27, 2)":{"1":"4406106770251343544996142996956889/12829849388763442607445716893050"},"('BA', 1, (2,), ((0, 1),), -26, 1)":{"1":"668934292077295215167676426926677/2138308231460573767907619482175"},"('BA', 1, (), ((0, 3),), -26, 1)":{"1":"-2289703472330596369161727798535249/4276616462921147535815238964350"},"('BA', 1, (1,), ((0, 2),), -26, 1)":{"1":"668934292077295215167676426926677/2138308231460573767907619482175"},"('BA', 1, (1,), ((0, 1),), -26, 2)":{"1":"668934292077295215167676426926677/2138308231460573767907619482175"},"('BA', 1, (), ((0, 2),), -26, 2)":{"1":"-164368764689327310240522456970107/475179606991238615090582107150"},"('BA', 1, (2,), ((0, 1),), -25, 1)":{"1":"-670758981768141571449624262218133/2138308231460573767907619482175"},"('BA', 1, (), ((0, 3),), -25, 1)":{"1":"2309353976693557129121166024750929/4276616462921147535815238964350"},"('BA', 1, (1,), ((0, 2),), -25, 1)":{"1":"-670758981768141571449624262218133/2138308231460573767907619482175"},"('BA', 1, (1,), ((0, 1),), -25, 2)":{"1":"-670758981768141571449624262218133/2138308231460573767907619482175"},"('BA', 1, (), ((0, 2),), -25, 2)":{"1":"12735525463511532908422180713543/36552277460864508853121700550"},"('BA', 1, (2,), ((0, 1),), -24, 1)":{"1":"672559662384108370412072783887333/2138308231460573767907619482175"},"('BA', 1, (), ((0, 3),), -24, 1)":{"1":"-465861103583693852325019128969133/855323292584229507163047792870"},"('BA', 1, (1,), ((0, 2),), -24, 1)":{"1":"672559662384108370412072783887333/2138308231460573767907619482175"},"('BA', 1, (1,), ((0, 1),), -24, 2)":{"1":"672559662384108370412072783887333/2138308231460573767907619482175"},"('BA', 1, (), ((0, 2),), -24, 2)":{"1":"-12828483676506742017252856533047/36552277460864508853121700550"},"('BA', 1, (2,), ((0, 1),), -23, 1)":{"1":"-61303359776139104182852056677903/194391657405506706173419952925"},"('BA', 1, (), ((0, 3),), -23, 1)":{"1":"469919260850673573276753762653053/855323292584229507163047792870"},"('BA', 1, (1,), ((0, 2),), -23, 1)":{"1":"-61303359776139104182852056677903/194391657405506706173419952925"},"('BA', 1, (1,), ((0, 1),), -23, 2)":{"1":"-61303359776139104182852056677903/194391657405506706173419952925"},"('BA', 1, (), ((0, 2),), -23, 2)":{"1":"38768375151165359133271044060541/109656832382593526559365101650"},"('BA', 1, (2,), ((0, 1),), -22, 1)":{"1":"61462860623241058403302042280303/194391657405506706173419952925"},"('BA', 1, (), ((0, 3),), -22, 1)":{"1":"-474053800200333795286852954659613/855323292584229507163047792870"},"('BA', 1, (1,), ((0, 2),), -22, 1)":{"1":"61462860623241058403302042280303/194391657405506706173419952925"},"('BA', 1, (1,), ((0, 1),), -22, 2)":{"1":"61462860623241058403302042280303/194391657405506706173419952925"},"('BA', 1, (), ((0, 2),), -22, 2)":{"1":"-507726744642886769811764539730233/1425538820973715845271746321450"},"('BA', 1, (2,), ((0, 1),), -21, 1)":{"1":"-4868007055309996043055960217131137/15356940935035029787700176281075"},"('BA', 1, (), ((0, 3),), -21, 1)":{"1":"37783670786608294930090033321366387/67570540114154131065880775636730"},"('BA', 1, (1,), ((0, 2),), -21, 1)":{"1":"-4868007055309996043055960217131137/15356940935035029787700176281075"},"('BA', 1, (1,), ((0, 1),), -21, 2)":{"1":"-4868007055309996043055960217131137/15356940935035029787700176281075"},"('BA', 1, (), ((0, 2),), -21, 2)":{"1":"40411071923575238520677621499212407/112617566856923551776467959394550"},"('BA', 1, (2,), ((0, 1),), -20, 1)":{"1":"4880292608058024066886120358155997/15356940935035029787700176281075"},"('BA', 1, (), ((0, 3),), -20, 1)":{"1":"-38124741131946406258327336284104167/67570540114154131065880775636730"},"('BA', 1, (1,), ((0, 2),), -20, 1)":{"1":"4880292608058024066886120358155997/15356940935035029787700176281075"},"('BA', 1, (1,), ((0, 1),), -20, 2)":{"1":"4880292608058024066886120358155997/15356940935035029787700176281075"},"('BA', 1, (), ((0, 2),), -20, 2)":{"1":"-13572606908242794223743555853346489/37539188952307850592155986464850"},"('BA', 1, (2,), ((0, 1),), -19, 1)":{"1":"-44031838385838021258243173365847173/138212468415315268089301586529675"},"('BA', 1, (), ((0, 3),), -19, 1)":{"1":"346269955789279146518592384462150527/608134861027387179592926980730570"},"('BA', 1, (1,), ((0, 2),), -19, 1)":{"1":"-44031838385838021258243173365847173/138212468415315268089301586529675"},"('BA', 1, (1,), ((0, 1),), -19, 2)":{"1":"-44031838385838021258243173365847173/138212468415315268089301586529675"},"('BA', 1, (), ((0, 2),), -19, 2)":{"1":"369283333531768994405606138222511923/1013558101712311965988211634550950"},"('BA', 1, (2,), ((0, 1),), -18, 1)":{"1":"44139711531918267321142140457772773/138212468415315268089301586529675"},"('BA', 1, (), ((0, 3),), -18, 1)":{"1":"-349505014664885683710162460724214047/608134861027387179592926980730570"},"('BA', 1, (1,), ((0, 2),), -18, 1)":{"1":"44139711531918267321142140457772773/138212468415315268089301586529675"},"('BA', 1, (1,), ((0, 1),), -18, 2)":{"1":"44139711531918267321142140457772773/138212468415315268089301586529675"},"('BA', 1, (), ((0, 2),), -18, 2)":{"1":"-372176983362588226513895974776095123/1013558101712311965988211634550950"},"('BA', 1, (2,), ((0, 1),), -17, 1)":{"1":"-3672441655127796364812512959533039359/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 3),), -17, 1)":{"1":"29285685149493087068789331897117811981/50475193465273135906212939400637310"},"('BA', 1, (1,), ((0, 2),), -17, 1)":{"1":"-3672441655127796364812512959533039359/11471634878471167251412031681963025"},"('BA', 1, (1,), ((0, 1),), -17, 2)":{"1":"-3672441655127796364812512959533039359/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 2),), -17, 2)":{"1":"31137547325645199226147383673408748809/84125322442121893177021565667728850"},"('BA', 1, (2,), ((0, 1),), -16, 1)":{"1":"3681181948368536301765969745576439759/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 3),), -16, 1)":{"1":"-29571852632892842886924275844868203901/50475193465273135906212939400637310"},"('BA', 1, (1,), ((0, 2),), -16, 1)":{"1":"3681181948368536301765969745576439759/11471634878471167251412031681963025"},"('BA', 1, (1,), ((0, 1),), -16, 2)":{"1":"3681181948368536301765969745576439759/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 2),), -16, 2)":{"1":"-31392044099419685625674507737613642809/84125322442121893177021565667728850"},"('BA', 1, (2,), ((0, 1),), -15, 1)":{"1":"-3689819414629973415931738804725211919/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 3),), -15, 1)":{"1":"29868765535629743686372587253107246901/50475193465273135906212939400637310"},"('BA', 1, (1,), ((0, 2),), -15, 1)":{"1":"-3689819414629973415931738804725211919/11471634878471167251412031681963025"},"('BA', 1, (1,), ((0, 1),), -15, 2)":{"1":"-3689819414629973415931738804725211919/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 2),), -15, 2)":{"1":"31655306873179737667852010519585594269/84125322442121893177021565667728850"},"('BA', 1, (2,), ((0, 1),), -14, 1)":{"1":"3698356445237207772956045432953649519/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 3),), -14, 1)":{"1":"-30178033697761153660173135371729446357/50475193465273135906212939400637310"},"('BA', 1, (1,), ((0, 2),), -14, 1)":{"1":"3698356445237207772956045432953649519/11471634878471167251412031681963025"},"('BA', 1, (1,), ((0, 1),), -14, 2)":{"1":"3698356445237207772956045432953649519/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 2),), -14, 2)":{"1":"-31928681564402508967230362770189562749/84125322442121893177021565667728850"},"('BA', 1, (2,), ((0, 1),), -13, 1)":{"1":"-3706795349055853229324900260857622319/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 3),), -13, 1)":{"1":"30501605381321788015801797630218917717/50475193465273135906212939400637310"},"('BA', 1, (1,), ((0, 2),), -13, 1)":{"1":"-3706795349055853229324900260857622319/11471634878471167251412031681963025"},"('BA', 1, (1,), ((0, 1),), -13, 2)":{"1":"-3706795349055853229324900260857622319/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 2),), -13, 2)":{"1":"32213795957703887600263815170088072349/84125322442121893177021565667728850"},"('BA', 1, (2,), ((0, 1),), -12, 1)":{"1":"40866521918642154860585199122889549709/126187983663182839765532348501593275"},"('BA', 1, (), ((0, 3),), -12, 1)":{"1":"-2803806520044207876206768172093782327/4588653951388466900564812672785210"},"('BA', 1, (1,), ((0, 2),), -12, 1)":{"1":"40866521918642154860585199122889549709/126187983663182839765532348501593275"},"('BA', 1, (1,), ((0, 1),), -12, 2)":{"1":"40866521918642154860585199122889549709/126187983663182839765532348501593275"},"('BA', 1, (), ((0, 2),), -12, 2)":{"1":"-32512646753512264675326241431341262949/84125322442121893177021565667728850"},"('BA', 1, (2,), ((0, 1),), -11, 1)":{"1":"-3645196481713595484337076792241271893701/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 3),), -11, 1)":{"1":"252451045991749047975294168426007640383/408390201673573554150268327877883690"},"('BA', 1, (1,), ((0, 2),), -11, 1)":{"1":"-3645196481713595484337076792241271893701/11230730546023272739132379016641801475"},"('BA', 1, (1,), ((0, 1),), -11, 2)":{"1":"-3645196481713595484337076792241271893701/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 2),), -11, 2)":{"1":"2921667335209965520496376009278615352461/7487153697348848492754919344427867650"},"('BA', 1, (2,), ((0, 1),), -10, 1)":{"1":"3653182778990767589396015372875328285861/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 3),), -10, 1)":{"1":"-2811084776093520340252791606304324992533/4492292218409309095652951606656720590"},"('BA', 1, (1,), ((0, 2),), -10, 1)":{"1":"3653182778990767589396015372875328285861/11230730546023272739132379016641801475"},"('BA', 1, (1,), ((0, 1),), -10, 2)":{"1":"3653182778990767589396015372875328285861/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 2),), -10, 2)":{"1":"-2951434443243061548443328900732825541421/7487153697348848492754919344427867650"},"('BA', 1, (2,), ((0, 1),), -9, 1)":{"1":"-3661081314759399341652108474601318124261/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 3),), -9, 1)":{"1":"2847733982059971670721063598312917842709/4492292218409309095652951606656720590"},"('BA', 1, (1,), ((0, 2),), -9, 1)":{"1":"-3661081314759399341652108474601318124261/11230730546023272739132379016641801475"},"('BA', 1, (1,), ((0, 1),), -9, 2)":{"1":"-3661081314759399341652108474601318124261/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 2),), -9, 2)":{"1":"2983291870843209615876237744360984556301/7487153697348848492754919344427867650"},"('BA', 1, (2,), ((0, 1),), -8, 1)":{"1":"3668893996878372053122809260004199377461/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 3),), -8, 1)":{"1":"-2887491853287632802427518706252024664549/4492292218409309095652951606656720590"},"('BA', 1, (1,), ((0, 2),), -8, 1)":{"1":"3668893996878372053122809260004199377461/11230730546023272739132379016641801475"},"('BA', 1, (1,), ((0, 1),), -8, 2)":{"1":"3668893996878372053122809260004199377461/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 2),), -8, 2)":{"1":"-3017725543886089344210067131877387116701/7487153697348848492754919344427867650"},"('BA', 1, (2,), ((0, 1),), -7, 1)":{"1":"-3676622671662732154792749821908124918261/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 3),), -7, 1)":{"1":"2931158865819267376862682881009203970069/4492292218409309095652951606656720590"},"('BA', 1, (1,), ((0, 2),), -7, 1)":{"1":"-3676622671662732154792749821908124918261/11230730546023272739132379016641801475"},"('BA', 1, (1,), ((0, 1),), -7, 2)":{"1":"-3676622671662732154792749821908124918261/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 2),), -7, 2)":{"1":"3055402833459844839851027371159024128101/7487153697348848492754919344427867650"},"('BA', 1, (2,), ((0, 1),), -6, 1)":{"1":"3684269126502577787295988888472646995861/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 3),), -6, 1)":{"1":"-2979877706655998121097606076548873207349/4492292218409309095652951606656720590"},"('BA', 1, (1,), ((0, 2),), -6, 1)":{"1":"3684269126502577787295988888472646995861/11230730546023272739132379016641801475"},"('BA', 1, (1,), ((0, 1),), -6, 2)":{"1":"3684269126502577787295988888472646995861/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 2),), -6, 2)":{"1":"-3097276276630428065464003211869502172101/7487153697348848492754919344427867650"},"('BA', 1, (2,), ((0, 1),), -5, 1)":{"1":"-3691835092344109255246562280652279367381/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 3),), -5, 1)":{"1":"3035361456160562219401810952532843931829/4492292218409309095652951606656720590"},"('BA', 1, (1,), ((0, 2),), -5, 1)":{"1":"-3691835092344109255246562280652279367381/11230730546023272739132379016641801475"},"('BA', 1, (1,), ((0, 1),), -5, 2)":{"1":"-3691835092344109255246562280652279367381/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 2),), -5, 2)":{"1":"3144773728857820058709269507219416504421/7487153697348848492754919344427867650"},"('BA', 1, (2,), ((0, 1),), -4, 1)":{"1":"3699322246041458103739317199996707235031/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 3),), -4, 1)":{"1":"-3100349950253550224318923652442477823031/4492292218409309095652951606656720590"},"('BA', 1, (1,), ((0, 2),), -4, 1)":{"1":"3699322246041458103739317199996707235031/11230730546023272739132379016641801475"},"('BA', 1, (1,), ((0, 1),), -4, 2)":{"1":"3699322246041458103739317199996707235031/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 2),), -4, 2)":{"1":"-3200178666218201537555655910368182725031/7487153697348848492754919344427867650"},"('BA', 1, (2,), ((0, 1),), -3, 1)":{"1":"-359553024620966925518018240656745677092407/1089380862964257455695840764614254743075"},"('BA', 1, (), ((0, 3),), -3, 1)":{"1":"308424749452511108930693447437516654484087/435752345185702982278336305845701897230"},"('BA', 1, (1,), ((0, 2),), -3, 1)":{"1":"-359553024620966925518018240656745677092407/1089380862964257455695840764614254743075"},"('BA', 1, (1,), ((0, 1),), -3, 2)":{"1":"-359553024620966925518018240656745677092407/1089380862964257455695840764614254743075"},"('BA', 1, (), ((0, 2),), -3, 2)":{"1":"316946128647253745028580912974054824918807/726253908642838303797227176409503162050"},"('BA', 1, (2,), ((0, 1),), -2, 1)":{"1":"360264457021270114060513483605065190394007/1089380862964257455695840764614254743075"},"('BA', 1, (), ((0, 3),), -2, 1)":{"1":"-318432231883442627761793198243877808259927/435752345185702982278336305845701897230"},"('BA', 1, (1,), ((0, 2),), -2, 1)":{"1":"360264457021270114060513483605065190394007/1089380862964257455695840764614254743075"},"('BA', 1, (1,), ((0, 1),), -2, 2)":{"1":"360264457021270114060513483605065190394007/1089380862964257455695840764614254743075"},"('BA', 1, (), ((0, 2),), -2, 2)":{"1":"-325404269406413875478246579137409038615607/726253908642838303797227176409503162050"},"('BA', 1, (2,), ((0, 1),), -1, 1)":{"1":"-360968703235711654233892612988250163157207/1089380862964257455695840764614254743075"},"('BA', 1, (), ((0, 3),), -1, 1)":{"1":"333080553143826663368079089414125241734487/435752345185702982278336305845701897230"},"('BA', 1, (1,), ((0, 2),), -1, 1)":{"1":"-360968703235711654233892612988250163157207/1089380862964257455695840764614254743075"},"('BA', 1, (1,), ((0, 1),), -1, 2)":{"1":"-360968703235711654233892612988250163157207/1089380862964257455695840764614254743075"},"('BA', 1, (), ((0, 2),), -1, 2)":{"1":"337728578159140828512381343343146061971607/726253908642838303797227176409503162050"},"('BA', 1, (2,), ((0, 1),), 0, 1)":{"1":"14466636279520351160221518043104131447711/43575234518570298227833630584570189723"},"('BA', 1, (), ((0, 3),), 0, 1)":{"1":"-72333181397601755801107590215520657238555/87150469037140596455667261169140379446"},"('BA', 1, (1,), ((0, 2),), 0, 1)":{"1":"14466636279520351160221518043104131447711/43575234518570298227833630584570189723"},"('BA', 1, (1,), ((0, 1),), 0, 2)":{"1":"14466636279520351160221518043104131447711/43575234518570298227833630584570189723"},"('BA', 1, (), ((0, 2),), 0, 2)":{"1":"-14466636279520351160221518043104131447711/29050156345713532151889087056380126482"},"('BA', 1, (), ((0, 1),), -100, 3)":{"1":"-14466636279520351160221518043104131447711/87150469037140596455667261169140379446"},"('BA', 1, (), ((0, 1),), -99, 3)":{"1":"360968703235711654233892612988250163157207/2178761725928514911391681529228509486150"},"('BA', 1, (), ((0, 1),), -98, 3)":{"1":"-360264457021270114060513483605065190394007/2178761725928514911391681529228509486150"},"('BA', 1, (), ((0, 1),), -97, 3)":{"1":"359553024620966925518018240656745677092407/2178761725928514911391681529228509486150"},"('BA', 1, (), ((0, 1),), -96, 3)":{"1":"-3699322246041458103739317199996707235031/22461461092046545478264758033283602950"},"('BA', 1, (), ((0, 1),), -95, 3)":{"1":"3691835092344109255246562280652279367381/22461461092046545478264758033283602950"},"('BA', 1, (), ((0, 1),), -94, 3)":{"1":"-3684269126502577787295988888472646995861/22461461092046545478264758033283602950"},"('BA', 1, (), ((0, 1),), -93, 3)":{"1":"3676622671662732154792749821908124918261/22461461092046545478264758033283602950"},"('BA', 1, (), ((0, 1),), -92, 3)":{"1":"-3668893996878372053122809260004199377461/22461461092046545478264758033283602950"},"('BA', 1, (), ((0, 1),), -91, 3)":{"1":"3661081314759399341652108474601318124261/22461461092046545478264758033283602950"},"('BA', 1, (), ((0, 1),), -90, 3)":{"1":"-3653182778990767589396015372875328285861/22461461092046545478264758033283602950"},"('BA', 1, (), ((0, 1),), -89, 3)":{"1":"3645196481713595484337076792241271893701/22461461092046545478264758033283602950"},"('BA', 1, (), ((0, 1),), -88, 3)":{"1":"-40866521918642154860585199122889549709/252375967326365679531064697003186550"},"('BA', 1, (), ((0, 1),), -87, 3)":{"1":"3706795349055853229324900260857622319/22943269756942334502824063363926050"},"('BA', 1, (), ((0, 1),), -86, 3)":{"1":"-3698356445237207772956045432953649519/22943269756942334502824063363926050"},"('BA', 1, (), ((0, 1),), -85, 3)":{"1":"3689819414629973415931738804725211919/22943269756942334502824063363926050"},"('BA', 1, (), ((0, 1),), -84, 3)":{"1":"-3681181948368536301765969745576439759/22943269756942334502824063363926050"},"('BA', 1, (), ((0, 1),), -83, 3)":{"1":"3672441655127796364812512959533039359/22943269756942334502824063363926050"},"('BA', 1, (), ((0, 1),), -82, 3)":{"1":"-44139711531918267321142140457772773/276424936830630536178603173059350"},"('BA', 1, (), ((0, 1),), -81, 3)":{"1":"44031838385838021258243173365847173/276424936830630536178603173059350"},"('BA', 1, (), ((0, 1),), -80, 3)":{"1":"-4880292608058024066886120358155997/30713881870070059575400352562150"},"('BA', 1, (), ((0, 1),), -79, 3)":{"1":"4868007055309996043055960217131137/30713881870070059575400352562150"},"('BA', 1, (), ((0, 1),), -78, 3)":{"1":"-61462860623241058403302042280303/388783314811013412346839905850"},"('BA', 1, (), ((0, 1),), -77, 3)":{"1":"61303359776139104182852056677903/388783314811013412346839905850"},"('BA', 1, (), ((0, 1),), -76, 3)":{"1":"-672559662384108370412072783887333/4276616462921147535815238964350"},"('BA', 1, (), ((0, 1),), -75, 3)":{"1":"670758981768141571449624262218133/4276616462921147535815238964350"},"('BA', 1, (), ((0, 1),), -74, 3)":{"1":"-668934292077295215167676426926677/4276616462921147535815238964350"},"('BA', 1, (), ((0, 1),), -73, 3)":{"1":"667084944417653637854891458725877/4276616462921147535815238964350"},"('BA', 1, (), ((0, 1),), -72, 3)":{"1":"-9112469359293533278712889630349/58583787163303390901578615950"},"('BA', 1, (), ((0, 1),), -71, 3)":{"1":"3028810706851429109067025637383/19527929054434463633859538650"},"('BA', 1, (), ((0, 1),), -70, 3)":{"1":"-42535343474848157886823113473/275041254287809346955768150"},"('BA', 1, (), ((0, 1),), -69, 3)":{"1":"42409610330030873613929048033/275041254287809346955768150"},"('BA', 1, (), ((0, 1),), -68, 3)":{"1":"-14094018321907827923954201611/91680418095936448985256050"},"('BA', 1, (), ((0, 1),), -67, 3)":{"1":"14050874595745034300902316411/91680418095936448985256050"},"('BA', 1, (), ((0, 1),), -66, 3)":{"1":"-209060999005535159677640233/1368364449193081328138150"},"('BA', 1, (), ((0, 1),), -65, 3)":{"1":"625192648726870088010174299/4105093347579243984414450"},"('BA', 1, (), ((0, 1),), -64, 3)":{"1":"-623171679694215690971693339/4105093347579243984414450"},"('BA', 1, (), ((0, 1),), -63, 3)":{"1":"310559566510213034489743057/2052546673789621992207225"},"('BA', 1, (), ((0, 1),), -62, 3)":{"1":"-928551009361054917576341971/6157640021368865976621675"},"('BA', 1, (), ((0, 1),), -61, 3)":{"1":"925372872575832277072279171/6157640021368865976621675"},"('BA', 1, (), ((0, 1),), -60, 3)":{"1":"-15117092380124150817026911/100944918383096163551175"},"('BA', 1, (), ((0, 1),), -59, 3)":{"1":"15063255090319832863132951/100944918383096163551175"},"('BA', 1, (), ((0, 1),), -58, 3)":{"1":"-254381445831833111660789/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -57, 3)":{"1":"253437484000080020709989/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -56, 3)":{"1":"-252476961434436524654789/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -55, 3)":{"1":"251499286680120823312889/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -54, 3)":{"1":"-250503836021181200128409/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -53, 3)":{"1":"748469853272339196210427/5132792460157432044975"},"('BA', 1, (), ((0, 1),), -52, 3)":{"1":"-14063600165435720745359/96845140757687397075"},"('BA', 1, (), ((0, 1),), -51, 3)":{"1":"14004003155738682347159/96845140757687397075"},"('BA', 1, (), ((0, 1),), -50, 3)":{"1":"-13943237577224054960759/96845140757687397075"},"('BA', 1, (), ((0, 1),), -49, 3)":{"1":"14004003155738682347159/96845140757687397075"},"('BA', 1, (), ((0, 1),), -48, 3)":{"1":"-14063600165435720745359/96845140757687397075"},"('BA', 1, (), ((0, 1),), -47, 3)":{"1":"748469853272339196210427/5132792460157432044975"},"('BA', 1, (), ((0, 1),), -46, 3)":{"1":"-250503836021181200128409/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -45, 3)":{"1":"251499286680120823312889/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -44, 3)":{"1":"-252476961434436524654789/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -43, 3)":{"1":"253437484000080020709989/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -42, 3)":{"1":"-254381445831833111660789/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -41, 3)":{"1":"15063255090319832863132951/100944918383096163551175"},"('BA', 1, (), ((0, 1),), -40, 3)":{"1":"-15117092380124150817026911/100944918383096163551175"},"('BA', 1, (), ((0, 1),), -39, 3)":{"1":"925372872575832277072279171/6157640021368865976621675"},"('BA', 1, (), ((0, 1),), -38, 3)":{"1":"-928551009361054917576341971/6157640021368865976621675"},"('BA', 1, (), ((0, 1),), -37, 3)":{"1":"310559566510213034489743057/2052546673789621992207225"},"('BA', 1, (), ((0, 1),), -36, 3)":{"1":"-623171679694215690971693339/4105093347579243984414450"},"('BA', 1, (), ((0, 1),), -35, 3)":{"1":"625192648726870088010174299/4105093347579243984414450"},"('BA', 1, (), ((0, 1),), -34, 3)":{"1":"-209060999005535159677640233/1368364449193081328138150"},"('BA', 1, (), ((0, 1),), -33, 3)":{"1":"14050874595745034300902316411/91680418095936448985256050"},"('BA', 1, (), ((0, 1),), -32, 3)":{"1":"-14094018321907827923954201611/91680418095936448985256050"},"('BA', 1, (), ((0, 1),), -31, 3)":{"1":"42409610330030873613929048033/275041254287809346955768150"},"('BA', 1, (), ((0, 1),), -30, 3)":{"1":"-42535343474848157886823113473/275041254287809346955768150"},"('BA', 1, (), ((0, 1),), -29, 3)":{"1":"3028810706851429109067025637383/19527929054434463633859538650"},"('BA', 1, (), ((0, 1),), -28, 3)":{"1":"-9112469359293533278712889630349/58583787163303390901578615950"},"('BA', 1, (), ((0, 1),), -27, 3)":{"1":"667084944417653637854891458725877/4276616462921147535815238964350"},"('BA', 1, (), ((0, 1),), -26, 3)":{"1":"-668934292077295215167676426926677/4276616462921147535815238964350"},"('BA', 1, (), ((0, 1),), -25, 3)":{"1":"670758981768141571449624262218133/4276616462921147535815238964350"},"('BA', 1, (), ((0, 1),), -24, 3)":{"1":"-672559662384108370412072783887333/4276616462921147535815238964350"},"('BA', 1, (), ((0, 1),), -23, 3)":{"1":"61303359776139104182852056677903/388783314811013412346839905850"},"('BA', 1, (), ((0, 1),), -22, 3)":{"1":"-61462860623241058403302042280303/388783314811013412346839905850"},"('BA', 1, (), ((0, 1),), -21, 3)":{"1":"4868007055309996043055960217131137/30713881870070059575400352562150"},"('BA', 1, (), ((0, 1),), -20, 3)":{"1":"-4880292608058024066886120358155997/30713881870070059575400352562150"},"('BA', 1, (), ((0, 1),), -19, 3)":{"1":"44031838385838021258243173365847173/276424936830630536178603173059350"},"('BA', 1, (), ((0, 1),), -18, 3)":{"1":"-44139711531918267321142140457772773/276424936830630536178603173059350"},"('BA', 1, (), ((0, 1),), -17, 3)":{"1":"3672441655127796364812512959533039359/22943269756942334502824063363926050"},"('BA', 1, (), ((0, 1),), -16, 3)":{"1":"-3681181948368536301765969745576439759/22943269756942334502824063363926050"},"('BA', 1, (), ((0, 1),), -15, 3)":{"1":"3689819414629973415931738804725211919/22943269756942334502824063363926050"},"('BA', 1, (), ((0, 1),), -14, 3)":{"1":"-3698356445237207772956045432953649519/22943269756942334502824063363926050"},"('BA', 1, (), ((0, 1),), -13, 3)":{"1":"3706795349055853229324900260857622319/22943269756942334502824063363926050"},"('BA', 1, (), ((0, 1),), -12, 3)":{"1":"-40866521918642154860585199122889549709/252375967326365679531064697003186550"},"('BA', 1, (), ((0, 1),), -11, 3)":{"1":"3645196481713595484337076792241271893701/22461461092046545478264758033283602950"},"('BA', 1, (), ((0, 1),), -10, 3)":{"1":"-3653182778990767589396015372875328285861/22461461092046545478264758033283602950"},"('BA', 1, (), ((0, 1),), -9, 3)":{"1":"3661081314759399341652108474601318124261/22461461092046545478264758033283602950"},"('BA', 1, (), ((0, 1),), -8, 3)":{"1":"-3668893996878372053122809260004199377461/22461461092046545478264758033283602950"},"('BA', 1, (), ((0, 1),), -7, 3)":{"1":"3676622671662732154792749821908124918261/22461461092046545478264758033283602950"},"('BA', 1, (), ((0, 1),), -6, 3)":{"1":"-3684269126502577787295988888472646995861/22461461092046545478264758033283602950"},"('BA', 1, (), ((0, 1),), -5, 3)":{"1":"3691835092344109255246562280652279367381/22461461092046545478264758033283602950"},"('BA', 1, (), ((0, 1),), -4, 3)":{"1":"-3699322246041458103739317199996707235031/22461461092046545478264758033283602950"},"('BA', 1, (), ((0, 1),), -3, 3)":{"1":"359553024620966925518018240656745677092407/2178761725928514911391681529228509486150"},"('BA', 1, (), ((0, 1),), -2, 3)":{"1":"-360264457021270114060513483605065190394007/2178761725928514911391681529228509486150"},"('BA', 1, (), ((0, 1),), -1, 3)":{"1":"360968703235711654233892612988250163157207/2178761725928514911391681529228509486150"},"('BA', 1, (), ((0, 1),), 0, 3)":{"1":"-14466636279520351160221518043104131447711/87150469037140596455667261169140379446"},"('BA', 1, (-2,), ((0, 1),), -100, 1)":{"1":"-14466636279520351160221518043104131447711/43575234518570298227833630584570189723"},"('BA', 0, (), ((0, 3),), -100, 1)":{"1":"14466636279520351160221518043104131447711/29050156345713532151889087056380126482"},"('BA', 1, (-2,), ((0, 1),), -99, 1)":{"1":"360968703235711654233892612988250163157207/1089380862964257455695840764614254743075"},"('BA', 0, (), ((0, 3),), -99, 1)":{"1":"-314488453082570002790870073698041960786007/726253908642838303797227176409503162050"},"('BA', 1, (-2,), ((0, 1),), -98, 1)":{"1":"-360264457021270114060513483605065190394007/1089380862964257455695840764614254743075"},"('BA', 0, (), ((0, 3),), -98, 1)":{"1":"290544081791557636895979674669752886837207/726253908642838303797227176409503162050"},"('BA', 1, (-2,), ((0, 1),), -97, 1)":{"1":"359553024620966925518018240656745677092407/1089380862964257455695840764614254743075"},"('BA', 0, (), ((0, 3),), -97, 1)":{"1":"-274339232673540564539143585291363972745207/726253908642838303797227176409503162050"},"('BA', 1, (-2,), ((0, 1),), -96, 1)":{"1":"-3699322246041458103739317199996707235031/11230730546023272739132379016641801475"},"('BA', 0, (), ((0, 3),), -96, 1)":{"1":"2701035086394944971371994620739658215031/7487153697348848492754919344427867650"},"('BA', 1, (-2,), ((0, 1),), -95, 1)":{"1":"3691835092344109255246562280652279367381/11230730546023272739132379016641801475"},"('BA', 0, (), ((0, 3),), -95, 1)":{"1":"-2597712365371530862171976733786553641461/7487153697348848492754919344427867650"},"('BA', 1, (-2,), ((0, 1),), -94, 1)":{"1":"-3684269126502577787295988888472646995861/11230730546023272739132379016641801475"},"('BA', 0, (), ((0, 3),), -94, 1)":{"1":"2510283426758278343632017535266357348341/7487153697348848492754919344427867650"},"('BA', 1, (-2,), ((0, 1),), -93, 1)":{"1":"3676622671662732154792749821908124918261/11230730546023272739132379016641801475"},"('BA', 0, (), ((0, 3),), -93, 1)":{"1":"-2434182995256957524909304920409923337941/7487153697348848492754919344427867650"},"('BA', 1, (-2,), ((0, 1),), -92, 1)":{"1":"-3668893996878372053122809260004199377461/11230730546023272739132379016641801475"},"('BA', 0, (), ((0, 3),), -92, 1)":{"1":"2366557090893806635297325003750574855941/7487153697348848492754919344427867650"},"('BA', 1, (-2,), ((0, 1),), -91, 1)":{"1":"3661081314759399341652108474601318124261/11230730546023272739132379016641801475"},"('BA', 0, (), ((0, 3),), -91, 1)":{"1":"-2305502426927019890100367014120650988341/7487153697348848492754919344427867650"},"('BA', 1, (-2,), ((0, 1),), -90, 1)":{"1":"-3653182778990767589396015372875328285861/11230730546023272739132379016641801475"},"('BA', 0, (), ((0, 3),), -90, 1)":{"1":"2249686107495355507490642428590322796981/7487153697348848492754919344427867650"},"('BA', 1, (-2,), ((0, 1),), -89, 1)":{"1":"3645196481713595484337076792241271893701/11230730546023272739132379016641801475"},"('BA', 0, (), ((0, 3),), -89, 1)":{"1":"-2198138188706335556655675226315958811221/7487153697348848492754919344427867650"},"('BA', 1, (-2,), ((0, 1),), -88, 1)":{"1":"-40866521918642154860585199122889549709/126187983663182839765532348501593275"},"('BA', 0, (), ((0, 3),), -88, 1)":{"1":"24158771588382374490067283739792976189/84125322442121893177021565667728850"},"('BA', 1, (-2,), ((0, 1),), -87, 1)":{"1":"3706795349055853229324900260857622319/11471634878471167251412031681963025"},"('BA', 0, (), ((0, 3),), -87, 1)":{"1":"-23652843075793389677953727470742299189/84125322442121893177021565667728850"},"('BA', 1, (-2,), ((0, 1),), -86, 1)":{"1":"-3698356445237207772956045432953649519/11471634878471167251412031681963025"},"('BA', 0, (), ((0, 3),), -86, 1)":{"1":"23175442231195732431944225777888980789/84125322442121893177021565667728850"},"('BA', 1, (-2,), ((0, 1),), -85, 1)":{"1":"3689819414629973415931738804725211919/11471634878471167251412031681963025"},"('BA', 0, (), ((0, 3),), -85, 1)":{"1":"-22722600185429767760454894187193857429/84125322442121893177021565667728850"},"('BA', 1, (-2,), ((0, 1),), -84, 1)":{"1":"-3681181948368536301765969745576439759/11471634878471167251412031681963025"},"('BA', 0, (), ((0, 3),), -84, 1)":{"1":"22291086766785471931923348273886448269/84125322442121893177021565667728850"},"('BA', 1, (-2,), ((0, 1),), -83, 1)":{"1":"3672441655127796364812512959533039359/11471634878471167251412031681963025"},"('BA', 0, (), ((0, 3),), -83, 1)":{"1":"-1286955084993214025844536752467886157/4948548378948346657471856803984050"},"('BA', 1, (-2,), ((0, 1),), -82, 1)":{"1":"-44139711531918267321142140457772773/138212468415315268089301586529675"},"('BA', 0, (), ((0, 3),), -82, 1)":{"1":"15224537639651500735013435559805279/59621064806606586234600684385350"},"('BA', 1, (-2,), ((0, 1),), -81, 1)":{"1":"44031838385838021258243173365847173/138212468415315268089301586529675"},"('BA', 0, (), ((0, 3),), -81, 1)":{"1":"-14953908518783514998266904083570879/59621064806606586234600684385350"},"('BA', 1, (-2,), ((0, 1),), -80, 1)":{"1":"-4880292608058024066886120358155997/15356940935035029787700176281075"},"('BA', 0, (), ((0, 3),), -80, 1)":{"1":"1632495456518735329806706540021351/6624562756289620692733409376150"},"('BA', 1, (-2,), ((0, 1),), -79, 1)":{"1":"4868007055309996043055960217131137/15356940935035029787700176281075"},"('BA', 0, (), ((0, 3),), -79, 1)":{"1":"-1604356837572971798102334153528371/6624562756289620692733409376150"},"('BA', 1, (-2,), ((0, 1),), -78, 1)":{"1":"-61462860623241058403302042280303/194391657405506706173419952925"},"('BA', 0, (), ((0, 3),), -78, 1)":{"1":"19962471907654229246306271433949/83855224763159755604220371850"},"('BA', 1, (-2,), ((0, 1),), -77, 1)":{"1":"61303359776139104182852056677903/194391657405506706173419952925"},"('BA', 0, (), ((0, 3),), -77, 1)":{"1":"-19625929199574658320804383653949/83855224763159755604220371850"},"('BA', 1, (-2,), ((0, 1),), -76, 1)":{"1":"-672559662384108370412072783887333/2138308231460573767907619482175"},"('BA', 0, (), ((0, 3),), -76, 1)":{"1":"19297768493142206290214707393549/83855224763159755604220371850"},"('BA', 1, (-2,), ((0, 1),), -75, 1)":{"1":"670758981768141571449624262218133/2138308231460573767907619482175"},"('BA', 0, (), ((0, 3),), -75, 1)":{"1":"-18977176728573999729841519614013/83855224763159755604220371850"},"('BA', 1, (-2,), ((0, 1),), -74, 1)":{"1":"-668934292077295215167676426926677/2138308231460573767907619482175"},"('BA', 0, (), ((0, 3),), -74, 1)":{"1":"3732685835984337015005391939929/16771044952631951120844074370"},"('BA', 1, (-2,), ((0, 1),), -73, 1)":{"1":"667084944417653637854891458725877/2138308231460573767907619482175"},"('BA', 0, (), ((0, 3),), -73, 1)":{"1":"-33040576949927109991744269004481/150939404573687560087596669330"},"('BA', 1, (-2,), ((0, 1),), -72, 1)":{"1":"-9112469359293533278712889630349/29291893581651695450789307975"},"('BA', 0, (), ((0, 3),), -72, 1)":{"1":"445165437551863606016141961497/2067663076351884384761598210"},"('BA', 1, (-2,), ((0, 1),), -71, 1)":{"1":"3028810706851429109067025637383/9763964527217231816929769325"},"('BA', 0, (), ((0, 3),), -71, 1)":{"1":"-437845434936732796929859521857/2067663076351884384761598210"},"('BA', 1, (-2,), ((0, 1),), -70, 1)":{"1":"-42535343474848157886823113473/137520627143904673477884075"},"('BA', 0, (), ((0, 3),), -70, 1)":{"1":"6065333900260559861060177719/29122015159885695560022510"},"('BA', 1, (-2,), ((0, 1),), -69, 1)":{"1":"42409610330030873613929048033/137520627143904673477884075"},"('BA', 0, (), ((0, 3),), -69, 1)":{"1":"-5965272266605210669311086551/29122015159885695560022510"},"('BA', 1, (-2,), ((0, 1),), -68, 1)":{"1":"-14094018321907827923954201611/45840209047968224492628025"},"('BA', 0, (), ((0, 3),), -68, 1)":{"1":"5866510649976033093064053691/29122015159885695560022510"},"('BA', 1, (-2,), ((0, 1),), -67, 1)":{"1":"14050874595745034300902316411/45840209047968224492628025"},"('BA', 0, (), ((0, 3),), -67, 1)":{"1":"-98071608670786953259275509147/495074257718056824520382670"},"('BA', 1, (-2,), ((0, 1),), -66, 1)":{"1":"-209060999005535159677640233/684182224596540664069075"},"('BA', 0, (), ((0, 3),), -66, 1)":{"1":"1439258866495655487176835401/7389168025642639171946010"},"('BA', 1, (-2,), ((0, 1),), -65, 1)":{"1":"625192648726870088010174299/2052546673789621992207225"},"('BA', 0, (), ((0, 3),), -65, 1)":{"1":"-1414999364198480692596732137/7389168025642639171946010"},"('BA', 1, (-2,), ((0, 1),), -64, 1)":{"1":"-623171679694215690971693339/2052546673789621992207225"},"('BA', 0, (), ((0, 3),), -64, 1)":{"1":"106996140977684105218369901/568397540434049167072770"},"('BA', 1, (-2,), ((0, 1),), -63, 1)":{"1":"621119133020426068979486114/2052546673789621992207225"},"('BA', 0, (), ((0, 3),), -63, 1)":{"1":"-52580185271519500238033653/284198770217024583536385"},"('BA', 1, (-2,), ((0, 1),), -62, 1)":{"1":"-1857102018722109835152683942/6157640021368865976621675"},"('BA', 0, (), ((0, 3),), -62, 1)":{"1":"51668469918442328641726453/284198770217024583536385"},"('BA', 1, (-2,), ((0, 1),), -61, 1)":{"1":"1850745745151664554144558342/6157640021368865976621675"},"('BA', 0, (), ((0, 3),), -61, 1)":{"1":"-659906555628386328319687969/3694584012821319585973005"},"('BA', 1, (-2,), ((0, 1),), -60, 1)":{"1":"-30234184760248301634053822/100944918383096163551175"},"('BA', 0, (), ((0, 3),), -60, 1)":{"1":"10625914654245997999370221/60566951029857698130705"},"('BA', 1, (-2,), ((0, 1),), -59, 1)":{"1":"30126510180639665726265902/100944918383096163551175"},"('BA', 0, (), ((0, 3),), -59, 1)":{"1":"-10434463999283325860888773/60566951029857698130705"},"('BA', 1, (-2,), ((0, 1),), -58, 1)":{"1":"-508762891663666223321578/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -58, 1)":{"1":"173620709953235609473727/1026558492031486408995"},"('BA', 1, (-2,), ((0, 1),), -57, 1)":{"1":"506874968000160041419978/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -57, 1)":{"1":"-170393677644684345060527/1026558492031486408995"},"('BA', 1, (-2,), ((0, 1),), -56, 1)":{"1":"-504953922868873049309578/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -56, 1)":{"1":"167171561038116617384447/1026558492031486408995"},"('BA', 1, (-2,), ((0, 1),), -55, 1)":{"1":"502998573360241646625778/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -55, 1)":{"1":"-163951752180570240965123/1026558492031486408995"},"('BA', 1, (-2,), ((0, 1),), -54, 1)":{"1":"-501007672042362400256818/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -54, 1)":{"1":"160731685701217720750979/1026558492031486408995"},"('BA', 1, (-2,), ((0, 1),), -53, 1)":{"1":"1496939706544678392420854/5132792460157432044975"},"('BA', 0, (), ((0, 3),), -53, 1)":{"1":"-157508825943728798880659/1026558492031486408995"},"('BA', 1, (-2,), ((0, 1),), -52, 1)":{"1":"-28127200330871441490718/96845140757687397075"},"('BA', 0, (), ((0, 3),), -52, 1)":{"1":"2910955746889419226003/19369028151537479415"},"('BA', 1, (-2,), ((0, 1),), -51, 1)":{"1":"28008006311477364694318/96845140757687397075"},"('BA', 0, (), ((0, 3),), -51, 1)":{"1":"-2849899218587555397643/19369028151537479415"},"('BA', 1, (-2,), ((0, 1),), -50, 1)":{"1":"-27886475154448109921518/96845140757687397075"},"('BA', 0, (), ((0, 3),), -50, 1)":{"1":"13943237577224054960759/96845140757687397075"},"('BA', 1, (-2,), ((0, 1),), -49, 1)":{"1":"28008006311477364694318/96845140757687397075"},"('BA', 0, (), ((0, 3),), -49, 1)":{"1":"-13758510218539587706103/96845140757687397075"},"('BA', 1, (-2,), ((0, 1),), -48, 1)":{"1":"-28127200330871441490718/96845140757687397075"},"('BA', 0, (), ((0, 3),), -48, 1)":{"1":"13572421596424345360703/96845140757687397075"},"('BA', 1, (-2,), ((0, 1),), -47, 1)":{"1":"1496939706544678392420854/5132792460157432044975"},"('BA', 0, (), ((0, 3),), -47, 1)":{"1":"-709395576826034398017559/5132792460157432044975"},"('BA', 1, (-2,), ((0, 1),), -46, 1)":{"1":"-501007672042362400256818/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -46, 1)":{"1":"699364587620998597015559/5132792460157432044975"},"('BA', 1, (-2,), ((0, 1),), -45, 1)":{"1":"502998573360241646625778/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -45, 1)":{"1":"-689236959177873735051719/5132792460157432044975"},"('BA', 1, (-2,), ((0, 1),), -44, 1)":{"1":"-504953922868873049309578/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -44, 1)":{"1":"679003963416036061006499/5132792460157432044975"},"('BA', 1, (-2,), ((0, 1),), -43, 1)":{"1":"506874968000160041419978/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -43, 1)":{"1":"-668656515777058398957299/5132792460157432044975"},"('BA', 1, (-2,), ((0, 1),), -42, 1)":{"1":"-508762891663666223321578/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -42, 1)":{"1":"658185125224820622596099/5132792460157432044975"},"('BA', 1, (-2,), ((0, 1),), -41, 1)":{"1":"30126510180639665726265902/100944918383096163551175"},"('BA', 0, (), ((0, 3),), -41, 1)":{"1":"-38207210545502367874353841/302834755149288490653525"},"('BA', 1, (-2,), ((0, 1),), -40, 1)":{"1":"-30234184760248301634053822/100944918383096163551175"},"('BA', 0, (), ((0, 3),), -40, 1)":{"1":"37572981009514914905310361/302834755149288490653525"},"('BA', 1, (-2,), ((0, 1),), -39, 1)":{"1":"1850745745151664554144558342/6157640021368865976621675"},"('BA', 0, (), ((0, 3),), -39, 1)":{"1":"-2252704457313062020835235181/18472920064106597929865025"},"('BA', 1, (-2,), ((0, 1),), -38, 1)":{"1":"-1857102018722109835152683942/6157640021368865976621675"},"('BA', 0, (), ((0, 3),), -38, 1)":{"1":"2212855511467578143745832381/18472920064106597929865025"},"('BA', 1, (-2,), ((0, 1),), -37, 1)":{"1":"621119133020426068979486114/2052546673789621992207225"},"('BA', 0, (), ((0, 3),), -37, 1)":{"1":"-2172360154535067105343187581/18472920064106597929865025"},"('BA', 1, (-2,), ((0, 1),), -36, 1)":{"1":"-623171679694215690971693339/2052546673789621992207225"},"('BA', 0, (), ((0, 3),), -36, 1)":{"1":"4262341070946415598296436537/36945840128213195859730050"},"('BA', 1, (-2,), ((0, 1),), -35, 1)":{"1":"625192648726870088010174299/2052546673789621992207225"},"('BA', 0, (), ((0, 3),), -35, 1)":{"1":"-4178470856091258121199476697/36945840128213195859730050"},"('BA', 1, (-2,), ((0, 1),), -34, 1)":{"1":"-209060999005535159677640233/684182224596540664069075"},"('BA', 0, (), ((0, 3),), -34, 1)":{"1":"4092999613820621186708395577/36945840128213195859730050"},"('BA', 1, (-2,), ((0, 1),), -33, 1)":{"1":"14050874595745034300902316411/45840209047968224492628025"},"('BA', 0, (), ((0, 3),), -33, 1)":{"1":"-268389184816297085952347540459/2475371288590284122601913350"},"('BA', 1, (-2,), ((0, 1),), -32, 1)":{"1":"-14094018321907827923954201611/45840209047968224492628025"},"('BA', 0, (), ((0, 3),), -32, 1)":{"1":"23856689466823626816643847569/225033753508207647509264850"},"('BA', 1, (-2,), ((0, 1),), -31, 1)":{"1":"42409610330030873613929048033/137520627143904673477884075"},"('BA', 0, (), ((0, 3),), -31, 1)":{"1":"-23302258479919347105389137069/225033753508207647509264850"},"('BA', 1, (-2,), ((0, 1),), -30, 1)":{"1":"-42535343474848157886823113473/137520627143904673477884075"},"('BA', 0, (), ((0, 3),), -30, 1)":{"1":"22734800093192659433881903309/225033753508207647509264850"},"('BA', 1, (-2,), ((0, 1),), -29, 1)":{"1":"3028810706851429109067025637383/9763964527217231816929769325"},"('BA', 0, (), ((0, 3),), -29, 1)":{"1":"-1572884613973039656742582010459/15977396499082742973157804350"},"('BA', 1, (-2,), ((0, 1),), -28, 1)":{"1":"-9112469359293533278712889630349/29291893581651695450789307975"},"('BA', 0, (), ((0, 3),), -28, 1)":{"1":"1530523087622981196445933732259/15977396499082742973157804350"},"('BA', 1, (-2,), ((0, 1),), -27, 1)":{"1":"667084944417653637854891458725877/2138308231460573767907619482175"},"('BA', 0, (), ((0, 3),), -27, 1)":{"1":"-108550965978374316166462353361307/1166349944433040237040519717550"},"('BA', 1, (-2,), ((0, 1),), -26, 1)":{"1":"-668934292077295215167676426926677/2138308231460573767907619482175"},"('BA', 0, (), ((0, 3),), -26, 1)":{"1":"35093972361689499228088900833769/388783314811013412346839905850"},"('BA', 1, (-2,), ((0, 1),), -25, 1)":{"1":"670758981768141571449624262218133/2138308231460573767907619482175"},"('BA', 0, (), ((0, 3),), -25, 1)":{"1":"-33971086398091741516121002192873/388783314811013412346839905850"},"('BA', 1, (-2,), ((0, 1),), -24, 1)":{"1":"-672559662384108370412072783887333/2138308231460573767907619482175"},"('BA', 0, (), ((0, 3),), -24, 1)":{"1":"32812102874360383638472317336697/388783314811013412346839905850"},"('BA', 1, (-2,), ((0, 1),), -23, 1)":{"1":"61303359776139104182852056677903/194391657405506706173419952925"},"('BA', 0, (), ((0, 3),), -23, 1)":{"1":"-347751525896752717661721680562467/4276616462921147535815238964350"},"('BA', 1, (-2,), ((0, 1),), -22, 1)":{"1":"-61462860623241058403302042280303/194391657405506706173419952925"},"('BA', 0, (), ((0, 3),), -22, 1)":{"1":"334096866420937593311025087035267/4276616462921147535815238964350"},"('BA', 1, (-2,), ((0, 1),), -21, 1)":{"1":"4868007055309996043055960217131137/15356940935035029787700176281075"},"('BA', 0, (), ((0, 3),), -21, 1)":{"1":"-25273956500598351244012082946938093/337852700570770655329403878183650"},"('BA', 1, (-2,), ((0, 1),), -20, 1)":{"1":"-4880292608058024066886120358155997/15356940935035029787700176281075"},"('BA', 0, (), ((0, 3),), -20, 1)":{"1":"24109169094821027651352614338343033/337852700570770655329403878183650"},"('BA', 1, (-2,), ((0, 1),), -19, 1)":{"1":"44031838385838021258243173365847173/138212468415315268089301586529675"},"('BA', 0, (), ((0, 3),), -19, 1)":{"1":"-206051110030477202769737705786522977/3040674305136935897964634903652850"},"('BA', 1, (-2,), ((0, 1),), -18, 1)":{"1":"-44139711531918267321142140457772773/138212468415315268089301586529675"},"('BA', 0, (), ((0, 3),), -18, 1)":{"1":"194622234079975343579441876520931777/3040674305136935897964634903652850"},"('BA', 1, (-2,), ((0, 1),), -17, 1)":{"1":"3672441655127796364812512959533039359/11471634878471167251412031681963025"},"('BA', 0, (), ((0, 3),), -17, 1)":{"1":"-15159007078157604707803910733864671891/252375967326365679531064697003186550"},"('BA', 1, (-2,), ((0, 1),), -16, 1)":{"1":"-3681181948368536301765969745576439759/11471634878471167251412031681963025"},"('BA', 0, (), ((0, 3),), -16, 1)":{"1":"14112742563751382843081289581022329891/252375967326365679531064697003186550"},"('BA', 1, (-2,), ((0, 1),), -15, 1)":{"1":"3689819414629973415931738804725211919/11471634878471167251412031681963025"},"('BA', 0, (), ((0, 3),), -15, 1)":{"1":"-13008226565570111869133571142373089931/252375967326365679531064697003186550"},"('BA', 1, (-2,), ((0, 1),), -14, 1)":{"1":"-3698356445237207772956045432953649519/11471634878471167251412031681963025"},"('BA', 0, (), ((0, 3),), -14, 1)":{"1":"11837515101631373709200322191313347051/252375967326365679531064697003186550"},"('BA', 1, (-2,), ((0, 1),), -13, 1)":{"1":"3706795349055853229324900260857622319/11471634878471167251412031681963025"},"('BA', 0, (), ((0, 3),), -13, 1)":{"1":"-10590968451848602011286623326640793451/252375967326365679531064697003186550"},"('BA', 1, (-2,), ((0, 1),), -12, 1)":{"1":"-40866521918642154860585199122889549709/126187983663182839765532348501593275"},"('BA', 0, (), ((0, 3),), -12, 1)":{"1":"9256729072137186250968547026400170851/252375967326365679531064697003186550"},"('BA', 1, (-2,), ((0, 1),), -11, 1)":{"1":"3645196481713595484337076792241271893701/11230730546023272739132379016641801475"},"('BA', 0, (), ((0, 3),), -11, 1)":{"1":"-695978397308184298707127905534667353739/22461461092046545478264758033283602950"},"('BA', 1, (-2,), ((0, 1),), -10, 1)":{"1":"-3653182778990767589396015372875328285861/11230730546023272739132379016641801475"},"('BA', 0, (), ((0, 3),), -10, 1)":{"1":"557307235495468656320103459979688180779/22461461092046545478264758033283602950"},"('BA', 1, (-2,), ((0, 1),), -9, 1)":{"1":"3661081314759399341652108474601318124261/11230730546023272739132379016641801475"},"('BA', 0, (), ((0, 3),), -9, 1)":{"1":"-405655348737739013003115906840683283499/22461461092046545478264758033283602950"},"('BA', 1, (-2,), ((0, 1),), -8, 1)":{"1":"-3668893996878372053122809260004199377461/11230730546023272739132379016641801475"},"('BA', 0, (), ((0, 3),), -8, 1)":{"1":"238116721075324200353643508756674187099/22461461092046545478264758033283602950"},"('BA', 1, (-2,), ((0, 1),), -7, 1)":{"1":"3676622671662732154792749821908124918261/11230730546023272739132379016641801475"},"('BA', 0, (), ((0, 3),), -7, 1)":{"1":"-50696357554591734857584882586479822699/22461461092046545478264758033283602950"},"('BA', 1, (-2,), ((0, 1),), -6, 1)":{"1":"-3684269126502577787295988888472646995861/11230730546023272739132379016641801475"},"('BA', 0, (), ((0, 3),), -6, 1)":{"1":"-162312027269679456304074828853778053301/22461461092046545478264758033283602950"},"('BA', 1, (-2,), ((0, 1),), -5, 1)":{"1":"3691835092344109255246562280652279367381/11230730546023272739132379016641801475"},"('BA', 0, (), ((0, 3),), -5, 1)":{"1":"409466911426374076022805640055102189621/22461461092046545478264758033283602950"},"('BA', 1, (-2,), ((0, 1),), -4, 1)":{"1":"-3699322246041458103739317199996707235031/11230730546023272739132379016641801475"},"('BA', 0, (), ((0, 3),), -4, 1)":{"1":"-704460767101918706637349462225560175031/22461461092046545478264758033283602950"},"('BA', 1, (-2,), ((0, 1),), -3, 1)":{"1":"359553024620966925518018240656745677092407/1089380862964257455695840764614254743075"},"('BA', 0, (), ((0, 3),), -3, 1)":{"1":"103911648778687842581394274560600564050807/2178761725928514911391681529228509486150"},"('BA', 1, (-2,), ((0, 1),), -2, 1)":{"1":"-360264457021270114060513483605065190394007/1089380862964257455695840764614254743075"},"('BA', 0, (), ((0, 3),), -2, 1)":{"1":"-151103331332132682566912056799128279723607/2178761725928514911391681529228509486150"},"('BA', 1, (-2,), ((0, 1),), -1, 1)":{"1":"360968703235711654233892612988250163157207/1089380862964257455695840764614254743075"},"('BA', 0, (), ((0, 3),), -1, 1)":{"1":"221527952776286699904824995117625556043607/2178761725928514911391681529228509486150"},"('BA', 1, (-2,), ((0, 1),), 0, 1)":{"1":"-14466636279520351160221518043104131447711/43575234518570298227833630584570189723"},"('BA', 0, (), ((0, 3),), 0, 1)":{"1":"-14466636279520351160221518043104131447711/87150469037140596455667261169140379446"},"('R', -99, 4)":{"1":"-48"},"('R', -98, 4)":{"1":"72"},"('R', -97, 4)":{"1":"-88"},"('R', -96, 4)":{"1":"100"},"('R', -95, 4)":{"1":"-548/5"},"('R', -94, 4)":{"1":"588/5"},"('R', -93, 4)":{"1":"-4356/35"},"('R', -92, 4)":{"1":"4566/35"},"('R', -91, 4)":{"1":"-14258/105"},"('R', -90, 4)":{"1":"14762/105"},"('R', -89, 4)":{"1":"-167422/1155"},"('R', -88, 4)":{"1":"172042/1155"},"('R', -87, 4)":{"1":"-2291986/15015"},"('R', -86, 4)":{"1":"2343466/15015"},"('R', -85, 4)":{"1":"-2391514/15015"},"('R', -84, 4)":{"1":"2436559/15015"},"('R', -83, 4)":{"1":"-42142223/255255"},"('R', -82, 4)":{"1":"14274301/85085"},"('R', -81, 4)":{"1":"-275295799/1616615"},"('R', -80, 4)":{"1":"55835135/323323"},"('R', -79, 4)":{"1":"-56574159/323323"},"('R', -78, 4)":{"1":"57279591/323323"},"('R', -77, 4)":{"1":"-1332950097/7436429"},"('R', -76, 4)":{"1":"1347822955/7436429"},"('R', -75, 4)":{"1":"-34052522467/185910725"},"('R', -74, 4)":{"1":"34395742267/185910725"},"('R', -73, 4)":{"1":"-312536252003/1673196525"},"('R', -72, 4)":{"1":"315404588903/1673196525"},"('R', -71, 4)":{"1":"-9227046511387/48522699225"},"('R', -70, 4)":{"1":"9304682830147/48522699225"},"('R', -69, 4)":{"1":"-290774257297357/1504203675975"},"('R', -68, 4)":{"1":"586061125622639/3008407351950"},"('R', -67, 4)":{"1":"-53676090078349/273491577450"},"('R', -66, 4)":{"1":"54062195834749/273491577450"},"('R', -65, 4)":{"1":"-54437269998109/273491577450"},"('R', -64, 4)":{"1":"54801925434709/273491577450"},"('R', -63, 4)":{"1":"-2040798836801833/10119188365650"},"('R', -62, 4)":{"1":"2053580969474233/10119188365650"},"('R', -61, 4)":{"1":"-2066035355155033/10119188365650"},"('R', -60, 4)":{"1":"2078178381193813/10119188365650"},"('R', -59, 4)":{"1":"-85691034670497533/414886722991650"},"('R', -58, 4)":{"1":"12309312989335019/59269531855950"},"('R', -57, 4)":{"1":"-532145396070491417/2548589869805850"},"('R', -56, 4)":{"1":"5884182435213075787/28034488567864350"},"('R', -55, 4)":{"1":"-5914085889685464427/28034488567864350"},"('R', -54, 4)":{"1":"5943339269060627227/28034488567864350"},"('R', -53, 4)":{"1":"-280682601097106968469/1317620962689624450"},"('R', -52, 4)":{"1":"282000222059796592919/1317620962689624450"},"('R', -51, 4)":{"1":"-13881256687139135026631/64563427171791598050"},"('R', -50, 4)":{"1":"13943237577224054960759/64563427171791598050"},"('R', -49, 4)":{"1":"-14004003155738682347159/64563427171791598050"},"('R', -48, 4)":{"1":"14063600165435720745359/64563427171791598050"},"('R', -47, 4)":{"1":"-748469853272339196210427/3421861640104954696650"},"('R', -46, 4)":{"1":"250503836021181200128409/1140620546701651565550"},"('R', -45, 4)":{"1":"-251499286680120823312889/1140620546701651565550"},"('R', -44, 4)":{"1":"252476961434436524654789/1140620546701651565550"},"('R', -43, 4)":{"1":"-253437484000080020709989/1140620546701651565550"},"('R', -42, 4)":{"1":"254381445831833111660789/1140620546701651565550"},"('R', -41, 4)":{"1":"-15063255090319832863132951/67296612255397442367450"},"('R', -40, 4)":{"1":"15117092380124150817026911/67296612255397442367450"},"('R', -39, 4)":{"1":"-925372872575832277072279171/4105093347579243984414450"},"('R', -38, 4)":{"1":"928551009361054917576341971/4105093347579243984414450"},"('R', -37, 4)":{"1":"-310559566510213034489743057/1368364449193081328138150"},"('R', -36, 4)":{"1":"623171679694215690971693339/2736728898386162656276300"},"('R', -35, 4)":{"1":"-625192648726870088010174299/2736728898386162656276300"},"('R', -34, 4)":{"1":"627182997016605479032920699/2736728898386162656276300"},"('R', -33, 4)":{"1":"-42152623787235102902706949233/183360836191872897970512100"},"('R', -32, 4)":{"1":"42282054965723483771862604833/183360836191872897970512100"},"('R', -31, 4)":{"1":"-42409610330030873613929048033/183360836191872897970512100"},"('R', -30, 4)":{"1":"42535343474848157886823113473/183360836191872897970512100"},"('R', -29, 4)":{"1":"-3028810706851429109067025637383/13018619369622975755906359100"},"('R', -28, 4)":{"1":"9112469359293533278712889630349/39055858108868927267719077300"},"('R', -27, 4)":{"1":"-667084944417653637854891458725877/2851077641947431690543492642900"},"('R', -26, 4)":{"1":"668934292077295215167676426926677/2851077641947431690543492642900"},"('R', -25, 4)":{"1":"-670758981768141571449624262218133/2851077641947431690543492642900"},"('R', -24, 4)":{"1":"672559662384108370412072783887333/2851077641947431690543492642900"},"('R', -23, 4)":{"1":"-61303359776139104182852056677903/259188876540675608231226603900"},"('R', -22, 4)":{"1":"61462860623241058403302042280303/259188876540675608231226603900"},"('R', -21, 4)":{"1":"-4868007055309996043055960217131137/20475921246713373050266901708100"},"('R', -20, 4)":{"1":"4880292608058024066886120358155997/20475921246713373050266901708100"},"('R', -19, 4)":{"1":"-44031838385838021258243173365847173/184283291220420357452402115372900"},"('R', -18, 4)":{"1":"44139711531918267321142140457772773/184283291220420357452402115372900"},"('R', -17, 4)":{"1":"-3672441655127796364812512959533039359/15295513171294889668549375575950700"},"('R', -16, 4)":{"1":"3681181948368536301765969745576439759/15295513171294889668549375575950700"},"('R', -15, 4)":{"1":"-3689819414629973415931738804725211919/15295513171294889668549375575950700"},"('R', -14, 4)":{"1":"3698356445237207772956045432953649519/15295513171294889668549375575950700"},"('R', -13, 4)":{"1":"-3706795349055853229324900260857622319/15295513171294889668549375575950700"},"('R', -12, 4)":{"1":"40866521918642154860585199122889549709/168250644884243786354043131335457700"},"('R', -11, 4)":{"1":"-3645196481713595484337076792241271893701/14974307394697696985509838688855735300"},"('R', -10, 4)":{"1":"3653182778990767589396015372875328285861/14974307394697696985509838688855735300"},"('R', -9, 4)":{"1":"-3661081314759399341652108474601318124261/14974307394697696985509838688855735300"},"('R', -8, 4)":{"1":"3668893996878372053122809260004199377461/14974307394697696985509838688855735300"},"('R', -7, 4)":{"1":"-3676622671662732154792749821908124918261/14974307394697696985509838688855735300"},"('R', -6, 4)":{"1":"3684269126502577787295988888472646995861/14974307394697696985509838688855735300"},"('R', -5, 4)":{"1":"-3691835092344109255246562280652279367381/14974307394697696985509838688855735300"},"('R', -4, 4)":{"1":"3699322246041458103739317199996707235031/14974307394697696985509838688855735300"},"('R', -3, 4)":{"1":"-359553024620966925518018240656745677092407/1452507817285676607594454352819006324100"},"('R', -2, 4)":{"1":"360264457021270114060513483605065190394007/1452507817285676607594454352819006324100"},"('R', -1, 4)":{"1":"-360968703235711654233892612988250163157207/1452507817285676607594454352819006324100"},"('R', 0, 4)":{"1":"14466636279520351160221518043104131447711/58100312691427064303778174112760252964"},"('BA', 1, (1, 2), ((0, 1),), -100, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -100, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -100, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -100, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -100, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -100, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -100, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -100, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -100, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -100, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -100, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -99, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -99, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -99, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -99, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -99, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -99, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -99, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -99, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -99, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -99, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -99, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -98, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -98, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -98, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -98, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -98, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -98, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -98, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -98, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -98, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -98, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -98, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -97, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -97, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -97, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -97, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -97, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -97, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -97, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -97, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -97, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -97, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -97, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -96, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -96, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -96, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -96, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -96, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -96, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -96, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -96, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -96, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -96, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -96, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -95, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -95, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -95, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -95, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -95, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -95, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -95, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -95, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -95, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -95, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -95, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -94, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -94, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -94, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -94, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -94, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -94, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -94, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -94, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -94, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -94, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -94, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -93, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -93, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -93, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -93, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -93, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -93, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -93, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -93, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -93, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -93, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -93, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -92, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -92, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -92, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -92, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -92, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -92, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -92, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -92, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -92, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -92, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -92, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -91, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -91, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -91, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -91, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -91, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -91, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -91, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -91, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -91, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -91, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -91, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -90, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -90, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -90, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -90, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -90, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -90, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -90, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -90, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -90, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -90, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -90, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -89, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -89, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -89, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -89, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -89, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -89, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -89, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -89, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -89, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -89, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -89, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -88, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -88, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -88, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -88, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -88, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -88, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -88, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -88, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -88, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -88, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -88, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -87, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -87, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -87, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -87, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -87, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -87, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -87, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -87, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -87, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -87, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -87, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -86, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -86, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -86, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -86, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -86, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -86, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -86, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -86, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -86, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -86, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -86, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -85, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -85, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -85, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -85, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -85, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -85, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -85, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -85, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -85, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -85, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -85, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -84, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -84, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -84, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -84, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -84, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -84, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -84, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -84, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -84, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -84, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -84, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -83, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -83, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -83, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -83, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -83, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -83, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -83, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -83, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -83, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -83, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -83, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -82, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -82, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -82, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -82, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -82, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -82, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -82, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -82, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -82, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -82, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -82, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -81, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -81, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -81, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -81, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -81, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -81, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -81, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -81, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -81, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -81, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -81, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -80, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -80, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -80, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -80, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -80, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -80, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -80, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -80, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -80, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -80, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -80, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -79, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -79, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -79, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -79, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -79, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -79, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -79, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -79, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -79, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -79, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -79, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -78, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -78, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -78, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -78, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -78, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -78, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -78, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -78, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -78, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -78, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -78, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -77, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -77, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -77, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -77, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -77, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -77, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -77, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -77, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -77, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -77, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -77, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -76, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -76, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -76, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -76, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -76, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -76, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -76, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -76, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -76, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -76, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -76, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -75, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -75, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -75, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -75, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -75, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -75, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -75, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -75, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -75, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -75, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -75, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -74, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -74, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -74, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -74, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -74, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -74, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -74, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -74, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -74, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -74, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -74, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -73, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -73, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -73, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -73, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -73, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -73, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -73, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -73, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -73, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -73, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -73, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -72, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -72, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -72, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -72, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -72, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -72, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -72, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -72, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -72, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -72, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -72, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -71, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -71, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -71, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -71, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -71, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -71, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -71, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -71, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -71, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -71, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -71, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -70, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -70, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -70, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -70, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -70, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -70, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -70, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -70, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -70, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -70, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -70, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -69, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -69, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -69, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -69, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -69, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -69, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -69, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -69, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -69, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -69, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -69, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -68, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -68, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -68, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -68, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -68, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -68, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -68, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -68, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -68, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -68, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -68, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -67, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -67, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -67, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -67, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -67, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -67, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -67, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -67, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -67, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -67, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -67, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -66, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -66, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -66, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -66, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -66, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -66, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -66, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -66, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -66, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -66, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -66, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -65, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -65, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -65, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -65, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -65, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -65, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -65, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -65, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -65, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -65, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -65, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -64, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -64, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -64, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -64, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -64, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -64, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -64, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -64, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -64, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -64, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -64, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -63, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -63, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -63, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -63, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -63, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -63, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -63, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -63, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -63, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -63, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -63, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -62, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -62, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -62, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -62, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -62, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -62, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -62, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -62, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -62, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -62, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -62, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -61, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -61, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -61, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -61, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -61, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -61, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -61, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -61, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -61, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -61, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -61, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -60, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -60, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -60, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -60, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -60, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -60, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -60, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -60, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -60, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -60, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -60, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -59, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -59, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -59, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -59, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -59, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -59, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -59, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -59, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -59, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -59, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -59, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -58, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -58, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -58, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -58, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -58, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -58, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -58, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -58, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -58, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -58, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -58, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -57, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -57, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -57, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -57, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -57, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -57, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -57, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -57, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -57, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -57, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -57, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -56, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -56, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -56, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -56, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -56, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -56, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -56, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -56, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -56, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -56, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -56, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -55, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -55, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -55, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -55, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -55, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -55, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -55, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -55, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -55, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -55, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -55, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -54, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -54, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -54, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -54, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -54, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -54, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -54, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -54, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -54, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -54, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -54, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -53, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -53, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -53, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -53, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -53, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -53, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -53, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -53, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -53, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -53, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -53, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -52, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -52, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -52, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -52, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -52, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -52, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -52, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -52, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -52, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -52, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -52, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -51, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -51, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -51, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -51, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -51, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -51, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -51, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -51, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -51, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -51, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -51, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -50, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -50, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -50, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -50, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -50, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -50, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -50, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -50, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -50, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -50, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -50, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -49, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -49, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -49, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -49, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -49, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -49, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -49, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -49, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -49, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -49, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -49, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -48, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -48, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -48, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -48, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -48, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -48, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -48, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -48, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -48, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -48, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -48, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -47, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -47, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -47, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -47, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -47, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -47, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -47, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -47, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -47, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -47, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -47, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -46, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -46, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -46, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -46, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -46, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -46, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -46, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -46, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -46, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -46, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -46, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -45, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -45, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -45, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -45, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -45, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -45, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -45, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -45, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -45, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -45, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -45, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -44, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -44, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -44, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -44, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -44, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -44, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -44, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -44, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -44, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -44, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -44, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -43, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -43, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -43, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -43, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -43, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -43, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -43, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -43, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -43, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -43, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -43, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -42, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -42, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -42, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -42, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -42, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -42, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -42, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -42, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -42, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -42, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -42, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -41, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -41, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -41, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -41, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -41, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -41, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -41, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -41, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -41, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -41, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -41, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -40, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -40, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -40, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -40, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -40, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -40, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -40, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -40, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -40, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -40, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -40, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -39, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -39, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -39, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -39, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -39, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -39, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -39, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -39, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -39, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -39, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -39, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -38, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -38, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -38, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -38, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -38, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -38, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -38, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -38, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -38, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -38, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -38, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -37, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -37, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -37, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -37, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -37, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -37, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -37, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -37, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -37, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -37, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -37, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -36, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -36, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -36, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -36, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -36, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -36, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -36, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -36, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -36, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -36, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -36, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -35, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -35, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -35, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -35, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -35, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -35, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -35, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -35, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -35, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -35, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -35, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -34, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -34, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -34, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -34, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -34, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -34, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -34, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -34, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -34, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -34, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -34, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -33, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -33, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -33, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -33, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -33, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -33, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -33, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -33, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -33, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -33, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -33, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -32, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -32, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -32, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -32, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -32, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -32, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -32, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -32, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -32, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -32, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -32, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -31, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -31, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -31, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -31, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -31, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -31, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -31, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -31, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -31, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -31, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -31, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -30, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -30, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -30, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -30, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -30, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -30, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -30, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -30, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -30, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -30, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -30, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -29, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -29, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -29, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -29, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -29, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -29, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -29, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -29, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -29, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -29, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -29, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -28, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -28, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -28, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -28, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -28, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -28, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -28, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -28, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -28, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -28, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -28, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -27, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -27, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -27, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -27, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -27, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -27, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -27, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -27, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -27, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -27, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -27, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -26, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -26, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -26, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -26, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -26, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -26, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -26, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -26, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -26, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -26, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -26, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -25, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -25, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -25, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -25, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -25, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -25, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -25, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -25, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -25, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -25, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -25, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -24, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -24, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -24, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -24, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -24, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -24, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -24, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -24, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -24, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -24, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -24, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -23, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -23, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -23, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -23, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -23, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -23, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -23, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -23, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -23, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -23, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -23, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -22, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -22, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -22, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -22, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -22, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -22, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -22, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -22, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -22, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -22, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -22, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -21, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -21, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -21, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -21, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -21, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -21, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -21, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -21, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -21, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -21, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -21, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -20, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -20, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -20, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -20, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -20, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -20, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -20, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -20, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -20, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -20, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -20, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -19, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -19, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -19, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -19, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -19, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -19, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -19, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -19, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -19, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -19, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -19, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -18, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -18, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -18, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -18, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -18, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -18, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -18, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -18, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -18, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -18, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -18, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -17, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -17, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -17, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -17, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -17, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -17, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -17, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -17, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -17, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -17, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -17, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -16, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -16, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -16, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -16, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -16, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -16, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -16, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -16, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -16, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -16, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -16, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -15, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -15, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -15, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -15, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -15, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -15, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -15, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -15, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -15, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -15, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -15, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -14, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -14, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -14, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -14, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -14, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -14, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -14, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -14, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -14, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -14, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -14, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -13, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -13, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -13, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -13, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -13, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -13, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -13, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -13, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -13, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -13, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -13, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -12, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -12, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -12, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -12, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -12, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -12, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -12, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -12, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -12, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -12, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -12, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -11, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -11, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -11, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -11, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -11, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -11, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -11, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -11, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -11, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -11, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -11, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -10, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -10, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -10, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -10, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -10, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -10, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -10, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -10, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -10, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -10, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -10, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -9, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -9, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -9, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -9, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -9, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -9, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -9, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -9, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -9, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -9, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -9, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -8, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -8, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -8, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -8, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -8, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -8, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -8, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -8, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -8, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -8, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -8, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -7, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -7, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -7, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -7, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -7, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -7, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -7, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -7, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -7, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -7, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -7, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -6, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -6, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -6, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -6, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -6, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -6, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -6, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -6, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -6, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -6, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -6, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -5, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -5, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -5, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -5, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -5, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -5, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -5, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -5, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -5, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -5, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -5, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -4, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -4, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -4, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -4, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -4, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -4, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -4, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -4, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -4, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -4, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -4, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -3, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -3, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -3, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -3, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -3, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -3, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -3, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -3, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -3, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -3, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -3, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -2, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -2, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -2, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -2, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -2, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -2, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -2, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -2, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -2, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -2, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -2, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -1, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -1, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -1, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -1, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -1, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -1, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -1, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -1, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -1, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -1, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -1, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), 0, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), 0, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), 0, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), 0, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), 0, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), 0, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), 0, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), 0, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), 0, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), 0, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), 0, 2)":{"1":"-144"},"('BA', 1, (1,), ((0, 1),), -100, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -100, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -99, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -99, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -98, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -98, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -97, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -97, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -96, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -96, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -95, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -95, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -94, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -94, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -93, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -93, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -92, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -92, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -91, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -91, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -90, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -90, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -89, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -89, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -88, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -88, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -87, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -87, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -86, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -86, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -85, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -85, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -84, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -84, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -83, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -83, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -82, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -82, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -81, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -81, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -80, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -80, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -79, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -79, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -78, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -78, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -77, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -77, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -76, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -76, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -75, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -75, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -74, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -74, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -73, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -73, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -72, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -72, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -71, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -71, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -70, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -70, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -69, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -69, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -68, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -68, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -67, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -67, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -66, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -66, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -65, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -65, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -64, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -64, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -63, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -63, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -62, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -62, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -61, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -61, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -60, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -60, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -59, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -59, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -58, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -58, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -57, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -57, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -56, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -56, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -55, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -55, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -54, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -54, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -53, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -53, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -52, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -52, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -51, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -51, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -50, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -50, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -49, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -49, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -48, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -48, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -47, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -47, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -46, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -46, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -45, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -45, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -44, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -44, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -43, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -43, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -42, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -42, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -41, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -41, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -40, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -40, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -39, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -39, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -38, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -38, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -37, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -37, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -36, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -36, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -35, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -35, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -34, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -34, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -33, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -33, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -32, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -32, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -31, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -31, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -30, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -30, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -29, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -29, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -28, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -28, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -27, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -27, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -26, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -26, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -25, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -25, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -24, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -24, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -23, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -23, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -22, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -22, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -21, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -21, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -20, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -20, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -19, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -19, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -18, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -18, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -17, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -17, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -16, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -16, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -15, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -15, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -14, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -14, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -13, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -13, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -12, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -12, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -11, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -11, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -10, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -10, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -9, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -9, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -8, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -8, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -7, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -7, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -6, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -6, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -5, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -5, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -4, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -4, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -3, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -3, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -2, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -2, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -1, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -1, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), 0, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), 0, 3)":{"1":"-64"},"('BA', 1, (1, -2), ((0, 1),), -100, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -100, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -99, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -99, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -98, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -98, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -97, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -97, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -96, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -96, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -95, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -95, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -94, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -94, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -93, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -93, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -92, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -92, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -91, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -91, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -90, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -90, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -89, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -89, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -88, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -88, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -87, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -87, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -86, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -86, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -85, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -85, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -84, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -84, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -83, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -83, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -82, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -82, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -81, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -81, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -80, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -80, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -79, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -79, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -78, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -78, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -77, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -77, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -76, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -76, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -75, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -75, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -74, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -74, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -73, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -73, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -72, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -72, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -71, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -71, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -70, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -70, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -69, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -69, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -68, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -68, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -67, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -67, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -66, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -66, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -65, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -65, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -64, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -64, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -63, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -63, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -62, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -62, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -61, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -61, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -60, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -60, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -59, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -59, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -58, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -58, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -57, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -57, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -56, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -56, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -55, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -55, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -54, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -54, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -53, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -53, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -52, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -52, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -51, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -51, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -50, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -50, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -49, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -49, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -48, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -48, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -47, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -47, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -46, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -46, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -45, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -45, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -44, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -44, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -43, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -43, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -42, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -42, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -41, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -41, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -40, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -40, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -39, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -39, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -38, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -38, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -37, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -37, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -36, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -36, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -35, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -35, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -34, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -34, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -33, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -33, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -32, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -32, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -31, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -31, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -30, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -30, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -29, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -29, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -28, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -28, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -27, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -27, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -26, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -26, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -25, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -25, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -24, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -24, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -23, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -23, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -22, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -22, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -21, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -21, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -20, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -20, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -19, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -19, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -18, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -18, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -17, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -17, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -16, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -16, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -15, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -15, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -14, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -14, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -13, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -13, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -12, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -12, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -11, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -11, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -10, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -10, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -9, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -9, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -8, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -8, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -7, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -7, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -6, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -6, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -5, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -5, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -4, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -4, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -3, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -3, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -2, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -2, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -1, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -1, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), 0, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), 0, 1)":{"1":"-96"},"('BA', 1, (), ((0, 1),), -100, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -99, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -98, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -97, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -96, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -95, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -94, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -93, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -92, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -91, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -90, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -89, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -88, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -87, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -86, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -85, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -84, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -83, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -82, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -81, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -80, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -79, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -78, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -77, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -76, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -75, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -74, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -73, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -72, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -71, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -70, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -69, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -68, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -67, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -66, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -65, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -64, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -63, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -62, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -61, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -60, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -59, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -58, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -57, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -56, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -55, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -54, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -53, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -52, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -51, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -50, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -49, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -48, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -47, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -46, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -45, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -44, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -43, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -42, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -41, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -40, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -39, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -38, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -37, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -36, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -35, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -34, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -33, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -32, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -31, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -30, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -29, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -28, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -27, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -26, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -25, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -24, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -23, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -22, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -21, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -20, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -19, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -18, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -17, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -16, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -15, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -14, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -13, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -12, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -11, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -10, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -9, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -8, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -7, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -6, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -5, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -4, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -3, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -2, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -1, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), 0, 4)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -100, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -100, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -99, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -99, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -98, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -98, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -97, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -97, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -96, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -96, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -95, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -95, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -94, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -94, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -93, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -93, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -92, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -92, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -91, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -91, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -90, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -90, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -89, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -89, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -88, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -88, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -87, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -87, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -86, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -86, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -85, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -85, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -84, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -84, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -83, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -83, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -82, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -82, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -81, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -81, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -80, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -80, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -79, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -79, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -78, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -78, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -77, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -77, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -76, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -76, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -75, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -75, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -74, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -74, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -73, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -73, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -72, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -72, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -71, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -71, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -70, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -70, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -69, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -69, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -68, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -68, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -67, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -67, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -66, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -66, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -65, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -65, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -64, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -64, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -63, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -63, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -62, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -62, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -61, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -61, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -60, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -60, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -59, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -59, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -58, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -58, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -57, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -57, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -56, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -56, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -55, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -55, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -54, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -54, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -53, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -53, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -52, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -52, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -51, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -51, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -50, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -50, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -49, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -49, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -48, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -48, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -47, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -47, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -46, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -46, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -45, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -45, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -44, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -44, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -43, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -43, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -42, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -42, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -41, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -41, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -40, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -40, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -39, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -39, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -38, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -38, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -37, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -37, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -36, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -36, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -35, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -35, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -34, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -34, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -33, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -33, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -32, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -32, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -31, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -31, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -30, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -30, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -29, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -29, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -28, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -28, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -27, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -27, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -26, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -26, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -25, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -25, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -24, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -24, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -23, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -23, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -22, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -22, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -21, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -21, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -20, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -20, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -19, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -19, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -18, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -18, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -17, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -17, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -16, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -16, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -15, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -15, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -14, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -14, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -13, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -13, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -12, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -12, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -11, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -11, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -10, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -10, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -9, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -9, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -8, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -8, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -7, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -7, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -6, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -6, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -5, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -5, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -4, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -4, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -3, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -3, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -2, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -2, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -1, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -1, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), 0, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), 0, 2)":{"1":"-48"},"('BA', 1, (-2, 1), ((0, 1),), -100, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -100, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -99, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -99, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -98, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -98, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -97, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -97, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -96, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -96, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -95, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -95, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -94, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -94, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -93, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -93, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -92, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -92, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -91, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -91, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -90, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -90, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -89, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -89, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -88, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -88, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -87, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -87, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -86, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -86, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -85, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -85, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -84, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -84, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -83, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -83, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -82, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -82, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -81, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -81, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -80, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -80, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -79, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -79, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -78, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -78, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -77, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -77, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -76, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -76, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -75, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -75, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -74, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -74, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -73, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -73, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -72, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -72, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -71, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -71, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -70, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -70, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -69, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -69, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -68, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -68, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -67, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -67, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -66, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -66, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -65, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -65, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -64, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -64, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -63, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -63, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -62, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -62, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -61, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -61, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -60, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -60, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -59, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -59, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -58, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -58, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -57, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -57, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -56, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -56, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -55, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -55, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -54, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -54, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -53, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -53, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -52, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -52, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -51, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -51, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -50, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -50, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -49, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -49, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -48, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -48, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -47, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -47, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -46, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -46, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -45, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -45, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -44, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -44, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -43, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -43, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -42, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -42, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -41, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -41, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -40, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -40, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -39, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -39, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -38, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -38, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -37, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -37, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -36, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -36, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -35, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -35, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -34, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -34, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -33, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -33, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -32, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -32, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -31, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -31, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -30, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -30, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -29, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -29, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -28, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -28, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -27, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -27, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -26, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -26, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -25, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -25, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -24, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -24, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -23, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -23, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -22, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -22, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -21, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -21, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -20, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -20, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -19, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -19, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -18, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -18, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -17, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -17, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -16, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -16, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -15, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -15, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -14, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -14, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -13, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -13, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -12, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -12, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -11, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -11, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -10, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -10, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -9, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -9, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -8, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -8, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -7, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -7, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -6, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -6, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -5, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -5, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -4, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -4, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -3, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -3, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -2, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -2, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -1, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -1, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), 0, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), 0, 1)":{"1":"-64"},"('BA', 0, (), (), 1, 5)":{"1":"32"},"('R', 1, 5)":{"1":"32"},"('BA', 0, (), ((0, 4),), -100, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -100, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -99, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -99, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -98, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -98, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -97, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -97, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -96, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -96, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -95, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -95, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -94, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -94, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -93, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -93, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -92, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -92, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -91, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -91, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -90, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -90, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -89, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -89, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -88, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -88, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -87, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -87, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -86, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -86, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -85, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -85, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -84, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -84, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -83, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -83, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -82, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -82, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -81, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -81, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -80, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -80, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -79, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -79, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -78, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -78, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -77, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -77, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -76, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -76, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -75, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -75, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -74, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -74, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -73, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -73, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -72, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -72, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -71, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -71, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -70, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -70, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -69, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -69, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -68, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -68, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -67, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -67, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -66, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -66, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -65, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -65, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -64, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -64, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -63, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -63, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -62, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -62, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -61, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -61, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -60, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -60, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -59, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -59, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -58, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -58, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -57, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -57, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -56, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -56, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -55, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -55, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -54, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -54, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -53, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -53, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -52, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -52, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -51, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -51, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -50, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -50, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -49, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -49, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -48, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -48, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -47, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -47, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -46, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -46, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -45, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -45, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -44, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -44, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -43, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -43, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -42, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -42, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -41, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -41, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -40, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -40, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -39, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -39, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -38, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -38, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -37, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -37, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -36, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -36, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -35, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -35, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -34, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -34, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -33, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -33, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -32, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -32, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -31, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -31, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -30, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -30, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -29, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -29, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -28, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -28, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -27, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -27, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -26, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -26, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -25, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -25, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -24, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -24, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -23, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -23, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -22, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -22, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -21, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -21, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -20, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -20, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -19, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -19, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -18, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -18, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -17, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -17, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -16, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -16, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -15, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -15, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -14, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -14, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -13, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -13, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -12, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -12, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -11, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -11, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -10, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -10, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -9, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -9, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -8, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -8, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -7, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -7, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -6, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -6, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -5, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -5, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -4, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -4, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -3, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -3, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -2, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -2, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -1, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -1, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), 0, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), 0, 3)":{"1":"-32"},"('BA', 1, (), ((0, 1),), -100, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -99, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -98, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -97, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -96, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -95, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -94, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -93, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -92, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -91, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -90, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -89, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -88, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -87, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -86, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -85, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -84, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -83, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -82, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -81, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -80, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -79, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -78, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -77, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -76, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -75, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -74, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -73, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -72, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -71, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -70, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -69, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -68, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -67, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -66, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -65, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -64, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -63, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -62, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -61, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -60, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -59, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -58, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -57, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -56, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -55, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -54, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -53, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -52, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -51, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -50, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -49, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -48, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -47, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -46, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -45, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -44, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -43, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -42, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -41, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -40, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -39, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -38, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -37, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -36, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -35, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -34, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -33, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -32, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -31, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -30, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -29, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -28, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -27, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -26, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -25, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -24, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -23, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -22, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -21, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -20, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -19, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -18, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -17, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -16, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -15, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -14, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -13, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -12, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -11, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -10, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -9, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -8, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -7, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -6, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -5, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -4, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -3, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -2, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -1, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), 0, 1)":{"z3":"-32"}}

==> anc/tables/json/atoms_m11.json <==
{"('R', -9, 1)":{"1":"60719891/496125","z3":"-32"},"('R', -8, 1)":{"1":"-104260481/661500","pi2":"8/3","z3":"48"},"('R', -7, 1)":{"1":"2790341557/17860500","pi2":"-8/3","z3":"-176/3"},"('R', -6, 1)":{"1":"-8159233819/71442000","pi2":"10/3","z3":"200/3"},"('R', -5, 1)":{"1":"49672177/1134000","pi2":"-10/3","z3":"-1096/15"},"('R', -4, 1)":{"1":"5140281757/71442000","pi2":"98/27","z3":"392/5"},"('R', -3, 1)":{"1":"-14516947021/125023500","pi2":"-98/27","z3":"-2904/35"},"('R', -2, 1)":{"1":"15814340369/111132000","pi2":"205/54","z3":"3044/35"},"('R', -1, 1)":{"1":"-153483013799/1000188000","pi2":"-205/54","z3":"-28516/315"},"('R', 0, 1)":{"1":"212649855847/1666980000","pi2":"5269/1350","z3":"29524/315"},"('R', -9, 2)":{"1":"-169763/1575","pi2":"-16/3"},"('R', -8, 2)":{"1":"-16891/450","pi2":"8"},"('R', -7, 2)":{"1":"4689007/28350","pi2":"-88/9"},"('R', -6, 2)":{"1":"-7036639/28350","pi2":"100/9"},"('R', -5, 2)":{"1":"6893923/23625","pi2":"-548/45"},"('R', -4, 2)":{"1":"-41091703/141750","pi2":"196/15"},"('R', -3, 2)":{"1":"2115924037/6945750","pi2":"-484/35"},"('R', -2, 2)":{"1":"-2863304441/9261000","pi2":"1522/105"},"('R', -1, 2)":{"1":"72118901417/250047000","pi2":"-14258/945"},"('R', 0, 2)":{"1":"-53244906431/250047000","pi2":"14762/945"},"('BA', 0, (), ((0, 1),), -10, 1)":{"1":"-105285016/496125"},"('BA', 0, (), ((0, 1),), -9, 1)":{"1":"38359393/99225"},"('BA', 0, (), ((0, 1),), -8, 1)":{"1":"-9940438/33075"},"('BA', 0, (), ((0, 1),), -7, 1)":{"1":"747878/3675"},"('BA', 0, (), ((0, 1),), -6, 1)":{"1":"-23882/225"},"('BA', 0, (), ((0, 1),), -4, 1)":{"1":"23882/225"},"('BA', 0, (), ((0, 1),), -3, 1)":{"1":"-747878/3675"},"('BA', 0, (), ((0, 1),), -2, 1)":{"1":"9940438/33075"},"('BA', 0, (), ((0, 1),), -1, 1)":{"1":"-38359393/99225"},"('BA', 0, (), ((0, 1),), 0, 1)":{"1":"105285016/496125"},"('BA', 1, (), ((0, 2),), -10, 1)":{"1":"-317383/1575","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -10, 2)":{"1":"-317383/1575","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -9, 1)":{"1":"2959/315","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -9, 2)":{"1":"2959/315","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -8, 1)":{"1":"15433/315","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -8, 2)":{"1":"15433/315","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -7, 1)":{"1":"-7304/105","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -7, 2)":{"1":"-7304/105","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -6, 1)":{"1":"1034/15","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -6, 2)":{"1":"1034/15","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -5, 1)":{"1":"-10538/225","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -5, 2)":{"1":"-10538/225","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -4, 1)":{"1":"1034/15","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -4, 2)":{"1":"1034/15","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -3, 1)":{"1":"-7304/105","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -3, 2)":{"1":"-7304/105","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -2, 1)":{"1":"15433/315","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -2, 2)":{"1":"15433/315","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -1, 1)":{"1":"2959/315","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -1, 2)":{"1":"2959/315","pi2":"16/3"},"('BA', 1, (), ((0, 2),), 0, 1)":{"1":"-317383/1575","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), 0, 2)":{"1":"-317383/1575","pi2":"-16/3"},"('R', -9, 3)":{"1":"-29524/315"},"('R', -8, 3)":{"1":"14426/105"},"('R', -7, 3)":{"1":"-139366/945"},"('R', -6, 3)":{"1":"144961/945"},"('R', -5, 3)":{"1":"-11269/75"},"('R', -4, 3)":{"1":"685093/4725"},"('R', -3, 3)":{"1":"-4831636/33075"},"('R', -2, 3)":{"1":"3327199/22050"},"('R', -1, 3)":{"1":"-30935431/198450"},"('R', 0, 3)":{"1":"32160403/198450"},"('BA', 0, (), ((0, 2),), -10, 1)":{"1":"7518016/99225","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -9, 1)":{"1":"-47258416/99225","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -8, 1)":{"1":"6835564/11025","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -7, 1)":{"1":"-7592684/11025","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -6, 1)":{"1":"162236/225","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -5, 1)":{"1":"-165304/225","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -4, 1)":{"1":"162236/225","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -3, 1)":{"1":"-7592684/11025","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -2, 1)":{"1":"6835564/11025","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -1, 1)":{"1":"-47258416/99225","pi2":"16/3"},"('BA', 0, (), ((0, 2),), 0, 1)":{"1":"7518016/99225","pi2":"-16/3"},"('BA', 1, (2,), ((0, 1),), -10, 1)":{"1":"59048/315"},"('BA', 1, (), ((0, 3),), -10, 1)":{"1":"-29524/315"},"('BA', 1, (1,), ((0, 2),), -10, 1)":{"1":"59048/315"},"('BA', 1, (1,), ((0, 1),), -10, 2)":{"1":"59048/315"},"('BA', 1, (), ((0, 2),), -10, 2)":{"1":"-29524/315"},"('BA', 1, (2,), ((0, 1),), -9, 1)":{"1":"-57032/315"},"('BA', 1, (), ((0, 3),), -9, 1)":{"1":"48676/315"},"('BA', 1, (1,), ((0, 2),), -9, 1)":{"1":"-57032/315"},"('BA', 1, (1,), ((0, 1),), -9, 2)":{"1":"-57032/315"},"('BA', 1, (), ((0, 2),), -9, 2)":{"1":"38596/315"},"('BA', 1, (2,), ((0, 1),), -8, 1)":{"1":"6088/35"},"('BA', 1, (), ((0, 3),), -8, 1)":{"1":"-6404/35"},"('BA', 1, (1,), ((0, 2),), -8, 1)":{"1":"6088/35"},"('BA', 1, (1,), ((0, 1),), -8, 2)":{"1":"6088/35"},"('BA', 1, (), ((0, 2),), -8, 2)":{"1":"-4724/35"},"('BA', 1, (2,), ((0, 1),), -7, 1)":{"1":"-5808/35"},"('BA', 1, (), ((0, 3),), -7, 1)":{"1":"21032/105"},"('BA', 1, (1,), ((0, 2),), -7, 1)":{"1":"-5808/35"},"('BA', 1, (1,), ((0, 1),), -7, 2)":{"1":"-5808/35"},"('BA', 1, (), ((0, 2),), -7, 2)":{"1":"14872/105"},"('BA', 1, (2,), ((0, 1),), -6, 1)":{"1":"784/5"},"('BA', 1, (), ((0, 3),), -6, 1)":{"1":"-3176/15"},"('BA', 1, (1,), ((0, 2),), -6, 1)":{"1":"784/5"},"('BA', 1, (1,), ((0, 1),), -6, 2)":{"1":"784/5"},"('BA', 1, (), ((0, 2),), -6, 2)":{"1":"-2176/15"},"('BA', 1, (2,), ((0, 1),), -5, 1)":{"1":"-2192/15"},"('BA', 1, (), ((0, 3),), -5, 1)":{"1":"1096/5"},"('BA', 1, (1,), ((0, 2),), -5, 1)":{"1":"-2192/15"},"('BA', 1, (1,), ((0, 1),), -5, 2)":{"1":"-2192/15"},"('BA', 1, (), ((0, 2),), -5, 2)":{"1":"2192/15"},"('BA', 1, (2,), ((0, 1),), -4, 1)":{"1":"784/5"},"('BA', 1, (), ((0, 3),), -4, 1)":{"1":"-776/3"},"('BA', 1, (1,), ((0, 2),), -4, 1)":{"1":"784/5"},"('BA', 1, (1,), ((0, 1),), -4, 2)":{"1":"784/5"},"('BA', 1, (), ((0, 2),), -4, 2)":{"1":"-2528/15"},"('BA', 1, (2,), ((0, 1),), -3, 1)":{"1":"-5808/35"},"('BA', 1, (), ((0, 3),), -3, 1)":{"1":"6248/21"},"('BA', 1, (1,), ((0, 2),), -3, 1)":{"1":"-5808/35"},"('BA', 1, (1,), ((0, 1),), -3, 2)":{"1":"-5808/35"},"('BA', 1, (), ((0, 2),), -3, 2)":{"1":"19976/105"},"('BA', 1, (2,), ((0, 1),), -2, 1)":{"1":"6088/35"},"('BA', 1, (), ((0, 3),), -2, 1)":{"1":"-2372/7"},"('BA', 1, (1,), ((0, 2),), -2, 1)":{"1":"6088/35"},"('BA', 1, (1,), ((0, 1),), -2, 2)":{"1":"6088/35"},"('BA', 1, (), ((0, 2),), -2, 2)":{"1":"-7452/35"},"('BA', 1, (2,), ((0, 1),), -1, 1)":{"1":"-57032/315"},"('BA', 1, (), ((0, 3),), -1, 1)":{"1":"24484/63"},"('BA', 1, (1,), ((0, 2),), -1, 1)":{"1":"-57032/315"},"('BA', 1, (1,), ((0, 1),), -1, 2)":{"1":"-57032/315"},"('BA', 1, (), ((0, 2),), -1, 2)":{"1":"25156/105"},"('BA', 1, (2,), ((0, 1),), 0, 1)":{"1":"59048/315"},"('BA', 1, (), ((0, 3),), 0, 1)":{"1":"-29524/63"},"('BA', 1, (1,), ((0, 2),), 0, 1)":{"1":"59048/315"},"('BA', 1, (1,), ((0, 1),), 0, 2)":{"1":"59048/315"},"('BA', 1, (), ((0, 2),), 0, 2)":{"1":"-29524/105"},"('BA', 1, (), ((0, 1),), -10, 3)":{"1":"-29524/315"},"('BA', 1, (), ((0, 1),), -9, 3)":{"1":"28516/315"},"('BA', 1, (), ((0, 1),), -8, 3)":{"1":"-3044/35"},"('BA', 1, (), ((0, 1),), -7, 3)":{"1":"2904/35"},"('BA', 1, (), ((0, 1),), -6, 3)":{"1":"-392/5"},"('BA', 1, (), ((0, 1),), -5, 3)":{"1":"1096/15"},"('BA', 1, (), ((0, 1),), -4, 3)":{"1":"-392/5"},"('BA', 1, (), ((0, 1),), -3, 3)":{"1":"2904/35"},"('BA', 1, (), ((0, 1),), -2, 3)":{"1":"-3044/35"},"('BA', 1, (), ((0, 1),), -1, 3)":{"1":"28516/315"},"('BA', 1, (), ((0, 1),), 0, 3)":{"1":"-29524/315"},"('BA', 1, (-2,), ((0, 1),), -10, 1)":{"1":"-59048/315"},"('BA', 0, (), ((0, 3),), -10, 1)":{"1":"29524/105"},"('BA', 1, (-2,), ((0, 1),), -9, 1)":{"1":"57032/315"},"('BA', 0, (), ((0, 3),), -9, 1)":{"1":"-21796/105"},"('BA', 1, (-2,), ((0, 1),), -8, 1)":{"1":"-6088/35"},"('BA', 0, (), ((0, 3),), -8, 1)":{"1":"5772/35"},"('BA', 1, (-2,), ((0, 1),), -7, 1)":{"1":"5808/35"},"('BA', 0, (), ((0, 3),), -7, 1)":{"1":"-13816/105"},"('BA', 1, (-2,), ((0, 1),), -6, 1)":{"1":"-784/5"},"('BA', 0, (), ((0, 3),), -6, 1)":{"1":"1528/15"},"('BA', 1, (-2,), ((0, 1),), -5, 1)":{"1":"2192/15"},"('BA', 0, (), ((0, 3),), -5, 1)":{"1":"-1096/15"},"('BA', 1, (-2,), ((0, 1),), -4, 1)":{"1":"-784/5"},"('BA', 0, (), ((0, 3),), -4, 1)":{"1":"824/15"},"('BA', 1, (-2,), ((0, 1),), -3, 1)":{"1":"5808/35"},"('BA', 0, (), ((0, 3),), -3, 1)":{"1":"-3608/105"},"('BA', 1, (-2,), ((0, 1),), -2, 1)":{"1":"-6088/35"},"('BA', 0, (), ((0, 3),), -2, 1)":{"1":"316/35"},"('BA', 1, (-2,), ((0, 1),), -1, 1)":{"1":"57032/315"},"('BA', 0, (), ((0, 3),), -1, 1)":{"1":"8356/315"},"('BA', 1, (-2,), ((0, 1),), 0, 1)":{"1":"-59048/315"},"('BA', 0, (), ((0, 3),), 0, 1)":{"1":"-29524/315"},"('R', -9, 4)":{"1":"-48"},"('R', -8, 4)":{"1":"72"},"('R', -7, 4)":{"1":"-88"},"('R', -6, 4)":{"1":"100"},"('R', -5, 4)":{"1":"-548/5"},"('R', -4, 4)":{"1":"588/5"},"('R', -3, 4)":{"1":"-4356/35"},"('R', -2, 4)":{"1":"4566/35"},"('R', -1, 4)":{"1":"-14258/105"},"('R', 0, 4)":{"1":"14762/105"},"('BA', 1, (1, 2), ((0, 1),), -10, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -10, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -10, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -10, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -10, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -10, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -10, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -10, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -10, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -10, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -10, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -9, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -9, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -9, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -9, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -9, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -9, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -9, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -9, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -9, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -9, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -9, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -8, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -8, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -8, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -8, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -8, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -8, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -8, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -8, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -8, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -8, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -8, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -7, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -7, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -7, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -7, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -7, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -7, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -7, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -7, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -7, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -7, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -7, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -6, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -6, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -6, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -6, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -6, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -6, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -6, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -6, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -6, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -6, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -6, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -5, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -5, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -5, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -5, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -5, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -5, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -5, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -5, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -5, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -5, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -5, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -4, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -4, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -4, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -4, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -4, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -4, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -4, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -4, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -4, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -4, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -4, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -3, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -3, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -3, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -3, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -3, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -3, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -3, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -3, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -3, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -3, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -3, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -2, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -2, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -2, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -2, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -2, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -2, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -2, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -2, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -2, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -2, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -2, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -1, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -1, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -1, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -1, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -1, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -1, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -1, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -1, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -1, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -1, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -1, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), 0, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), 0, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), 0, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), 0, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), 0, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), 0, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), 0, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), 0, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), 0, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), 0, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), 0, 2)":{"1":"-144"},"('BA', 1, (1,), ((0, 1),), -10, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -10, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -9, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -9, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -8, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -8, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -7, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -7, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -6, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -6, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -5, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -5, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -4, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -4, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -3, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -3, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -2, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -2, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -1, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -1, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), 0, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), 0, 3)":{"1":"-64"},"('BA', 1, (1, -2), ((0, 1),), -10, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -10, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -9, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -9, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -8, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -8, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -7, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -7, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -6, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -6, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -5, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -5, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -4, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -4, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -3, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -3, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -2, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -2, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -1, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -1, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), 0, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), 0, 1)":{"1":"-96"},"('BA', 1, (), ((0, 1),), -10, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -9, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -8, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -7, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -6, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -5, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -4, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -3, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -2, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -1, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), 0, 4)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -10, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -10, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -9, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -9, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -8, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -8, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -7, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -7, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -6, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -6, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -5, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -5, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -4, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -4, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -3, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -3, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -2, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -2, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -1, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -1, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), 0, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), 0, 2)":{"1":"-48"},"('BA', 1, (-2, 1), ((0, 1),), -10, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -10, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -9, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -9, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -8, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -8, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -7, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -7, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -6, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -6, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -5, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -5, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -4, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -4, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -3, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -3, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -2, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -2, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -1, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -1, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), 0, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), 0, 1)":{"1":"-64"},"('BA', 0, (), (), 1, 5)":{"1":"32"},"('R', 1, 5)":{"1":"32"},"('BA', 0, (), ((0, 4),), -10, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -10, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -9, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -9, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -8, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -8, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -7, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -7, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -6, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -6, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -5, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -5, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -4, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -4, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -3, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -3, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -2, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -2, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -1, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -1, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), 0, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), 0, 3)":{"1":"-32"},"('BA', 1, (), ((0, 1),), -10, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -9, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -8, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -7, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -6, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -5, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -4, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -3, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -2, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -1, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), 0, 1)":{"z3":"-32"}}

==> anc/tables/json/atoms_m13.json <==
{"('R', -11, 1)":{"1":"42732279521/360186750","z3":"-32"},"('R', -10, 1)":{"1":"-30013645834/180093375","pi2":"8/3","z3":"48"},"('R', -9, 1)":{"1":"15567274109/86444820","pi2":"-8/3","z3":"-176/3"},"('R', -8, 1)":{"1":"-268326848351/1728896400","pi2":"10/3","z3":"200/3"},"('R', -7, 1)":{"1":"934998342379/8644482000","pi2":"-10/3","z3":"-1096/15"},"('R', -6, 1)":{"1":"-68246969/1782000","pi2":"98/27","z3":"392/5"},"('R', -5, 1)":{"1":"-4097752345723/60511374000","pi2":"-98/27","z3":"-2904/35"},"('R', -4, 1)":{"1":"6641574479971/60511374000","pi2":"205/54","z3":"3044/35"},"('R', -3, 1)":{"1":"-49218624663259/363068244000","pi2":"-205/54","z3":"-28516/315"},"('R', -2, 1)":{"1":"10278068425019/67234860000","pi2":"5269/1350","z3":"29524/315"},"('R', -1, 1)":{"1":"-1048464476309111/6656251140000","pi2":"-5269/1350","z3":"-334844/3465"},"('R', 0, 1)":{"1":"153905300872193/1248047088750","pi2":"5369/1350","z3":"344084/3465"},"('R', -11, 2)":{"1":"-7012109/51975","pi2":"-16/3"},"('R', -10, 2)":{"1":"-1355623/103950","pi2":"8"},"('R', -9, 2)":{"1":"47051941/311850","pi2":"-88/9"},"('R', -8, 2)":{"1":"-11073017/44550","pi2":"100/9"},"('R', -7, 2)":{"1":"44383823/141750","pi2":"-548/45"},"('R', -6, 2)":{"1":"-38333027/111375","pi2":"196/15"},"('R', -5, 2)":{"1":"25911998537/76403250","pi2":"-484/35"},"('R', -4, 2)":{"1":"-53826394009/152806500","pi2":"1522/105"},"('R', -3, 2)":{"1":"993690523537/2750517000","pi2":"-14258/945"},"('R', -2, 2)":{"1":"-977620150351/2750517000","pi2":"14762/945"},"('R', -1, 2)":{"1":"107232381540301/332812557000","pi2":"-167422/10395"},"('R', 0, 2)":{"1":"-38644612070573/166406278500","pi2":"172042/10395"},"('BA', 0, (), ((0, 1),), -12, 1)":{"1":"-83039573171/360186750"},"('BA', 0, (), ((0, 1),), -11, 1)":{"1":"25754425346/60031125"},"('BA', 0, (), ((0, 1),), -10, 1)":{"1":"-175112716/496125"},"('BA', 0, (), ((0, 1),), -9, 1)":{"1":"78788524/297675"},"('BA', 0, (), ((0, 1),), -8, 1)":{"1":"-3924961/22050"},"('BA', 0, (), ((0, 1),), -7, 1)":{"1":"341198/3675"},"('BA', 0, (), ((0, 1),), -5, 1)":{"1":"-341198/3675"},"('BA', 0, (), ((0, 1),), -4, 1)":{"1":"3924961/22050"},"('BA', 0, (), ((0, 1),), -3, 1)":{"1":"-78788524/297675"},"('BA', 0, (), ((0, 1),), -2, 1)":{"1":"175112716/496125"},"('BA', 0, (), ((0, 1),), -1, 1)":{"1":"-25754425346/60031125"},"('BA', 0, (), ((0, 1),), 0, 1)":{"1":"83039573171/360186750"},"('BA', 1, (), ((0, 2),), -12, 1)":{"1":"-12173369/51975","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -12, 2)":{"1":"-12173369/51975","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -11, 1)":{"1":"530413/17325","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -11, 2)":{"1":"530413/17325","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -10, 1)":{"1":"55757/1575","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -10, 2)":{"1":"55757/1575","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -9, 1)":{"1":"-60203/945","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -9, 2)":{"1":"-60203/945","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -8, 1)":{"1":"2561/35","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -8, 2)":{"1":"2561/35","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -7, 1)":{"1":"-36062/525","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -7, 2)":{"1":"-36062/525","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -6, 1)":{"1":"10738/225","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -6, 2)":{"1":"10738/225","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -5, 1)":{"1":"-36062/525","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -5, 2)":{"1":"-36062/525","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -4, 1)":{"1":"2561/35","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -4, 2)":{"1":"2561/35","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -3, 1)":{"1":"-60203/945","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -3, 2)":{"1":"-60203/945","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -2, 1)":{"1":"55757/1575","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -2, 2)":{"1":"55757/1575","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -1, 1)":{"1":"530413/17325","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -1, 2)":{"1":"530413/17325","pi2":"16/3"},"('BA', 1, (), ((0, 2),), 0, 1)":{"1":"-12173369/51975","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), 0, 2)":{"1":"-12173369/51975","pi2":"-16/3"},"('R', -11, 3)":{"1":"-344084/3465"},"('R', -10, 3)":{"1":"168962/1155"},"('R', -9, 3)":{"1":"-1654322/10395"},"('R', -8, 3)":{"1":"1743881/10395"},"('R', -7, 3)":{"1":"-8705647/51975"},"('R', -6, 3)":{"1":"37247/225"},"('R', -5, 3)":{"1":"-57828329/363825"},"('R', -4, 3)":{"1":"116820247/727650"},"('R', -3, 3)":{"1":"-357312341/2182950"},"('R', -2, 3)":{"1":"368105753/2182950"},"('R', -1, 3)":{"1":"-4166393683/24012450"},"('R', 0, 3)":{"1":"4301068993/24012450"},"('BA', 0, (), ((0, 2),), -12, 1)":{"1":"916030336/12006225","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -11, 1)":{"1":"-6005200576/12006225","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -10, 1)":{"1":"65329336/99225","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -9, 1)":{"1":"-73363516/99225","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -8, 1)":{"1":"8633864/11025","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -7, 1)":{"1":"-8873516/11025","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -6, 1)":{"1":"183344/225","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -5, 1)":{"1":"-8873516/11025","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -4, 1)":{"1":"8633864/11025","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -3, 1)":{"1":"-73363516/99225","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -2, 1)":{"1":"65329336/99225","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -1, 1)":{"1":"-6005200576/12006225","pi2":"16/3"},"('BA', 0, (), ((0, 2),), 0, 1)":{"1":"916030336/12006225","pi2":"-16/3"},"('BA', 1, (2,), ((0, 1),), -12, 1)":{"1":"688168/3465"},"('BA', 1, (), ((0, 3),), -12, 1)":{"1":"-344084/3465"},"('BA', 1, (1,), ((0, 2),), -12, 1)":{"1":"688168/3465"},"('BA', 1, (1,), ((0, 1),), -12, 2)":{"1":"688168/3465"},"('BA', 1, (), ((0, 2),), -12, 2)":{"1":"-344084/3465"},"('BA', 1, (2,), ((0, 1),), -11, 1)":{"1":"-669688/3465"},"('BA', 1, (), ((0, 3),), -11, 1)":{"1":"556604/3465"},"('BA', 1, (1,), ((0, 2),), -11, 1)":{"1":"-669688/3465"},"('BA', 1, (1,), ((0, 1),), -11, 2)":{"1":"-669688/3465"},"('BA', 1, (), ((0, 2),), -11, 2)":{"1":"445724/3465"},"('BA', 1, (2,), ((0, 1),), -10, 1)":{"1":"59048/315"},"('BA', 1, (), ((0, 3),), -10, 1)":{"1":"-59764/315"},"('BA', 1, (1,), ((0, 2),), -10, 1)":{"1":"59048/315"},"('BA', 1, (1,), ((0, 1),), -10, 2)":{"1":"59048/315"},"('BA', 1, (), ((0, 2),), -10, 2)":{"1":"-44644/315"},"('BA', 1, (2,), ((0, 1),), -9, 1)":{"1":"-57032/315"},"('BA', 1, (), ((0, 3),), -9, 1)":{"1":"65476/315"},"('BA', 1, (1,), ((0, 2),), -9, 1)":{"1":"-57032/315"},"('BA', 1, (1,), ((0, 1),), -9, 2)":{"1":"-57032/315"},"('BA', 1, (), ((0, 2),), -9, 2)":{"1":"46996/315"},"('BA', 1, (2,), ((0, 1),), -8, 1)":{"1":"6088/35"},"('BA', 1, (), ((0, 3),), -8, 1)":{"1":"-23132/105"},"('BA', 1, (1,), ((0, 2),), -8, 1)":{"1":"6088/35"},"('BA', 1, (1,), ((0, 1),), -8, 2)":{"1":"6088/35"},"('BA', 1, (), ((0, 2),), -8, 2)":{"1":"-16132/105"},"('BA', 1, (2,), ((0, 1),), -7, 1)":{"1":"-5808/35"},"('BA', 1, (), ((0, 3),), -7, 1)":{"1":"24056/105"},"('BA', 1, (1,), ((0, 2),), -7, 1)":{"1":"-5808/35"},"('BA', 1, (1,), ((0, 1),), -7, 2)":{"1":"-5808/35"},"('BA', 1, (), ((0, 2),), -7, 2)":{"1":"16384/105"},"('BA', 1, (2,), ((0, 1),), -6, 1)":{"1":"784/5"},"('BA', 1, (), ((0, 3),), -6, 1)":{"1":"-1176/5"},"('BA', 1, (1,), ((0, 2),), -6, 1)":{"1":"784/5"},"('BA', 1, (1,), ((0, 1),), -6, 2)":{"1":"784/5"},"('BA', 1, (), ((0, 2),), -6, 2)":{"1":"-784/5"},"('BA', 1, (2,), ((0, 1),), -5, 1)":{"1":"-5808/35"},"('BA', 1, (), ((0, 3),), -5, 1)":{"1":"28216/105"},"('BA', 1, (1,), ((0, 2),), -5, 1)":{"1":"-5808/35"},"('BA', 1, (1,), ((0, 1),), -5, 2)":{"1":"-5808/35"},"('BA', 1, (), ((0, 2),), -5, 2)":{"1":"18464/105"},"('BA', 1, (2,), ((0, 1),), -4, 1)":{"1":"6088/35"},"('BA', 1, (), ((0, 3),), -4, 1)":{"1":"-6332/21"},"('BA', 1, (1,), ((0, 2),), -4, 1)":{"1":"6088/35"},"('BA', 1, (1,), ((0, 1),), -4, 2)":{"1":"6088/35"},"('BA', 1, (), ((0, 2),), -4, 2)":{"1":"-20396/105"},"('BA', 1, (2,), ((0, 1),), -3, 1)":{"1":"-57032/315"},"('BA', 1, (), ((0, 3),), -3, 1)":{"1":"21124/63"},"('BA', 1, (1,), ((0, 2),), -3, 1)":{"1":"-57032/315"},"('BA', 1, (1,), ((0, 1),), -3, 2)":{"1":"-57032/315"},"('BA', 1, (), ((0, 2),), -3, 2)":{"1":"7452/35"},"('BA', 1, (2,), ((0, 1),), -2, 1)":{"1":"59048/315"},"('BA', 1, (), ((0, 3),), -2, 1)":{"1":"-23476/63"},"('BA', 1, (1,), ((0, 2),), -2, 1)":{"1":"59048/315"},"('BA', 1, (1,), ((0, 1),), -2, 2)":{"1":"59048/315"},"('BA', 1, (), ((0, 2),), -2, 2)":{"1":"-24484/105"},"('BA', 1, (2,), ((0, 1),), -1, 1)":{"1":"-669688/3465"},"('BA', 1, (), ((0, 3),), -1, 1)":{"1":"290492/693"},"('BA', 1, (1,), ((0, 2),), -1, 1)":{"1":"-669688/3465"},"('BA', 1, (1,), ((0, 1),), -1, 2)":{"1":"-669688/3465"},"('BA', 1, (), ((0, 2),), -1, 2)":{"1":"297884/1155"},"('BA', 1, (2,), ((0, 1),), 0, 1)":{"1":"688168/3465"},"('BA', 1, (), ((0, 3),), 0, 1)":{"1":"-344084/693"},"('BA', 1, (1,), ((0, 2),), 0, 1)":{"1":"688168/3465"},"('BA', 1, (1,), ((0, 1),), 0, 2)":{"1":"688168/3465"},"('BA', 1, (), ((0, 2),), 0, 2)":{"1":"-344084/1155"},"('BA', 1, (), ((0, 1),), -12, 3)":{"1":"-344084/3465"},"('BA', 1, (), ((0, 1),), -11, 3)":{"1":"334844/3465"},"('BA', 1, (), ((0, 1),), -10, 3)":{"1":"-29524/315"},"('BA', 1, (), ((0, 1),), -9, 3)":{"1":"28516/315"},"('BA', 1, (), ((0, 1),), -8, 3)":{"1":"-3044/35"},"('BA', 1, (), ((0, 1),), -7, 3)":{"1":"2904/35"},"('BA', 1, (), ((0, 1),), -6, 3)":{"1":"-392/5"},"('BA', 1, (), ((0, 1),), -5, 3)":{"1":"2904/35"},"('BA', 1, (), ((0, 1),), -4, 3)":{"1":"-3044/35"},"('BA', 1, (), ((0, 1),), -3, 3)":{"1":"28516/315"},"('BA', 1, (), ((0, 1),), -2, 3)":{"1":"-29524/315"},"('BA', 1, (), ((0, 1),), -1, 3)":{"1":"334844/3465"},"('BA', 1, (), ((0, 1),), 0, 3)":{"1":"-344084/3465"},"('BA', 1, (-2,), ((0, 1),), -12, 1)":{"1":"-688168/3465"},"('BA', 0, (), ((0, 3),), -12, 1)":{"1":"344084/1155"},"('BA', 1, (-2,), ((0, 1),), -11, 1)":{"1":"669688/3465"},"('BA', 0, (), ((0, 3),), -11, 1)":{"1":"-260924/1155"},"('BA', 1, (-2,), ((0, 1),), -10, 1)":{"1":"-59048/315"},"('BA', 0, (), ((0, 3),), -10, 1)":{"1":"19444/105"},"('BA', 1, (-2,), ((0, 1),), -9, 1)":{"1":"57032/315"},"('BA', 0, (), ((0, 3),), -9, 1)":{"1":"-16196/105"},"('BA', 1, (-2,), ((0, 1),), -8, 1)":{"1":"-6088/35"},"('BA', 0, (), ((0, 3),), -8, 1)":{"1":"13396/105"},"('BA', 1, (-2,), ((0, 1),), -7, 1)":{"1":"5808/35"},"('BA', 0, (), ((0, 3),), -7, 1)":{"1":"-10792/105"},"('BA', 1, (-2,), ((0, 1),), -6, 1)":{"1":"-784/5"},"('BA', 0, (), ((0, 3),), -6, 1)":{"1":"392/5"},"('BA', 1, (-2,), ((0, 1),), -5, 1)":{"1":"5808/35"},"('BA', 0, (), ((0, 3),), -5, 1)":{"1":"-6632/105"},"('BA', 1, (-2,), ((0, 1),), -4, 1)":{"1":"-6088/35"},"('BA', 0, (), ((0, 3),), -4, 1)":{"1":"4868/105"},"('BA', 1, (-2,), ((0, 1),), -3, 1)":{"1":"57032/315"},"('BA', 0, (), ((0, 3),), -3, 1)":{"1":"-8444/315"},"('BA', 1, (-2,), ((0, 1),), -2, 1)":{"1":"-59048/315"},"('BA', 0, (), ((0, 3),), -2, 1)":{"1":"716/315"},"('BA', 1, (-2,), ((0, 1),), -1, 1)":{"1":"669688/3465"},"('BA', 0, (), ((0, 3),), -1, 1)":{"1":"113084/3465"},"('BA', 1, (-2,), ((0, 1),), 0, 1)":{"1":"-688168/3465"},"('BA', 0, (), ((0, 3),), 0, 1)":{"1":"-344084/3465"},"('R', -11, 4)":{"1":"-48"},"('R', -10, 4)":{"1":"72"},"('R', -9, 4)":{"1":"-88"},"('R', -8, 4)":{"1":"100"},"('R', -7, 4)":{"1":"-548/5"},"('R', -6, 4)":{"1":"588/5"},"('R', -5, 4)":{"1":"-4356/35"},"('R', -4, 4)":{"1":"4566/35"},"('R', -3, 4)":{"1":"-14258/105"},"('R', -2, 4)":{"1":"14762/105"},"('R', -1, 4)":{"1":"-167422/1155"},"('R', 0, 4)":{"1":"172042/1155"},"('BA', 1, (1, 2), ((0, 1),), -12, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -12, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -12, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -12, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -12, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -12, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -12, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -12, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -12, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -12, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -12, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -11, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -11, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -11, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -11, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -11, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -11, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -11, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -11, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -11, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -11, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -11, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -10, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -10, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -10, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -10, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -10, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -10, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -10, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -10, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -10, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -10, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -10, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -9, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -9, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -9, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -9, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -9, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -9, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -9, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -9, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -9, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -9, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -9, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -8, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -8, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -8, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -8, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -8, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -8, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -8, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -8, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -8, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -8, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -8, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -7, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -7, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -7, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -7, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -7, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -7, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -7, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -7, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -7, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -7, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -7, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -6, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -6, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -6, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -6, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -6, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -6, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -6, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -6, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -6, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -6, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -6, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -5, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -5, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -5, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -5, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -5, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -5, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -5, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -5, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -5, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -5, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -5, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -4, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -4, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -4, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -4, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -4, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -4, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -4, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -4, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -4, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -4, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -4, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -3, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -3, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -3, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -3, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -3, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -3, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -3, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -3, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -3, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -3, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -3, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -2, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -2, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -2, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -2, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -2, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -2, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -2, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -2, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -2, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -2, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -2, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -1, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -1, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -1, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -1, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -1, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -1, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -1, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -1, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -1, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -1, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -1, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), 0, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), 0, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), 0, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), 0, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), 0, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), 0, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), 0, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), 0, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), 0, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), 0, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), 0, 2)":{"1":"-144"},"('BA', 1, (1,), ((0, 1),), -12, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -12, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -11, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -11, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -10, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -10, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -9, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -9, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -8, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -8, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -7, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -7, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -6, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -6, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -5, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -5, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -4, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -4, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -3, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -3, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -2, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -2, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -1, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -1, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), 0, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), 0, 3)":{"1":"-64"},"('BA', 1, (1, -2), ((0, 1),), -12, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -12, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -11, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -11, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -10, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -10, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -9, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -9, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -8, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -8, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -7, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -7, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -6, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -6, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -5, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -5, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -4, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -4, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -3, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -3, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -2, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -2, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -1, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -1, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), 0, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), 0, 1)":{"1":"-96"},"('BA', 1, (), ((0, 1),), -12, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -11, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -10, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -9, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -8, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -7, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -6, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -5, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -4, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -3, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -2, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -1, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), 0, 4)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -12, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -12, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -11, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -11, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -10, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -10, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -9, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -9, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -8, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -8, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -7, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -7, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -6, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -6, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -5, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -5, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -4, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -4, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -3, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -3, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -2, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -2, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -1, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -1, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), 0, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), 0, 2)":{"1":"-48"},"('BA', 1, (-2, 1), ((0, 1),), -12, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -12, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -11, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -11, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -10, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -10, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -9, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -9, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -8, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -8, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -7, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -7, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -6, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -6, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -5, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -5, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -4, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -4, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -3, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -3, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -2, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -2, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -1, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -1, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), 0, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), 0, 1)":{"1":"-64"},"('BA', 0, (), (), 1, 5)":{"1":"32"},"('R', 1, 5)":{"1":"32"},"('BA', 0, (), ((0, 4),), -12, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -12, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -11, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -11, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -10, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -10, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -9, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -9, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -8, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -8, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -7, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -7, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -6, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -6, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -5, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -5, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -4, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -4, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -3, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -3, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -2, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -2, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -1, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -1, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), 0, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), 0, 3)":{"1":"-32"},"('BA', 1, (), ((0, 1),), -12, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -11, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -10, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -9, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -8, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -7, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -6, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -5, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -4, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -3, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -2, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -1, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), 0, 1)":{"z3":"-32"}}

==> anc/tables/json/atoms_m15.json <==
{"('R', -13, 1)":{"1":"48523491070853/426100925250","z3":"-32"},"('R', -12, 1)":{"1":"-36622131559382/213050462625","pi2":"8/3","z3":"48"},"('R', -11, 1)":{"1":"1932921190909/9833098275","pi2":"-8/3","z3":"-176/3"},"('R', -10, 1)":{"1":"-1879109756940137/10226422206000","pi2":"10/3","z3":"200/3"},"('R', -9, 1)":{"1":"308909683712881/2045284441200","pi2":"-10/3","z3":"-1096/15"},"('R', -8, 1)":{"1":"-68799188056147/681761480400","pi2":"98/27","z3":"392/5"},"('R', -7, 1)":{"1":"169905690839/5056506000","pi2":"-98/27","z3":"-2904/35"},"('R', -6, 1)":{"1":"55147388996993/852201850500","pi2":"205/54","z3":"3044/35"},"('R', -5, 1)":{"1":"-3197931099230057/30679266618000","pi2":"-205/54","z3":"-28516/315"},"('R', -4, 1)":{"1":"4957585743137089/38349083272500","pi2":"5269/1350","z3":"29524/315"},"('R', -3, 1)":{"1":"-3473230877145269/23599435860000","pi2":"-5269/1350","z3":"-334844/3465"},"('R', -2, 1)":{"1":"268883442890550841/1687359663990000","pi2":"5369/1350","z3":"344084/3465"},"('R', -1, 1)":{"1":"-437007565435598561/2741959453983750","pi2":"-5369/1350","z3":"-4583972/45045"},"('R', 0, 1)":{"1":"1653450797988050141/13959066311190000","pi2":"266681/66150","z3":"4686932/45045"},"('R', -13, 2)":{"1":"-755121539/4729725","pi2":"-16/3"},"('R', -12, 2)":{"1":"2561693/242550","pi2":"8"},"('R', -11, 2)":{"1":"3812811421/28378350","pi2":"-88/9"},"('R', -10, 2)":{"1":"-1924205/7938","pi2":"100/9"},"('R', -9, 2)":{"1":"45495311663/141891750","pi2":"-548/45"},"('R', -8, 2)":{"1":"-26256468074/70945875","pi2":"196/15"},"('R', -7, 2)":{"1":"195215942573/496621125","pi2":"-484/35"},"('R', -6, 2)":{"1":"-382546569211/993242250","pi2":"1522/105"},"('R', -5, 2)":{"1":"7096032190913/17878360500","pi2":"-14258/945"},"('R', -4, 2)":{"1":"-1821504142376/4469590125","pi2":"14762/945"},"('R', -3, 2)":{"1":"1770391128478963/4326563241000","pi2":"-167422/10395"},"('R', -2, 2)":{"1":"-426414801024787/1081640810250","pi2":"172042/10395"},"('R', -1, 2)":{"1":"128192208078670661/365594593864500","pi2":"-2291986/135135"},"('R', 0, 2)":{"1":"-3245942849552957/13056949780875","pi2":"2343466/135135"},"('BA', 0, (), ((0, 1),), -14, 1)":{"1":"-9535261081873/38736447750"},"('BA', 0, (), ((0, 1),), -13, 1)":{"1":"28298656050719/60871560750"},"('BA', 0, (), ((0, 1),), -12, 1)":{"1":"-142866970931/360186750"},"('BA', 0, (), ((0, 1),), -11, 1)":{"1":"5150713558/16372125"},"('BA', 0, (), ((0, 1),), -10, 1)":{"1":"-698180971/2976750"},"('BA', 0, (), ((0, 1),), -9, 1)":{"1":"3762167/23814"},"('BA', 0, (), ((0, 1),), -8, 1)":{"1":"-8075/98"},"('BA', 0, (), ((0, 1),), -6, 1)":{"1":"8075/98"},"('BA', 0, (), ((0, 1),), -5, 1)":{"1":"-3762167/23814"},"('BA', 0, (), ((0, 1),), -4, 1)":{"1":"698180971/2976750"},"('BA', 0, (), ((0, 1),), -3, 1)":{"1":"-5150713558/16372125"},"('BA', 0, (), ((0, 1),), -2, 1)":{"1":"142866970931/360186750"},"('BA', 0, (), ((0, 1),), -1, 1)":{"1":"-28298656050719/60871560750"},"('BA', 0, (), ((0, 1),), 0, 1)":{"1":"9535261081873/38736447750"},"('BA', 1, (), ((0, 2),), -14, 1)":{"1":"-113386309/429975","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -14, 2)":{"1":"-113386309/429975","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -13, 1)":{"1":"34145957/675675","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -13, 2)":{"1":"34145957/675675","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -12, 1)":{"1":"1112611/51975","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -12, 2)":{"1":"1112611/51975","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -11, 1)":{"1":"-260551/4725","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -11, 2)":{"1":"-260551/4725","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -10, 1)":{"1":"334351/4725","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -10, 2)":{"1":"334351/4725","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -9, 1)":{"1":"-352423/4725","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -9, 2)":{"1":"-352423/4725","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -8, 1)":{"1":"107341/1575","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -8, 2)":{"1":"107341/1575","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -7, 1)":{"1":"-533362/11025","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -7, 2)":{"1":"-533362/11025","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -6, 1)":{"1":"107341/1575","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -6, 2)":{"1":"107341/1575","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -5, 1)":{"1":"-352423/4725","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -5, 2)":{"1":"-352423/4725","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -4, 1)":{"1":"334351/4725","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -4, 2)":{"1":"334351/4725","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -3, 1)":{"1":"-260551/4725","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -3, 2)":{"1":"-260551/4725","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -2, 1)":{"1":"1112611/51975","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -2, 2)":{"1":"1112611/51975","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -1, 1)":{"1":"34145957/675675","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -1, 2)":{"1":"34145957/675675","pi2":"16/3"},"('BA', 1, (), ((0, 2),), 0, 1)":{"1":"-113386309/429975","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), 0, 2)":{"1":"-113386309/429975","pi2":"-16/3"},"('R', -13, 3)":{"1":"-4686932/45045"},"('R', -12, 3)":{"1":"329878/2145"},"('R', -11, 3)":{"1":"-2074546/12285"},"('R', -10, 3)":{"1":"4852825/27027"},"('R', -9, 3)":{"1":"-11142311/61425"},"('R', -8, 3)":{"1":"40928497/225225"},"('R', -7, 3)":{"1":"-1959383/11025"},"('R', -6, 3)":{"1":"543965033/3153150"},"('R', -5, 3)":{"1":"-445704187/2579850"},"('R', -4, 3)":{"1":"4995207629/28378350"},"('R', -3, 3)":{"1":"-56119179679/312161850"},"('R', -2, 3)":{"1":"57615350509/312161850"},"('R', -1, 3)":{"1":"-767923252177/4058104050"},"('R', 0, 3)":{"1":"112686856171/579729150"},"('BA', 0, (), ((0, 2),), -14, 1)":{"1":"155577525184/2029052025","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -13, 1)":{"1":"-1055722931344/2029052025","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -12, 1)":{"1":"8289079096/12006225","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -11, 1)":{"1":"-9378678376/12006225","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -10, 1)":{"1":"82750516/99225","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -9, 1)":{"1":"-85749064/99225","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -8, 1)":{"1":"9697556/11025","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -7, 1)":{"1":"-9782336/11025","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -6, 1)":{"1":"9697556/11025","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -5, 1)":{"1":"-85749064/99225","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -4, 1)":{"1":"82750516/99225","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -3, 1)":{"1":"-9378678376/12006225","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -2, 1)":{"1":"8289079096/12006225","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -1, 1)":{"1":"-1055722931344/2029052025","pi2":"16/3"},"('BA', 0, (), ((0, 2),), 0, 1)":{"1":"155577525184/2029052025","pi2":"-16/3"},"('BA', 1, (2,), ((0, 1),), -14, 1)":{"1":"9373864/45045"},"('BA', 1, (), ((0, 3),), -14, 1)":{"1":"-4686932/45045"},"('BA', 1, (1,), ((0, 2),), -14, 1)":{"1":"9373864/45045"},"('BA', 1, (1,), ((0, 1),), -14, 2)":{"1":"9373864/45045"},"('BA', 1, (), ((0, 2),), -14, 2)":{"1":"-4686932/45045"},"('BA', 1, (2,), ((0, 1),), -13, 1)":{"1":"-9167944/45045"},"('BA', 1, (), ((0, 3),), -13, 1)":{"1":"7466852/45045"},"('BA', 1, (1,), ((0, 2),), -13, 1)":{"1":"-9167944/45045"},"('BA', 1, (1,), ((0, 1),), -13, 2)":{"1":"-9167944/45045"},"('BA', 1, (), ((0, 2),), -13, 2)":{"1":"6025412/45045"},"('BA', 1, (2,), ((0, 1),), -12, 1)":{"1":"688168/3465"},"('BA', 1, (), ((0, 3),), -12, 1)":{"1":"-676724/3465"},"('BA', 1, (1,), ((0, 2),), -12, 1)":{"1":"688168/3465"},"('BA', 1, (1,), ((0, 1),), -12, 2)":{"1":"688168/3465"},"('BA', 1, (), ((0, 2),), -12, 2)":{"1":"-510404/3465"},"('BA', 1, (2,), ((0, 1),), -11, 1)":{"1":"-669688/3465"},"('BA', 1, (), ((0, 3),), -11, 1)":{"1":"741404/3465"},"('BA', 1, (1,), ((0, 2),), -11, 1)":{"1":"-669688/3465"},"('BA', 1, (1,), ((0, 1),), -11, 2)":{"1":"-669688/3465"},"('BA', 1, (), ((0, 2),), -11, 2)":{"1":"538124/3465"},"('BA', 1, (2,), ((0, 1),), -10, 1)":{"1":"59048/315"},"('BA', 1, (), ((0, 3),), -10, 1)":{"1":"-71524/315"},"('BA', 1, (1,), ((0, 2),), -10, 1)":{"1":"59048/315"},"('BA', 1, (1,), ((0, 1),), -10, 2)":{"1":"59048/315"},"('BA', 1, (), ((0, 2),), -10, 2)":{"1":"-50524/315"},"('BA', 1, (2,), ((0, 1),), -9, 1)":{"1":"-57032/315"},"('BA', 1, (), ((0, 3),), -9, 1)":{"1":"74548/315"},"('BA', 1, (1,), ((0, 2),), -9, 1)":{"1":"-57032/315"},"('BA', 1, (1,), ((0, 1),), -9, 2)":{"1":"-57032/315"},"('BA', 1, (), ((0, 2),), -9, 2)":{"1":"51532/315"},"('BA', 1, (2,), ((0, 1),), -8, 1)":{"1":"6088/35"},"('BA', 1, (), ((0, 3),), -8, 1)":{"1":"-8532/35"},"('BA', 1, (1,), ((0, 2),), -8, 1)":{"1":"6088/35"},"('BA', 1, (1,), ((0, 1),), -8, 2)":{"1":"6088/35"},"('BA', 1, (), ((0, 2),), -8, 2)":{"1":"-5788/35"},"('BA', 1, (2,), ((0, 1),), -7, 1)":{"1":"-5808/35"},"('BA', 1, (), ((0, 3),), -7, 1)":{"1":"8712/35"},"('BA', 1, (1,), ((0, 2),), -7, 1)":{"1":"-5808/35"},"('BA', 1, (1,), ((0, 1),), -7, 2)":{"1":"-5808/35"},"('BA', 1, (), ((0, 2),), -7, 2)":{"1":"5808/35"},"('BA', 1, (2,), ((0, 1),), -6, 1)":{"1":"6088/35"},"('BA', 1, (), ((0, 3),), -6, 1)":{"1":"-9732/35"},"('BA', 1, (1,), ((0, 2),), -6, 1)":{"1":"6088/35"},"('BA', 1, (1,), ((0, 1),), -6, 2)":{"1":"6088/35"},"('BA', 1, (), ((0, 2),), -6, 2)":{"1":"-6388/35"},"('BA', 1, (2,), ((0, 1),), -5, 1)":{"1":"-57032/315"},"('BA', 1, (), ((0, 3),), -5, 1)":{"1":"96548/315"},"('BA', 1, (1,), ((0, 2),), -5, 1)":{"1":"-57032/315"},"('BA', 1, (1,), ((0, 1),), -5, 2)":{"1":"-57032/315"},"('BA', 1, (), ((0, 2),), -5, 2)":{"1":"6948/35"},"('BA', 1, (2,), ((0, 1),), -4, 1)":{"1":"59048/315"},"('BA', 1, (), ((0, 3),), -4, 1)":{"1":"-21124/63"},"('BA', 1, (1,), ((0, 2),), -4, 1)":{"1":"59048/315"},"('BA', 1, (1,), ((0, 1),), -4, 2)":{"1":"59048/315"},"('BA', 1, (), ((0, 2),), -4, 2)":{"1":"-7508/35"},"('BA', 1, (2,), ((0, 1),), -3, 1)":{"1":"-669688/3465"},"('BA', 1, (), ((0, 3),), -3, 1)":{"1":"253532/693"},"('BA', 1, (1,), ((0, 2),), -3, 1)":{"1":"-669688/3465"},"('BA', 1, (1,), ((0, 1),), -3, 2)":{"1":"-669688/3465"},"('BA', 1, (), ((0, 2),), -3, 2)":{"1":"89028/385"},"('BA', 1, (2,), ((0, 1),), -2, 1)":{"1":"688168/3465"},"('BA', 1, (), ((0, 3),), -2, 1)":{"1":"-277556/693"},"('BA', 1, (1,), ((0, 2),), -2, 1)":{"1":"688168/3465"},"('BA', 1, (1,), ((0, 1),), -2, 2)":{"1":"688168/3465"},"('BA', 1, (), ((0, 2),), -2, 2)":{"1":"-288644/1155"},"('BA', 1, (2,), ((0, 1),), -1, 1)":{"1":"-9167944/45045"},"('BA', 1, (), ((0, 3),), -1, 1)":{"1":"4007396/9009"},"('BA', 1, (1,), ((0, 2),), -1, 1)":{"1":"-9167944/45045"},"('BA', 1, (1,), ((0, 1),), -1, 2)":{"1":"-9167944/45045"},"('BA', 1, (), ((0, 2),), -1, 2)":{"1":"4103492/15015"},"('BA', 1, (2,), ((0, 1),), 0, 1)":{"1":"9373864/45045"},"('BA', 1, (), ((0, 3),), 0, 1)":{"1":"-4686932/9009"},"('BA', 1, (1,), ((0, 2),), 0, 1)":{"1":"9373864/45045"},"('BA', 1, (1,), ((0, 1),), 0, 2)":{"1":"9373864/45045"},"('BA', 1, (), ((0, 2),), 0, 2)":{"1":"-4686932/15015"},"('BA', 1, (), ((0, 1),), -14, 3)":{"1":"-4686932/45045"},"('BA', 1, (), ((0, 1),), -13, 3)":{"1":"4583972/45045"},"('BA', 1, (), ((0, 1),), -12, 3)":{"1":"-344084/3465"},"('BA', 1, (), ((0, 1),), -11, 3)":{"1":"334844/3465"},"('BA', 1, (), ((0, 1),), -10, 3)":{"1":"-29524/315"},"('BA', 1, (), ((0, 1),), -9, 3)":{"1":"28516/315"},"('BA', 1, (), ((0, 1),), -8, 3)":{"1":"-3044/35"},"('BA', 1, (), ((0, 1),), -7, 3)":{"1":"2904/35"},"('BA', 1, (), ((0, 1),), -6, 3)":{"1":"-3044/35"},"('BA', 1, (), ((0, 1),), -5, 3)":{"1":"28516/315"},"('BA', 1, (), ((0, 1),), -4, 3)":{"1":"-29524/315"},"('BA', 1, (), ((0, 1),), -3, 3)":{"1":"334844/3465"},"('BA', 1, (), ((0, 1),), -2, 3)":{"1":"-344084/3465"},"('BA', 1, (), ((0, 1),), -1, 3)":{"1":"4583972/45045"},"('BA', 1, (), ((0, 1),), 0, 3)":{"1":"-4686932/45045"},"('BA', 1, (-2,), ((0, 1),), -14, 1)":{"1":"-9373864/45045"},"('BA', 0, (), ((0, 3),), -14, 1)":{"1":"4686932/15015"},"('BA', 1, (-2,), ((0, 1),), -13, 1)":{"1":"9167944/45045"},"('BA', 0, (), ((0, 3),), -13, 1)":{"1":"-3623012/15015"},"('BA', 1, (-2,), ((0, 1),), -12, 1)":{"1":"-688168/3465"},"('BA', 0, (), ((0, 3),), -12, 1)":{"1":"233204/1155"},"('BA', 1, (-2,), ((0, 1),), -11, 1)":{"1":"669688/3465"},"('BA', 0, (), ((0, 3),), -11, 1)":{"1":"-199324/1155"},"('BA', 1, (-2,), ((0, 1),), -10, 1)":{"1":"-59048/315"},"('BA', 0, (), ((0, 3),), -10, 1)":{"1":"15524/105"},"('BA', 1, (-2,), ((0, 1),), -9, 1)":{"1":"57032/315"},"('BA', 0, (), ((0, 3),), -9, 1)":{"1":"-13172/105"},"('BA', 1, (-2,), ((0, 1),), -8, 1)":{"1":"-6088/35"},"('BA', 0, (), ((0, 3),), -8, 1)":{"1":"3644/35"},"('BA', 1, (-2,), ((0, 1),), -7, 1)":{"1":"5808/35"},"('BA', 0, (), ((0, 3),), -7, 1)":{"1":"-2904/35"},"('BA', 1, (-2,), ((0, 1),), -6, 1)":{"1":"-6088/35"},"('BA', 0, (), ((0, 3),), -6, 1)":{"1":"2444/35"},"('BA', 1, (-2,), ((0, 1),), -5, 1)":{"1":"57032/315"},"('BA', 0, (), ((0, 3),), -5, 1)":{"1":"-17516/315"},"('BA', 1, (-2,), ((0, 1),), -4, 1)":{"1":"-59048/315"},"('BA', 0, (), ((0, 3),), -4, 1)":{"1":"12476/315"},"('BA', 1, (-2,), ((0, 1),), -3, 1)":{"1":"669688/3465"},"('BA', 0, (), ((0, 3),), -3, 1)":{"1":"-71716/3465"},"('BA', 1, (-2,), ((0, 1),), -2, 1)":{"1":"-688168/3465"},"('BA', 0, (), ((0, 3),), -2, 1)":{"1":"-11444/3465"},"('BA', 1, (-2,), ((0, 1),), -1, 1)":{"1":"9167944/45045"},"('BA', 0, (), ((0, 3),), -1, 1)":{"1":"1701092/45045"},"('BA', 1, (-2,), ((0, 1),), 0, 1)":{"1":"-9373864/45045"},"('BA', 0, (), ((0, 3),), 0, 1)":{"1":"-4686932/45045"},"('R', -13, 4)":{"1":"-48"},"('R', -12, 4)":{"1":"72"},"('R', -11, 4)":{"1":"-88"},"('R', -10, 4)":{"1":"100"},"('R', -9, 4)":{"1":"-548/5"},"('R', -8, 4)":{"1":"588/5"},"('R', -7, 4)":{"1":"-4356/35"},"('R', -6, 4)":{"1":"4566/35"},"('R', -5, 4)":{"1":"-14258/105"},"('R', -4, 4)":{"1":"14762/105"},"('R', -3, 4)":{"1":"-167422/1155"},"('R', -2, 4)":{"1":"172042/1155"},"('R', -1, 4)":{"1":"-2291986/15015"},"('R', 0, 4)":{"1":"2343466/15015"},"('BA', 1, (1, 2), ((0, 1),), -14, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -14, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -14, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -14, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -14, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -14, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -14, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -14, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -14, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -14, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -14, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -13, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -13, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -13, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -13, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -13, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -13, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -13, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -13, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -13, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -13, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -13, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -12, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -12, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -12, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -12, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -12, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -12, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -12, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -12, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -12, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -12, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -12, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -11, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -11, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -11, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -11, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -11, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -11, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -11, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -11, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -11, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -11, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -11, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -10, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -10, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -10, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -10, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -10, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -10, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -10, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -10, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -10, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -10, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -10, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -9, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -9, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -9, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -9, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -9, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -9, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -9, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -9, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -9, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -9, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -9, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -8, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -8, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -8, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -8, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -8, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -8, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -8, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -8, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -8, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -8, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -8, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -7, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -7, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -7, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -7, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -7, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -7, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -7, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -7, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -7, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -7, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -7, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -6, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -6, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -6, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -6, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -6, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -6, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -6, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -6, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -6, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -6, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -6, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -5, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -5, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -5, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -5, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -5, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -5, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -5, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -5, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -5, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -5, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -5, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -4, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -4, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -4, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -4, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -4, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -4, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -4, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -4, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -4, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -4, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -4, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -3, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -3, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -3, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -3, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -3, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -3, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -3, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -3, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -3, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -3, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -3, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -2, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -2, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -2, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -2, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -2, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -2, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -2, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -2, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -2, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -2, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -2, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -1, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -1, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -1, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -1, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -1, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -1, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -1, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -1, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -1, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -1, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -1, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), 0, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), 0, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), 0, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), 0, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), 0, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), 0, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), 0, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), 0, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), 0, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), 0, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), 0, 2)":{"1":"-144"},"('BA', 1, (1,), ((0, 1),), -14, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -14, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -13, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -13, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -12, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -12, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -11, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -11, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -10, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -10, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -9, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -9, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -8, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -8, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -7, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -7, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -6, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -6, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -5, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -5, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -4, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -4, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -3, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -3, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -2, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -2, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -1, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -1, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), 0, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), 0, 3)":{"1":"-64"},"('BA', 1, (1, -2), ((0, 1),), -14, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -14, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -13, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -13, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -12, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -12, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -11, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -11, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -10, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -10, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -9, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -9, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -8, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -8, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -7, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -7, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -6, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -6, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -5, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -5, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -4, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -4, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -3, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -3, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -2, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -2, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -1, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -1, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), 0, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), 0, 1)":{"1":"-96"},"('BA', 1, (), ((0, 1),), -14, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -13, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -12, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -11, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -10, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -9, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -8, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -7, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -6, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -5, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -4, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -3, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -2, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -1, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), 0, 4)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -14, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -14, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -13, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -13, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -12, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -12, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -11, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -11, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -10, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -10, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -9, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -9, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -8, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -8, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -7, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -7, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -6, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -6, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -5, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -5, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -4, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -4, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -3, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -3, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -2, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -2, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -1, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -1, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), 0, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), 0, 2)":{"1":"-48"},"('BA', 1, (-2, 1), ((0, 1),), -14, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -14, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -13, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -13, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -12, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -12, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -11, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -11, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -10, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -10, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -9, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -9, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -8, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -8, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -7, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -7, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -6, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -6, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -5, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -5, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -4, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -4, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -3, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -3, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -2, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -2, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -1, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -1, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), 0, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), 0, 1)":{"1":"-64"},"('BA', 0, (), (), 1, 5)":{"1":"32"},"('R', 1, 5)":{"1":"32"},"('BA', 0, (), ((0, 4),), -14, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -14, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -13, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -13, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -12, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -12, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -11, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -11, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -10, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -10, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -9, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -9, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -8, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -8, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -7, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -7, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -6, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -6, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -5, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -5, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -4, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -4, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -3, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -3, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -2, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -2, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -1, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -1, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), 0, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), 0, 3)":{"1":"-32"},"('BA', 1, (), ((0, 1),), -14, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -13, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -12, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -11, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -10, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -9, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -8, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -7, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -6, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -5, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -4, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -3, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -2, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -1, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), 0, 1)":{"z3":"-32"}}

==> anc/tables/json/atoms_m17.json <==
{"('R', -15, 1)":{"1":"61675780046131/568134567000","z3":"-32"},"('R', -14, 1)":{"1":"-8270928540359/47344547250","pi2":"8/3","z3":"48"},"('R', -13, 1)":{"1":"96866773023607/464837373000","pi2":"-8/3","z3":"-176/3"},"('R', -12, 1)":{"1":"-1675346818862219/8181137764800","pi2":"10/3","z3":"200/3"},"('R', -11, 1)":{"1":"9317779337538391/51132111030000","pi2":"-10/3","z3":"-1096/15"},"('R', -10, 1)":{"1":"-2460584911780327/17044037010000","pi2":"98/27","z3":"392/5"},"('R', -9, 1)":{"1":"2244651587376271/23861651814000","pi2":"-98/27","z3":"-2904/35"},"('R', -8, 1)":{"1":"-25929089667617/889945056000","pi2":"205/54","z3":"3044/35"},"('R', -7, 1)":{"1":"-445945528785593/7158495544200","pi2":"-205/54","z3":"-28516/315"},"('R', -6, 1)":{"1":"5100849339686381/51132111030000","pi2":"5269/1350","z3":"29524/315"},"('R', -5, 1)":{"1":"-14891855180549707/120525690285000","pi2":"-5269/1350","z3":"-334844/3465"},"('R', -4, 1)":{"1":"317800556787625943/2249812885320000","pi2":"5369/1350","z3":"344084/3465"},"('R', -3, 1)":{"1":"-1131143582391276001/7311891877290000","pi2":"-5369/1350","z3":"-4583972/45045"},"('R', -2, 1)":{"1":"12546834719670609203/76774864711545000","pi2":"266681/66150","z3":"4686932/45045"},"('R', -1, 1)":{"1":"-33674896845468149/210630630210000","pi2":"-266681/66150","z3":"-4783028/45045"},"('R', 0, 1)":{"1":"185528588499880667659/1637863780512960000","pi2":"1077749/264600","z3":"4873118/45045"},"('R', -15, 2)":{"1":"-383459497/2102100","pi2":"-16/3"},"('R', -14, 2)":{"1":"37951253/1146600","pi2":"8"},"('R', -13, 2)":{"1":"6646143157/56756700","pi2":"-88/9"},"('R', -12, 2)":{"1":"-52875973831/227026800","pi2":"100/9"},"('R', -11, 2)":{"1":"91094787967/283783500","pi2":"-548/45"},"('R', -10, 2)":{"1":"-72433439173/189189000","pi2":"196/15"},"('R', -9, 2)":{"1":"279509829479/662161500","pi2":"-484/35"},"('R', -8, 2)":{"1":"-1741901243419/3972969000","pi2":"1522/105"},"('R', -7, 2)":{"1":"7665743501543/17878360500","pi2":"-14258/945"},"('R', -6, 2)":{"1":"-15692098594531/35756721000","pi2":"14762/945"},"('R', -5, 2)":{"1":"973823463467003/2163281620500","pi2":"-167422/10395"},"('R', -4, 2)":{"1":"-3942974029613291/8653126482000","pi2":"172042/10395"},"('R', -3, 2)":{"1":"164655178638336311/365594593864500","pi2":"-2291986/135135"},"('R', -2, 2)":{"1":"-44659301030496151/104455598247000","pi2":"2343466/135135"},"('R', -1, 2)":{"1":"2799142094120423/7461114160500","pi2":"-2391514/135135"},"('R', 0, 2)":{"1":"-31373281992322943/119377826568000","pi2":"2436559/135135"},"('BA', 0, (), ((0, 1),), -16, 1)":{"1":"-147573999986321/568134567000"},"('BA', 0, (), ((0, 1),), -15, 1)":{"1":"70444420745389/142033641750"},"('BA', 0, (), ((0, 1),), -14, 1)":{"1":"-184977684011933/426100925250"},"('BA', 0, (), ((0, 1),), -13, 1)":{"1":"7240760830973/20290520250"},"('BA', 0, (), ((0, 1),), -12, 1)":{"1":"-67595752529/240124500"},"('BA', 0, (), ((0, 1),), -11, 1)":{"1":"75750636319/360186750"},"('BA', 0, (), ((0, 1),), -10, 1)":{"1":"-140766053/992250"},"('BA', 0, (), ((0, 1),), -9, 1)":{"1":"14696783/198450"},"('BA', 0, (), ((0, 1),), -7, 1)":{"1":"-14696783/198450"},"('BA', 0, (), ((0, 1),), -6, 1)":{"1":"140766053/992250"},"('BA', 0, (), ((0, 1),), -5, 1)":{"1":"-75750636319/360186750"},"('BA', 0, (), ((0, 1),), -4, 1)":{"1":"67595752529/240124500"},"('BA', 0, (), ((0, 1),), -3, 1)":{"1":"-7240760830973/20290520250"},"('BA', 0, (), ((0, 1),), -2, 1)":{"1":"184977684011933/426100925250"},"('BA', 0, (), ((0, 1),), -1, 1)":{"1":"-70444420745389/142033641750"},"('BA', 0, (), ((0, 1),), 0, 1)":{"1":"147573999986321/568134567000"},"('BA', 1, (), ((0, 2),), -16, 1)":{"1":"-1832615011/6306300","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -16, 2)":{"1":"-1832615011/6306300","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -15, 1)":{"1":"36372163/525525","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -15, 2)":{"1":"36372163/525525","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -14, 1)":{"1":"35891131/4729725","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -14, 2)":{"1":"35891131/4729725","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -13, 1)":{"1":"-10244081/225225","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -13, 2)":{"1":"-10244081/225225","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -12, 1)":{"1":"377774/5775","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -12, 2)":{"1":"377774/5775","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -11, 1)":{"1":"-3865817/51975","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -11, 2)":{"1":"-3865817/51975","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -10, 1)":{"1":"118099/1575","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -10, 2)":{"1":"118099/1575","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -9, 1)":{"1":"-248149/3675","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -9, 2)":{"1":"-248149/3675","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -8, 1)":{"1":"1077749/22050","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -8, 2)":{"1":"1077749/22050","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -7, 1)":{"1":"-248149/3675","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -7, 2)":{"1":"-248149/3675","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -6, 1)":{"1":"118099/1575","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -6, 2)":{"1":"118099/1575","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -5, 1)":{"1":"-3865817/51975","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -5, 2)":{"1":"-3865817/51975","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -4, 1)":{"1":"377774/5775","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -4, 2)":{"1":"377774/5775","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -3, 1)":{"1":"-10244081/225225","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -3, 2)":{"1":"-10244081/225225","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -2, 1)":{"1":"35891131/4729725","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -2, 2)":{"1":"35891131/4729725","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -1, 1)":{"1":"36372163/525525","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -1, 2)":{"1":"36372163/525525","pi2":"16/3"},"('BA', 1, (), ((0, 2),), 0, 1)":{"1":"-1832615011/6306300","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), 0, 2)":{"1":"-1832615011/6306300","pi2":"-16/3"},"('R', -15, 3)":{"1":"-4873118/45045"},"('R', -14, 3)":{"1":"2406529/15015"},"('R', -13, 3)":{"1":"-2176936/12285"},"('R', -12, 3)":{"1":"7319023/38610"},"('R', -11, 3)":{"1":"-130439539/675675"},"('R', -10, 3)":{"1":"4882092/25025"},"('R', -9, 3)":{"1":"-304198549/1576575"},"('R', -8, 3)":{"1":"8372087/44100"},"('R', -7, 3)":{"1":"-5221053917/28378350"},"('R', -6, 3)":{"1":"5238945431/28378350"},"('R', -5, 3)":{"1":"-58317073531/312161850"},"('R', -4, 3)":{"1":"29743760597/156080925"},"('R', -3, 3)":{"1":"-789179987677/4058104050"},"('R', -2, 3)":{"1":"16483819663/82818450"},"('R', -1, 3)":{"1":"-3370004357/16563690"},"('R', 0, 3)":{"1":"96568406789/463783320"},"('BA', 0, (), ((0, 2),), -16, 1)":{"1":"31230935552/405810405","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -15, 1)":{"1":"-43640261428/81162081","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -14, 1)":{"1":"1456518656674/2029052025","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -13, 1)":{"1":"-1657046954644/2029052025","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -12, 1)":{"1":"10527516451/12006225","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -11, 1)":{"1":"-439002040/480249","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -10, 1)":{"1":"18576326/19845","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -9, 1)":{"1":"-94006144/99225","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -8, 1)":{"1":"10512506/11025","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -7, 1)":{"1":"-94006144/99225","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -6, 1)":{"1":"18576326/19845","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -5, 1)":{"1":"-439002040/480249","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -4, 1)":{"1":"10527516451/12006225","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -3, 1)":{"1":"-1657046954644/2029052025","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -2, 1)":{"1":"1456518656674/2029052025","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -1, 1)":{"1":"-43640261428/81162081","pi2":"16/3"},"('BA', 0, (), ((0, 2),), 0, 1)":{"1":"31230935552/405810405","pi2":"-16/3"},"('BA', 1, (2,), ((0, 1),), -16, 1)":{"1":"9746236/45045"},"('BA', 1, (), ((0, 3),), -16, 1)":{"1":"-4873118/45045"},"('BA', 1, (1,), ((0, 2),), -16, 1)":{"1":"9746236/45045"},"('BA', 1, (1,), ((0, 1),), -16, 2)":{"1":"9746236/45045"},"('BA', 1, (), ((0, 2),), -16, 2)":{"1":"-4873118/45045"},"('BA', 1, (2,), ((0, 1),), -15, 1)":{"1":"-9566056/45045"},"('BA', 1, (), ((0, 3),), -15, 1)":{"1":"7665908/45045"},"('BA', 1, (1,), ((0, 2),), -15, 1)":{"1":"-9566056/45045"},"('BA', 1, (1,), ((0, 1),), -15, 2)":{"1":"-9566056/45045"},"('BA', 1, (), ((0, 2),), -15, 2)":{"1":"6224468/45045"},"('BA', 1, (2,), ((0, 1),), -14, 1)":{"1":"9373864/45045"},"('BA', 1, (), ((0, 3),), -14, 1)":{"1":"-9011252/45045"},"('BA', 1, (1,), ((0, 2),), -14, 1)":{"1":"9373864/45045"},"('BA', 1, (1,), ((0, 1),), -14, 2)":{"1":"9373864/45045"},"('BA', 1, (), ((0, 2),), -14, 2)":{"1":"-6849092/45045"},"('BA', 1, (2,), ((0, 1),), -13, 1)":{"1":"-9167944/45045"},"('BA', 1, (), ((0, 3),), -13, 1)":{"1":"9869252/45045"},"('BA', 1, (1,), ((0, 2),), -13, 1)":{"1":"-9167944/45045"},"('BA', 1, (1,), ((0, 1),), -13, 2)":{"1":"-9167944/45045"},"('BA', 1, (), ((0, 2),), -13, 2)":{"1":"7226612/45045"},"('BA', 1, (2,), ((0, 1),), -12, 1)":{"1":"688168/3465"},"('BA', 1, (), ((0, 3),), -12, 1)":{"1":"-806084/3465"},"('BA', 1, (1,), ((0, 2),), -12, 1)":{"1":"688168/3465"},"('BA', 1, (1,), ((0, 1),), -12, 2)":{"1":"688168/3465"},"('BA', 1, (), ((0, 2),), -12, 2)":{"1":"-575084/3465"},"('BA', 1, (2,), ((0, 1),), -11, 1)":{"1":"-669688/3465"},"('BA', 1, (), ((0, 3),), -11, 1)":{"1":"841196/3465"},"('BA', 1, (1,), ((0, 2),), -11, 1)":{"1":"-669688/3465"},"('BA', 1, (1,), ((0, 1),), -11, 2)":{"1":"-669688/3465"},"('BA', 1, (), ((0, 2),), -11, 2)":{"1":"117604/693"},"('BA', 1, (2,), ((0, 1),), -10, 1)":{"1":"59048/315"},"('BA', 1, (), ((0, 3),), -10, 1)":{"1":"-78916/315"},"('BA', 1, (1,), ((0, 2),), -10, 1)":{"1":"59048/315"},"('BA', 1, (1,), ((0, 1),), -10, 2)":{"1":"59048/315"},"('BA', 1, (), ((0, 2),), -10, 2)":{"1":"-10844/63"},"('BA', 1, (2,), ((0, 1),), -9, 1)":{"1":"-57032/315"},"('BA', 1, (), ((0, 3),), -9, 1)":{"1":"80788/315"},"('BA', 1, (1,), ((0, 2),), -9, 1)":{"1":"-57032/315"},"('BA', 1, (1,), ((0, 1),), -9, 2)":{"1":"-57032/315"},"('BA', 1, (), ((0, 2),), -9, 2)":{"1":"54652/315"},"('BA', 1, (2,), ((0, 1),), -8, 1)":{"1":"6088/35"},"('BA', 1, (), ((0, 3),), -8, 1)":{"1":"-9132/35"},"('BA', 1, (1,), ((0, 2),), -8, 1)":{"1":"6088/35"},"('BA', 1, (1,), ((0, 1),), -8, 2)":{"1":"6088/35"},"('BA', 1, (), ((0, 2),), -8, 2)":{"1":"-6088/35"},"('BA', 1, (2,), ((0, 1),), -7, 1)":{"1":"-57032/315"},"('BA', 1, (), ((0, 3),), -7, 1)":{"1":"90308/315"},"('BA', 1, (1,), ((0, 2),), -7, 1)":{"1":"-57032/315"},"('BA', 1, (1,), ((0, 1),), -7, 2)":{"1":"-57032/315"},"('BA', 1, (), ((0, 2),), -7, 2)":{"1":"19804/105"},"('BA', 1, (2,), ((0, 1),), -6, 1)":{"1":"59048/315"},"('BA', 1, (), ((0, 3),), -6, 1)":{"1":"-98228/315"},"('BA', 1, (1,), ((0, 2),), -6, 1)":{"1":"59048/315"},"('BA', 1, (1,), ((0, 1),), -6, 2)":{"1":"59048/315"},"('BA', 1, (), ((0, 2),), -6, 2)":{"1":"-21292/105"},"('BA', 1, (2,), ((0, 1),), -5, 1)":{"1":"-669688/3465"},"('BA', 1, (), ((0, 3),), -5, 1)":{"1":"1167868/3465"},"('BA', 1, (1,), ((0, 2),), -5, 1)":{"1":"-669688/3465"},"('BA', 1, (1,), ((0, 1),), -5, 2)":{"1":"-669688/3465"},"('BA', 1, (), ((0, 2),), -5, 2)":{"1":"83484/385"},"('BA', 1, (2,), ((0, 1),), -4, 1)":{"1":"688168/3465"},"('BA', 1, (), ((0, 3),), -4, 1)":{"1":"-251684/693"},"('BA', 1, (1,), ((0, 2),), -4, 1)":{"1":"688168/3465"},"('BA', 1, (1,), ((0, 1),), -4, 2)":{"1":"688168/3465"},"('BA', 1, (), ((0, 2),), -4, 2)":{"1":"-89028/385"},"('BA', 1, (2,), ((0, 1),), -3, 1)":{"1":"-9167944/45045"},"('BA', 1, (), ((0, 3),), -3, 1)":{"1":"3526916/9009"},"('BA', 1, (1,), ((0, 2),), -3, 1)":{"1":"-9167944/45045"},"('BA', 1, (1,), ((0, 1),), -3, 2)":{"1":"-9167944/45045"},"('BA', 1, (), ((0, 2),), -3, 2)":{"1":"1234364/5005"},"('BA', 1, (2,), ((0, 1),), -2, 1)":{"1":"9373864/45045"},"('BA', 1, (), ((0, 3),), -2, 1)":{"1":"-3822068/9009"},"('BA', 1, (1,), ((0, 2),), -2, 1)":{"1":"9373864/45045"},"('BA', 1, (1,), ((0, 1),), -2, 2)":{"1":"9373864/45045"},"('BA', 1, (), ((0, 2),), -2, 2)":{"1":"-3966212/15015"},"('BA', 1, (2,), ((0, 1),), -1, 1)":{"1":"-9566056/45045"},"('BA', 1, (), ((0, 3),), -1, 1)":{"1":"4206452/9009"},"('BA', 1, (1,), ((0, 2),), -1, 1)":{"1":"-9566056/45045"},"('BA', 1, (1,), ((0, 1),), -1, 2)":{"1":"-9566056/45045"},"('BA', 1, (), ((0, 2),), -1, 2)":{"1":"4302548/15015"},"('BA', 1, (2,), ((0, 1),), 0, 1)":{"1":"9746236/45045"},"('BA', 1, (), ((0, 3),), 0, 1)":{"1":"-4873118/9009"},"('BA', 1, (1,), ((0, 2),), 0, 1)":{"1":"9746236/45045"},"('BA', 1, (1,), ((0, 1),), 0, 2)":{"1":"9746236/45045"},"('BA', 1, (), ((0, 2),), 0, 2)":{"1":"-4873118/15015"},"('BA', 1, (), ((0, 1),), -16, 3)":{"1":"-4873118/45045"},"('BA', 1, (), ((0, 1),), -15, 3)":{"1":"4783028/45045"},"('BA', 1, (), ((0, 1),), -14, 3)":{"1":"-4686932/45045"},"('BA', 1, (), ((0, 1),), -13, 3)":{"1":"4583972/45045"},"('BA', 1, (), ((0, 1),), -12, 3)":{"1":"-344084/3465"},"('BA', 1, (), ((0, 1),), -11, 3)":{"1":"334844/3465"},"('BA', 1, (), ((0, 1),), -10, 3)":{"1":"-29524/315"},"('BA', 1, (), ((0, 1),), -9, 3)":{"1":"28516/315"},"('BA', 1, (), ((0, 1),), -8, 3)":{"1":"-3044/35"},"('BA', 1, (), ((0, 1),), -7, 3)":{"1":"28516/315"},"('BA', 1, (), ((0, 1),), -6, 3)":{"1":"-29524/315"},"('BA', 1, (), ((0, 1),), -5, 3)":{"1":"334844/3465"},"('BA', 1, (), ((0, 1),), -4, 3)":{"1":"-344084/3465"},"('BA', 1, (), ((0, 1),), -3, 3)":{"1":"4583972/45045"},"('BA', 1, (), ((0, 1),), -2, 3)":{"1":"-4686932/45045"},"('BA', 1, (), ((0, 1),), -1, 3)":{"1":"4783028/45045"},"('BA', 1, (), ((0, 1),), 0, 3)":{"1":"-4873118/45045"},"('BA', 1, (-2,), ((0, 1),), -16, 1)":{"1":"-9746236/45045"},"('BA', 0, (), ((0, 3),), -16, 1)":{"1":"4873118/15015"},"('BA', 1, (-2,), ((0, 1),), -15, 1)":{"1":"9566056/45045"},"('BA', 0, (), ((0, 3),), -15, 1)":{"1":"-3822068/15015"},"('BA', 1, (-2,), ((0, 1),), -14, 1)":{"1":"-9373864/45045"},"('BA', 0, (), ((0, 3),), -14, 1)":{"1":"3245492/15015"},"('BA', 1, (-2,), ((0, 1),), -13, 1)":{"1":"9167944/45045"},"('BA', 0, (), ((0, 3),), -13, 1)":{"1":"-2822212/15015"},"('BA', 1, (-2,), ((0, 1),), -12, 1)":{"1":"-688168/3465"},"('BA', 0, (), ((0, 3),), -12, 1)":{"1":"190084/1155"},"('BA', 1, (-2,), ((0, 1),), -11, 1)":{"1":"669688/3465"},"('BA', 0, (), ((0, 3),), -11, 1)":{"1":"-33212/231"},"('BA', 1, (-2,), ((0, 1),), -10, 1)":{"1":"-59048/315"},"('BA', 0, (), ((0, 3),), -10, 1)":{"1":"2612/21"},"('BA', 1, (-2,), ((0, 1),), -9, 1)":{"1":"57032/315"},"('BA', 0, (), ((0, 3),), -9, 1)":{"1":"-11092/105"},"('BA', 1, (-2,), ((0, 1),), -8, 1)":{"1":"-6088/35"},"('BA', 0, (), ((0, 3),), -8, 1)":{"1":"3044/35"},"('BA', 1, (-2,), ((0, 1),), -7, 1)":{"1":"57032/315"},"('BA', 0, (), ((0, 3),), -7, 1)":{"1":"-23756/315"},"('BA', 1, (-2,), ((0, 1),), -6, 1)":{"1":"-59048/315"},"('BA', 0, (), ((0, 3),), -6, 1)":{"1":"19868/315"},"('BA', 1, (-2,), ((0, 1),), -5, 1)":{"1":"669688/3465"},"('BA', 0, (), ((0, 3),), -5, 1)":{"1":"-171508/3465"},"('BA', 1, (-2,), ((0, 1),), -4, 1)":{"1":"-688168/3465"},"('BA', 0, (), ((0, 3),), -4, 1)":{"1":"117916/3465"},"('BA', 1, (-2,), ((0, 1),), -3, 1)":{"1":"9167944/45045"},"('BA', 0, (), ((0, 3),), -3, 1)":{"1":"-701308/45045"},"('BA', 1, (-2,), ((0, 1),), -2, 1)":{"1":"-9373864/45045"},"('BA', 0, (), ((0, 3),), -2, 1)":{"1":"-362612/45045"},"('BA', 1, (-2,), ((0, 1),), -1, 1)":{"1":"9566056/45045"},"('BA', 0, (), ((0, 3),), -1, 1)":{"1":"1900148/45045"},"('BA', 1, (-2,), ((0, 1),), 0, 1)":{"1":"-9746236/45045"},"('BA', 0, (), ((0, 3),), 0, 1)":{"1":"-4873118/45045"},"('R', -15, 4)":{"1":"-48"},"('R', -14, 4)":{"1":"72"},"('R', -13, 4)":{"1":"-88"},"('R', -12, 4)":{"1":"100"},"('R', -11, 4)":{"1":"-548/5"},"('R', -10, 4)":{"1":"588/5"},"('R', -9, 4)":{"1":"-4356/35"},"('R', -8, 4)":{"1":"4566/35"},"('R', -7, 4)":{"1":"-14258/105"},"('R', -6, 4)":{"1":"14762/105"},"('R', -5, 4)":{"1":"-167422/1155"},"('R', -4, 4)":{"1":"172042/1155"},"('R', -3, 4)":{"1":"-2291986/15015"},"('R', -2, 4)":{"1":"2343466/15015"},"('R', -1, 4)":{"1":"-2391514/15015"},"('R', 0, 4)":{"1":"2436559/15015"},"('BA', 1, (1, 2), ((0, 1),), -16, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -16, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -16, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -16, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -16, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -16, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -16, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -16, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -16, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -16, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -16, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -15, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -15, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -15, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -15, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -15, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -15, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -15, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -15, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -15, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -15, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -15, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -14, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -14, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -14, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -14, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -14, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -14, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -14, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -14, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -14, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -14, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -14, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -13, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -13, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -13, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -13, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -13, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -13, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -13, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -13, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -13, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -13, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -13, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -12, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -12, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -12, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -12, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -12, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -12, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -12, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -12, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -12, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -12, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -12, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -11, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -11, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -11, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -11, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -11, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -11, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -11, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -11, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -11, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -11, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -11, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -10, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -10, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -10, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -10, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -10, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -10, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -10, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -10, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -10, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -10, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -10, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -9, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -9, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -9, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -9, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -9, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -9, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -9, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -9, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -9, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -9, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -9, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -8, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -8, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -8, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -8, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -8, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -8, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -8, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -8, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -8, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -8, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -8, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -7, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -7, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -7, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -7, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -7, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -7, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -7, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -7, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -7, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -7, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -7, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -6, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -6, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -6, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -6, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -6, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -6, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -6, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -6, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -6, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -6, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -6, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -5, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -5, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -5, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -5, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -5, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -5, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -5, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -5, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -5, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -5, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -5, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -4, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -4, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -4, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -4, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -4, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -4, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -4, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -4, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -4, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -4, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -4, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -3, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -3, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -3, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -3, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -3, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -3, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -3, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -3, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -3, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -3, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -3, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -2, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -2, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -2, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -2, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -2, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -2, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -2, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -2, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -2, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -2, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -2, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -1, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -1, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -1, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -1, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -1, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -1, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -1, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -1, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -1, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -1, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -1, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), 0, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), 0, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), 0, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), 0, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), 0, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), 0, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), 0, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), 0, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), 0, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), 0, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), 0, 2)":{"1":"-144"},"('BA', 1, (1,), ((0, 1),), -16, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -16, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -15, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -15, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -14, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -14, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -13, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -13, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -12, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -12, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -11, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -11, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -10, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -10, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -9, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -9, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -8, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -8, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -7, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -7, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -6, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -6, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -5, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -5, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -4, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -4, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -3, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -3, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -2, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -2, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -1, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -1, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), 0, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), 0, 3)":{"1":"-64"},"('BA', 1, (1, -2), ((0, 1),), -16, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -16, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -15, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -15, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -14, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -14, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -13, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -13, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -12, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -12, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -11, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -11, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -10, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -10, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -9, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -9, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -8, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -8, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -7, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -7, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -6, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -6, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -5, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -5, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -4, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -4, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -3, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -3, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -2, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -2, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -1, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -1, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), 0, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), 0, 1)":{"1":"-96"},"('BA', 1, (), ((0, 1),), -16, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -15, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -14, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -13, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -12, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -11, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -10, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -9, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -8, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -7, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -6, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -5, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -4, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -3, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -2, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -1, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), 0, 4)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -16, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -16, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -15, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -15, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -14, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -14, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -13, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -13, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -12, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -12, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -11, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -11, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -10, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -10, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -9, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -9, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -8, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -8, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -7, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -7, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -6, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -6, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -5, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -5, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -4, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -4, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -3, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -3, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -2, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -2, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -1, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -1, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), 0, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), 0, 2)":{"1":"-48"},"('BA', 1, (-2, 1), ((0, 1),), -16, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -16, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -15, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -15, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -14, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -14, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -13, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -13, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -12, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -12, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -11, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -11, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -10, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -10, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -9, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -9, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -8, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -8, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -7, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -7, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -6, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -6, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -5, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -5, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -4, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -4, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -3, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -3, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -2, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -2, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -1, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -1, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), 0, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), 0, 1)":{"1":"-64"},"('BA', 0, (), (), 1, 5)":{"1":"32"},"('R', 1, 5)":{"1":"32"},"('BA', 0, (), ((0, 4),), -16, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -16, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -15, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -15, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -14, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -14, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -13, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -13, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -12, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -12, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -11, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -11, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -10, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -10, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -9, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -9, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -8, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -8, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -7, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -7, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -6, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -6, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -5, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -5, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -4, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -4, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -3, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -3, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -2, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -2, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -1, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -1, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), 0, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), 0, 3)":{"1":"-32"},"('BA', 1, (), ((0, 1),), -16, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -15, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -14, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -13, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -12, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -11, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -10, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -9, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -8, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -7, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -6, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -5, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -4, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -3, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -2, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -1, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), 0, 1)":{"z3":"-32"}}

==> anc/tables/json/atoms_m19.json <==
{"('R', -17, 1)":{"1":"152111723116916881/1477718008767000","z3":"-32"},"('R', -16, 1)":{"1":"-2498724984967892/14208827007375","pi2":"8/3","z3":"48"},"('R', -15, 1)":{"1":"96214379069348833/443315402630100","pi2":"-8/3","z3":"-176/3"},"('R', -14, 1)":{"1":"-372962203628354789/1688820581448000","pi2":"10/3","z3":"200/3"},"('R', -13, 1)":{"1":"12181840477610589691/59108720350680000","pi2":"-10/3","z3":"-1096/15"},"('R', -12, 1)":{"1":"-31383612148488779293/177326161052040000","pi2":"98/27","z3":"392/5"},"('R', -11, 1)":{"1":"835906359282502559/6084721212570000","pi2":"-98/27","z3":"-2904/35"},"('R', -10, 1)":{"1":"-144582204008196562963/1655044169819040000","pi2":"205/54","z3":"3044/35"},"('R', -9, 1)":{"1":"30848892905874961/1225454342112000","pi2":"-205/54","z3":"-28516/315"},"('R', -8, 1)":{"1":"33385996202933107471/551681389939680000","pi2":"5269/1350","z3":"29524/315"},"('R', -7, 1)":{"1":"-583831382735566159/6084721212570000","pi2":"-5269/1350","z3":"-334844/3465"},"('R', -6, 1)":{"1":"77172811837899738911/650195923857480000","pi2":"5369/1350","z3":"344084/3465"},"('R', -5, 1)":{"1":"-1146494867072472320483/8452547010147240000","pi2":"-5369/1350","z3":"-4583972/45045"},"('R', -4, 1)":{"1":"226424492012169437603/1517123822334120000","pi2":"266681/66150","z3":"4686932/45045"},"('R', -3, 1)":{"1":"-3545034925211666243957/22187935901636505000","pi2":"-266681/66150","z3":"-4783028/45045"},"('R', -2, 1)":{"1":"78548055141525416015951/473342632568245440000","pi2":"1077749/264600","z3":"4873118/45045"},"('R', -1, 1)":{"1":"-98716645331708860902119/618986519512320960000","pi2":"-1077749/264600","z3":"-84284446/765765"},"('R', 0, 1)":{"1":"64618056150737925159343/598524155230921920000","pi2":"9778141/2381400","z3":"28548602/255255"},"('R', -17, 2)":{"1":"-196365870523/964863900","pi2":"-16/3"},"('R', -16, 2)":{"1":"105290515909/1929727800","pi2":"8"},"('R', -15, 2)":{"1":"577246877107/5789183400","pi2":"-88/9"},"('R', -14, 2)":{"1":"-34209219997/154378224","pi2":"100/9"},"('R', -13, 2)":{"1":"2040745956577/6432426000","pi2":"-548/45"},"('R', -12, 2)":{"1":"-22478344703663/57891834000","pi2":"196/15"},"('R', -11, 2)":{"1":"29635723340681/67540473000","pi2":"-484/35"},"('R', -10, 2)":{"1":"-15858519480893/33770236500","pi2":"1522/105"},"('R', -9, 2)":{"1":"292532496196667/607864257000","pi2":"-14258/945"},"('R', -8, 2)":{"1":"-142840866755401/303932128500","pi2":"14762/945"},"('R', -7, 2)":{"1":"35213536825423787/73551575097000","pi2":"-167422/10395"},"('R', -6, 2)":{"1":"-5544129607401193/11315626938000","pi2":"172042/10395"},"('R', -5, 2)":{"1":"12372767142691301251/24860432382786000","pi2":"-2291986/135135"},"('R', -4, 2)":{"1":"-1768192699447887679/3551490340398000","pi2":"2343466/135135"},"('R', -3, 2)":{"1":"863635705540595399/1775745170199000","pi2":"-2391514/135135"},"('R', -2, 2)":{"1":"-6487603026981798157/14205961361592000","pi2":"2436559/135135"},"('R', -1, 2)":{"1":"1628664531378572454073/4105522833500088000","pi2":"-42142223/2297295"},"('R', 0, 2)":{"1":"-161495733018411247459/586503261928584000","pi2":"14274301/765765"},"('BA', 0, (), ((0, 1),), -18, 1)":{"1":"-36511856930640461/134338000797000"},"('BA', 0, (), ((0, 1),), -17, 1)":{"1":"6610416988260073/12630068451000"},"('BA', 0, (), ((0, 1),), -16, 1)":{"1":"-265278558279671/568134567000"},"('BA', 0, (), ((0, 1),), -15, 1)":{"1":"167674012373617/426100925250"},"('BA', 0, (), ((0, 1),), -14, 1)":{"1":"-7030648409579/21851329500"},"('BA', 0, (), ((0, 1),), -13, 1)":{"1":"10323615268849/40581040500"},"('BA', 0, (), ((0, 1),), -12, 1)":{"1":"-137203121563/720373500"},"('BA', 0, (), ((0, 1),), -11, 1)":{"1":"1405040963/10914750"},"('BA', 0, (), ((0, 1),), -10, 1)":{"1":"-33354814/496125"},"('BA', 0, (), ((0, 1),), -8, 1)":{"1":"33354814/496125"},"('BA', 0, (), ((0, 1),), -7, 1)":{"1":"-1405040963/10914750"},"('BA', 0, (), ((0, 1),), -6, 1)":{"1":"137203121563/720373500"},"('BA', 0, (), ((0, 1),), -5, 1)":{"1":"-10323615268849/40581040500"},"('BA', 0, (), ((0, 1),), -4, 1)":{"1":"7030648409579/21851329500"},"('BA', 0, (), ((0, 1),), -3, 1)":{"1":"-167674012373617/426100925250"},"('BA', 0, (), ((0, 1),), -2, 1)":{"1":"265278558279671/568134567000"},"('BA', 0, (), ((0, 1),), -1, 1)":{"1":"-6610416988260073/12630068451000"},"('BA', 0, (), ((0, 1),), 0, 1)":{"1":"36511856930640461/134338000797000"},"('BA', 1, (), ((0, 2),), -18, 1)":{"1":"-27661780553/87714900","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -18, 2)":{"1":"-27661780553/87714900","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -17, 1)":{"1":"715420319/8246700","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -17, 2)":{"1":"715420319/8246700","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -16, 1)":{"1":"-12252017/2102100","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -16, 2)":{"1":"-12252017/2102100","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -15, 1)":{"1":"-167588683/4729725","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -15, 2)":{"1":"-167588683/4729725","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -14, 1)":{"1":"7112384/121275","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -14, 2)":{"1":"7112384/121275","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -13, 1)":{"1":"-5347094/75075","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -13, 2)":{"1":"-5347094/75075","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -12, 1)":{"1":"3962792/51975","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -12, 2)":{"1":"3962792/51975","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -11, 1)":{"1":"-825493/11025","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -11, 2)":{"1":"-825493/11025","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -10, 1)":{"1":"491587/7350","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -10, 2)":{"1":"491587/7350","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -9, 1)":{"1":"-9778141/198450","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -9, 2)":{"1":"-9778141/198450","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -8, 1)":{"1":"491587/7350","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -8, 2)":{"1":"491587/7350","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -7, 1)":{"1":"-825493/11025","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -7, 2)":{"1":"-825493/11025","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -6, 1)":{"1":"3962792/51975","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -6, 2)":{"1":"3962792/51975","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -5, 1)":{"1":"-5347094/75075","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -5, 2)":{"1":"-5347094/75075","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -4, 1)":{"1":"7112384/121275","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -4, 2)":{"1":"7112384/121275","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -3, 1)":{"1":"-167588683/4729725","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -3, 2)":{"1":"-167588683/4729725","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -2, 1)":{"1":"-12252017/2102100","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -2, 2)":{"1":"-12252017/2102100","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -1, 1)":{"1":"715420319/8246700","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -1, 2)":{"1":"715420319/8246700","pi2":"16/3"},"('BA', 1, (), ((0, 2),), 0, 1)":{"1":"-27661780553/87714900","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), 0, 2)":{"1":"-27661780553/87714900","pi2":"-16/3"},"('R', -17, 3)":{"1":"-28548602/255255"},"('R', -16, 3)":{"1":"127107349/765765"},"('R', -15, 3)":{"1":"-12843781/69615"},"('R', -14, 3)":{"1":"182182615/918918"},"('R', -13, 3)":{"1":"-4665527701/22972950"},"('R', -12, 3)":{"1":"4743529711/22972950"},"('R', -11, 3)":{"1":"-167123384/812175"},"('R', -10, 3)":{"1":"21893969453/107207100"},"('R', -9, 3)":{"1":"-26473141/132300"},"('R', -8, 3)":{"1":"188323021829/964863900"},"('R', -7, 3)":{"1":"-1034692124357/5306751450"},"('R', -6, 3)":{"1":"523496632786/2653375725"},"('R', -5, 3)":{"1":"-6906613539013/34493884425"},"('R', -4, 3)":{"1":"143664918538/703956825"},"('R', -3, 3)":{"1":"-409900681213/1971079110"},"('R', -2, 3)":{"1":"1673715495973/7884316440"},"('R', -1, 3)":{"1":"-29014343781557/134033379480"},"('R', 0, 3)":{"1":"29608882035581/134033379480"},"('BA', 0, (), ((0, 2),), -18, 1)":{"1":"9051712240448/117279207045","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -17, 1)":{"1":"-12971060527000/23455841409","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -16, 1)":{"1":"301045242314/405810405","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -15, 1)":{"1":"-68786548594/81162081","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -14, 1)":{"1":"1854224099809/2029052025","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -13, 1)":{"1":"-77669239411/81162081","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -12, 1)":{"1":"2364265517/2401245","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -11, 1)":{"1":"-480784462/480249","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -10, 1)":{"1":"20036936/19845","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -9, 1)":{"1":"-100679314/99225","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -8, 1)":{"1":"20036936/19845","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -7, 1)":{"1":"-480784462/480249","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -6, 1)":{"1":"2364265517/2401245","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -5, 1)":{"1":"-77669239411/81162081","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -4, 1)":{"1":"1854224099809/2029052025","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -3, 1)":{"1":"-68786548594/81162081","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -2, 1)":{"1":"301045242314/405810405","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -1, 1)":{"1":"-12971060527000/23455841409","pi2":"16/3"},"('BA', 0, (), ((0, 2),), 0, 1)":{"1":"9051712240448/117279207045","pi2":"-16/3"},"('BA', 1, (2,), ((0, 1),), -18, 1)":{"1":"57097204/255255"},"('BA', 1, (), ((0, 3),), -18, 1)":{"1":"-28548602/255255"},"('BA', 1, (1,), ((0, 2),), -18, 1)":{"1":"57097204/255255"},"('BA', 1, (1,), ((0, 1),), -18, 2)":{"1":"57097204/255255"},"('BA', 1, (), ((0, 2),), -18, 2)":{"1":"-28548602/255255"},"('BA', 1, (2,), ((0, 1),), -17, 1)":{"1":"-168568892/765765"},"('BA', 1, (), ((0, 3),), -17, 1)":{"1":"133293406/765765"},"('BA', 1, (1,), ((0, 2),), -17, 1)":{"1":"-168568892/765765"},"('BA', 1, (1,), ((0, 1),), -17, 2)":{"1":"-168568892/765765"},"('BA', 1, (), ((0, 2),), -17, 2)":{"1":"108788926/765765"},"('BA', 1, (2,), ((0, 1),), -16, 1)":{"1":"9746236/45045"},"('BA', 1, (), ((0, 3),), -16, 1)":{"1":"-9197438/45045"},"('BA', 1, (1,), ((0, 2),), -16, 1)":{"1":"9746236/45045"},"('BA', 1, (1,), ((0, 1),), -16, 2)":{"1":"9746236/45045"},"('BA', 1, (), ((0, 2),), -16, 2)":{"1":"-7035278/45045"},"('BA', 1, (2,), ((0, 1),), -15, 1)":{"1":"-9566056/45045"},"('BA', 1, (), ((0, 3),), -15, 1)":{"1":"10068308/45045"},"('BA', 1, (1,), ((0, 2),), -15, 1)":{"1":"-9566056/45045"},"('BA', 1, (1,), ((0, 1),), -15, 2)":{"1":"-9566056/45045"},"('BA', 1, (), ((0, 2),), -15, 2)":{"1":"7425668/45045"},"('BA', 1, (2,), ((0, 1),), -14, 1)":{"1":"9373864/45045"},"('BA', 1, (), ((0, 3),), -14, 1)":{"1":"-10692932/45045"},"('BA', 1, (1,), ((0, 2),), -14, 1)":{"1":"9373864/45045"},"('BA', 1, (1,), ((0, 1),), -14, 2)":{"1":"9373864/45045"},"('BA', 1, (), ((0, 2),), -14, 2)":{"1":"-7689932/45045"},"('BA', 1, (2,), ((0, 1),), -13, 1)":{"1":"-9167944/45045"},"('BA', 1, (), ((0, 3),), -13, 1)":{"1":"11166548/45045"},"('BA', 1, (1,), ((0, 2),), -13, 1)":{"1":"-9167944/45045"},"('BA', 1, (1,), ((0, 1),), -13, 2)":{"1":"-9167944/45045"},"('BA', 1, (), ((0, 2),), -13, 2)":{"1":"1575052/9009"},"('BA', 1, (2,), ((0, 1),), -12, 1)":{"1":"688168/3465"},"('BA', 1, (), ((0, 3),), -12, 1)":{"1":"-887396/3465"},"('BA', 1, (1,), ((0, 2),), -12, 1)":{"1":"688168/3465"},"('BA', 1, (1,), ((0, 1),), -12, 2)":{"1":"688168/3465"},"('BA', 1, (), ((0, 2),), -12, 2)":{"1":"-123148/693"},"('BA', 1, (2,), ((0, 1),), -11, 1)":{"1":"-669688/3465"},"('BA', 1, (), ((0, 3),), -11, 1)":{"1":"909836/3465"},"('BA', 1, (1,), ((0, 2),), -11, 1)":{"1":"-669688/3465"},"('BA', 1, (1,), ((0, 1),), -11, 2)":{"1":"-669688/3465"},"('BA', 1, (), ((0, 2),), -11, 2)":{"1":"124468/693"},"('BA', 1, (2,), ((0, 1),), -10, 1)":{"1":"59048/315"},"('BA', 1, (), ((0, 3),), -10, 1)":{"1":"-84316/315"},"('BA', 1, (1,), ((0, 2),), -10, 1)":{"1":"59048/315"},"('BA', 1, (1,), ((0, 1),), -10, 2)":{"1":"59048/315"},"('BA', 1, (), ((0, 2),), -10, 2)":{"1":"-11384/63"},"('BA', 1, (2,), ((0, 1),), -9, 1)":{"1":"-57032/315"},"('BA', 1, (), ((0, 3),), -9, 1)":{"1":"28516/105"},"('BA', 1, (1,), ((0, 2),), -9, 1)":{"1":"-57032/315"},"('BA', 1, (1,), ((0, 1),), -9, 2)":{"1":"-57032/315"},"('BA', 1, (), ((0, 2),), -9, 2)":{"1":"57032/315"},"('BA', 1, (2,), ((0, 1),), -8, 1)":{"1":"59048/315"},"('BA', 1, (), ((0, 3),), -8, 1)":{"1":"-92828/315"},"('BA', 1, (1,), ((0, 2),), -8, 1)":{"1":"59048/315"},"('BA', 1, (1,), ((0, 1),), -8, 2)":{"1":"59048/315"},"('BA', 1, (), ((0, 2),), -8, 2)":{"1":"-20392/105"},"('BA', 1, (2,), ((0, 1),), -7, 1)":{"1":"-669688/3465"},"('BA', 1, (), ((0, 3),), -7, 1)":{"1":"1099228/3465"},"('BA', 1, (1,), ((0, 2),), -7, 1)":{"1":"-669688/3465"},"('BA', 1, (1,), ((0, 1),), -7, 2)":{"1":"-669688/3465"},"('BA', 1, (), ((0, 2),), -7, 2)":{"1":"239012/1155"},"('BA', 1, (2,), ((0, 1),), -6, 1)":{"1":"688168/3465"},"('BA', 1, (), ((0, 3),), -6, 1)":{"1":"-1177108/3465"},"('BA', 1, (1,), ((0, 2),), -6, 1)":{"1":"688168/3465"},"('BA', 1, (1,), ((0, 1),), -6, 2)":{"1":"688168/3465"},"('BA', 1, (), ((0, 2),), -6, 2)":{"1":"-253532/1155"},"('BA', 1, (2,), ((0, 1),), -5, 1)":{"1":"-9167944/45045"},"('BA', 1, (), ((0, 3),), -5, 1)":{"1":"16337284/45045"},"('BA', 1, (1,), ((0, 2),), -5, 1)":{"1":"-9167944/45045"},"('BA', 1, (1,), ((0, 1),), -5, 2)":{"1":"-9167944/45045"},"('BA', 1, (), ((0, 2),), -5, 2)":{"1":"1162292/5005"},"('BA', 1, (2,), ((0, 1),), -4, 1)":{"1":"9373864/45045"},"('BA', 1, (), ((0, 3),), -4, 1)":{"1":"-3485732/9009"},"('BA', 1, (1,), ((0, 2),), -4, 1)":{"1":"9373864/45045"},"('BA', 1, (1,), ((0, 1),), -4, 2)":{"1":"9373864/45045"},"('BA', 1, (), ((0, 2),), -4, 2)":{"1":"-1228644/5005"},"('BA', 1, (2,), ((0, 1),), -3, 1)":{"1":"-9566056/45045"},"('BA', 1, (), ((0, 3),), -3, 1)":{"1":"3725972/9009"},"('BA', 1, (1,), ((0, 2),), -3, 1)":{"1":"-9566056/45045"},"('BA', 1, (1,), ((0, 1),), -3, 2)":{"1":"-9566056/45045"},"('BA', 1, (), ((0, 2),), -3, 2)":{"1":"1300716/5005"},"('BA', 1, (2,), ((0, 1),), -2, 1)":{"1":"9746236/45045"},"('BA', 1, (), ((0, 3),), -2, 1)":{"1":"-4008254/9009"},"('BA', 1, (1,), ((0, 2),), -2, 1)":{"1":"9746236/45045"},"('BA', 1, (1,), ((0, 1),), -2, 2)":{"1":"9746236/45045"},"('BA', 1, (), ((0, 2),), -2, 2)":{"1":"-4152398/15015"},"('BA', 1, (2,), ((0, 1),), -1, 1)":{"1":"-168568892/765765"},"('BA', 1, (), ((0, 3),), -1, 1)":{"1":"74482654/153153"},"('BA', 1, (1,), ((0, 2),), -1, 1)":{"1":"-168568892/765765"},"('BA', 1, (1,), ((0, 1),), -1, 2)":{"1":"-168568892/765765"},"('BA', 1, (), ((0, 2),), -1, 2)":{"1":"76116286/255255"},"('BA', 1, (2,), ((0, 1),), 0, 1)":{"1":"57097204/255255"},"('BA', 1, (), ((0, 3),), 0, 1)":{"1":"-28548602/51051"},"('BA', 1, (1,), ((0, 2),), 0, 1)":{"1":"57097204/255255"},"('BA', 1, (1,), ((0, 1),), 0, 2)":{"1":"57097204/255255"},"('BA', 1, (), ((0, 2),), 0, 2)":{"1":"-28548602/85085"},"('BA', 1, (), ((0, 1),), -18, 3)":{"1":"-28548602/255255"},"('BA', 1, (), ((0, 1),), -17, 3)":{"1":"84284446/765765"},"('BA', 1, (), ((0, 1),), -16, 3)":{"1":"-4873118/45045"},"('BA', 1, (), ((0, 1),), -15, 3)":{"1":"4783028/45045"},"('BA', 1, (), ((0, 1),), -14, 3)":{"1":"-4686932/45045"},"('BA', 1, (), ((0, 1),), -13, 3)":{"1":"4583972/45045"},"('BA', 1, (), ((0, 1),), -12, 3)":{"1":"-344084/3465"},"('BA', 1, (), ((0, 1),), -11, 3)":{"1":"334844/3465"},"('BA', 1, (), ((0, 1),), -10, 3)":{"1":"-29524/315"},"('BA', 1, (), ((0, 1),), -9, 3)":{"1":"28516/315"},"('BA', 1, (), ((0, 1),), -8, 3)":{"1":"-29524/315"},"('BA', 1, (), ((0, 1),), -7, 3)":{"1":"334844/3465"},"('BA', 1, (), ((0, 1),), -6, 3)":{"1":"-344084/3465"},"('BA', 1, (), ((0, 1),), -5, 3)":{"1":"4583972/45045"},"('BA', 1, (), ((0, 1),), -4, 3)":{"1":"-4686932/45045"},"('BA', 1, (), ((0, 1),), -3, 3)":{"1":"4783028/45045"},"('BA', 1, (), ((0, 1),), -2, 3)":{"1":"-4873118/45045"},"('BA', 1, (), ((0, 1),), -1, 3)":{"1":"84284446/765765"},"('BA', 1, (), ((0, 1),), 0, 3)":{"1":"-28548602/255255"},"('BA', 1, (-2,), ((0, 1),), -18, 1)":{"1":"-57097204/255255"},"('BA', 0, (), ((0, 3),), -18, 1)":{"1":"28548602/85085"},"('BA', 1, (-2,), ((0, 1),), -17, 1)":{"1":"168568892/765765"},"('BA', 0, (), ((0, 3),), -17, 1)":{"1":"-67948126/255255"},"('BA', 1, (-2,), ((0, 1),), -16, 1)":{"1":"-9746236/45045"},"('BA', 0, (), ((0, 3),), -16, 1)":{"1":"3431678/15015"},"('BA', 1, (-2,), ((0, 1),), -15, 1)":{"1":"9566056/45045"},"('BA', 0, (), ((0, 3),), -15, 1)":{"1":"-3021268/15015"},"('BA', 1, (-2,), ((0, 1),), -14, 1)":{"1":"-9373864/45045"},"('BA', 0, (), ((0, 3),), -14, 1)":{"1":"2684932/15015"},"('BA', 1, (-2,), ((0, 1),), -13, 1)":{"1":"9167944/45045"},"('BA', 0, (), ((0, 3),), -13, 1)":{"1":"-477956/3003"},"('BA', 1, (-2,), ((0, 1),), -12, 1)":{"1":"-688168/3465"},"('BA', 0, (), ((0, 3),), -12, 1)":{"1":"32596/231"},"('BA', 1, (-2,), ((0, 1),), -11, 1)":{"1":"669688/3465"},"('BA', 0, (), ((0, 3),), -11, 1)":{"1":"-28636/231"},"('BA', 1, (-2,), ((0, 1),), -10, 1)":{"1":"-59048/315"},"('BA', 0, (), ((0, 3),), -10, 1)":{"1":"2252/21"},"('BA', 1, (-2,), ((0, 1),), -9, 1)":{"1":"57032/315"},"('BA', 0, (), ((0, 3),), -9, 1)":{"1":"-28516/315"},"('BA', 1, (-2,), ((0, 1),), -8, 1)":{"1":"-59048/315"},"('BA', 0, (), ((0, 3),), -8, 1)":{"1":"25268/315"},"('BA', 1, (-2,), ((0, 1),), -7, 1)":{"1":"669688/3465"},"('BA', 0, (), ((0, 3),), -7, 1)":{"1":"-240148/3465"},"('BA', 1, (-2,), ((0, 1),), -6, 1)":{"1":"-688168/3465"},"('BA', 0, (), ((0, 3),), -6, 1)":{"1":"199228/3465"},"('BA', 1, (-2,), ((0, 1),), -5, 1)":{"1":"9167944/45045"},"('BA', 0, (), ((0, 3),), -5, 1)":{"1":"-1998604/45045"},"('BA', 1, (-2,), ((0, 1),), -4, 1)":{"1":"-9373864/45045"},"('BA', 0, (), ((0, 3),), -4, 1)":{"1":"1319068/45045"},"('BA', 1, (-2,), ((0, 1),), -3, 1)":{"1":"9566056/45045"},"('BA', 0, (), ((0, 3),), -3, 1)":{"1":"-502252/45045"},"('BA', 1, (-2,), ((0, 1),), -2, 1)":{"1":"-9746236/45045"},"('BA', 0, (), ((0, 3),), -2, 1)":{"1":"-548798/45045"},"('BA', 1, (-2,), ((0, 1),), -1, 1)":{"1":"168568892/765765"},"('BA', 0, (), ((0, 3),), -1, 1)":{"1":"35275486/765765"},"('BA', 1, (-2,), ((0, 1),), 0, 1)":{"1":"-57097204/255255"},"('BA', 0, (), ((0, 3),), 0, 1)":{"1":"-28548602/255255"},"('R', -17, 4)":{"1":"-48"},"('R', -16, 4)":{"1":"72"},"('R', -15, 4)":{"1":"-88"},"('R', -14, 4)":{"1":"100"},"('R', -13, 4)":{"1":"-548/5"},"('R', -12, 4)":{"1":"588/5"},"('R', -11, 4)":{"1":"-4356/35"},"('R', -10, 4)":{"1":"4566/35"},"('R', -9, 4)":{"1":"-14258/105"},"('R', -8, 4)":{"1":"14762/105"},"('R', -7, 4)":{"1":"-167422/1155"},"('R', -6, 4)":{"1":"172042/1155"},"('R', -5, 4)":{"1":"-2291986/15015"},"('R', -4, 4)":{"1":"2343466/15015"},"('R', -3, 4)":{"1":"-2391514/15015"},"('R', -2, 4)":{"1":"2436559/15015"},"('R', -1, 4)":{"1":"-42142223/255255"},"('R', 0, 4)":{"1":"14274301/85085"},"('BA', 1, (1, 2), ((0, 1),), -18, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -18, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -18, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -18, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -18, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -18, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -18, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -18, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -18, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -18, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -18, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -17, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -17, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -17, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -17, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -17, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -17, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -17, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -17, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -17, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -17, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -17, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -16, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -16, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -16, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -16, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -16, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -16, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -16, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -16, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -16, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -16, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -16, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -15, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -15, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -15, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -15, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -15, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -15, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -15, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -15, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -15, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -15, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -15, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -14, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -14, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -14, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -14, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -14, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -14, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -14, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -14, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -14, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -14, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -14, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -13, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -13, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -13, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -13, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -13, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -13, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -13, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -13, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -13, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -13, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -13, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -12, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -12, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -12, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -12, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -12, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -12, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -12, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -12, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -12, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -12, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -12, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -11, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -11, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -11, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -11, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -11, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -11, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -11, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -11, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -11, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -11, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -11, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -10, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -10, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -10, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -10, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -10, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -10, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -10, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -10, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -10, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -10, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -10, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -9, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -9, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -9, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -9, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -9, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -9, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -9, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -9, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -9, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -9, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -9, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -8, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -8, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -8, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -8, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -8, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -8, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -8, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -8, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -8, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -8, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -8, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -7, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -7, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -7, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -7, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -7, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -7, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -7, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -7, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -7, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -7, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -7, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -6, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -6, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -6, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -6, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -6, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -6, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -6, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -6, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -6, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -6, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -6, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -5, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -5, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -5, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -5, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -5, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -5, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -5, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -5, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -5, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -5, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -5, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -4, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -4, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -4, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -4, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -4, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -4, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -4, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -4, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -4, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -4, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -4, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -3, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -3, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -3, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -3, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -3, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -3, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -3, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -3, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -3, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -3, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -3, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -2, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -2, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -2, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -2, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -2, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -2, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -2, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -2, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -2, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -2, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -2, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -1, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -1, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -1, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -1, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -1, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -1, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -1, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -1, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -1, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -1, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -1, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), 0, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), 0, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), 0, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), 0, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), 0, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), 0, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), 0, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), 0, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), 0, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), 0, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), 0, 2)":{"1":"-144"},"('BA', 1, (1,), ((0, 1),), -18, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -18, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -17, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -17, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -16, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -16, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -15, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -15, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -14, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -14, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -13, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -13, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -12, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -12, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -11, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -11, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -10, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -10, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -9, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -9, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -8, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -8, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -7, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -7, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -6, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -6, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -5, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -5, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -4, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -4, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -3, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -3, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -2, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -2, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -1, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -1, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), 0, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), 0, 3)":{"1":"-64"},"('BA', 1, (1, -2), ((0, 1),), -18, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -18, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -17, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -17, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -16, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -16, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -15, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -15, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -14, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -14, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -13, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -13, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -12, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -12, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -11, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -11, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -10, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -10, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -9, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -9, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -8, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -8, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -7, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -7, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -6, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -6, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -5, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -5, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -4, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -4, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -3, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -3, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -2, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -2, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -1, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -1, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), 0, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), 0, 1)":{"1":"-96"},"('BA', 1, (), ((0, 1),), -18, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -17, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -16, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -15, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -14, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -13, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -12, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -11, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -10, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -9, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -8, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -7, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -6, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -5, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -4, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -3, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -2, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -1, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), 0, 4)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -18, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -18, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -17, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -17, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -16, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -16, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -15, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -15, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -14, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -14, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -13, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -13, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -12, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -12, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -11, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -11, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -10, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -10, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -9, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -9, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -8, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -8, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -7, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -7, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -6, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -6, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -5, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -5, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -4, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -4, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -3, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -3, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -2, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -2, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -1, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -1, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), 0, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), 0, 2)":{"1":"-48"},"('BA', 1, (-2, 1), ((0, 1),), -18, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -18, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -17, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -17, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -16, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -16, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -15, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -15, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -14, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -14, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -13, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -13, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -12, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -12, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -11, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -11, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -10, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -10, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -9, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -9, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -8, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -8, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -7, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -7, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -6, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -6, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -5, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -5, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -4, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -4, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -3, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -3, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -2, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -2, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -1, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -1, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), 0, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), 0, 1)":{"1":"-64"},"('BA', 0, (), (), 1, 5)":{"1":"32"},"('R', 1, 5)":{"1":"32"},"('BA', 0, (), ((0, 4),), -18, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -18, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -17, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -17, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -16, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -16, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -15, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -15, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -14, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -14, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -13, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -13, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -12, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -12, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -11, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -11, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -10, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -10, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -9, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -9, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -8, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -8, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -7, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -7, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -6, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -6, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -5, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -5, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -4, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -4, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -3, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -3, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -2, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -2, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -1, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -1, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), 0, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), 0, 3)":{"1":"-32"},"('BA', 1, (), ((0, 1),), -18, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -17, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -16, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -15, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -14, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -13, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -12, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -11, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -10, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -9, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -8, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -7, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -6, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -5, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -4, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -3, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -2, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -1, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), 0, 1)":{"z3":"-32"}}

==> anc/tables/json/atoms_m21.json <==
{"('R', -19, 1)":{"1":"25916763783694057889/266728100582443500","z3":"-32"},"('R', -18, 1)":{"1":"-187636880494762527799/1066912402329774000","pi2":"8/3","z3":"48"},"('R', -17, 1)":{"1":"178780389617725925261/800184301747330500","pi2":"-8/3","z3":"-176/3"},"('R', -16, 1)":{"1":"-426909584273814136721/1828992689708184000","pi2":"10/3","z3":"200/3"},"('R', -15, 1)":{"1":"14400640394814670777117/64014744139786440000","pi2":"-10/3","z3":"-1096/15"},"('R', -14, 1)":{"1":"-12968843178633883396813/64014744139786440000","pi2":"98/27","z3":"392/5"},"('R', -13, 1)":{"1":"5883063181982057462887/34469477613731160000","pi2":"-98/27","z3":"-2904/35"},"('R', -12, 1)":{"1":"-233229694128157061650669/1792412835914020320000","pi2":"205/54","z3":"3044/35"},"('R', -11, 1)":{"1":"436481110356924602437907/5377238507742060960000","pi2":"-205/54","z3":"-28516/315"},"('R', -10, 1)":{"1":"-227204927280520981/10583469318240000","pi2":"5269/1350","z3":"29524/315"},"('R', -9, 1)":{"1":"-3495275725284846247681007/59149623585162670560000","pi2":"-5269/1350","z3":"-334844/3465"},"('R', -8, 1)":{"1":"203307655364527548503521/2190726799450469280000","pi2":"5369/1350","z3":"344084/3465"},"('R', -7, 1)":{"1":"-2444585750560973916259061/21359586294642075480000","pi2":"-5369/1350","z3":"-4583972/45045"},"('R', -6, 1)":{"1":"2791907874357394689598921/21359586294642075480000","pi2":"266681/66150","z3":"4686932/45045"},"('R', -5, 1)":{"1":"-1843404527066402710050659/12815751776785245288000","pi2":"-266681/66150","z3":"-4783028/45045"},"('R', -4, 1)":{"1":"79361797520601296320061063/512630071071409811520000","pi2":"1077749/264600","z3":"4873118/45045"},"('R', -3, 1)":{"1":"-1422626551178231363066758261/8714711208213966795840000","pi2":"-1077749/264600","z3":"-84284446/765765"},"('R', -2, 1)":{"1":"4376626994990817475853826523/26144133624641900387520000","pi2":"9778141/2381400","z3":"28548602/255255"},"('R', -1, 1)":{"1":"-78721092861217421825140942477/496738538868196107362880000","pi2":"-9778141/2381400","z3":"-550591598/4849845"},"('R', 0, 1)":{"1":"50971117813977987331468989223/496738538868196107362880000","pi2":"1968329/476280","z3":"111670270/969969"},"('R', -19, 2)":{"1":"-818352380297/3666482820","pi2":"-16/3"},"('R', -18, 2)":{"1":"916662859993/12221609400","pi2":"8"},"('R', -17, 2)":{"1":"824912974187/9999498600","pi2":"-88/9"},"('R', -16, 2)":{"1":"-4185604986991/19998997200","pi2":"100/9"},"('R', -15, 2)":{"1":"68419372832501/219988969200","pi2":"-548/45"},"('R', -14, 2)":{"1":"-8736429987323/22447854000","pi2":"196/15"},"('R', -13, 2)":{"1":"313686305512249/699964902000","pi2":"-484/35"},"('R', -12, 2)":{"1":"-3766610928606749/7699613922000","pi2":"1522/105"},"('R', -11, 2)":{"1":"228265551988501/444208495500","pi2":"-14258/945"},"('R', -10, 2)":{"1":"-547602144477343/1049947353000","pi2":"14762/945"},"('R', -9, 2)":{"1":"355855451243331349/698739963421500","pi2":"-167422/10395"},"('R', -8, 2)":{"1":"-1444173941370806731/2794959853686000","pi2":"172042/10395"},"('R', -7, 2)":{"1":"249227341591533707599/472348215272934000","pi2":"-2291986/135135"},"('R', -6, 2)":{"1":"-36201535019172678367/67478316467562000","pi2":"2343466/135135"},"('R', -5, 2)":{"1":"5206235507915352451/9639759495366000","pi2":"-2391514/135135"},"('R', -4, 2)":{"1":"-144477205021213101313/269913265870248000","pi2":"2436559/135135"},"('R', -3, 2)":{"1":"40423570536581383977367/78004933836501672000","pi2":"-42142223/2297295"},"('R', -2, 2)":{"1":"-37641038894999467149907/78004933836501672000","pi2":"14274301/765765"},"('R', -1, 2)":{"1":"1673045249013900724836001/4022825873568157656000","pi2":"-275295799/14549535"},"('R', 0, 2)":{"1":"-8070161522779857642168637/28159781114977103592000","pi2":"55835135/2909907"},"('BA', 0, (), ((0, 1),), -20, 1)":{"1":"-18843952105316485691/66682025145610875"},"('BA', 0, (), ((0, 1),), -19, 1)":{"1":"292289368544783703091/533456201164887000"},"('BA', 0, (), ((0, 1),), -18, 1)":{"1":"-733121747814906271/1477718008767000"},"('BA', 0, (), ((0, 1),), -17, 1)":{"1":"209779308537623497/492572669589000"},"('BA', 0, (), ((0, 1),), -16, 1)":{"1":"-304232448034769/852201850500"},"('BA', 0, (), ((0, 1),), -15, 1)":{"1":"249337695132437/852201850500"},"('BA', 0, (), ((0, 1),), -14, 1)":{"1":"-197625154124449/852201850500"},"('BA', 0, (), ((0, 1),), -13, 1)":{"1":"432421196923/2484553500"},"('BA', 0, (), ((0, 1),), -12, 1)":{"1":"-12122582509/102910500"},"('BA', 0, (), ((0, 1),), -11, 1)":{"1":"175970794/2858625"},"('BA', 0, (), ((0, 1),), -9, 1)":{"1":"-175970794/2858625"},"('BA', 0, (), ((0, 1),), -8, 1)":{"1":"12122582509/102910500"},"('BA', 0, (), ((0, 1),), -7, 1)":{"1":"-432421196923/2484553500"},"('BA', 0, (), ((0, 1),), -6, 1)":{"1":"197625154124449/852201850500"},"('BA', 0, (), ((0, 1),), -5, 1)":{"1":"-249337695132437/852201850500"},"('BA', 0, (), ((0, 1),), -4, 1)":{"1":"304232448034769/852201850500"},"('BA', 0, (), ((0, 1),), -3, 1)":{"1":"-209779308537623497/492572669589000"},"('BA', 0, (), ((0, 1),), -2, 1)":{"1":"733121747814906271/1477718008767000"},"('BA', 0, (), ((0, 1),), -1, 1)":{"1":"-292289368544783703091/533456201164887000"},"('BA', 0, (), ((0, 1),), 0, 1)":{"1":"18843952105316485691/66682025145610875"},"('BA', 1, (), ((0, 2),), -20, 1)":{"1":"-1240466000897/3666482820","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -20, 2)":{"1":"-1240466000897/3666482820","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -19, 1)":{"1":"1893330810937/18332414100","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -19, 2)":{"1":"1893330810937/18332414100","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -18, 1)":{"1":"-18103807243/964863900","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -18, 2)":{"1":"-18103807243/964863900","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -17, 1)":{"1":"-8145870839/321621300","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -17, 2)":{"1":"-8145870839/321621300","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -16, 1)":{"1":"968231647/18918900","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -16, 2)":{"1":"968231647/18918900","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -15, 1)":{"1":"-62906216/945945","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -15, 2)":{"1":"-62906216/945945","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -14, 1)":{"1":"353053802/4729725","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -14, 2)":{"1":"353053802/4729725","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -13, 1)":{"1":"-364879712/4729725","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -13, 2)":{"1":"-364879712/4729725","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -12, 1)":{"1":"54215803/727650","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -12, 2)":{"1":"54215803/727650","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -11, 1)":{"1":"-144651179/2182950","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -11, 2)":{"1":"-144651179/2182950","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -10, 1)":{"1":"1968329/39690","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -10, 2)":{"1":"1968329/39690","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -9, 1)":{"1":"-144651179/2182950","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -9, 2)":{"1":"-144651179/2182950","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -8, 1)":{"1":"54215803/727650","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -8, 2)":{"1":"54215803/727650","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -7, 1)":{"1":"-364879712/4729725","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -7, 2)":{"1":"-364879712/4729725","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -6, 1)":{"1":"353053802/4729725","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -6, 2)":{"1":"353053802/4729725","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -5, 1)":{"1":"-62906216/945945","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -5, 2)":{"1":"-62906216/945945","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -4, 1)":{"1":"968231647/18918900","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -4, 2)":{"1":"968231647/18918900","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -3, 1)":{"1":"-8145870839/321621300","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -3, 2)":{"1":"-8145870839/321621300","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -2, 1)":{"1":"-18103807243/964863900","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -2, 2)":{"1":"-18103807243/964863900","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -1, 1)":{"1":"1893330810937/18332414100","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -1, 2)":{"1":"1893330810937/18332414100","pi2":"16/3"},"('BA', 1, (), ((0, 2),), 0, 1)":{"1":"-1240466000897/3666482820","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), 0, 2)":{"1":"-1240466000897/3666482820","pi2":"-16/3"},"('R', -19, 3)":{"1":"-111670270/969969"},"('R', -18, 3)":{"1":"276589091/1616615"},"('R', -17, 3)":{"1":"-252610591/1322685"},"('R', -16, 3)":{"1":"1997604761/9699690"},"('R', -15, 3)":{"1":"-1233246359/5819814"},"('R', -14, 3)":{"1":"13494770317/62355150"},"('R', -13, 3)":{"1":"-60234748433/277763850"},"('R', -12, 3)":{"1":"1323117745991/6110804700"},"('R', -11, 3)":{"1":"-1306005024421/6110804700"},"('R', -10, 3)":{"1":"27818989/132300"},"('R', -9, 3)":{"1":"-13778850439847/67218851700"},"('R', -8, 3)":{"1":"41354815209031/201656555100"},"('R', -7, 3)":{"1":"-135452259722062/655383804075"},"('R', -6, 3)":{"1":"19626151944991/93626257725"},"('R', -5, 3)":{"1":"-2846635315486/13375179675"},"('R', -4, 3)":{"1":"32453213134231/149802012360"},"('R', -3, 3)":{"1":"-561318085431647/2546634210120"},"('R', -2, 3)":{"1":"114350902589947/509326842024"},"('R', -1, 3)":{"1":"-1579333934367971/6912292856040"},"('R', 0, 3)":{"1":"11256448518043769/48386049992280"},"('BA', 0, (), ((0, 2),), -20, 1)":{"1":"3275173988052608/42337793743245","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -19, 1)":{"1":"-23991508469751464/42337793743245","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -18, 1)":{"1":"89504554490228/117279207045","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -17, 1)":{"1":"-102596234761898/117279207045","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -16, 1)":{"1":"384043234391/405810405","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -15, 1)":{"1":"-2017745930281/2029052025","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -14, 1)":{"1":"83343155659/81162081","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -13, 1)":{"1":"-425315092733/405810405","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -12, 1)":{"1":"509446711/480249","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -11, 1)":{"1":"-2563045736/2401245","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -10, 1)":{"1":"106322854/99225","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -9, 1)":{"1":"-2563045736/2401245","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -8, 1)":{"1":"509446711/480249","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -7, 1)":{"1":"-425315092733/405810405","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -6, 1)":{"1":"83343155659/81162081","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -5, 1)":{"1":"-2017745930281/2029052025","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -4, 1)":{"1":"384043234391/405810405","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -3, 1)":{"1":"-102596234761898/117279207045","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -2, 1)":{"1":"89504554490228/117279207045","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -1, 1)":{"1":"-23991508469751464/42337793743245","pi2":"16/3"},"('BA', 0, (), ((0, 2),), 0, 1)":{"1":"3275173988052608/42337793743245","pi2":"-16/3"},"('BA', 1, (2,), ((0, 1),), -20, 1)":{"1":"223340540/969969"},"('BA', 1, (), ((0, 3),), -20, 1)":{"1":"-111670270/969969"},"('BA', 1, (1,), ((0, 2),), -20, 1)":{"1":"223340540/969969"},"('BA', 1, (1,), ((0, 1),), -20, 2)":{"1":"223340540/969969"},"('BA', 1, (), ((0, 2),), -20, 2)":{"1":"-111670270/969969"},"('BA', 1, (2,), ((0, 1),), -19, 1)":{"1":"-1101183196/4849845"},"('BA', 1, (), ((0, 3),), -19, 1)":{"1":"860981678/4849845"},"('BA', 1, (1,), ((0, 2),), -19, 1)":{"1":"-1101183196/4849845"},"('BA', 1, (1,), ((0, 1),), -19, 2)":{"1":"-1101183196/4849845"},"('BA', 1, (), ((0, 2),), -19, 2)":{"1":"705786638/4849845"},"('BA', 1, (2,), ((0, 1),), -18, 1)":{"1":"57097204/255255"},"('BA', 1, (), ((0, 3),), -18, 1)":{"1":"-53053082/255255"},"('BA', 1, (1,), ((0, 2),), -18, 1)":{"1":"57097204/255255"},"('BA', 1, (1,), ((0, 1),), -18, 2)":{"1":"57097204/255255"},"('BA', 1, (), ((0, 2),), -18, 2)":{"1":"-40800842/255255"},"('BA', 1, (2,), ((0, 1),), -17, 1)":{"1":"-168568892/765765"},"('BA', 1, (), ((0, 3),), -17, 1)":{"1":"174134206/765765"},"('BA', 1, (1,), ((0, 2),), -17, 1)":{"1":"-168568892/765765"},"('BA', 1, (1,), ((0, 1),), -17, 2)":{"1":"-168568892/765765"},"('BA', 1, (), ((0, 2),), -17, 2)":{"1":"129209326/765765"},"('BA', 1, (2,), ((0, 1),), -16, 1)":{"1":"9746236/45045"},"('BA', 1, (), ((0, 3),), -16, 1)":{"1":"-10879118/45045"},"('BA', 1, (1,), ((0, 2),), -16, 1)":{"1":"9746236/45045"},"('BA', 1, (1,), ((0, 1),), -16, 2)":{"1":"9746236/45045"},"('BA', 1, (), ((0, 2),), -16, 2)":{"1":"-7876118/45045"},"('BA', 1, (2,), ((0, 1),), -15, 1)":{"1":"-9566056/45045"},"('BA', 1, (), ((0, 3),), -15, 1)":{"1":"11365604/45045"},"('BA', 1, (1,), ((0, 2),), -15, 1)":{"1":"-9566056/45045"},"('BA', 1, (1,), ((0, 1),), -15, 2)":{"1":"-9566056/45045"},"('BA', 1, (), ((0, 2),), -15, 2)":{"1":"8074316/45045"},"('BA', 1, (2,), ((0, 1),), -14, 1)":{"1":"9373864/45045"},"('BA', 1, (), ((0, 3),), -14, 1)":{"1":"-11749988/45045"},"('BA', 1, (1,), ((0, 2),), -14, 1)":{"1":"9373864/45045"},"('BA', 1, (1,), ((0, 1),), -14, 2)":{"1":"9373864/45045"},"('BA', 1, (), ((0, 2),), -14, 2)":{"1":"-1643692/9009"},"('BA', 1, (2,), ((0, 1),), -13, 1)":{"1":"-9167944/45045"},"('BA', 1, (), ((0, 3),), -13, 1)":{"1":"12058868/45045"},"('BA', 1, (1,), ((0, 2),), -13, 1)":{"1":"-9167944/45045"},"('BA', 1, (1,), ((0, 1),), -13, 2)":{"1":"-9167944/45045"},"('BA', 1, (), ((0, 2),), -13, 2)":{"1":"1664284/9009"},"('BA', 1, (2,), ((0, 1),), -12, 1)":{"1":"688168/3465"},"('BA', 1, (), ((0, 3),), -12, 1)":{"1":"-946796/3465"},"('BA', 1, (1,), ((0, 2),), -12, 1)":{"1":"688168/3465"},"('BA', 1, (1,), ((0, 1),), -12, 2)":{"1":"688168/3465"},"('BA', 1, (), ((0, 2),), -12, 2)":{"1":"-129088/693"},"('BA', 1, (2,), ((0, 1),), -11, 1)":{"1":"-669688/3465"},"('BA', 1, (), ((0, 3),), -11, 1)":{"1":"320732/1155"},"('BA', 1, (1,), ((0, 2),), -11, 1)":{"1":"-669688/3465"},"('BA', 1, (1,), ((0, 1),), -11, 2)":{"1":"-669688/3465"},"('BA', 1, (), ((0, 2),), -11, 2)":{"1":"129704/693"},"('BA', 1, (2,), ((0, 1),), -10, 1)":{"1":"59048/315"},"('BA', 1, (), ((0, 3),), -10, 1)":{"1":"-29524/105"},"('BA', 1, (1,), ((0, 2),), -10, 1)":{"1":"59048/315"},"('BA', 1, (1,), ((0, 1),), -10, 2)":{"1":"59048/315"},"('BA', 1, (), ((0, 2),), -10, 2)":{"1":"-59048/315"},"('BA', 1, (2,), ((0, 1),), -9, 1)":{"1":"-669688/3465"},"('BA', 1, (), ((0, 3),), -9, 1)":{"1":"348956/1155"},"('BA', 1, (1,), ((0, 2),), -9, 1)":{"1":"-669688/3465"},"('BA', 1, (1,), ((0, 1),), -9, 2)":{"1":"-669688/3465"},"('BA', 1, (), ((0, 2),), -9, 2)":{"1":"690856/3465"},"('BA', 1, (2,), ((0, 1),), -8, 1)":{"1":"688168/3465"},"('BA', 1, (), ((0, 3),), -8, 1)":{"1":"-1117708/3465"},"('BA', 1, (1,), ((0, 2),), -8, 1)":{"1":"688168/3465"},"('BA', 1, (1,), ((0, 1),), -8, 2)":{"1":"688168/3465"},"('BA', 1, (), ((0, 2),), -8, 2)":{"1":"-243632/1155"},"('BA', 1, (2,), ((0, 1),), -7, 1)":{"1":"-9167944/45045"},"('BA', 1, (), ((0, 3),), -7, 1)":{"1":"15444964/45045"},"('BA', 1, (1,), ((0, 2),), -7, 1)":{"1":"-9167944/45045"},"('BA', 1, (1,), ((0, 1),), -7, 2)":{"1":"-9167944/45045"},"('BA', 1, (), ((0, 2),), -7, 2)":{"1":"3338156/15015"},"('BA', 1, (2,), ((0, 1),), -6, 1)":{"1":"9373864/45045"},"('BA', 1, (), ((0, 3),), -6, 1)":{"1":"-16371604/45045"},"('BA', 1, (1,), ((0, 2),), -6, 1)":{"1":"9373864/45045"},"('BA', 1, (1,), ((0, 1),), -6, 2)":{"1":"9373864/45045"},"('BA', 1, (), ((0, 2),), -6, 2)":{"1":"-3509756/15015"},"('BA', 1, (2,), ((0, 1),), -5, 1)":{"1":"-9566056/45045"},"('BA', 1, (), ((0, 3),), -5, 1)":{"1":"17332564/45045"},"('BA', 1, (1,), ((0, 2),), -5, 1)":{"1":"-9566056/45045"},"('BA', 1, (1,), ((0, 1),), -5, 2)":{"1":"-9566056/45045"},"('BA', 1, (), ((0, 2),), -5, 2)":{"1":"1228644/5005"},"('BA', 1, (2,), ((0, 1),), -4, 1)":{"1":"9746236/45045"},"('BA', 1, (), ((0, 3),), -4, 1)":{"1":"-3671918/9009"},"('BA', 1, (1,), ((0, 2),), -4, 1)":{"1":"9746236/45045"},"('BA', 1, (1,), ((0, 1),), -4, 2)":{"1":"9746236/45045"},"('BA', 1, (), ((0, 2),), -4, 2)":{"1":"-1290706/5005"},"('BA', 1, (2,), ((0, 1),), -3, 1)":{"1":"-168568892/765765"},"('BA', 1, (), ((0, 3),), -3, 1)":{"1":"66314494/153153"},"('BA', 1, (1,), ((0, 2),), -3, 1)":{"1":"-168568892/765765"},"('BA', 1, (1,), ((0, 1),), -3, 2)":{"1":"-168568892/765765"},"('BA', 1, (), ((0, 2),), -3, 2)":{"1":"23103162/85085"},"('BA', 1, (2,), ((0, 1),), -2, 1)":{"1":"57097204/255255"},"('BA', 1, (), ((0, 3),), -2, 1)":{"1":"-23647706/51051"},"('BA', 1, (1,), ((0, 2),), -2, 1)":{"1":"57097204/255255"},"('BA', 1, (1,), ((0, 1),), -2, 2)":{"1":"57097204/255255"},"('BA', 1, (), ((0, 2),), -2, 2)":{"1":"-24464522/85085"},"('BA', 1, (2,), ((0, 1),), -1, 1)":{"1":"-1101183196/4849845"},"('BA', 1, (), ((0, 3),), -1, 1)":{"1":"488513582/969969"},"('BA', 1, (1,), ((0, 2),), -1, 1)":{"1":"-1101183196/4849845"},"('BA', 1, (1,), ((0, 1),), -1, 2)":{"1":"-1101183196/4849845"},"('BA', 1, (), ((0, 2),), -1, 2)":{"1":"498859918/1616615"},"('BA', 1, (2,), ((0, 1),), 0, 1)":{"1":"223340540/969969"},"('BA', 1, (), ((0, 3),), 0, 1)":{"1":"-558351350/969969"},"('BA', 1, (1,), ((0, 2),), 0, 1)":{"1":"223340540/969969"},"('BA', 1, (1,), ((0, 1),), 0, 2)":{"1":"223340540/969969"},"('BA', 1, (), ((0, 2),), 0, 2)":{"1":"-111670270/323323"},"('BA', 1, (), ((0, 1),), -20, 3)":{"1":"-111670270/969969"},"('BA', 1, (), ((0, 1),), -19, 3)":{"1":"550591598/4849845"},"('BA', 1, (), ((0, 1),), -18, 3)":{"1":"-28548602/255255"},"('BA', 1, (), ((0, 1),), -17, 3)":{"1":"84284446/765765"},"('BA', 1, (), ((0, 1),), -16, 3)":{"1":"-4873118/45045"},"('BA', 1, (), ((0, 1),), -15, 3)":{"1":"4783028/45045"},"('BA', 1, (), ((0, 1),), -14, 3)":{"1":"-4686932/45045"},"('BA', 1, (), ((0, 1),), -13, 3)":{"1":"4583972/45045"},"('BA', 1, (), ((0, 1),), -12, 3)":{"1":"-344084/3465"},"('BA', 1, (), ((0, 1),), -11, 3)":{"1":"334844/3465"},"('BA', 1, (), ((0, 1),), -10, 3)":{"1":"-29524/315"},"('BA', 1, (), ((0, 1),), -9, 3)":{"1":"334844/3465"},"('BA', 1, (), ((0, 1),), -8, 3)":{"1":"-344084/3465"},"('BA', 1, (), ((0, 1),), -7, 3)":{"1":"4583972/45045"},"('BA', 1, (), ((0, 1),), -6, 3)":{"1":"-4686932/45045"},"('BA', 1, (), ((0, 1),), -5, 3)":{"1":"4783028/45045"},"('BA', 1, (), ((0, 1),), -4, 3)":{"1":"-4873118/45045"},"('BA', 1, (), ((0, 1),), -3, 3)":{"1":"84284446/765765"},"('BA', 1, (), ((0, 1),), -2, 3)":{"1":"-28548602/255255"},"('BA', 1, (), ((0, 1),), -1, 3)":{"1":"550591598/4849845"},"('BA', 1, (), ((0, 1),), 0, 3)":{"1":"-111670270/969969"},"('BA', 1, (-2,), ((0, 1),), -20, 1)":{"1":"-223340540/969969"},"('BA', 0, (), ((0, 3),), -20, 1)":{"1":"111670270/323323"},"('BA', 1, (-2,), ((0, 1),), -19, 1)":{"1":"1101183196/4849845"},"('BA', 0, (), ((0, 3),), -19, 1)":{"1":"-447128238/1616615"},"('BA', 1, (-2,), ((0, 1),), -18, 1)":{"1":"-57097204/255255"},"('BA', 0, (), ((0, 3),), -18, 1)":{"1":"20380442/85085"},"('BA', 1, (-2,), ((0, 1),), -17, 1)":{"1":"168568892/765765"},"('BA', 0, (), ((0, 3),), -17, 1)":{"1":"-54334526/255255"},"('BA', 1, (-2,), ((0, 1),), -16, 1)":{"1":"-9746236/45045"},"('BA', 0, (), ((0, 3),), -16, 1)":{"1":"2871118/15015"},"('BA', 1, (-2,), ((0, 1),), -15, 1)":{"1":"9566056/45045"},"('BA', 0, (), ((0, 3),), -15, 1)":{"1":"-2588836/15015"},"('BA', 1, (-2,), ((0, 1),), -14, 1)":{"1":"-9373864/45045"},"('BA', 0, (), ((0, 3),), -14, 1)":{"1":"466516/3003"},"('BA', 1, (-2,), ((0, 1),), -13, 1)":{"1":"9167944/45045"},"('BA', 0, (), ((0, 3),), -13, 1)":{"1":"-418468/3003"},"('BA', 1, (-2,), ((0, 1),), -12, 1)":{"1":"-688168/3465"},"('BA', 0, (), ((0, 3),), -12, 1)":{"1":"28636/231"},"('BA', 1, (-2,), ((0, 1),), -11, 1)":{"1":"669688/3465"},"('BA', 0, (), ((0, 3),), -11, 1)":{"1":"-75436/693"},"('BA', 1, (-2,), ((0, 1),), -10, 1)":{"1":"-59048/315"},"('BA', 0, (), ((0, 3),), -10, 1)":{"1":"29524/315"},"('BA', 1, (-2,), ((0, 1),), -9, 1)":{"1":"669688/3465"},"('BA', 0, (), ((0, 3),), -9, 1)":{"1":"-292508/3465"},"('BA', 1, (-2,), ((0, 1),), -8, 1)":{"1":"-688168/3465"},"('BA', 0, (), ((0, 3),), -8, 1)":{"1":"258628/3465"},"('BA', 1, (-2,), ((0, 1),), -7, 1)":{"1":"9167944/45045"},"('BA', 0, (), ((0, 3),), -7, 1)":{"1":"-2890924/45045"},"('BA', 1, (-2,), ((0, 1),), -6, 1)":{"1":"-9373864/45045"},"('BA', 0, (), ((0, 3),), -6, 1)":{"1":"2376124/45045"},"('BA', 1, (-2,), ((0, 1),), -5, 1)":{"1":"9566056/45045"},"('BA', 0, (), ((0, 3),), -5, 1)":{"1":"-1799548/45045"},"('BA', 1, (-2,), ((0, 1),), -4, 1)":{"1":"-9746236/45045"},"('BA', 0, (), ((0, 3),), -4, 1)":{"1":"1132882/45045"},"('BA', 1, (-2,), ((0, 1),), -3, 1)":{"1":"168568892/765765"},"('BA', 0, (), ((0, 3),), -3, 1)":{"1":"-5565314/765765"},"('BA', 1, (-2,), ((0, 1),), -2, 1)":{"1":"-57097204/255255"},"('BA', 0, (), ((0, 3),), -2, 1)":{"1":"-4044122/255255"},"('BA', 1, (-2,), ((0, 1),), -1, 1)":{"1":"1101183196/4849845"},"('BA', 0, (), ((0, 3),), -1, 1)":{"1":"240201518/4849845"},"('BA', 1, (-2,), ((0, 1),), 0, 1)":{"1":"-223340540/969969"},"('BA', 0, (), ((0, 3),), 0, 1)":{"1":"-111670270/969969"},"('R', -19, 4)":{"1":"-48"},"('R', -18, 4)":{"1":"72"},"('R', -17, 4)":{"1":"-88"},"('R', -16, 4)":{"1":"100"},"('R', -15, 4)":{"1":"-548/5"},"('R', -14, 4)":{"1":"588/5"},"('R', -13, 4)":{"1":"-4356/35"},"('R', -12, 4)":{"1":"4566/35"},"('R', -11, 4)":{"1":"-14258/105"},"('R', -10, 4)":{"1":"14762/105"},"('R', -9, 4)":{"1":"-167422/1155"},"('R', -8, 4)":{"1":"172042/1155"},"('R', -7, 4)":{"1":"-2291986/15015"},"('R', -6, 4)":{"1":"2343466/15015"},"('R', -5, 4)":{"1":"-2391514/15015"},"('R', -4, 4)":{"1":"2436559/15015"},"('R', -3, 4)":{"1":"-42142223/255255"},"('R', -2, 4)":{"1":"14274301/85085"},"('R', -1, 4)":{"1":"-275295799/1616615"},"('R', 0, 4)":{"1":"55835135/323323"},"('BA', 1, (1, 2), ((0, 1),), -20, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -20, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -20, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -20, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -20, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -20, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -20, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -20, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -20, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -20, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -20, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -19, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -19, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -19, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -19, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -19, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -19, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -19, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -19, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -19, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -19, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -19, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -18, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -18, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -18, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -18, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -18, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -18, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -18, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -18, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -18, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -18, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -18, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -17, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -17, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -17, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -17, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -17, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -17, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -17, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -17, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -17, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -17, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -17, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -16, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -16, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -16, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -16, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -16, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -16, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -16, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -16, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -16, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -16, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -16, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -15, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -15, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -15, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -15, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -15, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -15, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -15, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -15, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -15, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -15, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -15, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -14, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -14, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -14, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -14, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -14, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -14, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -14, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -14, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -14, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -14, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -14, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -13, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -13, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -13, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -13, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -13, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -13, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -13, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -13, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -13, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -13, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -13, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -12, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -12, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -12, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -12, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -12, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -12, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -12, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -12, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -12, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -12, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -12, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -11, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -11, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -11, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -11, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -11, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -11, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -11, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -11, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -11, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -11, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -11, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -10, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -10, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -10, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -10, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -10, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -10, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -10, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -10, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -10, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -10, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -10, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -9, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -9, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -9, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -9, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -9, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -9, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -9, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -9, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -9, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -9, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -9, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -8, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -8, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -8, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -8, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -8, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -8, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -8, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -8, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -8, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -8, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -8, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -7, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -7, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -7, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -7, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -7, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -7, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -7, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -7, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -7, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -7, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -7, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -6, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -6, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -6, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -6, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -6, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -6, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -6, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -6, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -6, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -6, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -6, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -5, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -5, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -5, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -5, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -5, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -5, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -5, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -5, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -5, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -5, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -5, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -4, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -4, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -4, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -4, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -4, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -4, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -4, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -4, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -4, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -4, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -4, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -3, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -3, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -3, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -3, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -3, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -3, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -3, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -3, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -3, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -3, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -3, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -2, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -2, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -2, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -2, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -2, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -2, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -2, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -2, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -2, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -2, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -2, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -1, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -1, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -1, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -1, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -1, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -1, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -1, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -1, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -1, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -1, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -1, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), 0, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), 0, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), 0, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), 0, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), 0, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), 0, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), 0, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), 0, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), 0, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), 0, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), 0, 2)":{"1":"-144"},"('BA', 1, (1,), ((0, 1),), -20, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -20, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -19, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -19, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -18, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -18, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -17, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -17, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -16, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -16, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -15, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -15, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -14, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -14, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -13, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -13, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -12, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -12, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -11, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -11, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -10, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -10, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -9, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -9, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -8, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -8, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -7, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -7, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -6, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -6, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -5, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -5, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -4, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -4, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -3, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -3, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -2, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -2, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -1, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -1, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), 0, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), 0, 3)":{"1":"-64"},"('BA', 1, (1, -2), ((0, 1),), -20, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -20, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -19, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -19, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -18, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -18, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -17, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -17, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -16, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -16, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -15, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -15, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -14, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -14, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -13, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -13, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -12, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -12, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -11, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -11, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -10, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -10, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -9, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -9, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -8, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -8, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -7, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -7, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -6, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -6, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -5, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -5, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -4, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -4, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -3, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -3, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -2, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -2, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -1, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -1, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), 0, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), 0, 1)":{"1":"-96"},"('BA', 1, (), ((0, 1),), -20, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -19, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -18, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -17, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -16, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -15, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -14, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -13, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -12, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -11, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -10, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -9, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -8, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -7, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -6, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -5, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -4, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -3, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -2, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -1, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), 0, 4)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -20, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -20, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -19, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -19, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -18, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -18, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -17, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -17, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -16, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -16, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -15, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -15, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -14, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -14, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -13, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -13, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -12, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -12, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -11, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -11, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -10, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -10, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -9, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -9, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -8, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -8, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -7, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -7, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -6, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -6, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -5, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -5, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -4, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -4, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -3, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -3, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -2, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -2, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -1, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -1, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), 0, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), 0, 2)":{"1":"-48"},"('BA', 1, (-2, 1), ((0, 1),), -20, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -20, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -19, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -19, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -18, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -18, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -17, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -17, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -16, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -16, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -15, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -15, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -14, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -14, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -13, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -13, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -12, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -12, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -11, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -11, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -10, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -10, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -9, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -9, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -8, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -8, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -7, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -7, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -6, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -6, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -5, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -5, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -4, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -4, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -3, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -3, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -2, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -2, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -1, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -1, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), 0, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), 0, 1)":{"1":"-64"},"('BA', 0, (), (), 1, 5)":{"1":"32"},"('R', 1, 5)":{"1":"32"},"('BA', 0, (), ((0, 4),), -20, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -20, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -19, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -19, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -18, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -18, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -17, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -17, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -16, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -16, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -15, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -15, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -14, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -14, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -13, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -13, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -12, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -12, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -11, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -11, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -10, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -10, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -9, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -9, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -8, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -8, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -7, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -7, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -6, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -6, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -5, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -5, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -4, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -4, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -3, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -3, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -2, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -2, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -1, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -1, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), 0, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), 0, 3)":{"1":"-32"},"('BA', 1, (), ((0, 1),), -20, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -19, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -18, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -17, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -16, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -15, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -14, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -13, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -12, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -11, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -10, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -9, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -8, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -7, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -6, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -5, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -4, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -3, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -2, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -1, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), 0, 1)":{"z3":"-32"}}

==> anc/tables/json/atoms_m23.json <==
{"('R', -21, 1)":{"1":"133992551270600285477/1467004553203439250","z3":"-32"},"('R', -20, 1)":{"1":"-108128418892579269407/617686127664606000","pi2":"8/3","z3":"48"},"('R', -19, 1)":{"1":"1606563696537345762521/7041621855376508400","pi2":"-8/3","z3":"-176/3"},"('R', -18, 1)":{"1":"-34282208986951713444229/140832437107530168000","pi2":"10/3","z3":"200/3"},"('R', -17, 1)":{"1":"24165655246498343573711/100594597933950120000","pi2":"-10/3","z3":"-1096/15"},"('R', -16, 1)":{"1":"-157247751399015322381057/704162185537650840000","pi2":"98/27","z3":"392/5"},"('R', -15, 1)":{"1":"972715655765775559370449/4929135298763555880000","pi2":"-98/27","z3":"-2904/35"},"('R', -14, 1)":{"1":"-3226262775820944488780639/19716541195054223520000","pi2":"205/54","z3":"3044/35"},"('R', -13, 1)":{"1":"7284831278938807840074877/59149623585162670560000","pi2":"-205/54","z3":"-28516/315"},"('R', -12, 1)":{"1":"-4455972080477401716897349/59149623585162670560000","pi2":"5269/1350","z3":"29524/315"},"('R', -11, 1)":{"1":"2806244234313837332341/154952574288351840000","pi2":"-5269/1350","z3":"-334844/3465"},"('R', -10, 1)":{"1":"3432414412382393597355491/59149623585162670560000","pi2":"5369/1350","z3":"344084/3465"},"('R', -9, 1)":{"1":"-69291474847760568037957391/768945106607114717280000","pi2":"-5369/1350","z3":"-4583972/45045"},"('R', -8, 1)":{"1":"728349953283018616390163/6572180398351407840000","pi2":"266681/66150","z3":"4686932/45045"},"('R', -7, 1)":{"1":"-1619072119926532442711207/12815751776785245288000","pi2":"-266681/66150","z3":"-4783028/45045"},"('R', -6, 1)":{"1":"14248530718317955510088719/102526014214281962304000","pi2":"1077749/264600","z3":"4873118/45045"},"('R', -5, 1)":{"1":"-260854190189333354200837451/1742942241642793359168000","pi2":"-1077749/264600","z3":"-84284446/765765"},"('R', -4, 1)":{"1":"4151160184569979467559207393/26144133624641900387520000","pi2":"9778141/2381400","z3":"28548602/255255"},"('R', -3, 1)":{"1":"-82262068072391378016978073057/496738538868196107362880000","pi2":"-9778141/2381400","z3":"-550591598/4849845"},"('R', -2, 1)":{"1":"83507321215083931344290426683/496738538868196107362880000","pi2":"1968329/476280","z3":"111670270/969969"},"('R', -1, 1)":{"1":"-6000731425940466497019907651/38210656836015085181760000","pi2":"-1968329/476280","z3":"-37716106/323323"},"('R', 0, 1)":{"1":"531556530749135899216029331193/5464123927550157180991680000","pi2":"239437889/57629880","z3":"38186394/323323"},"('R', -21, 2)":{"1":"-9746337067627/40331311020","pi2":"-16/3"},"('R', -20, 2)":{"1":"2540710430887/26887540680","pi2":"8"},"('R', -19, 2)":{"1":"119364234439/1819457640","pi2":"-88/9"},"('R', -18, 2)":{"1":"-1471935667757/7491884400","pi2":"100/9"},"('R', -17, 2)":{"1":"733670415154099/2419878661200","pi2":"-548/45"},"('R', -16, 2)":{"1":"-104097947973269/268875406800","pi2":"196/15"},"('R', -15, 2)":{"1":"2556721079070929/5646383542800","pi2":"-484/35"},"('R', -14, 2)":{"1":"-42488349447462829/84695753142000","pi2":"1522/105"},"('R', -13, 2)":{"1":"7163725067570063/13373013654000","pi2":"-14258/945"},"('R', -12, 2)":{"1":"-141060837347005151/254087259426000","pi2":"14762/945"},"('R', -11, 2)":{"1":"782479821185958053/1397479926843000","pi2":"-167422/10395"},"('R', -10, 2)":{"1":"-80423710016657899/147103150194000","pi2":"172042/10395"},"('R', -9, 2)":{"1":"15367010568517248947/27785189133702000","pi2":"-2291986/135135"},"('R', -8, 2)":{"1":"-266148394857323893969/472348215272934000","pi2":"2343466/135135"},"('R', -7, 2)":{"1":"270630619267219566409/472348215272934000","pi2":"-2391514/135135"},"('R', -6, 2)":{"1":"-156173400390516846613/269913265870248000","pi2":"2436559/135135"},"('R', -5, 2)":{"1":"45096538729083412286257/78004933836501672000","pi2":"-42142223/2297295"},"('R', -4, 2)":{"1":"-44366569083420572260957/78004933836501672000","pi2":"14274301/765765"},"('R', -3, 2)":{"1":"15397254057602010897086107/28159781114977103592000","pi2":"-275295799/14549535"},"('R', -2, 2)":{"1":"-14242741918627716150212737/28159781114977103592000","pi2":"55835135/2909907"},"('R', -1, 2)":{"1":"85387917383542683407376859/197118467804839725144000","pi2":"-18858053/969969"},"('R', 0, 2)":{"1":"-58494544878004212065722159/197118467804839725144000","pi2":"6364399/323323"},"('BA', 0, (), ((0, 1),), -22, 1)":{"1":"-857879668631451463579/2934009106406878500"},"('BA', 0, (), ((0, 1),), -21, 1)":{"1":"5848613738822364439/10258773099324750"},"('BA', 0, (), ((0, 1),), -20, 1)":{"1":"-34835043648444836921/66682025145610875"},"('BA', 0, (), ((0, 1),), -19, 1)":{"1":"242661479113146517891/533456201164887000"},"('BA', 0, (), ((0, 1),), -18, 1)":{"1":"-286944593922952523/738859004383500"},"('BA', 0, (), ((0, 1),), -17, 1)":{"1":"80361991698177263/246286334794500"},"('BA', 0, (), ((0, 1),), -16, 1)":{"1":"-2115662337134/7890757875"},"('BA', 0, (), ((0, 1),), -15, 1)":{"1":"60530388950179/284067283500"},"('BA', 0, (), ((0, 1),), -14, 1)":{"1":"-10503121084873/65553988500"},"('BA', 0, (), ((0, 1),), -13, 1)":{"1":"13219519589747/121743121500"},"('BA', 0, (), ((0, 1),), -12, 1)":{"1":"-8178134791/144074700"},"('BA', 0, (), ((0, 1),), -10, 1)":{"1":"8178134791/144074700"},"('BA', 0, (), ((0, 1),), -9, 1)":{"1":"-13219519589747/121743121500"},"('BA', 0, (), ((0, 1),), -8, 1)":{"1":"10503121084873/65553988500"},"('BA', 0, (), ((0, 1),), -7, 1)":{"1":"-60530388950179/284067283500"},"('BA', 0, (), ((0, 1),), -6, 1)":{"1":"2115662337134/7890757875"},"('BA', 0, (), ((0, 1),), -5, 1)":{"1":"-80361991698177263/246286334794500"},"('BA', 0, (), ((0, 1),), -4, 1)":{"1":"286944593922952523/738859004383500"},"('BA', 0, (), ((0, 1),), -3, 1)":{"1":"-242661479113146517891/533456201164887000"},"('BA', 0, (), ((0, 1),), -2, 1)":{"1":"34835043648444836921/66682025145610875"},"('BA', 0, (), ((0, 1),), -1, 1)":{"1":"-5848613738822364439/10258773099324750"},"('BA', 0, (), ((0, 1),), 0, 1)":{"1":"857879668631451463579/2934009106406878500"},"('BA', 1, (), ((0, 2),), -22, 1)":{"1":"-14509707855187/40331311020","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -22, 2)":{"1":"-14509707855187/40331311020","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -21, 1)":{"1":"33533241989/282037140","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -21, 2)":{"1":"33533241989/282037140","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -20, 1)":{"1":"-114384772793/3666482820","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -20, 2)":{"1":"-114384772793/3666482820","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -19, 1)":{"1":"-281140166063/18332414100","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -19, 2)":{"1":"-281140166063/18332414100","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -18, 1)":{"1":"41861861597/964863900","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -18, 2)":{"1":"41861861597/964863900","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -17, 1)":{"1":"-3917841091/64324260","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -17, 2)":{"1":"-3917841091/64324260","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -16, 1)":{"1":"30030571/420420","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -16, 2)":{"1":"30030571/420420","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -15, 1)":{"1":"-24180406/315315","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -15, 2)":{"1":"-24180406/315315","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -14, 1)":{"1":"56384983/727650","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -14, 2)":{"1":"56384983/727650","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -13, 1)":{"1":"-2100330077/28378350","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -13, 2)":{"1":"-2100330077/28378350","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -12, 1)":{"1":"5735165/87318","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -12, 2)":{"1":"5735165/87318","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -11, 1)":{"1":"-239437889/4802490","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -11, 2)":{"1":"-239437889/4802490","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -10, 1)":{"1":"5735165/87318","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -10, 2)":{"1":"5735165/87318","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -9, 1)":{"1":"-2100330077/28378350","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -9, 2)":{"1":"-2100330077/28378350","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -8, 1)":{"1":"56384983/727650","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -8, 2)":{"1":"56384983/727650","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -7, 1)":{"1":"-24180406/315315","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -7, 2)":{"1":"-24180406/315315","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -6, 1)":{"1":"30030571/420420","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -6, 2)":{"1":"30030571/420420","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -5, 1)":{"1":"-3917841091/64324260","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -5, 2)":{"1":"-3917841091/64324260","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -4, 1)":{"1":"41861861597/964863900","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -4, 2)":{"1":"41861861597/964863900","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -3, 1)":{"1":"-281140166063/18332414100","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -3, 2)":{"1":"-281140166063/18332414100","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -2, 1)":{"1":"-114384772793/3666482820","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -2, 2)":{"1":"-114384772793/3666482820","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -1, 1)":{"1":"33533241989/282037140","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -1, 2)":{"1":"33533241989/282037140","pi2":"16/3"},"('BA', 1, (), ((0, 2),), 0, 1)":{"1":"-14509707855187/40331311020","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), 0, 2)":{"1":"-14509707855187/40331311020","pi2":"-16/3"},"('R', -21, 3)":{"1":"-38186394/323323"},"('R', -20, 3)":{"1":"56809303/323323"},"('R', -19, 3)":{"1":"-190911319/969969"},"('R', -18, 3)":{"1":"2064435161/9699690"},"('R', -17, 3)":{"1":"-581365709/2645370"},"('R', -16, 3)":{"1":"114980389/510510"},"('R', -15, 3)":{"1":"-46160809771/203693490"},"('R', -14, 3)":{"1":"1388828350691/6110804700"},"('R', -13, 3)":{"1":"-1378141510871/6110804700"},"('R', -12, 3)":{"1":"1364033783531/6110804700"},"('R', -11, 3)":{"1":"-3508848949/16008300"},"('R', -10, 3)":{"1":"14424471708601/67218851700"},"('R', -9, 3)":{"1":"-187107244775161/873845072100"},"('R', -8, 3)":{"1":"565779421127623/2621535216300"},"('R', -7, 3)":{"1":"-142987149468589/655383804075"},"('R', -6, 3)":{"1":"8726108643569/39421582200"},"('R', -5, 3)":{"1":"-2860380981522067/12733171050600"},"('R', -4, 3)":{"1":"581515843560767/2546634210120"},"('R', -3, 3)":{"1":"-11225235647811797/48386049992280"},"('R', -2, 3)":{"1":"11413294726849913/48386049992280"},"('R', -1, 3)":{"1":"-81169232347500863/338702349945960"},"('R', 0, 3)":{"1":"82494882923667143/338702349945960"},"('BA', 0, (), ((0, 2),), -22, 1)":{"1":"3281318248369088/42337793743245","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -21, 1)":{"1":"-24514357094227928/42337793743245","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -20, 1)":{"1":"33124189026250964/42337793743245","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -19, 1)":{"1":"-38072230777903964/42337793743245","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -18, 1)":{"1":"114390221637569/117279207045","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -17, 1)":{"1":"-602627749757419/586396035225","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -16, 1)":{"1":"2159392395241/2029052025","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -15, 1)":{"1":"-2210592845971/2029052025","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -14, 1)":{"1":"89775017953/81162081","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -13, 1)":{"1":"-452932848899/405810405","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -12, 1)":{"1":"13462070029/12006225","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -11, 1)":{"1":"-13504270894/12006225","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -10, 1)":{"1":"13462070029/12006225","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -9, 1)":{"1":"-452932848899/405810405","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -8, 1)":{"1":"89775017953/81162081","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -7, 1)":{"1":"-2210592845971/2029052025","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -6, 1)":{"1":"2159392395241/2029052025","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -5, 1)":{"1":"-602627749757419/586396035225","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -4, 1)":{"1":"114390221637569/117279207045","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -3, 1)":{"1":"-38072230777903964/42337793743245","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -2, 1)":{"1":"33124189026250964/42337793743245","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -1, 1)":{"1":"-24514357094227928/42337793743245","pi2":"16/3"},"('BA', 0, (), ((0, 2),), 0, 1)":{"1":"3281318248369088/42337793743245","pi2":"-16/3"},"('BA', 1, (2,), ((0, 1),), -22, 1)":{"1":"76372788/323323"},"('BA', 1, (), ((0, 3),), -22, 1)":{"1":"-38186394/323323"},"('BA', 1, (1,), ((0, 2),), -22, 1)":{"1":"76372788/323323"},"('BA', 1, (1,), ((0, 1),), -22, 2)":{"1":"76372788/323323"},"('BA', 1, (), ((0, 2),), -22, 2)":{"1":"-38186394/323323"},"('BA', 1, (2,), ((0, 1),), -21, 1)":{"1":"-75432212/323323"},"('BA', 1, (), ((0, 3),), -21, 1)":{"1":"58408778/323323"},"('BA', 1, (1,), ((0, 2),), -21, 1)":{"1":"-75432212/323323"},"('BA', 1, (1,), ((0, 1),), -21, 2)":{"1":"-75432212/323323"},"('BA', 1, (), ((0, 2),), -21, 2)":{"1":"48062442/323323"},"('BA', 1, (2,), ((0, 1),), -20, 1)":{"1":"223340540/969969"},"('BA', 1, (), ((0, 3),), -20, 1)":{"1":"-204787294/969969"},"('BA', 1, (1,), ((0, 2),), -20, 1)":{"1":"223340540/969969"},"('BA', 1, (1,), ((0, 1),), -20, 2)":{"1":"223340540/969969"},"('BA', 1, (), ((0, 2),), -20, 2)":{"1":"-158228782/969969"},"('BA', 1, (2,), ((0, 1),), -19, 1)":{"1":"-1101183196/4849845"},"('BA', 1, (), ((0, 3),), -19, 1)":{"1":"1119640078/4849845"},"('BA', 1, (1,), ((0, 2),), -19, 1)":{"1":"-1101183196/4849845"},"('BA', 1, (1,), ((0, 1),), -19, 2)":{"1":"-1101183196/4849845"},"('BA', 1, (), ((0, 2),), -19, 2)":{"1":"278371946/1616615"},"('BA', 1, (2,), ((0, 1),), -18, 1)":{"1":"57097204/255255"},"('BA', 1, (), ((0, 3),), -18, 1)":{"1":"-62582602/255255"},"('BA', 1, (1,), ((0, 2),), -18, 1)":{"1":"57097204/255255"},"('BA', 1, (1,), ((0, 1),), -18, 2)":{"1":"57097204/255255"},"('BA', 1, (), ((0, 2),), -18, 2)":{"1":"-15188534/85085"},"('BA', 1, (2,), ((0, 1),), -17, 1)":{"1":"-168568892/765765"},"('BA', 1, (), ((0, 3),), -17, 1)":{"1":"196188238/765765"},"('BA', 1, (1,), ((0, 2),), -17, 1)":{"1":"-168568892/765765"},"('BA', 1, (1,), ((0, 1),), -17, 2)":{"1":"-168568892/765765"},"('BA', 1, (), ((0, 2),), -17, 2)":{"1":"140236342/765765"},"('BA', 1, (2,), ((0, 1),), -16, 1)":{"1":"9746236/45045"},"('BA', 1, (), ((0, 3),), -16, 1)":{"1":"-11936174/45045"},"('BA', 1, (1,), ((0, 2),), -16, 1)":{"1":"9746236/45045"},"('BA', 1, (1,), ((0, 1),), -16, 2)":{"1":"9746236/45045"},"('BA', 1, (), ((0, 2),), -16, 2)":{"1":"-8404646/45045"},"('BA', 1, (2,), ((0, 1),), -15, 1)":{"1":"-9566056/45045"},"('BA', 1, (), ((0, 3),), -15, 1)":{"1":"1751132/6435"},"('BA', 1, (1,), ((0, 2),), -15, 1)":{"1":"-9566056/45045"},"('BA', 1, (1,), ((0, 1),), -15, 2)":{"1":"-9566056/45045"},"('BA', 1, (), ((0, 2),), -15, 2)":{"1":"8520476/45045"},"('BA', 1, (2,), ((0, 1),), -14, 1)":{"1":"9373864/45045"},"('BA', 1, (), ((0, 3),), -14, 1)":{"1":"-1788884/6435"},"('BA', 1, (1,), ((0, 2),), -14, 1)":{"1":"9373864/45045"},"('BA', 1, (1,), ((0, 1),), -14, 2)":{"1":"9373864/45045"},"('BA', 1, (), ((0, 2),), -14, 2)":{"1":"-1720912/9009"},"('BA', 1, (2,), ((0, 1),), -13, 1)":{"1":"-9167944/45045"},"('BA', 1, (), ((0, 3),), -13, 1)":{"1":"4246516/15015"},"('BA', 1, (1,), ((0, 2),), -13, 1)":{"1":"-9167944/45045"},"('BA', 1, (1,), ((0, 1),), -13, 2)":{"1":"-9167944/45045"},"('BA', 1, (), ((0, 2),), -13, 2)":{"1":"1732352/9009"},"('BA', 1, (2,), ((0, 1),), -12, 1)":{"1":"688168/3465"},"('BA', 1, (), ((0, 3),), -12, 1)":{"1":"-331204/1155"},"('BA', 1, (1,), ((0, 2),), -12, 1)":{"1":"688168/3465"},"('BA', 1, (1,), ((0, 1),), -12, 2)":{"1":"688168/3465"},"('BA', 1, (), ((0, 2),), -12, 2)":{"1":"-668848/3465"},"('BA', 1, (2,), ((0, 1),), -11, 1)":{"1":"-669688/3465"},"('BA', 1, (), ((0, 3),), -11, 1)":{"1":"334844/1155"},"('BA', 1, (1,), ((0, 2),), -11, 1)":{"1":"-669688/3465"},"('BA', 1, (1,), ((0, 1),), -11, 2)":{"1":"-669688/3465"},"('BA', 1, (), ((0, 2),), -11, 2)":{"1":"669688/3465"},"('BA', 1, (2,), ((0, 1),), -10, 1)":{"1":"688168/3465"},"('BA', 1, (), ((0, 3),), -10, 1)":{"1":"-118988/385"},"('BA', 1, (1,), ((0, 2),), -10, 1)":{"1":"688168/3465"},"('BA', 1, (1,), ((0, 1),), -10, 2)":{"1":"688168/3465"},"('BA', 1, (), ((0, 2),), -10, 2)":{"1":"-707488/3465"},"('BA', 1, (2,), ((0, 1),), -9, 1)":{"1":"-9167944/45045"},"('BA', 1, (), ((0, 3),), -9, 1)":{"1":"1640476/5005"},"('BA', 1, (1,), ((0, 2),), -9, 1)":{"1":"-9167944/45045"},"('BA', 1, (1,), ((0, 1),), -9, 2)":{"1":"-9167944/45045"},"('BA', 1, (), ((0, 2),), -9, 2)":{"1":"9674128/45045"},"('BA', 1, (2,), ((0, 1),), -8, 1)":{"1":"9373864/45045"},"('BA', 1, (), ((0, 3),), -8, 1)":{"1":"-15599404/45045"},"('BA', 1, (1,), ((0, 2),), -8, 1)":{"1":"9373864/45045"},"('BA', 1, (1,), ((0, 1),), -8, 2)":{"1":"9373864/45045"},"('BA', 1, (), ((0, 2),), -8, 2)":{"1":"-483008/2145"},"('BA', 1, (2,), ((0, 1),), -7, 1)":{"1":"-9566056/45045"},"('BA', 1, (), ((0, 3),), -7, 1)":{"1":"16440244/45045"},"('BA', 1, (1,), ((0, 2),), -7, 1)":{"1":"-9566056/45045"},"('BA', 1, (1,), ((0, 1),), -7, 2)":{"1":"-9566056/45045"},"('BA', 1, (), ((0, 2),), -7, 2)":{"1":"505316/2145"},"('BA', 1, (2,), ((0, 1),), -6, 1)":{"1":"9746236/45045"},"('BA', 1, (), ((0, 3),), -6, 1)":{"1":"-17302534/45045"},"('BA', 1, (1,), ((0, 2),), -6, 1)":{"1":"9746236/45045"},"('BA', 1, (1,), ((0, 1),), -6, 2)":{"1":"9746236/45045"},"('BA', 1, (), ((0, 2),), -6, 2)":{"1":"-3695942/15015"},"('BA', 1, (2,), ((0, 1),), -5, 1)":{"1":"-168568892/765765"},"('BA', 1, (), ((0, 3),), -5, 1)":{"1":"309518438/765765"},"('BA', 1, (1,), ((0, 2),), -5, 1)":{"1":"-168568892/765765"},"('BA', 1, (1,), ((0, 1),), -5, 2)":{"1":"-168568892/765765"},"('BA', 1, (), ((0, 2),), -5, 2)":{"1":"21877938/85085"},"('BA', 1, (2,), ((0, 1),), -4, 1)":{"1":"57097204/255255"},"('BA', 1, (), ((0, 3),), -4, 1)":{"1":"-21741802/51051"},"('BA', 1, (1,), ((0, 2),), -4, 1)":{"1":"57097204/255255"},"('BA', 1, (1,), ((0, 1),), -4, 2)":{"1":"57097204/255255"},"('BA', 1, (), ((0, 2),), -4, 2)":{"1":"-68628806/255255"},"('BA', 1, (2,), ((0, 1),), -3, 1)":{"1":"-1101183196/4849845"},"('BA', 1, (), ((0, 3),), -3, 1)":{"1":"436781902/969969"},"('BA', 1, (1,), ((0, 2),), -3, 1)":{"1":"-1101183196/4849845"},"('BA', 1, (1,), ((0, 1),), -3, 2)":{"1":"-1101183196/4849845"},"('BA', 1, (), ((0, 2),), -3, 2)":{"1":"1367250554/4849845"},"('BA', 1, (2,), ((0, 1),), -2, 1)":{"1":"223340540/969969"},"('BA', 1, (), ((0, 3),), -2, 1)":{"1":"-465234326/969969"},"('BA', 1, (1,), ((0, 2),), -2, 1)":{"1":"223340540/969969"},"('BA', 1, (1,), ((0, 1),), -2, 2)":{"1":"223340540/969969"},"('BA', 1, (), ((0, 2),), -2, 2)":{"1":"-96150766/323323"},"('BA', 1, (2,), ((0, 1),), -1, 1)":{"1":"-75432212/323323"},"('BA', 1, (), ((0, 3),), -1, 1)":{"1":"167887858/323323"},"('BA', 1, (1,), ((0, 2),), -1, 1)":{"1":"-75432212/323323"},"('BA', 1, (1,), ((0, 1),), -1, 2)":{"1":"-75432212/323323"},"('BA', 1, (), ((0, 2),), -1, 2)":{"1":"102801982/323323"},"('BA', 1, (2,), ((0, 1),), 0, 1)":{"1":"76372788/323323"},"('BA', 1, (), ((0, 3),), 0, 1)":{"1":"-190931970/323323"},"('BA', 1, (1,), ((0, 2),), 0, 1)":{"1":"76372788/323323"},"('BA', 1, (1,), ((0, 1),), 0, 2)":{"1":"76372788/323323"},"('BA', 1, (), ((0, 2),), 0, 2)":{"1":"-114559182/323323"},"('BA', 1, (), ((0, 1),), -22, 3)":{"1":"-38186394/323323"},"('BA', 1, (), ((0, 1),), -21, 3)":{"1":"37716106/323323"},"('BA', 1, (), ((0, 1),), -20, 3)":{"1":"-111670270/969969"},"('BA', 1, (), ((0, 1),), -19, 3)":{"1":"550591598/4849845"},"('BA', 1, (), ((0, 1),), -18, 3)":{"1":"-28548602/255255"},"('BA', 1, (), ((0, 1),), -17, 3)":{"1":"84284446/765765"},"('BA', 1, (), ((0, 1),), -16, 3)":{"1":"-4873118/45045"},"('BA', 1, (), ((0, 1),), -15, 3)":{"1":"4783028/45045"},"('BA', 1, (), ((0, 1),), -14, 3)":{"1":"-4686932/45045"},"('BA', 1, (), ((0, 1),), -13, 3)":{"1":"4583972/45045"},"('BA', 1, (), ((0, 1),), -12, 3)":{"1":"-344084/3465"},"('BA', 1, (), ((0, 1),), -11, 3)":{"1":"334844/3465"},"('BA', 1, (), ((0, 1),), -10, 3)":{"1":"-344084/3465"},"('BA', 1, (), ((0, 1),), -9, 3)":{"1":"4583972/45045"},"('BA', 1, (), ((0, 1),), -8, 3)":{"1":"-4686932/45045"},"('BA', 1, (), ((0, 1),), -7, 3)":{"1":"4783028/45045"},"('BA', 1, (), ((0, 1),), -6, 3)":{"1":"-4873118/45045"},"('BA', 1, (), ((0, 1),), -5, 3)":{"1":"84284446/765765"},"('BA', 1, (), ((0, 1),), -4, 3)":{"1":"-28548602/255255"},"('BA', 1, (), ((0, 1),), -3, 3)":{"1":"550591598/4849845"},"('BA', 1, (), ((0, 1),), -2, 3)":{"1":"-111670270/969969"},"('BA', 1, (), ((0, 1),), -1, 3)":{"1":"37716106/323323"},"('BA', 1, (), ((0, 1),), 0, 3)":{"1":"-38186394/323323"},"('BA', 1, (-2,), ((0, 1),), -22, 1)":{"1":"-76372788/323323"},"('BA', 0, (), ((0, 3),), -22, 1)":{"1":"114559182/323323"},"('BA', 1, (-2,), ((0, 1),), -21, 1)":{"1":"75432212/323323"},"('BA', 0, (), ((0, 3),), -21, 1)":{"1":"-92455646/323323"},"('BA', 1, (-2,), ((0, 1),), -20, 1)":{"1":"-223340540/969969"},"('BA', 0, (), ((0, 3),), -20, 1)":{"1":"80631262/323323"},"('BA', 1, (-2,), ((0, 1),), -19, 1)":{"1":"1101183196/4849845"},"('BA', 0, (), ((0, 3),), -19, 1)":{"1":"-1082726314/4849845"},"('BA', 1, (-2,), ((0, 1),), -18, 1)":{"1":"-57097204/255255"},"('BA', 0, (), ((0, 3),), -18, 1)":{"1":"51611806/255255"},"('BA', 1, (-2,), ((0, 1),), -17, 1)":{"1":"168568892/765765"},"('BA', 0, (), ((0, 3),), -17, 1)":{"1":"-46983182/255255"},"('BA', 1, (-2,), ((0, 1),), -16, 1)":{"1":"-9746236/45045"},"('BA', 0, (), ((0, 3),), -16, 1)":{"1":"2518766/15015"},"('BA', 1, (-2,), ((0, 1),), -15, 1)":{"1":"9566056/45045"},"('BA', 0, (), ((0, 3),), -15, 1)":{"1":"-2291396/15015"},"('BA', 1, (-2,), ((0, 1),), -14, 1)":{"1":"-9373864/45045"},"('BA', 0, (), ((0, 3),), -14, 1)":{"1":"415036/3003"},"('BA', 1, (-2,), ((0, 1),), -13, 1)":{"1":"9167944/45045"},"('BA', 0, (), ((0, 3),), -13, 1)":{"1":"-1119268/9009"},"('BA', 1, (-2,), ((0, 1),), -12, 1)":{"1":"-688168/3465"},"('BA', 0, (), ((0, 3),), -12, 1)":{"1":"382724/3465"},"('BA', 1, (-2,), ((0, 1),), -11, 1)":{"1":"669688/3465"},"('BA', 0, (), ((0, 3),), -11, 1)":{"1":"-334844/3465"},"('BA', 1, (-2,), ((0, 1),), -10, 1)":{"1":"-688168/3465"},"('BA', 0, (), ((0, 3),), -10, 1)":{"1":"305444/3465"},"('BA', 1, (-2,), ((0, 1),), -9, 1)":{"1":"9167944/45045"},"('BA', 0, (), ((0, 3),), -9, 1)":{"1":"-3571604/45045"},"('BA', 1, (-2,), ((0, 1),), -8, 1)":{"1":"-9373864/45045"},"('BA', 0, (), ((0, 3),), -8, 1)":{"1":"3148324/45045"},"('BA', 1, (-2,), ((0, 1),), -7, 1)":{"1":"9566056/45045"},"('BA', 0, (), ((0, 3),), -7, 1)":{"1":"-2691868/45045"},"('BA', 1, (-2,), ((0, 1),), -6, 1)":{"1":"-9746236/45045"},"('BA', 0, (), ((0, 3),), -6, 1)":{"1":"2189938/45045"},"('BA', 1, (-2,), ((0, 1),), -5, 1)":{"1":"168568892/765765"},"('BA', 0, (), ((0, 3),), -5, 1)":{"1":"-27619346/765765"},"('BA', 1, (-2,), ((0, 1),), -4, 1)":{"1":"-57097204/255255"},"('BA', 0, (), ((0, 3),), -4, 1)":{"1":"1828466/85085"},"('BA', 1, (-2,), ((0, 1),), -3, 1)":{"1":"1101183196/4849845"},"('BA', 0, (), ((0, 3),), -3, 1)":{"1":"-6152294/1616615"},"('BA', 1, (-2,), ((0, 1),), -2, 1)":{"1":"-223340540/969969"},"('BA', 0, (), ((0, 3),), -2, 1)":{"1":"-18553246/969969"},"('BA', 1, (-2,), ((0, 1),), -1, 1)":{"1":"75432212/323323"},"('BA', 0, (), ((0, 3),), -1, 1)":{"1":"17023434/323323"},"('BA', 1, (-2,), ((0, 1),), 0, 1)":{"1":"-76372788/323323"},"('BA', 0, (), ((0, 3),), 0, 1)":{"1":"-38186394/323323"},"('R', -21, 4)":{"1":"-48"},"('R', -20, 4)":{"1":"72"},"('R', -19, 4)":{"1":"-88"},"('R', -18, 4)":{"1":"100"},"('R', -17, 4)":{"1":"-548/5"},"('R', -16, 4)":{"1":"588/5"},"('R', -15, 4)":{"1":"-4356/35"},"('R', -14, 4)":{"1":"4566/35"},"('R', -13, 4)":{"1":"-14258/105"},"('R', -12, 4)":{"1":"14762/105"},"('R', -11, 4)":{"1":"-167422/1155"},"('R', -10, 4)":{"1":"172042/1155"},"('R', -9, 4)":{"1":"-2291986/15015"},"('R', -8, 4)":{"1":"2343466/15015"},"('R', -7, 4)":{"1":"-2391514/15015"},"('R', -6, 4)":{"1":"2436559/15015"},"('R', -5, 4)":{"1":"-42142223/255255"},"('R', -4, 4)":{"1":"14274301/85085"},"('R', -3, 4)":{"1":"-275295799/1616615"},"('R', -2, 4)":{"1":"55835135/323323"},"('R', -1, 4)":{"1":"-56574159/323323"},"('R', 0, 4)":{"1":"57279591/323323"},"('BA', 1, (1, 2), ((0, 1),), -22, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -22, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -22, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -22, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -22, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -22, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -22, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -22, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -22, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -22, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -22, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -21, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -21, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -21, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -21, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -21, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -21, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -21, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -21, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -21, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -21, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -21, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -20, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -20, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -20, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -20, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -20, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -20, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -20, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -20, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -20, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -20, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -20, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -19, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -19, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -19, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -19, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -19, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -19, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -19, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -19, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -19, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -19, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -19, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -18, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -18, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -18, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -18, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -18, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -18, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -18, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -18, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -18, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -18, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -18, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -17, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -17, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -17, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -17, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -17, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -17, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -17, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -17, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -17, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -17, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -17, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -16, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -16, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -16, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -16, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -16, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -16, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -16, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -16, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -16, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -16, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -16, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -15, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -15, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -15, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -15, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -15, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -15, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -15, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -15, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -15, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -15, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -15, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -14, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -14, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -14, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -14, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -14, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -14, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -14, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -14, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -14, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -14, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -14, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -13, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -13, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -13, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -13, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -13, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -13, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -13, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -13, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -13, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -13, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -13, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -12, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -12, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -12, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -12, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -12, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -12, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -12, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -12, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -12, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -12, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -12, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -11, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -11, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -11, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -11, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -11, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -11, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -11, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -11, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -11, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -11, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -11, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -10, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -10, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -10, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -10, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -10, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -10, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -10, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -10, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -10, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -10, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -10, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -9, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -9, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -9, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -9, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -9, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -9, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -9, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -9, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -9, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -9, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -9, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -8, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -8, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -8, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -8, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -8, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -8, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -8, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -8, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -8, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -8, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -8, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -7, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -7, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -7, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -7, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -7, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -7, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -7, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -7, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -7, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -7, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -7, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -6, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -6, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -6, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -6, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -6, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -6, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -6, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -6, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -6, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -6, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -6, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -5, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -5, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -5, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -5, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -5, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -5, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -5, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -5, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -5, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -5, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -5, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -4, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -4, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -4, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -4, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -4, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -4, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -4, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -4, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -4, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -4, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -4, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -3, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -3, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -3, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -3, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -3, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -3, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -3, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -3, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -3, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -3, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -3, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -2, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -2, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -2, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -2, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -2, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -2, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -2, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -2, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -2, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -2, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -2, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -1, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -1, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -1, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -1, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -1, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -1, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -1, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -1, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -1, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -1, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -1, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), 0, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), 0, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), 0, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), 0, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), 0, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), 0, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), 0, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), 0, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), 0, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), 0, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), 0, 2)":{"1":"-144"},"('BA', 1, (1,), ((0, 1),), -22, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -22, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -21, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -21, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -20, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -20, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -19, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -19, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -18, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -18, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -17, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -17, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -16, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -16, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -15, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -15, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -14, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -14, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -13, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -13, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -12, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -12, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -11, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -11, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -10, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -10, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -9, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -9, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -8, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -8, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -7, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -7, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -6, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -6, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -5, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -5, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -4, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -4, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -3, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -3, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -2, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -2, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -1, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -1, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), 0, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), 0, 3)":{"1":"-64"},"('BA', 1, (1, -2), ((0, 1),), -22, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -22, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -21, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -21, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -20, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -20, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -19, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -19, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -18, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -18, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -17, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -17, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -16, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -16, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -15, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -15, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -14, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -14, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -13, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -13, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -12, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -12, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -11, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -11, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -10, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -10, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -9, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -9, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -8, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -8, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -7, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -7, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -6, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -6, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -5, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -5, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -4, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -4, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -3, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -3, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -2, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -2, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -1, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -1, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), 0, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), 0, 1)":{"1":"-96"},"('BA', 1, (), ((0, 1),), -22, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -21, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -20, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -19, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -18, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -17, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -16, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -15, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -14, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -13, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -12, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -11, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -10, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -9, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -8, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -7, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -6, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -5, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -4, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -3, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -2, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -1, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), 0, 4)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -22, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -22, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -21, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -21, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -20, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -20, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -19, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -19, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -18, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -18, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -17, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -17, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -16, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -16, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -15, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -15, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -14, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -14, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -13, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -13, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -12, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -12, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -11, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -11, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -10, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -10, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -9, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -9, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -8, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -8, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -7, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -7, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -6, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -6, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -5, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -5, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -4, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -4, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -3, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -3, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -2, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -2, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -1, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -1, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), 0, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), 0, 2)":{"1":"-48"},"('BA', 1, (-2, 1), ((0, 1),), -22, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -22, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -21, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -21, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -20, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -20, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -19, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -19, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -18, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -18, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -17, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -17, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -16, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -16, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -15, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -15, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -14, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -14, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -13, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -13, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -12, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -12, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -11, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -11, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -10, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -10, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -9, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -9, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -8, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -8, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -7, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -7, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -6, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -6, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -5, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -5, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -4, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -4, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -3, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -3, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -2, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -2, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -1, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -1, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), 0, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), 0, 1)":{"1":"-64"},"('BA', 0, (), (), 1, 5)":{"1":"32"},"('R', 1, 5)":{"1":"32"},"('BA', 0, (), ((0, 4),), -22, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -22, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -21, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -21, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -20, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -20, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -19, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -19, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -18, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -18, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -17, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -17, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -16, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -16, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -15, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -15, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -14, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -14, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -13, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -13, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -12, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -12, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -11, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -11, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -10, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -10, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -9, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -9, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -8, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -8, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -7, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -7, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -6, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -6, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -5, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -5, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -4, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -4, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -3, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -3, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -2, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -2, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -1, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -1, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), 0, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), 0, 3)":{"1":"-32"},"('BA', 1, (), ((0, 1),), -22, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -21, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -20, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -19, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -18, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -17, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -16, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -15, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -14, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -13, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -12, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -11, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -10, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -9, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -8, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -7, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -6, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -5, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -4, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -3, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -2, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -1, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), 0, 1)":{"z3":"-32"}}

==> anc/tables/json/atoms_m25.json <==
{"('R', -23, 1)":{"1":"530888019147276254440489/6208363269156954906000","z3":"-32"},"('R', -22, 1)":{"1":"-2155928135946606781282189/12416726538313909812000","pi2":"8/3","z3":"48"},"('R', -21, 1)":{"1":"107849413770376842100699/465627245186771617950","pi2":"-8/3","z3":"-176/3"},"('R', -20, 1)":{"1":"-334589097066811734891533/1330363557676490337000","pi2":"10/3","z3":"200/3"},"('R', -19, 1)":{"1":"94170577670960601903119333/372501796149417294360000","pi2":"-10/3","z3":"-1096/15"},"('R', -18, 1)":{"1":"-89566042822806717485727043/372501796149417294360000","pi2":"98/27","z3":"392/5"},"('R', -17, 1)":{"1":"571798805852169469154490691/2607512573045921060520000","pi2":"-98/27","z3":"-2904/35"},"('R', -16, 1)":{"1":"-1991045852473384896214671799/10430050292183684242080000","pi2":"205/54","z3":"3044/35"},"('R', -15, 1)":{"1":"4899681971773390476574241437/31290150876551052726240000","pi2":"-205/54","z3":"-28516/315"},"('R', -14, 1)":{"1":"-3643006330923260730059430181/31290150876551052726240000","pi2":"5269/1350","z3":"29524/315"},"('R', -13, 1)":{"1":"24077950517073136196620745111/344191659642061579988640000","pi2":"-5269/1350","z3":"-334844/3465"},"('R', -12, 1)":{"1":"-4104746615128654507571/274146862202468640000","pi2":"5369/1350","z3":"344084/3465"},"('R', -11, 1)":{"1":"-255878332440249378318188658157/4474491575346800539852320000","pi2":"-5369/1350","z3":"-4583972/45045"},"('R', -10, 1)":{"1":"35734733996420576184226548647/406771961395163685441120000","pi2":"266681/66150","z3":"4686932/45045"},"('R', -9, 1)":{"1":"-350331116570401279727922523/3254175691161309483528960","pi2":"-266681/66150","z3":"-4783028/45045"},"('R', -8, 1)":{"1":"3322637627759784119952690257/27118130759677579029408000","pi2":"1077749/264600","z3":"4873118/45045"},"('R', -7, 1)":{"1":"-124095940336645476841048591199/922016445829037686999872000","pi2":"-1077749/264600","z3":"-84284446/765765"},"('R', -6, 1)":{"1":"80172974120666942583789493813/553209867497422612199923200","pi2":"9778141/2381400","z3":"28548602/255255"},"('R', -5, 1)":{"1":"-735322753229833617981918123301/4777721582932286196272064000","pi2":"-9778141/2381400","z3":"-550591598/4849845"},"('R', -4, 1)":{"1":"42471326686826053038907221049897/262774687061275740794963520000","pi2":"1968329/476280","z3":"111670270/969969"},"('R', -3, 1)":{"1":"-43925758503063690691151414137147/262774687061275740794963520000","pi2":"-1968329/476280","z3":"-37716106/323323"},"('R', -2, 1)":{"1":"486378175378403041506001213342997/2890521557674033148744598720000","pi2":"239437889/57629880","z3":"38186394/323323"},"('R', -1, 1)":{"1":"-10325028134535173903515530334994431/66481995826502762421125770560000","pi2":"-239437889/57629880","z3":"-888633398/7436429"},"('R', 0, 1)":{"1":"382298760568011705986369980126111/4155124739156422651320360660000","pi2":"240505109/57629880","z3":"2695645910/22309287"},"('R', -23, 2)":{"1":"-240299340572891/927620153460","pi2":"-16/3"},"('R', -22, 2)":{"1":"69948298385411/618413435640","pi2":"8"},"('R', -21, 2)":{"1":"24849975471379/505974629160","pi2":"-88/9"},"('R', -20, 2)":{"1":"-408338876031803/2226288368304","pi2":"100/9"},"('R', -19, 2)":{"1":"16382138139101453/55657209207600","pi2":"-548/45"},"('R', -18, 2)":{"1":"-7108399338563581/18552403069200","pi2":"196/15"},"('R', -17, 2)":{"1":"58995760313336947/129866821484400","pi2":"-484/35"},"('R', -16, 2)":{"1":"-7350012579435373/14429646831600","pi2":"1522/105"},"('R', -15, 2)":{"1":"643555120095446213/1168801393359600","pi2":"-14258/945"},"('R', -14, 2)":{"1":"-307436253560657933/531273360618000","pi2":"14762/945"},"('R', -13, 2)":{"1":"38197041038643604763/64284076634778000","pi2":"-167422/10395"},"('R', -12, 2)":{"1":"-1474609000325043673/2472464485953000","pi2":"172042/10395"},"('R', -11, 2)":{"1":"6329529342321905440247/10864008951277482000","pi2":"-2291986/135135"},"('R', -10, 2)":{"1":"-375699192085620001201/639059350075146000","pi2":"2343466/135135"},"('R', -9, 2)":{"1":"341801054578088278133/571789944804078000","pi2":"-2391514/135135"},"('R', -8, 2)":{"1":"-776413339178607502577/1278118700150292000","pi2":"2436559/135135"},"('R', -7, 2)":{"1":"7717164951105043540986197/12558794347676769192000","pi2":"-42142223/2297295"},"('R', -6, 2)":{"1":"-1106646207848252487187511/1794113478239538456000","pi2":"14274301/765765"},"('R', -5, 2)":{"1":"56674331111549440026289493/92524995092067626088000","pi2":"-275295799/14549535"},"('R', -4, 2)":{"1":"-387987196677435799564362401/647674965644473382616000","pi2":"55835135/2909907"},"('R', -3, 2)":{"1":"2596191379992706868455800257/4533724759511313678312000","pi2":"-18858053/969969"},"('R', -2, 2)":{"1":"-2388659222967000136904021357/4533724759511313678312000","pi2":"6364399/323323"},"('R', -1, 2)":{"1":"1076649929853473439103798662953/2398340397781484935827048000","pi2":"-444316699/22309287"},"('R', 0, 2)":{"1":"-366979956456602384206215569389/1199170198890742467913524000","pi2":"1347822955/66927861"},"('BA', 0, (), ((0, 1),), -24, 1)":{"1":"-1870919140450465953785989/6208363269156954906000"},"('BA', 0, (), ((0, 1),), -23, 1)":{"1":"916309056931273656713941/1552090817289238726500"},"('BA', 0, (), ((0, 1),), -22, 1)":{"1":"-1602902596748450256379/2934009106406878500"},"('BA', 0, (), ((0, 1),), -21, 1)":{"1":"5833466056787756837/12124004571929250"},"('BA', 0, (), ((0, 1),), -20, 1)":{"1":"-55562652528655274257/133364050291221750"},"('BA', 0, (), ((0, 1),), -19, 1)":{"1":"95086253555953499069/266728100582443500"},"('BA', 0, (), ((0, 1),), -18, 1)":{"1":"-55474452335345606/184714751095875"},"('BA', 0, (), ((0, 1),), -17, 1)":{"1":"10158431844898163/41047722465750"},"('BA', 0, (), ((0, 1),), -16, 1)":{"1":"-74652282719657/378756378000"},"('BA', 0, (), ((0, 1),), -15, 1)":{"1":"14056751602493/94689094500"},"('BA', 0, (), ((0, 1),), -14, 1)":{"1":"-62416659803/619783164"},"('BA', 0, (), ((0, 1),), -13, 1)":{"1":"256457381891/4869724860"},"('BA', 0, (), ((0, 1),), -11, 1)":{"1":"-256457381891/4869724860"},"('BA', 0, (), ((0, 1),), -10, 1)":{"1":"62416659803/619783164"},"('BA', 0, (), ((0, 1),), -9, 1)":{"1":"-14056751602493/94689094500"},"('BA', 0, (), ((0, 1),), -8, 1)":{"1":"74652282719657/378756378000"},"('BA', 0, (), ((0, 1),), -7, 1)":{"1":"-10158431844898163/41047722465750"},"('BA', 0, (), ((0, 1),), -6, 1)":{"1":"55474452335345606/184714751095875"},"('BA', 0, (), ((0, 1),), -5, 1)":{"1":"-95086253555953499069/266728100582443500"},"('BA', 0, (), ((0, 1),), -4, 1)":{"1":"55562652528655274257/133364050291221750"},"('BA', 0, (), ((0, 1),), -3, 1)":{"1":"-5833466056787756837/12124004571929250"},"('BA', 0, (), ((0, 1),), -2, 1)":{"1":"1602902596748450256379/2934009106406878500"},"('BA', 0, (), ((0, 1),), -1, 1)":{"1":"-916309056931273656713941/1552090817289238726500"},"('BA', 0, (), ((0, 1),), 0, 1)":{"1":"1870919140450465953785989/6208363269156954906000"},"('BA', 1, (), ((0, 2),), -24, 1)":{"1":"-352384297510691/927620153460","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -24, 2)":{"1":"-352384297510691/927620153460","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -23, 1)":{"1":"124027415853941/927620153460","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -23, 2)":{"1":"124027415853941/927620153460","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -22, 1)":{"1":"-1739963701867/40331311020","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -22, 2)":{"1":"-1739963701867/40331311020","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -21, 1)":{"1":"-1847502773/333316620","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -21, 2)":{"1":"-1847502773/333316620","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -20, 1)":{"1":"130088614603/3666482820","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -20, 2)":{"1":"130088614603/3666482820","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -19, 1)":{"1":"-201026524891/3666482820","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -19, 2)":{"1":"-201026524891/3666482820","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -18, 1)":{"1":"12977727289/192972780","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -18, 2)":{"1":"12977727289/192972780","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -17, 1)":{"1":"-1599782321/21441420","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -17, 2)":{"1":"-1599782321/21441420","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -16, 1)":{"1":"32742971/420420","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -16, 2)":{"1":"32742971/420420","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -15, 1)":{"1":"-439850221/5675670","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -15, 2)":{"1":"-439850221/5675670","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -14, 1)":{"1":"37900427/515970","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -14, 2)":{"1":"37900427/515970","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -13, 1)":{"1":"-4066747967/62432370","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -13, 2)":{"1":"-4066747967/62432370","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -12, 1)":{"1":"240505109/4802490","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -12, 2)":{"1":"240505109/4802490","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -11, 1)":{"1":"-4066747967/62432370","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -11, 2)":{"1":"-4066747967/62432370","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -10, 1)":{"1":"37900427/515970","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -10, 2)":{"1":"37900427/515970","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -9, 1)":{"1":"-439850221/5675670","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -9, 2)":{"1":"-439850221/5675670","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -8, 1)":{"1":"32742971/420420","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -8, 2)":{"1":"32742971/420420","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -7, 1)":{"1":"-1599782321/21441420","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -7, 2)":{"1":"-1599782321/21441420","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -6, 1)":{"1":"12977727289/192972780","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -6, 2)":{"1":"12977727289/192972780","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -5, 1)":{"1":"-201026524891/3666482820","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -5, 2)":{"1":"-201026524891/3666482820","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -4, 1)":{"1":"130088614603/3666482820","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -4, 2)":{"1":"130088614603/3666482820","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -3, 1)":{"1":"-1847502773/333316620","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -3, 2)":{"1":"-1847502773/333316620","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -2, 1)":{"1":"-1739963701867/40331311020","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -2, 2)":{"1":"-1739963701867/40331311020","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -1, 1)":{"1":"124027415853941/927620153460","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -1, 2)":{"1":"124027415853941/927620153460","pi2":"16/3"},"('BA', 1, (), ((0, 2),), 0, 1)":{"1":"-352384297510691/927620153460","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), 0, 2)":{"1":"-352384297510691/927620153460","pi2":"-16/3"},"('R', -23, 3)":{"1":"-2695645910/22309287"},"('R', -22, 3)":{"1":"4013723149/22309287"},"('R', -21, 3)":{"1":"-1229839453/6084351"},"('R', -20, 3)":{"1":"3258314975/14872858"},"('R', -19, 3)":{"1":"-3374094453/14872858"},"('R', -18, 3)":{"1":"156035444479/669278610"},"('R', -17, 3)":{"1":"-1102579628897/4684950270"},"('R', -16, 3)":{"1":"246563693549/1041100060"},"('R', -15, 3)":{"1":"-120589009399/511085484"},"('R', -14, 3)":{"1":"2996987047403/12777137100"},"('R', -13, 3)":{"1":"-357947557719023/1546033589100"},"('R', -12, 3)":{"1":"405579421/1778700"},"('R', -11, 3)":{"1":"-4485868511213699/20098436658300"},"('R', -10, 3)":{"1":"4481141958160919/20098436658300"},"('R', -9, 3)":{"1":"-4504918151854171/20098436658300"},"('R', -8, 3)":{"1":"27315854203703371/120590619949800"},"('R', -7, 3)":{"1":"-469882745137836227/2050040539146600"},"('R', -6, 3)":{"1":"68075752403519501/292862934163800"},"('R', -5, 3)":{"1":"-187379145362860577/794913678444600"},"('R', -4, 3)":{"1":"266314135558724887/1112879149822440"},"('R', -3, 3)":{"1":"-1891538927113840009/7790154048757080"},"('R', -2, 3)":{"1":"1920311429964928369/7790154048757080"},"('R', -1, 3)":{"1":"-44809593720413770727/179173543121412840"},"('R', 0, 3)":{"1":"45472764736767046157/179173543121412840"},"('BA', 0, (), ((0, 2),), -24, 1)":{"1":"1738526972186815232/22396692890176605","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -23, 1)":{"1":"-13220325516480572912/22396692890176605","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -22, 1)":{"1":"33863308631753528/42337793743245","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -21, 1)":{"1":"-39009700605176228/42337793743245","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -20, 1)":{"1":"42402847905534758/42337793743245","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -19, 1)":{"1":"-223874106274560949/211688968716225","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -18, 1)":{"1":"643675989369799/586396035225","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -17, 1)":{"1":"-660525231091969/586396035225","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -16, 1)":{"1":"2326346378866/2029052025","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -15, 1)":{"1":"-2353378799281/2029052025","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -14, 1)":{"1":"2369530224571/2029052025","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -13, 1)":{"1":"-2377744814461/2029052025","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -12, 1)":{"1":"14105732524/12006225","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -11, 1)":{"1":"-2377744814461/2029052025","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -10, 1)":{"1":"2369530224571/2029052025","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -9, 1)":{"1":"-2353378799281/2029052025","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -8, 1)":{"1":"2326346378866/2029052025","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -7, 1)":{"1":"-660525231091969/586396035225","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -6, 1)":{"1":"643675989369799/586396035225","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -5, 1)":{"1":"-223874106274560949/211688968716225","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -4, 1)":{"1":"42402847905534758/42337793743245","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -3, 1)":{"1":"-39009700605176228/42337793743245","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -2, 1)":{"1":"33863308631753528/42337793743245","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -1, 1)":{"1":"-13220325516480572912/22396692890176605","pi2":"16/3"},"('BA', 0, (), ((0, 2),), 0, 1)":{"1":"1738526972186815232/22396692890176605","pi2":"-16/3"},"('BA', 1, (2,), ((0, 1),), -24, 1)":{"1":"5391291820/22309287"},"('BA', 1, (), ((0, 3),), -24, 1)":{"1":"-2695645910/22309287"},"('BA', 1, (1,), ((0, 2),), -24, 1)":{"1":"5391291820/22309287"},"('BA', 1, (1,), ((0, 1),), -24, 2)":{"1":"5391291820/22309287"},"('BA', 1, (), ((0, 2),), -24, 2)":{"1":"-2695645910/22309287"},"('BA', 1, (2,), ((0, 1),), -23, 1)":{"1":"-1777266796/7436429"},"('BA', 1, (), ((0, 3),), -23, 1)":{"1":"1364564854/7436429"},"('BA', 1, (1,), ((0, 2),), -23, 1)":{"1":"-1777266796/7436429"},"('BA', 1, (1,), ((0, 1),), -23, 2)":{"1":"-1777266796/7436429"},"('BA', 1, (), ((0, 2),), -23, 2)":{"1":"1126599126/7436429"},"('BA', 1, (2,), ((0, 1),), -22, 1)":{"1":"76372788/323323"},"('BA', 1, (), ((0, 3),), -22, 1)":{"1":"-69225402/323323"},"('BA', 1, (1,), ((0, 2),), -22, 1)":{"1":"76372788/323323"},"('BA', 1, (1,), ((0, 1),), -22, 2)":{"1":"76372788/323323"},"('BA', 1, (), ((0, 2),), -22, 2)":{"1":"-53705898/323323"},"('BA', 1, (2,), ((0, 1),), -21, 1)":{"1":"-75432212/323323"},"('BA', 1, (), ((0, 3),), -21, 1)":{"1":"226958014/969969"},"('BA', 1, (1,), ((0, 2),), -21, 1)":{"1":"-75432212/323323"},"('BA', 1, (1,), ((0, 1),), -21, 2)":{"1":"-75432212/323323"},"('BA', 1, (), ((0, 2),), -21, 2)":{"1":"170053166/969969"},"('BA', 1, (2,), ((0, 1),), -20, 1)":{"1":"223340540/969969"},"('BA', 1, (), ((0, 3),), -20, 1)":{"1":"-240999470/969969"},"('BA', 1, (1,), ((0, 2),), -20, 1)":{"1":"223340540/969969"},"('BA', 1, (1,), ((0, 1),), -20, 2)":{"1":"223340540/969969"},"('BA', 1, (), ((0, 2),), -20, 2)":{"1":"-58778290/323323"},"('BA', 1, (2,), ((0, 1),), -19, 1)":{"1":"-1101183196/4849845"},"('BA', 1, (), ((0, 3),), -19, 1)":{"1":"1259315614/4849845"},"('BA', 1, (1,), ((0, 2),), -19, 1)":{"1":"-1101183196/4849845"},"('BA', 1, (1,), ((0, 1),), -19, 2)":{"1":"-1101183196/4849845"},"('BA', 1, (), ((0, 2),), -19, 2)":{"1":"301651202/1616615"},"('BA', 1, (2,), ((0, 1),), -18, 1)":{"1":"57097204/255255"},"('BA', 1, (), ((0, 3),), -18, 1)":{"1":"-68572586/255255"},"('BA', 1, (1,), ((0, 2),), -18, 1)":{"1":"57097204/255255"},"('BA', 1, (1,), ((0, 1),), -18, 2)":{"1":"57097204/255255"},"('BA', 1, (), ((0, 2),), -18, 2)":{"1":"-48560594/255255"},"('BA', 1, (2,), ((0, 1),), -17, 1)":{"1":"-168568892/765765"},"('BA', 1, (), ((0, 3),), -17, 1)":{"1":"30193954/109395"},"('BA', 1, (1,), ((0, 2),), -17, 1)":{"1":"-168568892/765765"},"('BA', 1, (1,), ((0, 1),), -17, 2)":{"1":"-168568892/765765"},"('BA', 1, (), ((0, 2),), -17, 2)":{"1":"147821062/765765"},"('BA', 1, (2,), ((0, 1),), -16, 1)":{"1":"9746236/45045"},"('BA', 1, (), ((0, 3),), -16, 1)":{"1":"-1815482/6435"},"('BA', 1, (1,), ((0, 2),), -16, 1)":{"1":"9746236/45045"},"('BA', 1, (1,), ((0, 1),), -16, 2)":{"1":"9746236/45045"},"('BA', 1, (), ((0, 2),), -16, 2)":{"1":"-8790746/45045"},"('BA', 1, (2,), ((0, 1),), -15, 1)":{"1":"-9566056/45045"},"('BA', 1, (), ((0, 3),), -15, 1)":{"1":"616124/2145"},"('BA', 1, (1,), ((0, 2),), -15, 1)":{"1":"-9566056/45045"},"('BA', 1, (1,), ((0, 1),), -15, 2)":{"1":"-9566056/45045"},"('BA', 1, (), ((0, 2),), -15, 2)":{"1":"8860816/45045"},"('BA', 1, (2,), ((0, 1),), -14, 1)":{"1":"9373864/45045"},"('BA', 1, (), ((0, 3),), -14, 1)":{"1":"-625276/2145"},"('BA', 1, (1,), ((0, 2),), -14, 1)":{"1":"9373864/45045"},"('BA', 1, (1,), ((0, 1),), -14, 2)":{"1":"9373864/45045"},"('BA', 1, (), ((0, 2),), -14, 2)":{"1":"-8908864/45045"},"('BA', 1, (2,), ((0, 1),), -13, 1)":{"1":"-9167944/45045"},"('BA', 1, (), ((0, 3),), -13, 1)":{"1":"4429972/15015"},"('BA', 1, (1,), ((0, 2),), -13, 1)":{"1":"-9167944/45045"},"('BA', 1, (1,), ((0, 1),), -13, 2)":{"1":"-9167944/45045"},"('BA', 1, (), ((0, 2),), -13, 2)":{"1":"8936944/45045"},"('BA', 1, (2,), ((0, 1),), -12, 1)":{"1":"688168/3465"},"('BA', 1, (), ((0, 3),), -12, 1)":{"1":"-344084/1155"},"('BA', 1, (1,), ((0, 2),), -12, 1)":{"1":"688168/3465"},"('BA', 1, (1,), ((0, 1),), -12, 2)":{"1":"688168/3465"},"('BA', 1, (), ((0, 2),), -12, 2)":{"1":"-688168/3465"},"('BA', 1, (2,), ((0, 1),), -11, 1)":{"1":"-9167944/45045"},"('BA', 1, (), ((0, 3),), -11, 1)":{"1":"1579324/5005"},"('BA', 1, (1,), ((0, 2),), -11, 1)":{"1":"-9167944/45045"},"('BA', 1, (1,), ((0, 1),), -11, 2)":{"1":"-9167944/45045"},"('BA', 1, (), ((0, 2),), -11, 2)":{"1":"9398944/45045"},"('BA', 1, (2,), ((0, 1),), -10, 1)":{"1":"9373864/45045"},"('BA', 1, (), ((0, 3),), -10, 1)":{"1":"-1665644/5005"},"('BA', 1, (1,), ((0, 2),), -10, 1)":{"1":"9373864/45045"},"('BA', 1, (1,), ((0, 1),), -10, 2)":{"1":"9373864/45045"},"('BA', 1, (), ((0, 2),), -10, 2)":{"1":"-1405552/6435"},"('BA', 1, (2,), ((0, 1),), -9, 1)":{"1":"-9566056/45045"},"('BA', 1, (), ((0, 3),), -9, 1)":{"1":"5253188/15015"},"('BA', 1, (1,), ((0, 2),), -9, 1)":{"1":"-9566056/45045"},"('BA', 1, (1,), ((0, 1),), -9, 2)":{"1":"-9566056/45045"},"('BA', 1, (), ((0, 2),), -9, 2)":{"1":"1467328/6435"},"('BA', 1, (2,), ((0, 1),), -8, 1)":{"1":"9746236/45045"},"('BA', 1, (), ((0, 3),), -8, 1)":{"1":"-16530334/45045"},"('BA', 1, (1,), ((0, 2),), -8, 1)":{"1":"9746236/45045"},"('BA', 1, (1,), ((0, 1),), -8, 2)":{"1":"9746236/45045"},"('BA', 1, (), ((0, 2),), -8, 2)":{"1":"-509606/2145"},"('BA', 1, (2,), ((0, 1),), -7, 1)":{"1":"-168568892/765765"},"('BA', 1, (), ((0, 3),), -7, 1)":{"1":"294348998/765765"},"('BA', 1, (1,), ((0, 2),), -7, 1)":{"1":"-168568892/765765"},"('BA', 1, (1,), ((0, 1),), -7, 2)":{"1":"-168568892/765765"},"('BA', 1, (), ((0, 2),), -7, 2)":{"1":"9015082/36465"},"('BA', 1, (2,), ((0, 1),), -6, 1)":{"1":"57097204/255255"},"('BA', 1, (), ((0, 3),), -6, 1)":{"1":"-102719026/255255"},"('BA', 1, (1,), ((0, 2),), -6, 1)":{"1":"57097204/255255"},"('BA', 1, (1,), ((0, 1),), -6, 2)":{"1":"57097204/255255"},"('BA', 1, (), ((0, 2),), -6, 2)":{"1":"-21877938/85085"},"('BA', 1, (2,), ((0, 1),), -5, 1)":{"1":"-1101183196/4849845"},"('BA', 1, (), ((0, 3),), -5, 1)":{"1":"2044233974/4849845"},"('BA', 1, (1,), ((0, 2),), -5, 1)":{"1":"-1101183196/4849845"},"('BA', 1, (1,), ((0, 1),), -5, 2)":{"1":"-1101183196/4849845"},"('BA', 1, (), ((0, 2),), -5, 2)":{"1":"1297412786/4849845"},"('BA', 1, (2,), ((0, 1),), -4, 1)":{"1":"223340540/969969"},"('BA', 1, (), ((0, 3),), -4, 1)":{"1":"-429022150/969969"},"('BA', 1, (1,), ((0, 2),), -4, 1)":{"1":"223340540/969969"},"('BA', 1, (1,), ((0, 1),), -4, 2)":{"1":"223340540/969969"},"('BA', 1, (), ((0, 2),), -4, 2)":{"1":"-270346210/969969"},"('BA', 1, (2,), ((0, 1),), -3, 1)":{"1":"-75432212/323323"},"('BA', 1, (), ((0, 3),), -3, 1)":{"1":"451931894/969969"},"('BA', 1, (1,), ((0, 2),), -3, 1)":{"1":"-75432212/323323"},"('BA', 1, (1,), ((0, 1),), -3, 2)":{"1":"-75432212/323323"},"('BA', 1, (), ((0, 2),), -3, 2)":{"1":"282540106/969969"},"('BA', 1, (2,), ((0, 1),), -2, 1)":{"1":"76372788/323323"},"('BA', 1, (), ((0, 3),), -2, 1)":{"1":"-159892962/323323"},"('BA', 1, (1,), ((0, 2),), -2, 1)":{"1":"76372788/323323"},"('BA', 1, (1,), ((0, 1),), -2, 2)":{"1":"76372788/323323"},"('BA', 1, (), ((0, 2),), -2, 2)":{"1":"-99039678/323323"},"('BA', 1, (2,), ((0, 1),), -1, 1)":{"1":"-1777266796/7436429"},"('BA', 1, (), ((0, 3),), -1, 1)":{"1":"3967235534/7436429"},"('BA', 1, (1,), ((0, 2),), -1, 1)":{"1":"-1777266796/7436429"},"('BA', 1, (1,), ((0, 1),), -1, 2)":{"1":"-1777266796/7436429"},"('BA', 1, (), ((0, 2),), -1, 2)":{"1":"2427934466/7436429"},"('BA', 1, (2,), ((0, 1),), 0, 1)":{"1":"5391291820/22309287"},"('BA', 1, (), ((0, 3),), 0, 1)":{"1":"-13478229550/22309287"},"('BA', 1, (1,), ((0, 2),), 0, 1)":{"1":"5391291820/22309287"},"('BA', 1, (1,), ((0, 1),), 0, 2)":{"1":"5391291820/22309287"},"('BA', 1, (), ((0, 2),), 0, 2)":{"1":"-2695645910/7436429"},"('BA', 1, (), ((0, 1),), -24, 3)":{"1":"-2695645910/22309287"},"('BA', 1, (), ((0, 1),), -23, 3)":{"1":"888633398/7436429"},"('BA', 1, (), ((0, 1),), -22, 3)":{"1":"-38186394/323323"},"('BA', 1, (), ((0, 1),), -21, 3)":{"1":"37716106/323323"},"('BA', 1, (), ((0, 1),), -20, 3)":{"1":"-111670270/969969"},"('BA', 1, (), ((0, 1),), -19, 3)":{"1":"550591598/4849845"},"('BA', 1, (), ((0, 1),), -18, 3)":{"1":"-28548602/255255"},"('BA', 1, (), ((0, 1),), -17, 3)":{"1":"84284446/765765"},"('BA', 1, (), ((0, 1),), -16, 3)":{"1":"-4873118/45045"},"('BA', 1, (), ((0, 1),), -15, 3)":{"1":"4783028/45045"},"('BA', 1, (), ((0, 1),), -14, 3)":{"1":"-4686932/45045"},"('BA', 1, (), ((0, 1),), -13, 3)":{"1":"4583972/45045"},"('BA', 1, (), ((0, 1),), -12, 3)":{"1":"-344084/3465"},"('BA', 1, (), ((0, 1),), -11, 3)":{"1":"4583972/45045"},"('BA', 1, (), ((0, 1),), -10, 3)":{"1":"-4686932/45045"},"('BA', 1, (), ((0, 1),), -9, 3)":{"1":"4783028/45045"},"('BA', 1, (), ((0, 1),), -8, 3)":{"1":"-4873118/45045"},"('BA', 1, (), ((0, 1),), -7, 3)":{"1":"84284446/765765"},"('BA', 1, (), ((0, 1),), -6, 3)":{"1":"-28548602/255255"},"('BA', 1, (), ((0, 1),), -5, 3)":{"1":"550591598/4849845"},"('BA', 1, (), ((0, 1),), -4, 3)":{"1":"-111670270/969969"},"('BA', 1, (), ((0, 1),), -3, 3)":{"1":"37716106/323323"},"('BA', 1, (), ((0, 1),), -2, 3)":{"1":"-38186394/323323"},"('BA', 1, (), ((0, 1),), -1, 3)":{"1":"888633398/7436429"},"('BA', 1, (), ((0, 1),), 0, 3)":{"1":"-2695645910/22309287"},"('BA', 1, (-2,), ((0, 1),), -24, 1)":{"1":"-5391291820/22309287"},"('BA', 0, (), ((0, 3),), -24, 1)":{"1":"2695645910/7436429"},"('BA', 1, (-2,), ((0, 1),), -23, 1)":{"1":"1777266796/7436429"},"('BA', 0, (), ((0, 3),), -23, 1)":{"1":"-2189968738/7436429"},"('BA', 1, (-2,), ((0, 1),), -22, 1)":{"1":"-76372788/323323"},"('BA', 0, (), ((0, 3),), -22, 1)":{"1":"83520174/323323"},"('BA', 1, (-2,), ((0, 1),), -21, 1)":{"1":"75432212/323323"},"('BA', 0, (), ((0, 3),), -21, 1)":{"1":"-225635258/969969"},"('BA', 1, (-2,), ((0, 1),), -20, 1)":{"1":"-223340540/969969"},"('BA', 0, (), ((0, 3),), -20, 1)":{"1":"205681610/969969"},"('BA', 1, (-2,), ((0, 1),), -19, 1)":{"1":"1101183196/4849845"},"('BA', 0, (), ((0, 3),), -19, 1)":{"1":"-943050778/4849845"},"('BA', 1, (-2,), ((0, 1),), -18, 1)":{"1":"-57097204/255255"},"('BA', 0, (), ((0, 3),), -18, 1)":{"1":"15207274/85085"},"('BA', 1, (-2,), ((0, 1),), -17, 1)":{"1":"168568892/765765"},"('BA', 0, (), ((0, 3),), -17, 1)":{"1":"-41926702/255255"},"('BA', 1, (-2,), ((0, 1),), -16, 1)":{"1":"-9746236/45045"},"('BA', 0, (), ((0, 3),), -16, 1)":{"1":"2261366/15015"},"('BA', 1, (-2,), ((0, 1),), -15, 1)":{"1":"9566056/45045"},"('BA', 0, (), ((0, 3),), -15, 1)":{"1":"-6193508/45045"},"('BA', 1, (-2,), ((0, 1),), -14, 1)":{"1":"-9373864/45045"},"('BA', 0, (), ((0, 3),), -14, 1)":{"1":"5616932/45045"},"('BA', 1, (-2,), ((0, 1),), -13, 1)":{"1":"9167944/45045"},"('BA', 0, (), ((0, 3),), -13, 1)":{"1":"-5045972/45045"},"('BA', 1, (-2,), ((0, 1),), -12, 1)":{"1":"-688168/3465"},"('BA', 0, (), ((0, 3),), -12, 1)":{"1":"344084/3465"},"('BA', 1, (-2,), ((0, 1),), -11, 1)":{"1":"9167944/45045"},"('BA', 0, (), ((0, 3),), -11, 1)":{"1":"-4121972/45045"},"('BA', 1, (-2,), ((0, 1),), -10, 1)":{"1":"-9373864/45045"},"('BA', 0, (), ((0, 3),), -10, 1)":{"1":"3756932/45045"},"('BA', 1, (-2,), ((0, 1),), -9, 1)":{"1":"9566056/45045"},"('BA', 0, (), ((0, 3),), -9, 1)":{"1":"-3372548/45045"},"('BA', 1, (-2,), ((0, 1),), -8, 1)":{"1":"-9746236/45045"},"('BA', 0, (), ((0, 3),), -8, 1)":{"1":"2962138/45045"},"('BA', 1, (-2,), ((0, 1),), -7, 1)":{"1":"168568892/765765"},"('BA', 0, (), ((0, 3),), -7, 1)":{"1":"-42788786/765765"},"('BA', 1, (-2,), ((0, 1),), -6, 1)":{"1":"-57097204/255255"},"('BA', 0, (), ((0, 3),), -6, 1)":{"1":"11475382/255255"},"('BA', 1, (-2,), ((0, 1),), -5, 1)":{"1":"1101183196/4849845"},"('BA', 0, (), ((0, 3),), -5, 1)":{"1":"-52710806/1616615"},"('BA', 1, (-2,), ((0, 1),), -4, 1)":{"1":"-223340540/969969"},"('BA', 0, (), ((0, 3),), -4, 1)":{"1":"5886310/323323"},"('BA', 1, (-2,), ((0, 1),), -3, 1)":{"1":"75432212/323323"},"('BA', 0, (), ((0, 3),), -3, 1)":{"1":"-661378/969969"},"('BA', 1, (-2,), ((0, 1),), -2, 1)":{"1":"-76372788/323323"},"('BA', 0, (), ((0, 3),), -2, 1)":{"1":"-7147386/323323"},"('BA', 1, (-2,), ((0, 1),), -1, 1)":{"1":"1777266796/7436429"},"('BA', 0, (), ((0, 3),), -1, 1)":{"1":"412701942/7436429"},"('BA', 1, (-2,), ((0, 1),), 0, 1)":{"1":"-5391291820/22309287"},"('BA', 0, (), ((0, 3),), 0, 1)":{"1":"-2695645910/22309287"},"('R', -23, 4)":{"1":"-48"},"('R', -22, 4)":{"1":"72"},"('R', -21, 4)":{"1":"-88"},"('R', -20, 4)":{"1":"100"},"('R', -19, 4)":{"1":"-548/5"},"('R', -18, 4)":{"1":"588/5"},"('R', -17, 4)":{"1":"-4356/35"},"('R', -16, 4)":{"1":"4566/35"},"('R', -15, 4)":{"1":"-14258/105"},"('R', -14, 4)":{"1":"14762/105"},"('R', -13, 4)":{"1":"-167422/1155"},"('R', -12, 4)":{"1":"172042/1155"},"('R', -11, 4)":{"1":"-2291986/15015"},"('R', -10, 4)":{"1":"2343466/15015"},"('R', -9, 4)":{"1":"-2391514/15015"},"('R', -8, 4)":{"1":"2436559/15015"},"('R', -7, 4)":{"1":"-42142223/255255"},"('R', -6, 4)":{"1":"14274301/85085"},"('R', -5, 4)":{"1":"-275295799/1616615"},"('R', -4, 4)":{"1":"55835135/323323"},"('R', -3, 4)":{"1":"-56574159/323323"},"('R', -2, 4)":{"1":"57279591/323323"},"('R', -1, 4)":{"1":"-1332950097/7436429"},"('R', 0, 4)":{"1":"1347822955/7436429"},"('BA', 1, (1, 2), ((0, 1),), -24, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -24, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -24, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -24, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -24, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -24, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -24, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -24, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -24, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -24, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -24, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -23, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -23, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -23, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -23, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -23, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -23, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -23, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -23, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -23, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -23, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -23, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -22, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -22, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -22, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -22, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -22, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -22, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -22, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -22, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -22, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -22, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -22, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -21, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -21, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -21, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -21, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -21, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -21, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -21, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -21, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -21, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -21, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -21, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -20, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -20, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -20, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -20, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -20, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -20, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -20, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -20, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -20, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -20, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -20, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -19, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -19, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -19, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -19, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -19, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -19, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -19, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -19, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -19, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -19, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -19, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -18, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -18, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -18, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -18, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -18, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -18, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -18, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -18, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -18, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -18, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -18, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -17, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -17, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -17, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -17, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -17, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -17, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -17, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -17, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -17, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -17, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -17, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -16, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -16, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -16, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -16, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -16, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -16, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -16, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -16, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -16, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -16, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -16, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -15, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -15, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -15, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -15, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -15, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -15, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -15, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -15, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -15, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -15, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -15, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -14, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -14, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -14, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -14, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -14, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -14, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -14, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -14, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -14, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -14, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -14, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -13, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -13, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -13, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -13, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -13, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -13, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -13, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -13, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -13, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -13, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -13, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -12, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -12, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -12, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -12, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -12, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -12, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -12, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -12, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -12, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -12, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -12, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -11, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -11, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -11, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -11, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -11, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -11, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -11, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -11, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -11, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -11, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -11, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -10, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -10, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -10, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -10, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -10, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -10, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -10, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -10, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -10, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -10, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -10, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -9, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -9, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -9, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -9, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -9, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -9, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -9, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -9, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -9, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -9, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -9, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -8, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -8, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -8, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -8, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -8, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -8, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -8, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -8, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -8, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -8, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -8, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -7, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -7, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -7, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -7, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -7, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -7, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -7, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -7, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -7, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -7, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -7, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -6, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -6, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -6, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -6, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -6, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -6, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -6, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -6, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -6, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -6, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -6, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -5, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -5, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -5, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -5, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -5, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -5, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -5, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -5, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -5, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -5, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -5, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -4, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -4, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -4, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -4, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -4, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -4, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -4, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -4, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -4, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -4, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -4, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -3, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -3, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -3, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -3, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -3, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -3, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -3, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -3, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -3, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -3, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -3, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -2, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -2, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -2, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -2, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -2, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -2, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -2, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -2, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -2, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -2, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -2, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -1, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -1, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -1, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -1, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -1, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -1, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -1, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -1, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -1, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -1, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -1, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), 0, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), 0, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), 0, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), 0, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), 0, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), 0, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), 0, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), 0, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), 0, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), 0, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), 0, 2)":{"1":"-144"},"('BA', 1, (1,), ((0, 1),), -24, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -24, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -23, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -23, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -22, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -22, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -21, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -21, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -20, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -20, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -19, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -19, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -18, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -18, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -17, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -17, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -16, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -16, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -15, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -15, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -14, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -14, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -13, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -13, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -12, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -12, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -11, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -11, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -10, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -10, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -9, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -9, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -8, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -8, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -7, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -7, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -6, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -6, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -5, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -5, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -4, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -4, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -3, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -3, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -2, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -2, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -1, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -1, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), 0, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), 0, 3)":{"1":"-64"},"('BA', 1, (1, -2), ((0, 1),), -24, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -24, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -23, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -23, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -22, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -22, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -21, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -21, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -20, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -20, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -19, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -19, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -18, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -18, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -17, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -17, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -16, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -16, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -15, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -15, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -14, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -14, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -13, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -13, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -12, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -12, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -11, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -11, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -10, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -10, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -9, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -9, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -8, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -8, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -7, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -7, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -6, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -6, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -5, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -5, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -4, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -4, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -3, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -3, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -2, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -2, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -1, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -1, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), 0, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), 0, 1)":{"1":"-96"},"('BA', 1, (), ((0, 1),), -24, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -23, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -22, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -21, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -20, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -19, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -18, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -17, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -16, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -15, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -14, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -13, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -12, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -11, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -10, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -9, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -8, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -7, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -6, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -5, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -4, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -3, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -2, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -1, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), 0, 4)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -24, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -24, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -23, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -23, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -22, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -22, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -21, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -21, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -20, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -20, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -19, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -19, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -18, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -18, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -17, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -17, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -16, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -16, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -15, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -15, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -14, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -14, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -13, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -13, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -12, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -12, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -11, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -11, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -10, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -10, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -9, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -9, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -8, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -8, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -7, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -7, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -6, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -6, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -5, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -5, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -4, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -4, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -3, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -3, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -2, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -2, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -1, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -1, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), 0, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), 0, 2)":{"1":"-48"},"('BA', 1, (-2, 1), ((0, 1),), -24, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -24, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -23, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -23, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -22, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -22, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -21, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -21, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -20, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -20, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -19, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -19, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -18, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -18, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -17, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -17, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -16, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -16, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -15, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -15, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -14, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -14, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -13, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -13, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -12, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -12, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -11, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -11, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -10, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -10, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -9, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -9, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -8, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -8, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -7, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -7, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -6, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -6, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -5, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -5, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -4, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -4, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -3, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -3, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -2, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -2, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -1, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -1, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), 0, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), 0, 1)":{"1":"-64"},"('BA', 0, (), (), 1, 5)":{"1":"32"},"('R', 1, 5)":{"1":"32"},"('BA', 0, (), ((0, 4),), -24, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -24, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -23, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -23, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -22, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -22, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -21, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -21, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -20, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -20, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -19, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -19, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -18, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -18, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -17, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -17, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -16, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -16, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -15, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -15, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -14, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -14, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -13, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -13, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -12, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -12, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -11, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -11, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -10, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -10, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -9, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -9, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -8, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -8, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -7, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -7, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -6, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -6, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -5, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -5, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -4, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -4, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -3, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -3, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -2, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -2, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -1, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -1, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), 0, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), 0, 3)":{"1":"-32"},"('BA', 1, (), ((0, 1),), -24, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -23, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -22, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -21, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -20, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -19, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -18, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -17, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -16, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -15, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -14, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -13, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -12, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -11, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -10, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -9, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -8, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -7, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -6, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -5, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -4, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -3, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -2, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -1, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), 0, 1)":{"z3":"-32"}}

==> anc/tables/json/atoms_m27.json <==
{"('R', -25, 1)":{"1":"32172758799173642241528941/403543612495202068890000","z3":"-32"},"('R', -24, 1)":{"1":"-27724047160148501849770207/161417444998080827556000","pi2":"8/3","z3":"48"},"('R', -23, 1)":{"1":"113370979986956479107670739/484252334994242482668000","pi2":"-8/3","z3":"-176/3"},"('R', -22, 1)":{"1":"-17853260258982369563487647/69178904999177497524000","pi2":"10/3","z3":"200/3"},"('R', -21, 1)":{"1":"498071904865780525449995807/1891610683571259697921875","pi2":"-10/3","z3":"-1096/15"},"('R', -20, 1)":{"1":"-15426248818445881117857993179/60531541874280310333500000","pi2":"98/27","z3":"392/5"},"('R', -19, 1)":{"1":"1611638003471032288907046821/6779532689919394757352000","pi2":"-98/27","z3":"-2904/35"},"('R', -18, 1)":{"1":"-28967789008142211111319147987/135590653798387895147040000","pi2":"205/54","z3":"3044/35"},"('R', -17, 1)":{"1":"4406044158115713214766759921/23927762435009628555360000","pi2":"-205/54","z3":"-28516/315"},"('R', -16, 1)":{"1":"-1521144646612410570918892058017/10169299034879092136028000000","pi2":"5269/1350","z3":"29524/315"},"('R', -15, 1)":{"1":"31496906942061129061298010437/286092811722941210988000000","pi2":"-5269/1350","z3":"-334844/3465"},"('R', -14, 1)":{"1":"-290484922906563361789917565067/4474491575346800539852320000","pi2":"5369/1350","z3":"344084/3465"},"('R', -13, 1)":{"1":"94660667261387833895139731/7829908531364706827040000","pi2":"-5369/1350","z3":"-4583972/45045"},"('R', -12, 1)":{"1":"253089209967892672414778580181/4474491575346800539852320000","pi2":"266681/66150","z3":"4686932/45045"},"('R', -11, 1)":{"1":"-24574494187982738616336876067/286092811722941210988000000","pi2":"-266681/66150","z3":"-4783028/45045"},"('R', -10, 1)":{"1":"1066913900617802838628698753197/10169299034879092136028000000","pi2":"1077749/264600","z3":"4873118/45045"},"('R', -9, 1)":{"1":"-164793592850774805820792042403/1383024668743556530499808000","pi2":"-1077749/264600","z3":"-84284446/765765"},"('R', -8, 1)":{"1":"36159095278475132816501471033/276604933748711306099961600","pi2":"9778141/2381400","z3":"28548602/255255"},"('R', -7, 1)":{"1":"-434639865483477553252569751099/3091466906603244009352512000","pi2":"-9778141/2381400","z3":"-550591598/4849845"},"('R', -6, 1)":{"1":"980942310100490509160409448890757/6569367176531893519874088000000","pi2":"1968329/476280","z3":"111670270/969969"},"('R', -5, 1)":{"1":"-1031629902472145098297852555653217/6569367176531893519874088000000","pi2":"-1968329/476280","z3":"-37716106/323323"},"('R', -4, 1)":{"1":"473049615092409430266661866087407/2890521557674033148744598720000","pi2":"239437889/57629880","z3":"38186394/323323"},"('R', -3, 1)":{"1":"-11176896232541278011482093984380771/66481995826502762421125770560000","pi2":"-239437889/57629880","z3":"-888633398/7436429"},"('R', -2, 1)":{"1":"164257043061584034700283140955867/977676409213275917957731920000","pi2":"240505109/57629880","z3":"2695645910/22309287"},"('R', -1, 1)":{"1":"-15929407657765182041427294858864097/103878118478910566283009016500000","pi2":"-240505109/57629880","z3":"-68105044934/557732175"},"('R', 0, 1)":{"1":"36070157298390033354162551181900157/415512473915642265132036066000000","pi2":"40799043101/9739449720","z3":"68791484534/557732175"},"('R', -25, 2)":{"1":"-16611564426227347/60295309974900","pi2":"-16/3"},"('R', -24, 2)":{"1":"5262638799837919/40196873316600","pi2":"8"},"('R', -23, 2)":{"1":"1087114394247809/32888350895400","pi2":"-88/9"},"('R', -22, 2)":{"1":"-24644562769712311/144708743939760","pi2":"100/9"},"('R', -21, 2)":{"1":"5152345321828438499/18088592992470000","pi2":"-548/45"},"('R', -20, 2)":{"1":"-46485381389565127/123051653010000","pi2":"196/15"},"('R', -19, 2)":{"1":"47261692382047543/104214116006000","pi2":"-484/35"},"('R', -18, 2)":{"1":"-867347069951497189/1688268679297200","pi2":"1522/105"},"('R', -17, 2)":{"1":"42606118549181481673/75972090568374000","pi2":"-14258/945"},"('R', -16, 2)":{"1":"-45246861299887309147/75972090568374000","pi2":"14762/945"},"('R', -15, 2)":{"1":"4138373742453160885/6685543970016912","pi2":"-167422/10395"},"('R', -14, 2)":{"1":"-131849636759251287353/208923249063028500","pi2":"172042/10395"},"('R', -13, 2)":{"1":"3429630557146589653621/5432004475638741000","pi2":"-2291986/135135"},"('R', -12, 2)":{"1":"-1675820434878714130817/2716002237819370500","pi2":"2343466/135135"},"('R', -11, 2)":{"1":"6751243683750781655681/10864008951277482000","pi2":"-2391514/135135"},"('R', -10, 2)":{"1":"-13703798453320725307039/21728017902554964000","pi2":"2436559/135135"},"('R', -9, 2)":{"1":"4021534042036050339329689/6279397173838384596000","pi2":"-42142223/2297295"},"('R', -8, 2)":{"1":"-4070679127814844263190631/6279397173838384596000","pi2":"14274301/765765"},"('R', -7, 2)":{"1":"2958455082252421083275661401/4533724759511313678312000","pi2":"-275295799/14549535"},"('R', -6, 2)":{"1":"-2110379428708329410451909169/3238374828222366913080000","pi2":"55835135/2909907"},"('R', -5, 2)":{"1":"14595788299913018919463803763/22668623797556568391560000","pi2":"-18858053/969969"},"('R', -4, 2)":{"1":"-2841046317306079282349891027/4533724759511313678312000","pi2":"6364399/323323"},"('R', -3, 2)":{"1":"1430000860346805105668584359533/2398340397781484935827048000","pi2":"-444316699/22309287"},"('R', -2, 2)":{"1":"-654926578780371265174397705839/1199170198890742467913524000","pi2":"1347822955/66927861"},"('R', -1, 2)":{"1":"69453555995072754952757825149169/149896274861342808489190500000","pi2":"-34052522467/1673196525"},"('R', 0, 2)":{"1":"-47152180893072536166413402774819/149896274861342808489190500000","pi2":"34395742267/1673196525"},"('BA', 0, (), ((0, 1),), -26, 1)":{"1":"-124942861537731219886676777/403543612495202068890000"},"('BA', 0, (), ((0, 1),), -25, 1)":{"1":"18904846841497540413045041/31041816345784774530000"},"('BA', 0, (), ((0, 1),), -24, 1)":{"1":"-207523865142530605336517/365197839362173818000"},"('BA', 0, (), ((0, 1),), -23, 1)":{"1":"784042258600883817905941/1552090817289238726500"},"('BA', 0, (), ((0, 1),), -22, 1)":{"1":"-1297843811562178115509/2934009106406878500"},"('BA', 0, (), ((0, 1),), -21, 1)":{"1":"25595377020086249723/66682025145610875"},"('BA', 0, (), ((0, 1),), -20, 1)":{"1":"-87842848596337689287/266728100582443500"},"('BA', 0, (), ((0, 1),), -19, 1)":{"1":"2182876320421348571/7844944134777750"},"('BA', 0, (), ((0, 1),), -18, 1)":{"1":"-679196367147114371/2955436017534000"},"('BA', 0, (), ((0, 1),), -17, 1)":{"1":"20072640329596993/109460593242000"},"('BA', 0, (), ((0, 1),), -16, 1)":{"1":"-10476275205449/75751275600"},"('BA', 0, (), ((0, 1),), -15, 1)":{"1":"1778290285241/18937818900"},"('BA', 0, (), ((0, 1),), -14, 1)":{"1":"-25837151278/526050525"},"('BA', 0, (), ((0, 1),), -12, 1)":{"1":"25837151278/526050525"},"('BA', 0, (), ((0, 1),), -11, 1)":{"1":"-1778290285241/18937818900"},"('BA', 0, (), ((0, 1),), -10, 1)":{"1":"10476275205449/75751275600"},"('BA', 0, (), ((0, 1),), -9, 1)":{"1":"-20072640329596993/109460593242000"},"('BA', 0, (), ((0, 1),), -8, 1)":{"1":"679196367147114371/2955436017534000"},"('BA', 0, (), ((0, 1),), -7, 1)":{"1":"-2182876320421348571/7844944134777750"},"('BA', 0, (), ((0, 1),), -6, 1)":{"1":"87842848596337689287/266728100582443500"},"('BA', 0, (), ((0, 1),), -5, 1)":{"1":"-25595377020086249723/66682025145610875"},"('BA', 0, (), ((0, 1),), -4, 1)":{"1":"1297843811562178115509/2934009106406878500"},"('BA', 0, (), ((0, 1),), -3, 1)":{"1":"-784042258600883817905941/1552090817289238726500"},"('BA', 0, (), ((0, 1),), -2, 1)":{"1":"207523865142530605336517/365197839362173818000"},"('BA', 0, (), ((0, 1),), -1, 1)":{"1":"-18904846841497540413045041/31041816345784774530000"},"('BA', 0, (), ((0, 1),), 0, 1)":{"1":"124942861537731219886676777/403543612495202068890000"},"('BA', 1, (), ((0, 2),), -26, 1)":{"1":"-24048474236229019/60295309974900","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -26, 2)":{"1":"-24048474236229019/60295309974900","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -25, 1)":{"1":"685449226413487/4638100767300","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -25, 2)":{"1":"685449226413487/4638100767300","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -24, 1)":{"1":"-2980319915563/54565891380","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -24, 2)":{"1":"-2980319915563/54565891380","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -23, 1)":{"1":"3719500708061/927620153460","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -23, 2)":{"1":"3719500708061/927620153460","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -22, 1)":{"1":"1112365484609/40331311020","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -22, 2)":{"1":"1112365484609/40331311020","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -21, 1)":{"1":"-888896931191/18332414100","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -21, 2)":{"1":"-888896931191/18332414100","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -20, 1)":{"1":"1145534307191/18332414100","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -20, 2)":{"1":"1145534307191/18332414100","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -19, 1)":{"1":"-3085457359/43135092","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -19, 2)":{"1":"-3085457359/43135092","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -18, 1)":{"1":"14799017689/192972780","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -18, 2)":{"1":"14799017689/192972780","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -17, 1)":{"1":"-15155724361/192972780","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -17, 2)":{"1":"-15155724361/192972780","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -16, 1)":{"1":"4387390333/56756700","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -16, 2)":{"1":"4387390333/56756700","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -15, 1)":{"1":"-22748988319/312161850","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -15, 2)":{"1":"-22748988319/312161850","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -14, 1)":{"1":"4035325829/62432370","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -14, 2)":{"1":"4035325829/62432370","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -13, 1)":{"1":"-40799043101/811620810","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -13, 2)":{"1":"-40799043101/811620810","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -12, 1)":{"1":"4035325829/62432370","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -12, 2)":{"1":"4035325829/62432370","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -11, 1)":{"1":"-22748988319/312161850","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -11, 2)":{"1":"-22748988319/312161850","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -10, 1)":{"1":"4387390333/56756700","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -10, 2)":{"1":"4387390333/56756700","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -9, 1)":{"1":"-15155724361/192972780","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -9, 2)":{"1":"-15155724361/192972780","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -8, 1)":{"1":"14799017689/192972780","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -8, 2)":{"1":"14799017689/192972780","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -7, 1)":{"1":"-3085457359/43135092","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -7, 2)":{"1":"-3085457359/43135092","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -6, 1)":{"1":"1145534307191/18332414100","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -6, 2)":{"1":"1145534307191/18332414100","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -5, 1)":{"1":"-888896931191/18332414100","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -5, 2)":{"1":"-888896931191/18332414100","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -4, 1)":{"1":"1112365484609/40331311020","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -4, 2)":{"1":"1112365484609/40331311020","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -3, 1)":{"1":"3719500708061/927620153460","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -3, 2)":{"1":"3719500708061/927620153460","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -2, 1)":{"1":"-2980319915563/54565891380","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -2, 2)":{"1":"-2980319915563/54565891380","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -1, 1)":{"1":"685449226413487/4638100767300","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -1, 2)":{"1":"685449226413487/4638100767300","pi2":"16/3"},"('BA', 1, (), ((0, 2),), 0, 1)":{"1":"-24048474236229019/60295309974900","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), 0, 2)":{"1":"-24048474236229019/60295309974900","pi2":"-16/3"},"('R', -25, 3)":{"1":"-68791484534/557732175"},"('R', -24, 3)":{"1":"34166929067/185910725"},"('R', -23, 3)":{"1":"-6297297287/30421755"},"('R', -22, 3)":{"1":"752218641019/3346393050"},"('R', -21, 3)":{"1":"-300309851843/1287074250"},"('R', -20, 3)":{"1":"574440961507/2390280750"},"('R', -19, 3)":{"1":"-5697708356057/23424751350"},"('R', -18, 3)":{"1":"2299658208389/9369900540"},"('R', -17, 3)":{"1":"-3133957241113/12777137100"},"('R', -16, 3)":{"1":"171930018469819/702742540500"},"('R', -15, 3)":{"1":"-1874082119407439/7730167945500"},"('R', -14, 3)":{"1":"8238943490621/34356301980"},"('R', -13, 3)":{"1":"-212773460927/901800900"},"('R', -12, 3)":{"1":"517294344127597/2233159628700"},"('R', -11, 3)":{"1":"-23214507287676323/100492183291500"},"('R', -10, 3)":{"1":"46684412976392701/200984366583000"},"('R', -9, 3)":{"1":"-160043317053520633/683346846382200"},"('R', -8, 3)":{"1":"485614452674341187/2050040539146600"},"('R', -7, 3)":{"1":"-1867391170960580413/7790154048757080"},"('R', -6, 3)":{"1":"6758926345138109119/27821978745561000"},"('R', -5, 3)":{"1":"-47938680789601630153/194753851218927000"},"('R', -4, 3)":{"1":"9721947965852372093/38950770243785400"},"('R', -3, 3)":{"1":"-45325424188147615991/179173543121412840"},"('R', -2, 3)":{"1":"229778531741902271521/895867715607064200"},"('R', -1, 3)":{"1":"-5821055752113894277801/22396692890176605000"},"('R', 0, 3)":{"1":"5899738289669258497201/22396692890176605000"},"('BA', 0, (), ((0, 2),), -26, 1)":{"1":"217602549192346164544/2799586611272075625","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -25, 1)":{"1":"-1681518105095558776744/2799586611272075625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -24, 1)":{"1":"18272095776622017752/22396692890176605","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -23, 1)":{"1":"-21089335497023083712/22396692890176605","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -22, 1)":{"1":"43412069695829762/42337793743245","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -21, 1)":{"1":"-229616054183862982/211688968716225","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -20, 1)":{"1":"238771510478526232/211688968716225","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -19, 1)":{"1":"-245501522630928199/211688968716225","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -18, 1)":{"1":"693623851101424/586396035225","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -17, 1)":{"1":"-703188700605634/586396035225","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -16, 1)":{"1":"491022966536/405810405","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -15, 1)":{"1":"-493620760007/405810405","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -14, 1)":{"1":"2474617298026/2029052025","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -13, 1)":{"1":"-2479937972836/2029052025","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -12, 1)":{"1":"2474617298026/2029052025","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -11, 1)":{"1":"-493620760007/405810405","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -10, 1)":{"1":"491022966536/405810405","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -9, 1)":{"1":"-703188700605634/586396035225","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -8, 1)":{"1":"693623851101424/586396035225","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -7, 1)":{"1":"-245501522630928199/211688968716225","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -6, 1)":{"1":"238771510478526232/211688968716225","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -5, 1)":{"1":"-229616054183862982/211688968716225","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -4, 1)":{"1":"43412069695829762/42337793743245","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -3, 1)":{"1":"-21089335497023083712/22396692890176605","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -2, 1)":{"1":"18272095776622017752/22396692890176605","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -1, 1)":{"1":"-1681518105095558776744/2799586611272075625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), 0, 1)":{"1":"217602549192346164544/2799586611272075625","pi2":"-16/3"},"('BA', 1, (2,), ((0, 1),), -26, 1)":{"1":"137582969068/557732175"},"('BA', 1, (), ((0, 3),), -26, 1)":{"1":"-68791484534/557732175"},"('BA', 1, (1,), ((0, 2),), -26, 1)":{"1":"137582969068/557732175"},"('BA', 1, (1,), ((0, 1),), -26, 2)":{"1":"137582969068/557732175"},"('BA', 1, (), ((0, 2),), -26, 2)":{"1":"-68791484534/557732175"},"('BA', 1, (2,), ((0, 1),), -25, 1)":{"1":"-136210089868/557732175"},"('BA', 1, (), ((0, 3),), -25, 1)":{"1":"103799904134/557732175"},"('BA', 1, (1,), ((0, 2),), -25, 1)":{"1":"-136210089868/557732175"},"('BA', 1, (1,), ((0, 1),), -25, 2)":{"1":"-136210089868/557732175"},"('BA', 1, (), ((0, 2),), -25, 2)":{"1":"85952474534/557732175"},"('BA', 1, (2,), ((0, 1),), -24, 1)":{"1":"5391291820/22309287"},"('BA', 1, (), ((0, 3),), -24, 1)":{"1":"-4837337462/22309287"},"('BA', 1, (1,), ((0, 2),), -24, 1)":{"1":"5391291820/22309287"},"('BA', 1, (1,), ((0, 1),), -24, 2)":{"1":"5391291820/22309287"},"('BA', 1, (), ((0, 2),), -24, 2)":{"1":"-3766491686/22309287"},"('BA', 1, (2,), ((0, 1),), -23, 1)":{"1":"-1777266796/7436429"},"('BA', 1, (), ((0, 3),), -23, 1)":{"1":"5283523202/22309287"},"('BA', 1, (1,), ((0, 2),), -23, 1)":{"1":"-1777266796/7436429"},"('BA', 1, (1,), ((0, 1),), -23, 2)":{"1":"-1777266796/7436429"},"('BA', 1, (), ((0, 2),), -23, 2)":{"1":"3974711698/22309287"},"('BA', 1, (2,), ((0, 1),), -22, 1)":{"1":"76372788/323323"},"('BA', 1, (), ((0, 3),), -22, 1)":{"1":"-243888382/969969"},"('BA', 1, (1,), ((0, 2),), -22, 1)":{"1":"76372788/323323"},"('BA', 1, (1,), ((0, 1),), -22, 2)":{"1":"76372788/323323"},"('BA', 1, (), ((0, 2),), -22, 2)":{"1":"-179223782/969969"},"('BA', 1, (2,), ((0, 1),), -21, 1)":{"1":"-75432212/323323"},"('BA', 1, (), ((0, 3),), -21, 1)":{"1":"1274465606/4849845"},"('BA', 1, (1,), ((0, 2),), -21, 1)":{"1":"-75432212/323323"},"('BA', 1, (1,), ((0, 1),), -21, 2)":{"1":"-75432212/323323"},"('BA', 1, (), ((0, 2),), -21, 2)":{"1":"920103598/4849845"},"('BA', 1, (2,), ((0, 1),), -20, 1)":{"1":"223340540/969969"},"('BA', 1, (), ((0, 3),), -20, 1)":{"1":"-1318807046/4849845"},"('BA', 1, (1,), ((0, 2),), -20, 1)":{"1":"223340540/969969"},"('BA', 1, (1,), ((0, 1),), -20, 2)":{"1":"223340540/969969"},"('BA', 1, (), ((0, 2),), -20, 2)":{"1":"-938579198/4849845"},"('BA', 1, (2,), ((0, 1),), -19, 1)":{"1":"-1101183196/4849845"},"('BA', 1, (), ((0, 3),), -19, 1)":{"1":"193626962/692835"},"('BA', 1, (1,), ((0, 2),), -19, 1)":{"1":"-1101183196/4849845"},"('BA', 1, (1,), ((0, 1),), -19, 2)":{"1":"-1101183196/4849845"},"('BA', 1, (), ((0, 2),), -19, 2)":{"1":"952990166/4849845"},"('BA', 1, (2,), ((0, 1),), -18, 1)":{"1":"57097204/255255"},"('BA', 1, (), ((0, 3),), -18, 1)":{"1":"-10421198/36465"},"('BA', 1, (1,), ((0, 2),), -18, 1)":{"1":"57097204/255255"},"('BA', 1, (1,), ((0, 1),), -18, 2)":{"1":"57097204/255255"},"('BA', 1, (), ((0, 2),), -18, 2)":{"1":"-50748494/255255"},"('BA', 1, (2,), ((0, 1),), -17, 1)":{"1":"-168568892/765765"},"('BA', 1, (), ((0, 3),), -17, 1)":{"1":"10615678/36465"},"('BA', 1, (1,), ((0, 2),), -17, 1)":{"1":"-168568892/765765"},"('BA', 1, (1,), ((0, 1),), -17, 2)":{"1":"-168568892/765765"},"('BA', 1, (), ((0, 2),), -17, 2)":{"1":"153606842/765765"},"('BA', 1, (2,), ((0, 1),), -16, 1)":{"1":"9746236/45045"},"('BA', 1, (), ((0, 3),), -16, 1)":{"1":"-634142/2145"},"('BA', 1, (1,), ((0, 2),), -16, 1)":{"1":"9746236/45045"},"('BA', 1, (1,), ((0, 1),), -16, 2)":{"1":"9746236/45045"},"('BA', 1, (), ((0, 2),), -16, 2)":{"1":"-1819010/9009"},"('BA', 1, (2,), ((0, 1),), -15, 1)":{"1":"-9566056/45045"},"('BA', 1, (), ((0, 3),), -15, 1)":{"1":"642332/2145"},"('BA', 1, (1,), ((0, 2),), -15, 1)":{"1":"-9566056/45045"},"('BA', 1, (1,), ((0, 1),), -15, 2)":{"1":"-9566056/45045"},"('BA', 1, (), ((0, 2),), -15, 2)":{"1":"1827200/9009"},"('BA', 1, (2,), ((0, 1),), -14, 1)":{"1":"9373864/45045"},"('BA', 1, (), ((0, 3),), -14, 1)":{"1":"-649196/2145"},"('BA', 1, (1,), ((0, 2),), -14, 1)":{"1":"9373864/45045"},"('BA', 1, (1,), ((0, 1),), -14, 2)":{"1":"9373864/45045"},"('BA', 1, (), ((0, 2),), -14, 2)":{"1":"-9160024/45045"},"('BA', 1, (2,), ((0, 1),), -13, 1)":{"1":"-9167944/45045"},"('BA', 1, (), ((0, 3),), -13, 1)":{"1":"4583972/15015"},"('BA', 1, (1,), ((0, 2),), -13, 1)":{"1":"-9167944/45045"},"('BA', 1, (1,), ((0, 1),), -13, 2)":{"1":"-9167944/45045"},"('BA', 1, (), ((0, 2),), -13, 2)":{"1":"9167944/45045"},"('BA', 1, (2,), ((0, 1),), -12, 1)":{"1":"9373864/45045"},"('BA', 1, (), ((0, 3),), -12, 1)":{"1":"-4829492/15015"},"('BA', 1, (1,), ((0, 2),), -12, 1)":{"1":"9373864/45045"},"('BA', 1, (1,), ((0, 1),), -12, 2)":{"1":"9373864/45045"},"('BA', 1, (), ((0, 2),), -12, 2)":{"1":"-1369672/6435"},"('BA', 1, (2,), ((0, 1),), -11, 1)":{"1":"-9566056/45045"},"('BA', 1, (), ((0, 3),), -11, 1)":{"1":"5069732/15015"},"('BA', 1, (1,), ((0, 2),), -11, 1)":{"1":"-9566056/45045"},"('BA', 1, (1,), ((0, 1),), -11, 2)":{"1":"-9566056/45045"},"('BA', 1, (), ((0, 2),), -11, 2)":{"1":"1428016/6435"},"('BA', 1, (2,), ((0, 1),), -10, 1)":{"1":"9746236/45045"},"('BA', 1, (), ((0, 3),), -10, 1)":{"1":"-5307242/15015"},"('BA', 1, (1,), ((0, 2),), -10, 1)":{"1":"9746236/45045"},"('BA', 1, (1,), ((0, 1),), -10, 2)":{"1":"9746236/45045"},"('BA', 1, (), ((0, 2),), -10, 2)":{"1":"-1485346/6435"},"('BA', 1, (2,), ((0, 1),), -9, 1)":{"1":"-168568892/765765"},"('BA', 1, (), ((0, 3),), -9, 1)":{"1":"94259146/255255"},"('BA', 1, (1,), ((0, 2),), -9, 1)":{"1":"-168568892/765765"},"('BA', 1, (1,), ((0, 1),), -9, 2)":{"1":"-168568892/765765"},"('BA', 1, (), ((0, 2),), -9, 2)":{"1":"26218706/109395"},"('BA', 1, (2,), ((0, 1),), -8, 1)":{"1":"57097204/255255"},"('BA', 1, (), ((0, 3),), -8, 1)":{"1":"-98343226/255255"},"('BA', 1, (1,), ((0, 2),), -8, 1)":{"1":"57097204/255255"},"('BA', 1, (1,), ((0, 1),), -8, 2)":{"1":"57097204/255255"},"('BA', 1, (), ((0, 2),), -8, 2)":{"1":"-3021234/12155"},"('BA', 1, (2,), ((0, 1),), -7, 1)":{"1":"-1101183196/4849845"},"('BA', 1, (), ((0, 3),), -7, 1)":{"1":"1948160854/4849845"},"('BA', 1, (1,), ((0, 2),), -7, 1)":{"1":"-1101183196/4849845"},"('BA', 1, (1,), ((0, 1),), -7, 2)":{"1":"-1101183196/4849845"},"('BA', 1, (), ((0, 2),), -7, 2)":{"1":"59494106/230945"},"('BA', 1, (2,), ((0, 1),), -6, 1)":{"1":"223340540/969969"},"('BA', 1, (), ((0, 3),), -6, 1)":{"1":"-2031301054/4849845"},"('BA', 1, (1,), ((0, 2),), -6, 1)":{"1":"223340540/969969"},"('BA', 1, (1,), ((0, 1),), -6, 2)":{"1":"223340540/969969"},"('BA', 1, (), ((0, 2),), -6, 2)":{"1":"-431608734/1616615"},"('BA', 1, (2,), ((0, 1),), -5, 1)":{"1":"-75432212/323323"},"('BA', 1, (), ((0, 3),), -5, 1)":{"1":"2119983934/4849845"},"('BA', 1, (1,), ((0, 2),), -5, 1)":{"1":"-75432212/323323"},"('BA', 1, (1,), ((0, 1),), -5, 2)":{"1":"-75432212/323323"},"('BA', 1, (), ((0, 2),), -5, 2)":{"1":"1342862762/4849845"},"('BA', 1, (2,), ((0, 1),), -4, 1)":{"1":"76372788/323323"},"('BA', 1, (), ((0, 3),), -4, 1)":{"1":"-443466710/969969"},"('BA', 1, (1,), ((0, 2),), -4, 1)":{"1":"76372788/323323"},"('BA', 1, (1,), ((0, 1),), -4, 2)":{"1":"76372788/323323"},"('BA', 1, (), ((0, 2),), -4, 2)":{"1":"-279012946/969969"},"('BA', 1, (2,), ((0, 1),), -3, 1)":{"1":"-1777266796/7436429"},"('BA', 1, (), ((0, 3),), -3, 1)":{"1":"10711877962/22309287"},"('BA', 1, (1,), ((0, 2),), -3, 1)":{"1":"-1777266796/7436429"},"('BA', 1, (1,), ((0, 1),), -3, 2)":{"1":"-1777266796/7436429"},"('BA', 1, (), ((0, 2),), -3, 2)":{"1":"6688889078/22309287"},"('BA', 1, (2,), ((0, 1),), -2, 1)":{"1":"5391291820/22309287"},"('BA', 1, (), ((0, 3),), -2, 1)":{"1":"-11336537998/22309287"},"('BA', 1, (1,), ((0, 2),), -2, 1)":{"1":"5391291820/22309287"},"('BA', 1, (1,), ((0, 1),), -2, 2)":{"1":"5391291820/22309287"},"('BA', 1, (), ((0, 2),), -2, 2)":{"1":"-2338697318/7436429"},"('BA', 1, (2,), ((0, 1),), -1, 1)":{"1":"-136210089868/557732175"},"('BA', 1, (), ((0, 3),), -1, 1)":{"1":"60966073094/111546435"},"('BA', 1, (1,), ((0, 2),), -1, 1)":{"1":"-136210089868/557732175"},"('BA', 1, (1,), ((0, 1),), -1, 2)":{"1":"-136210089868/557732175"},"('BA', 1, (), ((0, 2),), -1, 2)":{"1":"62155901734/185910725"},"('BA', 1, (2,), ((0, 1),), 0, 1)":{"1":"137582969068/557732175"},"('BA', 1, (), ((0, 3),), 0, 1)":{"1":"-68791484534/111546435"},"('BA', 1, (1,), ((0, 2),), 0, 1)":{"1":"137582969068/557732175"},"('BA', 1, (1,), ((0, 1),), 0, 2)":{"1":"137582969068/557732175"},"('BA', 1, (), ((0, 2),), 0, 2)":{"1":"-68791484534/185910725"},"('BA', 1, (), ((0, 1),), -26, 3)":{"1":"-68791484534/557732175"},"('BA', 1, (), ((0, 1),), -25, 3)":{"1":"68105044934/557732175"},"('BA', 1, (), ((0, 1),), -24, 3)":{"1":"-2695645910/22309287"},"('BA', 1, (), ((0, 1),), -23, 3)":{"1":"888633398/7436429"},"('BA', 1, (), ((0, 1),), -22, 3)":{"1":"-38186394/323323"},"('BA', 1, (), ((0, 1),), -21, 3)":{"1":"37716106/323323"},"('BA', 1, (), ((0, 1),), -20, 3)":{"1":"-111670270/969969"},"('BA', 1, (), ((0, 1),), -19, 3)":{"1":"550591598/4849845"},"('BA', 1, (), ((0, 1),), -18, 3)":{"1":"-28548602/255255"},"('BA', 1, (), ((0, 1),), -17, 3)":{"1":"84284446/765765"},"('BA', 1, (), ((0, 1),), -16, 3)":{"1":"-4873118/45045"},"('BA', 1, (), ((0, 1),), -15, 3)":{"1":"4783028/45045"},"('BA', 1, (), ((0, 1),), -14, 3)":{"1":"-4686932/45045"},"('BA', 1, (), ((0, 1),), -13, 3)":{"1":"4583972/45045"},"('BA', 1, (), ((0, 1),), -12, 3)":{"1":"-4686932/45045"},"('BA', 1, (), ((0, 1),), -11, 3)":{"1":"4783028/45045"},"('BA', 1, (), ((0, 1),), -10, 3)":{"1":"-4873118/45045"},"('BA', 1, (), ((0, 1),), -9, 3)":{"1":"84284446/765765"},"('BA', 1, (), ((0, 1),), -8, 3)":{"1":"-28548602/255255"},"('BA', 1, (), ((0, 1),), -7, 3)":{"1":"550591598/4849845"},"('BA', 1, (), ((0, 1),), -6, 3)":{"1":"-111670270/969969"},"('BA', 1, (), ((0, 1),), -5, 3)":{"1":"37716106/323323"},"('BA', 1, (), ((0, 1),), -4, 3)":{"1":"-38186394/323323"},"('BA', 1, (), ((0, 1),), -3, 3)":{"1":"888633398/7436429"},"('BA', 1, (), ((0, 1),), -2, 3)":{"1":"-2695645910/22309287"},"('BA', 1, (), ((0, 1),), -1, 3)":{"1":"68105044934/557732175"},"('BA', 1, (), ((0, 1),), 0, 3)":{"1":"-68791484534/557732175"},"('BA', 1, (-2,), ((0, 1),), -26, 1)":{"1":"-137582969068/557732175"},"('BA', 0, (), ((0, 3),), -26, 1)":{"1":"68791484534/185910725"},"('BA', 1, (-2,), ((0, 1),), -25, 1)":{"1":"136210089868/557732175"},"('BA', 0, (), ((0, 3),), -25, 1)":{"1":"-56206758534/185910725"},"('BA', 1, (-2,), ((0, 1),), -24, 1)":{"1":"-5391291820/22309287"},"('BA', 0, (), ((0, 3),), -24, 1)":{"1":"1981748726/7436429"},"('BA', 1, (-2,), ((0, 1),), -23, 1)":{"1":"1777266796/7436429"},"('BA', 0, (), ((0, 3),), -23, 1)":{"1":"-5380077574/22309287"},"('BA', 1, (-2,), ((0, 1),), -22, 1)":{"1":"-76372788/323323"},"('BA', 0, (), ((0, 3),), -22, 1)":{"1":"214348346/969969"},"('BA', 1, (-2,), ((0, 1),), -21, 1)":{"1":"75432212/323323"},"('BA', 0, (), ((0, 3),), -21, 1)":{"1":"-988500754/4849845"},"('BA', 1, (-2,), ((0, 1),), -20, 1)":{"1":"-223340540/969969"},"('BA', 0, (), ((0, 3),), -20, 1)":{"1":"304866118/1616615"},"('BA', 1, (-2,), ((0, 1),), -19, 1)":{"1":"1101183196/4849845"},"('BA', 0, (), ((0, 3),), -19, 1)":{"1":"-282325886/1616615"},"('BA', 1, (-2,), ((0, 1),), -18, 1)":{"1":"-57097204/255255"},"('BA', 0, (), ((0, 3),), -18, 1)":{"1":"13748674/85085"},"('BA', 1, (-2,), ((0, 1),), -17, 1)":{"1":"168568892/765765"},"('BA', 0, (), ((0, 3),), -17, 1)":{"1":"-114208546/765765"},"('BA', 1, (-2,), ((0, 1),), -16, 1)":{"1":"-9746236/45045"},"('BA', 0, (), ((0, 3),), -16, 1)":{"1":"1235098/9009"},"('BA', 1, (-2,), ((0, 1),), -15, 1)":{"1":"9566056/45045"},"('BA', 0, (), ((0, 3),), -15, 1)":{"1":"-1128628/9009"},"('BA', 1, (-2,), ((0, 1),), -14, 1)":{"1":"-9373864/45045"},"('BA', 0, (), ((0, 3),), -14, 1)":{"1":"5114612/45045"},"('BA', 1, (-2,), ((0, 1),), -13, 1)":{"1":"9167944/45045"},"('BA', 0, (), ((0, 3),), -13, 1)":{"1":"-4583972/45045"},"('BA', 1, (-2,), ((0, 1),), -12, 1)":{"1":"-9373864/45045"},"('BA', 0, (), ((0, 3),), -12, 1)":{"1":"4259252/45045"},"('BA', 1, (-2,), ((0, 1),), -11, 1)":{"1":"9566056/45045"},"('BA', 0, (), ((0, 3),), -11, 1)":{"1":"-3922916/45045"},"('BA', 1, (-2,), ((0, 1),), -10, 1)":{"1":"-9746236/45045"},"('BA', 0, (), ((0, 3),), -10, 1)":{"1":"3570746/45045"},"('BA', 1, (-2,), ((0, 1),), -9, 1)":{"1":"168568892/765765"},"('BA', 0, (), ((0, 3),), -9, 1)":{"1":"-54360346/765765"},"('BA', 1, (-2,), ((0, 1),), -8, 1)":{"1":"-57097204/255255"},"('BA', 0, (), ((0, 3),), -8, 1)":{"1":"15851182/255255"},"('BA', 1, (-2,), ((0, 1),), -7, 1)":{"1":"1101183196/4849845"},"('BA', 0, (), ((0, 3),), -7, 1)":{"1":"-254205538/4849845"},"('BA', 1, (-2,), ((0, 1),), -6, 1)":{"1":"-223340540/969969"},"('BA', 0, (), ((0, 3),), -6, 1)":{"1":"202104346/4849845"},"('BA', 1, (-2,), ((0, 1),), -5, 1)":{"1":"75432212/323323"},"('BA', 0, (), ((0, 3),), -5, 1)":{"1":"-142982426/4849845"},"('BA', 1, (-2,), ((0, 1),), -4, 1)":{"1":"-76372788/323323"},"('BA', 0, (), ((0, 3),), -4, 1)":{"1":"14770018/969969"},"('BA', 1, (-2,), ((0, 1),), -3, 1)":{"1":"1777266796/7436429"},"('BA', 0, (), ((0, 3),), -3, 1)":{"1":"48277186/22309287"},"('BA', 1, (-2,), ((0, 1),), -2, 1)":{"1":"-5391291820/22309287"},"('BA', 0, (), ((0, 3),), -2, 1)":{"1":"-553954358/22309287"},"('BA', 1, (-2,), ((0, 1),), -1, 1)":{"1":"136210089868/557732175"},"('BA', 0, (), ((0, 3),), -1, 1)":{"1":"32410185734/557732175"},"('BA', 1, (-2,), ((0, 1),), 0, 1)":{"1":"-137582969068/557732175"},"('BA', 0, (), ((0, 3),), 0, 1)":{"1":"-68791484534/557732175"},"('R', -25, 4)":{"1":"-48"},"('R', -24, 4)":{"1":"72"},"('R', -23, 4)":{"1":"-88"},"('R', -22, 4)":{"1":"100"},"('R', -21, 4)":{"1":"-548/5"},"('R', -20, 4)":{"1":"588/5"},"('R', -19, 4)":{"1":"-4356/35"},"('R', -18, 4)":{"1":"4566/35"},"('R', -17, 4)":{"1":"-14258/105"},"('R', -16, 4)":{"1":"14762/105"},"('R', -15, 4)":{"1":"-167422/1155"},"('R', -14, 4)":{"1":"172042/1155"},"('R', -13, 4)":{"1":"-2291986/15015"},"('R', -12, 4)":{"1":"2343466/15015"},"('R', -11, 4)":{"1":"-2391514/15015"},"('R', -10, 4)":{"1":"2436559/15015"},"('R', -9, 4)":{"1":"-42142223/255255"},"('R', -8, 4)":{"1":"14274301/85085"},"('R', -7, 4)":{"1":"-275295799/1616615"},"('R', -6, 4)":{"1":"55835135/323323"},"('R', -5, 4)":{"1":"-56574159/323323"},"('R', -4, 4)":{"1":"57279591/323323"},"('R', -3, 4)":{"1":"-1332950097/7436429"},"('R', -2, 4)":{"1":"1347822955/7436429"},"('R', -1, 4)":{"1":"-34052522467/185910725"},"('R', 0, 4)":{"1":"34395742267/185910725"},"('BA', 1, (1, 2), ((0, 1),), -26, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -26, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -26, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -26, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -26, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -26, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -26, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -26, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -26, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -26, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -26, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -25, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -25, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -25, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -25, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -25, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -25, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -25, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -25, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -25, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -25, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -25, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -24, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -24, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -24, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -24, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -24, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -24, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -24, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -24, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -24, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -24, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -24, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -23, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -23, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -23, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -23, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -23, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -23, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -23, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -23, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -23, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -23, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -23, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -22, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -22, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -22, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -22, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -22, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -22, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -22, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -22, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -22, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -22, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -22, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -21, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -21, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -21, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -21, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -21, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -21, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -21, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -21, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -21, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -21, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -21, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -20, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -20, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -20, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -20, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -20, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -20, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -20, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -20, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -20, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -20, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -20, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -19, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -19, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -19, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -19, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -19, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -19, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -19, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -19, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -19, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -19, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -19, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -18, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -18, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -18, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -18, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -18, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -18, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -18, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -18, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -18, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -18, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -18, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -17, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -17, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -17, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -17, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -17, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -17, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -17, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -17, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -17, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -17, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -17, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -16, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -16, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -16, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -16, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -16, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -16, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -16, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -16, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -16, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -16, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -16, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -15, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -15, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -15, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -15, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -15, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -15, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -15, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -15, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -15, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -15, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -15, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -14, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -14, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -14, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -14, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -14, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -14, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -14, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -14, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -14, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -14, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -14, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -13, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -13, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -13, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -13, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -13, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -13, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -13, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -13, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -13, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -13, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -13, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -12, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -12, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -12, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -12, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -12, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -12, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -12, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -12, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -12, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -12, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -12, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -11, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -11, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -11, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -11, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -11, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -11, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -11, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -11, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -11, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -11, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -11, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -10, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -10, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -10, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -10, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -10, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -10, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -10, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -10, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -10, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -10, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -10, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -9, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -9, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -9, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -9, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -9, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -9, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -9, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -9, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -9, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -9, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -9, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -8, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -8, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -8, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -8, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -8, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -8, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -8, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -8, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -8, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -8, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -8, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -7, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -7, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -7, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -7, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -7, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -7, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -7, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -7, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -7, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -7, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -7, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -6, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -6, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -6, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -6, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -6, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -6, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -6, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -6, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -6, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -6, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -6, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -5, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -5, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -5, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -5, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -5, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -5, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -5, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -5, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -5, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -5, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -5, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -4, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -4, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -4, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -4, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -4, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -4, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -4, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -4, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -4, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -4, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -4, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -3, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -3, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -3, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -3, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -3, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -3, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -3, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -3, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -3, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -3, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -3, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -2, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -2, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -2, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -2, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -2, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -2, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -2, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -2, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -2, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -2, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -2, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -1, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -1, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -1, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -1, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -1, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -1, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -1, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -1, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -1, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -1, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -1, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), 0, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), 0, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), 0, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), 0, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), 0, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), 0, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), 0, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), 0, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), 0, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), 0, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), 0, 2)":{"1":"-144"},"('BA', 1, (1,), ((0, 1),), -26, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -26, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -25, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -25, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -24, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -24, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -23, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -23, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -22, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -22, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -21, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -21, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -20, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -20, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -19, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -19, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -18, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -18, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -17, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -17, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -16, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -16, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -15, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -15, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -14, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -14, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -13, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -13, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -12, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -12, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -11, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -11, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -10, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -10, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -9, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -9, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -8, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -8, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -7, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -7, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -6, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -6, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -5, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -5, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -4, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -4, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -3, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -3, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -2, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -2, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -1, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -1, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), 0, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), 0, 3)":{"1":"-64"},"('BA', 1, (1, -2), ((0, 1),), -26, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -26, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -25, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -25, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -24, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -24, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -23, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -23, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -22, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -22, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -21, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -21, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -20, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -20, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -19, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -19, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -18, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -18, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -17, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -17, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -16, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -16, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -15, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -15, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -14, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -14, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -13, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -13, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -12, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -12, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -11, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -11, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -10, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -10, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -9, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -9, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -8, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -8, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -7, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -7, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -6, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -6, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -5, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -5, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -4, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -4, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -3, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -3, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -2, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -2, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -1, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -1, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), 0, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), 0, 1)":{"1":"-96"},"('BA', 1, (), ((0, 1),), -26, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -25, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -24, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -23, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -22, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -21, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -20, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -19, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -18, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -17, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -16, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -15, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -14, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -13, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -12, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -11, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -10, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -9, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -8, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -7, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -6, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -5, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -4, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -3, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -2, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -1, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), 0, 4)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -26, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -26, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -25, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -25, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -24, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -24, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -23, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -23, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -22, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -22, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -21, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -21, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -20, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -20, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -19, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -19, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -18, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -18, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -17, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -17, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -16, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -16, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -15, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -15, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -14, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -14, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -13, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -13, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -12, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -12, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -11, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -11, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -10, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -10, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -9, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -9, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -8, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -8, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -7, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -7, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -6, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -6, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -5, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -5, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -4, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -4, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -3, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -3, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -2, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -2, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -1, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -1, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), 0, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), 0, 2)":{"1":"-48"},"('BA', 1, (-2, 1), ((0, 1),), -26, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -26, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -25, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -25, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -24, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -24, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -23, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -23, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -22, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -22, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -21, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -21, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -20, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -20, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -19, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -19, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -18, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -18, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -17, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -17, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -16, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -16, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -15, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -15, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -14, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -14, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -13, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -13, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -12, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -12, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -11, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -11, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -10, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -10, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -9, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -9, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -8, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -8, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -7, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -7, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -6, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -6, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -5, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -5, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -4, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -4, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -3, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -3, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -2, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -2, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -1, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -1, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), 0, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), 0, 1)":{"1":"-64"},"('BA', 0, (), (), 1, 5)":{"1":"32"},"('R', 1, 5)":{"1":"32"},"('BA', 0, (), ((0, 4),), -26, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -26, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -25, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -25, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -24, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -24, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -23, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -23, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -22, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -22, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -21, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -21, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -20, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -20, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -19, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -19, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -18, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -18, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -17, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -17, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -16, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -16, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -15, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -15, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -14, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -14, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -13, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -13, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -12, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -12, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -11, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -11, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -10, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -10, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -9, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -9, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -8, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -8, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -7, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -7, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -6, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -6, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -5, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -5, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -4, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -4, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -3, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -3, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -2, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -2, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -1, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -1, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), 0, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), 0, 3)":{"1":"-32"},"('BA', 1, (), ((0, 1),), -26, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -25, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -24, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -23, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -22, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -21, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -20, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -19, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -18, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -17, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -16, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -15, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -14, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -13, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -12, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -11, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -10, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -9, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -8, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -7, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -6, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -5, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -4, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -3, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -2, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -1, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), 0, 1)":{"z3":"-32"}}

==> anc/tables/json/atoms_m29.json <==
{"('R', -27, 1)":{"1":"29863426055858298312899351/403543612495202068890000","z3":"-32"},"('R', -26, 1)":{"1":"-342927333924636090608159/2022774999975950220000","pi2":"8/3","z3":"48"},"('R', -25, 1)":{"1":"34960985801263360826956013/148240510712523208980000","pi2":"-8/3","z3":"-176/3"},"('R', -24, 1)":{"1":"-530098944000799509240893/2012128815765550482000","pi2":"10/3","z3":"200/3"},"('R', -23, 1)":{"1":"16474505331187007230223886049/60531541874280310333500000","pi2":"-10/3","z3":"-1096/15"},"('R', -22, 1)":{"1":"-1865608641773585318502037307/6984408677801574269250000","pi2":"98/27","z3":"392/5"},"('R', -21, 1)":{"1":"29287524792572940632703148049/115560216305444228818500000","pi2":"-98/27","z3":"-2904/35"},"('R', -20, 1)":{"1":"-789729574464231244500614338399/3389766344959697378676000000","pi2":"205/54","z3":"3044/35"},"('R', -19, 1)":{"1":"58401357735447705941787798373/281611357888959474536160000","pi2":"-205/54","z3":"-28516/315"},"('R', -18, 1)":{"1":"-1474428296755292754957305671523/8320335573991984474932000000","pi2":"5269/1350","z3":"29524/315"},"('R', -17, 1)":{"1":"15979635620949480485128850704907/111862289383670013496308000000","pi2":"-5269/1350","z3":"-334844/3465"},"('R', -16, 1)":{"1":"-11643130972045638943008123194747/111862289383670013496308000000","pi2":"5369/1350","z3":"344084/3465"},"('R', -15, 1)":{"1":"87630132975180492036578049789671/1454209761987710175452004000000","pi2":"-5369/1350","z3":"-4583972/45045"},"('R', -14, 1)":{"1":"-73494506672197196372757851/7829908531364706827040000","pi2":"266681/66150","z3":"4686932/45045"},"('R', -13, 1)":{"1":"-81552461030619470332666894179961/1454209761987710175452004000000","pi2":"-266681/66150","z3":"-4783028/45045"},"('R', -12, 1)":{"1":"2355628303644461036787055421713/27965572345917503374077000000","pi2":"1077749/264600","z3":"4873118/45045"},"('R', -11, 1)":{"1":"-194924162333844186199595953323479/1901658919522390229437236000000","pi2":"-1077749/264600","z3":"-84284446/765765"},"('R', -10, 1)":{"1":"16435289811850694207069104629781/141445704757863736073844000000","pi2":"9778141/2381400","z3":"28548602/255255"},"('R', -9, 1)":{"1":"-1770563386507604047373207389271/13911601079714598042086304000","pi2":"-9778141/2381400","z3":"-550591598/4849845"},"('R', -8, 1)":{"1":"112280460861888646588677857547329/821170897066486689984261000000","pi2":"1968329/476280","z3":"111670270/969969"},"('R', -7, 1)":{"1":"-86641643971479374024748717163327/597215197866535774534008000000","pi2":"-1968329/476280","z3":"-37716106/323323"},"('R', -6, 1)":{"1":"11028751261318236194809590131528347/72263038941850828718614968000000","pi2":"239437889/57629880","z3":"38186394/323323"},"('R', -5, 1)":{"1":"-264845174499433054511186346133732801/1662049895662569060528144264000000","pi2":"-239437889/57629880","z3":"-888633398/7436429"},"('R', -4, 1)":{"1":"1829016859969497892870986161065661/11080332637750460403520961760000","pi2":"240505109/57629880","z3":"2695645910/22309287"},"('R', -3, 1)":{"1":"-23354449781871314835757361356008901/138504157971880755044012022000000","pi2":"-240505109/57629880","z3":"-68105044934/557732175"},"('R', -2, 1)":{"1":"1023088438838241334803767877273743/6110477557582974487235824500000","pi2":"40799043101/9739449720","z3":"68791484534/557732175"},"('R', -1, 1)":{"1":"-565533621971918115531935394711248489/3739612265240780386188324594000000","pi2":"-40799043101/9739449720","z3":"-625072504006/5019589575"},"('R', 0, 1)":{"1":"611055641137773463734880344267362131/7479224530481560772376649188000000","pi2":"40931552621/9739449720","z3":"630809177806/5019589575"},"('R', -27, 2)":{"1":"-1950385193654263/6699478886100","pi2":"-16/3"},"('R', -26, 2)":{"1":"5949035752314803/40196873316600","pi2":"8"},"('R', -25, 2)":{"1":"16386281772859/939667168440","pi2":"-88/9"},"('R', -24, 2)":{"1":"-1750354624810543/11131441841520","pi2":"100/9"},"('R', -23, 2)":{"1":"4972967437202948399/18088592992470000","pi2":"-548/45"},"('R', -22, 2)":{"1":"-2239498262997239603/6029530997490000","pi2":"196/15"},"('R', -21, 2)":{"1":"1730890967059239751/3836974271130000","pi2":"-484/35"},"('R', -20, 2)":{"1":"-1145611858465539469/2221406156970000","pi2":"1522/105"},"('R', -19, 2)":{"1":"25874015404322438747/45583254341024400","pi2":"-14258/945"},"('R', -18, 2)":{"1":"-547558913202009817/900854828874000","pi2":"14762/945"},"('R', -17, 2)":{"1":"40979782506177829289/64284076634778000","pi2":"-167422/10395"},"('R', -16, 2)":{"1":"-45747313016234135773/69641083021009500","pi2":"172042/10395"},"('R', -15, 2)":{"1":"13404617295719920973/20118535094958300","pi2":"-2291986/135135"},"('R', -14, 2)":{"1":"-3611523533052588739921/5432004475638741000","pi2":"2343466/135135"},"('R', -13, 2)":{"1":"1765816281960676654519/2716002237819370500","pi2":"-2391514/135135"},"('R', -12, 2)":{"1":"-308785914919145827217/472348215272934000","pi2":"2436559/135135"},"('R', -11, 2)":{"1":"4159710771630426635310847/6279397173838384596000","pi2":"-42142223/2297295"},"('R', -10, 2)":{"1":"-12659772982112744044303223/18838191521515153788000","pi2":"14274301/765765"},"('R', -9, 2)":{"1":"4626958997252112541700427773/6800587139266970517468000","pi2":"-275295799/14549535"},"('R', -8, 2)":{"1":"-485934900025868055036961919/708394493673642762236250","pi2":"55835135/2909907"},"('R', -7, 2)":{"1":"15585407057006459145233407063/22668623797556568391560000","pi2":"-18858053/969969"},"('R', -6, 2)":{"1":"-15497563987193056589061014203/22668623797556568391560000","pi2":"6364399/323323"},"('R', -5, 2)":{"1":"8065969240295571135052552714927/11991701988907424679135240000","pi2":"-444316699/22309287"},"('R', -4, 2)":{"1":"-390921743056826524371991106807/599585099445371233956762000","pi2":"1347822955/66927861"},"('R', -3, 2)":{"1":"92628584007654919939370723952419/149896274861342808489190500000","pi2":"-34052522467/1673196525"},"('R', -2, 2)":{"1":"-84528852283589007124615720685669/149896274861342808489190500000","pi2":"34395742267/1673196525"},"('R', -1, 2)":{"1":"1929165136113356822708287826463713/4047199421256255829208143500000","pi2":"-312536252003/15058768725"},"('R', 0, 2)":{"1":"-326274252594353904430475229994997/1011799855314063957302035875000","pi2":"315404588903/15058768725"},"('BA', 0, (), ((0, 1),), -28, 1)":{"1":"-128033440612941528047709187/403543612495202068890000"},"('BA', 0, (), ((0, 1),), -27, 1)":{"1":"252728571730946802671217041/403543612495202068890000"},"('BA', 0, (), ((0, 1),), -26, 1)":{"1":"-13969866583477695413862457/23737859558541298170000"},"('BA', 0, (), ((0, 1),), -25, 1)":{"1":"16366859574187569688630721/31041816345784774530000"},"('BA', 0, (), ((0, 1),), -24, 1)":{"1":"-222520143787675179832153/477566405319765762000"},"('BA', 0, (), ((0, 1),), -23, 1)":{"1":"634559828044872294663823/1552090817289238726500"},"('BA', 0, (), ((0, 1),), -22, 1)":{"1":"-1043726771788934322517/2934009106406878500"},"('BA', 0, (), ((0, 1),), -21, 1)":{"1":"7422645905926743487/24248009143858500"},"('BA', 0, (), ((0, 1),), -20, 1)":{"1":"-276593794875872651423/1066912402329774000"},"('BA', 0, (), ((0, 1),), -19, 1)":{"1":"4488397156024315601/20919851026074000"},"('BA', 0, (), ((0, 1),), -18, 1)":{"1":"-3071135867892019/17911733439600"},"('BA', 0, (), ((0, 1),), -17, 1)":{"1":"72669917161319/561336375600"},"('BA', 0, (), ((0, 1),), -16, 1)":{"1":"-5451516276061/61978316400"},"('BA', 0, (), ((0, 1),), -15, 1)":{"1":"1960774949186/42610092525"},"('BA', 0, (), ((0, 1),), -13, 1)":{"1":"-1960774949186/42610092525"},"('BA', 0, (), ((0, 1),), -12, 1)":{"1":"5451516276061/61978316400"},"('BA', 0, (), ((0, 1),), -11, 1)":{"1":"-72669917161319/561336375600"},"('BA', 0, (), ((0, 1),), -10, 1)":{"1":"3071135867892019/17911733439600"},"('BA', 0, (), ((0, 1),), -9, 1)":{"1":"-4488397156024315601/20919851026074000"},"('BA', 0, (), ((0, 1),), -8, 1)":{"1":"276593794875872651423/1066912402329774000"},"('BA', 0, (), ((0, 1),), -7, 1)":{"1":"-7422645905926743487/24248009143858500"},"('BA', 0, (), ((0, 1),), -6, 1)":{"1":"1043726771788934322517/2934009106406878500"},"('BA', 0, (), ((0, 1),), -5, 1)":{"1":"-634559828044872294663823/1552090817289238726500"},"('BA', 0, (), ((0, 1),), -4, 1)":{"1":"222520143787675179832153/477566405319765762000"},"('BA', 0, (), ((0, 1),), -3, 1)":{"1":"-16366859574187569688630721/31041816345784774530000"},"('BA', 0, (), ((0, 1),), -2, 1)":{"1":"13969866583477695413862457/23737859558541298170000"},"('BA', 0, (), ((0, 1),), -1, 1)":{"1":"-252728571730946802671217041/403543612495202068890000"},"('BA', 0, (), ((0, 1),), 0, 1)":{"1":"128033440612941528047709187/403543612495202068890000"},"('BA', 1, (), ((0, 2),), -28, 1)":{"1":"-8376915528898013/20098436658300","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -28, 2)":{"1":"-8376915528898013/20098436658300","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -27, 1)":{"1":"1080048051056483/6699478886100","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -27, 2)":{"1":"1080048051056483/6699478886100","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -26, 1)":{"1":"-232866616937459/3546782939700","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -26, 2)":{"1":"-232866616937459/3546782939700","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -25, 1)":{"1":"61706487246247/4638100767300","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -25, 2)":{"1":"61706487246247/4638100767300","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -24, 1)":{"1":"1409781878293/71355396420","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -24, 2)":{"1":"1409781878293/71355396420","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -23, 1)":{"1":"-194911294035923/4638100767300","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -23, 2)":{"1":"-194911294035923/4638100767300","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -22, 1)":{"1":"11567938851901/201656555100","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -22, 2)":{"1":"11567938851901/201656555100","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -21, 1)":{"1":"-112997029381/1666583100","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -21, 2)":{"1":"-112997029381/1666583100","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -20, 1)":{"1":"1365315684191/18332414100","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -20, 2)":{"1":"1365315684191/18332414100","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -19, 1)":{"1":"-5610491641/71891820","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -19, 2)":{"1":"-5610491641/71891820","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -18, 1)":{"1":"2305206317/29238300","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -18, 2)":{"1":"2305206317/29238300","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -17, 1)":{"1":"-62849113867/816423300","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -17, 2)":{"1":"-62849113867/816423300","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -16, 1)":{"1":"45136224863/624323700","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -16, 2)":{"1":"45136224863/624323700","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -15, 1)":{"1":"-260406033397/4058104050","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -15, 2)":{"1":"-260406033397/4058104050","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -14, 1)":{"1":"40931552621/811620810","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -14, 2)":{"1":"40931552621/811620810","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -13, 1)":{"1":"-260406033397/4058104050","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -13, 2)":{"1":"-260406033397/4058104050","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -12, 1)":{"1":"45136224863/624323700","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -12, 2)":{"1":"45136224863/624323700","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -11, 1)":{"1":"-62849113867/816423300","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -11, 2)":{"1":"-62849113867/816423300","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -10, 1)":{"1":"2305206317/29238300","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -10, 2)":{"1":"2305206317/29238300","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -9, 1)":{"1":"-5610491641/71891820","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -9, 2)":{"1":"-5610491641/71891820","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -8, 1)":{"1":"1365315684191/18332414100","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -8, 2)":{"1":"1365315684191/18332414100","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -7, 1)":{"1":"-112997029381/1666583100","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -7, 2)":{"1":"-112997029381/1666583100","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -6, 1)":{"1":"11567938851901/201656555100","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -6, 2)":{"1":"11567938851901/201656555100","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -5, 1)":{"1":"-194911294035923/4638100767300","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -5, 2)":{"1":"-194911294035923/4638100767300","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -4, 1)":{"1":"1409781878293/71355396420","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -4, 2)":{"1":"1409781878293/71355396420","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -3, 1)":{"1":"61706487246247/4638100767300","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -3, 2)":{"1":"61706487246247/4638100767300","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -2, 1)":{"1":"-232866616937459/3546782939700","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -2, 2)":{"1":"-232866616937459/3546782939700","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -1, 1)":{"1":"1080048051056483/6699478886100","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -1, 2)":{"1":"1080048051056483/6699478886100","pi2":"16/3"},"('BA', 1, (), ((0, 2),), 0, 1)":{"1":"-8376915528898013/20098436658300","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), 0, 2)":{"1":"-8376915528898013/20098436658300","pi2":"-16/3"},"('R', -27, 3)":{"1":"-630809177806/5019589575"},"('R', -26, 3)":{"1":"313492364303/1673196525"},"('R', -25, 3)":{"1":"-289531610603/1368978975"},"('R', -24, 3)":{"1":"277130678063/1204701498"},"('R', -23, 3)":{"1":"-4003379547059/16731965250"},"('R', -22, 3)":{"1":"37180371981521/150587687250"},"('R', -21, 3)":{"1":"-1846061002249/7371425250"},"('R', -20, 3)":{"1":"59323278466261/234247513500"},"('R', -19, 3)":{"1":"-12838028992339/50597462916"},"('R', -18, 3)":{"1":"145903202315161/574971169500"},"('R', -17, 3)":{"1":"-1949721070839329/7730167945500"},"('R', -16, 3)":{"1":"305528336632303/1220552833500"},"('R', -15, 3)":{"1":"-74535345364919371/301476549874500"},"('R', -14, 3)":{"1":"73281285229/300600300"},"('R', -13, 3)":{"1":"-72154355938952219/301476549874500"},"('R', -12, 3)":{"1":"7581163831784317/31734373671000"},"('R', -11, 3)":{"1":"-819250864157778077/3416734231911000"},"('R', -10, 3)":{"1":"7433241198948065453/30750608087199000"},"('R', -9, 3)":{"1":"-28514014441419508219/116852310731356200"},"('R', -8, 3)":{"1":"48068824895409054433/194753851218927000"},"('R', -7, 3)":{"1":"-48628607554081771913/194753851218927000"},"('R', -6, 3)":{"1":"49244696720328967073/194753851218927000"},"('R', -5, 3)":{"1":"-1146672950479284384119/4479338578035321000"},"('R', -4, 3)":{"1":"5162294077709639813/19908171457934760"},"('R', -3, 3)":{"1":"-1960069676932911539267/7465564296725535000"},"('R', -2, 3)":{"1":"5955415538416999117201/22396692890176605000"},"('R', -1, 3)":{"1":"-54257672050215138469609/201570236011589445000"},"('R', 0, 3)":{"1":"54931992686981698810309/201570236011589445000"},"('BA', 0, (), ((0, 2),), -28, 1)":{"1":"1960634961781997120896/25196279501448680625","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -27, 1)":{"1":"-15374937100742319520696/25196279501448680625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -26, 1)":{"1":"2325365816512184592844/2799586611272075625","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -25, 1)":{"1":"-2688323649496476037744/2799586611272075625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -24, 1)":{"1":"23455144807890956582/22396692890176605","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -23, 1)":{"1":"-124247482462976342578/111983464450883025","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -22, 1)":{"1":"244616712977843842/211688968716225","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -21, 1)":{"1":"-251918630221929592/211688968716225","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -20, 1)":{"1":"257380088897052757/211688968716225","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -19, 1)":{"1":"-261394196944068824/211688968716225","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -18, 1)":{"1":"146390882223034/117279207045","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -17, 1)":{"1":"-147430958840432/117279207045","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -16, 1)":{"1":"512246200841/405810405","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -15, 1)":{"1":"-513282455522/405810405","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -14, 1)":{"1":"2571081742696/2029052025","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -13, 1)":{"1":"-513282455522/405810405","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -12, 1)":{"1":"512246200841/405810405","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -11, 1)":{"1":"-147430958840432/117279207045","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -10, 1)":{"1":"146390882223034/117279207045","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -9, 1)":{"1":"-261394196944068824/211688968716225","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -8, 1)":{"1":"257380088897052757/211688968716225","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -7, 1)":{"1":"-251918630221929592/211688968716225","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -6, 1)":{"1":"244616712977843842/211688968716225","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -5, 1)":{"1":"-124247482462976342578/111983464450883025","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -4, 1)":{"1":"23455144807890956582/22396692890176605","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -3, 1)":{"1":"-2688323649496476037744/2799586611272075625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -2, 1)":{"1":"2325365816512184592844/2799586611272075625","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -1, 1)":{"1":"-15374937100742319520696/25196279501448680625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), 0, 1)":{"1":"1960634961781997120896/25196279501448680625","pi2":"-16/3"},"('BA', 1, (2,), ((0, 1),), -28, 1)":{"1":"1261618355612/5019589575"},"('BA', 1, (), ((0, 3),), -28, 1)":{"1":"-630809177806/5019589575"},"('BA', 1, (1,), ((0, 2),), -28, 1)":{"1":"1261618355612/5019589575"},"('BA', 1, (1,), ((0, 1),), -28, 2)":{"1":"1261618355612/5019589575"},"('BA', 1, (), ((0, 2),), -28, 2)":{"1":"-630809177806/5019589575"},"('BA', 1, (2,), ((0, 1),), -27, 1)":{"1":"-1250145008012/5019589575"},"('BA', 1, (), ((0, 3),), -27, 1)":{"1":"946326236806/5019589575"},"('BA', 1, (1,), ((0, 2),), -27, 1)":{"1":"-1250145008012/5019589575"},"('BA', 1, (1,), ((0, 1),), -27, 2)":{"1":"-1250145008012/5019589575"},"('BA', 1, (), ((0, 2),), -27, 2)":{"1":"785699370406/5019589575"},"('BA', 1, (2,), ((0, 1),), -26, 1)":{"1":"137582969068/557732175"},"('BA', 1, (), ((0, 3),), -26, 1)":{"1":"-122333773334/557732175"},"('BA', 1, (1,), ((0, 2),), -26, 1)":{"1":"137582969068/557732175"},"('BA', 1, (1,), ((0, 1),), -26, 2)":{"1":"137582969068/557732175"},"('BA', 1, (), ((0, 2),), -26, 2)":{"1":"-95562628934/557732175"},"('BA', 1, (2,), ((0, 1),), -25, 1)":{"1":"-136210089868/557732175"},"('BA', 1, (), ((0, 3),), -25, 1)":{"1":"133545620134/557732175"},"('BA', 1, (1,), ((0, 2),), -25, 1)":{"1":"-136210089868/557732175"},"('BA', 1, (1,), ((0, 1),), -25, 2)":{"1":"-136210089868/557732175"},"('BA', 1, (), ((0, 2),), -25, 2)":{"1":"33608444178/185910725"},"('BA', 1, (2,), ((0, 1),), -24, 1)":{"1":"5391291820/22309287"},"('BA', 1, (), ((0, 3),), -24, 1)":{"1":"-5670217510/22309287"},"('BA', 1, (1,), ((0, 2),), -24, 1)":{"1":"5391291820/22309287"},"('BA', 1, (1,), ((0, 1),), -24, 2)":{"1":"5391291820/22309287"},"('BA', 1, (), ((0, 2),), -24, 2)":{"1":"-1394310570/7436429"},"('BA', 1, (2,), ((0, 1),), -23, 1)":{"1":"-1777266796/7436429"},"('BA', 1, (), ((0, 3),), -23, 1)":{"1":"29630153338/111546435"},"('BA', 1, (1,), ((0, 2),), -23, 1)":{"1":"-1777266796/7436429"},"('BA', 1, (1,), ((0, 1),), -23, 2)":{"1":"-1777266796/7436429"},"('BA', 1, (), ((0, 2),), -23, 2)":{"1":"21479827154/111546435"},"('BA', 1, (2,), ((0, 1),), -22, 1)":{"1":"76372788/323323"},"('BA', 1, (), ((0, 3),), -22, 1)":{"1":"-444417202/1616615"},"('BA', 1, (1,), ((0, 2),), -22, 1)":{"1":"76372788/323323"},"('BA', 1, (1,), ((0, 1),), -22, 2)":{"1":"76372788/323323"},"('BA', 1, (), ((0, 2),), -22, 2)":{"1":"-317674586/1616615"},"('BA', 1, (2,), ((0, 1),), -21, 1)":{"1":"-75432212/323323"},"('BA', 1, (), ((0, 3),), -21, 1)":{"1":"456846242/1616615"},"('BA', 1, (1,), ((0, 2),), -21, 1)":{"1":"-75432212/323323"},"('BA', 1, (1,), ((0, 1),), -21, 2)":{"1":"-75432212/323323"},"('BA', 1, (), ((0, 2),), -21, 2)":{"1":"322713386/1616615"},"('BA', 1, (2,), ((0, 1),), -20, 1)":{"1":"223340540/969969"},"('BA', 1, (), ((0, 3),), -20, 1)":{"1":"-200278178/692835"},"('BA', 1, (1,), ((0, 2),), -20, 1)":{"1":"223340540/969969"},"('BA', 1, (1,), ((0, 1),), -20, 2)":{"1":"223340540/969969"},"('BA', 1, (), ((0, 2),), -20, 2)":{"1":"-980149298/4849845"},"('BA', 1, (2,), ((0, 1),), -19, 1)":{"1":"-1101183196/4849845"},"('BA', 1, (), ((0, 3),), -19, 1)":{"1":"612289406/2078505"},"('BA', 1, (1,), ((0, 2),), -19, 1)":{"1":"-1101183196/4849845"},"('BA', 1, (1,), ((0, 1),), -19, 2)":{"1":"-1101183196/4849845"},"('BA', 1, (), ((0, 2),), -19, 2)":{"1":"2968900318/14549535"},"('BA', 1, (2,), ((0, 1),), -18, 1)":{"1":"57097204/255255"},"('BA', 1, (), ((0, 3),), -18, 1)":{"1":"-32741642/109395"},"('BA', 1, (1,), ((0, 2),), -18, 1)":{"1":"57097204/255255"},"('BA', 1, (1,), ((0, 1),), -18, 2)":{"1":"57097204/255255"},"('BA', 1, (), ((0, 2),), -18, 2)":{"1":"-31483730/153153"},"('BA', 1, (2,), ((0, 1),), -17, 1)":{"1":"-168568892/765765"},"('BA', 1, (), ((0, 3),), -17, 1)":{"1":"11061214/36465"},"('BA', 1, (1,), ((0, 2),), -17, 1)":{"1":"-168568892/765765"},"('BA', 1, (1,), ((0, 1),), -17, 2)":{"1":"-168568892/765765"},"('BA', 1, (), ((0, 2),), -17, 2)":{"1":"31656994/153153"},"('BA', 1, (2,), ((0, 1),), -16, 1)":{"1":"9746236/45045"},"('BA', 1, (), ((0, 3),), -16, 1)":{"1":"-219354/715"},"('BA', 1, (1,), ((0, 2),), -16, 1)":{"1":"9746236/45045"},"('BA', 1, (1,), ((0, 1),), -16, 2)":{"1":"9746236/45045"},"('BA', 1, (), ((0, 2),), -16, 2)":{"1":"-1869242/9009"},"('BA', 1, (2,), ((0, 1),), -15, 1)":{"1":"-9566056/45045"},"('BA', 1, (), ((0, 3),), -15, 1)":{"1":"221444/715"},"('BA', 1, (1,), ((0, 2),), -15, 1)":{"1":"-9566056/45045"},"('BA', 1, (1,), ((0, 1),), -15, 2)":{"1":"-9566056/45045"},"('BA', 1, (), ((0, 2),), -15, 2)":{"1":"1873400/9009"},"('BA', 1, (2,), ((0, 1),), -14, 1)":{"1":"9373864/45045"},"('BA', 1, (), ((0, 3),), -14, 1)":{"1":"-4686932/15015"},"('BA', 1, (1,), ((0, 2),), -14, 1)":{"1":"9373864/45045"},"('BA', 1, (1,), ((0, 1),), -14, 2)":{"1":"9373864/45045"},"('BA', 1, (), ((0, 2),), -14, 2)":{"1":"-9373864/45045"},"('BA', 1, (2,), ((0, 1),), -13, 1)":{"1":"-9566056/45045"},"('BA', 1, (), ((0, 3),), -13, 1)":{"1":"4915732/15015"},"('BA', 1, (1,), ((0, 2),), -13, 1)":{"1":"-9566056/45045"},"('BA', 1, (1,), ((0, 1),), -13, 2)":{"1":"-9566056/45045"},"('BA', 1, (), ((0, 2),), -13, 2)":{"1":"1395016/6435"},"('BA', 1, (2,), ((0, 1),), -12, 1)":{"1":"9746236/45045"},"('BA', 1, (), ((0, 3),), -12, 1)":{"1":"-5139802/15015"},"('BA', 1, (1,), ((0, 2),), -12, 1)":{"1":"9746236/45045"},"('BA', 1, (1,), ((0, 1),), -12, 2)":{"1":"9746236/45045"},"('BA', 1, (), ((0, 2),), -12, 2)":{"1":"-1449466/6435"},"('BA', 1, (2,), ((0, 1),), -11, 1)":{"1":"-168568892/765765"},"('BA', 1, (), ((0, 3),), -11, 1)":{"1":"91140394/255255"},"('BA', 1, (1,), ((0, 2),), -11, 1)":{"1":"-168568892/765765"},"('BA', 1, (1,), ((0, 1),), -11, 2)":{"1":"-168568892/765765"},"('BA', 1, (), ((0, 2),), -11, 2)":{"1":"25550402/109395"},"('BA', 1, (2,), ((0, 1),), -10, 1)":{"1":"57097204/255255"},"('BA', 1, (), ((0, 3),), -10, 1)":{"1":"-284683342/765765"},"('BA', 1, (1,), ((0, 2),), -10, 1)":{"1":"57097204/255255"},"('BA', 1, (1,), ((0, 1),), -10, 2)":{"1":"57097204/255255"},"('BA', 1, (), ((0, 2),), -10, 2)":{"1":"-26452082/109395"},"('BA', 1, (2,), ((0, 1),), -9, 1)":{"1":"-1101183196/4849845"},"('BA', 1, (), ((0, 3),), -9, 1)":{"1":"5624622922/14549535"},"('BA', 1, (1,), ((0, 2),), -9, 1)":{"1":"-1101183196/4849845"},"('BA', 1, (1,), ((0, 1),), -9, 2)":{"1":"-1101183196/4849845"},"('BA', 1, (), ((0, 2),), -9, 2)":{"1":"519742694/2078505"},"('BA', 1, (2,), ((0, 1),), -8, 1)":{"1":"223340540/969969"},"('BA', 1, (), ((0, 3),), -8, 1)":{"1":"-1948160854/4849845"},"('BA', 1, (1,), ((0, 2),), -8, 1)":{"1":"223340540/969969"},"('BA', 1, (1,), ((0, 1),), -8, 2)":{"1":"223340540/969969"},"('BA', 1, (), ((0, 2),), -8, 2)":{"1":"-59678862/230945"},"('BA', 1, (2,), ((0, 1),), -7, 1)":{"1":"-75432212/323323"},"('BA', 1, (), ((0, 3),), -7, 1)":{"1":"674636938/1616615"},"('BA', 1, (1,), ((0, 2),), -7, 1)":{"1":"-75432212/323323"},"('BA', 1, (1,), ((0, 1),), -7, 2)":{"1":"-75432212/323323"},"('BA', 1, (), ((0, 2),), -7, 2)":{"1":"431608734/1616615"},"('BA', 1, (2,), ((0, 1),), -6, 1)":{"1":"76372788/323323"},"('BA', 1, (), ((0, 3),), -6, 1)":{"1":"-701174618/1616615"},"('BA', 1, (1,), ((0, 2),), -6, 1)":{"1":"76372788/323323"},"('BA', 1, (1,), ((0, 1),), -6, 2)":{"1":"76372788/323323"},"('BA', 1, (), ((0, 2),), -6, 2)":{"1":"-446053294/1616615"},"('BA', 1, (2,), ((0, 1),), -5, 1)":{"1":"-1777266796/7436429"},"('BA', 1, (), ((0, 3),), -5, 1)":{"1":"50346852482/111546435"},"('BA', 1, (1,), ((0, 2),), -5, 1)":{"1":"-1777266796/7436429"},"('BA', 1, (1,), ((0, 1),), -5, 2)":{"1":"-1777266796/7436429"},"('BA', 1, (), ((0, 2),), -5, 2)":{"1":"31838176726/111546435"},"('BA', 1, (2,), ((0, 1),), -4, 1)":{"1":"5391291820/22309287"},"('BA', 1, (), ((0, 3),), -4, 1)":{"1":"-10503657950/22309287"},"('BA', 1, (1,), ((0, 2),), -4, 1)":{"1":"5391291820/22309287"},"('BA', 1, (1,), ((0, 1),), -4, 2)":{"1":"5391291820/22309287"},"('BA', 1, (), ((0, 2),), -4, 2)":{"1":"-6599651930/22309287"},"('BA', 1, (2,), ((0, 1),), -3, 1)":{"1":"-136210089868/557732175"},"('BA', 1, (), ((0, 3),), -3, 1)":{"1":"55016929894/111546435"},"('BA', 1, (1,), ((0, 2),), -3, 1)":{"1":"-136210089868/557732175"},"('BA', 1, (1,), ((0, 1),), -3, 2)":{"1":"-136210089868/557732175"},"('BA', 1, (), ((0, 2),), -3, 2)":{"1":"171594847202/557732175"},"('BA', 1, (2,), ((0, 1),), -2, 1)":{"1":"137582969068/557732175"},"('BA', 1, (), ((0, 3),), -2, 1)":{"1":"-58083026774/111546435"},"('BA', 1, (1,), ((0, 2),), -2, 1)":{"1":"137582969068/557732175"},"('BA', 1, (1,), ((0, 1),), -2, 2)":{"1":"137582969068/557732175"},"('BA', 1, (), ((0, 2),), -2, 2)":{"1":"-59867769734/185910725"},"('BA', 1, (2,), ((0, 1),), -1, 1)":{"1":"-1250145008012/5019589575"},"('BA', 1, (), ((0, 3),), -1, 1)":{"1":"560821757446/1003917915"},"('BA', 1, (1,), ((0, 2),), -1, 1)":{"1":"-1250145008012/5019589575"},"('BA', 1, (1,), ((0, 1),), -1, 2)":{"1":"-1250145008012/5019589575"},"('BA', 1, (), ((0, 2),), -1, 2)":{"1":"571530215206/1673196525"},"('BA', 1, (2,), ((0, 1),), 0, 1)":{"1":"1261618355612/5019589575"},"('BA', 1, (), ((0, 3),), 0, 1)":{"1":"-630809177806/1003917915"},"('BA', 1, (1,), ((0, 2),), 0, 1)":{"1":"1261618355612/5019589575"},"('BA', 1, (1,), ((0, 1),), 0, 2)":{"1":"1261618355612/5019589575"},"('BA', 1, (), ((0, 2),), 0, 2)":{"1":"-630809177806/1673196525"},"('BA', 1, (), ((0, 1),), -28, 3)":{"1":"-630809177806/5019589575"},"('BA', 1, (), ((0, 1),), -27, 3)":{"1":"625072504006/5019589575"},"('BA', 1, (), ((0, 1),), -26, 3)":{"1":"-68791484534/557732175"},"('BA', 1, (), ((0, 1),), -25, 3)":{"1":"68105044934/557732175"},"('BA', 1, (), ((0, 1),), -24, 3)":{"1":"-2695645910/22309287"},"('BA', 1, (), ((0, 1),), -23, 3)":{"1":"888633398/7436429"},"('BA', 1, (), ((0, 1),), -22, 3)":{"1":"-38186394/323323"},"('BA', 1, (), ((0, 1),), -21, 3)":{"1":"37716106/323323"},"('BA', 1, (), ((0, 1),), -20, 3)":{"1":"-111670270/969969"},"('BA', 1, (), ((0, 1),), -19, 3)":{"1":"550591598/4849845"},"('BA', 1, (), ((0, 1),), -18, 3)":{"1":"-28548602/255255"},"('BA', 1, (), ((0, 1),), -17, 3)":{"1":"84284446/765765"},"('BA', 1, (), ((0, 1),), -16, 3)":{"1":"-4873118/45045"},"('BA', 1, (), ((0, 1),), -15, 3)":{"1":"4783028/45045"},"('BA', 1, (), ((0, 1),), -14, 3)":{"1":"-4686932/45045"},"('BA', 1, (), ((0, 1),), -13, 3)":{"1":"4783028/45045"},"('BA', 1, (), ((0, 1),), -12, 3)":{"1":"-4873118/45045"},"('BA', 1, (), ((0, 1),), -11, 3)":{"1":"84284446/765765"},"('BA', 1, (), ((0, 1),), -10, 3)":{"1":"-28548602/255255"},"('BA', 1, (), ((0, 1),), -9, 3)":{"1":"550591598/4849845"},"('BA', 1, (), ((0, 1),), -8, 3)":{"1":"-111670270/969969"},"('BA', 1, (), ((0, 1),), -7, 3)":{"1":"37716106/323323"},"('BA', 1, (), ((0, 1),), -6, 3)":{"1":"-38186394/323323"},"('BA', 1, (), ((0, 1),), -5, 3)":{"1":"888633398/7436429"},"('BA', 1, (), ((0, 1),), -4, 3)":{"1":"-2695645910/22309287"},"('BA', 1, (), ((0, 1),), -3, 3)":{"1":"68105044934/557732175"},"('BA', 1, (), ((0, 1),), -2, 3)":{"1":"-68791484534/557732175"},"('BA', 1, (), ((0, 1),), -1, 3)":{"1":"625072504006/5019589575"},"('BA', 1, (), ((0, 1),), 0, 3)":{"1":"-630809177806/5019589575"},"('BA', 1, (-2,), ((0, 1),), -28, 1)":{"1":"-1261618355612/5019589575"},"('BA', 0, (), ((0, 3),), -28, 1)":{"1":"630809177806/1673196525"},"('BA', 1, (-2,), ((0, 1),), -27, 1)":{"1":"1250145008012/5019589575"},"('BA', 0, (), ((0, 3),), -27, 1)":{"1":"-517987926406/1673196525"},"('BA', 1, (-2,), ((0, 1),), -26, 1)":{"1":"-137582969068/557732175"},"('BA', 0, (), ((0, 3),), -26, 1)":{"1":"50944054934/185910725"},"('BA', 1, (-2,), ((0, 1),), -25, 1)":{"1":"136210089868/557732175"},"('BA', 0, (), ((0, 3),), -25, 1)":{"1":"-138874559602/557732175"},"('BA', 1, (-2,), ((0, 1),), -24, 1)":{"1":"-5391291820/22309287"},"('BA', 0, (), ((0, 3),), -24, 1)":{"1":"5112366130/22309287"},"('BA', 1, (-2,), ((0, 1),), -23, 1)":{"1":"1777266796/7436429"},"('BA', 0, (), ((0, 3),), -23, 1)":{"1":"-23687850542/111546435"},"('BA', 1, (-2,), ((0, 1),), -22, 1)":{"1":"-76372788/323323"},"('BA', 0, (), ((0, 3),), -22, 1)":{"1":"319310678/1616615"},"('BA', 1, (-2,), ((0, 1),), -21, 1)":{"1":"75432212/323323"},"('BA', 0, (), ((0, 3),), -21, 1)":{"1":"-42496554/230945"},"('BA', 1, (-2,), ((0, 1),), -20, 1)":{"1":"-223340540/969969"},"('BA', 0, (), ((0, 3),), -20, 1)":{"1":"277152718/1616615"},"('BA', 1, (-2,), ((0, 1),), -19, 1)":{"1":"1101183196/4849845"},"('BA', 0, (), ((0, 3),), -19, 1)":{"1":"-2321073334/14549535"},"('BA', 1, (-2,), ((0, 1),), -18, 1)":{"1":"-57097204/255255"},"('BA', 0, (), ((0, 3),), -18, 1)":{"1":"22678346/153153"},"('BA', 1, (-2,), ((0, 1),), -17, 1)":{"1":"168568892/765765"},"('BA', 0, (), ((0, 3),), -17, 1)":{"1":"-20970458/153153"},"('BA', 1, (-2,), ((0, 1),), -16, 1)":{"1":"-9746236/45045"},"('BA', 0, (), ((0, 3),), -16, 1)":{"1":"1134634/9009"},"('BA', 1, (-2,), ((0, 1),), -15, 1)":{"1":"9566056/45045"},"('BA', 0, (), ((0, 3),), -15, 1)":{"1":"-1036228/9009"},"('BA', 1, (-2,), ((0, 1),), -14, 1)":{"1":"-9373864/45045"},"('BA', 0, (), ((0, 3),), -14, 1)":{"1":"4686932/45045"},"('BA', 1, (-2,), ((0, 1),), -13, 1)":{"1":"9566056/45045"},"('BA', 0, (), ((0, 3),), -13, 1)":{"1":"-4384916/45045"},"('BA', 1, (-2,), ((0, 1),), -12, 1)":{"1":"-9746236/45045"},"('BA', 0, (), ((0, 3),), -12, 1)":{"1":"4073066/45045"},"('BA', 1, (-2,), ((0, 1),), -11, 1)":{"1":"168568892/765765"},"('BA', 0, (), ((0, 3),), -11, 1)":{"1":"-63716602/765765"},"('BA', 1, (-2,), ((0, 1),), -10, 1)":{"1":"-57097204/255255"},"('BA', 0, (), ((0, 3),), -10, 1)":{"1":"57899882/765765"},"('BA', 1, (-2,), ((0, 1),), -9, 1)":{"1":"1101183196/4849845"},"('BA', 0, (), ((0, 3),), -9, 1)":{"1":"-982476254/14549535"},"('BA', 1, (-2,), ((0, 1),), -8, 1)":{"1":"-223340540/969969"},"('BA', 0, (), ((0, 3),), -8, 1)":{"1":"285244546/4849845"},"('BA', 1, (-2,), ((0, 1),), -7, 1)":{"1":"75432212/323323"},"('BA', 0, (), ((0, 3),), -7, 1)":{"1":"-79685182/1616615"},"('BA', 1, (-2,), ((0, 1),), -6, 1)":{"1":"-76372788/323323"},"('BA', 0, (), ((0, 3),), -6, 1)":{"1":"62553262/1616615"},"('BA', 1, (-2,), ((0, 1),), -5, 1)":{"1":"1777266796/7436429"},"('BA', 0, (), ((0, 3),), -5, 1)":{"1":"-2971151398/111546435"},"('BA', 1, (-2,), ((0, 1),), -4, 1)":{"1":"-5391291820/22309287"},"('BA', 0, (), ((0, 3),), -4, 1)":{"1":"92975230/7436429"},"('BA', 1, (-2,), ((0, 1),), -3, 1)":{"1":"136210089868/557732175"},"('BA', 0, (), ((0, 3),), -3, 1)":{"1":"888156578/185910725"},"('BA', 1, (-2,), ((0, 1),), -2, 1)":{"1":"-137582969068/557732175"},"('BA', 0, (), ((0, 3),), -2, 1)":{"1":"-15249195734/557732175"},"('BA', 1, (-2,), ((0, 1),), -1, 1)":{"1":"1250145008012/5019589575"},"('BA', 0, (), ((0, 3),), -1, 1)":{"1":"303818771206/5019589575"},"('BA', 1, (-2,), ((0, 1),), 0, 1)":{"1":"-1261618355612/5019589575"},"('BA', 0, (), ((0, 3),), 0, 1)":{"1":"-630809177806/5019589575"},"('R', -27, 4)":{"1":"-48"},"('R', -26, 4)":{"1":"72"},"('R', -25, 4)":{"1":"-88"},"('R', -24, 4)":{"1":"100"},"('R', -23, 4)":{"1":"-548/5"},"('R', -22, 4)":{"1":"588/5"},"('R', -21, 4)":{"1":"-4356/35"},"('R', -20, 4)":{"1":"4566/35"},"('R', -19, 4)":{"1":"-14258/105"},"('R', -18, 4)":{"1":"14762/105"},"('R', -17, 4)":{"1":"-167422/1155"},"('R', -16, 4)":{"1":"172042/1155"},"('R', -15, 4)":{"1":"-2291986/15015"},"('R', -14, 4)":{"1":"2343466/15015"},"('R', -13, 4)":{"1":"-2391514/15015"},"('R', -12, 4)":{"1":"2436559/15015"},"('R', -11, 4)":{"1":"-42142223/255255"},"('R', -10, 4)":{"1":"14274301/85085"},"('R', -9, 4)":{"1":"-275295799/1616615"},"('R', -8, 4)":{"1":"55835135/323323"},"('R', -7, 4)":{"1":"-56574159/323323"},"('R', -6, 4)":{"1":"57279591/323323"},"('R', -5, 4)":{"1":"-1332950097/7436429"},"('R', -4, 4)":{"1":"1347822955/7436429"},"('R', -3, 4)":{"1":"-34052522467/185910725"},"('R', -2, 4)":{"1":"34395742267/185910725"},"('R', -1, 4)":{"1":"-312536252003/1673196525"},"('R', 0, 4)":{"1":"315404588903/1673196525"},"('BA', 1, (1, 2), ((0, 1),), -28, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -28, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -28, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -28, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -28, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -28, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -28, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -28, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -28, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -28, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -28, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -27, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -27, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -27, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -27, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -27, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -27, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -27, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -27, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -27, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -27, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -27, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -26, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -26, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -26, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -26, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -26, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -26, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -26, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -26, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -26, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -26, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -26, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -25, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -25, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -25, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -25, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -25, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -25, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -25, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -25, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -25, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -25, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -25, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -24, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -24, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -24, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -24, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -24, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -24, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -24, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -24, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -24, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -24, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -24, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -23, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -23, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -23, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -23, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -23, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -23, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -23, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -23, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -23, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -23, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -23, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -22, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -22, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -22, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -22, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -22, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -22, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -22, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -22, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -22, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -22, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -22, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -21, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -21, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -21, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -21, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -21, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -21, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -21, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -21, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -21, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -21, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -21, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -20, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -20, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -20, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -20, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -20, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -20, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -20, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -20, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -20, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -20, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -20, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -19, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -19, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -19, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -19, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -19, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -19, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -19, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -19, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -19, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -19, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -19, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -18, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -18, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -18, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -18, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -18, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -18, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -18, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -18, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -18, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -18, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -18, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -17, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -17, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -17, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -17, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -17, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -17, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -17, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -17, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -17, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -17, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -17, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -16, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -16, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -16, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -16, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -16, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -16, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -16, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -16, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -16, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -16, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -16, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -15, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -15, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -15, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -15, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -15, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -15, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -15, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -15, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -15, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -15, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -15, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -14, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -14, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -14, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -14, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -14, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -14, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -14, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -14, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -14, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -14, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -14, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -13, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -13, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -13, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -13, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -13, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -13, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -13, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -13, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -13, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -13, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -13, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -12, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -12, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -12, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -12, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -12, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -12, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -12, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -12, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -12, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -12, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -12, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -11, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -11, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -11, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -11, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -11, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -11, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -11, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -11, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -11, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -11, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -11, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -10, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -10, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -10, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -10, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -10, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -10, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -10, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -10, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -10, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -10, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -10, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -9, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -9, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -9, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -9, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -9, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -9, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -9, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -9, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -9, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -9, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -9, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -8, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -8, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -8, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -8, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -8, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -8, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -8, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -8, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -8, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -8, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -8, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -7, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -7, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -7, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -7, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -7, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -7, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -7, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -7, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -7, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -7, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -7, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -6, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -6, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -6, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -6, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -6, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -6, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -6, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -6, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -6, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -6, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -6, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -5, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -5, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -5, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -5, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -5, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -5, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -5, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -5, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -5, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -5, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -5, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -4, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -4, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -4, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -4, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -4, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -4, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -4, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -4, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -4, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -4, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -4, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -3, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -3, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -3, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -3, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -3, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -3, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -3, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -3, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -3, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -3, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -3, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -2, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -2, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -2, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -2, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -2, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -2, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -2, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -2, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -2, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -2, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -2, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -1, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -1, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -1, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -1, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -1, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -1, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -1, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -1, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -1, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -1, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -1, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), 0, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), 0, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), 0, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), 0, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), 0, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), 0, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), 0, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), 0, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), 0, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), 0, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), 0, 2)":{"1":"-144"},"('BA', 1, (1,), ((0, 1),), -28, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -28, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -27, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -27, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -26, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -26, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -25, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -25, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -24, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -24, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -23, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -23, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -22, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -22, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -21, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -21, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -20, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -20, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -19, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -19, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -18, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -18, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -17, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -17, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -16, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -16, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -15, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -15, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -14, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -14, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -13, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -13, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -12, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -12, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -11, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -11, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -10, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -10, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -9, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -9, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -8, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -8, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -7, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -7, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -6, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -6, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -5, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -5, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -4, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -4, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -3, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -3, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -2, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -2, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -1, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -1, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), 0, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), 0, 3)":{"1":"-64"},"('BA', 1, (1, -2), ((0, 1),), -28, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -28, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -27, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -27, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -26, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -26, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -25, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -25, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -24, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -24, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -23, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -23, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -22, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -22, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -21, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -21, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -20, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -20, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -19, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -19, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -18, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -18, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -17, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -17, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -16, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -16, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -15, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -15, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -14, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -14, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -13, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -13, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -12, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -12, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -11, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -11, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -10, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -10, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -9, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -9, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -8, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -8, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -7, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -7, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -6, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -6, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -5, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -5, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -4, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -4, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -3, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -3, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -2, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -2, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -1, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -1, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), 0, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), 0, 1)":{"1":"-96"},"('BA', 1, (), ((0, 1),), -28, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -27, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -26, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -25, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -24, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -23, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -22, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -21, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -20, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -19, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -18, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -17, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -16, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -15, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -14, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -13, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -12, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -11, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -10, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -9, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -8, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -7, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -6, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -5, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -4, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -3, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -2, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -1, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), 0, 4)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -28, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -28, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -27, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -27, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -26, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -26, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -25, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -25, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -24, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -24, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -23, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -23, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -22, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -22, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -21, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -21, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -20, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -20, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -19, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -19, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -18, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -18, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -17, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -17, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -16, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -16, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -15, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -15, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -14, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -14, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -13, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -13, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -12, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -12, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -11, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -11, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -10, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -10, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -9, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -9, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -8, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -8, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -7, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -7, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -6, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -6, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -5, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -5, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -4, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -4, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -3, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -3, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -2, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -2, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -1, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -1, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), 0, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), 0, 2)":{"1":"-48"},"('BA', 1, (-2, 1), ((0, 1),), -28, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -28, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -27, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -27, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -26, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -26, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -25, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -25, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -24, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -24, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -23, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -23, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -22, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -22, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -21, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -21, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -20, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -20, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -19, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -19, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -18, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -18, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -17, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -17, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -16, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -16, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -15, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -15, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -14, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -14, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -13, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -13, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -12, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -12, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -11, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -11, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -10, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -10, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -9, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -9, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -8, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -8, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -7, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -7, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -6, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -6, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -5, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -5, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -4, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -4, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -3, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -3, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -2, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -2, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -1, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -1, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), 0, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), 0, 1)":{"1":"-64"},"('BA', 0, (), (), 1, 5)":{"1":"32"},"('R', 1, 5)":{"1":"32"},"('BA', 0, (), ((0, 4),), -28, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -28, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -27, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -27, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -26, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -26, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -25, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -25, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -24, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -24, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -23, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -23, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -22, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -22, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -21, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -21, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -20, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -20, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -19, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -19, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -18, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -18, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -17, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -17, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -16, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -16, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -15, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -15, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -14, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -14, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -13, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -13, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -12, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -12, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -11, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -11, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -10, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -10, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -9, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -9, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -8, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -8, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -7, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -7, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -6, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -6, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -5, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -5, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -4, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -4, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -3, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -3, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -2, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -2, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -1, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -1, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), 0, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), 0, 3)":{"1":"-32"},"('BA', 1, (), ((0, 1),), -28, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -27, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -26, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -25, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -24, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -23, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -22, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -21, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -20, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -19, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -18, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -17, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -16, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -15, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -14, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -13, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -12, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -11, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -10, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -9, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -8, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -7, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -6, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -5, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -4, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -3, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -2, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -1, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), 0, 1)":{"z3":"-32"}}

==> anc/tables/json/atoms_m3.json <==
{"('R', -1, 1)":{"1":"80","z3":"-32"},"('R', 0, 1)":{"1":"104","pi2":"8/3","z3":"48"},"('R', -1, 2)":{"1":"32","pi2":"-16/3"},"('R', 0, 2)":{"1":"-56","pi2":"8"},"('BA', 0, (), ((0, 1),), -2, 1)":{"1":"-64"},"('BA', 0, (), ((0, 1),), 0, 1)":{"1":"64"},"('BA', 1, (), ((0, 2),), -2, 1)":{"1":"-16","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -2, 2)":{"1":"-16","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -1, 1)":{"1":"-32","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -1, 2)":{"1":"-32","pi2":"16/3"},"('BA', 1, (), ((0, 2),), 0, 1)":{"1":"-16","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), 0, 2)":{"1":"-16","pi2":"-16/3"},"('R', -1, 3)":{"1":"-48"},"('R', 0, 3)":{"1":"56"},"('BA', 0, (), ((0, 2),), -2, 1)":{"1":"64","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -1, 1)":{"1":"-256","pi2":"16/3"},"('BA', 0, (), ((0, 2),), 0, 1)":{"1":"64","pi2":"-16/3"},"('BA', 1, (2,), ((0, 1),), -2, 1)":{"1":"96"},"('BA', 1, (), ((0, 3),), -2, 1)":{"1":"-48"},"('BA', 1, (1,), ((0, 2),), -2, 1)":{"1":"96"},"('BA', 1, (1,), ((0, 1),), -2, 2)":{"1":"96"},"('BA', 1, (), ((0, 2),), -2, 2)":{"1":"-48"},"('BA', 1, (2,), ((0, 1),), -1, 1)":{"1":"-64"},"('BA', 1, (), ((0, 3),), -1, 1)":{"1":"96"},"('BA', 1, (1,), ((0, 2),), -1, 1)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -1, 2)":{"1":"-64"},"('BA', 1, (), ((0, 2),), -1, 2)":{"1":"64"},"('BA', 1, (2,), ((0, 1),), 0, 1)":{"1":"96"},"('BA', 1, (), ((0, 3),), 0, 1)":{"1":"-240"},"('BA', 1, (1,), ((0, 2),), 0, 1)":{"1":"96"},"('BA', 1, (1,), ((0, 1),), 0, 2)":{"1":"96"},"('BA', 1, (), ((0, 2),), 0, 2)":{"1":"-144"},"('BA', 1, (), ((0, 1),), -2, 3)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -1, 3)":{"1":"32"},"('BA', 1, (), ((0, 1),), 0, 3)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -2, 1)":{"1":"-96"},"('BA', 0, (), ((0, 3),), -2, 1)":{"1":"144"},"('BA', 1, (-2,), ((0, 1),), -1, 1)":{"1":"64"},"('BA', 0, (), ((0, 3),), -1, 1)":{"1":"-32"},"('BA', 1, (-2,), ((0, 1),), 0, 1)":{"1":"-96"},"('BA', 0, (), ((0, 3),), 0, 1)":{"1":"-48"},"('R', -1, 4)":{"1":"-48"},"('R', 0, 4)":{"1":"72"},"('BA', 1, (1, 2), ((0, 1),), -2, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -2, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -2, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -2, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -2, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -2, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -2, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -2, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -2, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -2, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -2, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -1, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -1, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -1, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -1, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -1, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -1, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -1, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -1, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -1, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -1, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -1, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), 0, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), 0, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), 0, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), 0, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), 0, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), 0, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), 0, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), 0, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), 0, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), 0, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), 0, 2)":{"1":"-144"},"('BA', 1, (1,), ((0, 1),), -2, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -2, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -1, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -1, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), 0, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), 0, 3)":{"1":"-64"},"('BA', 1, (1, -2), ((0, 1),), -2, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -2, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -1, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -1, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), 0, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), 0, 1)":{"1":"-96"},"('BA', 1, (), ((0, 1),), -2, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -1, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), 0, 4)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -2, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -2, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -1, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -1, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), 0, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), 0, 2)":{"1":"-48"},"('BA', 1, (-2, 1), ((0, 1),), -2, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -2, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -1, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -1, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), 0, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), 0, 1)":{"1":"-64"},"('BA', 0, (), (), 1, 5)":{"1":"32"},"('R', 1, 5)":{"1":"32"},"('BA', 0, (), ((0, 4),), -2, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -2, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -1, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -1, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), 0, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), 0, 3)":{"1":"-32"},"('BA', 1, (), ((0, 1),), -2, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -1, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), 0, 1)":{"z3":"-32"}}

==> anc/tables/json/atoms_m31.json <==
{"('R', -29, 1)":{"1":"347995089796330359726121573061/5090702671626974099047350000","z3":"-32"},"('R', -28, 1)":{"1":"-1700811566223581466585078760879/10181405343253948198094700000","pi2":"8/3","z3":"48"},"('R', -27, 1)":{"1":"7237373313239716824411586004987/30544216029761844594284100000","pi2":"-8/3","z3":"-176/3"},"('R', -26, 1)":{"1":"-240640258028799654064403755429/898359294992995429243650000","pi2":"10/3","z3":"200/3"},"('R', -25, 1)":{"1":"2669749972706778134253728083493/9545067509300576435713781250","pi2":"-10/3","z3":"-1096/15"},"('R', -24, 1)":{"1":"-614565567694937843134062400853/2213348987663901782194500000","pi2":"98/27","z3":"392/5"},"('R', -23, 1)":{"1":"12974751118125629293656555446197/48593070956439298218179250000","pi2":"-98/27","z3":"-2904/35"},"('R', -22, 1)":{"1":"-2135047898387292589962626994865277/8552380488333316486399548000000","pi2":"205/54","z3":"3044/35"},"('R', -21, 1)":{"1":"603385039578946999403014715364017/2654187048103443047503308000000","pi2":"-205/54","z3":"-28516/315"},"('R', -20, 1)":{"1":"-3090149701833957918373994642417777/15394284878999969675519186400000","pi2":"5269/1350","z3":"29524/315"},"('R', -19, 1)":{"1":"144278219456203396336163506125666563/846685668344998332153555252000000","pi2":"-5269/1350","z3":"-334844/3465"},"('R', -18, 1)":{"1":"-115459258075568538514400975530665923/846685668344998332153555252000000","pi2":"5369/1350","z3":"344084/3465"},"('R', -17, 1)":{"1":"120406425072099835165425671029407191/1222990409831664257555135364000000","pi2":"-5369/1350","z3":"-4583972/45045"},"('R', -16, 1)":{"1":"-68360212555498075423857308156602751/1222990409831664257555135364000000","pi2":"266681/66150","z3":"4686932/45045"},"('R', -15, 1)":{"1":"269210942840903037741509143/39149542656823534135200000","pi2":"-266681/66150","z3":"-4783028/45045"},"('R', -14, 1)":{"1":"34083716748694543784684858605632233/611495204915832128777567682000000","pi2":"1077749/264600","z3":"4873118/45045"},"('R', -13, 1)":{"1":"-430299790047028577934663008630433713/5197709241784573094609325297000000","pi2":"-1077749/264600","z3":"-84284446/765765"},"('R', -12, 1)":{"1":"722489974339157118237606275188837553/7196828180932485823305219642000000","pi2":"9778141/2381400","z3":"28548602/255255"},"('R', -11, 1)":{"1":"-31056650871903441079438839420303876559/273479470875434461285598346396000000","pi2":"-9778141/2381400","z3":"-550591598/4849845"},"('R', -10, 1)":{"1":"2159526193277370397067175430015141/17385853202506958759415025200000","pi2":"1968329/476280","z3":"111670270/969969"},"('R', -9, 1)":{"1":"-28560857576476648322153905061113369/214325604134353026085892121000000","pi2":"-1968329/476280","z3":"-37716106/323323"},"('R', -8, 1)":{"1":"2146135999631006842727984486264541433/15193303937524136738088797022000000","pi2":"239437889/57629880","z3":"38186394/323323"},"('R', -7, 1)":{"1":"-207540427863831076720986865490790413621/1397783962252220579904169326024000000","pi2":"-239437889/57629880","z3":"-888633398/7436429"},"('R', -6, 1)":{"1":"108403585625756250135829309851739832753/698891981126110289952084663012000000","pi2":"240505109/57629880","z3":"2695645910/22309287"},"('R', -5, 1)":{"1":"-187583703140675210134269820320748068497/1164819968543517149920141105020000000","pi2":"-240505109/57629880","z3":"-68105044934/557732175"},"('R', -4, 1)":{"1":"38673620966980703496785194498690867723/232963993708703429984028221004000000","pi2":"40799043101/9739449720","z3":"68791484534/557732175"},"('R', -3, 1)":{"1":"-132690012419549976174414441210708710341/786253478766874076196095245888500000","pi2":"-40799043101/9739449720","z3":"-625072504006/5019589575"},"('R', -2, 1)":{"1":"1047984531782816992079855435947723897777/6290027830134992609568761967108000000","pi2":"40931552621/9739449720","z3":"630809177806/5019589575"},"('R', -1, 1)":{"1":"-27177685341201507143514759754171706489471/182410807073914785677494097046132000000","pi2":"-40931552621/9739449720","z3":"-18454093022774/145568097675"},"('R', 0, 1)":{"1":"23314536475853879124493098009441237283403/304018011789857976129156828410220000000","pi2":"205234915681/48697248600","z3":"18609365660294/145568097675"},"('R', -29, 2)":{"1":"-2675321028773991751/8742819946360500","pi2":"-16/3"},"('R', -28, 2)":{"1":"2874589513769716201/17485639892721000","pi2":"8"},"('R', -27, 2)":{"1":"979841118078503/433528261803000","pi2":"-88/9"},"('R', -26, 2)":{"1":"-890569376472585871/6171402315078000","pi2":"100/9"},"('R', -25, 2)":{"1":"138881169989185654519/524569196781630000","pi2":"-548/45"},"('R', -24, 2)":{"1":"-191143643378335814401/524569196781630000","pi2":"196/15"},"('R', -23, 2)":{"1":"49795725371867584679/111272253862770000","pi2":"-484/35"},"('R', -22, 2)":{"1":"-631436605426114188559/1223994792490470000","pi2":"1522/105"},"('R', -21, 2)":{"1":"821757814141928147051/1436863452054030000","pi2":"-14258/945"},"('R', -20, 2)":{"1":"-20379487207940252806891/33047859397242690000","pi2":"14762/945"},"('R', -19, 2)":{"1":"9472352658449388908243/14541058134786783600","pi2":"-167422/10395"},"('R', -18, 2)":{"1":"-6149549084549108341409/9088161334241739750","pi2":"172042/10395"},"('R', -17, 2)":{"1":"1515891483937776566746/2187890691576715125","pi2":"-2291986/135135"},"('R', -16, 2)":{"1":"-36749268633002236741999/52509376597841163000","pi2":"2343466/135135"},"('R', -15, 2)":{"1":"549066485843131708318393/787640648967617445000","pi2":"-2391514/135135"},"('R', -14, 2)":{"1":"-1413734665399207779769/2072738549914782750","pi2":"2436559/135135"},"('R', -13, 2)":{"1":"62364616946267529170032559/91051259020656576642000","pi2":"-42142223/2297295"},"('R', -12, 2)":{"1":"-4115494330196584742787563/5938125588303689781000","pi2":"14274301/765765"},"('R', -11, 2)":{"1":"138537305753543440475288043211/197217027038742145006572000","pi2":"-275295799/14549535"},"('R', -10, 2)":{"1":"-70117815367117187570175121709/98608513519371072503286000","pi2":"55835135/2909907"},"('R', -9, 2)":{"1":"88450374633860736294985000141/123260641899213840629107500","pi2":"-18858053/969969"},"('R', -8, 2)":{"1":"-118473295697264901197162167853/164347522532285120838810000","pi2":"6364399/323323"},"('R', -7, 2)":{"1":"250328499284437802654304764171183/347759357678315315694921960000","pi2":"-444316699/22309287"},"('R', -6, 2)":{"1":"-31000865918583393711440606730691/43469919709789414461865245000","pi2":"1347822955/66927861"},"('R', -5, 2)":{"1":"1519629649434566240722052169541523/2173495985489470723093262250000","pi2":"-34052522467/1673196525"},"('R', -4, 2)":{"1":"-366992583245333480767286465976797/543373996372367680773315562500","pi2":"34395742267/1673196525"},"('R', -3, 2)":{"1":"74885030168339012704441686932391427/117368783216431419047036161500000","pi2":"-312536252003/15058768725"},"('R', -2, 2)":{"1":"-34059265652885039205497597789545601/58684391608215709523518080750000","pi2":"315404588903/15058768725"},"('R', -1, 2)":{"1":"12067893939055455967863315806152519783/24676786671254705854639352955375000","pi2":"-9227046511387/436704293025"},"('R', 0, 2)":{"1":"-16278121909034303570993041430621065631/49353573342509411709278705910750000","pi2":"9304682830147/436704293025"},"('BA', 0, (), ((0, 1),), -30, 1)":{"1":"-1651485025089567718750995429401/5090702671626974099047350000"},"('BA', 0, (), ((0, 1),), -29, 1)":{"1":"217998905803139581269584620403/339380178108464939936490000"},"('BA', 0, (), ((0, 1),), -28, 1)":{"1":"-245081085894764220846062179/403543612495202068890000"},"('BA', 0, (), ((0, 1),), -27, 1)":{"1":"663097951235626517966986643/1210630837485606206670000"},"('BA', 0, (), ((0, 1),), -26, 1)":{"1":"-196828951904658812253888377/403543612495202068890000"},"('BA', 0, (), ((0, 1),), -25, 1)":{"1":"67029389958858838089837301/155209081728923872650000"},"('BA', 0, (), ((0, 1),), -24, 1)":{"1":"-2358918230470741066251637/6208363269156954906000"},"('BA', 0, (), ((0, 1),), -23, 1)":{"1":"514633202065824876321583/1552090817289238726500"},"('BA', 0, (), ((0, 1),), -22, 1)":{"1":"-3356706144511218725893/11736036425627514000"},"('BA', 0, (), ((0, 1),), -21, 1)":{"1":"28775957610059274127/118545822481086000"},"('BA', 0, (), ((0, 1),), -20, 1)":{"1":"-71561986456599002761/355637467443258000"},"('BA', 0, (), ((0, 1),), -19, 1)":{"1":"11452882033888818209/71127493488651600"},"('BA', 0, (), ((0, 1),), -18, 1)":{"1":"-23975918897104799/197029067835600"},"('BA', 0, (), ((0, 1),), -17, 1)":{"1":"16299683168750039/197029067835600"},"('BA', 0, (), ((0, 1),), -16, 1)":{"1":"-4215795092573/97394497200"},"('BA', 0, (), ((0, 1),), -14, 1)":{"1":"4215795092573/97394497200"},"('BA', 0, (), ((0, 1),), -13, 1)":{"1":"-16299683168750039/197029067835600"},"('BA', 0, (), ((0, 1),), -12, 1)":{"1":"23975918897104799/197029067835600"},"('BA', 0, (), ((0, 1),), -11, 1)":{"1":"-11452882033888818209/71127493488651600"},"('BA', 0, (), ((0, 1),), -10, 1)":{"1":"71561986456599002761/355637467443258000"},"('BA', 0, (), ((0, 1),), -9, 1)":{"1":"-28775957610059274127/118545822481086000"},"('BA', 0, (), ((0, 1),), -8, 1)":{"1":"3356706144511218725893/11736036425627514000"},"('BA', 0, (), ((0, 1),), -7, 1)":{"1":"-514633202065824876321583/1552090817289238726500"},"('BA', 0, (), ((0, 1),), -6, 1)":{"1":"2358918230470741066251637/6208363269156954906000"},"('BA', 0, (), ((0, 1),), -5, 1)":{"1":"-67029389958858838089837301/155209081728923872650000"},"('BA', 0, (), ((0, 1),), -4, 1)":{"1":"196828951904658812253888377/403543612495202068890000"},"('BA', 0, (), ((0, 1),), -3, 1)":{"1":"-663097951235626517966986643/1210630837485606206670000"},"('BA', 0, (), ((0, 1),), -2, 1)":{"1":"245081085894764220846062179/403543612495202068890000"},"('BA', 0, (), ((0, 1),), -1, 1)":{"1":"-217998905803139581269584620403/339380178108464939936490000"},"('BA', 0, (), ((0, 1),), 0, 1)":{"1":"1651485025089567718750995429401/5090702671626974099047350000"},"('BA', 1, (), ((0, 2),), -30, 1)":{"1":"-3792999530331249391/8742819946360500","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -30, 2)":{"1":"-3792999530331249391/8742819946360500","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -29, 1)":{"1":"33815038862932931/194284887696900","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -29, 2)":{"1":"33815038862932931/194284887696900","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -28, 1)":{"1":"-1533132916279061/20098436658300","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -28, 2)":{"1":"-1533132916279061/20098436658300","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -27, 1)":{"1":"1346788329176867/60295309974900","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -27, 2)":{"1":"1346788329176867/60295309974900","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -26, 1)":{"1":"726628114589801/60295309974900","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -26, 2)":{"1":"726628114589801/60295309974900","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -25, 1)":{"1":"-823803610749673/23190503836500","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -25, 2)":{"1":"-823803610749673/23190503836500","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -24, 1)":{"1":"241320955990733/4638100767300","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -24, 2)":{"1":"241320955990733/4638100767300","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -23, 1)":{"1":"-295224120587003/4638100767300","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -23, 2)":{"1":"-295224120587003/4638100767300","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -22, 1)":{"1":"14434590847141/201656555100","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -22, 2)":{"1":"14434590847141/201656555100","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -21, 1)":{"1":"-467622672757/6110804700","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -21, 2)":{"1":"-467622672757/6110804700","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -20, 1)":{"1":"482132224741/6110804700","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -20, 2)":{"1":"482132224741/6110804700","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -19, 1)":{"1":"-5304256811423/67218851700","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -19, 2)":{"1":"-5304256811423/67218851700","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -18, 1)":{"1":"270945035237/3537834300","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -18, 2)":{"1":"270945035237/3537834300","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -17, 1)":{"1":"-9896801795203/137975537700","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -17, 2)":{"1":"-9896801795203/137975537700","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -16, 1)":{"1":"517313505299/8116208100","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -16, 2)":{"1":"517313505299/8116208100","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -15, 1)":{"1":"-205234915681/4058104050","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -15, 2)":{"1":"-205234915681/4058104050","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -14, 1)":{"1":"517313505299/8116208100","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -14, 2)":{"1":"517313505299/8116208100","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -13, 1)":{"1":"-9896801795203/137975537700","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -13, 2)":{"1":"-9896801795203/137975537700","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -12, 1)":{"1":"270945035237/3537834300","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -12, 2)":{"1":"270945035237/3537834300","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -11, 1)":{"1":"-5304256811423/67218851700","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -11, 2)":{"1":"-5304256811423/67218851700","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -10, 1)":{"1":"482132224741/6110804700","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -10, 2)":{"1":"482132224741/6110804700","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -9, 1)":{"1":"-467622672757/6110804700","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -9, 2)":{"1":"-467622672757/6110804700","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -8, 1)":{"1":"14434590847141/201656555100","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -8, 2)":{"1":"14434590847141/201656555100","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -7, 1)":{"1":"-295224120587003/4638100767300","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -7, 2)":{"1":"-295224120587003/4638100767300","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -6, 1)":{"1":"241320955990733/4638100767300","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -6, 2)":{"1":"241320955990733/4638100767300","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -5, 1)":{"1":"-823803610749673/23190503836500","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -5, 2)":{"1":"-823803610749673/23190503836500","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -4, 1)":{"1":"726628114589801/60295309974900","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -4, 2)":{"1":"726628114589801/60295309974900","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -3, 1)":{"1":"1346788329176867/60295309974900","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -3, 2)":{"1":"1346788329176867/60295309974900","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -2, 1)":{"1":"-1533132916279061/20098436658300","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -2, 2)":{"1":"-1533132916279061/20098436658300","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -1, 1)":{"1":"33815038862932931/194284887696900","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -1, 2)":{"1":"33815038862932931/194284887696900","pi2":"16/3"},"('BA', 1, (), ((0, 2),), 0, 1)":{"1":"-3792999530331249391/8742819946360500","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), 0, 2)":{"1":"-3792999530331249391/8742819946360500","pi2":"-16/3"},"('R', -29, 3)":{"1":"-18609365660294/145568097675"},"('R', -28, 3)":{"1":"9252925284307/48522699225"},"('R', -27, 3)":{"1":"-8562148634107/39700390275"},"('R', -26, 3)":{"1":"41034870614831/174681717210"},"('R', -25, 3)":{"1":"-1068858699130139/4367042930250"},"('R', -24, 3)":{"1":"368241869623963/1455680976750"},"('R', -23, 3)":{"1":"-714368342457173/2779027319250"},"('R', -22, 3)":{"1":"15921759939117401/61138601023500"},"('R', -21, 3)":{"1":"-47954215446850483/183415803070500"},"('R', -20, 3)":{"1":"48063021142821967/183415803070500"},"('R', -19, 3)":{"1":"-526777329479121029/2017573833775500"},"('R', -18, 3)":{"1":"524178466189590059/2017573833775500"},"('R', -17, 3)":{"1":"-2250168712345272749/8742819946360500"},"('R', -16, 3)":{"1":"2226112340159549729/8742819946360500"},"('R', -15, 3)":{"1":"-135775039073/541080540"},"('R', -14, 3)":{"1":"4317231046336020587/17485639892721000"},"('R', -13, 3)":{"1":"-73173392456764880299/297255878176257000"},"('R', -12, 3)":{"1":"220375298849594387017/891767634528771000"},"('R', -11, 3)":{"1":"-4214254164375809665963/16943585056046649000"},"('R', -10, 3)":{"1":"4252966972152718199959/16943585056046649000"},"('R', -9, 3)":{"1":"-4294820022713588500711/16943585056046649000"},"('R', -8, 3)":{"1":"1447625874417057422917/5647861685348883000"},"('R', -7, 3)":{"1":"-33667461982910075420171/129900818763024309000"},"('R', -6, 3)":{"1":"34068135757546752894961/129900818763024309000"},"('R', -5, 3)":{"1":"-57439709681272938081943/216501364605040515000"},"('R', -4, 3)":{"1":"19376567103493966078981/72167121535013505000"},"('R', -3, 3)":{"1":"-1587733719018686327062661/5845536844336093905000"},"('R', -2, 3)":{"1":"1606511876853377877514961/5845536844336093905000"},"('R', -1, 3)":{"1":"-47119683573095311401446269/169520568485746723245000"},"('R', 0, 3)":{"1":"47661242955539172992975989/169520568485746723245000"},"('BA', 0, (), ((0, 2),), -30, 1)":{"1":"1650506564746752294233536/21190071060718340405625","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -29, 1)":{"1":"-13119103186190078172547336/21190071060718340405625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -28, 1)":{"1":"21273887509642679231596/25196279501448680625","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -27, 1)":{"1":"-24629818579529419176196/25196279501448680625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -26, 1)":{"1":"2988523533492998597794/2799586611272075625","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -25, 1)":{"1":"-3170275878707537036134/2799586611272075625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -24, 1)":{"1":"132245557457181458398/111983464450883025","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -23, 1)":{"1":"-136378253898397237978/111983464450883025","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -22, 1)":{"1":"263767173263599927/211688968716225","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -21, 1)":{"1":"-268279932389625077/211688968716225","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -20, 1)":{"1":"271617412408617911/211688968716225","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -19, 1)":{"1":"-54796346596895194/42337793743245","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -18, 1)":{"1":"152650822084027/117279207045","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -17, 1)":{"1":"-153145928973689/117279207045","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -16, 1)":{"1":"530741144627/405810405","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -15, 1)":{"1":"-2657839493776/2029052025","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -14, 1)":{"1":"530741144627/405810405","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -13, 1)":{"1":"-153145928973689/117279207045","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -12, 1)":{"1":"152650822084027/117279207045","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -11, 1)":{"1":"-54796346596895194/42337793743245","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -10, 1)":{"1":"271617412408617911/211688968716225","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -9, 1)":{"1":"-268279932389625077/211688968716225","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -8, 1)":{"1":"263767173263599927/211688968716225","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -7, 1)":{"1":"-136378253898397237978/111983464450883025","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -6, 1)":{"1":"132245557457181458398/111983464450883025","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -5, 1)":{"1":"-3170275878707537036134/2799586611272075625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -4, 1)":{"1":"2988523533492998597794/2799586611272075625","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -3, 1)":{"1":"-24629818579529419176196/25196279501448680625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -2, 1)":{"1":"21273887509642679231596/25196279501448680625","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -1, 1)":{"1":"-13119103186190078172547336/21190071060718340405625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), 0, 1)":{"1":"1650506564746752294233536/21190071060718340405625","pi2":"-16/3"},"('BA', 1, (2,), ((0, 1),), -30, 1)":{"1":"37218731320588/145568097675"},"('BA', 1, (), ((0, 3),), -30, 1)":{"1":"-18609365660294/145568097675"},"('BA', 1, (1,), ((0, 2),), -30, 1)":{"1":"37218731320588/145568097675"},"('BA', 1, (1,), ((0, 1),), -30, 2)":{"1":"37218731320588/145568097675"},"('BA', 1, (), ((0, 2),), -30, 2)":{"1":"-18609365660294/145568097675"},"('BA', 1, (2,), ((0, 1),), -29, 1)":{"1":"-36908186045548/145568097675"},"('BA', 1, (), ((0, 3),), -29, 1)":{"1":"27770451273974/145568097675"},"('BA', 1, (1,), ((0, 2),), -29, 1)":{"1":"-36908186045548/145568097675"},"('BA', 1, (1,), ((0, 1),), -29, 2)":{"1":"-36908186045548/145568097675"},"('BA', 1, (), ((0, 2),), -29, 2)":{"1":"23112272148374/145568097675"},"('BA', 1, (2,), ((0, 1),), -28, 1)":{"1":"1261618355612/5019589575"},"('BA', 1, (), ((0, 3),), -28, 1)":{"1":"-1112689777006/5019589575"},"('BA', 1, (1,), ((0, 2),), -28, 1)":{"1":"1261618355612/5019589575"},"('BA', 1, (1,), ((0, 1),), -28, 2)":{"1":"1261618355612/5019589575"},"('BA', 1, (), ((0, 2),), -28, 2)":{"1":"-871749477406/5019589575"},"('BA', 1, (2,), ((0, 1),), -27, 1)":{"1":"-1250145008012/5019589575"},"('BA', 1, (), ((0, 3),), -27, 1)":{"1":"1214037680806/5019589575"},"('BA', 1, (1,), ((0, 2),), -27, 1)":{"1":"-1250145008012/5019589575"},"('BA', 1, (1,), ((0, 1),), -27, 2)":{"1":"-1250145008012/5019589575"},"('BA', 1, (), ((0, 2),), -27, 2)":{"1":"919555092406/5019589575"},"('BA', 1, (2,), ((0, 1),), -26, 1)":{"1":"137582969068/557732175"},"('BA', 1, (), ((0, 3),), -26, 1)":{"1":"-143155774534/557732175"},"('BA', 1, (1,), ((0, 2),), -26, 1)":{"1":"137582969068/557732175"},"('BA', 1, (1,), ((0, 1),), -26, 2)":{"1":"137582969068/557732175"},"('BA', 1, (), ((0, 2),), -26, 2)":{"1":"-35324543178/185910725"},"('BA', 1, (2,), ((0, 1),), -25, 1)":{"1":"-136210089868/557732175"},"('BA', 1, (), ((0, 3),), -25, 1)":{"1":"149608306774/557732175"},"('BA', 1, (1,), ((0, 2),), -25, 1)":{"1":"-136210089868/557732175"},"('BA', 1, (1,), ((0, 1),), -25, 2)":{"1":"-136210089868/557732175"},"('BA', 1, (), ((0, 2),), -25, 2)":{"1":"36285558618/185910725"},"('BA', 1, (2,), ((0, 1),), -24, 1)":{"1":"5391291820/22309287"},"('BA', 1, (), ((0, 3),), -24, 1)":{"1":"-30968710558/111546435"},"('BA', 1, (1,), ((0, 2),), -24, 1)":{"1":"5391291820/22309287"},"('BA', 1, (1,), ((0, 1),), -24, 2)":{"1":"5391291820/22309287"},"('BA', 1, (), ((0, 2),), -24, 2)":{"1":"-22223470054/111546435"},"('BA', 1, (2,), ((0, 1),), -23, 1)":{"1":"-1777266796/7436429"},"('BA', 1, (), ((0, 3),), -23, 1)":{"1":"10613278366/37182145"},"('BA', 1, (1,), ((0, 2),), -23, 1)":{"1":"-1777266796/7436429"},"('BA', 1, (1,), ((0, 1),), -23, 2)":{"1":"-1777266796/7436429"},"('BA', 1, (), ((0, 2),), -23, 2)":{"1":"7528222678/37182145"},"('BA', 1, (2,), ((0, 1),), -22, 1)":{"1":"76372788/323323"},"('BA', 1, (), ((0, 3),), -22, 1)":{"1":"-472130602/1616615"},"('BA', 1, (1,), ((0, 2),), -22, 1)":{"1":"76372788/323323"},"('BA', 1, (1,), ((0, 1),), -22, 2)":{"1":"76372788/323323"},"('BA', 1, (), ((0, 2),), -22, 2)":{"1":"-331531286/1616615"},"('BA', 1, (2,), ((0, 1),), -21, 1)":{"1":"-75432212/323323"},"('BA', 1, (), ((0, 3),), -21, 1)":{"1":"4331475818/14549535"},"('BA', 1, (1,), ((0, 2),), -21, 1)":{"1":"-75432212/323323"},"('BA', 1, (1,), ((0, 1),), -21, 2)":{"1":"-75432212/323323"},"('BA', 1, (), ((0, 2),), -21, 2)":{"1":"3014350294/14549535"},"('BA', 1, (2,), ((0, 1),), -20, 1)":{"1":"223340540/969969"},"('BA', 1, (), ((0, 3),), -20, 1)":{"1":"-628917446/2078505"},"('BA', 1, (1,), ((0, 2),), -20, 1)":{"1":"223340540/969969"},"('BA', 1, (1,), ((0, 1),), -20, 2)":{"1":"223340540/969969"},"('BA', 1, (), ((0, 2),), -20, 2)":{"1":"-3038738086/14549535"},"('BA', 1, (2,), ((0, 1),), -19, 1)":{"1":"-1101183196/4849845"},"('BA', 1, (), ((0, 3),), -19, 1)":{"1":"637684958/2078505"},"('BA', 1, (1,), ((0, 2),), -19, 1)":{"1":"-1101183196/4849845"},"('BA', 1, (1,), ((0, 1),), -19, 2)":{"1":"-1101183196/4849845"},"('BA', 1, (), ((0, 2),), -19, 2)":{"1":"611556950/2909907"},"('BA', 1, (2,), ((0, 1),), -18, 1)":{"1":"57097204/255255"},"('BA', 1, (), ((0, 3),), -18, 1)":{"1":"-33961562/109395"},"('BA', 1, (1,), ((0, 2),), -18, 1)":{"1":"57097204/255255"},"('BA', 1, (1,), ((0, 1),), -18, 2)":{"1":"57097204/255255"},"('BA', 1, (), ((0, 2),), -18, 2)":{"1":"-32337674/153153"},"('BA', 1, (2,), ((0, 1),), -17, 1)":{"1":"-168568892/765765"},"('BA', 1, (), ((0, 3),), -17, 1)":{"1":"3811738/12155"},"('BA', 1, (1,), ((0, 2),), -17, 1)":{"1":"-168568892/765765"},"('BA', 1, (1,), ((0, 1),), -17, 2)":{"1":"-168568892/765765"},"('BA', 1, (), ((0, 2),), -17, 2)":{"1":"32442394/153153"},"('BA', 1, (2,), ((0, 1),), -16, 1)":{"1":"9746236/45045"},"('BA', 1, (), ((0, 3),), -16, 1)":{"1":"-1582998/5005"},"('BA', 1, (1,), ((0, 2),), -16, 1)":{"1":"9746236/45045"},"('BA', 1, (1,), ((0, 1),), -16, 2)":{"1":"9746236/45045"},"('BA', 1, (), ((0, 2),), -16, 2)":{"1":"-1912010/9009"},"('BA', 1, (2,), ((0, 1),), -15, 1)":{"1":"-9566056/45045"},"('BA', 1, (), ((0, 3),), -15, 1)":{"1":"4783028/15015"},"('BA', 1, (1,), ((0, 2),), -15, 1)":{"1":"-9566056/45045"},"('BA', 1, (1,), ((0, 1),), -15, 2)":{"1":"-9566056/45045"},"('BA', 1, (), ((0, 2),), -15, 2)":{"1":"9566056/45045"},"('BA', 1, (2,), ((0, 1),), -14, 1)":{"1":"9746236/45045"},"('BA', 1, (), ((0, 3),), -14, 1)":{"1":"-4997242/15015"},"('BA', 1, (1,), ((0, 2),), -14, 1)":{"1":"9746236/45045"},"('BA', 1, (1,), ((0, 1),), -14, 2)":{"1":"9746236/45045"},"('BA', 1, (), ((0, 2),), -14, 2)":{"1":"-9932422/45045"},"('BA', 1, (2,), ((0, 1),), -13, 1)":{"1":"-168568892/765765"},"('BA', 1, (), ((0, 3),), -13, 1)":{"1":"88522394/255255"},"('BA', 1, (1,), ((0, 2),), -13, 1)":{"1":"-168568892/765765"},"('BA', 1, (1,), ((0, 1),), -13, 2)":{"1":"-168568892/765765"},"('BA', 1, (), ((0, 2),), -13, 2)":{"1":"24989402/109395"},"('BA', 1, (2,), ((0, 1),), -12, 1)":{"1":"57097204/255255"},"('BA', 1, (), ((0, 3),), -12, 1)":{"1":"-276143902/765765"},"('BA', 1, (1,), ((0, 2),), -12, 1)":{"1":"57097204/255255"},"('BA', 1, (1,), ((0, 1),), -12, 2)":{"1":"57097204/255255"},"('BA', 1, (), ((0, 2),), -12, 2)":{"1":"-25842122/109395"},"('BA', 1, (2,), ((0, 1),), -11, 1)":{"1":"-1101183196/4849845"},"('BA', 1, (), ((0, 3),), -11, 1)":{"1":"5446854058/14549535"},"('BA', 1, (1,), ((0, 2),), -11, 1)":{"1":"-1101183196/4849845"},"('BA', 1, (1,), ((0, 1),), -11, 2)":{"1":"-1101183196/4849845"},"('BA', 1, (), ((0, 2),), -11, 2)":{"1":"507044918/2078505"},"('BA', 1, (2,), ((0, 1),), -10, 1)":{"1":"223340540/969969"},"('BA', 1, (), ((0, 3),), -10, 1)":{"1":"-5647902178/14549535"},"('BA', 1, (1,), ((0, 2),), -10, 1)":{"1":"223340540/969969"},"('BA', 1, (1,), ((0, 1),), -10, 2)":{"1":"223340540/969969"},"('BA', 1, (), ((0, 2),), -10, 2)":{"1":"-523068302/2078505"},"('BA', 1, (2,), ((0, 1),), -9, 1)":{"1":"-75432212/323323"},"('BA', 1, (), ((0, 3),), -9, 1)":{"1":"5851872802/14549535"},"('BA', 1, (1,), ((0, 2),), -9, 1)":{"1":"-75432212/323323"},"('BA', 1, (1,), ((0, 1),), -9, 2)":{"1":"-75432212/323323"},"('BA', 1, (), ((0, 2),), -9, 2)":{"1":"3774548786/14549535"},"('BA', 1, (2,), ((0, 1),), -8, 1)":{"1":"76372788/323323"},"('BA', 1, (), ((0, 3),), -8, 1)":{"1":"-673461218/1616615"},"('BA', 1, (1,), ((0, 2),), -8, 1)":{"1":"76372788/323323"},"('BA', 1, (1,), ((0, 1),), -8, 2)":{"1":"76372788/323323"},"('BA', 1, (), ((0, 2),), -8, 2)":{"1":"-432196594/1616615"},"('BA', 1, (2,), ((0, 1),), -7, 1)":{"1":"-1777266796/7436429"},"('BA', 1, (), ((0, 3),), -7, 1)":{"1":"16045723574/37182145"},"('BA', 1, (1,), ((0, 2),), -7, 1)":{"1":"-1777266796/7436429"},"('BA', 1, (1,), ((0, 1),), -7, 2)":{"1":"-1777266796/7436429"},"('BA', 1, (), ((0, 2),), -7, 2)":{"1":"10244445282/37182145"},"('BA', 1, (2,), ((0, 1),), -6, 1)":{"1":"5391291820/22309287"},"('BA', 1, (), ((0, 3),), -6, 1)":{"1":"-49900666742/111546435"},"('BA', 1, (1,), ((0, 2),), -6, 1)":{"1":"5391291820/22309287"},"('BA', 1, (1,), ((0, 1),), -6, 2)":{"1":"5391291820/22309287"},"('BA', 1, (), ((0, 2),), -6, 2)":{"1":"-10563149382/37182145"},"('BA', 1, (2,), ((0, 1),), -5, 1)":{"1":"-136210089868/557732175"},"('BA', 1, (), ((0, 3),), -5, 1)":{"1":"51804392566/111546435"},"('BA', 1, (1,), ((0, 2),), -5, 1)":{"1":"-136210089868/557732175"},"('BA', 1, (1,), ((0, 1),), -5, 2)":{"1":"-136210089868/557732175"},"('BA', 1, (), ((0, 2),), -5, 2)":{"1":"163563503882/557732175"},"('BA', 1, (2,), ((0, 1),), -4, 1)":{"1":"137582969068/557732175"},"('BA', 1, (), ((0, 3),), -4, 1)":{"1":"-53918626534/111546435"},"('BA', 1, (1,), ((0, 2),), -4, 1)":{"1":"137582969068/557732175"},"('BA', 1, (1,), ((0, 1),), -4, 2)":{"1":"137582969068/557732175"},"('BA', 1, (), ((0, 2),), -4, 2)":{"1":"-169192308602/557732175"},"('BA', 1, (2,), ((0, 1),), -3, 1)":{"1":"-1250145008012/5019589575"},"('BA', 1, (), ((0, 3),), -3, 1)":{"1":"507279468646/1003917915"},"('BA', 1, (1,), ((0, 2),), -3, 1)":{"1":"-1250145008012/5019589575"},"('BA', 1, (1,), ((0, 1),), -3, 2)":{"1":"-1250145008012/5019589575"},"('BA', 1, (), ((0, 2),), -3, 2)":{"1":"526911641206/1673196525"},"('BA', 1, (2,), ((0, 1),), -2, 1)":{"1":"1261618355612/5019589575"},"('BA', 1, (), ((0, 3),), -2, 1)":{"1":"-534433057966/1003917915"},"('BA', 1, (1,), ((0, 2),), -2, 1)":{"1":"1261618355612/5019589575"},"('BA', 1, (1,), ((0, 1),), -2, 2)":{"1":"1261618355612/5019589575"},"('BA', 1, (), ((0, 2),), -2, 2)":{"1":"-550495744606/1673196525"},"('BA', 1, (2,), ((0, 1),), -1, 1)":{"1":"-36908186045548/145568097675"},"('BA', 1, (), ((0, 3),), -1, 1)":{"1":"16590821372534/29113619535"},"('BA', 1, (1,), ((0, 2),), -1, 1)":{"1":"-36908186045548/145568097675"},"('BA', 1, (1,), ((0, 1),), -1, 2)":{"1":"-36908186045548/145568097675"},"('BA', 1, (), ((0, 2),), -1, 2)":{"1":"16901366647574/48522699225"},"('BA', 1, (2,), ((0, 1),), 0, 1)":{"1":"37218731320588/145568097675"},"('BA', 1, (), ((0, 3),), 0, 1)":{"1":"-18609365660294/29113619535"},"('BA', 1, (1,), ((0, 2),), 0, 1)":{"1":"37218731320588/145568097675"},"('BA', 1, (1,), ((0, 1),), 0, 2)":{"1":"37218731320588/145568097675"},"('BA', 1, (), ((0, 2),), 0, 2)":{"1":"-18609365660294/48522699225"},"('BA', 1, (), ((0, 1),), -30, 3)":{"1":"-18609365660294/145568097675"},"('BA', 1, (), ((0, 1),), -29, 3)":{"1":"18454093022774/145568097675"},"('BA', 1, (), ((0, 1),), -28, 3)":{"1":"-630809177806/5019589575"},"('BA', 1, (), ((0, 1),), -27, 3)":{"1":"625072504006/5019589575"},"('BA', 1, (), ((0, 1),), -26, 3)":{"1":"-68791484534/557732175"},"('BA', 1, (), ((0, 1),), -25, 3)":{"1":"68105044934/557732175"},"('BA', 1, (), ((0, 1),), -24, 3)":{"1":"-2695645910/22309287"},"('BA', 1, (), ((0, 1),), -23, 3)":{"1":"888633398/7436429"},"('BA', 1, (), ((0, 1),), -22, 3)":{"1":"-38186394/323323"},"('BA', 1, (), ((0, 1),), -21, 3)":{"1":"37716106/323323"},"('BA', 1, (), ((0, 1),), -20, 3)":{"1":"-111670270/969969"},"('BA', 1, (), ((0, 1),), -19, 3)":{"1":"550591598/4849845"},"('BA', 1, (), ((0, 1),), -18, 3)":{"1":"-28548602/255255"},"('BA', 1, (), ((0, 1),), -17, 3)":{"1":"84284446/765765"},"('BA', 1, (), ((0, 1),), -16, 3)":{"1":"-4873118/45045"},"('BA', 1, (), ((0, 1),), -15, 3)":{"1":"4783028/45045"},"('BA', 1, (), ((0, 1),), -14, 3)":{"1":"-4873118/45045"},"('BA', 1, (), ((0, 1),), -13, 3)":{"1":"84284446/765765"},"('BA', 1, (), ((0, 1),), -12, 3)":{"1":"-28548602/255255"},"('BA', 1, (), ((0, 1),), -11, 3)":{"1":"550591598/4849845"},"('BA', 1, (), ((0, 1),), -10, 3)":{"1":"-111670270/969969"},"('BA', 1, (), ((0, 1),), -9, 3)":{"1":"37716106/323323"},"('BA', 1, (), ((0, 1),), -8, 3)":{"1":"-38186394/323323"},"('BA', 1, (), ((0, 1),), -7, 3)":{"1":"888633398/7436429"},"('BA', 1, (), ((0, 1),), -6, 3)":{"1":"-2695645910/22309287"},"('BA', 1, (), ((0, 1),), -5, 3)":{"1":"68105044934/557732175"},"('BA', 1, (), ((0, 1),), -4, 3)":{"1":"-68791484534/557732175"},"('BA', 1, (), ((0, 1),), -3, 3)":{"1":"625072504006/5019589575"},"('BA', 1, (), ((0, 1),), -2, 3)":{"1":"-630809177806/5019589575"},"('BA', 1, (), ((0, 1),), -1, 3)":{"1":"18454093022774/145568097675"},"('BA', 1, (), ((0, 1),), 0, 3)":{"1":"-18609365660294/145568097675"},"('BA', 1, (-2,), ((0, 1),), -30, 1)":{"1":"-37218731320588/145568097675"},"('BA', 0, (), ((0, 3),), -30, 1)":{"1":"18609365660294/48522699225"},"('BA', 1, (-2,), ((0, 1),), -29, 1)":{"1":"36908186045548/145568097675"},"('BA', 0, (), ((0, 3),), -29, 1)":{"1":"-15348640272374/48522699225"},"('BA', 1, (-2,), ((0, 1),), -28, 1)":{"1":"-1261618355612/5019589575"},"('BA', 0, (), ((0, 3),), -28, 1)":{"1":"470182311406/1673196525"},"('BA', 1, (-2,), ((0, 1),), -27, 1)":{"1":"1250145008012/5019589575"},"('BA', 0, (), ((0, 3),), -27, 1)":{"1":"-428750778406/1673196525"},"('BA', 1, (-2,), ((0, 1),), -26, 1)":{"1":"-137582969068/557732175"},"('BA', 0, (), ((0, 3),), -26, 1)":{"1":"132010163602/557732175"},"('BA', 1, (-2,), ((0, 1),), -25, 1)":{"1":"136210089868/557732175"},"('BA', 0, (), ((0, 3),), -25, 1)":{"1":"-122811872962/557732175"},"('BA', 1, (-2,), ((0, 1),), -24, 1)":{"1":"-5391291820/22309287"},"('BA', 0, (), ((0, 3),), -24, 1)":{"1":"7648069214/37182145"},"('BA', 1, (-2,), ((0, 1),), -23, 1)":{"1":"1777266796/7436429"},"('BA', 0, (), ((0, 3),), -23, 1)":{"1":"-1022769942/5311735"},"('BA', 1, (-2,), ((0, 1),), -22, 1)":{"1":"-76372788/323323"},"('BA', 0, (), ((0, 3),), -22, 1)":{"1":"41656754/230945"},"('BA', 1, (-2,), ((0, 1),), -21, 1)":{"1":"75432212/323323"},"('BA', 0, (), ((0, 3),), -21, 1)":{"1":"-351060466/2078505"},"('BA', 1, (-2,), ((0, 1),), -20, 1)":{"1":"-223340540/969969"},"('BA', 0, (), ((0, 3),), -20, 1)":{"1":"2297794078/14549535"},"('BA', 1, (-2,), ((0, 1),), -19, 1)":{"1":"1101183196/4849845"},"('BA', 0, (), ((0, 3),), -19, 1)":{"1":"-428660894/2909907"},"('BA', 1, (-2,), ((0, 1),), -18, 1)":{"1":"-57097204/255255"},"('BA', 0, (), ((0, 3),), -18, 1)":{"1":"20970458/153153"},"('BA', 1, (-2,), ((0, 1),), -17, 1)":{"1":"168568892/765765"},"('BA', 0, (), ((0, 3),), -17, 1)":{"1":"-19399658/153153"},"('BA', 1, (-2,), ((0, 1),), -16, 1)":{"1":"-9746236/45045"},"('BA', 0, (), ((0, 3),), -16, 1)":{"1":"1049098/9009"},"('BA', 1, (-2,), ((0, 1),), -15, 1)":{"1":"9566056/45045"},"('BA', 0, (), ((0, 3),), -15, 1)":{"1":"-4783028/45045"},"('BA', 1, (-2,), ((0, 1),), -14, 1)":{"1":"-9746236/45045"},"('BA', 0, (), ((0, 3),), -14, 1)":{"1":"4500746/45045"},"('BA', 1, (-2,), ((0, 1),), -13, 1)":{"1":"168568892/765765"},"('BA', 0, (), ((0, 3),), -13, 1)":{"1":"-71570602/765765"},"('BA', 1, (-2,), ((0, 1),), -12, 1)":{"1":"-57097204/255255"},"('BA', 0, (), ((0, 3),), -12, 1)":{"1":"66439322/765765"},"('BA', 1, (-2,), ((0, 1),), -11, 1)":{"1":"1101183196/4849845"},"('BA', 0, (), ((0, 3),), -11, 1)":{"1":"-1160245118/14549535"},"('BA', 1, (-2,), ((0, 1),), -10, 1)":{"1":"-223340540/969969"},"('BA', 0, (), ((0, 3),), -10, 1)":{"1":"1052314022/14549535"},"('BA', 1, (-2,), ((0, 1),), -9, 1)":{"1":"75432212/323323"},"('BA', 0, (), ((0, 3),), -9, 1)":{"1":"-937026278/14549535"},"('BA', 1, (-2,), ((0, 1),), -8, 1)":{"1":"-76372788/323323"},"('BA', 0, (), ((0, 3),), -8, 1)":{"1":"90266662/1616615"},"('BA', 1, (-2,), ((0, 1),), -7, 1)":{"1":"1777266796/7436429"},"('BA', 0, (), ((0, 3),), -7, 1)":{"1":"-1726944386/37182145"},"('BA', 1, (-2,), ((0, 1),), -6, 1)":{"1":"-5391291820/22309287"},"('BA', 0, (), ((0, 3),), -6, 1)":{"1":"4012251458/111546435"},"('BA', 1, (-2,), ((0, 1),), -5, 1)":{"1":"136210089868/557732175"},"('BA', 0, (), ((0, 3),), -5, 1)":{"1":"-4466072302/185910725"},"('BA', 1, (-2,), ((0, 1),), -4, 1)":{"1":"-137582969068/557732175"},"('BA', 0, (), ((0, 3),), -4, 1)":{"1":"1857601822/185910725"},"('BA', 1, (-2,), ((0, 1),), -3, 1)":{"1":"1250145008012/5019589575"},"('BA', 0, (), ((0, 3),), -3, 1)":{"1":"36107327206/5019589575"},"('BA', 1, (-2,), ((0, 1),), -2, 1)":{"1":"-1261618355612/5019589575"},"('BA', 0, (), ((0, 3),), -2, 1)":{"1":"-148928578606/5019589575"},"('BA', 1, (-2,), ((0, 1),), -1, 1)":{"1":"36908186045548/145568097675"},"('BA', 0, (), ((0, 3),), -1, 1)":{"1":"9137734771574/145568097675"},"('BA', 1, (-2,), ((0, 1),), 0, 1)":{"1":"-37218731320588/145568097675"},"('BA', 0, (), ((0, 3),), 0, 1)":{"1":"-18609365660294/145568097675"},"('R', -29, 4)":{"1":"-48"},"('R', -28, 4)":{"1":"72"},"('R', -27, 4)":{"1":"-88"},"('R', -26, 4)":{"1":"100"},"('R', -25, 4)":{"1":"-548/5"},"('R', -24, 4)":{"1":"588/5"},"('R', -23, 4)":{"1":"-4356/35"},"('R', -22, 4)":{"1":"4566/35"},"('R', -21, 4)":{"1":"-14258/105"},"('R', -20, 4)":{"1":"14762/105"},"('R', -19, 4)":{"1":"-167422/1155"},"('R', -18, 4)":{"1":"172042/1155"},"('R', -17, 4)":{"1":"-2291986/15015"},"('R', -16, 4)":{"1":"2343466/15015"},"('R', -15, 4)":{"1":"-2391514/15015"},"('R', -14, 4)":{"1":"2436559/15015"},"('R', -13, 4)":{"1":"-42142223/255255"},"('R', -12, 4)":{"1":"14274301/85085"},"('R', -11, 4)":{"1":"-275295799/1616615"},"('R', -10, 4)":{"1":"55835135/323323"},"('R', -9, 4)":{"1":"-56574159/323323"},"('R', -8, 4)":{"1":"57279591/323323"},"('R', -7, 4)":{"1":"-1332950097/7436429"},"('R', -6, 4)":{"1":"1347822955/7436429"},"('R', -5, 4)":{"1":"-34052522467/185910725"},"('R', -4, 4)":{"1":"34395742267/185910725"},"('R', -3, 4)":{"1":"-312536252003/1673196525"},"('R', -2, 4)":{"1":"315404588903/1673196525"},"('R', -1, 4)":{"1":"-9227046511387/48522699225"},"('R', 0, 4)":{"1":"9304682830147/48522699225"},"('BA', 1, (1, 2), ((0, 1),), -30, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -30, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -30, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -30, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -30, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -30, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -30, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -30, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -30, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -30, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -30, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -29, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -29, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -29, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -29, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -29, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -29, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -29, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -29, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -29, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -29, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -29, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -28, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -28, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -28, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -28, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -28, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -28, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -28, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -28, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -28, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -28, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -28, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -27, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -27, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -27, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -27, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -27, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -27, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -27, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -27, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -27, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -27, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -27, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -26, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -26, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -26, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -26, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -26, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -26, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -26, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -26, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -26, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -26, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -26, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -25, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -25, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -25, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -25, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -25, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -25, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -25, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -25, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -25, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -25, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -25, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -24, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -24, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -24, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -24, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -24, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -24, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -24, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -24, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -24, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -24, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -24, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -23, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -23, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -23, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -23, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -23, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -23, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -23, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -23, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -23, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -23, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -23, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -22, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -22, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -22, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -22, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -22, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -22, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -22, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -22, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -22, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -22, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -22, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -21, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -21, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -21, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -21, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -21, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -21, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -21, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -21, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -21, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -21, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -21, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -20, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -20, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -20, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -20, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -20, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -20, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -20, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -20, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -20, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -20, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -20, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -19, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -19, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -19, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -19, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -19, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -19, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -19, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -19, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -19, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -19, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -19, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -18, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -18, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -18, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -18, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -18, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -18, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -18, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -18, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -18, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -18, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -18, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -17, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -17, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -17, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -17, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -17, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -17, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -17, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -17, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -17, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -17, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -17, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -16, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -16, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -16, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -16, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -16, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -16, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -16, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -16, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -16, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -16, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -16, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -15, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -15, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -15, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -15, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -15, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -15, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -15, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -15, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -15, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -15, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -15, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -14, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -14, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -14, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -14, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -14, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -14, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -14, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -14, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -14, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -14, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -14, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -13, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -13, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -13, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -13, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -13, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -13, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -13, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -13, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -13, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -13, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -13, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -12, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -12, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -12, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -12, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -12, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -12, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -12, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -12, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -12, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -12, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -12, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -11, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -11, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -11, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -11, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -11, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -11, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -11, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -11, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -11, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -11, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -11, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -10, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -10, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -10, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -10, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -10, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -10, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -10, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -10, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -10, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -10, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -10, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -9, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -9, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -9, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -9, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -9, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -9, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -9, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -9, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -9, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -9, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -9, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -8, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -8, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -8, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -8, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -8, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -8, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -8, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -8, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -8, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -8, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -8, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -7, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -7, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -7, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -7, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -7, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -7, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -7, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -7, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -7, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -7, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -7, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -6, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -6, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -6, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -6, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -6, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -6, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -6, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -6, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -6, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -6, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -6, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -5, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -5, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -5, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -5, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -5, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -5, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -5, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -5, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -5, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -5, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -5, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -4, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -4, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -4, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -4, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -4, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -4, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -4, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -4, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -4, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -4, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -4, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -3, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -3, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -3, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -3, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -3, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -3, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -3, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -3, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -3, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -3, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -3, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -2, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -2, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -2, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -2, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -2, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -2, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -2, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -2, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -2, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -2, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -2, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -1, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -1, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -1, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -1, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -1, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -1, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -1, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -1, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -1, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -1, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -1, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), 0, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), 0, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), 0, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), 0, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), 0, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), 0, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), 0, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), 0, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), 0, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), 0, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), 0, 2)":{"1":"-144"},"('BA', 1, (1,), ((0, 1),), -30, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -30, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -29, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -29, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -28, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -28, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -27, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -27, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -26, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -26, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -25, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -25, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -24, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -24, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -23, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -23, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -22, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -22, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -21, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -21, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -20, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -20, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -19, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -19, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -18, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -18, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -17, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -17, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -16, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -16, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -15, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -15, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -14, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -14, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -13, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -13, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -12, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -12, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -11, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -11, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -10, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -10, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -9, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -9, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -8, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -8, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -7, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -7, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -6, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -6, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -5, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -5, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -4, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -4, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -3, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -3, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -2, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -2, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -1, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -1, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), 0, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), 0, 3)":{"1":"-64"},"('BA', 1, (1, -2), ((0, 1),), -30, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -30, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -29, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -29, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -28, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -28, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -27, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -27, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -26, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -26, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -25, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -25, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -24, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -24, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -23, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -23, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -22, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -22, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -21, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -21, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -20, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -20, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -19, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -19, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -18, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -18, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -17, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -17, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -16, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -16, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -15, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -15, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -14, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -14, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -13, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -13, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -12, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -12, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -11, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -11, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -10, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -10, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -9, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -9, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -8, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -8, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -7, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -7, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -6, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -6, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -5, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -5, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -4, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -4, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -3, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -3, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -2, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -2, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -1, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -1, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), 0, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), 0, 1)":{"1":"-96"},"('BA', 1, (), ((0, 1),), -30, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -29, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -28, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -27, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -26, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -25, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -24, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -23, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -22, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -21, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -20, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -19, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -18, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -17, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -16, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -15, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -14, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -13, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -12, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -11, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -10, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -9, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -8, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -7, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -6, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -5, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -4, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -3, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -2, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -1, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), 0, 4)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -30, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -30, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -29, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -29, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -28, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -28, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -27, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -27, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -26, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -26, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -25, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -25, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -24, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -24, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -23, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -23, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -22, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -22, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -21, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -21, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -20, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -20, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -19, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -19, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -18, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -18, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -17, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -17, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -16, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -16, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -15, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -15, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -14, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -14, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -13, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -13, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -12, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -12, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -11, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -11, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -10, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -10, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -9, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -9, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -8, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -8, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -7, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -7, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -6, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -6, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -5, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -5, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -4, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -4, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -3, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -3, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -2, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -2, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -1, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -1, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), 0, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), 0, 2)":{"1":"-48"},"('BA', 1, (-2, 1), ((0, 1),), -30, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -30, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -29, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -29, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -28, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -28, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -27, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -27, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -26, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -26, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -25, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -25, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -24, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -24, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -23, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -23, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -22, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -22, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -21, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -21, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -20, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -20, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -19, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -19, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -18, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -18, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -17, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -17, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -16, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -16, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -15, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -15, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -14, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -14, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -13, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -13, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -12, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -12, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -11, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -11, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -10, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -10, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -9, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -9, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -8, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -8, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -7, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -7, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -6, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -6, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -5, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -5, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -4, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -4, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -3, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -3, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -2, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -2, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -1, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -1, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), 0, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), 0, 1)":{"1":"-64"},"('BA', 0, (), (), 1, 5)":{"1":"32"},"('R', 1, 5)":{"1":"32"},"('BA', 0, (), ((0, 4),), -30, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -30, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -29, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -29, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -28, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -28, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -27, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -27, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -26, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -26, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -25, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -25, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -24, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -24, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -23, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -23, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -22, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -22, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -21, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -21, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -20, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -20, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -19, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -19, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -18, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -18, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -17, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -17, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -16, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -16, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -15, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -15, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -14, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -14, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -13, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -13, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -12, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -12, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -11, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -11, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -10, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -10, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -9, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -9, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -8, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -8, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -7, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -7, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -6, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -6, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -5, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -5, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -4, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -4, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -3, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -3, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -2, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -2, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -1, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -1, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), 0, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), 0, 3)":{"1":"-32"},"('BA', 1, (), ((0, 1),), -30, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -29, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -28, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -27, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -26, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -25, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -24, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -23, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -22, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -21, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -20, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -19, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -18, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -17, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -16, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -15, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -14, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -13, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -12, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -11, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -10, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -9, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -8, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -7, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -6, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -5, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -4, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -3, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -2, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -1, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), 0, 1)":{"z3":"-32"}}

==> anc/tables/json/atoms_m33.json <==
{"('R', -31, 1)":{"1":"1228967113953989895370729092015089/19568661069734088436738013400000","z3":"-32"},"('R', -30, 1)":{"1":"-6432921803849977805806274585574149/39137322139468176873476026800000","pi2":"8/3","z3":"48"},"('R', -29, 1)":{"1":"2789184948516839577212066151130199/11741196641840453062042808040000","pi2":"-8/3","z3":"-176/3"},"('R', -28, 1)":{"1":"-227688718863303122764710457504351/838656902988603790145914860000","pi2":"10/3","z3":"200/3"},"('R', -27, 1)":{"1":"4940828995963812183315784761230143/17266465649765372150062953000000","pi2":"-10/3","z3":"-1096/15"},"('R', -26, 1)":{"1":"-8018147068797340680012599222360537/27955230099620126338197162000000","pi2":"98/27","z3":"392/5"},"('R', -25, 1)":{"1":"17361558154838452879961903920373869/62263921585517554116893679000000","pi2":"-98/27","z3":"-2904/35"},"('R', -24, 1)":{"1":"-321668561377150681286656553245362769/1217605577672343280508143056000000","pi2":"205/54","z3":"3044/35"},"('R', -23, 1)":{"1":"18099453514375329600576200604164976913/73969538843594854290869690652000000","pi2":"-205/54","z3":"-28516/315"},"('R', -22, 1)":{"1":"-3270834638206859187765866446073421791/14793907768718970858173938130400000","pi2":"5269/1350","z3":"29524/315"},"('R', -21, 1)":{"1":"31579433447019722967713685197678086807/162732985455908679439913319434400000","pi2":"-5269/1350","z3":"-334844/3465"},"('R', -20, 1)":{"1":"-26646247920210414845548832397861562363/162732985455908679439913319434400000","pi2":"5369/1350","z3":"344084/3465"},"('R', -19, 1)":{"1":"1377309157458704449641235864428266401739/10577644054634064163594365763236000000","pi2":"-5369/1350","z3":"-4583972/45045"},"('R', -18, 1)":{"1":"-51850119089531758726531727497662579791/556718108138634955978650829644000000","pi2":"266681/66150","z3":"4686932/45045"},"('R', -17, 1)":{"1":"420136142420678164122215682554571707/8105474371367098975934379895200000","pi2":"-266681/66150","z3":"-4783028/45045"},"('R', -16, 1)":{"1":"-149494941963557418672155210041/33125118916220571470630400000","pi2":"1077749/264600","z3":"4873118/45045"},"('R', -15, 1)":{"1":"-3823054385614203307111749047424855331/68896532156620341295442229109200000","pi2":"-1077749/264600","z3":"-84284446/765765"},"('R', -14, 1)":{"1":"385863326586030270701350021902052219601/4732103919178397125818532051974000000","pi2":"9778141/2381400","z3":"28548602/255255"},"('R', -13, 1)":{"1":"-168293124576991974699546206217193225148801/1708289514823401362420490070762614000000","pi2":"-9778141/2381400","z3":"-550591598/4849845"},"('R', -12, 1)":{"1":"5846323096512106575979512175622491089929/52562754302258503459092002177311200000","pi2":"1968329/476280","z3":"111670270/969969"},"('R', -11, 1)":{"1":"-3192344740724276736617665442482929359983/26281377151129251729546001088655600000","pi2":"-1968329/476280","z3":"-37716106/323323"},"('R', -10, 1)":{"1":"3420735064150939150852653277748402048539/26281377151129251729546001088655600000","pi2":"239437889/57629880","z3":"38186394/323323"},"('R', -9, 1)":{"1":"-416469272342230873395194592657057798909421/3022358372379863948897790125195394000000","pi2":"-239437889/57629880","z3":"-888633398/7436429"},"('R', -8, 1)":{"1":"388791276516669602493856867232029692001067/2686540775448767954575813444618128000000","pi2":"240505109/57629880","z3":"2695645910/22309287"},"('R', -7, 1)":{"1":"-3002086352250869651097790209523166378809/19870863723733490788282643821140000000","pi2":"-240505109/57629880","z3":"-68105044934/557732175"},"('R', -6, 1)":{"1":"527163024382043041099862238847274617695601/3358175969310959943219766805772660000000","pi2":"40799043101/9739449720","z3":"68791484534/557732175"},"('R', -5, 1)":{"1":"-4903842230309869354204445028551606568151729/30223583723798639488977901251953940000000","pi2":"-40799043101/9739449720","z3":"-625072504006/5019589575"},"('R', -4, 1)":{"1":"503437126380762726704894136000059492428903/3022358372379863948897790125195394000000","pi2":"40931552621/9739449720","z3":"630809177806/5019589575"},"('R', -3, 1)":{"1":"-29559138619961770718992610551317486953196841/175296785598032109036071827261332852000000","pi2":"-40931552621/9739449720","z3":"-18454093022774/145568097675"},"('R', -2, 1)":{"1":"48380899776133941233411753629970177999190023/292161309330053515060119712102221420000000","pi2":"205234915681/48697248600","z3":"18609365660294/145568097675"},"('R', -1, 1)":{"1":"-1328396627681878567862638233039685627455311273/9057000589231658966863711075168864020000000","pi2":"-205234915681/48697248600","z3":"-581548514594714/4512611027925"},"('R', 0, 1)":{"1":"20802071670119169946432003843661685956094857881/289824018855413086939638754405403648640000000","pi2":"822968714749/194788994400","z3":"586061125622639/4512611027925"},"('R', -31, 2)":{"1":"-347142239046005529079/1084109673348702000","pi2":"-16/3"},"('R', -30, 2)":{"1":"130219433327177270029/722739782232468000","pi2":"8"},"('R', -29, 2)":{"1":"-3693289793389747027/295666274549646000","pi2":"-88/9"},"('R', -28, 2)":{"1":"-1711165875678830059663/13009316080184424000","pi2":"100/9"},"('R', -27, 2)":{"1":"517206404058008615683/2032705637528816250","pi2":"-548/45"},"('R', -26, 2)":{"1":"-11605927769057529184943/32523290200461060000","pi2":"196/15"},"('R', -25, 2)":{"1":"52096645473244641281/117594541014063750","pi2":"-484/35"},"('R', -24, 2)":{"1":"-2120801177036286889591/4120597853452080000","pi2":"1522/105"},"('R', -23, 2)":{"1":"36771569939049865603393/64030227582157711875","pi2":"-14258/945"},"('R', -22, 2)":{"1":"-620503327212607894351/996094935648540000","pi2":"14762/945"},"('R', -21, 2)":{"1":"143463031099008149077613/216717693354995332500","pi2":"-167422/10395"},"('R', -20, 2)":{"1":"-31193547695994683792137589/45077280217839029160000","pi2":"172042/10395"},"('R', -19, 2)":{"1":"4181982601167108771134567/5860046428319073790800","pi2":"-2291986/135135"},"('R', -18, 2)":{"1":"-42603334235778536944202849/58600464283190737908000","pi2":"2343466/135135"},"('R', -17, 2)":{"1":"35750965260893594410878821/48833720235992281590000","pi2":"-2391514/135135"},"('R', -16, 2)":{"1":"-8366610835660545026495617/11490287114351125080000","pi2":"2436559/135135"},"('R', -15, 2)":{"1":"10061200555323617871803858579/14112945148201769379510000","pi2":"-42142223/2297295"},"('R', -14, 2)":{"1":"-12110830911075051529744614067/16935534177842123255412000","pi2":"14274301/765765"},"('R', -13, 2)":{"1":"2209236716544826625412459870893/3056863919100503247601866000","pi2":"-275295799/14549535"},"('R', -12, 2)":{"1":"-389061597036700962930508873177/531628507669652738713368000","pi2":"55835135/2909907"},"('R', -11, 2)":{"1":"565963619338303364566370549999/764215979775125811900466500","pi2":"-18858053/969969"},"('R', -10, 2)":{"1":"-4571268241964196655801756278439/6113727838201006495203732000","pi2":"6364399/323323"},"('R', -9, 2)":{"1":"380141654396191936845562016650246/505337816626301943119183473125","pi2":"-444316699/22309287"},"('R', -8, 2)":{"1":"-16241472641962794954862660010425561/21561080176055549573085161520000","pi2":"1347822955/66927861"},"('R', -7, 2)":{"1":"50519271571488886230905315137261913/67378375550173592415891129750000","pi2":"-34052522467/1673196525"},"('R', -6, 2)":{"1":"-99788662216219123753757332664330101/134756751100347184831782259500000","pi2":"34395742267/1673196525"},"('R', -5, 2)":{"1":"1316718180744178746142609864084847051/1819216139854686995229060503250000","pi2":"-312536252003/15058768725"},"('R', -4, 2)":{"1":"-5072984378058249060165878224231045049/7276864559418747980916242013000000","pi2":"315404588903/15058768725"},"('R', -3, 2)":{"1":"125592452951396957590462863207909107287/191245096702223970373454985404156250","pi2":"-9227046511387/436704293025"},"('R', -2, 2)":{"1":"-1822852542824044205409809333949524552047/3059921547235583525975279766466500000","pi2":"9304682830147/436704293025"},"('R', -1, 2)":{"1":"184001341871681231096533780567524749947949/367573075861674471057780481946788312500","pi2":"-290774257297357/13537833083775"},"('R', 0, 2)":{"1":"-15841896473385810939676311811129993040460847/47049353710294332295395901689188904000000","pi2":"586061125622639/27075666167550"},"('BA', 0, (), ((0, 1),), -32, 1)":{"1":"-6479137804412860191618773092559549/19568661069734088436738013400000"},"('BA', 0, (), ((0, 1),), -31, 1)":{"1":"3216005918126746450606153461838961/4892165267433522109184503350000"},"('BA', 0, (), ((0, 1),), -30, 1)":{"1":"-3181137252778470594286273810481/5090702671626974099047350000"},"('BA', 0, (), ((0, 1),), -29, 1)":{"1":"577088676021293379143642317529/1018140534325394819809470000"},"('BA', 0, (), ((0, 1),), -28, 1)":{"1":"-615019594221303747422474111/1210630837485606206670000"},"('BA', 0, (), ((0, 1),), -27, 1)":{"1":"2743306975672938068400305359/6053154187428031033350000"},"('BA', 0, (), ((0, 1),), -26, 1)":{"1":"-811810828127498980888300213/2017718062476010344450000"},"('BA', 0, (), ((0, 1),), -25, 1)":{"1":"55102312349936887233233221/155209081728923872650000"},"('BA', 0, (), ((0, 1),), -24, 1)":{"1":"-296639545617273084120473/955132810639531524000"},"('BA', 0, (), ((0, 1),), -23, 1)":{"1":"185205779095098571315013/689818141017439434000"},"('BA', 0, (), ((0, 1),), -22, 1)":{"1":"-99215457640979100979/434668015763982000"},"('BA', 0, (), ((0, 1),), -21, 1)":{"1":"14280156961340479/75362887782000"},"('BA', 0, (), ((0, 1),), -20, 1)":{"1":"-4907476774153571411/32330678858478000"},"('BA', 0, (), ((0, 1),), -19, 1)":{"1":"742343568563541709/6466135771695600"},"('BA', 0, (), ((0, 1),), -18, 1)":{"1":"-199805083692127/2558819062800"},"('BA', 0, (), ((0, 1),), -17, 1)":{"1":"11617606203719/284313229200"},"('BA', 0, (), ((0, 1),), -15, 1)":{"1":"-11617606203719/284313229200"},"('BA', 0, (), ((0, 1),), -14, 1)":{"1":"199805083692127/2558819062800"},"('BA', 0, (), ((0, 1),), -13, 1)":{"1":"-742343568563541709/6466135771695600"},"('BA', 0, (), ((0, 1),), -12, 1)":{"1":"4907476774153571411/32330678858478000"},"('BA', 0, (), ((0, 1),), -11, 1)":{"1":"-14280156961340479/75362887782000"},"('BA', 0, (), ((0, 1),), -10, 1)":{"1":"99215457640979100979/434668015763982000"},"('BA', 0, (), ((0, 1),), -9, 1)":{"1":"-185205779095098571315013/689818141017439434000"},"('BA', 0, (), ((0, 1),), -8, 1)":{"1":"296639545617273084120473/955132810639531524000"},"('BA', 0, (), ((0, 1),), -7, 1)":{"1":"-55102312349936887233233221/155209081728923872650000"},"('BA', 0, (), ((0, 1),), -6, 1)":{"1":"811810828127498980888300213/2017718062476010344450000"},"('BA', 0, (), ((0, 1),), -5, 1)":{"1":"-2743306975672938068400305359/6053154187428031033350000"},"('BA', 0, (), ((0, 1),), -4, 1)":{"1":"615019594221303747422474111/1210630837485606206670000"},"('BA', 0, (), ((0, 1),), -3, 1)":{"1":"-577088676021293379143642317529/1018140534325394819809470000"},"('BA', 0, (), ((0, 1),), -2, 1)":{"1":"3181137252778470594286273810481/5090702671626974099047350000"},"('BA', 0, (), ((0, 1),), -1, 1)":{"1":"-3216005918126746450606153461838961/4892165267433522109184503350000"},"('BA', 0, (), ((0, 1),), 0, 1)":{"1":"6479137804412860191618773092559549/19568661069734088436738013400000"},"('BA', 1, (), ((0, 2),), -32, 1)":{"1":"-487937563865588322439/1084109673348702000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -32, 2)":{"1":"-487937563865588322439/1084109673348702000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -31, 1)":{"1":"50504789706940551721/271027418337175500","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -31, 2)":{"1":"50504789706940551721/271027418337175500","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -30, 1)":{"1":"-756454107717726571/8742819946360500","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -30, 2)":{"1":"-756454107717726571/8742819946360500","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -29, 1)":{"1":"54397368368011099/1748563989272100","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -29, 2)":{"1":"54397368368011099/1748563989272100","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -28, 1)":{"1":"270495277674331/60295309974900","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -28, 2)":{"1":"270495277674331/60295309974900","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -27, 1)":{"1":"-8755227304174469/301476549874500","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -27, 2)":{"1":"-8755227304174469/301476549874500","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -26, 1)":{"1":"14042372483670649/301476549874500","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -26, 2)":{"1":"14042372483670649/301476549874500","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -25, 1)":{"1":"-1373535278881033/23190503836500","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -25, 2)":{"1":"-1373535278881033/23190503836500","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -24, 1)":{"1":"12170007791533/178388491050","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -24, 2)":{"1":"12170007791533/178388491050","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -23, 1)":{"1":"-114883568436121/1546033589100","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -23, 2)":{"1":"-114883568436121/1546033589100","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -22, 1)":{"1":"5239663131011/67218851700","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -22, 2)":{"1":"5239663131011/67218851700","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -21, 1)":{"1":"-410618297627/5170680900","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -21, 2)":{"1":"-410618297627/5170680900","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -20, 1)":{"1":"5298132113921/67218851700","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -20, 2)":{"1":"5298132113921/67218851700","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -19, 1)":{"1":"-66539174690699/873845072100","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -19, 2)":{"1":"-66539174690699/873845072100","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -18, 1)":{"1":"3273689134061/45991845900","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -18, 2)":{"1":"3273689134061/45991845900","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -17, 1)":{"1":"-8739229561099/137975537700","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -17, 2)":{"1":"-8739229561099/137975537700","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -16, 1)":{"1":"822968714749/16232416200","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -16, 2)":{"1":"822968714749/16232416200","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -15, 1)":{"1":"-8739229561099/137975537700","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -15, 2)":{"1":"-8739229561099/137975537700","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -14, 1)":{"1":"3273689134061/45991845900","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -14, 2)":{"1":"3273689134061/45991845900","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -13, 1)":{"1":"-66539174690699/873845072100","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -13, 2)":{"1":"-66539174690699/873845072100","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -12, 1)":{"1":"5298132113921/67218851700","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -12, 2)":{"1":"5298132113921/67218851700","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -11, 1)":{"1":"-410618297627/5170680900","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -11, 2)":{"1":"-410618297627/5170680900","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -10, 1)":{"1":"5239663131011/67218851700","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -10, 2)":{"1":"5239663131011/67218851700","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -9, 1)":{"1":"-114883568436121/1546033589100","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -9, 2)":{"1":"-114883568436121/1546033589100","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -8, 1)":{"1":"12170007791533/178388491050","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -8, 2)":{"1":"12170007791533/178388491050","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -7, 1)":{"1":"-1373535278881033/23190503836500","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -7, 2)":{"1":"-1373535278881033/23190503836500","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -6, 1)":{"1":"14042372483670649/301476549874500","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -6, 2)":{"1":"14042372483670649/301476549874500","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -5, 1)":{"1":"-8755227304174469/301476549874500","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -5, 2)":{"1":"-8755227304174469/301476549874500","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -4, 1)":{"1":"270495277674331/60295309974900","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -4, 2)":{"1":"270495277674331/60295309974900","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -3, 1)":{"1":"54397368368011099/1748563989272100","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -3, 2)":{"1":"54397368368011099/1748563989272100","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -2, 1)":{"1":"-756454107717726571/8742819946360500","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -2, 2)":{"1":"-756454107717726571/8742819946360500","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -1, 1)":{"1":"50504789706940551721/271027418337175500","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -1, 2)":{"1":"50504789706940551721/271027418337175500","pi2":"16/3"},"('BA', 1, (), ((0, 2),), 0, 1)":{"1":"-487937563865588322439/1084109673348702000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), 0, 2)":{"1":"-487937563865588322439/1084109673348702000","pi2":"-16/3"},"('R', -31, 3)":{"1":"-586061125622639/4512611027925"},"('R', -30, 3)":{"1":"583052718270689/3008407351950"},"('R', -29, 3)":{"1":"-270222688598332/1230712098525"},"('R', -28, 3)":{"1":"2593321304719477/10830266467020"},"('R', -27, 3)":{"1":"-33825827515395059/135378330837750"},"('R', -26, 3)":{"1":"5834773731715484/22563055139625"},"('R', -25, 3)":{"1":"-260615638315639/990228125250"},"('R', -24, 3)":{"1":"337415383293332809/1263531087819000"},"('R', -23, 3)":{"1":"-1527009614409459673/5685889895185500"},"('R', -22, 3)":{"1":"139382267221600997/516899081380500"},"('R', -21, 3)":{"1":"-16837758969078927647/62544788847040500"},"('R', -20, 3)":{"1":"4197586183621448183/15636197211760125"},"('R', -19, 3)":{"1":"-216748766323424985437/813082255011526500"},"('R', -18, 3)":{"1":"214991223179998110347/813082255011526500"},"('R', -17, 3)":{"1":"-4722337929232110821/18068494555811700"},"('R', -16, 3)":{"1":"558410480321/2164322160"},"('R', -15, 3)":{"1":"-155963936842756919411/614328814897597800"},"('R', -14, 3)":{"1":"7002391522491003935347/27644796670391901000"},"('R', -13, 3)":{"1":"-133390397409945191829853/525251136737446119000"},"('R', -12, 3)":{"1":"134244471372297976803499/525251136737446119000"},"('R', -11, 3)":{"1":"-135282551164438176642529/525251136737446119000"},"('R', -10, 3)":{"1":"136568740528018851048109/525251136737446119000"},"('R', -9, 3)":{"1":"-3171886095138026085366143/12080776144961260737000"},"('R', -8, 3)":{"1":"534332380963063881782183/2013462690826876789500"},"('R', -7, 3)":{"1":"-186213976191295758523231/694297479595474755000"},"('R', -6, 3)":{"1":"5460550020031562077723799/20134626908268767895000"},"('R', -5, 3)":{"1":"-49680187793886623502143891/181211642174418911055000"},"('R', -4, 3)":{"1":"50235983194603880836999541/181211642174418911055000"},"('R', -3, 3)":{"1":"-1472622374205421331917939339/5255137623058148420595000"},"('R', -2, 3)":{"1":"1488805553539713669222697159/5255137623058148420595000"},"('R', -1, 3)":{"1":"-46642603034390143772013890029/162909266314802601038445000"},"('R', 0, 3)":{"1":"188563440970824224217342974191/651637065259210404153780000"},"('BA', 0, (), ((0, 2),), -32, 1)":{"1":"1587492973269514928544388096/20363658289350325129805625","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -31, 1)":{"1":"-12777066316041462816203333146/20363658289350325129805625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -30, 1)":{"1":"18162605180332323214480861/21190071060718340405625","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -29, 1)":{"1":"-21054385725412153905492586/21190071060718340405625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -28, 1)":{"1":"54740993845496726633417/50392559002897361250","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -27, 1)":{"1":"-29067492462434257511956/25196279501448680625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -26, 1)":{"1":"3371921576489774319709/2799586611272075625","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -25, 1)":{"1":"-3481317646533094783684/2799586611272075625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -24, 1)":{"1":"570580804301228584867/447933857803532100","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -23, 1)":{"1":"-145268242400233935233/111983464450883025","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -22, 1)":{"1":"278391076062624446/211688968716225","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -21, 1)":{"1":"-281197446628540181/211688968716225","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -20, 1)":{"1":"566364827253124807/423377937432450","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -19, 1)":{"1":"-56895075760775389/42337793743245","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -18, 1)":{"1":"158008207879888/117279207045","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -17, 1)":{"1":"-790985888533669/586396035225","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -16, 1)":{"1":"5481325713797/4058104050","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -15, 1)":{"1":"-790985888533669/586396035225","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -14, 1)":{"1":"158008207879888/117279207045","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -13, 1)":{"1":"-56895075760775389/42337793743245","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -12, 1)":{"1":"566364827253124807/423377937432450","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -11, 1)":{"1":"-281197446628540181/211688968716225","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -10, 1)":{"1":"278391076062624446/211688968716225","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -9, 1)":{"1":"-145268242400233935233/111983464450883025","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -8, 1)":{"1":"570580804301228584867/447933857803532100","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -7, 1)":{"1":"-3481317646533094783684/2799586611272075625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -6, 1)":{"1":"3371921576489774319709/2799586611272075625","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -5, 1)":{"1":"-29067492462434257511956/25196279501448680625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -4, 1)":{"1":"54740993845496726633417/50392559002897361250","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -3, 1)":{"1":"-21054385725412153905492586/21190071060718340405625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -2, 1)":{"1":"18162605180332323214480861/21190071060718340405625","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -1, 1)":{"1":"-12777066316041462816203333146/20363658289350325129805625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), 0, 1)":{"1":"1587492973269514928544388096/20363658289350325129805625","pi2":"-16/3"},"('BA', 1, (2,), ((0, 1),), -32, 1)":{"1":"1172122251245278/4512611027925"},"('BA', 1, (), ((0, 3),), -32, 1)":{"1":"-586061125622639/4512611027925"},"('BA', 1, (1,), ((0, 2),), -32, 1)":{"1":"1172122251245278/4512611027925"},"('BA', 1, (1,), ((0, 1),), -32, 2)":{"1":"1172122251245278/4512611027925"},"('BA', 1, (), ((0, 2),), -32, 2)":{"1":"-586061125622639/4512611027925"},"('BA', 1, (2,), ((0, 1),), -31, 1)":{"1":"-1163097029189428/4512611027925"},"('BA', 1, (), ((0, 3),), -31, 1)":{"1":"870355620381914/4512611027925"},"('BA', 1, (1,), ((0, 2),), -31, 1)":{"1":"-1163097029189428/4512611027925"},"('BA', 1, (1,), ((0, 1),), -31, 2)":{"1":"-1163097029189428/4512611027925"},"('BA', 1, (), ((0, 2),), -31, 2)":{"1":"725952067488314/4512611027925"},"('BA', 1, (2,), ((0, 1),), -30, 1)":{"1":"37218731320588/145568097675"},"('BA', 1, (), ((0, 3),), -30, 1)":{"1":"-32583903037094/145568097675"},"('BA', 1, (1,), ((0, 2),), -30, 1)":{"1":"37218731320588/145568097675"},"('BA', 1, (1,), ((0, 1),), -30, 2)":{"1":"37218731320588/145568097675"},"('BA', 1, (), ((0, 2),), -30, 2)":{"1":"-25596634348694/145568097675"},"('BA', 1, (2,), ((0, 1),), -29, 1)":{"1":"-36908186045548/145568097675"},"('BA', 1, (), ((0, 3),), -29, 1)":{"1":"35534083149974/145568097675"},"('BA', 1, (1,), ((0, 2),), -29, 1)":{"1":"-36908186045548/145568097675"},"('BA', 1, (1,), ((0, 1),), -29, 2)":{"1":"-36908186045548/145568097675"},"('BA', 1, (), ((0, 2),), -29, 2)":{"1":"26994088086374/145568097675"},"('BA', 1, (2,), ((0, 1),), -28, 1)":{"1":"1261618355612/5019589575"},"('BA', 1, (), ((0, 3),), -28, 1)":{"1":"-1300087787806/5019589575"},"('BA', 1, (1,), ((0, 2),), -28, 1)":{"1":"1261618355612/5019589575"},"('BA', 1, (1,), ((0, 1),), -28, 2)":{"1":"1261618355612/5019589575"},"('BA', 1, (), ((0, 2),), -28, 2)":{"1":"-965448482806/5019589575"},"('BA', 1, (2,), ((0, 1),), -27, 1)":{"1":"-1250145008012/5019589575"},"('BA', 1, (), ((0, 3),), -27, 1)":{"1":"1358601860566/5019589575"},"('BA', 1, (1,), ((0, 2),), -27, 1)":{"1":"-1250145008012/5019589575"},"('BA', 1, (1,), ((0, 1),), -27, 2)":{"1":"-1250145008012/5019589575"},"('BA', 1, (), ((0, 2),), -27, 2)":{"1":"991837182286/5019589575"},"('BA', 1, (2,), ((0, 1),), -26, 1)":{"1":"137582969068/557732175"},"('BA', 1, (), ((0, 3),), -26, 1)":{"1":"-156243889574/557732175"},"('BA', 1, (1,), ((0, 2),), -26, 1)":{"1":"137582969068/557732175"},"('BA', 1, (1,), ((0, 1),), -26, 2)":{"1":"137582969068/557732175"},"('BA', 1, (), ((0, 2),), -26, 2)":{"1":"-112517687054/557732175"},"('BA', 1, (2,), ((0, 1),), -25, 1)":{"1":"-136210089868/557732175"},"('BA', 1, (), ((0, 3),), -25, 1)":{"1":"160656715574/557732175"},"('BA', 1, (1,), ((0, 2),), -25, 1)":{"1":"-136210089868/557732175"},"('BA', 1, (1,), ((0, 1),), -25, 2)":{"1":"-136210089868/557732175"},"('BA', 1, (), ((0, 2),), -25, 2)":{"1":"114380880254/557732175"},"('BA', 1, (2,), ((0, 1),), -24, 1)":{"1":"5391291820/22309287"},"('BA', 1, (), ((0, 3),), -24, 1)":{"1":"-32880935158/111546435"},"('BA', 1, (1,), ((0, 2),), -24, 1)":{"1":"5391291820/22309287"},"('BA', 1, (1,), ((0, 1),), -24, 2)":{"1":"5391291820/22309287"},"('BA', 1, (), ((0, 2),), -24, 2)":{"1":"-23179582354/111546435"},"('BA', 1, (2,), ((0, 1),), -23, 1)":{"1":"-1777266796/7436429"},"('BA', 1, (), ((0, 3),), -23, 1)":{"1":"100576277014/334639305"},"('BA', 1, (1,), ((0, 2),), -23, 1)":{"1":"-1777266796/7436429"},"('BA', 1, (1,), ((0, 1),), -23, 2)":{"1":"-1777266796/7436429"},"('BA', 1, (), ((0, 2),), -23, 2)":{"1":"70282389962/334639305"},"('BA', 1, (2,), ((0, 1),), -22, 1)":{"1":"76372788/323323"},"('BA', 1, (), ((0, 3),), -22, 1)":{"1":"-4445755802/14549535"},"('BA', 1, (1,), ((0, 2),), -22, 1)":{"1":"76372788/323323"},"('BA', 1, (1,), ((0, 1),), -22, 2)":{"1":"76372788/323323"},"('BA', 1, (), ((0, 2),), -22, 2)":{"1":"-3082071766/14549535"},"('BA', 1, (2,), ((0, 1),), -21, 1)":{"1":"-75432212/323323"},"('BA', 1, (), ((0, 3),), -21, 1)":{"1":"4509244682/14549535"},"('BA', 1, (1,), ((0, 2),), -21, 1)":{"1":"-75432212/323323"},"('BA', 1, (1,), ((0, 1),), -21, 2)":{"1":"-75432212/323323"},"('BA', 1, (), ((0, 2),), -21, 2)":{"1":"3103234726/14549535"},"('BA', 1, (2,), ((0, 1),), -20, 1)":{"1":"223340540/969969"},"('BA', 1, (), ((0, 3),), -20, 1)":{"1":"-652095926/2078505"},"('BA', 1, (1,), ((0, 2),), -20, 1)":{"1":"223340540/969969"},"('BA', 1, (1,), ((0, 1),), -20, 2)":{"1":"223340540/969969"},"('BA', 1, (), ((0, 2),), -20, 2)":{"1":"-3119862766/14549535"},"('BA', 1, (2,), ((0, 1),), -19, 1)":{"1":"-1101183196/4849845"},"('BA', 1, (), ((0, 3),), -19, 1)":{"1":"659002958/2078505"},"('BA', 1, (1,), ((0, 2),), -19, 1)":{"1":"-1101183196/4849845"},"('BA', 1, (1,), ((0, 1),), -19, 2)":{"1":"-1101183196/4849845"},"('BA', 1, (), ((0, 2),), -19, 2)":{"1":"626479550/2909907"},"('BA', 1, (2,), ((0, 1),), -18, 1)":{"1":"57097204/255255"},"('BA', 1, (), ((0, 3),), -18, 1)":{"1":"-245001494/765765"},"('BA', 1, (1,), ((0, 2),), -18, 1)":{"1":"57097204/255255"},"('BA', 1, (1,), ((0, 1),), -18, 2)":{"1":"57097204/255255"},"('BA', 1, (), ((0, 2),), -18, 2)":{"1":"-33064730/153153"},"('BA', 1, (2,), ((0, 1),), -17, 1)":{"1":"-168568892/765765"},"('BA', 1, (), ((0, 3),), -17, 1)":{"1":"82302466/255255"},"('BA', 1, (1,), ((0, 2),), -17, 1)":{"1":"-168568892/765765"},"('BA', 1, (1,), ((0, 1),), -17, 2)":{"1":"-168568892/765765"},"('BA', 1, (), ((0, 2),), -17, 2)":{"1":"165595922/765765"},"('BA', 1, (2,), ((0, 1),), -16, 1)":{"1":"9746236/45045"},"('BA', 1, (), ((0, 3),), -16, 1)":{"1":"-4873118/15015"},"('BA', 1, (1,), ((0, 2),), -16, 1)":{"1":"9746236/45045"},"('BA', 1, (1,), ((0, 1),), -16, 2)":{"1":"9746236/45045"},"('BA', 1, (), ((0, 2),), -16, 2)":{"1":"-9746236/45045"},"('BA', 1, (2,), ((0, 1),), -15, 1)":{"1":"-168568892/765765"},"('BA', 1, (), ((0, 3),), -15, 1)":{"1":"86266426/255255"},"('BA', 1, (1,), ((0, 2),), -15, 1)":{"1":"-168568892/765765"},"('BA', 1, (1,), ((0, 1),), -15, 2)":{"1":"-168568892/765765"},"('BA', 1, (), ((0, 2),), -15, 2)":{"1":"171541862/765765"},"('BA', 1, (2,), ((0, 1),), -14, 1)":{"1":"57097204/255255"},"('BA', 1, (), ((0, 3),), -14, 1)":{"1":"-268873342/765765"},"('BA', 1, (1,), ((0, 2),), -14, 1)":{"1":"57097204/255255"},"('BA', 1, (1,), ((0, 1),), -14, 2)":{"1":"57097204/255255"},"('BA', 1, (), ((0, 2),), -14, 2)":{"1":"-177259574/765765"},"('BA', 1, (2,), ((0, 1),), -13, 1)":{"1":"-1101183196/4849845"},"('BA', 1, (), ((0, 3),), -13, 1)":{"1":"5297628058/14549535"},"('BA', 1, (1,), ((0, 2),), -13, 1)":{"1":"-1101183196/4849845"},"('BA', 1, (1,), ((0, 1),), -13, 2)":{"1":"-1101183196/4849845"},"('BA', 1, (), ((0, 2),), -13, 2)":{"1":"496385918/2078505"},"('BA', 1, (2,), ((0, 1),), -12, 1)":{"1":"223340540/969969"},"('BA', 1, (), ((0, 3),), -12, 1)":{"1":"-5485652818/14549535"},"('BA', 1, (1,), ((0, 2),), -12, 1)":{"1":"223340540/969969"},"('BA', 1, (1,), ((0, 1),), -12, 2)":{"1":"223340540/969969"},"('BA', 1, (), ((0, 2),), -12, 2)":{"1":"-511479062/2078505"},"('BA', 1, (2,), ((0, 1),), -11, 1)":{"1":"-75432212/323323"},"('BA', 1, (), ((0, 3),), -11, 1)":{"1":"5674103938/14549535"},"('BA', 1, (1,), ((0, 2),), -11, 1)":{"1":"-75432212/323323"},"('BA', 1, (1,), ((0, 1),), -11, 2)":{"1":"-75432212/323323"},"('BA', 1, (), ((0, 2),), -11, 2)":{"1":"3685664354/14549535"},"('BA', 1, (2,), ((0, 1),), -10, 1)":{"1":"76372788/323323"},"('BA', 1, (), ((0, 3),), -10, 1)":{"1":"-5864570578/14549535"},"('BA', 1, (1,), ((0, 2),), -10, 1)":{"1":"76372788/323323"},"('BA', 1, (1,), ((0, 1),), -10, 2)":{"1":"76372788/323323"},"('BA', 1, (), ((0, 2),), -10, 2)":{"1":"-3791479154/14549535"},"('BA', 1, (2,), ((0, 1),), -9, 1)":{"1":"-1777266796/7436429"},"('BA', 1, (), ((0, 3),), -9, 1)":{"1":"139354740446/334639305"},"('BA', 1, (1,), ((0, 2),), -9, 1)":{"1":"-1777266796/7436429"},"('BA', 1, (1,), ((0, 1),), -9, 2)":{"1":"-1777266796/7436429"},"('BA', 1, (), ((0, 2),), -9, 2)":{"1":"89671621678/334639305"},"('BA', 1, (2,), ((0, 1),), -8, 1)":{"1":"5391291820/22309287"},"('BA', 1, (), ((0, 3),), -8, 1)":{"1":"-47988442142/111546435"},"('BA', 1, (1,), ((0, 2),), -8, 1)":{"1":"5391291820/22309287"},"('BA', 1, (1,), ((0, 1),), -8, 2)":{"1":"5391291820/22309287"},"('BA', 1, (), ((0, 2),), -8, 2)":{"1":"-10244445282/37182145"},"('BA', 1, (2,), ((0, 1),), -7, 1)":{"1":"-136210089868/557732175"},"('BA', 1, (), ((0, 3),), -7, 1)":{"1":"49594710806/111546435"},"('BA', 1, (1,), ((0, 2),), -7, 1)":{"1":"-136210089868/557732175"},"('BA', 1, (1,), ((0, 1),), -7, 2)":{"1":"-136210089868/557732175"},"('BA', 1, (), ((0, 2),), -7, 2)":{"1":"52679766494/185910725"},"('BA', 1, (2,), ((0, 1),), -6, 1)":{"1":"137582969068/557732175"},"('BA', 1, (), ((0, 3),), -6, 1)":{"1":"-51301003526/111546435"},"('BA', 1, (1,), ((0, 2),), -6, 1)":{"1":"137582969068/557732175"},"('BA', 1, (1,), ((0, 1),), -6, 2)":{"1":"137582969068/557732175"},"('BA', 1, (), ((0, 2),), -6, 2)":{"1":"-54216083694/185910725"},"('BA', 1, (2,), ((0, 1),), -5, 1)":{"1":"-1250145008012/5019589575"},"('BA', 1, (), ((0, 3),), -5, 1)":{"1":"478366632694/1003917915"},"('BA', 1, (1,), ((0, 2),), -5, 1)":{"1":"-1250145008012/5019589575"},"('BA', 1, (1,), ((0, 1),), -5, 2)":{"1":"-1250145008012/5019589575"},"('BA', 1, (), ((0, 2),), -5, 2)":{"1":"502817611246/1673196525"},"('BA', 1, (2,), ((0, 1),), -4, 1)":{"1":"1261618355612/5019589575"},"('BA', 1, (), ((0, 3),), -4, 1)":{"1":"-496953455806/1003917915"},"('BA', 1, (1,), ((0, 2),), -4, 1)":{"1":"1261618355612/5019589575"},"('BA', 1, (1,), ((0, 1),), -4, 2)":{"1":"1261618355612/5019589575"},"('BA', 1, (), ((0, 2),), -4, 2)":{"1":"-519262742806/1673196525"},"('BA', 1, (2,), ((0, 1),), -3, 1)":{"1":"-36908186045548/145568097675"},"('BA', 1, (), ((0, 3),), -3, 1)":{"1":"15038094997334/29113619535"},"('BA', 1, (1,), ((0, 2),), -3, 1)":{"1":"-36908186045548/145568097675"},"('BA', 1, (1,), ((0, 1),), -3, 2)":{"1":"-36908186045548/145568097675"},"('BA', 1, (), ((0, 2),), -3, 2)":{"1":"15607428001574/48522699225"},"('BA', 1, (2,), ((0, 1),), -2, 1)":{"1":"37218731320588/145568097675"},"('BA', 1, (), ((0, 3),), -2, 1)":{"1":"-15814458184934/29113619535"},"('BA', 1, (1,), ((0, 2),), -2, 1)":{"1":"37218731320588/145568097675"},"('BA', 1, (1,), ((0, 1),), -2, 2)":{"1":"37218731320588/145568097675"},"('BA', 1, (), ((0, 2),), -2, 2)":{"1":"-16280276097494/48522699225"},"('BA', 1, (2,), ((0, 1),), -1, 1)":{"1":"-1163097029189428/4512611027925"},"('BA', 1, (), ((0, 3),), -1, 1)":{"1":"523787093437274/902522205585"},"('BA', 1, (1,), ((0, 2),), -1, 1)":{"1":"-1163097029189428/4512611027925"},"('BA', 1, (1,), ((0, 1),), -1, 2)":{"1":"-1163097029189428/4512611027925"},"('BA', 1, (), ((0, 2),), -1, 2)":{"1":"533413996963514/1504203675975"},"('BA', 1, (2,), ((0, 1),), 0, 1)":{"1":"1172122251245278/4512611027925"},"('BA', 1, (), ((0, 3),), 0, 1)":{"1":"-586061125622639/902522205585"},"('BA', 1, (1,), ((0, 2),), 0, 1)":{"1":"1172122251245278/4512611027925"},"('BA', 1, (1,), ((0, 1),), 0, 2)":{"1":"1172122251245278/4512611027925"},"('BA', 1, (), ((0, 2),), 0, 2)":{"1":"-586061125622639/1504203675975"},"('BA', 1, (), ((0, 1),), -32, 3)":{"1":"-586061125622639/4512611027925"},"('BA', 1, (), ((0, 1),), -31, 3)":{"1":"581548514594714/4512611027925"},"('BA', 1, (), ((0, 1),), -30, 3)":{"1":"-18609365660294/145568097675"},"('BA', 1, (), ((0, 1),), -29, 3)":{"1":"18454093022774/145568097675"},"('BA', 1, (), ((0, 1),), -28, 3)":{"1":"-630809177806/5019589575"},"('BA', 1, (), ((0, 1),), -27, 3)":{"1":"625072504006/5019589575"},"('BA', 1, (), ((0, 1),), -26, 3)":{"1":"-68791484534/557732175"},"('BA', 1, (), ((0, 1),), -25, 3)":{"1":"68105044934/557732175"},"('BA', 1, (), ((0, 1),), -24, 3)":{"1":"-2695645910/22309287"},"('BA', 1, (), ((0, 1),), -23, 3)":{"1":"888633398/7436429"},"('BA', 1, (), ((0, 1),), -22, 3)":{"1":"-38186394/323323"},"('BA', 1, (), ((0, 1),), -21, 3)":{"1":"37716106/323323"},"('BA', 1, (), ((0, 1),), -20, 3)":{"1":"-111670270/969969"},"('BA', 1, (), ((0, 1),), -19, 3)":{"1":"550591598/4849845"},"('BA', 1, (), ((0, 1),), -18, 3)":{"1":"-28548602/255255"},"('BA', 1, (), ((0, 1),), -17, 3)":{"1":"84284446/765765"},"('BA', 1, (), ((0, 1),), -16, 3)":{"1":"-4873118/45045"},"('BA', 1, (), ((0, 1),), -15, 3)":{"1":"84284446/765765"},"('BA', 1, (), ((0, 1),), -14, 3)":{"1":"-28548602/255255"},"('BA', 1, (), ((0, 1),), -13, 3)":{"1":"550591598/4849845"},"('BA', 1, (), ((0, 1),), -12, 3)":{"1":"-111670270/969969"},"('BA', 1, (), ((0, 1),), -11, 3)":{"1":"37716106/323323"},"('BA', 1, (), ((0, 1),), -10, 3)":{"1":"-38186394/323323"},"('BA', 1, (), ((0, 1),), -9, 3)":{"1":"888633398/7436429"},"('BA', 1, (), ((0, 1),), -8, 3)":{"1":"-2695645910/22309287"},"('BA', 1, (), ((0, 1),), -7, 3)":{"1":"68105044934/557732175"},"('BA', 1, (), ((0, 1),), -6, 3)":{"1":"-68791484534/557732175"},"('BA', 1, (), ((0, 1),), -5, 3)":{"1":"625072504006/5019589575"},"('BA', 1, (), ((0, 1),), -4, 3)":{"1":"-630809177806/5019589575"},"('BA', 1, (), ((0, 1),), -3, 3)":{"1":"18454093022774/145568097675"},"('BA', 1, (), ((0, 1),), -2, 3)":{"1":"-18609365660294/145568097675"},"('BA', 1, (), ((0, 1),), -1, 3)":{"1":"581548514594714/4512611027925"},"('BA', 1, (), ((0, 1),), 0, 3)":{"1":"-586061125622639/4512611027925"},"('BA', 1, (-2,), ((0, 1),), -32, 1)":{"1":"-1172122251245278/4512611027925"},"('BA', 0, (), ((0, 3),), -32, 1)":{"1":"586061125622639/1504203675975"},"('BA', 1, (-2,), ((0, 1),), -31, 1)":{"1":"1163097029189428/4512611027925"},"('BA', 0, (), ((0, 3),), -31, 1)":{"1":"-485279479332314/1504203675975"},"('BA', 1, (-2,), ((0, 1),), -30, 1)":{"1":"-37218731320588/145568097675"},"('BA', 0, (), ((0, 3),), -30, 1)":{"1":"13951186534694/48522699225"},"('BA', 1, (-2,), ((0, 1),), -29, 1)":{"1":"36908186045548/145568097675"},"('BA', 0, (), ((0, 3),), -29, 1)":{"1":"-12760762980374/48522699225"},"('BA', 1, (-2,), ((0, 1),), -28, 1)":{"1":"-1261618355612/5019589575"},"('BA', 0, (), ((0, 3),), -28, 1)":{"1":"407716307806/1673196525"},"('BA', 1, (-2,), ((0, 1),), -27, 1)":{"1":"1250145008012/5019589575"},"('BA', 0, (), ((0, 3),), -27, 1)":{"1":"-380562718486/1673196525"},"('BA', 1, (-2,), ((0, 1),), -26, 1)":{"1":"-137582969068/557732175"},"('BA', 0, (), ((0, 3),), -26, 1)":{"1":"39640682854/185910725"},"('BA', 1, (-2,), ((0, 1),), -25, 1)":{"1":"136210089868/557732175"},"('BA', 0, (), ((0, 3),), -25, 1)":{"1":"-5322069722/26558675"},"('BA', 1, (-2,), ((0, 1),), -24, 1)":{"1":"-5391291820/22309287"},"('BA', 0, (), ((0, 3),), -24, 1)":{"1":"1001523002/5311735"},"('BA', 1, (-2,), ((0, 1),), -23, 1)":{"1":"1777266796/7436429"},"('BA', 0, (), ((0, 3),), -23, 1)":{"1":"-8482533518/47805615"},"('BA', 1, (-2,), ((0, 1),), -22, 1)":{"1":"-76372788/323323"},"('BA', 0, (), ((0, 3),), -22, 1)":{"1":"346827874/2078505"},"('BA', 1, (-2,), ((0, 1),), -21, 1)":{"1":"75432212/323323"},"('BA', 0, (), ((0, 3),), -21, 1)":{"1":"-325664914/2078505"},"('BA', 1, (-2,), ((0, 1),), -20, 1)":{"1":"-223340540/969969"},"('BA', 0, (), ((0, 3),), -20, 1)":{"1":"2135544718/14549535"},"('BA', 1, (-2,), ((0, 1),), -19, 1)":{"1":"1101183196/4849845"},"('BA', 0, (), ((0, 3),), -19, 1)":{"1":"-398815694/2909907"},"('BA', 1, (-2,), ((0, 1),), -18, 1)":{"1":"-57097204/255255"},"('BA', 0, (), ((0, 3),), -18, 1)":{"1":"19516346/153153"},"('BA', 1, (-2,), ((0, 1),), -17, 1)":{"1":"168568892/765765"},"('BA', 0, (), ((0, 3),), -17, 1)":{"1":"-90230386/765765"},"('BA', 1, (-2,), ((0, 1),), -16, 1)":{"1":"-9746236/45045"},"('BA', 0, (), ((0, 3),), -16, 1)":{"1":"4873118/45045"},"('BA', 1, (-2,), ((0, 1),), -15, 1)":{"1":"168568892/765765"},"('BA', 0, (), ((0, 3),), -15, 1)":{"1":"-78338506/765765"},"('BA', 1, (-2,), ((0, 1),), -14, 1)":{"1":"-57097204/255255"},"('BA', 0, (), ((0, 3),), -14, 1)":{"1":"73709882/765765"},"('BA', 1, (-2,), ((0, 1),), -13, 1)":{"1":"1101183196/4849845"},"('BA', 0, (), ((0, 3),), -13, 1)":{"1":"-1309471118/14549535"},"('BA', 1, (-2,), ((0, 1),), -12, 1)":{"1":"-223340540/969969"},"('BA', 0, (), ((0, 3),), -12, 1)":{"1":"1214563382/14549535"},"('BA', 1, (-2,), ((0, 1),), -11, 1)":{"1":"75432212/323323"},"('BA', 0, (), ((0, 3),), -11, 1)":{"1":"-1114795142/14549535"},"('BA', 1, (-2,), ((0, 1),), -10, 1)":{"1":"-76372788/323323"},"('BA', 0, (), ((0, 3),), -10, 1)":{"1":"1008980342/14549535"},"('BA', 1, (-2,), ((0, 1),), -9, 1)":{"1":"1777266796/7436429"},"('BA', 0, (), ((0, 3),), -9, 1)":{"1":"-20599271194/334639305"},"('BA', 1, (-2,), ((0, 1),), -8, 1)":{"1":"-5391291820/22309287"},"('BA', 0, (), ((0, 3),), -8, 1)":{"1":"5924476058/111546435"},"('BA', 1, (-2,), ((0, 1),), -7, 1)":{"1":"136210089868/557732175"},"('BA', 0, (), ((0, 3),), -7, 1)":{"1":"-24446625706/557732175"},"('BA', 1, (-2,), ((0, 1),), -6, 1)":{"1":"-137582969068/557732175"},"('BA', 0, (), ((0, 3),), -6, 1)":{"1":"18660920506/557732175"},"('BA', 1, (-2,), ((0, 1),), -5, 1)":{"1":"1250145008012/5019589575"},"('BA', 0, (), ((0, 3),), -5, 1)":{"1":"-108456852554/5019589575"},"('BA', 1, (-2,), ((0, 1),), -4, 1)":{"1":"-1261618355612/5019589575"},"('BA', 0, (), ((0, 3),), -4, 1)":{"1":"38469432194/5019589575"},"('BA', 1, (-2,), ((0, 1),), -3, 1)":{"1":"36908186045548/145568097675"},"('BA', 0, (), ((0, 3),), -3, 1)":{"1":"1374102895574/145568097675"},"('BA', 1, (-2,), ((0, 1),), -2, 1)":{"1":"-37218731320588/145568097675"},"('BA', 0, (), ((0, 3),), -2, 1)":{"1":"-4634828283494/145568097675"},"('BA', 1, (-2,), ((0, 1),), -1, 1)":{"1":"1163097029189428/4512611027925"},"('BA', 0, (), ((0, 3),), -1, 1)":{"1":"292741408807514/4512611027925"},"('BA', 1, (-2,), ((0, 1),), 0, 1)":{"1":"-1172122251245278/4512611027925"},"('BA', 0, (), ((0, 3),), 0, 1)":{"1":"-586061125622639/4512611027925"},"('R', -31, 4)":{"1":"-48"},"('R', -30, 4)":{"1":"72"},"('R', -29, 4)":{"1":"-88"},"('R', -28, 4)":{"1":"100"},"('R', -27, 4)":{"1":"-548/5"},"('R', -26, 4)":{"1":"588/5"},"('R', -25, 4)":{"1":"-4356/35"},"('R', -24, 4)":{"1":"4566/35"},"('R', -23, 4)":{"1":"-14258/105"},"('R', -22, 4)":{"1":"14762/105"},"('R', -21, 4)":{"1":"-167422/1155"},"('R', -20, 4)":{"1":"172042/1155"},"('R', -19, 4)":{"1":"-2291986/15015"},"('R', -18, 4)":{"1":"2343466/15015"},"('R', -17, 4)":{"1":"-2391514/15015"},"('R', -16, 4)":{"1":"2436559/15015"},"('R', -15, 4)":{"1":"-42142223/255255"},"('R', -14, 4)":{"1":"14274301/85085"},"('R', -13, 4)":{"1":"-275295799/1616615"},"('R', -12, 4)":{"1":"55835135/323323"},"('R', -11, 4)":{"1":"-56574159/323323"},"('R', -10, 4)":{"1":"57279591/323323"},"('R', -9, 4)":{"1":"-1332950097/7436429"},"('R', -8, 4)":{"1":"1347822955/7436429"},"('R', -7, 4)":{"1":"-34052522467/185910725"},"('R', -6, 4)":{"1":"34395742267/185910725"},"('R', -5, 4)":{"1":"-312536252003/1673196525"},"('R', -4, 4)":{"1":"315404588903/1673196525"},"('R', -3, 4)":{"1":"-9227046511387/48522699225"},"('R', -2, 4)":{"1":"9304682830147/48522699225"},"('R', -1, 4)":{"1":"-290774257297357/1504203675975"},"('R', 0, 4)":{"1":"586061125622639/3008407351950"},"('BA', 1, (1, 2), ((0, 1),), -32, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -32, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -32, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -32, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -32, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -32, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -32, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -32, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -32, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -32, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -32, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -31, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -31, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -31, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -31, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -31, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -31, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -31, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -31, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -31, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -31, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -31, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -30, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -30, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -30, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -30, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -30, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -30, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -30, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -30, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -30, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -30, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -30, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -29, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -29, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -29, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -29, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -29, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -29, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -29, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -29, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -29, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -29, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -29, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -28, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -28, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -28, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -28, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -28, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -28, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -28, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -28, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -28, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -28, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -28, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -27, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -27, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -27, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -27, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -27, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -27, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -27, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -27, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -27, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -27, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -27, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -26, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -26, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -26, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -26, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -26, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -26, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -26, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -26, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -26, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -26, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -26, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -25, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -25, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -25, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -25, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -25, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -25, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -25, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -25, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -25, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -25, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -25, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -24, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -24, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -24, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -24, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -24, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -24, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -24, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -24, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -24, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -24, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -24, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -23, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -23, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -23, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -23, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -23, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -23, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -23, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -23, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -23, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -23, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -23, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -22, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -22, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -22, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -22, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -22, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -22, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -22, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -22, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -22, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -22, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -22, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -21, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -21, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -21, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -21, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -21, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -21, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -21, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -21, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -21, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -21, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -21, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -20, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -20, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -20, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -20, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -20, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -20, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -20, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -20, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -20, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -20, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -20, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -19, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -19, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -19, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -19, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -19, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -19, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -19, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -19, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -19, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -19, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -19, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -18, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -18, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -18, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -18, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -18, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -18, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -18, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -18, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -18, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -18, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -18, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -17, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -17, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -17, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -17, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -17, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -17, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -17, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -17, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -17, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -17, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -17, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -16, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -16, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -16, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -16, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -16, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -16, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -16, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -16, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -16, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -16, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -16, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -15, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -15, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -15, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -15, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -15, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -15, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -15, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -15, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -15, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -15, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -15, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -14, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -14, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -14, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -14, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -14, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -14, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -14, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -14, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -14, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -14, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -14, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -13, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -13, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -13, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -13, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -13, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -13, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -13, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -13, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -13, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -13, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -13, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -12, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -12, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -12, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -12, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -12, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -12, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -12, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -12, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -12, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -12, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -12, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -11, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -11, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -11, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -11, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -11, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -11, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -11, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -11, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -11, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -11, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -11, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -10, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -10, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -10, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -10, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -10, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -10, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -10, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -10, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -10, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -10, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -10, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -9, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -9, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -9, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -9, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -9, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -9, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -9, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -9, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -9, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -9, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -9, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -8, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -8, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -8, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -8, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -8, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -8, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -8, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -8, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -8, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -8, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -8, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -7, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -7, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -7, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -7, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -7, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -7, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -7, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -7, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -7, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -7, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -7, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -6, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -6, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -6, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -6, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -6, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -6, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -6, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -6, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -6, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -6, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -6, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -5, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -5, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -5, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -5, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -5, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -5, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -5, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -5, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -5, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -5, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -5, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -4, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -4, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -4, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -4, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -4, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -4, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -4, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -4, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -4, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -4, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -4, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -3, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -3, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -3, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -3, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -3, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -3, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -3, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -3, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -3, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -3, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -3, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -2, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -2, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -2, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -2, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -2, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -2, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -2, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -2, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -2, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -2, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -2, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -1, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -1, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -1, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -1, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -1, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -1, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -1, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -1, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -1, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -1, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -1, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), 0, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), 0, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), 0, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), 0, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), 0, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), 0, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), 0, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), 0, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), 0, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), 0, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), 0, 2)":{"1":"-144"},"('BA', 1, (1,), ((0, 1),), -32, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -32, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -31, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -31, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -30, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -30, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -29, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -29, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -28, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -28, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -27, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -27, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -26, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -26, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -25, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -25, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -24, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -24, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -23, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -23, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -22, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -22, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -21, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -21, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -20, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -20, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -19, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -19, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -18, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -18, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -17, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -17, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -16, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -16, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -15, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -15, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -14, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -14, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -13, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -13, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -12, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -12, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -11, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -11, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -10, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -10, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -9, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -9, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -8, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -8, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -7, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -7, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -6, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -6, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -5, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -5, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -4, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -4, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -3, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -3, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -2, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -2, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -1, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -1, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), 0, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), 0, 3)":{"1":"-64"},"('BA', 1, (1, -2), ((0, 1),), -32, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -32, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -31, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -31, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -30, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -30, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -29, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -29, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -28, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -28, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -27, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -27, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -26, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -26, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -25, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -25, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -24, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -24, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -23, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -23, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -22, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -22, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -21, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -21, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -20, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -20, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -19, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -19, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -18, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -18, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -17, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -17, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -16, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -16, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -15, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -15, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -14, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -14, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -13, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -13, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -12, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -12, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -11, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -11, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -10, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -10, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -9, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -9, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -8, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -8, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -7, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -7, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -6, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -6, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -5, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -5, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -4, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -4, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -3, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -3, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -2, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -2, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -1, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -1, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), 0, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), 0, 1)":{"1":"-96"},"('BA', 1, (), ((0, 1),), -32, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -31, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -30, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -29, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -28, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -27, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -26, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -25, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -24, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -23, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -22, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -21, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -20, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -19, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -18, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -17, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -16, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -15, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -14, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -13, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -12, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -11, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -10, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -9, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -8, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -7, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -6, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -5, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -4, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -3, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -2, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -1, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), 0, 4)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -32, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -32, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -31, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -31, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -30, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -30, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -29, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -29, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -28, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -28, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -27, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -27, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -26, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -26, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -25, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -25, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -24, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -24, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -23, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -23, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -22, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -22, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -21, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -21, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -20, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -20, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -19, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -19, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -18, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -18, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -17, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -17, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -16, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -16, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -15, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -15, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -14, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -14, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -13, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -13, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -12, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -12, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -11, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -11, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -10, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -10, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -9, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -9, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -8, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -8, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -7, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -7, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -6, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -6, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -5, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -5, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -4, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -4, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -3, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -3, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -2, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -2, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -1, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -1, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), 0, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), 0, 2)":{"1":"-48"},"('BA', 1, (-2, 1), ((0, 1),), -32, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -32, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -31, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -31, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -30, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -30, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -29, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -29, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -28, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -28, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -27, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -27, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -26, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -26, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -25, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -25, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -24, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -24, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -23, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -23, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -22, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -22, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -21, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -21, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -20, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -20, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -19, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -19, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -18, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -18, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -17, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -17, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -16, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -16, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -15, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -15, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -14, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -14, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -13, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -13, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -12, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -12, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -11, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -11, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -10, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -10, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -9, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -9, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -8, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -8, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -7, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -7, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -6, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -6, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -5, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -5, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -4, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -4, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -3, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -3, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -2, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -2, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -1, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -1, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), 0, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), 0, 1)":{"1":"-64"},"('BA', 0, (), (), 1, 5)":{"1":"32"},"('R', 1, 5)":{"1":"32"},"('BA', 0, (), ((0, 4),), -32, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -32, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -31, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -31, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -30, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -30, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -29, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -29, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -28, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -28, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -27, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -27, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -26, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -26, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -25, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -25, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -24, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -24, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -23, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -23, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -22, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -22, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -21, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -21, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -20, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -20, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -19, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -19, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -18, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -18, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -17, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -17, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -16, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -16, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -15, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -15, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -14, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -14, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -13, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -13, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -12, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -12, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -11, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -11, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -10, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -10, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -9, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -9, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -8, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -8, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -7, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -7, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -6, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -6, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -5, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -5, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -4, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -4, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -3, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -3, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -2, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -2, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -1, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -1, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), 0, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), 0, 3)":{"1":"-32"},"('BA', 1, (), ((0, 1),), -32, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -31, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -30, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -29, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -28, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -27, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -26, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -25, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -24, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -23, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -22, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -21, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -20, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -19, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -18, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -17, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -16, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -15, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -14, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -13, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -12, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -11, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -10, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -9, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -8, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -7, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -6, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -5, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -4, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -3, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -2, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -1, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), 0, 1)":{"z3":"-32"}}

==> anc/tables/json/atoms_m35.json <==
{"('R', -33, 1)":{"1":"276451017157157368256037556611737/4821264321528688455428206200000","z3":"-32"},"('R', -32, 1)":{"1":"-35824130743897463636530934638830881/221778158790319668949697485200000","pi2":"8/3","z3":"48"},"('R', -31, 1)":{"1":"4995340308245257449770893136115961/21010562411714494953129235440000","pi2":"-8/3","z3":"-176/3"},"('R', -30, 1)":{"1":"-11180220079670958683474226230343107/40734763859446469807087293200000","pi2":"10/3","z3":"200/3"},"('R', -29, 1)":{"1":"90975632284731549432842277446464777/311875535798887034460512088562500","pi2":"-10/3","z3":"-1096/15"},"('R', -28, 1)":{"1":"-108976000627783755806845850333730347/369630264650532781582829142000000","pi2":"98/27","z3":"392/5"},"('R', -27, 1)":{"1":"6735384267222906009770459702887192001/23286706672983565239718235946000000","pi2":"-98/27","z3":"-2904/35"},"('R', -26, 1)":{"1":"-3969192243503151677427965254429443181/14330281029528347839826606736000000","pi2":"205/54","z3":"3044/35"},"('R', -25, 1)":{"1":"1307518273898410229393532836867501457251/5029928641364450091779138964336000000","pi2":"-205/54","z3":"-28516/315"},"('R', -24, 1)":{"1":"-240365910530557403211891802366188838327/1005985728272890018355827792867200000","pi2":"5269/1350","z3":"29524/315"},"('R', -23, 1)":{"1":"118776416753504619427320565101900538081/553292150550089510095705286076960000","pi2":"-5269/1350","z3":"-334844/3465"},"('R', -22, 1)":{"1":"-17877977541091192703361689668570771681/95395198370705087947535394151200000","pi2":"5369/1350","z3":"344084/3465"},"('R', -21, 1)":{"1":"5658444888947327889108329873062558729319/35963989785755818156220843595002400000","pi2":"-5369/1350","z3":"-4583972/45045"},"('R', -20, 1)":{"1":"-38884928880912244548934847176913718527/312730345963094070923659509521760000","pi2":"266681/66150","z3":"4686932/45045"},"('R', -19, 1)":{"1":"3170050452114441726051303250760211754889/35963989785755818156220843595002400000","pi2":"-266681/66150","z3":"-4783028/45045"},"('R', -18, 1)":{"1":"-27631359712601181365490754278762823402223/575423836572093090499533497520038400000","pi2":"1077749/264600","z3":"4873118/45045"},"('R', -17, 1)":{"1":"6366007566485112802040318925595801/2766643057001658349798521638400000","pi2":"-1077749/264600","z3":"-84284446/765765"},"('R', -16, 1)":{"1":"31840694408427928473799549939435027800401/575423836572093090499533497520038400000","pi2":"9778141/2381400","z3":"28548602/255255"},"('R', -15, 1)":{"1":"-27487364368436943915867738181511402151229/341657902964680272484098014152522800000","pi2":"-9778141/2381400","z3":"-550591598/4849845"},"('R', -14, 1)":{"1":"575525307215192695581983093946505596059/5941876573298787347549530680913440000","pi2":"1968329/476280","z3":"111670270/969969"},"('R', -13, 1)":{"1":"-74571404654403401112911465021985738999101/683315805929360544968196028305045600000","pi2":"-1968329/476280","z3":"-37716106/323323"},"('R', -12, 1)":{"1":"215716174072901444172049849864914463009/1812508769043396671003172488872800000","pi2":"239437889/57629880","z3":"38186394/323323"},"('R', -11, 1)":{"1":"-615899030454146824338299022092725816777/4835773395807782318236464200312630400","pi2":"-239437889/57629880","z3":"-888633398/7436429"},"('R', -10, 1)":{"1":"651327532542204653553726774714911684023999/4835773395807782318236464200312630400000","pi2":"240505109/57629880","z3":"2695645910/22309287"},"('R', -9, 1)":{"1":"-17081535123606414817091311857369186650501311/120894334895194557955911605007815760000000","pi2":"-240505109/57629880","z3":"-68105044934/557732175"},"('R', -8, 1)":{"1":"11715272724226993883826591925488479641591/79483454894933963153130575284560000000","pi2":"40799043101/9739449720","z3":"68791484534/557732175"},"('R', -7, 1)":{"1":"-4626321297935781037901398149377404269957209/30223583723798639488977901251953940000000","pi2":"-40799043101/9739449720","z3":"-625072504006/5019589575"},"('R', -6, 1)":{"1":"2393237231481614372178158501296950124680517/15111791861899319744488950625976970000000","pi2":"40931552621/9739449720","z3":"630809177806/5019589575"},"('R', -5, 1)":{"1":"-71469529626866495110649081542660256038917043/438241963995080272590179568153332130000000","pi2":"-40931552621/9739449720","z3":"-18454093022774/145568097675"},"('R', -4, 1)":{"1":"73114551075427199835236983892960225357072537/438241963995080272590179568153332130000000","pi2":"205234915681/48697248600","z3":"18609365660294/145568097675"},"('R', -3, 1)":{"1":"-4571744712020150172640393654841375642666484619/27171001767694976900591133225506592060000000","pi2":"-205234915681/48697248600","z3":"-581548514594714/4512611027925"},"('R', -2, 1)":{"1":"47655842341164407760671176827799133838515080561/289824018855413086939638754405403648640000000","pi2":"822968714749/194788994400","z3":"586061125622639/4512611027925"},"('R', -1, 1)":{"1":"-125455545837527955318240739557992071346794236683/869472056566239260818916263216210945920000000","pi2":"-822968714749/194788994400","z3":"-53676090078349/410237366175"},"('R', 0, 1)":{"1":"989762558607142987981321197475902515692214857411/14781024961626067433921576474675586080640000000","pi2":"238357395880861/56294019381600","z3":"54062195834749/410237366175"},"('R', -33, 2)":{"1":"-89160710424421358507/267099484738086000","pi2":"-16/3"},"('R', -32, 2)":{"1":"2400532906205320799023/12286576297951956000","pi2":"8"},"('R', -31, 2)":{"1":"-2967024771205164317413/110579186681567604000","pi2":"-88/9"},"('R', -30, 2)":{"1":"-210464719092293434037/1769266986905081664","pi2":"100/9"},"('R', -29, 2)":{"1":"269891807856366589512427/1105791866815676040000","pi2":"-548/45"},"('R', -28, 2)":{"1":"-2625065095250106939371/7522393651807320000","pi2":"196/15"},"('R', -27, 2)":{"1":"564862045617583359592099/1290090511284955380000","pi2":"-484/35"},"('R', -26, 2)":{"1":"-7932973325361323505545743/15481086135419464560000","pi2":"1522/105"},"('R', -25, 2)":{"1":"80138567279101384713243427/139329775218775181040000","pi2":"-14258/945"},"('R', -24, 2)":{"1":"-87389505011437623813316831/139329775218775181040000","pi2":"14762/945"},"('R', -23, 2)":{"1":"256693949233067169742550909/383156881851631747860000","pi2":"-167422/10395"},"('R', -22, 2)":{"1":"-539495102328365136248072023/766313763703263495720000","pi2":"172042/10395"},"('R', -21, 2)":{"1":"7273919340105625787525002609/9962078928142425444360000","pi2":"-2291986/135135"},"('R', -20, 2)":{"1":"-7458012334107608181027761479/9962078928142425444360000","pi2":"2343466/135135"},"('R', -19, 2)":{"1":"3784006299297915348625505957/4981039464071212722180000","pi2":"-2391514/135135"},"('R', -18, 2)":{"1":"-7601613444393667766873057089/9962078928142425444360000","pi2":"2436559/135135"},"('R', -17, 2)":{"1":"42799226198507312978716582721/56451780592807077518040000","pi2":"-42142223/2297295"},"('R', -16, 2)":{"1":"-125783997862779678722950731313/169355341778421232554120000","pi2":"14274301/765765"},"('R', -15, 2)":{"1":"22754354557091950871745061920359/30568639191005032476018660000","pi2":"-275295799/14549535"},"('R', -14, 2)":{"1":"-9188137909791751918202705817641/12227455676402012990407464000","pi2":"55835135/2909907"},"('R', -13, 2)":{"1":"9296157484221503022522253352399/12227455676402012990407464000","pi2":"-18858053/969969"},"('R', -12, 2)":{"1":"-9403210387016874007041343979093/12227455676402012990407464000","pi2":"6364399/323323"},"('R', -11, 2)":{"1":"86605961177706146582650998892067/111522828496839049515957732000","pi2":"-444316699/22309287"},"('R', -10, 2)":{"1":"-10116810458247664923394333316857003/12936648105633329743851096912000","pi2":"1347822955/66927861"},"('R', -9, 2)":{"1":"1268770281304554545720216853140759987/1617081013204166217981387114000000","pi2":"-34052522467/1673196525"},"('R', -8, 2)":{"1":"-422312049419766362368084781277512029/539027004401388739327129038000000","pi2":"34395742267/1673196525"},"('R', -7, 2)":{"1":"2829531182664886512768529194157355527/3638432279709373990458121006500000","pi2":"-312536252003/15058768725"},"('R', -6, 2)":{"1":"-179806668569946513754862042307353309/234737566432862838094072323000000","pi2":"315404588903/15058768725"},"('R', -5, 2)":{"1":"4569903540058697796486198553948780145489/6119843094471167051950559532933000000","pi2":"-9227046511387/436704293025"},"('R', -4, 2)":{"1":"-4390564276668920545284023179269406440119/6119843094471167051950559532933000000","pi2":"9304682830147/436704293025"},"('R', -3, 2)":{"1":"1982434149750924251375443282016542326153967/2940584606893395768462243855574306500000","pi2":"-290774257297357/13537833083775"},"('R', -2, 2)":{"1":"-28703540711420734368803195486967400479308647/47049353710294332295395901689188904000000","pi2":"586061125622639/27075666167550"},"('R', -1, 2)":{"1":"24061378914257875115887508229600034206072847/47049353710294332295395901689188904000000","pi2":"-53676090078349/2461424197050"},"('R', 0, 2)":{"1":"-16145978156633179145181050324702729651844247/47049353710294332295395901689188904000000","pi2":"54062195834749/2461424197050"},"('BA', 0, (), ((0, 1),), -34, 1)":{"1":"-12470734410684439671343940792839297/36963026465053278158282914200000"},"('BA', 0, (), ((0, 1),), -33, 1)":{"1":"4380136001578326907481310801794423/6522887023244696145579337800000"},"('BA', 0, (), ((0, 1),), -32, 1)":{"1":"-12550722685728629874183928280310569/19568661069734088436738013400000"},"('BA', 0, (), ((0, 1),), -31, 1)":{"1":"953422944019506053898364433617187/1630721755811174036394834450000"},"('BA', 0, (), ((0, 1),), -30, 1)":{"1":"-894170399309714892220002775717/1696900890542324699682450000"},"('BA', 0, (), ((0, 1),), -29, 1)":{"1":"2408340700477119050055962781499/5090702671626974099047350000"},"('BA', 0, (), ((0, 1),), -28, 1)":{"1":"-853786274320237495138108513/2017718062476010344450000"},"('BA', 0, (), ((0, 1),), -27, 1)":{"1":"253391214591330910207625471/672572687492003448150000"},"('BA', 0, (), ((0, 1),), -26, 1)":{"1":"-1344854621548290160863802001/4035436124952020688900000"},"('BA', 0, (), ((0, 1),), -25, 1)":{"1":"30232959920252191558414159/103472721152615915100000"},"('BA', 0, (), ((0, 1),), -24, 1)":{"1":"-1047299562202165425482143/4138908846104636604000"},"('BA', 0, (), ((0, 1),), -23, 1)":{"1":"148619977329551618600273/689818141017439434000"},"('BA', 0, (), ((0, 1),), -22, 1)":{"1":"-233500058182778189377/1304004047291946000"},"('BA', 0, (), ((0, 1),), -21, 1)":{"1":"1891156118611503563/13171758053454000"},"('BA', 0, (), ((0, 1),), -20, 1)":{"1":"-112667416761343027/1036843928406000"},"('BA', 0, (), ((0, 1),), -19, 1)":{"1":"4293126835850651/58063259990736"},"('BA', 0, (), ((0, 1),), -18, 1)":{"1":"-7779731520229/201050069220"},"('BA', 0, (), ((0, 1),), -16, 1)":{"1":"7779731520229/201050069220"},"('BA', 0, (), ((0, 1),), -15, 1)":{"1":"-4293126835850651/58063259990736"},"('BA', 0, (), ((0, 1),), -14, 1)":{"1":"112667416761343027/1036843928406000"},"('BA', 0, (), ((0, 1),), -13, 1)":{"1":"-1891156118611503563/13171758053454000"},"('BA', 0, (), ((0, 1),), -12, 1)":{"1":"233500058182778189377/1304004047291946000"},"('BA', 0, (), ((0, 1),), -11, 1)":{"1":"-148619977329551618600273/689818141017439434000"},"('BA', 0, (), ((0, 1),), -10, 1)":{"1":"1047299562202165425482143/4138908846104636604000"},"('BA', 0, (), ((0, 1),), -9, 1)":{"1":"-30232959920252191558414159/103472721152615915100000"},"('BA', 0, (), ((0, 1),), -8, 1)":{"1":"1344854621548290160863802001/4035436124952020688900000"},"('BA', 0, (), ((0, 1),), -7, 1)":{"1":"-253391214591330910207625471/672572687492003448150000"},"('BA', 0, (), ((0, 1),), -6, 1)":{"1":"853786274320237495138108513/2017718062476010344450000"},"('BA', 0, (), ((0, 1),), -5, 1)":{"1":"-2408340700477119050055962781499/5090702671626974099047350000"},"('BA', 0, (), ((0, 1),), -4, 1)":{"1":"894170399309714892220002775717/1696900890542324699682450000"},"('BA', 0, (), ((0, 1),), -3, 1)":{"1":"-953422944019506053898364433617187/1630721755811174036394834450000"},"('BA', 0, (), ((0, 1),), -2, 1)":{"1":"12550722685728629874183928280310569/19568661069734088436738013400000"},"('BA', 0, (), ((0, 1),), -1, 1)":{"1":"-4380136001578326907481310801794423/6522887023244696145579337800000"},"('BA', 0, (), ((0, 1),), 0, 1)":{"1":"12470734410684439671343940792839297/36963026465053278158282914200000"},"('BA', 1, (), ((0, 2),), -34, 1)":{"1":"-2860275559899224130701/6143288148975978000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -34, 2)":{"1":"-2860275559899224130701/6143288148975978000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -33, 1)":{"1":"71606041839181111853/361369891116234000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -33, 2)":{"1":"71606041839181111853/361369891116234000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -32, 1)":{"1":"-104515766490137408359/1084109673348702000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -32, 2)":{"1":"-104515766490137408359/1084109673348702000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -31, 1)":{"1":"3580377824773777607/90342472779058500","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -31, 2)":{"1":"3580377824773777607/90342472779058500","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -30, 1)":{"1":"-2841490859038849/971424438484500","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -30, 2)":{"1":"-2841490859038849/971424438484500","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -29, 1)":{"1":"-197702756544416971/8742819946360500","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -29, 2)":{"1":"-197702756544416971/8742819946360500","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -28, 1)":{"1":"1375866879025811/33497394430500","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -28, 2)":{"1":"1375866879025811/33497394430500","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -27, 1)":{"1":"-5489889463340083/100492183291500","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -27, 2)":{"1":"-5489889463340083/100492183291500","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -26, 1)":{"1":"9729687371989787/150738274937250","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -26, 2)":{"1":"9729687371989787/150738274937250","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -25, 1)":{"1":"-276756869522383/3865083972750","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -25, 2)":{"1":"-276756869522383/3865083972750","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -24, 1)":{"1":"58978240705049/773016794550","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -24, 2)":{"1":"58978240705049/773016794550","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -23, 1)":{"1":"-122030193659173/1546033589100","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -23, 2)":{"1":"-122030193659173/1546033589100","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -22, 1)":{"1":"5356301458901/67218851700","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -22, 2)":{"1":"5356301458901/67218851700","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -21, 1)":{"1":"-68701384225613/873845072100","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -21, 2)":{"1":"-68701384225613/873845072100","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -20, 1)":{"1":"66134751828713/873845072100","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -20, 2)":{"1":"66134751828713/873845072100","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -19, 1)":{"1":"-61739714235767/873845072100","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -19, 2)":{"1":"-61739714235767/873845072100","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -18, 1)":{"1":"5792068101511/91983691800","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -18, 2)":{"1":"5792068101511/91983691800","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -17, 1)":{"1":"-238357395880861/4691168281800","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -17, 2)":{"1":"-238357395880861/4691168281800","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -16, 1)":{"1":"5792068101511/91983691800","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -16, 2)":{"1":"5792068101511/91983691800","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -15, 1)":{"1":"-61739714235767/873845072100","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -15, 2)":{"1":"-61739714235767/873845072100","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -14, 1)":{"1":"66134751828713/873845072100","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -14, 2)":{"1":"66134751828713/873845072100","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -13, 1)":{"1":"-68701384225613/873845072100","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -13, 2)":{"1":"-68701384225613/873845072100","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -12, 1)":{"1":"5356301458901/67218851700","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -12, 2)":{"1":"5356301458901/67218851700","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -11, 1)":{"1":"-122030193659173/1546033589100","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -11, 2)":{"1":"-122030193659173/1546033589100","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -10, 1)":{"1":"58978240705049/773016794550","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -10, 2)":{"1":"58978240705049/773016794550","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -9, 1)":{"1":"-276756869522383/3865083972750","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -9, 2)":{"1":"-276756869522383/3865083972750","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -8, 1)":{"1":"9729687371989787/150738274937250","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -8, 2)":{"1":"9729687371989787/150738274937250","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -7, 1)":{"1":"-5489889463340083/100492183291500","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -7, 2)":{"1":"-5489889463340083/100492183291500","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -6, 1)":{"1":"1375866879025811/33497394430500","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -6, 2)":{"1":"1375866879025811/33497394430500","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -5, 1)":{"1":"-197702756544416971/8742819946360500","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -5, 2)":{"1":"-197702756544416971/8742819946360500","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -4, 1)":{"1":"-2841490859038849/971424438484500","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -4, 2)":{"1":"-2841490859038849/971424438484500","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -3, 1)":{"1":"3580377824773777607/90342472779058500","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -3, 2)":{"1":"3580377824773777607/90342472779058500","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -2, 1)":{"1":"-104515766490137408359/1084109673348702000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -2, 2)":{"1":"-104515766490137408359/1084109673348702000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -1, 1)":{"1":"71606041839181111853/361369891116234000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -1, 2)":{"1":"71606041839181111853/361369891116234000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), 0, 1)":{"1":"-2860275559899224130701/6143288148975978000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), 0, 2)":{"1":"-2860275559899224130701/6143288148975978000","pi2":"-16/3"},"('R', -33, 3)":{"1":"-54062195834749/410237366175"},"('R', -32, 3)":{"1":"53804791997149/273491577450"},"('R', -31, 3)":{"1":"-6043835376005029/27075666167550"},"('R', -30, 3)":{"1":"527868553037219/2166053293404"},"('R', -29, 3)":{"1":"-6267599665866863/24614241970500"},"('R', -28, 3)":{"1":"3401864759351723/12893174365500"},"('R', -27, 3)":{"1":"-4718840894272762/17549042886375"},"('R', -26, 3)":{"1":"345186114486071029/1263531087819000"},"('R', -25, 3)":{"1":"-284449843629254371/1033798162761000"},"('R', -24, 3)":{"1":"3146362756391194829/11371779790371000"},"('R', -23, 3)":{"1":"-1573241973118027327/5685889895185500"},"('R', -22, 3)":{"1":"46222641541925503/167232055740750"},"('R', -21, 3)":{"1":"-55900336197088052009/203270563752881625"},"('R', -20, 3)":{"1":"3584773476008597203/13114229919540750"},"('R', -19, 3)":{"1":"-8808250295975016827/32523290200461060"},"('R', -18, 3)":{"1":"34871622929534998367/130093160801844240"},"('R', -17, 3)":{"1":"-165464957028737/625489104240"},"('R', -16, 3)":{"1":"576657117269024154287/2211583733631352080"},"('R', -15, 3)":{"1":"-5461315059023048403457/21010045469497844760"},"('R', -14, 3)":{"1":"4416572864728691651209/16943585056046649000"},"('R', -13, 3)":{"1":"-137620790871395847254779/525251136737446119000"},"('R', -12, 3)":{"1":"138658281886226468459479/525251136737446119000"},"('R', -11, 3)":{"1":"-3215446423561593094871867/12080776144961260737000"},"('R', -10, 3)":{"1":"1622949881906046412491571/6040388072480630368500"},"('R', -9, 3)":{"1":"-8192468645168230154101361/30201940362403151842500"},"('R', -8, 3)":{"1":"2758846711761286727497837/10067313454134383947500"},"('R', -7, 3)":{"1":"-50161198884032110744699391/181211642174418911055000"},"('R', -6, 3)":{"1":"50688002907874743321647441/181211642174418911055000"},"('R', -5, 3)":{"1":"-1484990967355201040398928689/5255137623058148420595000"},"('R', -4, 3)":{"1":"1500517143395533193132686909/5255137623058148420595000"},"('R', -3, 3)":{"1":"-46987442167632261577242327529/162909266314802601038445000"},"('R', -2, 3)":{"1":"189877169171908300807535354191/651637065259210404153780000"},"('R', -1, 3)":{"1":"-191760419148259532751139302991/651637065259210404153780000"},"('R', 0, 3)":{"1":"193672834401940297285176238591/651637065259210404153780000"},"('BA', 0, (), ((0, 2),), -34, 1)":{"1":"1588689735556492358120428096/20363658289350325129805625","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -33, 1)":{"1":"-12936308297921722448301964396/20363658289350325129805625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -32, 1)":{"1":"17698654401626561305741584421/20363658289350325129805625","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -31, 1)":{"1":"-20539698391333017979295599021/20363658289350325129805625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -30, 1)":{"1":"46781647033073181947396447/42380142121436680811250","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -29, 1)":{"1":"-49730585436627445200699617/42380142121436680811250","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -28, 1)":{"1":"61796436492265279640387/50392559002897361250","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -27, 1)":{"1":"-31932452936972114889781/25196279501448680625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -26, 1)":{"1":"14552944791045652627711/11198346445088302500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -25, 1)":{"1":"-14836474122699639746411/11198346445088302500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -24, 1)":{"1":"602307157247864616551/447933857803532100","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -23, 1)":{"1":"-152272509381083323574/111983464450883025","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -22, 1)":{"1":"580462271775819457/423377937432450","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -21, 1)":{"1":"-583819049015549287/423377937432450","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -20, 1)":{"1":"585982198600055197/423377937432450","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -19, 1)":{"1":"-293586777641491304/211688968716225","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -18, 1)":{"1":"1628007938383483/1172792070450","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -17, 1)":{"1":"-1629921964387373/1172792070450","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -16, 1)":{"1":"1628007938383483/1172792070450","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -15, 1)":{"1":"-293586777641491304/211688968716225","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -14, 1)":{"1":"585982198600055197/423377937432450","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -13, 1)":{"1":"-583819049015549287/423377937432450","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -12, 1)":{"1":"580462271775819457/423377937432450","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -11, 1)":{"1":"-152272509381083323574/111983464450883025","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -10, 1)":{"1":"602307157247864616551/447933857803532100","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -9, 1)":{"1":"-14836474122699639746411/11198346445088302500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -8, 1)":{"1":"14552944791045652627711/11198346445088302500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -7, 1)":{"1":"-31932452936972114889781/25196279501448680625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -6, 1)":{"1":"61796436492265279640387/50392559002897361250","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -5, 1)":{"1":"-49730585436627445200699617/42380142121436680811250","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -4, 1)":{"1":"46781647033073181947396447/42380142121436680811250","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -3, 1)":{"1":"-20539698391333017979295599021/20363658289350325129805625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -2, 1)":{"1":"17698654401626561305741584421/20363658289350325129805625","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -1, 1)":{"1":"-12936308297921722448301964396/20363658289350325129805625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), 0, 1)":{"1":"1588689735556492358120428096/20363658289350325129805625","pi2":"-16/3"},"('BA', 1, (2,), ((0, 1),), -34, 1)":{"1":"108124391669498/410237366175"},"('BA', 1, (), ((0, 3),), -34, 1)":{"1":"-54062195834749/410237366175"},"('BA', 1, (1,), ((0, 2),), -34, 1)":{"1":"108124391669498/410237366175"},"('BA', 1, (1,), ((0, 1),), -34, 2)":{"1":"108124391669498/410237366175"},"('BA', 1, (), ((0, 2),), -34, 2)":{"1":"-54062195834749/410237366175"},"('BA', 1, (2,), ((0, 1),), -33, 1)":{"1":"-107352180156698/410237366175"},"('BA', 1, (), ((0, 3),), -33, 1)":{"1":"79931281513549/410237366175"},"('BA', 1, (1,), ((0, 2),), -33, 1)":{"1":"-107352180156698/410237366175"},"('BA', 1, (1,), ((0, 1),), -33, 2)":{"1":"-107352180156698/410237366175"},"('BA', 1, (), ((0, 2),), -33, 2)":{"1":"66803685795949/410237366175"},"('BA', 1, (2,), ((0, 1),), -32, 1)":{"1":"1172122251245278/4512611027925"},"('BA', 1, (), ((0, 3),), -32, 1)":{"1":"-1019271784303439/4512611027925"},"('BA', 1, (1,), ((0, 2),), -32, 1)":{"1":"1172122251245278/4512611027925"},"('BA', 1, (1,), ((0, 1),), -32, 2)":{"1":"1172122251245278/4512611027925"},"('BA', 1, (), ((0, 2),), -32, 2)":{"1":"-802666454963039/4512611027925"},"('BA', 1, (2,), ((0, 1),), -31, 1)":{"1":"-1163097029189428/4512611027925"},"('BA', 1, (), ((0, 3),), -31, 1)":{"1":"1111028208537914/4512611027925"},"('BA', 1, (1,), ((0, 2),), -31, 1)":{"1":"-1163097029189428/4512611027925"},"('BA', 1, (1,), ((0, 1),), -31, 2)":{"1":"-1163097029189428/4512611027925"},"('BA', 1, (), ((0, 2),), -31, 2)":{"1":"846288361566314/4512611027925"},"('BA', 1, (2,), ((0, 1),), -30, 1)":{"1":"37218731320588/145568097675"},"('BA', 1, (), ((0, 3),), -30, 1)":{"1":"-38018445350294/145568097675"},"('BA', 1, (1,), ((0, 2),), -30, 1)":{"1":"37218731320588/145568097675"},"('BA', 1, (1,), ((0, 1),), -30, 2)":{"1":"37218731320588/145568097675"},"('BA', 1, (), ((0, 2),), -30, 2)":{"1":"-28313905505294/145568097675"},"('BA', 1, (2,), ((0, 1),), -29, 1)":{"1":"-36908186045548/145568097675"},"('BA', 1, (), ((0, 3),), -29, 1)":{"1":"39726444363014/145568097675"},"('BA', 1, (1,), ((0, 2),), -29, 1)":{"1":"-36908186045548/145568097675"},"('BA', 1, (1,), ((0, 1),), -29, 2)":{"1":"-36908186045548/145568097675"},"('BA', 1, (), ((0, 2),), -29, 2)":{"1":"29090268692894/145568097675"},"('BA', 1, (2,), ((0, 1),), -28, 1)":{"1":"1261618355612/5019589575"},"('BA', 1, (), ((0, 3),), -28, 1)":{"1":"-1417880823166/5019589575"},"('BA', 1, (1,), ((0, 2),), -28, 1)":{"1":"1261618355612/5019589575"},"('BA', 1, (1,), ((0, 1),), -28, 2)":{"1":"1261618355612/5019589575"},"('BA', 1, (), ((0, 2),), -28, 2)":{"1":"-1024345000486/5019589575"},"('BA', 1, (2,), ((0, 1),), -27, 1)":{"1":"-1250145008012/5019589575"},"('BA', 1, (), ((0, 3),), -27, 1)":{"1":"1458037539766/5019589575"},"('BA', 1, (1,), ((0, 2),), -27, 1)":{"1":"-1250145008012/5019589575"},"('BA', 1, (1,), ((0, 1),), -27, 2)":{"1":"-1250145008012/5019589575"},"('BA', 1, (), ((0, 2),), -27, 2)":{"1":"1041555021886/5019589575"},"('BA', 1, (2,), ((0, 1),), -26, 1)":{"1":"137582969068/557732175"},"('BA', 1, (), ((0, 3),), -26, 1)":{"1":"-165805012574/557732175"},"('BA', 1, (1,), ((0, 2),), -26, 1)":{"1":"137582969068/557732175"},"('BA', 1, (1,), ((0, 1),), -26, 2)":{"1":"137582969068/557732175"},"('BA', 1, (), ((0, 2),), -26, 2)":{"1":"-117298248554/557732175"},"('BA', 1, (2,), ((0, 1),), -25, 1)":{"1":"-136210089868/557732175"},"('BA', 1, (), ((0, 3),), -25, 1)":{"1":"507254005322/1673196525"},"('BA', 1, (1,), ((0, 2),), -25, 1)":{"1":"-136210089868/557732175"},"('BA', 1, (1,), ((0, 1),), -25, 2)":{"1":"-136210089868/557732175"},"('BA', 1, (), ((0, 2),), -25, 2)":{"1":"355784570062/1673196525"},"('BA', 1, (2,), ((0, 1),), -24, 1)":{"1":"5391291820/22309287"},"('BA', 1, (), ((0, 3),), -24, 1)":{"1":"-103164154306/334639305"},"('BA', 1, (1,), ((0, 2),), -24, 1)":{"1":"5391291820/22309287"},"('BA', 1, (1,), ((0, 1),), -24, 2)":{"1":"5391291820/22309287"},"('BA', 1, (), ((0, 2),), -24, 2)":{"1":"-71799421478/334639305"},"('BA', 1, (2,), ((0, 1),), -23, 1)":{"1":"-1777266796/7436429"},"('BA', 1, (), ((0, 3),), -23, 1)":{"1":"104664960886/334639305"},"('BA', 1, (1,), ((0, 2),), -23, 1)":{"1":"-1777266796/7436429"},"('BA', 1, (1,), ((0, 1),), -23, 2)":{"1":"-1777266796/7436429"},"('BA', 1, (), ((0, 2),), -23, 2)":{"1":"72326731898/334639305"},"('BA', 1, (2,), ((0, 1),), -22, 1)":{"1":"76372788/323323"},"('BA', 1, (), ((0, 3),), -22, 1)":{"1":"-4608005162/14549535"},"('BA', 1, (1,), ((0, 2),), -22, 1)":{"1":"76372788/323323"},"('BA', 1, (1,), ((0, 1),), -22, 2)":{"1":"76372788/323323"},"('BA', 1, (), ((0, 2),), -22, 2)":{"1":"-3163196446/14549535"},"('BA', 1, (2,), ((0, 1),), -21, 1)":{"1":"-75432212/323323"},"('BA', 1, (), ((0, 3),), -21, 1)":{"1":"4658470682/14549535"},"('BA', 1, (1,), ((0, 2),), -21, 1)":{"1":"-75432212/323323"},"('BA', 1, (1,), ((0, 1),), -21, 2)":{"1":"-75432212/323323"},"('BA', 1, (), ((0, 2),), -21, 2)":{"1":"3177847726/14549535"},"('BA', 1, (2,), ((0, 1),), -20, 1)":{"1":"223340540/969969"},"('BA', 1, (), ((0, 3),), -20, 1)":{"1":"-4702812122/14549535"},"('BA', 1, (1,), ((0, 2),), -20, 1)":{"1":"223340540/969969"},"('BA', 1, (1,), ((0, 1),), -20, 2)":{"1":"223340540/969969"},"('BA', 1, (), ((0, 2),), -20, 2)":{"1":"-3188933086/14549535"},"('BA', 1, (2,), ((0, 1),), -19, 1)":{"1":"-1101183196/4849845"},"('BA', 1, (), ((0, 3),), -19, 1)":{"1":"4741610882/14549535"},"('BA', 1, (1,), ((0, 2),), -19, 1)":{"1":"-1101183196/4849845"},"('BA', 1, (1,), ((0, 1),), -19, 2)":{"1":"-1101183196/4849845"},"('BA', 1, (), ((0, 2),), -19, 2)":{"1":"3196692838/14549535"},"('BA', 1, (2,), ((0, 1),), -18, 1)":{"1":"57097204/255255"},"('BA', 1, (), ((0, 3),), -18, 1)":{"1":"-251331818/765765"},"('BA', 1, (1,), ((0, 2),), -18, 1)":{"1":"57097204/255255"},"('BA', 1, (1,), ((0, 1),), -18, 2)":{"1":"57097204/255255"},"('BA', 1, (), ((0, 2),), -18, 2)":{"1":"-168488812/765765"},"('BA', 1, (2,), ((0, 1),), -17, 1)":{"1":"-168568892/765765"},"('BA', 1, (), ((0, 3),), -17, 1)":{"1":"84284446/255255"},"('BA', 1, (1,), ((0, 2),), -17, 1)":{"1":"-168568892/765765"},"('BA', 1, (1,), ((0, 1),), -17, 2)":{"1":"-168568892/765765"},"('BA', 1, (), ((0, 2),), -17, 2)":{"1":"168568892/765765"},"('BA', 1, (2,), ((0, 1),), -16, 1)":{"1":"57097204/255255"},"('BA', 1, (), ((0, 3),), -16, 1)":{"1":"-262543018/765765"},"('BA', 1, (1,), ((0, 2),), -16, 1)":{"1":"57097204/255255"},"('BA', 1, (1,), ((0, 1),), -16, 2)":{"1":"57097204/255255"},"('BA', 1, (), ((0, 2),), -16, 2)":{"1":"-174094412/765765"},"('BA', 1, (2,), ((0, 1),), -15, 1)":{"1":"-1101183196/4849845"},"('BA', 1, (), ((0, 3),), -15, 1)":{"1":"5169037882/14549535"},"('BA', 1, (1,), ((0, 2),), -15, 1)":{"1":"-1101183196/4849845"},"('BA', 1, (1,), ((0, 1),), -15, 2)":{"1":"-1101183196/4849845"},"('BA', 1, (), ((0, 2),), -15, 2)":{"1":"3410406338/14549535"},"('BA', 1, (2,), ((0, 1),), -14, 1)":{"1":"223340540/969969"},"('BA', 1, (), ((0, 3),), -14, 1)":{"1":"-5347512178/14549535"},"('BA', 1, (1,), ((0, 2),), -14, 1)":{"1":"223340540/969969"},"('BA', 1, (1,), ((0, 1),), -14, 2)":{"1":"223340540/969969"},"('BA', 1, (), ((0, 2),), -14, 2)":{"1":"-3511283114/14549535"},"('BA', 1, (2,), ((0, 1),), -13, 1)":{"1":"-75432212/323323"},"('BA', 1, (), ((0, 3),), -13, 1)":{"1":"5524877938/14549535"},"('BA', 1, (1,), ((0, 2),), -13, 1)":{"1":"-75432212/323323"},"('BA', 1, (1,), ((0, 1),), -13, 2)":{"1":"-75432212/323323"},"('BA', 1, (), ((0, 2),), -13, 2)":{"1":"3611051354/14549535"},"('BA', 1, (2,), ((0, 1),), -12, 1)":{"1":"76372788/323323"},"('BA', 1, (), ((0, 3),), -12, 1)":{"1":"-518392838/1322685"},"('BA', 1, (1,), ((0, 2),), -12, 1)":{"1":"76372788/323323"},"('BA', 1, (1,), ((0, 1),), -12, 2)":{"1":"76372788/323323"},"('BA', 1, (), ((0, 2),), -12, 2)":{"1":"-3710354474/14549535"},"('BA', 1, (2,), ((0, 1),), -11, 1)":{"1":"-1777266796/7436429"},"('BA', 1, (), ((0, 3),), -11, 1)":{"1":"12296914234/30421755"},"('BA', 1, (1,), ((0, 2),), -11, 1)":{"1":"-1777266796/7436429"},"('BA', 1, (1,), ((0, 1),), -11, 2)":{"1":"-1777266796/7436429"},"('BA', 1, (), ((0, 2),), -11, 2)":{"1":"87627279742/334639305"},"('BA', 1, (2,), ((0, 1),), -10, 1)":{"1":"5391291820/22309287"},"('BA', 1, (), ((0, 3),), -10, 1)":{"1":"-139443977594/334639305"},"('BA', 1, (1,), ((0, 2),), -10, 1)":{"1":"5391291820/22309287"},"('BA', 1, (1,), ((0, 1),), -10, 2)":{"1":"5391291820/22309287"},"('BA', 1, (), ((0, 2),), -10, 2)":{"1":"-89939333122/334639305"},"('BA', 1, (2,), ((0, 1),), -9, 1)":{"1":"-136210089868/557732175"},"('BA', 1, (), ((0, 3),), -9, 1)":{"1":"143727360698/334639305"},"('BA', 1, (1,), ((0, 2),), -9, 1)":{"1":"-136210089868/557732175"},"('BA', 1, (1,), ((0, 1),), -9, 2)":{"1":"-136210089868/557732175"},"('BA', 1, (), ((0, 2),), -9, 2)":{"1":"461475969146/1673196525"},"('BA', 1, (2,), ((0, 1),), -8, 1)":{"1":"137582969068/557732175"},"('BA', 1, (), ((0, 3),), -8, 1)":{"1":"-49388778926/111546435"},"('BA', 1, (1,), ((0, 2),), -8, 1)":{"1":"137582969068/557732175"},"('BA', 1, (1,), ((0, 1),), -8, 2)":{"1":"137582969068/557732175"},"('BA', 1, (), ((0, 2),), -8, 2)":{"1":"-52622563194/185910725"},"('BA', 1, (2,), ((0, 1),), -7, 1)":{"1":"-1250145008012/5019589575"},"('BA', 1, (), ((0, 3),), -7, 1)":{"1":"458479496854/1003917915"},"('BA', 1, (1,), ((0, 2),), -7, 1)":{"1":"-1250145008012/5019589575"},"('BA', 1, (1,), ((0, 1),), -7, 2)":{"1":"-1250145008012/5019589575"},"('BA', 1, (), ((0, 2),), -7, 2)":{"1":"486244998046/1673196525"},"('BA', 1, (2,), ((0, 1),), -6, 1)":{"1":"1261618355612/5019589575"},"('BA', 1, (), ((0, 3),), -6, 1)":{"1":"-473394848734/1003917915"},"('BA', 1, (1,), ((0, 2),), -6, 1)":{"1":"1261618355612/5019589575"},"('BA', 1, (1,), ((0, 1),), -6, 2)":{"1":"1261618355612/5019589575"},"('BA', 1, (), ((0, 2),), -6, 2)":{"1":"-499630570246/1673196525"},"('BA', 1, (2,), ((0, 1),), -5, 1)":{"1":"-36908186045548/145568097675"},"('BA', 1, (), ((0, 3),), -5, 1)":{"1":"14199622754726/29113619535"},"('BA', 1, (1,), ((0, 2),), -5, 1)":{"1":"-36908186045548/145568097675"},"('BA', 1, (1,), ((0, 1),), -5, 2)":{"1":"-36908186045548/145568097675"},"('BA', 1, (), ((0, 2),), -5, 2)":{"1":"14908701132734/48522699225"},"('BA', 1, (2,), ((0, 1),), -4, 1)":{"1":"37218731320588/145568097675"},"('BA', 1, (), ((0, 3),), -4, 1)":{"1":"-14727549722294/29113619535"},"('BA', 1, (1,), ((0, 2),), -4, 1)":{"1":"37218731320588/145568097675"},"('BA', 1, (1,), ((0, 1),), -4, 2)":{"1":"37218731320588/145568097675"},"('BA', 1, (), ((0, 2),), -4, 2)":{"1":"-15374519045294/48522699225"},"('BA', 1, (2,), ((0, 1),), -3, 1)":{"1":"-1163097029189428/4512611027925"},"('BA', 1, (), ((0, 3),), -3, 1)":{"1":"475652575806074/902522205585"},"('BA', 1, (1,), ((0, 2),), -3, 1)":{"1":"-1163097029189428/4512611027925"},"('BA', 1, (1,), ((0, 1),), -3, 2)":{"1":"-1163097029189428/4512611027925"},"('BA', 1, (), ((0, 2),), -3, 2)":{"1":"493301898937514/1504203675975"},"('BA', 1, (2,), ((0, 1),), -2, 1)":{"1":"1172122251245278/4512611027925"},"('BA', 1, (), ((0, 3),), -2, 1)":{"1":"-499418993886479/902522205585"},"('BA', 1, (1,), ((0, 2),), -2, 1)":{"1":"1172122251245278/4512611027925"},"('BA', 1, (1,), ((0, 1),), -2, 2)":{"1":"1172122251245278/4512611027925"},"('BA', 1, (), ((0, 2),), -2, 2)":{"1":"-513859349175839/1504203675975"},"('BA', 1, (2,), ((0, 1),), -1, 1)":{"1":"-107352180156698/410237366175"},"('BA', 1, (), ((0, 3),), -1, 1)":{"1":"48425051791309/82047473235"},"('BA', 1, (1,), ((0, 2),), -1, 1)":{"1":"-107352180156698/410237366175"},"('BA', 1, (1,), ((0, 1),), -1, 2)":{"1":"-107352180156698/410237366175"},"('BA', 1, (), ((0, 2),), -1, 2)":{"1":"49300224839149/136745788725"},"('BA', 1, (2,), ((0, 1),), 0, 1)":{"1":"108124391669498/410237366175"},"('BA', 1, (), ((0, 3),), 0, 1)":{"1":"-54062195834749/82047473235"},"('BA', 1, (1,), ((0, 2),), 0, 1)":{"1":"108124391669498/410237366175"},"('BA', 1, (1,), ((0, 1),), 0, 2)":{"1":"108124391669498/410237366175"},"('BA', 1, (), ((0, 2),), 0, 2)":{"1":"-54062195834749/136745788725"},"('BA', 1, (), ((0, 1),), -34, 3)":{"1":"-54062195834749/410237366175"},"('BA', 1, (), ((0, 1),), -33, 3)":{"1":"53676090078349/410237366175"},"('BA', 1, (), ((0, 1),), -32, 3)":{"1":"-586061125622639/4512611027925"},"('BA', 1, (), ((0, 1),), -31, 3)":{"1":"581548514594714/4512611027925"},"('BA', 1, (), ((0, 1),), -30, 3)":{"1":"-18609365660294/145568097675"},"('BA', 1, (), ((0, 1),), -29, 3)":{"1":"18454093022774/145568097675"},"('BA', 1, (), ((0, 1),), -28, 3)":{"1":"-630809177806/5019589575"},"('BA', 1, (), ((0, 1),), -27, 3)":{"1":"625072504006/5019589575"},"('BA', 1, (), ((0, 1),), -26, 3)":{"1":"-68791484534/557732175"},"('BA', 1, (), ((0, 1),), -25, 3)":{"1":"68105044934/557732175"},"('BA', 1, (), ((0, 1),), -24, 3)":{"1":"-2695645910/22309287"},"('BA', 1, (), ((0, 1),), -23, 3)":{"1":"888633398/7436429"},"('BA', 1, (), ((0, 1),), -22, 3)":{"1":"-38186394/323323"},"('BA', 1, (), ((0, 1),), -21, 3)":{"1":"37716106/323323"},"('BA', 1, (), ((0, 1),), -20, 3)":{"1":"-111670270/969969"},"('BA', 1, (), ((0, 1),), -19, 3)":{"1":"550591598/4849845"},"('BA', 1, (), ((0, 1),), -18, 3)":{"1":"-28548602/255255"},"('BA', 1, (), ((0, 1),), -17, 3)":{"1":"84284446/765765"},"('BA', 1, (), ((0, 1),), -16, 3)":{"1":"-28548602/255255"},"('BA', 1, (), ((0, 1),), -15, 3)":{"1":"550591598/4849845"},"('BA', 1, (), ((0, 1),), -14, 3)":{"1":"-111670270/969969"},"('BA', 1, (), ((0, 1),), -13, 3)":{"1":"37716106/323323"},"('BA', 1, (), ((0, 1),), -12, 3)":{"1":"-38186394/323323"},"('BA', 1, (), ((0, 1),), -11, 3)":{"1":"888633398/7436429"},"('BA', 1, (), ((0, 1),), -10, 3)":{"1":"-2695645910/22309287"},"('BA', 1, (), ((0, 1),), -9, 3)":{"1":"68105044934/557732175"},"('BA', 1, (), ((0, 1),), -8, 3)":{"1":"-68791484534/557732175"},"('BA', 1, (), ((0, 1),), -7, 3)":{"1":"625072504006/5019589575"},"('BA', 1, (), ((0, 1),), -6, 3)":{"1":"-630809177806/5019589575"},"('BA', 1, (), ((0, 1),), -5, 3)":{"1":"18454093022774/145568097675"},"('BA', 1, (), ((0, 1),), -4, 3)":{"1":"-18609365660294/145568097675"},"('BA', 1, (), ((0, 1),), -3, 3)":{"1":"581548514594714/4512611027925"},"('BA', 1, (), ((0, 1),), -2, 3)":{"1":"-586061125622639/4512611027925"},"('BA', 1, (), ((0, 1),), -1, 3)":{"1":"53676090078349/410237366175"},"('BA', 1, (), ((0, 1),), 0, 3)":{"1":"-54062195834749/410237366175"},"('BA', 1, (-2,), ((0, 1),), -34, 1)":{"1":"-108124391669498/410237366175"},"('BA', 0, (), ((0, 3),), -34, 1)":{"1":"54062195834749/136745788725"},"('BA', 1, (-2,), ((0, 1),), -33, 1)":{"1":"107352180156698/410237366175"},"('BA', 0, (), ((0, 3),), -33, 1)":{"1":"-44924359599949/136745788725"},"('BA', 1, (-2,), ((0, 1),), -32, 1)":{"1":"-1172122251245278/4512611027925"},"('BA', 0, (), ((0, 3),), -32, 1)":{"1":"441657572729039/1504203675975"},"('BA', 1, (-2,), ((0, 1),), -31, 1)":{"1":"1163097029189428/4512611027925"},"('BA', 0, (), ((0, 3),), -31, 1)":{"1":"-405055283280314/1504203675975"},"('BA', 1, (-2,), ((0, 1),), -30, 1)":{"1":"-37218731320588/145568097675"},"('BA', 0, (), ((0, 3),), -30, 1)":{"1":"12139672430294/48522699225"},"('BA', 1, (-2,), ((0, 1),), -29, 1)":{"1":"36908186045548/145568097675"},"('BA', 0, (), ((0, 3),), -29, 1)":{"1":"-11363309242694/48522699225"},"('BA', 1, (-2,), ((0, 1),), -28, 1)":{"1":"-1261618355612/5019589575"},"('BA', 0, (), ((0, 3),), -28, 1)":{"1":"368451962686/1673196525"},"('BA', 1, (-2,), ((0, 1),), -27, 1)":{"1":"1250145008012/5019589575"},"('BA', 0, (), ((0, 3),), -27, 1)":{"1":"-49631070298/239028075"},"('BA', 1, (-2,), ((0, 1),), -26, 1)":{"1":"-137582969068/557732175"},"('BA', 0, (), ((0, 3),), -26, 1)":{"1":"5207663122/26558675"},"('BA', 1, (-2,), ((0, 1),), -25, 1)":{"1":"136210089868/557732175"},"('BA', 0, (), ((0, 3),), -25, 1)":{"1":"-44286647698/239028075"},"('BA', 1, (-2,), ((0, 1),), -24, 1)":{"1":"-5391291820/22309287"},"('BA', 0, (), ((0, 3),), -24, 1)":{"1":"8367800042/47805615"},"('BA', 1, (-2,), ((0, 1),), -23, 1)":{"1":"1777266796/7436429"},"('BA', 0, (), ((0, 3),), -23, 1)":{"1":"-7898435822/47805615"},"('BA', 1, (-2,), ((0, 1),), -22, 1)":{"1":"-76372788/323323"},"('BA', 0, (), ((0, 3),), -22, 1)":{"1":"323649394/2078505"},"('BA', 1, (-2,), ((0, 1),), -21, 1)":{"1":"75432212/323323"},"('BA', 0, (), ((0, 3),), -21, 1)":{"1":"-304346914/2078505"},"('BA', 1, (-2,), ((0, 1),), -20, 1)":{"1":"-223340540/969969"},"('BA', 0, (), ((0, 3),), -20, 1)":{"1":"1997404078/14549535"},"('BA', 1, (-2,), ((0, 1),), -19, 1)":{"1":"1101183196/4849845"},"('BA', 0, (), ((0, 3),), -19, 1)":{"1":"-1865488294/14549535"},"('BA', 1, (-2,), ((0, 1),), -18, 1)":{"1":"-57097204/255255"},"('BA', 0, (), ((0, 3),), -18, 1)":{"1":"91251406/765765"},"('BA', 1, (-2,), ((0, 1),), -17, 1)":{"1":"168568892/765765"},"('BA', 0, (), ((0, 3),), -17, 1)":{"1":"-84284446/765765"},"('BA', 1, (-2,), ((0, 1),), -16, 1)":{"1":"-57097204/255255"},"('BA', 0, (), ((0, 3),), -16, 1)":{"1":"80040206/765765"},"('BA', 1, (-2,), ((0, 1),), -15, 1)":{"1":"1101183196/4849845"},"('BA', 0, (), ((0, 3),), -15, 1)":{"1":"-1438061294/14549535"},"('BA', 1, (-2,), ((0, 1),), -14, 1)":{"1":"-223340540/969969"},"('BA', 0, (), ((0, 3),), -14, 1)":{"1":"1352704022/14549535"},"('BA', 1, (-2,), ((0, 1),), -13, 1)":{"1":"75432212/323323"},"('BA', 0, (), ((0, 3),), -13, 1)":{"1":"-1264021142/14549535"},"('BA', 1, (-2,), ((0, 1),), -12, 1)":{"1":"-76372788/323323"},"('BA', 0, (), ((0, 3),), -12, 1)":{"1":"1171229702/14549535"},"('BA', 1, (-2,), ((0, 1),), -11, 1)":{"1":"1777266796/7436429"},"('BA', 0, (), ((0, 3),), -11, 1)":{"1":"-24687955066/334639305"},"('BA', 1, (-2,), ((0, 1),), -10, 1)":{"1":"-5391291820/22309287"},"('BA', 0, (), ((0, 3),), -10, 1)":{"1":"22294777006/334639305"},"('BA', 1, (-2,), ((0, 1),), -9, 1)":{"1":"136210089868/557732175"},"('BA', 0, (), ((0, 3),), -9, 1)":{"1":"-98623735718/1673196525"},"('BA', 1, (-2,), ((0, 1),), -8, 1)":{"1":"-137582969068/557732175"},"('BA', 0, (), ((0, 3),), -8, 1)":{"1":"28222043506/557732175"},"('BA', 1, (-2,), ((0, 1),), -7, 1)":{"1":"1250145008012/5019589575"},"('BA', 0, (), ((0, 3),), -7, 1)":{"1":"-207892531754/5019589575"},"('BA', 1, (-2,), ((0, 1),), -6, 1)":{"1":"-1261618355612/5019589575"},"('BA', 0, (), ((0, 3),), -6, 1)":{"1":"156262467554/5019589575"},"('BA', 1, (-2,), ((0, 1),), -5, 1)":{"1":"36908186045548/145568097675"},"('BA', 0, (), ((0, 3),), -5, 1)":{"1":"-2818258317466/145568097675"},"('BA', 1, (-2,), ((0, 1),), -4, 1)":{"1":"-37218731320588/145568097675"},"('BA', 0, (), ((0, 3),), -4, 1)":{"1":"799714029706/145568097675"},"('BA', 1, (-2,), ((0, 1),), -3, 1)":{"1":"1163097029189428/4512611027925"},"('BA', 0, (), ((0, 3),), -3, 1)":{"1":"52068820651514/4512611027925"},"('BA', 1, (-2,), ((0, 1),), -2, 1)":{"1":"-1172122251245278/4512611027925"},"('BA', 0, (), ((0, 3),), -2, 1)":{"1":"-152850466941839/4512611027925"},"('BA', 1, (-2,), ((0, 1),), -1, 1)":{"1":"107352180156698/410237366175"},"('BA', 0, (), ((0, 3),), -1, 1)":{"1":"27420898643149/410237366175"},"('BA', 1, (-2,), ((0, 1),), 0, 1)":{"1":"-108124391669498/410237366175"},"('BA', 0, (), ((0, 3),), 0, 1)":{"1":"-54062195834749/410237366175"},"('R', -33, 4)":{"1":"-48"},"('R', -32, 4)":{"1":"72"},"('R', -31, 4)":{"1":"-88"},"('R', -30, 4)":{"1":"100"},"('R', -29, 4)":{"1":"-548/5"},"('R', -28, 4)":{"1":"588/5"},"('R', -27, 4)":{"1":"-4356/35"},"('R', -26, 4)":{"1":"4566/35"},"('R', -25, 4)":{"1":"-14258/105"},"('R', -24, 4)":{"1":"14762/105"},"('R', -23, 4)":{"1":"-167422/1155"},"('R', -22, 4)":{"1":"172042/1155"},"('R', -21, 4)":{"1":"-2291986/15015"},"('R', -20, 4)":{"1":"2343466/15015"},"('R', -19, 4)":{"1":"-2391514/15015"},"('R', -18, 4)":{"1":"2436559/15015"},"('R', -17, 4)":{"1":"-42142223/255255"},"('R', -16, 4)":{"1":"14274301/85085"},"('R', -15, 4)":{"1":"-275295799/1616615"},"('R', -14, 4)":{"1":"55835135/323323"},"('R', -13, 4)":{"1":"-56574159/323323"},"('R', -12, 4)":{"1":"57279591/323323"},"('R', -11, 4)":{"1":"-1332950097/7436429"},"('R', -10, 4)":{"1":"1347822955/7436429"},"('R', -9, 4)":{"1":"-34052522467/185910725"},"('R', -8, 4)":{"1":"34395742267/185910725"},"('R', -7, 4)":{"1":"-312536252003/1673196525"},"('R', -6, 4)":{"1":"315404588903/1673196525"},"('R', -5, 4)":{"1":"-9227046511387/48522699225"},"('R', -4, 4)":{"1":"9304682830147/48522699225"},"('R', -3, 4)":{"1":"-290774257297357/1504203675975"},"('R', -2, 4)":{"1":"586061125622639/3008407351950"},"('R', -1, 4)":{"1":"-53676090078349/273491577450"},"('R', 0, 4)":{"1":"54062195834749/273491577450"},"('BA', 1, (1, 2), ((0, 1),), -34, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -34, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -34, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -34, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -34, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -34, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -34, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -34, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -34, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -34, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -34, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -33, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -33, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -33, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -33, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -33, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -33, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -33, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -33, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -33, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -33, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -33, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -32, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -32, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -32, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -32, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -32, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -32, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -32, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -32, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -32, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -32, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -32, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -31, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -31, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -31, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -31, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -31, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -31, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -31, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -31, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -31, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -31, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -31, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -30, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -30, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -30, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -30, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -30, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -30, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -30, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -30, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -30, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -30, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -30, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -29, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -29, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -29, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -29, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -29, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -29, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -29, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -29, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -29, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -29, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -29, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -28, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -28, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -28, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -28, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -28, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -28, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -28, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -28, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -28, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -28, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -28, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -27, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -27, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -27, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -27, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -27, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -27, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -27, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -27, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -27, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -27, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -27, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -26, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -26, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -26, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -26, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -26, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -26, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -26, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -26, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -26, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -26, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -26, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -25, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -25, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -25, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -25, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -25, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -25, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -25, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -25, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -25, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -25, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -25, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -24, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -24, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -24, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -24, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -24, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -24, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -24, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -24, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -24, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -24, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -24, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -23, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -23, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -23, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -23, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -23, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -23, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -23, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -23, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -23, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -23, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -23, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -22, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -22, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -22, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -22, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -22, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -22, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -22, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -22, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -22, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -22, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -22, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -21, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -21, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -21, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -21, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -21, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -21, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -21, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -21, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -21, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -21, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -21, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -20, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -20, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -20, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -20, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -20, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -20, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -20, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -20, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -20, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -20, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -20, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -19, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -19, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -19, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -19, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -19, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -19, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -19, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -19, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -19, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -19, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -19, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -18, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -18, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -18, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -18, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -18, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -18, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -18, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -18, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -18, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -18, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -18, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -17, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -17, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -17, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -17, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -17, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -17, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -17, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -17, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -17, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -17, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -17, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -16, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -16, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -16, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -16, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -16, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -16, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -16, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -16, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -16, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -16, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -16, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -15, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -15, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -15, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -15, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -15, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -15, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -15, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -15, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -15, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -15, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -15, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -14, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -14, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -14, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -14, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -14, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -14, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -14, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -14, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -14, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -14, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -14, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -13, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -13, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -13, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -13, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -13, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -13, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -13, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -13, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -13, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -13, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -13, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -12, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -12, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -12, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -12, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -12, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -12, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -12, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -12, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -12, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -12, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -12, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -11, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -11, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -11, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -11, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -11, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -11, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -11, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -11, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -11, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -11, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -11, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -10, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -10, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -10, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -10, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -10, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -10, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -10, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -10, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -10, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -10, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -10, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -9, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -9, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -9, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -9, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -9, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -9, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -9, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -9, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -9, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -9, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -9, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -8, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -8, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -8, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -8, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -8, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -8, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -8, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -8, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -8, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -8, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -8, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -7, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -7, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -7, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -7, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -7, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -7, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -7, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -7, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -7, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -7, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -7, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -6, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -6, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -6, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -6, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -6, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -6, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -6, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -6, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -6, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -6, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -6, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -5, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -5, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -5, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -5, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -5, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -5, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -5, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -5, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -5, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -5, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -5, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -4, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -4, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -4, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -4, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -4, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -4, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -4, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -4, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -4, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -4, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -4, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -3, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -3, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -3, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -3, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -3, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -3, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -3, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -3, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -3, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -3, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -3, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -2, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -2, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -2, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -2, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -2, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -2, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -2, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -2, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -2, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -2, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -2, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -1, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -1, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -1, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -1, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -1, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -1, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -1, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -1, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -1, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -1, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -1, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), 0, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), 0, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), 0, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), 0, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), 0, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), 0, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), 0, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), 0, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), 0, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), 0, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), 0, 2)":{"1":"-144"},"('BA', 1, (1,), ((0, 1),), -34, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -34, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -33, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -33, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -32, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -32, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -31, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -31, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -30, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -30, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -29, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -29, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -28, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -28, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -27, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -27, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -26, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -26, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -25, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -25, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -24, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -24, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -23, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -23, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -22, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -22, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -21, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -21, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -20, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -20, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -19, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -19, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -18, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -18, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -17, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -17, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -16, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -16, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -15, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -15, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -14, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -14, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -13, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -13, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -12, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -12, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -11, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -11, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -10, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -10, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -9, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -9, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -8, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -8, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -7, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -7, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -6, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -6, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -5, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -5, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -4, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -4, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -3, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -3, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -2, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -2, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -1, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -1, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), 0, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), 0, 3)":{"1":"-64"},"('BA', 1, (1, -2), ((0, 1),), -34, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -34, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -33, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -33, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -32, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -32, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -31, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -31, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -30, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -30, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -29, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -29, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -28, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -28, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -27, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -27, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -26, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -26, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -25, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -25, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -24, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -24, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -23, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -23, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -22, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -22, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -21, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -21, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -20, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -20, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -19, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -19, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -18, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -18, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -17, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -17, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -16, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -16, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -15, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -15, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -14, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -14, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -13, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -13, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -12, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -12, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -11, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -11, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -10, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -10, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -9, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -9, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -8, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -8, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -7, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -7, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -6, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -6, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -5, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -5, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -4, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -4, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -3, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -3, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -2, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -2, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -1, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -1, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), 0, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), 0, 1)":{"1":"-96"},"('BA', 1, (), ((0, 1),), -34, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -33, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -32, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -31, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -30, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -29, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -28, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -27, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -26, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -25, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -24, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -23, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -22, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -21, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -20, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -19, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -18, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -17, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -16, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -15, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -14, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -13, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -12, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -11, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -10, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -9, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -8, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -7, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -6, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -5, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -4, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -3, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -2, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -1, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), 0, 4)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -34, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -34, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -33, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -33, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -32, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -32, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -31, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -31, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -30, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -30, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -29, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -29, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -28, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -28, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -27, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -27, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -26, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -26, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -25, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -25, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -24, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -24, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -23, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -23, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -22, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -22, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -21, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -21, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -20, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -20, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -19, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -19, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -18, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -18, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -17, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -17, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -16, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -16, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -15, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -15, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -14, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -14, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -13, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -13, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -12, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -12, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -11, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -11, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -10, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -10, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -9, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -9, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -8, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -8, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -7, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -7, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -6, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -6, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -5, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -5, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -4, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -4, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -3, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -3, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -2, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -2, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -1, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -1, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), 0, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), 0, 2)":{"1":"-48"},"('BA', 1, (-2, 1), ((0, 1),), -34, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -34, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -33, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -33, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -32, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -32, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -31, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -31, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -30, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -30, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -29, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -29, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -28, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -28, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -27, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -27, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -26, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -26, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -25, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -25, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -24, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -24, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -23, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -23, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -22, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -22, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -21, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -21, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -20, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -20, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -19, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -19, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -18, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -18, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -17, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -17, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -16, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -16, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -15, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -15, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -14, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -14, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -13, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -13, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -12, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -12, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -11, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -11, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -10, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -10, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -9, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -9, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -8, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -8, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -7, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -7, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -6, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -6, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -5, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -5, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -4, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -4, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -3, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -3, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -2, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -2, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -1, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -1, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), 0, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), 0, 1)":{"1":"-64"},"('BA', 0, (), (), 1, 5)":{"1":"32"},"('R', 1, 5)":{"1":"32"},"('BA', 0, (), ((0, 4),), -34, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -34, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -33, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -33, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -32, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -32, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -31, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -31, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -30, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -30, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -29, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -29, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -28, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -28, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -27, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -27, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -26, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -26, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -25, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -25, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -24, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -24, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -23, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -23, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -22, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -22, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -21, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -21, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -20, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -20, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -19, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -19, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -18, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -18, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -17, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -17, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -16, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -16, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -15, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -15, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -14, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -14, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -13, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -13, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -12, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -12, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -11, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -11, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -10, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -10, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -9, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -9, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -8, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -8, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -7, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -7, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -6, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -6, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -5, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -5, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -4, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -4, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -3, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -3, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -2, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -2, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -1, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -1, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), 0, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), 0, 3)":{"1":"-32"},"('BA', 1, (), ((0, 1),), -34, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -33, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -32, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -31, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -30, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -29, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -28, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -27, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -26, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -25, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -24, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -23, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -22, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -21, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -20, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -19, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -18, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -17, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -16, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -15, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -14, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -13, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -12, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -11, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -10, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -9, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -8, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -7, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -6, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -5, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -4, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -3, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -2, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -1, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), 0, 1)":{"z3":"-32"}}

==> anc/tables/json/atoms_m37.json <==
{"('R', -35, 1)":{"1":"51869156407916858329176335529742381/998001714556438510273638683400000","z3":"-32"},"('R', -34, 1)":{"1":"-316520349237082578793546815348555371/1996003429112877020547277366800000","pi2":"8/3","z3":"48"},"('R', -33, 1)":{"1":"203261531728420732333611726270054179/855430041048375865948833157200000","pi2":"-8/3","z3":"-176/3"},"('R', -32, 1)":{"1":"-1228153029897884772702038342597653/4435563175806393378993949704000","pi2":"10/3","z3":"200/3"},"('R', -31, 1)":{"1":"58021681154288712821889449889761893/195686610697340884367380134000000","pi2":"-10/3","z3":"-1096/15"},"('R', -30, 1)":{"1":"-4518850455169638012727064427161920877/14970025718346577654104580251000000","pi2":"98/27","z3":"392/5"},"('R', -29, 1)":{"1":"20849204446228014320269084273171276903/69860120018950695719154707838000000","pi2":"-98/27","z3":"-2904/35"},"('R', -28, 1)":{"1":"-12395758710856732649011542386273564003/42990843088585043519479820208000000","pi2":"205/54","z3":"3044/35"},"('R', -27, 1)":{"1":"11368667648780391731370512274875762011/41569658193094628857678834416000000","pi2":"-205/54","z3":"-28516/315"},"('R', -26, 1)":{"1":"-1281278420173897867605230510384082953099/5029928641364450091779138964336000000","pi2":"5269/1350","z3":"29524/315"},"('R', -25, 1)":{"1":"12883597278057776634170060714192968810369/55329215055008951009570528607696000000","pi2":"-5269/1350","z3":"-334844/3465"},"('R', -24, 1)":{"1":"-92140920994324577729219768753885965577/442633720440071608076564228861568000","pi2":"5369/1350","z3":"344084/3465"},"('R', -23, 1)":{"1":"6507139736039549499819452782733018589737/35963989785755818156220843595002400000","pi2":"-5369/1350","z3":"-4583972/45045"},"('R', -22, 1)":{"1":"-319800127855332555087842379019262151907/2115528810926812832718873152647200000","pi2":"266681/66150","z3":"4686932/45045"},"('R', -21, 1)":{"1":"21359713595401525165826965191732362465089/179819948928779090781104217975012000000","pi2":"-266681/66150","z3":"-4783028/45045"},"('R', -20, 1)":{"1":"-240049389547470296700608816320446445564699/2877119182860465452497667487600192000000","pi2":"1077749/264600","z3":"4873118/45045"},"('R', -19, 1)":{"1":"434804083618242230863075117069160665934527/9782205221725582538492069457840652800000","pi2":"-1077749/264600","z3":"-84284446/765765"},"('R', -18, 1)":{"1":"-30438045073583122475487951614419/145612792473771492094659033600000","pi2":"9778141/2381400","z3":"28548602/255255"},"('R', -17, 1)":{"1":"-10267447949800129978601122562649885180763027/185861899212786068231349319698972403200000","pi2":"-9778141/2381400","z3":"-550591598/4849845"},"('R', -16, 1)":{"1":"4346419019407610330367184611001689416885311/54665264474348843597455682264403648000000","pi2":"1968329/476280","z3":"111670270/969969"},"('R', -15, 1)":{"1":"-325869780563451519033544428939019980364621/3416579029646802724840980141525228000000","pi2":"-1968329/476280","z3":"-37716106/323323"},"('R', -14, 1)":{"1":"73291578937636844786538897149400265456601/683315805929360544968196028305045600000","pi2":"239437889/57629880","z3":"38186394/323323"},"('R', -13, 1)":{"1":"-1835694740197734648836615107743469255433239/15716263536375292534268508651016048800000","pi2":"-239437889/57629880","z3":"-888633398/7436429"},"('R', -12, 1)":{"1":"120749591696054786846119892316518890847027/967154679161556463647292840062526080000","pi2":"240505109/57629880","z3":"2695645910/22309287"},"('R', -11, 1)":{"1":"-15943160808555503842750053191044774156804279/120894334895194557955911605007815760000000","pi2":"-240505109/57629880","z3":"-68105044934/557732175"},"('R', -10, 1)":{"1":"16707807129887905568712177428428531963637719/120894334895194557955911605007815760000000","pi2":"40799043101/9739449720","z3":"68791484534/557732175"},"('R', -9, 1)":{"1":"-52231583285027429494481047369291121397432773/362683004685583673867734815023447280000000","pi2":"-40799043101/9739449720","z3":"-625072504006/5019589575"},"('R', -8, 1)":{"1":"18069210665390651550701313854575256200586711/120894334895194557955911605007815760000000","pi2":"40931552621/9739449720","z3":"630809177806/5019589575"},"('R', -7, 1)":{"1":"-67744051926157931039927316027309463655346653/438241963995080272590179568153332130000000","pi2":"-40931552621/9739449720","z3":"-18454093022774/145568097675"},"('R', -6, 1)":{"1":"10704246406344291615485732278731010732513/67163519386219198864395336115453200000","pi2":"205234915681/48697248600","z3":"18609365660294/145568097675"},"('R', -5, 1)":{"1":"-444533630982242083048907482758781514873504959/2717100176769497690059113322550659206000000","pi2":"-205234915681/48697248600","z3":"-581548514594714/4512611027925"},"('R', -4, 1)":{"1":"145079149797696700428557559741694354546539266543/869472056566239260818916263216210945920000000","pi2":"822968714749/194788994400","z3":"586061125622639/4512611027925"},"('R', -3, 1)":{"1":"-8577595767650088401893157977024026152226380099/51145415092131721224642133130365349760000000","pi2":"-822968714749/194788994400","z3":"-53676090078349/410237366175"},"('R', -2, 1)":{"1":"2411417555795736628372593897538387273700208374491/14781024961626067433921576474675586080640000000","pi2":"238357395880861/56294019381600","z3":"54062195834749/410237366175"},"('R', -1, 1)":{"1":"-72307759944343292240084358422362784945631674111/509690515918140256342123326712951244160000000","pi2":"-238357395880861/56294019381600","z3":"-54437269998109/410237366175"},"('R', 0, 1)":{"1":"2760263110458049038499911535789471901392457217437/44343074884878202301764729424026758241920000000","pi2":"238820721143261/56294019381600","z3":"54801925434709/410237366175"},"('R', -35, 2)":{"1":"-19177792914899578230461/55289593340783802000","pi2":"-16/3"},"('R', -34, 2)":{"1":"23227354012623234968063/110579186681567604000","pi2":"8"},"('R', -33, 2)":{"1":"-1229778117035491228109/30157960004063892000","pi2":"-88/9"},"('R', -32, 2)":{"1":"-23572871637592298871077/221158373363135208000","pi2":"100/9"},"('R', -31, 2)":{"1":"34304896710044152433/146793026259880000","pi2":"-548/45"},"('R', -30, 2)":{"1":"-1130686545315140690678497/3317375600447028120000","pi2":"196/15"},"('R', -29, 2)":{"1":"304102672552866744914509/703685733428157480000","pi2":"-484/35"},"('R', -28, 2)":{"1":"-7885350863388084884784593/15481086135419464560000","pi2":"1522/105"},"('R', -27, 2)":{"1":"80099039935033779171828887/139329775218775181040000","pi2":"-14258/945"},"('R', -26, 2)":{"1":"-87766584108877796691306931/139329775218775181040000","pi2":"14762/945"},"('R', -25, 2)":{"1":"1035856985189191635872383781/1532627527406526991440000","pi2":"-167422/10395"},"('R', -24, 2)":{"1":"-1093423573082555186921323751/1532627527406526991440000","pi2":"172042/10395"},"('R', -23, 2)":{"1":"7405865559552759974583033859/9962078928142425444360000","pi2":"-2291986/135135"},"('R', -22, 2)":{"1":"-7632310294959137147644588609/9962078928142425444360000","pi2":"2343466/135135"},"('R', -21, 2)":{"1":"410011946602252693523067829/524319943586443444440000","pi2":"-2391514/135135"},"('R', -20, 2)":{"1":"-3939795752981601481129035293/4981039464071212722180000","pi2":"2436559/135135"},"('R', -19, 2)":{"1":"134285448655014547863387256073/169355341778421232554120000","pi2":"-42142223/2297295"},"('R', -18, 2)":{"1":"-7016361101124645288823601177/8913439040969538555480000","pi2":"14274301/765765"},"('R', -17, 2)":{"1":"47175463319599190267631054079633/61137278382010064952037320000","pi2":"-275295799/14549535"},"('R', -16, 2)":{"1":"-1027024443600309162135674758639/1329071269174131846783420000","pi2":"55835135/2909907"},"('R', -15, 2)":{"1":"1536971130874318835256091661659/1972170270387421450065720000","pi2":"-18858053/969969"},"('R', -14, 2)":{"1":"-9633241634374986351567481253183/12227455676402012990407464000","pi2":"6364399/323323"},"('R', -13, 2)":{"1":"5152309118494988041689508008332621/6468324052816664871925548456000","pi2":"-444316699/22309287"},"('R', -12, 2)":{"1":"-10405627362675313398169095712537153/12936648105633329743851096912000","pi2":"1347822955/66927861"},"('R', -11, 2)":{"1":"1310610014692944752445321755051237807/1617081013204166217981387114000000","pi2":"-34052522467/1673196525"},"('R', -10, 2)":{"1":"-1316648846284221784619904873892385507/1617081013204166217981387114000000","pi2":"34395742267/1673196525"},"('R', -9, 2)":{"1":"11859559891589706055365503609668906783/14553729118837495961832484026000000","pi2":"-312536252003/15058768725"},"('R', -8, 2)":{"1":"-11813311081748734764554325847305064033/14553729118837495961832484026000000","pi2":"315404588903/15058768725"},"('R', -7, 2)":{"1":"4918887591698411184259017067324770608339/6119843094471167051950559532933000000","pi2":"-9227046511387/436704293025"},"('R', -6, 2)":{"1":"-4833616269979630567880233318778279020049/6119843094471167051950559532933000000","pi2":"9304682830147/436704293025"},"('R', -5, 2)":{"1":"4518058013054966003981590816319349706770239/5881169213786791536924487711148613000000","pi2":"-290774257297357/13537833083775"},"('R', -4, 2)":{"1":"-34649456012624619656345797331658582785318347/47049353710294332295395901689188904000000","pi2":"586061125622639/27075666167550"},"('R', -3, 2)":{"1":"32489518309654614941123273654677151245983847/47049353710294332295395901689188904000000","pi2":"-53676090078349/2461424197050"},"('R', -2, 2)":{"1":"-29338107571094571862093107780982134572450047/47049353710294332295395901689188904000000","pi2":"54062195834749/2461424197050"},"('R', -1, 2)":{"1":"24540533241323610454576320675088188548713687/47049353710294332295395901689188904000000","pi2":"-54437269998109/2461424197050"},"('R', 0, 2)":{"1":"-16432621349985828999681844546141476650896387/47049353710294332295395901689188904000000","pi2":"54801925434709/2461424197050"},"('BA', 0, (), ((0, 1),), -36, 1)":{"1":"-342630056254717976236901431552080241/998001714556438510273638683400000"},"('BA', 0, (), ((0, 1),), -35, 1)":{"1":"2618587537651876819134419743780391/3823761358453787395684439400000"},"('BA', 0, (), ((0, 1),), -34, 1)":{"1":"-24280314348299212705118656091237057/36963026465053278158282914200000"},"('BA', 0, (), ((0, 1),), -33, 1)":{"1":"11769497998858644476253573083451169/19568661069734088436738013400000"},"('BA', 0, (), ((0, 1),), -32, 1)":{"1":"-3553013105330525386626265796265433/6522887023244696145579337800000"},"('BA', 0, (), ((0, 1),), -31, 1)":{"1":"160365518924658658657316579437417/326144351162234807278966890000"},"('BA', 0, (), ((0, 1),), -30, 1)":{"1":"-15538148122861238053401694391/35108294287082579993430000"},"('BA', 0, (), ((0, 1),), -29, 1)":{"1":"10693114429425238896398212511/26934934770513090471150000"},"('BA', 0, (), ((0, 1),), -28, 1)":{"1":"-204277289469884303217706943/576490874993145812700000"},"('BA', 0, (), ((0, 1),), -27, 1)":{"1":"11409282297218474526188071529/36318925124568186200100000"},"('BA', 0, (), ((0, 1),), -26, 1)":{"1":"-371156747870685922846425643/1345145374984006896300000"},"('BA', 0, (), ((0, 1),), -25, 1)":{"1":"24764138842552662818023351/103472721152615915100000"},"('BA', 0, (), ((0, 1),), -24, 1)":{"1":"-844471248111761572932703/4138908846104636604000"},"('BA', 0, (), ((0, 1),), -23, 1)":{"1":"4336938636287958746699/25548820037682942000"},"('BA', 0, (), ((0, 1),), -22, 1)":{"1":"-177625392873085812757/1304004047291946000"},"('BA', 0, (), ((0, 1),), -21, 1)":{"1":"12228267942626885983/118545822481086000"},"('BA', 0, (), ((0, 1),), -20, 1)":{"1":"-81071519542257623/1154667102088500"},"('BA', 0, (), ((0, 1),), -19, 1)":{"1":"93349704850226771/2540267624594700"},"('BA', 0, (), ((0, 1),), -17, 1)":{"1":"-93349704850226771/2540267624594700"},"('BA', 0, (), ((0, 1),), -16, 1)":{"1":"81071519542257623/1154667102088500"},"('BA', 0, (), ((0, 1),), -15, 1)":{"1":"-12228267942626885983/118545822481086000"},"('BA', 0, (), ((0, 1),), -14, 1)":{"1":"177625392873085812757/1304004047291946000"},"('BA', 0, (), ((0, 1),), -13, 1)":{"1":"-4336938636287958746699/25548820037682942000"},"('BA', 0, (), ((0, 1),), -12, 1)":{"1":"844471248111761572932703/4138908846104636604000"},"('BA', 0, (), ((0, 1),), -11, 1)":{"1":"-24764138842552662818023351/103472721152615915100000"},"('BA', 0, (), ((0, 1),), -10, 1)":{"1":"371156747870685922846425643/1345145374984006896300000"},"('BA', 0, (), ((0, 1),), -9, 1)":{"1":"-11409282297218474526188071529/36318925124568186200100000"},"('BA', 0, (), ((0, 1),), -8, 1)":{"1":"204277289469884303217706943/576490874993145812700000"},"('BA', 0, (), ((0, 1),), -7, 1)":{"1":"-10693114429425238896398212511/26934934770513090471150000"},"('BA', 0, (), ((0, 1),), -6, 1)":{"1":"15538148122861238053401694391/35108294287082579993430000"},"('BA', 0, (), ((0, 1),), -5, 1)":{"1":"-160365518924658658657316579437417/326144351162234807278966890000"},"('BA', 0, (), ((0, 1),), -4, 1)":{"1":"3553013105330525386626265796265433/6522887023244696145579337800000"},"('BA', 0, (), ((0, 1),), -3, 1)":{"1":"-11769497998858644476253573083451169/19568661069734088436738013400000"},"('BA', 0, (), ((0, 1),), -2, 1)":{"1":"24280314348299212705118656091237057/36963026465053278158282914200000"},"('BA', 0, (), ((0, 1),), -1, 1)":{"1":"-2618587537651876819134419743780391/3823761358453787395684439400000"},"('BA', 0, (), ((0, 1),), 0, 1)":{"1":"342630056254717976236901431552080241/998001714556438510273638683400000"},"('BA', 1, (), ((0, 2),), -36, 1)":{"1":"-26563702686669327210221/55289593340783802000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -36, 2)":{"1":"-26563702686669327210221/55289593340783802000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -35, 1)":{"1":"44381612045287559921/211837522378482000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -35, 2)":{"1":"44381612045287559921/211837522378482000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -34, 1)":{"1":"-650929575604303539581/6143288148975978000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -34, 2)":{"1":"-650929575604303539581/6143288148975978000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -33, 1)":{"1":"51940022481833673959/1084109673348702000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -33, 2)":{"1":"51940022481833673959/1084109673348702000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -32, 1)":{"1":"-1225860500223924671/120456630372078000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -32, 2)":{"1":"-1225860500223924671/120456630372078000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -31, 1)":{"1":"-293835398620846967/18068494555811700","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -31, 2)":{"1":"-293835398620846967/18068494555811700","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -30, 1)":{"1":"2144042451748907/60295309974900","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -30, 2)":{"1":"2144042451748907/60295309974900","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -29, 1)":{"1":"-145496043294564197/2914273315453500","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -29, 2)":{"1":"-145496043294564197/2914273315453500","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -28, 1)":{"1":"56438702751976/930483178625","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -28, 2)":{"1":"56438702751976/930483178625","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -27, 1)":{"1":"-31000942779242041/452214824811750","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -27, 2)":{"1":"-31000942779242041/452214824811750","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -26, 1)":{"1":"3725183660408611/50246091645750","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -26, 2)":{"1":"3725183660408611/50246091645750","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -25, 1)":{"1":"-300501042582277/3865083972750","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -25, 2)":{"1":"-300501042582277/3865083972750","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -24, 1)":{"1":"10254185684014/128836132425","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -24, 2)":{"1":"10254185684014/128836132425","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -23, 1)":{"1":"-1603496027065399/20098436658300","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -23, 2)":{"1":"-1603496027065399/20098436658300","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -22, 1)":{"1":"9780393755579/124835010300","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -22, 2)":{"1":"9780393755579/124835010300","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -21, 1)":{"1":"-1341264837481/17833572900","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -21, 2)":{"1":"-1341264837481/17833572900","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -20, 1)":{"1":"122599774795633/1747690144200","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -20, 2)":{"1":"122599774795633/1747690144200","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -19, 1)":{"1":"-1860603098674613/29710732451400","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -19, 2)":{"1":"-1860603098674613/29710732451400","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -18, 1)":{"1":"238820721143261/4691168281800","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -18, 2)":{"1":"238820721143261/4691168281800","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -17, 1)":{"1":"-1860603098674613/29710732451400","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -17, 2)":{"1":"-1860603098674613/29710732451400","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -16, 1)":{"1":"122599774795633/1747690144200","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -16, 2)":{"1":"122599774795633/1747690144200","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -15, 1)":{"1":"-1341264837481/17833572900","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -15, 2)":{"1":"-1341264837481/17833572900","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -14, 1)":{"1":"9780393755579/124835010300","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -14, 2)":{"1":"9780393755579/124835010300","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -13, 1)":{"1":"-1603496027065399/20098436658300","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -13, 2)":{"1":"-1603496027065399/20098436658300","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -12, 1)":{"1":"10254185684014/128836132425","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -12, 2)":{"1":"10254185684014/128836132425","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -11, 1)":{"1":"-300501042582277/3865083972750","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -11, 2)":{"1":"-300501042582277/3865083972750","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -10, 1)":{"1":"3725183660408611/50246091645750","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -10, 2)":{"1":"3725183660408611/50246091645750","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -9, 1)":{"1":"-31000942779242041/452214824811750","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -9, 2)":{"1":"-31000942779242041/452214824811750","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -8, 1)":{"1":"56438702751976/930483178625","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -8, 2)":{"1":"56438702751976/930483178625","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -7, 1)":{"1":"-145496043294564197/2914273315453500","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -7, 2)":{"1":"-145496043294564197/2914273315453500","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -6, 1)":{"1":"2144042451748907/60295309974900","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -6, 2)":{"1":"2144042451748907/60295309974900","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -5, 1)":{"1":"-293835398620846967/18068494555811700","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -5, 2)":{"1":"-293835398620846967/18068494555811700","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -4, 1)":{"1":"-1225860500223924671/120456630372078000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -4, 2)":{"1":"-1225860500223924671/120456630372078000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -3, 1)":{"1":"51940022481833673959/1084109673348702000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -3, 2)":{"1":"51940022481833673959/1084109673348702000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -2, 1)":{"1":"-650929575604303539581/6143288148975978000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -2, 2)":{"1":"-650929575604303539581/6143288148975978000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -1, 1)":{"1":"44381612045287559921/211837522378482000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -1, 2)":{"1":"44381612045287559921/211837522378482000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), 0, 1)":{"1":"-26563702686669327210221/55289593340783802000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), 0, 2)":{"1":"-26563702686669327210221/55289593340783802000","pi2":"-16/3"},"('R', -35, 3)":{"1":"-54801925434709/410237366175"},"('R', -34, 3)":{"1":"54558821810309/273491577450"},"('R', -33, 3)":{"1":"-79700864102777/351632028150"},"('R', -32, 3)":{"1":"243873031013849/984569678820"},"('R', -31, 3)":{"1":"-70156197586907863/270756661675500"},"('R', -30, 3)":{"1":"24257180821151851/90252220558500"},"('R', -29, 3)":{"1":"-5250027633453179/19144410421500"},"('R', -28, 3)":{"1":"11369072483456509/40759067349000"},"('R', -27, 3)":{"1":"-3198763044583594781/11371779790371000"},"('R', -26, 3)":{"1":"3220694301729788729/11371779790371000"},"('R', -25, 3)":{"1":"-3225387106668407309/11371779790371000"},"('R', -24, 3)":{"1":"3226719451140609899/11371779790371000"},"('R', -23, 3)":{"1":"-10451026354657323563/36958284318705750"},"('R', -22, 3)":{"1":"5203107503433919624/18479142159352875"},"('R', -21, 3)":{"1":"-113632169028522490597/406541127505763250"},"('R', -20, 3)":{"1":"29084462573783152181/104913839356326000"},"('R', -19, 3)":{"1":"-3032417211823369592843/11057918668156760400"},"('R', -18, 3)":{"1":"508517673794227/1876467312720"},"('R', -17, 3)":{"1":"-56125411631905461691633/210100454694978447600"},"('R', -16, 3)":{"1":"9029792978749518693167/33887170112093298000"},"('R', -15, 3)":{"1":"-140216270773586499143191/525251136737446119000"},"('R', -14, 3)":{"1":"140936406996048166622659/525251136737446119000"},"('R', -13, 3)":{"1":"-3262348495233590362809617/12080776144961260737000"},"('R', -12, 3)":{"1":"822117979555904334098513/3020194036240315184250"},"('R', -11, 3)":{"1":"-8290090916785668811959311/30201940362403151842500"},"('R', -10, 3)":{"1":"8366822082710824209177461/30201940362403151842500"},"('R', -9, 3)":{"1":"-25332750830130706794684133/90605821087209455527500"},"('R', -8, 3)":{"1":"412581375708185882871809/1461384211084023476250"},"('R', -7, 3)":{"1":"-1497866694753613240236802189/5255137623058148420595000"},"('R', -6, 3)":{"1":"1512674936565963997266824809/5255137623058148420595000"},"('R', -5, 3)":{"1":"-47344553356436419774996322179/162909266314802601038445000"},"('R', -4, 3)":{"1":"191234765750588258882451812191/651637065259210404153780000"},"('R', -3, 3)":{"1":"-193054161083923554901185042991/651637065259210404153780000"},"('R', -2, 3)":{"1":"194908693605445907157181054591/651637065259210404153780000"},"('R', -1, 3)":{"1":"-28103235283193527970969576233/93091009322744343450540000"},"('R', 0, 3)":{"1":"28365922323001895565692364433/93091009322744343450540000"},"('BA', 0, (), ((0, 2),), -36, 1)":{"1":"227107661829413592945286528/2909094041335760732829375","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -35, 1)":{"1":"-1869482664840637022925503428/2909094041335760732829375","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -34, 1)":{"1":"17928667053343071711271132546/20363658289350325129805625","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -33, 1)":{"1":"-20827672249877861425514479021/20363658289350325129805625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -32, 1)":{"1":"45628423088620092421310155817/40727316578700650259611250","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -31, 1)":{"1":"-48546363737048279968951101287/40727316578700650259611250","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -30, 1)":{"1":"52837236904204699696798817/42380142121436680811250","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -29, 1)":{"1":"-7807601790331022133280181/6054306017348097258750","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -28, 1)":{"1":"2722340859805612619401/2056839142975402500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -27, 1)":{"1":"-136119621068804532684199/100785118005794722500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -26, 1)":{"1":"15364722979793702330891/11198346445088302500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -25, 1)":{"1":"-15553393303616543400191/11198346445088302500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -24, 1)":{"1":"627938096297385027521/447933857803532100","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -23, 1)":{"1":"-316123022024142769273/223966928901766050","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -22, 1)":{"1":"600440506260213247/423377937432450","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -21, 1)":{"1":"-602255859710899477/423377937432450","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -20, 1)":{"1":"301613515061754866/211688968716225","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -19, 1)":{"1":"-603645264199680643/423377937432450","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -18, 1)":{"1":"1673876667439633/1172792070450","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -17, 1)":{"1":"-603645264199680643/423377937432450","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -16, 1)":{"1":"301613515061754866/211688968716225","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -15, 1)":{"1":"-602255859710899477/423377937432450","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -14, 1)":{"1":"600440506260213247/423377937432450","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -13, 1)":{"1":"-316123022024142769273/223966928901766050","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -12, 1)":{"1":"627938096297385027521/447933857803532100","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -11, 1)":{"1":"-15553393303616543400191/11198346445088302500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -10, 1)":{"1":"15364722979793702330891/11198346445088302500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -9, 1)":{"1":"-136119621068804532684199/100785118005794722500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -8, 1)":{"1":"2722340859805612619401/2056839142975402500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -7, 1)":{"1":"-7807601790331022133280181/6054306017348097258750","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -6, 1)":{"1":"52837236904204699696798817/42380142121436680811250","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -5, 1)":{"1":"-48546363737048279968951101287/40727316578700650259611250","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -4, 1)":{"1":"45628423088620092421310155817/40727316578700650259611250","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -3, 1)":{"1":"-20827672249877861425514479021/20363658289350325129805625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -2, 1)":{"1":"17928667053343071711271132546/20363658289350325129805625","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -1, 1)":{"1":"-1869482664840637022925503428/2909094041335760732829375","pi2":"16/3"},"('BA', 0, (), ((0, 2),), 0, 1)":{"1":"227107661829413592945286528/2909094041335760732829375","pi2":"-16/3"},"('BA', 1, (2,), ((0, 1),), -36, 1)":{"1":"109603850869418/410237366175"},"('BA', 1, (), ((0, 3),), -36, 1)":{"1":"-54801925434709/410237366175"},"('BA', 1, (1,), ((0, 2),), -36, 1)":{"1":"109603850869418/410237366175"},"('BA', 1, (1,), ((0, 1),), -36, 2)":{"1":"109603850869418/410237366175"},"('BA', 1, (), ((0, 2),), -36, 2)":{"1":"-54801925434709/410237366175"},"('BA', 1, (2,), ((0, 1),), -35, 1)":{"1":"-108874539996218/410237366175"},"('BA', 1, (), ((0, 3),), -35, 1)":{"1":"80692461433309/410237366175"},"('BA', 1, (1,), ((0, 2),), -35, 1)":{"1":"-108874539996218/410237366175"},"('BA', 1, (1,), ((0, 1),), -35, 2)":{"1":"-108874539996218/410237366175"},"('BA', 1, (), ((0, 2),), -35, 2)":{"1":"67564865715709/410237366175"},"('BA', 1, (2,), ((0, 1),), -34, 1)":{"1":"108124391669498/410237366175"},"('BA', 1, (), ((0, 3),), -34, 1)":{"1":"-93444982987549/410237366175"},"('BA', 1, (1,), ((0, 2),), -34, 1)":{"1":"108124391669498/410237366175"},"('BA', 1, (1,), ((0, 1),), -34, 2)":{"1":"108124391669498/410237366175"},"('BA', 1, (), ((0, 2),), -34, 2)":{"1":"-73753589411149/410237366175"},"('BA', 1, (2,), ((0, 1),), -33, 1)":{"1":"-107352180156698/410237366175"},"('BA', 1, (), ((0, 3),), -33, 1)":{"1":"101810607709549/410237366175"},"('BA', 1, (1,), ((0, 2),), -33, 1)":{"1":"-107352180156698/410237366175"},"('BA', 1, (1,), ((0, 1),), -33, 2)":{"1":"-107352180156698/410237366175"},"('BA', 1, (), ((0, 2),), -33, 2)":{"1":"77743348893949/410237366175"},"('BA', 1, (2,), ((0, 1),), -32, 1)":{"1":"1172122251245278/4512611027925"},"('BA', 1, (), ((0, 3),), -32, 1)":{"1":"-1187742596012639/4512611027925"},"('BA', 1, (1,), ((0, 2),), -32, 1)":{"1":"1172122251245278/4512611027925"},"('BA', 1, (1,), ((0, 1),), -32, 2)":{"1":"1172122251245278/4512611027925"},"('BA', 1, (), ((0, 2),), -32, 2)":{"1":"-886901860817639/4512611027925"},"('BA', 1, (2,), ((0, 1),), -31, 1)":{"1":"-1163097029189428/4512611027925"},"('BA', 1, (), ((0, 3),), -31, 1)":{"1":"1240991406142154/4512611027925"},"('BA', 1, (1,), ((0, 2),), -31, 1)":{"1":"-1163097029189428/4512611027925"},"('BA', 1, (1,), ((0, 1),), -31, 2)":{"1":"-1163097029189428/4512611027925"},"('BA', 1, (), ((0, 2),), -31, 2)":{"1":"911269960368434/4512611027925"},"('BA', 1, (2,), ((0, 1),), -30, 1)":{"1":"37218731320588/145568097675"},"('BA', 1, (), ((0, 3),), -30, 1)":{"1":"-41434443375734/145568097675"},"('BA', 1, (1,), ((0, 2),), -30, 1)":{"1":"37218731320588/145568097675"},"('BA', 1, (1,), ((0, 1),), -30, 2)":{"1":"37218731320588/145568097675"},"('BA', 1, (), ((0, 2),), -30, 2)":{"1":"-30021904518014/145568097675"},"('BA', 1, (2,), ((0, 1),), -29, 1)":{"1":"-36908186045548/145568097675"},"('BA', 1, (), ((0, 3),), -29, 1)":{"1":"6087154151402/20795442525"},"('BA', 1, (1,), ((0, 2),), -29, 1)":{"1":"-36908186045548/145568097675"},"('BA', 1, (1,), ((0, 1),), -29, 2)":{"1":"-36908186045548/145568097675"},"('BA', 1, (), ((0, 2),), -29, 2)":{"1":"30532086041294/145568097675"},"('BA', 1, (2,), ((0, 1),), -28, 1)":{"1":"1261618355612/5019589575"},"('BA', 1, (), ((0, 3),), -28, 1)":{"1":"-214847275738/717084225"},"('BA', 1, (1,), ((0, 2),), -28, 1)":{"1":"1261618355612/5019589575"},"('BA', 1, (1,), ((0, 1),), -28, 2)":{"1":"1261618355612/5019589575"},"('BA', 1, (), ((0, 2),), -28, 2)":{"1":"-1067370053986/5019589575"},"('BA', 1, (2,), ((0, 1),), -27, 1)":{"1":"-1250145008012/5019589575"},"('BA', 1, (), ((0, 3),), -27, 1)":{"1":"1533889115566/5019589575"},"('BA', 1, (1,), ((0, 2),), -27, 1)":{"1":"-1250145008012/5019589575"},"('BA', 1, (1,), ((0, 1),), -27, 2)":{"1":"-1250145008012/5019589575"},"('BA', 1, (), ((0, 2),), -27, 2)":{"1":"1079480809786/5019589575"},"('BA', 1, (2,), ((0, 1),), -26, 1)":{"1":"137582969068/557732175"},"('BA', 1, (), ((0, 3),), -26, 1)":{"1":"-520021781882/1673196525"},"('BA', 1, (1,), ((0, 2),), -26, 1)":{"1":"137582969068/557732175"},"('BA', 1, (1,), ((0, 1),), -26, 2)":{"1":"137582969068/557732175"},"('BA', 1, (), ((0, 2),), -26, 2)":{"1":"-363198117742/1673196525"},"('BA', 1, (2,), ((0, 1),), -25, 1)":{"1":"-136210089868/557732175"},"('BA', 1, (), ((0, 3),), -25, 1)":{"1":"527697424682/1673196525"},"('BA', 1, (1,), ((0, 2),), -25, 1)":{"1":"-136210089868/557732175"},"('BA', 1, (1,), ((0, 1),), -25, 2)":{"1":"-136210089868/557732175"},"('BA', 1, (), ((0, 2),), -25, 2)":{"1":"366006279742/1673196525"},"('BA', 1, (2,), ((0, 1),), -24, 1)":{"1":"5391291820/22309287"},"('BA', 1, (), ((0, 3),), -24, 1)":{"1":"-106895889586/334639305"},"('BA', 1, (1,), ((0, 2),), -24, 1)":{"1":"5391291820/22309287"},"('BA', 1, (1,), ((0, 1),), -24, 2)":{"1":"5391291820/22309287"},"('BA', 1, (), ((0, 2),), -24, 2)":{"1":"-73665289118/334639305"},"('BA', 1, (2,), ((0, 1),), -23, 1)":{"1":"-1777266796/7436429"},"('BA', 1, (), ((0, 3),), -23, 1)":{"1":"108097158886/334639305"},"('BA', 1, (1,), ((0, 2),), -23, 1)":{"1":"-1777266796/7436429"},"('BA', 1, (1,), ((0, 1),), -23, 2)":{"1":"-1777266796/7436429"},"('BA', 1, (), ((0, 2),), -23, 2)":{"1":"74042830898/334639305"},"('BA', 1, (2,), ((0, 1),), -22, 1)":{"1":"76372788/323323"},"('BA', 1, (), ((0, 3),), -22, 1)":{"1":"-4746145802/14549535"},"('BA', 1, (1,), ((0, 2),), -22, 1)":{"1":"76372788/323323"},"('BA', 1, (1,), ((0, 1),), -22, 2)":{"1":"76372788/323323"},"('BA', 1, (), ((0, 2),), -22, 2)":{"1":"-3232266766/14549535"},"('BA', 1, (2,), ((0, 1),), -21, 1)":{"1":"-75432212/323323"},"('BA', 1, (), ((0, 3),), -21, 1)":{"1":"4787060858/14549535"},"('BA', 1, (1,), ((0, 2),), -21, 1)":{"1":"-75432212/323323"},"('BA', 1, (1,), ((0, 1),), -21, 2)":{"1":"-75432212/323323"},"('BA', 1, (), ((0, 2),), -21, 2)":{"1":"3242142814/14549535"},"('BA', 1, (2,), ((0, 1),), -20, 1)":{"1":"223340540/969969"},"('BA', 1, (), ((0, 3),), -20, 1)":{"1":"-4823088278/14549535"},"('BA', 1, (1,), ((0, 2),), -20, 1)":{"1":"223340540/969969"},"('BA', 1, (1,), ((0, 1),), -20, 2)":{"1":"223340540/969969"},"('BA', 1, (), ((0, 2),), -20, 2)":{"1":"-3249071164/14549535"},"('BA', 1, (2,), ((0, 1),), -19, 1)":{"1":"-1101183196/4849845"},"('BA', 1, (), ((0, 3),), -19, 1)":{"1":"4854583742/14549535"},"('BA', 1, (1,), ((0, 2),), -19, 1)":{"1":"-1101183196/4849845"},"('BA', 1, (1,), ((0, 1),), -19, 2)":{"1":"-1101183196/4849845"},"('BA', 1, (), ((0, 2),), -19, 2)":{"1":"3253179268/14549535"},"('BA', 1, (2,), ((0, 1),), -18, 1)":{"1":"57097204/255255"},"('BA', 1, (), ((0, 3),), -18, 1)":{"1":"-28548602/85085"},"('BA', 1, (1,), ((0, 2),), -18, 1)":{"1":"57097204/255255"},"('BA', 1, (1,), ((0, 1),), -18, 2)":{"1":"57097204/255255"},"('BA', 1, (), ((0, 2),), -18, 2)":{"1":"-57097204/255255"},"('BA', 1, (2,), ((0, 1),), -17, 1)":{"1":"-1101183196/4849845"},"('BA', 1, (), ((0, 3),), -17, 1)":{"1":"5056065022/14549535"},"('BA', 1, (1,), ((0, 2),), -17, 1)":{"1":"-1101183196/4849845"},"('BA', 1, (1,), ((0, 1),), -17, 2)":{"1":"-1101183196/4849845"},"('BA', 1, (), ((0, 2),), -17, 2)":{"1":"3353919908/14549535"},"('BA', 1, (2,), ((0, 1),), -16, 1)":{"1":"223340540/969969"},"('BA', 1, (), ((0, 3),), -16, 1)":{"1":"-5227236022/14549535"},"('BA', 1, (1,), ((0, 2),), -16, 1)":{"1":"223340540/969969"},"('BA', 1, (1,), ((0, 1),), -16, 2)":{"1":"223340540/969969"},"('BA', 1, (), ((0, 2),), -16, 2)":{"1":"-3451145036/14549535"},"('BA', 1, (2,), ((0, 1),), -15, 1)":{"1":"-75432212/323323"},"('BA', 1, (), ((0, 3),), -15, 1)":{"1":"5396287762/14549535"},"('BA', 1, (1,), ((0, 2),), -15, 1)":{"1":"-75432212/323323"},"('BA', 1, (1,), ((0, 1),), -15, 2)":{"1":"-75432212/323323"},"('BA', 1, (), ((0, 2),), -15, 2)":{"1":"3546756266/14549535"},"('BA', 1, (2,), ((0, 1),), -14, 1)":{"1":"76372788/323323"},"('BA', 1, (), ((0, 3),), -14, 1)":{"1":"-505834598/1322685"},"('BA', 1, (1,), ((0, 2),), -14, 1)":{"1":"76372788/323323"},"('BA', 1, (1,), ((0, 1),), -14, 2)":{"1":"76372788/323323"},"('BA', 1, (), ((0, 2),), -14, 2)":{"1":"-3641284154/14549535"},"('BA', 1, (2,), ((0, 1),), -13, 1)":{"1":"-1777266796/7436429"},"('BA', 1, (), ((0, 3),), -13, 1)":{"1":"11984896234/30421755"},"('BA', 1, (1,), ((0, 2),), -13, 1)":{"1":"-1777266796/7436429"},"('BA', 1, (1,), ((0, 1),), -13, 2)":{"1":"-1777266796/7436429"},"('BA', 1, (), ((0, 2),), -13, 2)":{"1":"85911180742/334639305"},"('BA', 1, (2,), ((0, 1),), -12, 1)":{"1":"5391291820/22309287"},"('BA', 1, (), ((0, 3),), -12, 1)":{"1":"-12337476574/30421755"},"('BA', 1, (1,), ((0, 2),), -12, 1)":{"1":"5391291820/22309287"},"('BA', 1, (1,), ((0, 1),), -12, 2)":{"1":"5391291820/22309287"},"('BA', 1, (), ((0, 2),), -12, 2)":{"1":"-88073465482/334639305"},"('BA', 1, (2,), ((0, 1),), -11, 1)":{"1":"-136210089868/557732175"},"('BA', 1, (), ((0, 3),), -11, 1)":{"1":"12694425166/30421755"},"('BA', 1, (1,), ((0, 2),), -11, 1)":{"1":"-136210089868/557732175"},"('BA', 1, (1,), ((0, 1),), -11, 2)":{"1":"-136210089868/557732175"},"('BA', 1, (), ((0, 2),), -11, 2)":{"1":"451254259466/1673196525"},"('BA', 1, (2,), ((0, 1),), -10, 1)":{"1":"137582969068/557732175"},"('BA', 1, (), ((0, 3),), -10, 1)":{"1":"-143644987946/334639305"},"('BA', 1, (1,), ((0, 2),), -10, 1)":{"1":"137582969068/557732175"},"('BA', 1, (1,), ((0, 1),), -10, 2)":{"1":"137582969068/557732175"},"('BA', 1, (), ((0, 2),), -10, 2)":{"1":"-462299696666/1673196525"},"('BA', 1, (2,), ((0, 1),), -9, 1)":{"1":"-1250145008012/5019589575"},"('BA', 1, (), ((0, 3),), -9, 1)":{"1":"443309181694/1003917915"},"('BA', 1, (1,), ((0, 2),), -9, 1)":{"1":"-1250145008012/5019589575"},"('BA', 1, (1,), ((0, 1),), -9, 2)":{"1":"-1250145008012/5019589575"},"('BA', 1, (), ((0, 2),), -9, 2)":{"1":"52622563194/185910725"},"('BA', 1, (2,), ((0, 1),), -8, 1)":{"1":"1261618355612/5019589575"},"('BA', 1, (), ((0, 3),), -8, 1)":{"1":"-456184827334/1003917915"},"('BA', 1, (1,), ((0, 2),), -8, 1)":{"1":"1261618355612/5019589575"},"('BA', 1, (1,), ((0, 1),), -8, 2)":{"1":"1261618355612/5019589575"},"('BA', 1, (), ((0, 2),), -8, 2)":{"1":"-69326983678/239028075"},"('BA', 1, (2,), ((0, 1),), -7, 1)":{"1":"-36908186045548/145568097675"},"('BA', 1, (), ((0, 3),), -7, 1)":{"1":"13622895815366/29113619535"},"('BA', 1, (1,), ((0, 2),), -7, 1)":{"1":"-36908186045548/145568097675"},"('BA', 1, (1,), ((0, 1),), -7, 2)":{"1":"-36908186045548/145568097675"},"('BA', 1, (), ((0, 2),), -7, 2)":{"1":"2061156478562/6931814175"},"('BA', 1, (2,), ((0, 1),), -6, 1)":{"1":"37218731320588/145568097675"},"('BA', 1, (), ((0, 3),), -6, 1)":{"1":"-14044350117206/29113619535"},"('BA', 1, (1,), ((0, 2),), -6, 1)":{"1":"37218731320588/145568097675"},"('BA', 1, (1,), ((0, 1),), -6, 2)":{"1":"37218731320588/145568097675"},"('BA', 1, (), ((0, 2),), -6, 2)":{"1":"-14805186041054/48522699225"},"('BA', 1, (2,), ((0, 1),), -5, 1)":{"1":"-1163097029189428/4512611027925"},"('BA', 1, (), ((0, 3),), -5, 1)":{"1":"449659936285226/902522205585"},"('BA', 1, (1,), ((0, 2),), -5, 1)":{"1":"-1163097029189428/4512611027925"},"('BA', 1, (1,), ((0, 1),), -5, 2)":{"1":"-1163097029189428/4512611027925"},"('BA', 1, (), ((0, 2),), -5, 2)":{"1":"471641366003474/1504203675975"},"('BA', 1, (2,), ((0, 1),), -4, 1)":{"1":"1172122251245278/4512611027925"},"('BA', 1, (), ((0, 3),), -4, 1)":{"1":"-465724831544639/902522205585"},"('BA', 1, (1,), ((0, 2),), -4, 1)":{"1":"1172122251245278/4512611027925"},"('BA', 1, (1,), ((0, 1),), -4, 2)":{"1":"1172122251245278/4512611027925"},"('BA', 1, (), ((0, 2),), -4, 2)":{"1":"-485780880557639/1504203675975"},"('BA', 1, (2,), ((0, 1),), -3, 1)":{"1":"-107352180156698/410237366175"},"('BA', 1, (), ((0, 3),), -3, 1)":{"1":"44049186552109/82047473235"},"('BA', 1, (1,), ((0, 2),), -3, 1)":{"1":"-107352180156698/410237366175"},"('BA', 1, (1,), ((0, 1),), -3, 2)":{"1":"-107352180156698/410237366175"},"('BA', 1, (), ((0, 2),), -3, 2)":{"1":"45653670473149/136745788725"},"('BA', 1, (2,), ((0, 1),), -2, 1)":{"1":"108124391669498/410237366175"},"('BA', 1, (), ((0, 3),), -2, 1)":{"1":"-46185638404189/82047473235"},"('BA', 1, (1,), ((0, 2),), -2, 1)":{"1":"108124391669498/410237366175"},"('BA', 1, (1,), ((0, 1),), -2, 2)":{"1":"108124391669498/410237366175"},"('BA', 1, (), ((0, 2),), -2, 2)":{"1":"-47498397975949/136745788725"},"('BA', 1, (2,), ((0, 1),), -1, 1)":{"1":"-108874539996218/410237366175"},"('BA', 1, (), ((0, 3),), -1, 1)":{"1":"49186231711069/82047473235"},"('BA', 1, (1,), ((0, 2),), -1, 1)":{"1":"-108874539996218/410237366175"},"('BA', 1, (1,), ((0, 1),), -1, 2)":{"1":"-108874539996218/410237366175"},"('BA', 1, (), ((0, 2),), -1, 2)":{"1":"50061404758909/136745788725"},"('BA', 1, (2,), ((0, 1),), 0, 1)":{"1":"109603850869418/410237366175"},"('BA', 1, (), ((0, 3),), 0, 1)":{"1":"-54801925434709/82047473235"},"('BA', 1, (1,), ((0, 2),), 0, 1)":{"1":"109603850869418/410237366175"},"('BA', 1, (1,), ((0, 1),), 0, 2)":{"1":"109603850869418/410237366175"},"('BA', 1, (), ((0, 2),), 0, 2)":{"1":"-54801925434709/136745788725"},"('BA', 1, (), ((0, 1),), -36, 3)":{"1":"-54801925434709/410237366175"},"('BA', 1, (), ((0, 1),), -35, 3)":{"1":"54437269998109/410237366175"},"('BA', 1, (), ((0, 1),), -34, 3)":{"1":"-54062195834749/410237366175"},"('BA', 1, (), ((0, 1),), -33, 3)":{"1":"53676090078349/410237366175"},"('BA', 1, (), ((0, 1),), -32, 3)":{"1":"-586061125622639/4512611027925"},"('BA', 1, (), ((0, 1),), -31, 3)":{"1":"581548514594714/4512611027925"},"('BA', 1, (), ((0, 1),), -30, 3)":{"1":"-18609365660294/145568097675"},"('BA', 1, (), ((0, 1),), -29, 3)":{"1":"18454093022774/145568097675"},"('BA', 1, (), ((0, 1),), -28, 3)":{"1":"-630809177806/5019589575"},"('BA', 1, (), ((0, 1),), -27, 3)":{"1":"625072504006/5019589575"},"('BA', 1, (), ((0, 1),), -26, 3)":{"1":"-68791484534/557732175"},"('BA', 1, (), ((0, 1),), -25, 3)":{"1":"68105044934/557732175"},"('BA', 1, (), ((0, 1),), -24, 3)":{"1":"-2695645910/22309287"},"('BA', 1, (), ((0, 1),), -23, 3)":{"1":"888633398/7436429"},"('BA', 1, (), ((0, 1),), -22, 3)":{"1":"-38186394/323323"},"('BA', 1, (), ((0, 1),), -21, 3)":{"1":"37716106/323323"},"('BA', 1, (), ((0, 1),), -20, 3)":{"1":"-111670270/969969"},"('BA', 1, (), ((0, 1),), -19, 3)":{"1":"550591598/4849845"},"('BA', 1, (), ((0, 1),), -18, 3)":{"1":"-28548602/255255"},"('BA', 1, (), ((0, 1),), -17, 3)":{"1":"550591598/4849845"},"('BA', 1, (), ((0, 1),), -16, 3)":{"1":"-111670270/969969"},"('BA', 1, (), ((0, 1),), -15, 3)":{"1":"37716106/323323"},"('BA', 1, (), ((0, 1),), -14, 3)":{"1":"-38186394/323323"},"('BA', 1, (), ((0, 1),), -13, 3)":{"1":"888633398/7436429"},"('BA', 1, (), ((0, 1),), -12, 3)":{"1":"-2695645910/22309287"},"('BA', 1, (), ((0, 1),), -11, 3)":{"1":"68105044934/557732175"},"('BA', 1, (), ((0, 1),), -10, 3)":{"1":"-68791484534/557732175"},"('BA', 1, (), ((0, 1),), -9, 3)":{"1":"625072504006/5019589575"},"('BA', 1, (), ((0, 1),), -8, 3)":{"1":"-630809177806/5019589575"},"('BA', 1, (), ((0, 1),), -7, 3)":{"1":"18454093022774/145568097675"},"('BA', 1, (), ((0, 1),), -6, 3)":{"1":"-18609365660294/145568097675"},"('BA', 1, (), ((0, 1),), -5, 3)":{"1":"581548514594714/4512611027925"},"('BA', 1, (), ((0, 1),), -4, 3)":{"1":"-586061125622639/4512611027925"},"('BA', 1, (), ((0, 1),), -3, 3)":{"1":"53676090078349/410237366175"},"('BA', 1, (), ((0, 1),), -2, 3)":{"1":"-54062195834749/410237366175"},"('BA', 1, (), ((0, 1),), -1, 3)":{"1":"54437269998109/410237366175"},"('BA', 1, (), ((0, 1),), 0, 3)":{"1":"-54801925434709/410237366175"},"('BA', 1, (-2,), ((0, 1),), -36, 1)":{"1":"-109603850869418/410237366175"},"('BA', 0, (), ((0, 3),), -36, 1)":{"1":"54801925434709/136745788725"},"('BA', 1, (-2,), ((0, 1),), -35, 1)":{"1":"108874539996218/410237366175"},"('BA', 0, (), ((0, 3),), -35, 1)":{"1":"-45685539519709/136745788725"},"('BA', 1, (-2,), ((0, 1),), -34, 1)":{"1":"-108124391669498/410237366175"},"('BA', 0, (), ((0, 3),), -34, 1)":{"1":"40934600117149/136745788725"},"('BA', 1, (-2,), ((0, 1),), -33, 1)":{"1":"107352180156698/410237366175"},"('BA', 0, (), ((0, 3),), -33, 1)":{"1":"-37631250867949/136745788725"},"('BA', 1, (-2,), ((0, 1),), -32, 1)":{"1":"-1172122251245278/4512611027925"},"('BA', 0, (), ((0, 3),), -32, 1)":{"1":"385500635492639/1504203675975"},"('BA', 1, (-2,), ((0, 1),), -31, 1)":{"1":"1163097029189428/4512611027925"},"('BA', 0, (), ((0, 3),), -31, 1)":{"1":"-361734217412234/1504203675975"},"('BA', 1, (-2,), ((0, 1),), -30, 1)":{"1":"-37218731320588/145568097675"},"('BA', 0, (), ((0, 3),), -30, 1)":{"1":"11001006421814/48522699225"},"('BA', 1, (-2,), ((0, 1),), -29, 1)":{"1":"36908186045548/145568097675"},"('BA', 0, (), ((0, 3),), -29, 1)":{"1":"-10402097677094/48522699225"},"('BA', 1, (-2,), ((0, 1),), -28, 1)":{"1":"-1261618355612/5019589575"},"('BA', 0, (), ((0, 3),), -28, 1)":{"1":"339768593686/1673196525"},"('BA', 1, (-2,), ((0, 1),), -27, 1)":{"1":"1250145008012/5019589575"},"('BA', 0, (), ((0, 3),), -27, 1)":{"1":"-46019090498/239028075"},"('BA', 1, (-2,), ((0, 1),), -26, 1)":{"1":"-137582969068/557732175"},"('BA', 0, (), ((0, 3),), -26, 1)":{"1":"43639433218/239028075"},"('BA', 1, (-2,), ((0, 1),), -25, 1)":{"1":"136210089868/557732175"},"('BA', 0, (), ((0, 3),), -25, 1)":{"1":"-41366159218/239028075"},"('BA', 1, (-2,), ((0, 1),), -24, 1)":{"1":"-5391291820/22309287"},"('BA', 0, (), ((0, 3),), -24, 1)":{"1":"7834695002/47805615"},"('BA', 1, (-2,), ((0, 1),), -23, 1)":{"1":"1777266796/7436429"},"('BA', 0, (), ((0, 3),), -23, 1)":{"1":"-7408121822/47805615"},"('BA', 1, (-2,), ((0, 1),), -22, 1)":{"1":"-76372788/323323"},"('BA', 0, (), ((0, 3),), -22, 1)":{"1":"2127405118/14549535"},"('BA', 1, (-2,), ((0, 1),), -21, 1)":{"1":"75432212/323323"},"('BA', 0, (), ((0, 3),), -21, 1)":{"1":"-2001838222/14549535"},"('BA', 1, (-2,), ((0, 1),), -20, 1)":{"1":"-223340540/969969"},"('BA', 0, (), ((0, 3),), -20, 1)":{"1":"1877127922/14549535"},"('BA', 1, (-2,), ((0, 1),), -19, 1)":{"1":"1101183196/4849845"},"('BA', 0, (), ((0, 3),), -19, 1)":{"1":"-1752515434/14549535"},"('BA', 1, (-2,), ((0, 1),), -18, 1)":{"1":"-57097204/255255"},"('BA', 0, (), ((0, 3),), -18, 1)":{"1":"28548602/255255"},"('BA', 1, (-2,), ((0, 1),), -17, 1)":{"1":"1101183196/4849845"},"('BA', 0, (), ((0, 3),), -17, 1)":{"1":"-1551034154/14549535"},"('BA', 1, (-2,), ((0, 1),), -16, 1)":{"1":"-223340540/969969"},"('BA', 0, (), ((0, 3),), -16, 1)":{"1":"1472980178/14549535"},"('BA', 1, (-2,), ((0, 1),), -15, 1)":{"1":"75432212/323323"},"('BA', 0, (), ((0, 3),), -15, 1)":{"1":"-198944474/2078505"},"('BA', 1, (-2,), ((0, 1),), -14, 1)":{"1":"-76372788/323323"},"('BA', 0, (), ((0, 3),), -14, 1)":{"1":"187052906/2078505"},"('BA', 1, (-2,), ((0, 1),), -13, 1)":{"1":"1777266796/7436429"},"('BA', 0, (), ((0, 3),), -13, 1)":{"1":"-28120153066/334639305"},"('BA', 1, (-2,), ((0, 1),), -12, 1)":{"1":"-5391291820/22309287"},"('BA', 0, (), ((0, 3),), -12, 1)":{"1":"26026512286/334639305"},"('BA', 1, (-2,), ((0, 1),), -11, 1)":{"1":"136210089868/557732175"},"('BA', 0, (), ((0, 3),), -11, 1)":{"1":"-119067155078/1673196525"},"('BA', 1, (-2,), ((0, 1),), -10, 1)":{"1":"-137582969068/557732175"},"('BA', 0, (), ((0, 3),), -10, 1)":{"1":"107272874678/1673196525"},"('BA', 1, (-2,), ((0, 1),), -9, 1)":{"1":"1250145008012/5019589575"},"('BA', 0, (), ((0, 3),), -9, 1)":{"1":"-283744107554/5019589575"},"('BA', 1, (-2,), ((0, 1),), -8, 1)":{"1":"-1261618355612/5019589575"},"('BA', 0, (), ((0, 3),), -8, 1)":{"1":"242312574554/5019589575"},"('BA', 1, (-2,), ((0, 1),), -7, 1)":{"1":"36908186045548/145568097675"},"('BA', 0, (), ((0, 3),), -7, 1)":{"1":"-5701893014266/145568097675"},"('BA', 1, (-2,), ((0, 1),), -6, 1)":{"1":"-37218731320588/145568097675"},"('BA', 0, (), ((0, 3),), -6, 1)":{"1":"4215712055146/145568097675"},"('BA', 1, (-2,), ((0, 1),), -5, 1)":{"1":"1163097029189428/4512611027925"},"('BA', 0, (), ((0, 3),), -5, 1)":{"1":"-77894376952726/4512611027925"},"('BA', 1, (-2,), ((0, 1),), -4, 1)":{"1":"-1172122251245278/4512611027925"},"('BA', 0, (), ((0, 3),), -4, 1)":{"1":"15620344767361/4512611027925"},"('BA', 1, (-2,), ((0, 1),), -3, 1)":{"1":"107352180156698/410237366175"},"('BA', 0, (), ((0, 3),), -3, 1)":{"1":"5541572447149/410237366175"},"('BA', 1, (-2,), ((0, 1),), -2, 1)":{"1":"-108124391669498/410237366175"},"('BA', 0, (), ((0, 3),), -2, 1)":{"1":"-14679408681949/410237366175"},"('BA', 1, (-2,), ((0, 1),), -1, 1)":{"1":"108874539996218/410237366175"},"('BA', 0, (), ((0, 3),), -1, 1)":{"1":"28182078562909/410237366175"},"('BA', 1, (-2,), ((0, 1),), 0, 1)":{"1":"-109603850869418/410237366175"},"('BA', 0, (), ((0, 3),), 0, 1)":{"1":"-54801925434709/410237366175"},"('R', -35, 4)":{"1":"-48"},"('R', -34, 4)":{"1":"72"},"('R', -33, 4)":{"1":"-88"},"('R', -32, 4)":{"1":"100"},"('R', -31, 4)":{"1":"-548/5"},"('R', -30, 4)":{"1":"588/5"},"('R', -29, 4)":{"1":"-4356/35"},"('R', -28, 4)":{"1":"4566/35"},"('R', -27, 4)":{"1":"-14258/105"},"('R', -26, 4)":{"1":"14762/105"},"('R', -25, 4)":{"1":"-167422/1155"},"('R', -24, 4)":{"1":"172042/1155"},"('R', -23, 4)":{"1":"-2291986/15015"},"('R', -22, 4)":{"1":"2343466/15015"},"('R', -21, 4)":{"1":"-2391514/15015"},"('R', -20, 4)":{"1":"2436559/15015"},"('R', -19, 4)":{"1":"-42142223/255255"},"('R', -18, 4)":{"1":"14274301/85085"},"('R', -17, 4)":{"1":"-275295799/1616615"},"('R', -16, 4)":{"1":"55835135/323323"},"('R', -15, 4)":{"1":"-56574159/323323"},"('R', -14, 4)":{"1":"57279591/323323"},"('R', -13, 4)":{"1":"-1332950097/7436429"},"('R', -12, 4)":{"1":"1347822955/7436429"},"('R', -11, 4)":{"1":"-34052522467/185910725"},"('R', -10, 4)":{"1":"34395742267/185910725"},"('R', -9, 4)":{"1":"-312536252003/1673196525"},"('R', -8, 4)":{"1":"315404588903/1673196525"},"('R', -7, 4)":{"1":"-9227046511387/48522699225"},"('R', -6, 4)":{"1":"9304682830147/48522699225"},"('R', -5, 4)":{"1":"-290774257297357/1504203675975"},"('R', -4, 4)":{"1":"586061125622639/3008407351950"},"('R', -3, 4)":{"1":"-53676090078349/273491577450"},"('R', -2, 4)":{"1":"54062195834749/273491577450"},"('R', -1, 4)":{"1":"-54437269998109/273491577450"},"('R', 0, 4)":{"1":"54801925434709/273491577450"},"('BA', 1, (1, 2), ((0, 1),), -36, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -36, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -36, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -36, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -36, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -36, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -36, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -36, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -36, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -36, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -36, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -35, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -35, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -35, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -35, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -35, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -35, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -35, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -35, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -35, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -35, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -35, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -34, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -34, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -34, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -34, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -34, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -34, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -34, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -34, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -34, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -34, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -34, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -33, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -33, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -33, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -33, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -33, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -33, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -33, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -33, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -33, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -33, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -33, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -32, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -32, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -32, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -32, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -32, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -32, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -32, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -32, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -32, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -32, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -32, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -31, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -31, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -31, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -31, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -31, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -31, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -31, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -31, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -31, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -31, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -31, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -30, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -30, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -30, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -30, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -30, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -30, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -30, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -30, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -30, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -30, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -30, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -29, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -29, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -29, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -29, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -29, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -29, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -29, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -29, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -29, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -29, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -29, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -28, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -28, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -28, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -28, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -28, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -28, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -28, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -28, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -28, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -28, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -28, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -27, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -27, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -27, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -27, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -27, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -27, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -27, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -27, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -27, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -27, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -27, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -26, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -26, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -26, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -26, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -26, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -26, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -26, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -26, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -26, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -26, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -26, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -25, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -25, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -25, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -25, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -25, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -25, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -25, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -25, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -25, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -25, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -25, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -24, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -24, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -24, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -24, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -24, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -24, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -24, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -24, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -24, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -24, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -24, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -23, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -23, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -23, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -23, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -23, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -23, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -23, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -23, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -23, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -23, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -23, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -22, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -22, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -22, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -22, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -22, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -22, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -22, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -22, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -22, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -22, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -22, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -21, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -21, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -21, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -21, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -21, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -21, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -21, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -21, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -21, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -21, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -21, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -20, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -20, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -20, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -20, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -20, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -20, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -20, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -20, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -20, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -20, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -20, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -19, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -19, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -19, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -19, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -19, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -19, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -19, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -19, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -19, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -19, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -19, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -18, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -18, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -18, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -18, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -18, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -18, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -18, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -18, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -18, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -18, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -18, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -17, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -17, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -17, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -17, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -17, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -17, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -17, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -17, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -17, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -17, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -17, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -16, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -16, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -16, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -16, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -16, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -16, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -16, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -16, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -16, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -16, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -16, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -15, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -15, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -15, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -15, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -15, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -15, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -15, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -15, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -15, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -15, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -15, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -14, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -14, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -14, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -14, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -14, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -14, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -14, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -14, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -14, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -14, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -14, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -13, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -13, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -13, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -13, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -13, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -13, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -13, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -13, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -13, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -13, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -13, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -12, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -12, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -12, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -12, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -12, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -12, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -12, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -12, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -12, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -12, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -12, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -11, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -11, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -11, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -11, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -11, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -11, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -11, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -11, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -11, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -11, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -11, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -10, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -10, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -10, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -10, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -10, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -10, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -10, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -10, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -10, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -10, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -10, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -9, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -9, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -9, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -9, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -9, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -9, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -9, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -9, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -9, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -9, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -9, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -8, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -8, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -8, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -8, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -8, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -8, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -8, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -8, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -8, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -8, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -8, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -7, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -7, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -7, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -7, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -7, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -7, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -7, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -7, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -7, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -7, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -7, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -6, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -6, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -6, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -6, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -6, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -6, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -6, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -6, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -6, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -6, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -6, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -5, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -5, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -5, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -5, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -5, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -5, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -5, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -5, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -5, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -5, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -5, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -4, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -4, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -4, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -4, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -4, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -4, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -4, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -4, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -4, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -4, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -4, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -3, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -3, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -3, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -3, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -3, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -3, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -3, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -3, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -3, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -3, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -3, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -2, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -2, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -2, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -2, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -2, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -2, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -2, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -2, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -2, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -2, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -2, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -1, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -1, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -1, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -1, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -1, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -1, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -1, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -1, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -1, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -1, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -1, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), 0, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), 0, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), 0, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), 0, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), 0, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), 0, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), 0, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), 0, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), 0, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), 0, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), 0, 2)":{"1":"-144"},"('BA', 1, (1,), ((0, 1),), -36, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -36, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -35, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -35, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -34, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -34, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -33, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -33, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -32, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -32, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -31, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -31, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -30, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -30, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -29, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -29, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -28, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -28, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -27, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -27, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -26, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -26, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -25, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -25, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -24, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -24, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -23, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -23, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -22, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -22, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -21, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -21, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -20, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -20, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -19, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -19, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -18, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -18, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -17, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -17, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -16, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -16, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -15, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -15, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -14, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -14, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -13, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -13, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -12, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -12, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -11, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -11, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -10, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -10, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -9, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -9, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -8, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -8, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -7, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -7, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -6, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -6, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -5, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -5, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -4, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -4, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -3, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -3, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -2, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -2, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -1, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -1, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), 0, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), 0, 3)":{"1":"-64"},"('BA', 1, (1, -2), ((0, 1),), -36, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -36, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -35, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -35, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -34, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -34, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -33, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -33, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -32, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -32, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -31, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -31, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -30, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -30, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -29, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -29, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -28, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -28, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -27, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -27, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -26, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -26, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -25, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -25, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -24, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -24, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -23, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -23, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -22, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -22, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -21, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -21, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -20, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -20, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -19, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -19, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -18, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -18, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -17, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -17, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -16, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -16, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -15, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -15, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -14, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -14, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -13, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -13, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -12, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -12, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -11, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -11, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -10, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -10, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -9, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -9, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -8, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -8, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -7, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -7, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -6, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -6, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -5, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -5, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -4, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -4, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -3, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -3, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -2, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -2, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -1, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -1, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), 0, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), 0, 1)":{"1":"-96"},"('BA', 1, (), ((0, 1),), -36, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -35, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -34, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -33, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -32, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -31, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -30, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -29, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -28, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -27, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -26, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -25, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -24, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -23, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -22, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -21, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -20, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -19, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -18, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -17, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -16, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -15, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -14, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -13, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -12, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -11, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -10, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -9, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -8, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -7, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -6, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -5, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -4, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -3, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -2, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -1, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), 0, 4)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -36, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -36, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -35, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -35, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -34, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -34, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -33, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -33, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -32, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -32, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -31, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -31, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -30, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -30, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -29, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -29, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -28, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -28, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -27, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -27, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -26, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -26, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -25, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -25, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -24, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -24, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -23, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -23, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -22, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -22, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -21, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -21, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -20, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -20, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -19, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -19, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -18, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -18, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -17, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -17, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -16, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -16, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -15, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -15, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -14, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -14, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -13, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -13, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -12, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -12, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -11, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -11, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -10, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -10, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -9, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -9, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -8, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -8, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -7, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -7, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -6, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -6, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -5, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -5, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -4, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -4, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -3, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -3, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -2, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -2, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -1, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -1, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), 0, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), 0, 2)":{"1":"-48"},"('BA', 1, (-2, 1), ((0, 1),), -36, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -36, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -35, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -35, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -34, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -34, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -33, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -33, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -32, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -32, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -31, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -31, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -30, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -30, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -29, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -29, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -28, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -28, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -27, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -27, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -26, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -26, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -25, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -25, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -24, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -24, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -23, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -23, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -22, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -22, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -21, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -21, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -20, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -20, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -19, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -19, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -18, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -18, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -17, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -17, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -16, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -16, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -15, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -15, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -14, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -14, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -13, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -13, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -12, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -12, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -11, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -11, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -10, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -10, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -9, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -9, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -8, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -8, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -7, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -7, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -6, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -6, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -5, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -5, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -4, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -4, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -3, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -3, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -2, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -2, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -1, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -1, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), 0, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), 0, 1)":{"1":"-64"},"('BA', 0, (), (), 1, 5)":{"1":"32"},"('R', 1, 5)":{"1":"32"},"('BA', 0, (), ((0, 4),), -36, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -36, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -35, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -35, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -34, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -34, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -33, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -33, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -32, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -32, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -31, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -31, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -30, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -30, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -29, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -29, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -28, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -28, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -27, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -27, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -26, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -26, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -25, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -25, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -24, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -24, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -23, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -23, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -22, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -22, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -21, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -21, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -20, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -20, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -19, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -19, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -18, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -18, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -17, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -17, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -16, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -16, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -15, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -15, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -14, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -14, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -13, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -13, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -12, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -12, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -11, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -11, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -10, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -10, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -9, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -9, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -8, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -8, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -7, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -7, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -6, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -6, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -5, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -5, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -4, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -4, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -3, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -3, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -2, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -2, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -1, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -1, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), 0, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), 0, 3)":{"1":"-32"},"('BA', 1, (), ((0, 1),), -36, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -35, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -34, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -33, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -32, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -31, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -30, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -29, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -28, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -27, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -26, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -25, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -24, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -23, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -22, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -21, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -20, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -19, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -18, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -17, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -16, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -15, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -14, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -13, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -12, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -11, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -10, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -9, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -8, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -7, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -6, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -5, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -4, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -3, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -2, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -1, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), 0, 1)":{"z3":"-32"}}

==> anc/tables/json/atoms_m39.json <==
{"('R', -37, 1)":{"1":"1212362067140825733302325014458632078691/25959022597327522090727615793917400000","z3":"-32"},"('R', -36, 1)":{"1":"-260483150339768311159829014643808716311/1674775651440485296175975212510800000","pi2":"8/3","z3":"48"},"('R', -35, 1)":{"1":"238344374355587895313939374852602473519/1004865390864291177705585127506480000","pi2":"-8/3","z3":"-176/3"},"('R', -34, 1)":{"1":"-3102270509393020340839688504055773904139/11125295398854652324597549625964600000","pi2":"10/3","z3":"200/3"},"('R', -33, 1)":{"1":"14634106338253293116005623171127411283449/48673167369989103920114279613595125000","pi2":"-10/3","z3":"-1096/15"},"('R', -32, 1)":{"1":"-10431299039121692219668084042704223107323/33859594692166333161818629296414000000","pi2":"98/27","z3":"392/5"},"('R', -31, 1)":{"1":"835802165109097320088083900994993090828799/2725697372719389819526399658361327000000","pi2":"-98/27","z3":"-2904/35"},"('R', -30, 1)":{"1":"-77023373307560092030599171952525606679231/258054189133196669304274523868528000000","pi2":"205/54","z3":"3044/35"},"('R', -29, 1)":{"1":"37363851114566911107830502156297880324599541/130833473890530711337267183601343696000000","pi2":"-205/54","z3":"-28516/315"},"('R', -28, 1)":{"1":"-35172148607359050056495143070255563682698909/130833473890530711337267183601343696000000","pi2":"5269/1350","z3":"29524/315"},"('R', -27, 1)":{"1":"358413182126842380692707174116328996346116019/1439168212795837824709939019614780656000000","pi2":"-5269/1350","z3":"-334844/3465"},"('R', -26, 1)":{"1":"-326074358609152257897551738003607891274136719/1439168212795837824709939019614780656000000","pi2":"5369/1350","z3":"344084/3465"},"('R', -25, 1)":{"1":"3774451794854382027485706326162336936840297707/18709186766345891721229207254992148528000000","pi2":"-5369/1350","z3":"-4583972/45045"},"('R', -24, 1)":{"1":"-653459619972165330923951618150465083139664383/3741837353269178344245841450998429705600000","pi2":"266681/66150","z3":"4686932/45045"},"('R', -23, 1)":{"1":"679509013215566340641005183471556355216583069/4677296691586472930307301813748037132000000","pi2":"-266681/66150","z3":"-4783028/45045"},"('R', -22, 1)":{"1":"-229572746513108119238623741719385031278809637/2022614785550907213105860243782934976000000","pi2":"1077749/264600","z3":"4873118/45045"},"('R', -21, 1)":{"1":"100505291761784095755460457329773519771365876873/1272224700111520637043586093339466099904000000","pi2":"-1077749/264600","z3":"-84284446/765765"},"('R', -20, 1)":{"1":"-1935831474768002773142715391803853665791544859/47119433337463727297910596049609855552000000","pi2":"9778141/2381400","z3":"28548602/255255"},"('R', -19, 1)":{"1":"-33427697372673017076131603978649158621/18976404727974374621268059917785600000","pi2":"-9778141/2381400","z3":"-550591598/4849845"},"('R', -18, 1)":{"1":"7804922063325257429648827963100445624457933487/141358300012391181893731788148829566656000000","pi2":"1968329/476280","z3":"111670270/969969"},"('R', -17, 1)":{"1":"-100100681820244210311324272456817691727162804663/1272224700111520637043586093339466099904000000","pi2":"-1968329/476280","z3":"-37716106/323323"},"('R', -16, 1)":{"1":"190249035998774859871788699593735861697766747/2022614785550907213105860243782934976000000","pi2":"239437889/57629880","z3":"38186394/323323"},"('R', -15, 1)":{"1":"-11356801956702464679036873774308459592299948747/107577823906488877397067941716204854036000000","pi2":"-239437889/57629880","z3":"-888633398/7436429"},"('R', -14, 1)":{"1":"9880656010742605826496093691914653340075066979/86062259125191101917654353372963883228800000","pi2":"240505109/57629880","z3":"2695645910/22309287"},"('R', -13, 1)":{"1":"-263722248100048664653888034462424351659452858963/2151556478129777547941358834324097080720000000","pi2":"-240505109/57629880","z3":"-68105044934/557732175"},"('R', -12, 1)":{"1":"21405883646449412735561492587932431942017593391/165504344471521349841642987255699775440000000","pi2":"40799043101/9739449720","z3":"68791484534/557732175"},"('R', -11, 1)":{"1":"-3954354271235840362325661150573655380669839389/29206649024386120560289938927476430960000000","pi2":"-40799043101/9739449720","z3":"-625072504006/5019589575"},"('R', -10, 1)":{"1":"5383410836146721770585759240465612451125473041/38193310262658773040379150905161486640000000","pi2":"40931552621/9739449720","z3":"630809177806/5019589575"},"('R', -9, 1)":{"1":"-123779232058073451776271701589073489931318291849/846992821707197496248408228896816497840000000","pi2":"-40931552621/9739449720","z3":"-18454093022774/145568097675"},"('R', -8, 1)":{"1":"1074112525069990121062669863059891831220075737/7110557021739435770974291304318953315200000","pi2":"205234915681/48697248600","z3":"18609365660294/145568097675"},"('R', -7, 1)":{"1":"-21451830134378570930879200739176942936345809937/137767042296201568062626894021179720482000000","pi2":"-205234915681/48697248600","z3":"-581548514594714/4512611027925"},"('R', -6, 1)":{"1":"470460909124656428644602421092655045556465536723/2939030235652300118669373739118500703616000000","pi2":"822968714749/194788994400","z3":"586061125622639/4512611027925"},"('R', -5, 1)":{"1":"-39013380499186464979785966693122721000661880176619/238061449087836309612219272868598556992896000000","pi2":"-822968714749/194788994400","z3":"-53676090078349/410237366175"},"('R', -4, 1)":{"1":"3372876422337853798140914831932519539185953477198559/20235223172466086317038638193830877344396160000000","pi2":"238357395880861/56294019381600","z3":"54062195834749/410237366175"},"('R', -3, 1)":{"1":"-3379529021894380550390792111647646105074496502787811/20235223172466086317038638193830877344396160000000","pi2":"-238357395880861/56294019381600","z3":"-54437269998109/410237366175"},"('R', -2, 1)":{"1":"9819651823388401368484010862324283620318737495314013/60705669517398258951115914581492632033188480000000","pi2":"238820721143261/56294019381600","z3":"54801925434709/410237366175"},"('R', -1, 1)":{"1":"-313141199960560902340605870246473725933039820198254601/2246109772143735581191288839515227385227973760000000","pi2":"-238820721143261/56294019381600","z3":"-2040798836801833/15178782548475"},"('R', 0, 1)":{"1":"2459496969514146600112897412189302260680205239349985859/42676085670730976042634487950789320319331501440000000","pi2":"86364397717734821/20322140996757600","z3":"2053580969474233/15178782548475"},"('R', -37, 2)":{"1":"-13969630699705744240824083/38868584118571012806000","pi2":"-16/3"},"('R', -36, 2)":{"1":"252626879636235147125101/1126625626625246748000","pi2":"8"},"('R', -35, 2)":{"1":"-1152235115622638496415403/21201045882856916076000","pi2":"-88/9"},"('R', -34, 2)":{"1":"-1761952814959443758489401/18656920376914086146880","pi2":"100/9"},"('R', -33, 2)":{"1":"520893885285822934296535601/2332115047114260768360000","pi2":"-548/45"},"('R', -32, 2)":{"1":"-775522791212222534194310851/2332115047114260768360000","pi2":"196/15"},"('R', -31, 2)":{"1":"409149012861933857291533241/960282666458813257560000","pi2":"-484/35"},"('R', -30, 2)":{"1":"-16508568893793467315709485849/32649610659599650757040000","pi2":"1522/105"},"('R', -29, 2)":{"1":"56190324792183603947478387431/97948831978798952271120000","pi2":"-14258/945"},"('R', -28, 2)":{"1":"-61841819966948327768685065243/97948831978798952271120000","pi2":"14762/945"},"('R', -27, 2)":{"1":"732836658714543394372050394543/1077437151766788474982320000","pi2":"-167422/10395"},"('R', -26, 2)":{"1":"-4595280544958660834954570837/6375367761933659615280000","pi2":"172042/10395"},"('R', -25, 2)":{"1":"10562094198918092910795402823109/14006682972968250174770160000","pi2":"-2291986/135135"},"('R', -24, 2)":{"1":"-27957189046125551082343814639/35822718600941816303760000","pi2":"2343466/135135"},"('R', -23, 2)":{"1":"5604800484000122411295811624303/7003341486484125087385080000","pi2":"-2391514/135135"},"('R', -22, 2)":{"1":"-1424854063004340285062366637817/1750835371621031271846270000","pi2":"2436559/135135"},"('R', -21, 2)":{"1":"48875729374900469340220144714243/59528402635115063242773180000","pi2":"-42142223/2297295"},"('R', -20, 2)":{"1":"-24458592938526873673532657197259/29764201317557531621386590000","pi2":"14274301/765765"},"('R', -19, 2)":{"1":"1844273810756502282630763453626191/2262079300134372403225380840000","pi2":"-275295799/14549535"},"('R', -18, 2)":{"1":"-452226349989594970885038437869307/565519825033593100806345210000","pi2":"55835135/2909907"},"('R', -17, 2)":{"1":"905187040791138283959020370300749/1131039650067186201612690420000","pi2":"-18858053/969969"},"('R', -16, 2)":{"1":"-456053177218438915205673289740277/565519825033593100806345210000","pi2":"6364399/323323"},"('R', -15, 2)":{"1":"974816782831203509946530393250617767/1196639949771083001306226464360000","pi2":"-444316699/22309287"},"('R', -14, 2)":{"1":"-394036617472935530553145140621411961/478655979908433200522490585744000","pi2":"1347822955/66927861"},"('R', -13, 2)":{"1":"46348165249685972853428816476806433/55761414248419524757978866000000","pi2":"-34052522467/1673196525"},"('R', -12, 2)":{"1":"-50126561428509008547042260708147779109/59831997488554150065311323218000000","pi2":"34395742267/1673196525"},"('R', -11, 2)":{"1":"453629214732910640648850921982087605031/538487977396987350587801908962000000","pi2":"-312536252003/15058768725"},"('R', -10, 2)":{"1":"-454728912605686989947702186644137766081/538487977396987350587801908962000000","pi2":"315404588903/15058768725"},"('R', -9, 2)":{"1":"381902232718126741970697847070561922198061/452868388990866361844341405437042000000","pi2":"-9227046511387/436704293025"},"('R', -8, 2)":{"1":"-379590942741912309729500904232721634627001/452868388990866361844341405437042000000","pi2":"9304682830147/436704293025"},"('R', -7, 2)":{"1":"180227252736059714434221833300690718383112293/217603260910111286866206045312498681000000","pi2":"-290774257297357/13537833083775"},"('R', -6, 2)":{"1":"-1413917091160458744853895563975700076494241919/1740826087280890294929648362499989448000000","pi2":"586061125622639/27075666167550"},"('R', -5, 2)":{"1":"1372502699021620876830047726955145681500992119/1740826087280890294929648362499989448000000","pi2":"-53676090078349/2461424197050"},"('R', -4, 2)":{"1":"-1313175865442760121176434316329132522514754639/1740826087280890294929648362499989448000000","pi2":"54062195834749/2461424197050"},"('R', -3, 2)":{"1":"1228964114655247520075736177244570435185383419/1740826087280890294929648362499989448000000","pi2":"-54437269998109/2461424197050"},"('R', -2, 2)":{"1":"-1107649404489245220976963729675555779764844919/1740826087280890294929648362499989448000000","pi2":"54801925434709/2461424197050"},"('R', -1, 2)":{"1":"1265968191935279167000713720575628520797063929911/2383190913487538813758688608262485554312000000","pi2":"-2040798836801833/91072695290850"},"('R', 0, 2)":{"1":"-846093036563472260095835936492025441315459085711/2383190913487538813758688608262485554312000000","pi2":"2053580969474233/91072695290850"},"('BA', 0, (), ((0, 1),), -38, 1)":{"1":"-9057926037070181637067598077096965555151/25959022597327522090727615793917400000"},"('BA', 0, (), ((0, 1),), -37, 1)":{"1":"952856655044013564552035764735514870689/1366264347227764320564611357574600000"},"('BA', 0, (), ((0, 1),), -36, 1)":{"1":"-670194252959727262800406331619731761/998001714556438510273638683400000"},"('BA', 0, (), ((0, 1),), -35, 1)":{"1":"205348067055076215136228669264210817/332667238185479503424546227800000"},"('BA', 0, (), ((0, 1),), -34, 1)":{"1":"-186766482083878136140754809208526923/332667238185479503424546227800000"},"('BA', 0, (), ((0, 1),), -33, 1)":{"1":"1992873370774585569498986718189239/3913732213946817687347602680000"},"('BA', 0, (), ((0, 1),), -32, 1)":{"1":"-1803489849609559767113217598961587/3913732213946817687347602680000"},"('BA', 0, (), ((0, 1),), -31, 1)":{"1":"488577855329092553580293425619/1174589499984038921772990000"},"('BA', 0, (), ((0, 1),), -30, 1)":{"1":"-108807759378965863462916012489/290897295521541377088420000"},"('BA', 0, (), ((0, 1),), -29, 1)":{"1":"1460021195573448411382140240767/4363459432823120656326300000"},"('BA', 0, (), ((0, 1),), -28, 1)":{"1":"-220275950069548503262122689/741202553562616044900000"},"('BA', 0, (), ((0, 1),), -27, 1)":{"1":"9495570872679912365531864921/36318925124568186200100000"},"('BA', 0, (), ((0, 1),), -26, 1)":{"1":"-305445666079942809477330283/1345145374984006896300000"},"('BA', 0, (), ((0, 1),), -25, 1)":{"1":"118653993601719041526079/612264622204827900000"},"('BA', 0, (), ((0, 1),), -24, 1)":{"1":"-3022218334126057414883/18728094326265324000"},"('BA', 0, (), ((0, 1),), -23, 1)":{"1":"6875990536590350448929/53062933924418418000"},"('BA', 0, (), ((0, 1),), -22, 1)":{"1":"-410326954941381619/4179500151576750"},"('BA', 0, (), ((0, 1),), -21, 1)":{"1":"152388257400943429/2279727355405500"},"('BA', 0, (), ((0, 1),), -20, 1)":{"1":"-211009689723913/6031024749750"},"('BA', 0, (), ((0, 1),), -18, 1)":{"1":"211009689723913/6031024749750"},"('BA', 0, (), ((0, 1),), -17, 1)":{"1":"-152388257400943429/2279727355405500"},"('BA', 0, (), ((0, 1),), -16, 1)":{"1":"410326954941381619/4179500151576750"},"('BA', 0, (), ((0, 1),), -15, 1)":{"1":"-6875990536590350448929/53062933924418418000"},"('BA', 0, (), ((0, 1),), -14, 1)":{"1":"3022218334126057414883/18728094326265324000"},"('BA', 0, (), ((0, 1),), -13, 1)":{"1":"-118653993601719041526079/612264622204827900000"},"('BA', 0, (), ((0, 1),), -12, 1)":{"1":"305445666079942809477330283/1345145374984006896300000"},"('BA', 0, (), ((0, 1),), -11, 1)":{"1":"-9495570872679912365531864921/36318925124568186200100000"},"('BA', 0, (), ((0, 1),), -10, 1)":{"1":"220275950069548503262122689/741202553562616044900000"},"('BA', 0, (), ((0, 1),), -9, 1)":{"1":"-1460021195573448411382140240767/4363459432823120656326300000"},"('BA', 0, (), ((0, 1),), -8, 1)":{"1":"108807759378965863462916012489/290897295521541377088420000"},"('BA', 0, (), ((0, 1),), -7, 1)":{"1":"-488577855329092553580293425619/1174589499984038921772990000"},"('BA', 0, (), ((0, 1),), -6, 1)":{"1":"1803489849609559767113217598961587/3913732213946817687347602680000"},"('BA', 0, (), ((0, 1),), -5, 1)":{"1":"-1992873370774585569498986718189239/3913732213946817687347602680000"},"('BA', 0, (), ((0, 1),), -4, 1)":{"1":"186766482083878136140754809208526923/332667238185479503424546227800000"},"('BA', 0, (), ((0, 1),), -3, 1)":{"1":"-205348067055076215136228669264210817/332667238185479503424546227800000"},"('BA', 0, (), ((0, 1),), -2, 1)":{"1":"670194252959727262800406331619731761/998001714556438510273638683400000"},"('BA', 0, (), ((0, 1),), -1, 1)":{"1":"-952856655044013564552035764735514870689/1366264347227764320564611357574600000"},"('BA', 0, (), ((0, 1),), 0, 1)":{"1":"9057926037070181637067598077096965555151/25959022597327522090727615793917400000"},"('BA', 1, (), ((0, 2),), -38, 1)":{"1":"-19228272781268818335995363/38868584118571012806000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -38, 2)":{"1":"-19228272781268818335995363/38868584118571012806000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -37, 1)":{"1":"450978376524242912779457/2045714953609000674000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -37, 2)":{"1":"450978376524242912779457/2045714953609000674000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -36, 1)":{"1":"-6369238931390719134941/55289593340783802000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -36, 2)":{"1":"-6369238931390719134941/55289593340783802000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -35, 1)":{"1":"1031291553629326519927/18429864446927934000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -35, 2)":{"1":"1031291553629326519927/18429864446927934000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -34, 1)":{"1":"-318237093111109164103/18429864446927934000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -34, 2)":{"1":"-318237093111109164103/18429864446927934000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -33, 1)":{"1":"-2168910009304862069/216821934669740400","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -33, 2)":{"1":"-2168910009304862069/216821934669740400","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -32, 1)":{"1":"6518524295033081941/216821934669740400","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -32, 2)":{"1":"6518524295033081941/216821934669740400","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -31, 1)":{"1":"-28800526906597309/637711572558060","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -31, 2)":{"1":"-28800526906597309/637711572558060","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -30, 1)":{"1":"24749930612789167/437140997318025","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -30, 2)":{"1":"24749930612789167/437140997318025","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -29, 1)":{"1":"-427890040445161072/6557114959770375","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -29, 2)":{"1":"-427890040445161072/6557114959770375","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -28, 1)":{"1":"16192628426909237/226107412405875","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -28, 2)":{"1":"16192628426909237/226107412405875","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -27, 1)":{"1":"-34391854303594939/452214824811750","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -27, 2)":{"1":"-34391854303594939/452214824811750","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -26, 1)":{"1":"659924033675261/8374348607625","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -26, 2)":{"1":"659924033675261/8374348607625","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -25, 1)":{"1":"-670058449028246/8374348607625","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -25, 2)":{"1":"-670058449028246/8374348607625","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -24, 1)":{"1":"1122497263583/14074535475","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -24, 2)":{"1":"1122497263583/14074535475","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -23, 1)":{"1":"-224023157571341/2871205236900","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -23, 2)":{"1":"-224023157571341/2871205236900","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -22, 1)":{"1":"18659614107599/249670020600","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -22, 2)":{"1":"18659614107599/249670020600","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -21, 1)":{"1":"-295707053412343/4244390350200","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -21, 2)":{"1":"-295707053412343/4244390350200","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -20, 1)":{"1":"5553206978323883/89132197354200","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -20, 2)":{"1":"5553206978323883/89132197354200","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -19, 1)":{"1":"-86364397717734821/1693511749729800","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -19, 2)":{"1":"-86364397717734821/1693511749729800","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -18, 1)":{"1":"5553206978323883/89132197354200","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -18, 2)":{"1":"5553206978323883/89132197354200","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -17, 1)":{"1":"-295707053412343/4244390350200","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -17, 2)":{"1":"-295707053412343/4244390350200","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -16, 1)":{"1":"18659614107599/249670020600","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -16, 2)":{"1":"18659614107599/249670020600","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -15, 1)":{"1":"-224023157571341/2871205236900","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -15, 2)":{"1":"-224023157571341/2871205236900","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -14, 1)":{"1":"1122497263583/14074535475","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -14, 2)":{"1":"1122497263583/14074535475","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -13, 1)":{"1":"-670058449028246/8374348607625","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -13, 2)":{"1":"-670058449028246/8374348607625","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -12, 1)":{"1":"659924033675261/8374348607625","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -12, 2)":{"1":"659924033675261/8374348607625","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -11, 1)":{"1":"-34391854303594939/452214824811750","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -11, 2)":{"1":"-34391854303594939/452214824811750","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -10, 1)":{"1":"16192628426909237/226107412405875","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -10, 2)":{"1":"16192628426909237/226107412405875","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -9, 1)":{"1":"-427890040445161072/6557114959770375","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -9, 2)":{"1":"-427890040445161072/6557114959770375","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -8, 1)":{"1":"24749930612789167/437140997318025","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -8, 2)":{"1":"24749930612789167/437140997318025","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -7, 1)":{"1":"-28800526906597309/637711572558060","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -7, 2)":{"1":"-28800526906597309/637711572558060","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -6, 1)":{"1":"6518524295033081941/216821934669740400","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -6, 2)":{"1":"6518524295033081941/216821934669740400","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -5, 1)":{"1":"-2168910009304862069/216821934669740400","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -5, 2)":{"1":"-2168910009304862069/216821934669740400","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -4, 1)":{"1":"-318237093111109164103/18429864446927934000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -4, 2)":{"1":"-318237093111109164103/18429864446927934000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -3, 1)":{"1":"1031291553629326519927/18429864446927934000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -3, 2)":{"1":"1031291553629326519927/18429864446927934000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -2, 1)":{"1":"-6369238931390719134941/55289593340783802000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -2, 2)":{"1":"-6369238931390719134941/55289593340783802000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -1, 1)":{"1":"450978376524242912779457/2045714953609000674000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -1, 2)":{"1":"450978376524242912779457/2045714953609000674000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), 0, 1)":{"1":"-19228272781268818335995363/38868584118571012806000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), 0, 2)":{"1":"-19228272781268818335995363/38868584118571012806000","pi2":"-16/3"},"('R', -37, 3)":{"1":"-2053580969474233/15178782548475"},"('R', -36, 3)":{"1":"2045059547692633/10119188365650"},"('R', -35, 3)":{"1":"-20938422771205763/91072695290850"},"('R', -34, 3)":{"1":"1832116126631353/7285815623268"},"('R', -33, 3)":{"1":"-239822745342106721/910726952908500"},"('R', -32, 3)":{"1":"4368304615353443/15977665840500"},"('R', -31, 3)":{"1":"-6527504217040708169/23375325124651500"},"('R', -30, 3)":{"1":"13292072164525669043/46750650249303000"},"('R', -29, 3)":{"1":"-10979313675399565477/38250532022157000"},"('R', -28, 3)":{"1":"121735459182324296723/420755852243727000"},"('R', -27, 3)":{"1":"-3937469418396418643/13572769427217000"},"('R', -26, 3)":{"1":"9405063104340644351/32365834787979000"},"('R', -25, 3)":{"1":"-1586221932329776468379/5469826079168451000"},"('R', -24, 3)":{"1":"1581726536025819113999/5469826079168451000"},"('R', -23, 3)":{"1":"-196587688172408231662/683728259896056375"},"('R', -22, 3)":{"1":"3125049153993830360797/10939652158336902000"},"('R', -21, 3)":{"1":"-579184955393355260938759/2045714953609000674000"},"('R', -20, 3)":{"1":"191183346713433887729173/681904984536333558000"},"('R', -19, 3)":{"1":"-187652491957127179/677404699891920"},"('R', -18, 3)":{"1":"3542683191441820340619583/12956194706190337602000"},"('R', -17, 3)":{"1":"-10595058739746497839091189/38868584118571012806000"},"('R', -16, 3)":{"1":"10616256110550566617089869/38868584118571012806000"},"('R', -15, 3)":{"1":"-122597586236743487528018441/446988717363566647269000"},"('R', -14, 3)":{"1":"15421065747404835675585313/55873589670445830908625"},"('R', -13, 3)":{"1":"-155292491620533643678391941/558735896704458309086250"},"('R', -12, 3)":{"1":"78277357360161637855821608/279367948352229154543125"},"('R', -11, 3)":{"1":"-30552747445137576358306141/108142431620217737242500"},"('R', -10, 3)":{"1":"238903885059974641420569574/838103845056687463629375"},"('R', -9, 3)":{"1":"-13979623292762503844836586467/48610023013287872890503750"},"('R', -8, 3)":{"1":"7054643676264875127103143101/24305011506643936445251875"},"('R', -7, 3)":{"1":"-1765462234563931646393101729123/6027642853647696238422465000"},"('R', -6, 3)":{"1":"7127695604847954293411365426267/24110571414590784953689860000"},"('R', -5, 3)":{"1":"-7192462763754709243492258483867/24110571414590784953689860000"},"('R', -4, 3)":{"1":"7258779840547080662037784477867/24110571414590784953689860000"},"('R', -3, 3)":{"1":"-1046258430906373136346811360621/3444367344941540707669980000"},"('R', -2, 3)":{"1":"1055705997024801410331832204021/3444367344941540707669980000"},"('R', -1, 3)":{"1":"-39403364699719502634552122071177/127441591762837006183789260000"},"('R', 0, 3)":{"1":"39749780674985882178980437798777/127441591762837006183789260000"},"('BA', 0, (), ((0, 2),), -38, 1)":{"1":"311096571063112697428998336832/3982549742588656443243414375","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -37, 1)":{"1":"-2587072960194556511425402802932/3982549742588656443243414375","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -36, 1)":{"1":"2592271336316505813478856878/2909094041335760732829375","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -35, 1)":{"1":"-3014183299119414759179919178/2909094041335760732829375","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -34, 1)":{"1":"46260639636746369597641948067/40727316578700650259611250","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -33, 1)":{"1":"-49256637054279474656545247537/40727316578700650259611250","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -32, 1)":{"1":"51558392672819925923171757887/40727316578700650259611250","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -31, 1)":{"1":"-7624442198328444172809301991/5818188082671521465658750","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -30, 1)":{"1":"2328330896663250005844541/1729801719242313502500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -29, 1)":{"1":"-16644675805706050314304087/12108612034696194517500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -28, 1)":{"1":"20122867284457723748467/14397874000827817500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -27, 1)":{"1":"-142714218621643787845219/100785118005794722500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -26, 1)":{"1":"16019554415721169488341/11198346445088302500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -25, 1)":{"1":"-16144591665750261296441/11198346445088302500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -24, 1)":{"1":"649489147534798054301/447933857803532100","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -23, 1)":{"1":"-326034326654563701583/223966928901766050","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -22, 1)":{"1":"308924131175716871/211688968716225","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -21, 1)":{"1":"-309318265307876366/211688968716225","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -20, 1)":{"1":"309478035528833141/211688968716225","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -19, 1)":{"1":"-619522991539745233/423377937432450","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -18, 1)":{"1":"309478035528833141/211688968716225","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -17, 1)":{"1":"-309318265307876366/211688968716225","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -16, 1)":{"1":"308924131175716871/211688968716225","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -15, 1)":{"1":"-326034326654563701583/223966928901766050","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -14, 1)":{"1":"649489147534798054301/447933857803532100","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -13, 1)":{"1":"-16144591665750261296441/11198346445088302500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -12, 1)":{"1":"16019554415721169488341/11198346445088302500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -11, 1)":{"1":"-142714218621643787845219/100785118005794722500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -10, 1)":{"1":"20122867284457723748467/14397874000827817500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -9, 1)":{"1":"-16644675805706050314304087/12108612034696194517500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -8, 1)":{"1":"2328330896663250005844541/1729801719242313502500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -7, 1)":{"1":"-7624442198328444172809301991/5818188082671521465658750","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -6, 1)":{"1":"51558392672819925923171757887/40727316578700650259611250","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -5, 1)":{"1":"-49256637054279474656545247537/40727316578700650259611250","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -4, 1)":{"1":"46260639636746369597641948067/40727316578700650259611250","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -3, 1)":{"1":"-3014183299119414759179919178/2909094041335760732829375","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -2, 1)":{"1":"2592271336316505813478856878/2909094041335760732829375","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -1, 1)":{"1":"-2587072960194556511425402802932/3982549742588656443243414375","pi2":"16/3"},"('BA', 0, (), ((0, 2),), 0, 1)":{"1":"311096571063112697428998336832/3982549742588656443243414375","pi2":"-16/3"},"('BA', 1, (2,), ((0, 1),), -38, 1)":{"1":"4107161938948466/15178782548475"},"('BA', 1, (), ((0, 3),), -38, 1)":{"1":"-2053580969474233/15178782548475"},"('BA', 1, (1,), ((0, 2),), -38, 1)":{"1":"4107161938948466/15178782548475"},"('BA', 1, (1,), ((0, 1),), -38, 2)":{"1":"4107161938948466/15178782548475"},"('BA', 1, (), ((0, 2),), -38, 2)":{"1":"-2053580969474233/15178782548475"},"('BA', 1, (2,), ((0, 1),), -37, 1)":{"1":"-4081597673603666/15178782548475"},"('BA', 1, (), ((0, 3),), -37, 1)":{"1":"3012240919904233/15178782548475"},"('BA', 1, (1,), ((0, 2),), -37, 1)":{"1":"-4081597673603666/15178782548475"},"('BA', 1, (1,), ((0, 1),), -37, 2)":{"1":"-4081597673603666/15178782548475"},"('BA', 1, (), ((0, 2),), -37, 2)":{"1":"2526519878353033/15178782548475"},"('BA', 1, (2,), ((0, 1),), -36, 1)":{"1":"109603850869418/410237366175"},"('BA', 1, (), ((0, 3),), -36, 1)":{"1":"-94184712587509/410237366175"},"('BA', 1, (1,), ((0, 2),), -36, 1)":{"1":"109603850869418/410237366175"},"('BA', 1, (1,), ((0, 1),), -36, 2)":{"1":"109603850869418/410237366175"},"('BA', 1, (), ((0, 2),), -36, 2)":{"1":"-74493319011109/410237366175"},"('BA', 1, (2,), ((0, 1),), -35, 1)":{"1":"-108874539996218/410237366175"},"('BA', 1, (), ((0, 3),), -35, 1)":{"1":"102571787629309/410237366175"},"('BA', 1, (1,), ((0, 2),), -35, 1)":{"1":"-108874539996218/410237366175"},"('BA', 1, (1,), ((0, 1),), -35, 2)":{"1":"-108874539996218/410237366175"},"('BA', 1, (), ((0, 2),), -35, 2)":{"1":"78504528813709/410237366175"},"('BA', 1, (2,), ((0, 1),), -34, 1)":{"1":"108124391669498/410237366175"},"('BA', 1, (), ((0, 3),), -34, 1)":{"1":"-108760511324749/410237366175"},"('BA', 1, (1,), ((0, 2),), -34, 1)":{"1":"108124391669498/410237366175"},"('BA', 1, (1,), ((0, 1),), -34, 2)":{"1":"108124391669498/410237366175"},"('BA', 1, (), ((0, 2),), -34, 2)":{"1":"-81411353579749/410237366175"},"('BA', 1, (2,), ((0, 1),), -33, 1)":{"1":"-107352180156698/410237366175"},"('BA', 1, (), ((0, 3),), -33, 1)":{"1":"113625443855389/410237366175"},"('BA', 1, (1,), ((0, 2),), -33, 1)":{"1":"-107352180156698/410237366175"},"('BA', 1, (1,), ((0, 1),), -33, 2)":{"1":"-107352180156698/410237366175"},"('BA', 1, (), ((0, 2),), -33, 2)":{"1":"83650766966869/410237366175"},"('BA', 1, (2,), ((0, 1),), -32, 1)":{"1":"1172122251245278/4512611027925"},"('BA', 1, (), ((0, 3),), -32, 1)":{"1":"-1293638534801279/4512611027925"},"('BA', 1, (1,), ((0, 2),), -32, 1)":{"1":"1172122251245278/4512611027925"},"('BA', 1, (1,), ((0, 1),), -32, 2)":{"1":"1172122251245278/4512611027925"},"('BA', 1, (), ((0, 2),), -32, 2)":{"1":"-939849830211959/4512611027925"},"('BA', 1, (2,), ((0, 1),), -31, 1)":{"1":"-1163097029189428/4512611027925"},"('BA', 1, (), ((0, 3),), -31, 1)":{"1":"190054868820422/644658718275"},"('BA', 1, (1,), ((0, 2),), -31, 1)":{"1":"-1163097029189428/4512611027925"},"('BA', 1, (1,), ((0, 1),), -31, 2)":{"1":"-1163097029189428/4512611027925"},"('BA', 1, (), ((0, 2),), -31, 2)":{"1":"955966298168834/4512611027925"},"('BA', 1, (2,), ((0, 1),), -30, 1)":{"1":"37218731320588/145568097675"},"('BA', 1, (), ((0, 3),), -30, 1)":{"1":"-6275699496962/20795442525"},"('BA', 1, (1,), ((0, 2),), -30, 1)":{"1":"37218731320588/145568097675"},"('BA', 1, (1,), ((0, 1),), -30, 2)":{"1":"37218731320588/145568097675"},"('BA', 1, (), ((0, 2),), -30, 2)":{"1":"-31269631069514/145568097675"},"('BA', 1, (2,), ((0, 1),), -29, 1)":{"1":"-36908186045548/145568097675"},"('BA', 1, (), ((0, 3),), -29, 1)":{"1":"6401396394002/20795442525"},"('BA', 1, (1,), ((0, 2),), -29, 1)":{"1":"-36908186045548/145568097675"},"('BA', 1, (1,), ((0, 1),), -29, 2)":{"1":"-36908186045548/145568097675"},"('BA', 1, (), ((0, 2),), -29, 2)":{"1":"31631933890394/145568097675"},"('BA', 1, (2,), ((0, 1),), -28, 1)":{"1":"1261618355612/5019589575"},"('BA', 1, (), ((0, 3),), -28, 1)":{"1":"-224535880378/717084225"},"('BA', 1, (1,), ((0, 2),), -28, 1)":{"1":"1261618355612/5019589575"},"('BA', 1, (1,), ((0, 1),), -28, 2)":{"1":"1261618355612/5019589575"},"('BA', 1, (), ((0, 2),), -28, 2)":{"1":"-1101280170226/5019589575"},"('BA', 1, (2,), ((0, 1),), -27, 1)":{"1":"-1250145008012/5019589575"},"('BA', 1, (), ((0, 3),), -27, 1)":{"1":"1595219373646/5019589575"},"('BA', 1, (1,), ((0, 2),), -27, 1)":{"1":"-1250145008012/5019589575"},"('BA', 1, (1,), ((0, 1),), -27, 2)":{"1":"-1250145008012/5019589575"},"('BA', 1, (), ((0, 2),), -27, 2)":{"1":"1110145938826/5019589575"},"('BA', 1, (2,), ((0, 1),), -26, 1)":{"1":"137582969068/557732175"},"('BA', 1, (), ((0, 3),), -26, 1)":{"1":"-538680458282/1673196525"},"('BA', 1, (1,), ((0, 2),), -26, 1)":{"1":"137582969068/557732175"},"('BA', 1, (1,), ((0, 1),), -26, 2)":{"1":"137582969068/557732175"},"('BA', 1, (), ((0, 2),), -26, 2)":{"1":"-372527455942/1673196525"},"('BA', 1, (2,), ((0, 1),), -25, 1)":{"1":"-136210089868/557732175"},"('BA', 1, (), ((0, 3),), -25, 1)":{"1":"544858414682/1673196525"},"('BA', 1, (1,), ((0, 2),), -25, 1)":{"1":"-136210089868/557732175"},"('BA', 1, (1,), ((0, 1),), -25, 2)":{"1":"-136210089868/557732175"},"('BA', 1, (), ((0, 2),), -25, 2)":{"1":"374586774742/1673196525"},"('BA', 1, (2,), ((0, 1),), -24, 1)":{"1":"5391291820/22309287"},"('BA', 1, (), ((0, 3),), -24, 1)":{"1":"-110073124306/334639305"},"('BA', 1, (1,), ((0, 2),), -24, 1)":{"1":"5391291820/22309287"},"('BA', 1, (1,), ((0, 1),), -24, 2)":{"1":"5391291820/22309287"},"('BA', 1, (), ((0, 2),), -24, 2)":{"1":"-75253906478/334639305"},"('BA', 1, (2,), ((0, 1),), -23, 1)":{"1":"-1777266796/7436429"},"('BA', 1, (), ((0, 3),), -23, 1)":{"1":"111054732934/334639305"},"('BA', 1, (1,), ((0, 2),), -23, 1)":{"1":"-1777266796/7436429"},"('BA', 1, (1,), ((0, 1),), -23, 2)":{"1":"-1777266796/7436429"},"('BA', 1, (), ((0, 2),), -23, 2)":{"1":"75521617922/334639305"},"('BA', 1, (2,), ((0, 1),), -22, 1)":{"1":"76372788/323323"},"('BA', 1, (), ((0, 3),), -22, 1)":{"1":"-4866421958/14549535"},"('BA', 1, (1,), ((0, 2),), -22, 1)":{"1":"76372788/323323"},"('BA', 1, (1,), ((0, 1),), -22, 2)":{"1":"76372788/323323"},"('BA', 1, (), ((0, 2),), -22, 2)":{"1":"-3292404844/14549535"},"('BA', 1, (2,), ((0, 1),), -21, 1)":{"1":"-75432212/323323"},"('BA', 1, (), ((0, 3),), -21, 1)":{"1":"4900033718/14549535"},"('BA', 1, (1,), ((0, 2),), -21, 1)":{"1":"-75432212/323323"},"('BA', 1, (1,), ((0, 1),), -21, 2)":{"1":"-75432212/323323"},"('BA', 1, (), ((0, 2),), -21, 2)":{"1":"3298629244/14549535"},"('BA', 1, (2,), ((0, 1),), -20, 1)":{"1":"223340540/969969"},"('BA', 1, (), ((0, 3),), -20, 1)":{"1":"-547732742/1616615"},"('BA', 1, (1,), ((0, 2),), -20, 1)":{"1":"223340540/969969"},"('BA', 1, (1,), ((0, 1),), -20, 2)":{"1":"223340540/969969"},"('BA', 1, (), ((0, 2),), -20, 2)":{"1":"-1100774788/4849845"},"('BA', 1, (2,), ((0, 1),), -19, 1)":{"1":"-1101183196/4849845"},"('BA', 1, (), ((0, 3),), -19, 1)":{"1":"550591598/1616615"},"('BA', 1, (1,), ((0, 2),), -19, 1)":{"1":"-1101183196/4849845"},"('BA', 1, (1,), ((0, 1),), -19, 2)":{"1":"-1101183196/4849845"},"('BA', 1, (), ((0, 2),), -19, 2)":{"1":"1101183196/4849845"},"('BA', 1, (2,), ((0, 1),), -18, 1)":{"1":"223340540/969969"},"('BA', 1, (), ((0, 3),), -18, 1)":{"1":"-568969958/1616615"},"('BA', 1, (1,), ((0, 2),), -18, 1)":{"1":"223340540/969969"},"('BA', 1, (1,), ((0, 1),), -18, 2)":{"1":"223340540/969969"},"('BA', 1, (), ((0, 2),), -18, 2)":{"1":"-1132630612/4849845"},"('BA', 1, (2,), ((0, 1),), -17, 1)":{"1":"-75432212/323323"},"('BA', 1, (), ((0, 3),), -17, 1)":{"1":"5283314902/14549535"},"('BA', 1, (1,), ((0, 2),), -17, 1)":{"1":"-75432212/323323"},"('BA', 1, (1,), ((0, 1),), -17, 2)":{"1":"-75432212/323323"},"('BA', 1, (), ((0, 2),), -17, 2)":{"1":"3490269836/14549535"},"('BA', 1, (2,), ((0, 1),), -16, 1)":{"1":"76372788/323323"},"('BA', 1, (), ((0, 3),), -16, 1)":{"1":"-494900402/1322685"},"('BA', 1, (1,), ((0, 2),), -16, 1)":{"1":"76372788/323323"},"('BA', 1, (1,), ((0, 1),), -16, 2)":{"1":"76372788/323323"},"('BA', 1, (), ((0, 2),), -16, 2)":{"1":"-3581146076/14549535"},"('BA', 1, (2,), ((0, 1),), -15, 1)":{"1":"-1777266796/7436429"},"('BA', 1, (), ((0, 3),), -15, 1)":{"1":"11716025866/30421755"},"('BA', 1, (1,), ((0, 2),), -15, 1)":{"1":"-1777266796/7436429"},"('BA', 1, (1,), ((0, 1),), -15, 2)":{"1":"-1777266796/7436429"},"('BA', 1, (), ((0, 2),), -15, 2)":{"1":"84432393718/334639305"},"('BA', 1, (2,), ((0, 1),), -14, 1)":{"1":"5391291820/22309287"},"('BA', 1, (), ((0, 3),), -14, 1)":{"1":"-12048637054/30421755"},"('BA', 1, (1,), ((0, 2),), -14, 1)":{"1":"5391291820/22309287"},"('BA', 1, (1,), ((0, 1),), -14, 2)":{"1":"5391291820/22309287"},"('BA', 1, (), ((0, 2),), -14, 2)":{"1":"-86484848122/334639305"},"('BA', 1, (2,), ((0, 1),), -13, 1)":{"1":"-136210089868/557732175"},"('BA', 1, (), ((0, 3),), -13, 1)":{"1":"12382407166/30421755"},"('BA', 1, (1,), ((0, 2),), -13, 1)":{"1":"-136210089868/557732175"},"('BA', 1, (1,), ((0, 1),), -13, 2)":{"1":"-136210089868/557732175"},"('BA', 1, (), ((0, 2),), -13, 2)":{"1":"442673764466/1673196525"},"('BA', 1, (2,), ((0, 1),), -12, 1)":{"1":"137582969068/557732175"},"('BA', 1, (), ((0, 3),), -12, 1)":{"1":"-12719386606/30421755"},"('BA', 1, (1,), ((0, 2),), -12, 1)":{"1":"137582969068/557732175"},"('BA', 1, (1,), ((0, 1),), -12, 2)":{"1":"137582969068/557732175"},"('BA', 1, (), ((0, 2),), -12, 2)":{"1":"-452970358466/1673196525"},"('BA', 1, (2,), ((0, 1),), -11, 1)":{"1":"-1250145008012/5019589575"},"('BA', 1, (), ((0, 3),), -11, 1)":{"1":"39185739098/91265265"},"('BA', 1, (1,), ((0, 2),), -11, 1)":{"1":"-1250145008012/5019589575"},"('BA', 1, (1,), ((0, 1),), -11, 2)":{"1":"-1250145008012/5019589575"},"('BA', 1, (), ((0, 2),), -11, 2)":{"1":"51486817674/185910725"},"('BA', 1, (2,), ((0, 1),), -10, 1)":{"1":"1261618355612/5019589575"},"('BA', 1, (), ((0, 3),), -10, 1)":{"1":"-442620780838/1003917915"},"('BA', 1, (1,), ((0, 2),), -10, 1)":{"1":"1261618355612/5019589575"},"('BA', 1, (1,), ((0, 1),), -10, 2)":{"1":"1261618355612/5019589575"},"('BA', 1, (), ((0, 2),), -10, 2)":{"1":"-7523579582/26558675"},"('BA', 1, (2,), ((0, 1),), -9, 1)":{"1":"-36908186045548/145568097675"},"('BA', 1, (), ((0, 3),), -9, 1)":{"1":"13182956675726/29113619535"},"('BA', 1, (1,), ((0, 2),), -9, 1)":{"1":"-36908186045548/145568097675"},"('BA', 1, (1,), ((0, 1),), -9, 2)":{"1":"-36908186045548/145568097675"},"('BA', 1, (), ((0, 2),), -9, 2)":{"1":"223198085718/770201575"},"('BA', 1, (2,), ((0, 1),), -8, 1)":{"1":"37218731320588/145568097675"},"('BA', 1, (), ((0, 3),), -8, 1)":{"1":"-13545259496606/29113619535"},"('BA', 1, (1,), ((0, 2),), -8, 1)":{"1":"37218731320588/145568097675"},"('BA', 1, (1,), ((0, 1),), -8, 2)":{"1":"37218731320588/145568097675"},"('BA', 1, (), ((0, 2),), -8, 2)":{"1":"-2055611027222/6931814175"},"('BA', 1, (2,), ((0, 1),), -7, 1)":{"1":"-1163097029189428/4512611027925"},"('BA', 1, (), ((0, 3),), -7, 1)":{"1":"431781401165066/902522205585"},"('BA', 1, (1,), ((0, 2),), -7, 1)":{"1":"-1163097029189428/4512611027925"},"('BA', 1, (1,), ((0, 1),), -7, 2)":{"1":"-1163097029189428/4512611027925"},"('BA', 1, (), ((0, 2),), -7, 2)":{"1":"65248940962382/214886239425"},"('BA', 1, (2,), ((0, 1),), -6, 1)":{"1":"1172122251245278/4512611027925"},"('BA', 1, (), ((0, 3),), -6, 1)":{"1":"-444545643786911/902522205585"},"('BA', 1, (1,), ((0, 2),), -6, 1)":{"1":"1172122251245278/4512611027925"},"('BA', 1, (1,), ((0, 1),), -6, 2)":{"1":"1172122251245278/4512611027925"},"('BA', 1, (), ((0, 2),), -6, 2)":{"1":"-468131557426199/1504203675975"},"('BA', 1, (2,), ((0, 1),), -5, 1)":{"1":"-107352180156698/410237366175"},"('BA', 1, (), ((0, 3),), -5, 1)":{"1":"41686219322941/82047473235"},"('BA', 1, (1,), ((0, 2),), -5, 1)":{"1":"-107352180156698/410237366175"},"('BA', 1, (1,), ((0, 1),), -5, 2)":{"1":"-107352180156698/410237366175"},"('BA', 1, (), ((0, 2),), -5, 2)":{"1":"43684531115509/136745788725"},"('BA', 1, (2,), ((0, 1),), -4, 1)":{"1":"108124391669498/410237366175"},"('BA', 1, (), ((0, 3),), -4, 1)":{"1":"-43122532736749/82047473235"},"('BA', 1, (1,), ((0, 2),), -4, 1)":{"1":"108124391669498/410237366175"},"('BA', 1, (1,), ((0, 1),), -4, 2)":{"1":"108124391669498/410237366175"},"('BA', 1, (), ((0, 2),), -4, 2)":{"1":"-44945809919749/136745788725"},"('BA', 1, (2,), ((0, 1),), -3, 1)":{"1":"-108874539996218/410237366175"},"('BA', 1, (), ((0, 3),), -3, 1)":{"1":"44810366471869/82047473235"},"('BA', 1, (1,), ((0, 2),), -3, 1)":{"1":"-108874539996218/410237366175"},"('BA', 1, (1,), ((0, 1),), -3, 2)":{"1":"-108874539996218/410237366175"},"('BA', 1, (), ((0, 2),), -3, 2)":{"1":"46414850392909/136745788725"},"('BA', 1, (2,), ((0, 1),), -2, 1)":{"1":"109603850869418/410237366175"},"('BA', 1, (), ((0, 3),), -2, 1)":{"1":"-46925368004149/82047473235"},"('BA', 1, (1,), ((0, 2),), -2, 1)":{"1":"109603850869418/410237366175"},"('BA', 1, (1,), ((0, 1),), -2, 2)":{"1":"109603850869418/410237366175"},"('BA', 1, (), ((0, 2),), -2, 2)":{"1":"-48238127575909/136745788725"},"('BA', 1, (2,), ((0, 1),), -1, 1)":{"1":"-4081597673603666/15178782548475"},"('BA', 1, (), ((0, 3),), -1, 1)":{"1":"1846510420181353/3035756509695"},"('BA', 1, (1,), ((0, 2),), -1, 1)":{"1":"-4081597673603666/15178782548475"},"('BA', 1, (1,), ((0, 1),), -1, 2)":{"1":"-4081597673603666/15178782548475"},"('BA', 1, (), ((0, 2),), -1, 2)":{"1":"1878891822951433/5059594182825"},"('BA', 1, (2,), ((0, 1),), 0, 1)":{"1":"4107161938948466/15178782548475"},"('BA', 1, (), ((0, 3),), 0, 1)":{"1":"-2053580969474233/3035756509695"},"('BA', 1, (1,), ((0, 2),), 0, 1)":{"1":"4107161938948466/15178782548475"},"('BA', 1, (1,), ((0, 1),), 0, 2)":{"1":"4107161938948466/15178782548475"},"('BA', 1, (), ((0, 2),), 0, 2)":{"1":"-2053580969474233/5059594182825"},"('BA', 1, (), ((0, 1),), -38, 3)":{"1":"-2053580969474233/15178782548475"},"('BA', 1, (), ((0, 1),), -37, 3)":{"1":"2040798836801833/15178782548475"},"('BA', 1, (), ((0, 1),), -36, 3)":{"1":"-54801925434709/410237366175"},"('BA', 1, (), ((0, 1),), -35, 3)":{"1":"54437269998109/410237366175"},"('BA', 1, (), ((0, 1),), -34, 3)":{"1":"-54062195834749/410237366175"},"('BA', 1, (), ((0, 1),), -33, 3)":{"1":"53676090078349/410237366175"},"('BA', 1, (), ((0, 1),), -32, 3)":{"1":"-586061125622639/4512611027925"},"('BA', 1, (), ((0, 1),), -31, 3)":{"1":"581548514594714/4512611027925"},"('BA', 1, (), ((0, 1),), -30, 3)":{"1":"-18609365660294/145568097675"},"('BA', 1, (), ((0, 1),), -29, 3)":{"1":"18454093022774/145568097675"},"('BA', 1, (), ((0, 1),), -28, 3)":{"1":"-630809177806/5019589575"},"('BA', 1, (), ((0, 1),), -27, 3)":{"1":"625072504006/5019589575"},"('BA', 1, (), ((0, 1),), -26, 3)":{"1":"-68791484534/557732175"},"('BA', 1, (), ((0, 1),), -25, 3)":{"1":"68105044934/557732175"},"('BA', 1, (), ((0, 1),), -24, 3)":{"1":"-2695645910/22309287"},"('BA', 1, (), ((0, 1),), -23, 3)":{"1":"888633398/7436429"},"('BA', 1, (), ((0, 1),), -22, 3)":{"1":"-38186394/323323"},"('BA', 1, (), ((0, 1),), -21, 3)":{"1":"37716106/323323"},"('BA', 1, (), ((0, 1),), -20, 3)":{"1":"-111670270/969969"},"('BA', 1, (), ((0, 1),), -19, 3)":{"1":"550591598/4849845"},"('BA', 1, (), ((0, 1),), -18, 3)":{"1":"-111670270/969969"},"('BA', 1, (), ((0, 1),), -17, 3)":{"1":"37716106/323323"},"('BA', 1, (), ((0, 1),), -16, 3)":{"1":"-38186394/323323"},"('BA', 1, (), ((0, 1),), -15, 3)":{"1":"888633398/7436429"},"('BA', 1, (), ((0, 1),), -14, 3)":{"1":"-2695645910/22309287"},"('BA', 1, (), ((0, 1),), -13, 3)":{"1":"68105044934/557732175"},"('BA', 1, (), ((0, 1),), -12, 3)":{"1":"-68791484534/557732175"},"('BA', 1, (), ((0, 1),), -11, 3)":{"1":"625072504006/5019589575"},"('BA', 1, (), ((0, 1),), -10, 3)":{"1":"-630809177806/5019589575"},"('BA', 1, (), ((0, 1),), -9, 3)":{"1":"18454093022774/145568097675"},"('BA', 1, (), ((0, 1),), -8, 3)":{"1":"-18609365660294/145568097675"},"('BA', 1, (), ((0, 1),), -7, 3)":{"1":"581548514594714/4512611027925"},"('BA', 1, (), ((0, 1),), -6, 3)":{"1":"-586061125622639/4512611027925"},"('BA', 1, (), ((0, 1),), -5, 3)":{"1":"53676090078349/410237366175"},"('BA', 1, (), ((0, 1),), -4, 3)":{"1":"-54062195834749/410237366175"},"('BA', 1, (), ((0, 1),), -3, 3)":{"1":"54437269998109/410237366175"},"('BA', 1, (), ((0, 1),), -2, 3)":{"1":"-54801925434709/410237366175"},"('BA', 1, (), ((0, 1),), -1, 3)":{"1":"2040798836801833/15178782548475"},"('BA', 1, (), ((0, 1),), 0, 3)":{"1":"-2053580969474233/15178782548475"},"('BA', 1, (-2,), ((0, 1),), -38, 1)":{"1":"-4107161938948466/15178782548475"},"('BA', 0, (), ((0, 3),), -38, 1)":{"1":"2053580969474233/5059594182825"},"('BA', 1, (-2,), ((0, 1),), -37, 1)":{"1":"4081597673603666/15178782548475"},"('BA', 0, (), ((0, 3),), -37, 1)":{"1":"-1716984809101033/5059594182825"},"('BA', 1, (-2,), ((0, 1),), -36, 1)":{"1":"-109603850869418/410237366175"},"('BA', 0, (), ((0, 3),), -36, 1)":{"1":"41674329717109/136745788725"},"('BA', 1, (-2,), ((0, 1),), -35, 1)":{"1":"108874539996218/410237366175"},"('BA', 0, (), ((0, 3),), -35, 1)":{"1":"-38392430787709/136745788725"},"('BA', 1, (-2,), ((0, 1),), -34, 1)":{"1":"-108124391669498/410237366175"},"('BA', 0, (), ((0, 3),), -34, 1)":{"1":"35829424004749/136745788725"},"('BA', 1, (-2,), ((0, 1),), -33, 1)":{"1":"107352180156698/410237366175"},"('BA', 0, (), ((0, 3),), -33, 1)":{"1":"-33692972152669/136745788725"},"('BA', 1, (-2,), ((0, 1),), -32, 1)":{"1":"-1172122251245278/4512611027925"},"('BA', 0, (), ((0, 3),), -32, 1)":{"1":"350201989229759/1504203675975"},"('BA', 1, (-2,), ((0, 1),), -31, 1)":{"1":"1163097029189428/4512611027925"},"('BA', 0, (), ((0, 3),), -31, 1)":{"1":"-331936658878634/1504203675975"},"('BA', 1, (-2,), ((0, 1),), -30, 1)":{"1":"-37218731320588/145568097675"},"('BA', 0, (), ((0, 3),), -30, 1)":{"1":"10169188720814/48522699225"},"('BA', 1, (-2,), ((0, 1),), -29, 1)":{"1":"36908186045548/145568097675"},"('BA', 0, (), ((0, 3),), -29, 1)":{"1":"-9668865777694/48522699225"},"('BA', 1, (-2,), ((0, 1),), -28, 1)":{"1":"-1261618355612/5019589575"},"('BA', 0, (), ((0, 3),), -28, 1)":{"1":"317161849526/1673196525"},"('BA', 1, (-2,), ((0, 1),), -27, 1)":{"1":"1250145008012/5019589575"},"('BA', 0, (), ((0, 3),), -27, 1)":{"1":"-43098602018/239028075"},"('BA', 1, (-2,), ((0, 1),), -26, 1)":{"1":"-137582969068/557732175"},"('BA', 0, (), ((0, 3),), -26, 1)":{"1":"40973908018/239028075"},"('BA', 1, (-2,), ((0, 1),), -25, 1)":{"1":"136210089868/557732175"},"('BA', 0, (), ((0, 3),), -25, 1)":{"1":"-38914589218/239028075"},"('BA', 1, (-2,), ((0, 1),), -24, 1)":{"1":"-5391291820/22309287"},"('BA', 0, (), ((0, 3),), -24, 1)":{"1":"51665630294/334639305"},"('BA', 1, (-2,), ((0, 1),), -23, 1)":{"1":"1777266796/7436429"},"('BA', 0, (), ((0, 3),), -23, 1)":{"1":"-48899278706/334639305"},"('BA', 1, (-2,), ((0, 1),), -22, 1)":{"1":"-76372788/323323"},"('BA', 0, (), ((0, 3),), -22, 1)":{"1":"2007128962/14549535"},"('BA', 1, (-2,), ((0, 1),), -21, 1)":{"1":"75432212/323323"},"('BA', 0, (), ((0, 3),), -21, 1)":{"1":"-1888865362/14549535"},"('BA', 1, (-2,), ((0, 1),), -20, 1)":{"1":"-223340540/969969"},"('BA', 0, (), ((0, 3),), -20, 1)":{"1":"590207174/4849845"},"('BA', 1, (-2,), ((0, 1),), -19, 1)":{"1":"1101183196/4849845"},"('BA', 0, (), ((0, 3),), -19, 1)":{"1":"-550591598/4849845"},"('BA', 1, (-2,), ((0, 1),), -18, 1)":{"1":"-223340540/969969"},"('BA', 0, (), ((0, 3),), -18, 1)":{"1":"526495526/4849845"},"('BA', 1, (-2,), ((0, 1),), -17, 1)":{"1":"75432212/323323"},"('BA', 0, (), ((0, 3),), -17, 1)":{"1":"-215083454/2078505"},"('BA', 1, (-2,), ((0, 1),), -16, 1)":{"1":"-76372788/323323"},"('BA', 0, (), ((0, 3),), -16, 1)":{"1":"204235214/2078505"},"('BA', 1, (-2,), ((0, 1),), -15, 1)":{"1":"1777266796/7436429"},"('BA', 0, (), ((0, 3),), -15, 1)":{"1":"-4439675302/47805615"},"('BA', 1, (-2,), ((0, 1),), -14, 1)":{"1":"-5391291820/22309287"},"('BA', 0, (), ((0, 3),), -14, 1)":{"1":"4171963858/47805615"},"('BA', 1, (-2,), ((0, 1),), -13, 1)":{"1":"136210089868/557732175"},"('BA', 0, (), ((0, 3),), -13, 1)":{"1":"-136228145078/1673196525"},"('BA', 1, (-2,), ((0, 1),), -12, 1)":{"1":"-137582969068/557732175"},"('BA', 0, (), ((0, 3),), -12, 1)":{"1":"125931551078/1673196525"},"('BA', 1, (-2,), ((0, 1),), -11, 1)":{"1":"1250145008012/5019589575"},"('BA', 0, (), ((0, 3),), -11, 1)":{"1":"-345074365634/5019589575"},"('BA', 1, (-2,), ((0, 1),), -10, 1)":{"1":"-1261618355612/5019589575"},"('BA', 0, (), ((0, 3),), -10, 1)":{"1":"310132807034/5019589575"},"('BA', 1, (-2,), ((0, 1),), -9, 1)":{"1":"36908186045548/145568097675"},"('BA', 0, (), ((0, 3),), -9, 1)":{"1":"-7901588712466/145568097675"},"('BA', 1, (-2,), ((0, 1),), -8, 1)":{"1":"-37218731320588/145568097675"},"('BA', 0, (), ((0, 3),), -8, 1)":{"1":"6711165158146/145568097675"},"('BA', 1, (-2,), ((0, 1),), -7, 1)":{"1":"1163097029189428/4512611027925"},"('BA', 0, (), ((0, 3),), -7, 1)":{"1":"-167287052553526/4512611027925"},"('BA', 1, (-2,), ((0, 1),), -6, 1)":{"1":"-1172122251245278/4512611027925"},"('BA', 0, (), ((0, 3),), -6, 1)":{"1":"121516283556001/4512611027925"},"('BA', 1, (-2,), ((0, 1),), -5, 1)":{"1":"107352180156698/410237366175"},"('BA', 0, (), ((0, 3),), -5, 1)":{"1":"-6273263698691/410237366175"},"('BA', 1, (-2,), ((0, 1),), -4, 1)":{"1":"-108124391669498/410237366175"},"('BA', 0, (), ((0, 3),), -4, 1)":{"1":"636119655251/410237366175"},"('BA', 1, (-2,), ((0, 1),), -3, 1)":{"1":"108874539996218/410237366175"},"('BA', 0, (), ((0, 3),), -3, 1)":{"1":"6302752366909/410237366175"},"('BA', 1, (-2,), ((0, 1),), -2, 1)":{"1":"-109603850869418/410237366175"},"('BA', 0, (), ((0, 3),), -2, 1)":{"1":"-15419138281909/410237366175"},"('BA', 1, (-2,), ((0, 1),), -1, 1)":{"1":"4081597673603666/15178782548475"},"('BA', 0, (), ((0, 3),), -1, 1)":{"1":"1069356753699433/15178782548475"},"('BA', 1, (-2,), ((0, 1),), 0, 1)":{"1":"-4107161938948466/15178782548475"},"('BA', 0, (), ((0, 3),), 0, 1)":{"1":"-2053580969474233/15178782548475"},"('R', -37, 4)":{"1":"-48"},"('R', -36, 4)":{"1":"72"},"('R', -35, 4)":{"1":"-88"},"('R', -34, 4)":{"1":"100"},"('R', -33, 4)":{"1":"-548/5"},"('R', -32, 4)":{"1":"588/5"},"('R', -31, 4)":{"1":"-4356/35"},"('R', -30, 4)":{"1":"4566/35"},"('R', -29, 4)":{"1":"-14258/105"},"('R', -28, 4)":{"1":"14762/105"},"('R', -27, 4)":{"1":"-167422/1155"},"('R', -26, 4)":{"1":"172042/1155"},"('R', -25, 4)":{"1":"-2291986/15015"},"('R', -24, 4)":{"1":"2343466/15015"},"('R', -23, 4)":{"1":"-2391514/15015"},"('R', -22, 4)":{"1":"2436559/15015"},"('R', -21, 4)":{"1":"-42142223/255255"},"('R', -20, 4)":{"1":"14274301/85085"},"('R', -19, 4)":{"1":"-275295799/1616615"},"('R', -18, 4)":{"1":"55835135/323323"},"('R', -17, 4)":{"1":"-56574159/323323"},"('R', -16, 4)":{"1":"57279591/323323"},"('R', -15, 4)":{"1":"-1332950097/7436429"},"('R', -14, 4)":{"1":"1347822955/7436429"},"('R', -13, 4)":{"1":"-34052522467/185910725"},"('R', -12, 4)":{"1":"34395742267/185910725"},"('R', -11, 4)":{"1":"-312536252003/1673196525"},"('R', -10, 4)":{"1":"315404588903/1673196525"},"('R', -9, 4)":{"1":"-9227046511387/48522699225"},"('R', -8, 4)":{"1":"9304682830147/48522699225"},"('R', -7, 4)":{"1":"-290774257297357/1504203675975"},"('R', -6, 4)":{"1":"586061125622639/3008407351950"},"('R', -5, 4)":{"1":"-53676090078349/273491577450"},"('R', -4, 4)":{"1":"54062195834749/273491577450"},"('R', -3, 4)":{"1":"-54437269998109/273491577450"},"('R', -2, 4)":{"1":"54801925434709/273491577450"},"('R', -1, 4)":{"1":"-2040798836801833/10119188365650"},"('R', 0, 4)":{"1":"2053580969474233/10119188365650"},"('BA', 1, (1, 2), ((0, 1),), -38, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -38, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -38, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -38, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -38, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -38, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -38, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -38, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -38, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -38, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -38, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -37, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -37, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -37, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -37, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -37, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -37, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -37, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -37, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -37, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -37, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -37, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -36, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -36, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -36, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -36, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -36, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -36, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -36, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -36, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -36, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -36, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -36, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -35, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -35, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -35, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -35, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -35, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -35, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -35, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -35, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -35, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -35, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -35, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -34, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -34, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -34, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -34, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -34, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -34, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -34, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -34, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -34, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -34, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -34, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -33, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -33, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -33, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -33, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -33, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -33, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -33, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -33, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -33, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -33, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -33, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -32, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -32, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -32, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -32, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -32, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -32, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -32, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -32, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -32, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -32, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -32, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -31, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -31, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -31, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -31, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -31, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -31, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -31, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -31, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -31, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -31, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -31, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -30, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -30, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -30, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -30, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -30, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -30, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -30, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -30, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -30, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -30, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -30, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -29, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -29, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -29, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -29, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -29, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -29, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -29, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -29, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -29, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -29, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -29, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -28, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -28, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -28, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -28, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -28, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -28, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -28, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -28, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -28, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -28, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -28, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -27, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -27, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -27, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -27, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -27, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -27, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -27, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -27, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -27, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -27, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -27, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -26, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -26, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -26, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -26, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -26, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -26, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -26, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -26, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -26, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -26, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -26, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -25, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -25, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -25, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -25, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -25, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -25, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -25, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -25, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -25, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -25, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -25, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -24, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -24, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -24, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -24, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -24, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -24, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -24, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -24, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -24, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -24, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -24, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -23, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -23, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -23, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -23, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -23, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -23, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -23, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -23, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -23, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -23, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -23, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -22, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -22, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -22, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -22, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -22, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -22, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -22, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -22, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -22, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -22, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -22, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -21, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -21, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -21, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -21, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -21, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -21, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -21, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -21, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -21, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -21, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -21, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -20, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -20, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -20, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -20, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -20, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -20, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -20, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -20, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -20, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -20, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -20, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -19, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -19, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -19, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -19, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -19, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -19, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -19, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -19, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -19, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -19, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -19, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -18, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -18, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -18, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -18, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -18, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -18, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -18, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -18, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -18, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -18, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -18, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -17, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -17, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -17, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -17, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -17, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -17, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -17, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -17, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -17, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -17, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -17, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -16, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -16, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -16, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -16, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -16, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -16, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -16, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -16, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -16, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -16, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -16, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -15, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -15, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -15, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -15, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -15, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -15, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -15, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -15, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -15, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -15, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -15, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -14, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -14, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -14, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -14, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -14, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -14, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -14, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -14, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -14, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -14, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -14, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -13, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -13, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -13, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -13, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -13, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -13, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -13, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -13, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -13, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -13, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -13, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -12, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -12, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -12, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -12, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -12, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -12, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -12, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -12, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -12, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -12, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -12, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -11, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -11, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -11, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -11, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -11, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -11, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -11, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -11, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -11, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -11, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -11, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -10, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -10, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -10, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -10, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -10, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -10, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -10, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -10, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -10, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -10, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -10, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -9, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -9, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -9, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -9, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -9, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -9, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -9, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -9, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -9, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -9, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -9, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -8, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -8, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -8, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -8, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -8, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -8, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -8, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -8, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -8, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -8, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -8, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -7, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -7, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -7, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -7, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -7, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -7, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -7, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -7, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -7, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -7, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -7, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -6, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -6, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -6, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -6, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -6, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -6, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -6, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -6, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -6, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -6, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -6, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -5, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -5, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -5, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -5, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -5, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -5, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -5, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -5, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -5, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -5, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -5, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -4, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -4, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -4, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -4, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -4, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -4, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -4, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -4, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -4, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -4, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -4, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -3, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -3, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -3, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -3, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -3, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -3, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -3, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -3, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -3, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -3, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -3, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -2, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -2, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -2, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -2, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -2, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -2, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -2, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -2, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -2, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -2, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -2, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -1, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -1, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -1, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -1, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -1, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -1, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -1, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -1, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -1, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -1, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -1, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), 0, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), 0, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), 0, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), 0, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), 0, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), 0, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), 0, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), 0, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), 0, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), 0, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), 0, 2)":{"1":"-144"},"('BA', 1, (1,), ((0, 1),), -38, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -38, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -37, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -37, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -36, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -36, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -35, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -35, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -34, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -34, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -33, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -33, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -32, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -32, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -31, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -31, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -30, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -30, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -29, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -29, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -28, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -28, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -27, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -27, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -26, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -26, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -25, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -25, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -24, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -24, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -23, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -23, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -22, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -22, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -21, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -21, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -20, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -20, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -19, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -19, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -18, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -18, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -17, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -17, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -16, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -16, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -15, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -15, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -14, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -14, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -13, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -13, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -12, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -12, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -11, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -11, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -10, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -10, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -9, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -9, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -8, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -8, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -7, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -7, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -6, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -6, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -5, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -5, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -4, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -4, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -3, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -3, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -2, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -2, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -1, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -1, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), 0, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), 0, 3)":{"1":"-64"},"('BA', 1, (1, -2), ((0, 1),), -38, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -38, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -37, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -37, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -36, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -36, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -35, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -35, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -34, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -34, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -33, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -33, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -32, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -32, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -31, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -31, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -30, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -30, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -29, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -29, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -28, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -28, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -27, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -27, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -26, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -26, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -25, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -25, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -24, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -24, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -23, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -23, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -22, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -22, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -21, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -21, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -20, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -20, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -19, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -19, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -18, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -18, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -17, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -17, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -16, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -16, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -15, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -15, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -14, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -14, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -13, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -13, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -12, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -12, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -11, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -11, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -10, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -10, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -9, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -9, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -8, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -8, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -7, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -7, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -6, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -6, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -5, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -5, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -4, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -4, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -3, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -3, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -2, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -2, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -1, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -1, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), 0, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), 0, 1)":{"1":"-96"},"('BA', 1, (), ((0, 1),), -38, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -37, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -36, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -35, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -34, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -33, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -32, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -31, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -30, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -29, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -28, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -27, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -26, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -25, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -24, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -23, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -22, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -21, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -20, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -19, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -18, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -17, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -16, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -15, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -14, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -13, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -12, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -11, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -10, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -9, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -8, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -7, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -6, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -5, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -4, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -3, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -2, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -1, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), 0, 4)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -38, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -38, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -37, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -37, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -36, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -36, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -35, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -35, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -34, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -34, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -33, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -33, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -32, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -32, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -31, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -31, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -30, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -30, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -29, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -29, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -28, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -28, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -27, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -27, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -26, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -26, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -25, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -25, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -24, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -24, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -23, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -23, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -22, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -22, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -21, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -21, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -20, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -20, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -19, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -19, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -18, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -18, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -17, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -17, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -16, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -16, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -15, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -15, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -14, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -14, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -13, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -13, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -12, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -12, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -11, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -11, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -10, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -10, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -9, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -9, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -8, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -8, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -7, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -7, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -6, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -6, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -5, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -5, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -4, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -4, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -3, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -3, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -2, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -2, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -1, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -1, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), 0, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), 0, 2)":{"1":"-48"},"('BA', 1, (-2, 1), ((0, 1),), -38, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -38, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -37, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -37, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -36, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -36, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -35, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -35, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -34, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -34, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -33, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -33, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -32, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -32, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -31, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -31, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -30, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -30, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -29, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -29, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -28, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -28, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -27, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -27, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -26, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -26, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -25, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -25, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -24, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -24, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -23, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -23, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -22, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -22, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -21, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -21, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -20, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -20, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -19, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -19, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -18, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -18, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -17, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -17, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -16, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -16, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -15, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -15, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -14, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -14, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -13, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -13, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -12, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -12, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -11, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -11, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -10, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -10, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -9, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -9, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -8, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -8, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -7, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -7, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -6, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -6, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -5, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -5, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -4, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -4, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -3, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -3, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -2, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -2, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -1, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -1, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), 0, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), 0, 1)":{"1":"-64"},"('BA', 0, (), (), 1, 5)":{"1":"32"},"('R', 1, 5)":{"1":"32"},"('BA', 0, (), ((0, 4),), -38, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -38, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -37, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -37, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -36, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -36, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -35, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -35, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -34, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -34, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -33, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -33, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -32, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -32, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -31, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -31, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -30, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -30, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -29, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -29, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -28, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -28, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -27, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -27, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -26, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -26, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -25, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -25, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -24, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -24, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -23, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -23, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -22, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -22, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -21, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -21, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -20, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -20, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -19, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -19, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -18, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -18, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -17, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -17, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -16, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -16, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -15, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -15, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -14, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -14, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -13, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -13, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -12, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -12, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -11, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -11, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -10, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -10, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -9, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -9, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -8, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -8, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -7, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -7, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -6, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -6, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -5, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -5, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -4, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -4, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -3, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -3, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -2, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -2, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -1, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -1, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), 0, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), 0, 3)":{"1":"-32"},"('BA', 1, (), ((0, 1),), -38, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -37, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -36, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -35, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -34, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -33, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -32, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -31, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -30, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -29, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -28, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -27, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -26, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -25, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -24, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -23, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -22, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -21, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -20, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -19, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -18, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -17, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -16, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -15, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -14, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -13, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -12, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -11, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -10, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -9, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -8, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -7, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -6, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -5, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -4, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -3, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -2, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -1, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), 0, 1)":{"z3":"-32"}}

==> anc/tables/json/atoms_m41.json <==
{"('R', -39, 1)":{"1":"269514957964618930912884462331209876271/6489755649331880522681903948479350000","z3":"-32"},"('R', -38, 1)":{"1":"-247295199221187107436255790273504695509/1622438912332970130670475987119837500","pi2":"8/3","z3":"48"},"('R', -37, 1)":{"1":"36840594838178636421473658248909858394371/155754135583965132544365694763504400000","pi2":"-8/3","z3":"-176/3"},"('R', -36, 1)":{"1":"-12478761031277496655054662559163651708779/44501181595418609298390198503858400000","pi2":"10/3","z3":"200/3"},"('R', -35, 1)":{"1":"9113713484786788573106078729025240304757/29952718381531756258531864377597000000","pi2":"-10/3","z3":"-1096/15"},"('R', -34, 1)":{"1":"-122106694429956919260684156998305450152607/389385338959912831360914236908761000000","pi2":"98/27","z3":"392/5"},"('R', -33, 1)":{"1":"155598715274394130527524612248957694526913/495581340494434512641163574247514000000","pi2":"-98/27","z3":"-2904/35"},"('R', -32, 1)":{"1":"-362548614194949161157140842088203721227037/1178679944959736138173578230642736000000","pi2":"205/54","z3":"3044/35"},"('R', -31, 1)":{"1":"38787529075219540199433594835290067851122197/130833473890530711337267183601343696000000","pi2":"-205/54","z3":"-28516/315"},"('R', -30, 1)":{"1":"-36830685315494590976458371766191304305228253/130833473890530711337267183601343696000000","pi2":"5269/1350","z3":"29524/315"},"('R', -29, 1)":{"1":"379322532027692541619090974577136562262713359/1439168212795837824709939019614780656000000","pi2":"-5269/1350","z3":"-334844/3465"},"('R', -28, 1)":{"1":"-349779186190877579931034746611007359610296879/1439168212795837824709939019614780656000000","pi2":"5369/1350","z3":"344084/3465"},"('R', -27, 1)":{"1":"4121383721753425341181530887722864606399189907/18709186766345891721229207254992148528000000","pi2":"-5369/1350","z3":"-4583972/45045"},"('R', -26, 1)":{"1":"-3656348428437198674370536263268287351512096547/18709186766345891721229207254992148528000000","pi2":"266681/66150","z3":"4686932/45045"},"('R', -25, 1)":{"1":"3153817632595555601309950763409987438715710187/18709186766345891721229207254992148528000000","pi2":"-266681/66150","z3":"-4783028/45045"},"('R', -24, 1)":{"1":"-454359964414555739261112822674845779847894403/3253771611538415951518123000868199744000000","pi2":"1077749/264600","z3":"4873118/45045"},"('R', -23, 1)":{"1":"138038378536379156705201036738580357539811396233/1272224700111520637043586093339466099904000000","pi2":"-1077749/264600","z3":"-84284446/765765"},"('R', -22, 1)":{"1":"-341109028209718422659124401989324437384259727/4559945161690038125604251230607405376000000","pi2":"9778141/2381400","z3":"28548602/255255"},"('R', -21, 1)":{"1":"11315548659147822721905476914902854849889585227/298423077803936939553433774980862418496000000","pi2":"-9778141/2381400","z3":"-550591598/4849845"},"('R', -20, 1)":{"1":"510105261955272870208636638351508088389/140425394987010372197383643391613440000","pi2":"1968329/476280","z3":"111670270/969969"},"('R', -19, 1)":{"1":"-1831293342565473114633965022826533508229999693/33158119755992993283714863886762490944000000","pi2":"-1968329/476280","z3":"-37716106/323323"},"('R', -18, 1)":{"1":"355498541101538016828349160550901949816524337/4559945161690038125604251230607405376000000","pi2":"239437889/57629880","z3":"38186394/323323"},"('R', -17, 1)":{"1":"-2717670572338014401652874902059386792097295252529/29261168102564974652002480146807720297792000000","pi2":"-239437889/57629880","z3":"-888633398/7436429"},"('R', -16, 1)":{"1":"179087030355773664284284321075607107726901505797/1721245182503822038353087067459277664576000000","pi2":"240505109/57629880","z3":"2695645910/22309287"},"('R', -15, 1)":{"1":"-243120725748634402670114793168951111081305344027/2151556478129777547941358834324097080720000000","pi2":"-240505109/57629880","z3":"-68105044934/557732175"},"('R', -14, 1)":{"1":"259284899855313120616707830601392752660948276843/2151556478129777547941358834324097080720000000","pi2":"40799043101/9739449720","z3":"68791484534/557732175"},"('R', -13, 1)":{"1":"-48230551054163800754823111548635069350772507657/379686437317019567283769206057193602480000000","pi2":"-40799043101/9739449720","z3":"-625072504006/5019589575"},"('R', -12, 1)":{"1":"65960037157891882466147526695044060772660806073/496513033414564049524928961767099326320000000","pi2":"40931552621/9739449720","z3":"630809177806/5019589575"},"('R', -11, 1)":{"1":"-1989328311278992303026888446406411154205536007737/14398877969022357436222939891245880463280000000","pi2":"-40931552621/9739449720","z3":"-18454093022774/145568097675"},"('R', -10, 1)":{"1":"2060683010404038615670397137008012620412336312769/14398877969022357436222939891245880463280000000","pi2":"205234915681/48697248600","z3":"18609365660294/145568097675"},"('R', -9, 1)":{"1":"-13194180185358814026308568102056971741740662675459/89273043407938616104582227325724458872336000000","pi2":"-205234915681/48697248600","z3":"-581548514594714/4512611027925"},"('R', -8, 1)":{"1":"440734915396911716511814883709795963863651243/2894328933238943108439037493387296896000000","pi2":"822968714749/194788994400","z3":"586061125622639/4512611027925"},"('R', -7, 1)":{"1":"-37263918843524212984278016275769003389103816123171/238061449087836309612219272868598556992896000000","pi2":"-822968714749/194788994400","z3":"-53676090078349/410237366175"},"('R', -6, 1)":{"1":"1998837911970137579435886785734624831045363921199/12452445029209899272023777350049770673474560000","pi2":"238357395880861/56294019381600","z3":"54062195834749/410237366175"},"('R', -5, 1)":{"1":"-3317502117191230612108194296967893507143037405816447/20235223172466086317038638193830877344396160000000","pi2":"-238357395880861/56294019381600","z3":"-54437269998109/410237366175"},"('R', -4, 1)":{"1":"10098028727456825583565472213538407268995376646990553/60705669517398258951115914581492632033188480000000","pi2":"238820721143261/56294019381600","z3":"54801925434709/410237366175"},"('R', -3, 1)":{"1":"-373284377764798697002373959486619444760704129841922001/2246109772143735581191288839515227385227973760000000","pi2":"-238820721143261/56294019381600","z3":"-2040798836801833/15178782548475"},"('R', -2, 1)":{"1":"6840822285578227114913691935642524474386305624920567739/42676085670730976042634487950789320319331501440000000","pi2":"86364397717734821/20322140996757600","z3":"2053580969474233/15178782548475"},"('R', -1, 1)":{"1":"-75976728648323512270998921642710081129110685402561558087/554789113719502688554248343360261164151309518720000000","pi2":"-86364397717734821/20322140996757600","z3":"-2066035355155033/15178782548475"},"('R', 0, 1)":{"1":"29465357824013094082135326529133104653172165521881886653/554789113719502688554248343360261164151309518720000000","pi2":"17299975731542641/4064428199351520","z3":"2078178381193813/15178782548475"},"('R', -39, 2)":{"1":"-14439289583019723664083047/38868584118571012806000","pi2":"-16/3"},"('R', -38, 2)":{"1":"6166047805072598397499751/25912389412380675204000","pi2":"8"},"('R', -37, 2)":{"1":"-1432342860353886915651731/21201045882856916076000","pi2":"-88/9"},"('R', -36, 2)":{"1":"-2960492046211159133220601/35878693032527088744000","pi2":"100/9"},"('R', -35, 2)":{"1":"496936018038909936691175393/2332115047114260768360000","pi2":"-548/45"},"('R', -34, 2)":{"1":"-5142301003492287317897833/15864728211661637880000","pi2":"196/15"},"('R', -33, 2)":{"1":"18873972944144714658217139/44971915509090428040000","pi2":"-484/35"},"('R', -32, 2)":{"1":"-528067437914569543944241499/1053213247083859701840000","pi2":"1522/105"},"('R', -31, 2)":{"1":"3293956261718679066998662891/5761695998752879545360000","pi2":"-14258/945"},"('R', -30, 2)":{"1":"-61883910669486012744291224831/97948831978798952271120000","pi2":"14762/945"},"('R', -29, 2)":{"1":"736043272799820448420620878713/1077437151766788474982320000","pi2":"-167422/10395"},"('R', -28, 2)":{"1":"-782733390618536111723183057263/1077437151766788474982320000","pi2":"172042/10395"},"('R', -27, 2)":{"1":"10682583174203574051825168101929/14006682972968250174770160000","pi2":"-2291986/135135"},"('R', -26, 2)":{"1":"-652697914704009598628661172717/823922527821661774986480000","pi2":"2343466/135135"},"('R', -25, 2)":{"1":"14738587743364091165560238687/18073139319959032483574400","pi2":"-2391514/135135"},"('R', -24, 2)":{"1":"-11664997299544052027579953627091/14006682972968250174770160000","pi2":"2436559/135135"},"('R', -23, 2)":{"1":"25131289089838149240252026151959/29764201317557531621386590000","pi2":"-42142223/2297295"},"('R', -22, 2)":{"1":"-1744842056186630778213883572257/2052703539141898732509420000","pi2":"14274301/765765"},"('R', -21, 2)":{"1":"480498712604236077644450472579311/565519825033593100806345210000","pi2":"-275295799/14549535"},"('R', -20, 2)":{"1":"-76239933179338564754578957366739/90483172005374896129015233600","pi2":"55835135/2909907"},"('R', -19, 2)":{"1":"467636361533097009447546638634137/565519825033593100806345210000","pi2":"-18858053/969969"},"('R', -18, 2)":{"1":"-935509317965914300535320173871579/1131039650067186201612690420000","pi2":"6364399/323323"},"('R', -17, 2)":{"1":"249146004239289677175569063005731823/299159987442770750326556616090000","pi2":"-444316699/22309287"},"('R', -16, 2)":{"1":"-2011988966572484786237569389649650749/2393279899542166002612452928720000","pi2":"1347822955/66927861"},"('R', -15, 2)":{"1":"50805089728488533663682333796747085669/59831997488554150065311323218000000","pi2":"-34052522467/1673196525"},"('R', -14, 2)":{"1":"-51286061735951802746610983285167532009/59831997488554150065311323218000000","pi2":"34395742267/1673196525"},"('R', -13, 2)":{"1":"465318703172597620670259881564450862781/538487977396987350587801908962000000","pi2":"-312536252003/15058768725"},"('R', -12, 2)":{"1":"-468167452753676390616488600685911500231/538487977396987350587801908962000000","pi2":"315404588903/15058768725"},"('R', -11, 2)":{"1":"395141533592946392848854205847228277674521/452868388990866361844341405437042000000","pi2":"-9227046511387/436704293025"},"('R', -10, 2)":{"1":"-395325361966911108949502218146299268048661/452868388990866361844341405437042000000","pi2":"9304682830147/436704293025"},"('R', -9, 2)":{"1":"378648382016689863799349775088206576770827561/435206521820222573732412090624997362000000","pi2":"-290774257297357/13537833083775"},"('R', -8, 2)":{"1":"-1502553772484701777480162903647909526117635169/1740826087280890294929648362499989448000000","pi2":"586061125622639/27075666167550"},"('R', -7, 2)":{"1":"1481943276805400959128144398311058722603958719/1740826087280890294929648362499989448000000","pi2":"-53676090078349/2461424197050"},"('R', -6, 2)":{"1":"-1450633351109395436483423988493386401366705719/1740826087280890294929648362499989448000000","pi2":"54062195834749/2461424197050"},"('R', -5, 2)":{"1":"1405657487887995405591545831383690314136662799/1740826087280890294929648362499989448000000","pi2":"-54437269998109/2461424197050"},"('R', -4, 2)":{"1":"-1342575125731117725890276572826167537217500819/1740826087280890294929648362499989448000000","pi2":"54801925434709/2461424197050"},"('R', -3, 2)":{"1":"1717186533191546159382562148171425620087386306911/2383190913487538813758688608262485554312000000","pi2":"-2040798836801833/91072695290850"},"('R', -2, 2)":{"1":"-1545042687202016445066727860257551986181082905111/2383190913487538813758688608262485554312000000","pi2":"2053580969474233/91072695290850"},"('R', -1, 2)":{"1":"1287672653101538069036277326718304797664338772111/2383190913487538813758688608262485554312000000","pi2":"-2066035355155033/91072695290850"},"('R', 0, 2)":{"1":"-859117435003583603346664005521552509121326679341/2383190913487538813758688608262485554312000000","pi2":"2078178381193813/91072695290850"},"('BA', 0, (), ((0, 1),), -40, 1)":{"1":"-1149539821055420707311596605227999222143/3244877824665940261340951974239675000"},"('BA', 0, (), ((0, 1),), -39, 1)":{"1":"18414538459729268106251980755582916622311/25959022597327522090727615793917400000"},"('BA', 0, (), ((0, 1),), -38, 1)":{"1":"-17792925545140808615511846700165929801871/25959022597327522090727615793917400000"},"('BA', 0, (), ((0, 1),), -37, 1)":{"1":"863833915650387542146832949485836008289/1366264347227764320564611357574600000"},"('BA', 0, (), ((0, 1),), -36, 1)":{"1":"-576069388820230210154641490594046241/998001714556438510273638683400000"},"('BA', 0, (), ((0, 1),), -35, 1)":{"1":"174886548515443112008654303738723859/332667238185479503424546227800000"},"('BA', 0, (), ((0, 1),), -34, 1)":{"1":"-10600634869104977476600990343500049/22177815879031966894969748520000"},"('BA', 0, (), ((0, 1),), -33, 1)":{"1":"80842697131432898316819391435583/186368200664134175587981080000"},"('BA', 0, (), ((0, 1),), -32, 1)":{"1":"-109730273124707051415016565274293/279552300996201263381971620000"},"('BA', 0, (), ((0, 1),), -31, 1)":{"1":"17451808532642529178128770483099/49332758999329634714465580000"},"('BA', 0, (), ((0, 1),), -30, 1)":{"1":"-1383424579412871601734123861911/4363459432823120656326300000"},"('BA', 0, (), ((0, 1),), -29, 1)":{"1":"1230732655684610264292243630863/4363459432823120656326300000"},"('BA', 0, (), ((0, 1),), -28, 1)":{"1":"-1289169360046560152005541363/5188417874938312314300000"},"('BA', 0, (), ((0, 1),), -27, 1)":{"1":"7846618780541479748073788921/36318925124568186200100000"},"('BA', 0, (), ((0, 1),), -26, 1)":{"1":"-14603309755180122662932979/79126198528470993900000"},"('BA', 0, (), ((0, 1),), -25, 1)":{"1":"15913922088189102786651919/103472721152615915100000"},"('BA', 0, (), ((0, 1),), -24, 1)":{"1":"-511447204729906311824767/4138908846104636604000"},"('BA', 0, (), ((0, 1),), -23, 1)":{"1":"8076203533400762960419/86227267627179929250"},"('BA', 0, (), ((0, 1),), -22, 1)":{"1":"-6931544551759561319/108667003940995500"},"('BA', 0, (), ((0, 1),), -21, 1)":{"1":"164918655270773717/4939409270045250"},"('BA', 0, (), ((0, 1),), -19, 1)":{"1":"-164918655270773717/4939409270045250"},"('BA', 0, (), ((0, 1),), -18, 1)":{"1":"6931544551759561319/108667003940995500"},"('BA', 0, (), ((0, 1),), -17, 1)":{"1":"-8076203533400762960419/86227267627179929250"},"('BA', 0, (), ((0, 1),), -16, 1)":{"1":"511447204729906311824767/4138908846104636604000"},"('BA', 0, (), ((0, 1),), -15, 1)":{"1":"-15913922088189102786651919/103472721152615915100000"},"('BA', 0, (), ((0, 1),), -14, 1)":{"1":"14603309755180122662932979/79126198528470993900000"},"('BA', 0, (), ((0, 1),), -13, 1)":{"1":"-7846618780541479748073788921/36318925124568186200100000"},"('BA', 0, (), ((0, 1),), -12, 1)":{"1":"1289169360046560152005541363/5188417874938312314300000"},"('BA', 0, (), ((0, 1),), -11, 1)":{"1":"-1230732655684610264292243630863/4363459432823120656326300000"},"('BA', 0, (), ((0, 1),), -10, 1)":{"1":"1383424579412871601734123861911/4363459432823120656326300000"},"('BA', 0, (), ((0, 1),), -9, 1)":{"1":"-17451808532642529178128770483099/49332758999329634714465580000"},"('BA', 0, (), ((0, 1),), -8, 1)":{"1":"109730273124707051415016565274293/279552300996201263381971620000"},"('BA', 0, (), ((0, 1),), -7, 1)":{"1":"-80842697131432898316819391435583/186368200664134175587981080000"},"('BA', 0, (), ((0, 1),), -6, 1)":{"1":"10600634869104977476600990343500049/22177815879031966894969748520000"},"('BA', 0, (), ((0, 1),), -5, 1)":{"1":"-174886548515443112008654303738723859/332667238185479503424546227800000"},"('BA', 0, (), ((0, 1),), -4, 1)":{"1":"576069388820230210154641490594046241/998001714556438510273638683400000"},"('BA', 0, (), ((0, 1),), -3, 1)":{"1":"-863833915650387542146832949485836008289/1366264347227764320564611357574600000"},"('BA', 0, (), ((0, 1),), -2, 1)":{"1":"17792925545140808615511846700165929801871/25959022597327522090727615793917400000"},"('BA', 0, (), ((0, 1),), -1, 1)":{"1":"-18414538459729268106251980755582916622311/25959022597327522090727615793917400000"},"('BA', 0, (), ((0, 1),), 0, 1)":{"1":"1149539821055420707311596605227999222143/3244877824665940261340951974239675000"},"('BA', 1, (), ((0, 2),), -40, 1)":{"1":"-19760918703462123092827127/38868584118571012806000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -40, 2)":{"1":"-19760918703462123092827127/38868584118571012806000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -39, 1)":{"1":"8979067962464117185905443/38868584118571012806000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -39, 2)":{"1":"8979067962464117185905443/38868584118571012806000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -38, 1)":{"1":"-4825430413441957302870323/38868584118571012806000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -38, 2)":{"1":"-4825430413441957302870323/38868584118571012806000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -37, 1)":{"1":"130483834995587162123057/2045714953609000674000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -37, 2)":{"1":"130483834995587162123057/2045714953609000674000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -36, 1)":{"1":"-1337922191470191158021/55289593340783802000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -36, 2)":{"1":"-1337922191470191158021/55289593340783802000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -35, 1)":{"1":"-70857674572035668921/18429864446927934000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -35, 2)":{"1":"-70857674572035668921/18429864446927934000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -34, 1)":{"1":"30236228455016614423/1228657629795195600","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -34, 2)":{"1":"30236228455016614423/1228657629795195600","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -33, 1)":{"1":"-194538206219848649/4818265214883120","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -33, 2)":{"1":"-194538206219848649/4818265214883120","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -32, 1)":{"1":"11379910101054049021/216821934669740400","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -32, 2)":{"1":"11379910101054049021/216821934669740400","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -31, 1)":{"1":"-147747917732008831/2391418397092725","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -31, 2)":{"1":"-147747917732008831/2391418397092725","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -30, 1)":{"1":"451273232541399046/6557114959770375","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -30, 2)":{"1":"451273232541399046/6557114959770375","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -29, 1)":{"1":"-485074937326184893/6557114959770375","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -29, 2)":{"1":"-485074937326184893/6557114959770375","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -28, 1)":{"1":"35047024039295419/452214824811750","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -28, 2)":{"1":"35047024039295419/452214824811750","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -27, 1)":{"1":"-17989362762672107/226107412405875","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -27, 2)":{"1":"-17989362762672107/226107412405875","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -26, 1)":{"1":"5647984793224/70372677375","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -26, 2)":{"1":"5647984793224/70372677375","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -25, 1)":{"1":"-285806153213741/3589006546125","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -25, 2)":{"1":"-285806153213741/3589006546125","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -24, 1)":{"1":"446008596713507/5742410473800","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -24, 2)":{"1":"446008596713507/5742410473800","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -23, 1)":{"1":"-7250246052339209/97620978054600","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -23, 2)":{"1":"-7250246052339209/97620978054600","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -22, 1)":{"1":"881313281386229/12733171050600","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -22, 2)":{"1":"881313281386229/12733171050600","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -21, 1)":{"1":"-2142931621168673/34561464280200","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -21, 2)":{"1":"-2142931621168673/34561464280200","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -20, 1)":{"1":"17299975731542641/338702349945960","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -20, 2)":{"1":"17299975731542641/338702349945960","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -19, 1)":{"1":"-2142931621168673/34561464280200","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -19, 2)":{"1":"-2142931621168673/34561464280200","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -18, 1)":{"1":"881313281386229/12733171050600","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -18, 2)":{"1":"881313281386229/12733171050600","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -17, 1)":{"1":"-7250246052339209/97620978054600","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -17, 2)":{"1":"-7250246052339209/97620978054600","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -16, 1)":{"1":"446008596713507/5742410473800","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -16, 2)":{"1":"446008596713507/5742410473800","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -15, 1)":{"1":"-285806153213741/3589006546125","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -15, 2)":{"1":"-285806153213741/3589006546125","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -14, 1)":{"1":"5647984793224/70372677375","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -14, 2)":{"1":"5647984793224/70372677375","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -13, 1)":{"1":"-17989362762672107/226107412405875","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -13, 2)":{"1":"-17989362762672107/226107412405875","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -12, 1)":{"1":"35047024039295419/452214824811750","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -12, 2)":{"1":"35047024039295419/452214824811750","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -11, 1)":{"1":"-485074937326184893/6557114959770375","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -11, 2)":{"1":"-485074937326184893/6557114959770375","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -10, 1)":{"1":"451273232541399046/6557114959770375","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -10, 2)":{"1":"451273232541399046/6557114959770375","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -9, 1)":{"1":"-147747917732008831/2391418397092725","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -9, 2)":{"1":"-147747917732008831/2391418397092725","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -8, 1)":{"1":"11379910101054049021/216821934669740400","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -8, 2)":{"1":"11379910101054049021/216821934669740400","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -7, 1)":{"1":"-194538206219848649/4818265214883120","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -7, 2)":{"1":"-194538206219848649/4818265214883120","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -6, 1)":{"1":"30236228455016614423/1228657629795195600","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -6, 2)":{"1":"30236228455016614423/1228657629795195600","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -5, 1)":{"1":"-70857674572035668921/18429864446927934000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -5, 2)":{"1":"-70857674572035668921/18429864446927934000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -4, 1)":{"1":"-1337922191470191158021/55289593340783802000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -4, 2)":{"1":"-1337922191470191158021/55289593340783802000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -3, 1)":{"1":"130483834995587162123057/2045714953609000674000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -3, 2)":{"1":"130483834995587162123057/2045714953609000674000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -2, 1)":{"1":"-4825430413441957302870323/38868584118571012806000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -2, 2)":{"1":"-4825430413441957302870323/38868584118571012806000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -1, 1)":{"1":"8979067962464117185905443/38868584118571012806000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -1, 2)":{"1":"8979067962464117185905443/38868584118571012806000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), 0, 1)":{"1":"-19760918703462123092827127/38868584118571012806000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), 0, 2)":{"1":"-19760918703462123092827127/38868584118571012806000","pi2":"-16/3"},"('R', -39, 3)":{"1":"-2078178381193813/15178782548475"},"('R', -38, 3)":{"1":"2070083030501293/10119188365650"},"('R', -37, 3)":{"1":"-21218785520044523/91072695290850"},"('R', -36, 3)":{"1":"9290507601431393/36429078116340"},"('R', -35, 3)":{"1":"-18727342441838837/70055919454500"},"('R', -34, 3)":{"1":"12046387502556631/43367950138500"},"('R', -33, 3)":{"1":"-201152275538606993/708343185595500"},"('R', -32, 3)":{"1":"1229916897752784613/4250059113573000"},"('R', -31, 3)":{"1":"-9465047967098780279/32365834787979000"},"('R', -30, 3)":{"1":"124147085918148307463/420755852243727000"},"('R', -29, 3)":{"1":"-124611710856499603283/420755852243727000"},"('R', -28, 3)":{"1":"7350353318945457889/24750344249631000"},"('R', -27, 3)":{"1":"-1623050602535042619479/5469826079168451000"},"('R', -26, 3)":{"1":"1620462838327167341099/5469826079168451000"},"('R', -25, 3)":{"1":"-1613412053421320992271/5469826079168451000"},"('R', -24, 3)":{"1":"168978059929333221373/575771166228258000"},"('R', -23, 3)":{"1":"-54180529803021775476269/185974086691727334000"},"('R', -22, 3)":{"1":"5971722645836717964461/20663787410191926000"},"('R', -21, 3)":{"1":"-411841641102759388619863/1439577189576704178000"},"('R', -20, 3)":{"1":"191687374101484243/677404699891920"},"('R', -19, 3)":{"1":"-3619228962344262715043903/12956194706190337602000"},"('R', -18, 3)":{"1":"3609749064573842170897223/12956194706190337602000"},"('R', -17, 3)":{"1":"-249385308683783659964762347/893977434727133294538000"},"('R', -16, 3)":{"1":"250428161458279746614287777/893977434727133294538000"},"('R', -15, 3)":{"1":"-78681889823415819851718233/279367948352229154543125"},"('R', -14, 3)":{"1":"158439694731964068868319341/558735896704458309086250"},"('R', -13, 3)":{"1":"-239383187800674294927474124/838103845056687463629375"},"('R', -12, 3)":{"1":"965250781755650473482966421/3352415380226749854517500"},"('R', -11, 3)":{"1":"-7054963397896922706543648746/24305011506643936445251875"},"('R', -10, 3)":{"1":"14231466496301275444651406227/48610023013287872890503750"},"('R', -9, 3)":{"1":"-222466491438657755094568438031/753455356705962029802808125"},"('R', -8, 3)":{"1":"7181664942553305708765151777267/24110571414590784953689860000"},"('R', -7, 3)":{"1":"-7243663406581450256968985911867/24110571414590784953689860000"},"('R', -6, 3)":{"1":"7307497007988667846619889741067/24110571414590784953689860000"},"('R', -5, 3)":{"1":"-1052897745983704469865880107421/3444367344941540707669980000"},"('R', -4, 3)":{"1":"1062054542421139610429671000021/3444367344941540707669980000"},"('R', -3, 3)":{"1":"-39628444628407371789393199207177/127441591762837006183789260000"},"('R', -2, 3)":{"1":"39965863827335178285011899102777/127441591762837006183789260000"},"('R', -1, 3)":{"1":"-40296516139586951161151673125977/127441591762837006183789260000"},"('R', 0, 3)":{"1":"40630774334422967689121916324397/127441591762837006183789260000"},"('BA', 0, (), ((0, 2),), -40, 1)":{"1":"311264147120657519264874456832/3982549742588656443243414375","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -39, 1)":{"1":"-2613391000526783339725847285932/3982549742588656443243414375","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -38, 1)":{"1":"3589067561444935244719587812482/3982549742588656443243414375","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -37, 1)":{"1":"-4176680116168072754487017955682/3982549742588656443243414375","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -36, 1)":{"1":"3347007202452488315967598903/2909094041335760732829375","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -35, 1)":{"1":"-7132423427979072129386073941/5818188082671521465658750","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -34, 1)":{"1":"52295198106738617672233731137/40727316578700650259611250","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -33, 1)":{"1":"-7738628611954043110503805241/5818188082671521465658750","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -32, 1)":{"1":"2272601176664143204558423651/1662339452191863275902500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -31, 1)":{"1":"-16257799990626388725187163707/11636376165343042931317500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -30, 1)":{"1":"17213439832231746217680847/12108612034696194517500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -29, 1)":{"1":"-17453321650990860054044347/12108612034696194517500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -28, 1)":{"1":"2997463477138253234731/2056839142975402500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -27, 1)":{"1":"-148143803007720614763469/100785118005794722500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -26, 1)":{"1":"16568885570381264100641/11198346445088302500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -25, 1)":{"1":"-16648966787040692936261/11198346445088302500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -24, 1)":{"1":"668169345898199719391/447933857803532100","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -23, 1)":{"1":"-167381915827460188559/111983464450883025","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -22, 1)":{"1":"316729493214085766/211688968716225","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -21, 1)":{"1":"-316848064067934941/211688968716225","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -20, 1)":{"1":"25368539461046179/16935117497298","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -19, 1)":{"1":"-316848064067934941/211688968716225","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -18, 1)":{"1":"316729493214085766/211688968716225","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -17, 1)":{"1":"-167381915827460188559/111983464450883025","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -16, 1)":{"1":"668169345898199719391/447933857803532100","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -15, 1)":{"1":"-16648966787040692936261/11198346445088302500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -14, 1)":{"1":"16568885570381264100641/11198346445088302500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -13, 1)":{"1":"-148143803007720614763469/100785118005794722500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -12, 1)":{"1":"2997463477138253234731/2056839142975402500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -11, 1)":{"1":"-17453321650990860054044347/12108612034696194517500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -10, 1)":{"1":"17213439832231746217680847/12108612034696194517500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -9, 1)":{"1":"-16257799990626388725187163707/11636376165343042931317500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -8, 1)":{"1":"2272601176664143204558423651/1662339452191863275902500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -7, 1)":{"1":"-7738628611954043110503805241/5818188082671521465658750","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -6, 1)":{"1":"52295198106738617672233731137/40727316578700650259611250","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -5, 1)":{"1":"-7132423427979072129386073941/5818188082671521465658750","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -4, 1)":{"1":"3347007202452488315967598903/2909094041335760732829375","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -3, 1)":{"1":"-4176680116168072754487017955682/3982549742588656443243414375","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -2, 1)":{"1":"3589067561444935244719587812482/3982549742588656443243414375","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -1, 1)":{"1":"-2613391000526783339725847285932/3982549742588656443243414375","pi2":"16/3"},"('BA', 0, (), ((0, 2),), 0, 1)":{"1":"311264147120657519264874456832/3982549742588656443243414375","pi2":"-16/3"},"('BA', 1, (2,), ((0, 1),), -40, 1)":{"1":"4156356762387626/15178782548475"},"('BA', 1, (), ((0, 3),), -40, 1)":{"1":"-2078178381193813/15178782548475"},"('BA', 1, (1,), ((0, 2),), -40, 1)":{"1":"4156356762387626/15178782548475"},"('BA', 1, (1,), ((0, 1),), -40, 2)":{"1":"4156356762387626/15178782548475"},"('BA', 1, (), ((0, 2),), -40, 2)":{"1":"-2078178381193813/15178782548475"},"('BA', 1, (2,), ((0, 1),), -39, 1)":{"1":"-4132070710310066/15178782548475"},"('BA', 1, (), ((0, 3),), -39, 1)":{"1":"3037477438257433/15178782548475"},"('BA', 1, (1,), ((0, 2),), -39, 1)":{"1":"-4132070710310066/15178782548475"},"('BA', 1, (1,), ((0, 1),), -39, 2)":{"1":"-4132070710310066/15178782548475"},"('BA', 1, (), ((0, 2),), -39, 2)":{"1":"2551756396706233/15178782548475"},"('BA', 1, (2,), ((0, 1),), -38, 1)":{"1":"4107161938948466/15178782548475"},"('BA', 1, (), ((0, 3),), -38, 1)":{"1":"-3510744094127833/15178782548475"},"('BA', 1, (1,), ((0, 2),), -38, 1)":{"1":"4107161938948466/15178782548475"},"('BA', 1, (1,), ((0, 1),), -38, 2)":{"1":"4107161938948466/15178782548475"},"('BA', 1, (), ((0, 2),), -38, 2)":{"1":"-2782162531801033/15178782548475"},"('BA', 1, (2,), ((0, 1),), -37, 1)":{"1":"-4081597673603666/15178782548475"},"('BA', 1, (), ((0, 3),), -37, 1)":{"1":"3821775989156233/15178782548475"},"('BA', 1, (1,), ((0, 2),), -37, 1)":{"1":"-4081597673603666/15178782548475"},"('BA', 1, (1,), ((0, 1),), -37, 2)":{"1":"-4081597673603666/15178782548475"},"('BA', 1, (), ((0, 2),), -37, 2)":{"1":"2931287412979033/15178782548475"},"('BA', 1, (2,), ((0, 1),), -36, 1)":{"1":"109603850869418/410237366175"},"('BA', 1, (), ((0, 3),), -36, 1)":{"1":"-109500240924709/410237366175"},"('BA', 1, (1,), ((0, 2),), -36, 1)":{"1":"109603850869418/410237366175"},"('BA', 1, (1,), ((0, 1),), -36, 2)":{"1":"109603850869418/410237366175"},"('BA', 1, (), ((0, 2),), -36, 2)":{"1":"-82151083179709/410237366175"},"('BA', 1, (2,), ((0, 1),), -35, 1)":{"1":"-108874539996218/410237366175"},"('BA', 1, (), ((0, 3),), -35, 1)":{"1":"114386623775149/410237366175"},"('BA', 1, (1,), ((0, 2),), -35, 1)":{"1":"-108874539996218/410237366175"},"('BA', 1, (1,), ((0, 1),), -35, 2)":{"1":"-108874539996218/410237366175"},"('BA', 1, (), ((0, 2),), -35, 2)":{"1":"84411946886629/410237366175"},"('BA', 1, (2,), ((0, 1),), -34, 1)":{"1":"108124391669498/410237366175"},"('BA', 1, (), ((0, 3),), -34, 1)":{"1":"-118387414850989/410237366175"},"('BA', 1, (1,), ((0, 2),), -34, 1)":{"1":"108124391669498/410237366175"},"('BA', 1, (1,), ((0, 1),), -34, 2)":{"1":"108124391669498/410237366175"},"('BA', 1, (), ((0, 2),), -34, 2)":{"1":"-86224805342869/410237366175"},"('BA', 1, (2,), ((0, 1),), -33, 1)":{"1":"-107352180156698/410237366175"},"('BA', 1, (), ((0, 3),), -33, 1)":{"1":"17393150104027/58605338025"},"('BA', 1, (1,), ((0, 2),), -33, 1)":{"1":"-107352180156698/410237366175"},"('BA', 1, (1,), ((0, 1),), -33, 2)":{"1":"-107352180156698/410237366175"},"('BA', 1, (), ((0, 2),), -33, 2)":{"1":"87714070403269/410237366175"},"('BA', 1, (2,), ((0, 1),), -32, 1)":{"1":"1172122251245278/4512611027925"},"('BA', 1, (), ((0, 3),), -32, 1)":{"1":"-195856797284897/644658718275"},"('BA', 1, (1,), ((0, 2),), -32, 1)":{"1":"1172122251245278/4512611027925"},"('BA', 1, (1,), ((0, 1),), -32, 2)":{"1":"1172122251245278/4512611027925"},"('BA', 1, (), ((0, 2),), -32, 2)":{"1":"-978529353308459/4512611027925"},"('BA', 1, (2,), ((0, 1),), -31, 1)":{"1":"-1163097029189428/4512611027925"},"('BA', 1, (), ((0, 3),), -31, 1)":{"1":"199796378341022/644658718275"},"('BA', 1, (1,), ((0, 2),), -31, 1)":{"1":"-1163097029189428/4512611027925"},"('BA', 1, (1,), ((0, 1),), -31, 2)":{"1":"-1163097029189428/4512611027925"},"('BA', 1, (), ((0, 2),), -31, 2)":{"1":"990061581490934/4512611027925"},"('BA', 1, (2,), ((0, 1),), -30, 1)":{"1":"37218731320588/145568097675"},"('BA', 1, (), ((0, 3),), -30, 1)":{"1":"-6556669031522/20795442525"},"('BA', 1, (1,), ((0, 2),), -30, 1)":{"1":"37218731320588/145568097675"},"('BA', 1, (1,), ((0, 1),), -30, 2)":{"1":"37218731320588/145568097675"},"('BA', 1, (), ((0, 2),), -30, 2)":{"1":"-32253024440474/145568097675"},"('BA', 1, (2,), ((0, 1),), -29, 1)":{"1":"-36908186045548/145568097675"},"('BA', 1, (), ((0, 3),), -29, 1)":{"1":"6655478891762/20795442525"},"('BA', 1, (1,), ((0, 2),), -29, 1)":{"1":"-36908186045548/145568097675"},"('BA', 1, (1,), ((0, 1),), -29, 2)":{"1":"-36908186045548/145568097675"},"('BA', 1, (), ((0, 2),), -29, 2)":{"1":"32521222632554/145568097675"},"('BA', 1, (2,), ((0, 1),), -28, 1)":{"1":"1261618355612/5019589575"},"('BA', 1, (), ((0, 3),), -28, 1)":{"1":"-232532455978/717084225"},"('BA', 1, (1,), ((0, 2),), -28, 1)":{"1":"1261618355612/5019589575"},"('BA', 1, (1,), ((0, 1),), -28, 2)":{"1":"1261618355612/5019589575"},"('BA', 1, (), ((0, 2),), -28, 2)":{"1":"-1129268184826/5019589575"},"('BA', 1, (2,), ((0, 1),), -27, 1)":{"1":"-1250145008012/5019589575"},"('BA', 1, (), ((0, 3),), -27, 1)":{"1":"1646702343646/5019589575"},"('BA', 1, (1,), ((0, 2),), -27, 1)":{"1":"-1250145008012/5019589575"},"('BA', 1, (1,), ((0, 1),), -27, 2)":{"1":"-1250145008012/5019589575"},"('BA', 1, (), ((0, 2),), -27, 2)":{"1":"1135887423826/5019589575"},"('BA', 1, (2,), ((0, 1),), -26, 1)":{"1":"137582969068/557732175"},"('BA', 1, (), ((0, 3),), -26, 1)":{"1":"-554566631882/1673196525"},"('BA', 1, (1,), ((0, 2),), -26, 1)":{"1":"137582969068/557732175"},"('BA', 1, (1,), ((0, 1),), -26, 2)":{"1":"137582969068/557732175"},"('BA', 1, (), ((0, 2),), -26, 2)":{"1":"-380470542742/1673196525"},"('BA', 1, (2,), ((0, 1),), -25, 1)":{"1":"-136210089868/557732175"},"('BA', 1, (), ((0, 3),), -25, 1)":{"1":"559646284922/1673196525"},"('BA', 1, (1,), ((0, 2),), -25, 1)":{"1":"-136210089868/557732175"},"('BA', 1, (1,), ((0, 1),), -25, 2)":{"1":"-136210089868/557732175"},"('BA', 1, (), ((0, 2),), -25, 2)":{"1":"381980709862/1673196525"},"('BA', 1, (2,), ((0, 1),), -24, 1)":{"1":"5391291820/22309287"},"('BA', 1, (), ((0, 3),), -24, 1)":{"1":"-112839475894/334639305"},"('BA', 1, (1,), ((0, 2),), -24, 1)":{"1":"5391291820/22309287"},"('BA', 1, (1,), ((0, 1),), -24, 2)":{"1":"5391291820/22309287"},"('BA', 1, (), ((0, 2),), -24, 2)":{"1":"-76637082272/334639305"},"('BA', 1, (2,), ((0, 1),), -23, 1)":{"1":"-1777266796/7436429"},"('BA', 1, (), ((0, 3),), -23, 1)":{"1":"113653108714/334639305"},"('BA', 1, (1,), ((0, 2),), -23, 1)":{"1":"-1777266796/7436429"},"('BA', 1, (1,), ((0, 1),), -23, 2)":{"1":"-1777266796/7436429"},"('BA', 1, (), ((0, 2),), -23, 2)":{"1":"76820805812/334639305"},"('BA', 1, (2,), ((0, 1),), -22, 1)":{"1":"76372788/323323"},"('BA', 1, (), ((0, 3),), -22, 1)":{"1":"-1657642786/4849845"},"('BA', 1, (1,), ((0, 2),), -22, 1)":{"1":"76372788/323323"},"('BA', 1, (1,), ((0, 1),), -22, 2)":{"1":"76372788/323323"},"('BA', 1, (), ((0, 2),), -22, 2)":{"1":"-1115219348/4849845"},"('BA', 1, (2,), ((0, 1),), -21, 1)":{"1":"-75432212/323323"},"('BA', 1, (), ((0, 3),), -21, 1)":{"1":"1666924786/4849845"},"('BA', 1, (1,), ((0, 2),), -21, 1)":{"1":"-75432212/323323"},"('BA', 1, (1,), ((0, 1),), -21, 2)":{"1":"-75432212/323323"},"('BA', 1, (), ((0, 2),), -21, 2)":{"1":"1116333188/4849845"},"('BA', 1, (2,), ((0, 1),), -20, 1)":{"1":"223340540/969969"},"('BA', 1, (), ((0, 3),), -20, 1)":{"1":"-111670270/323323"},"('BA', 1, (1,), ((0, 2),), -20, 1)":{"1":"223340540/969969"},"('BA', 1, (1,), ((0, 1),), -20, 2)":{"1":"223340540/969969"},"('BA', 1, (), ((0, 2),), -20, 2)":{"1":"-223340540/969969"},"('BA', 1, (2,), ((0, 1),), -19, 1)":{"1":"-75432212/323323"},"('BA', 1, (), ((0, 3),), -19, 1)":{"1":"1727524754/4849845"},"('BA', 1, (1,), ((0, 2),), -19, 1)":{"1":"-75432212/323323"},"('BA', 1, (1,), ((0, 1),), -19, 2)":{"1":"-75432212/323323"},"('BA', 1, (), ((0, 2),), -19, 2)":{"1":"1146633172/4849845"},"('BA', 1, (2,), ((0, 1),), -18, 1)":{"1":"76372788/323323"},"('BA', 1, (), ((0, 3),), -18, 1)":{"1":"-161739334/440895"},"('BA', 1, (1,), ((0, 2),), -18, 1)":{"1":"76372788/323323"},"('BA', 1, (1,), ((0, 1),), -18, 2)":{"1":"76372788/323323"},"('BA', 1, (), ((0, 2),), -18, 2)":{"1":"-1175964292/4849845"},"('BA', 1, (2,), ((0, 1),), -17, 1)":{"1":"-1777266796/7436429"},"('BA', 1, (), ((0, 3),), -17, 1)":{"1":"11479809886/30421755"},"('BA', 1, (1,), ((0, 2),), -17, 1)":{"1":"-1777266796/7436429"},"('BA', 1, (1,), ((0, 1),), -17, 2)":{"1":"-1777266796/7436429"},"('BA', 1, (), ((0, 2),), -17, 2)":{"1":"83133205828/334639305"},"('BA', 1, (2,), ((0, 1),), -16, 1)":{"1":"5391291820/22309287"},"('BA', 1, (), ((0, 3),), -16, 1)":{"1":"-11797150546/30421755"},"('BA', 1, (1,), ((0, 2),), -16, 1)":{"1":"5391291820/22309287"},"('BA', 1, (1,), ((0, 1),), -16, 2)":{"1":"5391291820/22309287"},"('BA', 1, (), ((0, 2),), -16, 2)":{"1":"-85101672328/334639305"},"('BA', 1, (2,), ((0, 1),), -15, 1)":{"1":"-136210089868/557732175"},"('BA', 1, (), ((0, 3),), -15, 1)":{"1":"12113536798/30421755"},"('BA', 1, (1,), ((0, 2),), -15, 1)":{"1":"-136210089868/557732175"},"('BA', 1, (1,), ((0, 1),), -15, 2)":{"1":"-136210089868/557732175"},"('BA', 1, (), ((0, 2),), -15, 2)":{"1":"435279829346/1673196525"},"('BA', 1, (2,), ((0, 1),), -14, 1)":{"1":"137582969068/557732175"},"('BA', 1, (), ((0, 3),), -14, 1)":{"1":"-12430547086/30421755"},"('BA', 1, (1,), ((0, 2),), -14, 1)":{"1":"137582969068/557732175"},"('BA', 1, (1,), ((0, 1),), -14, 2)":{"1":"137582969068/557732175"},"('BA', 1, (), ((0, 2),), -14, 2)":{"1":"-445027271666/1673196525"},"('BA', 1, (2,), ((0, 1),), -13, 1)":{"1":"-1250145008012/5019589575"},"('BA', 1, (), ((0, 3),), -13, 1)":{"1":"38249685098/91265265"},"('BA', 1, (1,), ((0, 2),), -13, 1)":{"1":"-1250145008012/5019589575"},"('BA', 1, (1,), ((0, 1),), -13, 2)":{"1":"-1250145008012/5019589575"},"('BA', 1, (), ((0, 2),), -13, 2)":{"1":"151600288022/557732175"},"('BA', 1, (2,), ((0, 1),), -12, 1)":{"1":"1261618355612/5019589575"},"('BA', 1, (), ((0, 3),), -12, 1)":{"1":"-39220506818/91265265"},"('BA', 1, (1,), ((0, 2),), -12, 1)":{"1":"1261618355612/5019589575"},"('BA', 1, (1,), ((0, 1),), -12, 2)":{"1":"1261618355612/5019589575"},"('BA', 1, (), ((0, 2),), -12, 2)":{"1":"-22126484546/79676025"},"('BA', 1, (2,), ((0, 1),), -11, 1)":{"1":"-36908186045548/145568097675"},"('BA', 1, (), ((0, 3),), -11, 1)":{"1":"1166112834442/2646692685"},"('BA', 1, (1,), ((0, 2),), -11, 1)":{"1":"-36908186045548/145568097675"},"('BA', 1, (1,), ((0, 1),), -11, 2)":{"1":"-36908186045548/145568097675"},"('BA', 1, (), ((0, 2),), -11, 2)":{"1":"218492854278/770201575"},"('BA', 1, (2,), ((0, 1),), -10, 1)":{"1":"37218731320588/145568097675"},"('BA', 1, (), ((0, 3),), -10, 1)":{"1":"-13151902148222/29113619535"},"('BA', 1, (1,), ((0, 2),), -10, 1)":{"1":"37218731320588/145568097675"},"('BA', 1, (1,), ((0, 1),), -10, 2)":{"1":"37218731320588/145568097675"},"('BA', 1, (), ((0, 2),), -10, 2)":{"1":"-223198085718/770201575"},"('BA', 1, (2,), ((0, 1),), -9, 1)":{"1":"-1163097029189428/4512611027925"},"('BA', 1, (), ((0, 3),), -9, 1)":{"1":"418143287836226/902522205585"},"('BA', 1, (1,), ((0, 2),), -9, 1)":{"1":"-1163097029189428/4512611027925"},"('BA', 1, (1,), ((0, 1),), -9, 2)":{"1":"-1163097029189428/4512611027925"},"('BA', 1, (), ((0, 2),), -9, 2)":{"1":"7069484004698/23876248825"},"('BA', 1, (2,), ((0, 1),), -8, 1)":{"1":"1172122251245278/4512611027925"},"('BA', 1, (), ((0, 3),), -8, 1)":{"1":"-429073834548311/902522205585"},"('BA', 1, (1,), ((0, 2),), -8, 1)":{"1":"1172122251245278/4512611027925"},"('BA', 1, (1,), ((0, 1),), -8, 2)":{"1":"1172122251245278/4512611027925"},"('BA', 1, (), ((0, 2),), -8, 2)":{"1":"-65034054722957/214886239425"},"('BA', 1, (2,), ((0, 1),), -7, 1)":{"1":"-107352180156698/410237366175"},"('BA', 1, (), ((0, 3),), -7, 1)":{"1":"40060897948381/82047473235"},"('BA', 1, (1,), ((0, 2),), -7, 1)":{"1":"-107352180156698/410237366175"},"('BA', 1, (1,), ((0, 1),), -7, 2)":{"1":"-107352180156698/410237366175"},"('BA', 1, (), ((0, 2),), -7, 2)":{"1":"6047156662387/19535112675"},"('BA', 1, (2,), ((0, 1),), -6, 1)":{"1":"108124391669498/410237366175"},"('BA', 1, (), ((0, 3),), -6, 1)":{"1":"-41197152031501/82047473235"},"('BA', 1, (1,), ((0, 2),), -6, 1)":{"1":"108124391669498/410237366175"},"('BA', 1, (1,), ((0, 1),), -6, 2)":{"1":"108124391669498/410237366175"},"('BA', 1, (), ((0, 2),), -6, 2)":{"1":"-43341325998709/136745788725"},"('BA', 1, (2,), ((0, 1),), -5, 1)":{"1":"-108874539996218/410237366175"},"('BA', 1, (), ((0, 3),), -5, 1)":{"1":"42447399242701/82047473235"},"('BA', 1, (1,), ((0, 2),), -5, 1)":{"1":"-108874539996218/410237366175"},"('BA', 1, (1,), ((0, 1),), -5, 2)":{"1":"-108874539996218/410237366175"},"('BA', 1, (), ((0, 2),), -5, 2)":{"1":"44445711035269/136745788725"},"('BA', 1, (2,), ((0, 1),), -4, 1)":{"1":"109603850869418/410237366175"},"('BA', 1, (), ((0, 3),), -4, 1)":{"1":"-43862262336709/82047473235"},"('BA', 1, (1,), ((0, 2),), -4, 1)":{"1":"109603850869418/410237366175"},"('BA', 1, (1,), ((0, 1),), -4, 2)":{"1":"109603850869418/410237366175"},"('BA', 1, (), ((0, 2),), -4, 2)":{"1":"-45685539519709/136745788725"},"('BA', 1, (2,), ((0, 1),), -3, 1)":{"1":"-4081597673603666/15178782548475"},"('BA', 1, (), ((0, 3),), -3, 1)":{"1":"1684603406330953/3035756509695"},"('BA', 1, (1,), ((0, 2),), -3, 1)":{"1":"-4081597673603666/15178782548475"},"('BA', 1, (1,), ((0, 1),), -3, 2)":{"1":"-4081597673603666/15178782548475"},"('BA', 1, (), ((0, 2),), -3, 2)":{"1":"1743969311409433/5059594182825"},"('BA', 1, (2,), ((0, 1),), -2, 1)":{"1":"4107161938948466/15178782548475"},"('BA', 1, (), ((0, 3),), -2, 1)":{"1":"-1762148344543513/3035756509695"},"('BA', 1, (1,), ((0, 2),), -2, 1)":{"1":"4107161938948466/15178782548475"},"('BA', 1, (1,), ((0, 1),), -2, 2)":{"1":"4107161938948466/15178782548475"},"('BA', 1, (), ((0, 2),), -2, 2)":{"1":"-1810720448698633/5059594182825"},"('BA', 1, (2,), ((0, 1),), -1, 1)":{"1":"-4132070710310066/15178782548475"},"('BA', 1, (), ((0, 3),), -1, 1)":{"1":"1871746938534553/3035756509695"},"('BA', 1, (1,), ((0, 2),), -1, 1)":{"1":"-4132070710310066/15178782548475"},"('BA', 1, (1,), ((0, 1),), -1, 2)":{"1":"-4132070710310066/15178782548475"},"('BA', 1, (), ((0, 2),), -1, 2)":{"1":"1904128341304633/5059594182825"},"('BA', 1, (2,), ((0, 1),), 0, 1)":{"1":"4156356762387626/15178782548475"},"('BA', 1, (), ((0, 3),), 0, 1)":{"1":"-2078178381193813/3035756509695"},"('BA', 1, (1,), ((0, 2),), 0, 1)":{"1":"4156356762387626/15178782548475"},"('BA', 1, (1,), ((0, 1),), 0, 2)":{"1":"4156356762387626/15178782548475"},"('BA', 1, (), ((0, 2),), 0, 2)":{"1":"-2078178381193813/5059594182825"},"('BA', 1, (), ((0, 1),), -40, 3)":{"1":"-2078178381193813/15178782548475"},"('BA', 1, (), ((0, 1),), -39, 3)":{"1":"2066035355155033/15178782548475"},"('BA', 1, (), ((0, 1),), -38, 3)":{"1":"-2053580969474233/15178782548475"},"('BA', 1, (), ((0, 1),), -37, 3)":{"1":"2040798836801833/15178782548475"},"('BA', 1, (), ((0, 1),), -36, 3)":{"1":"-54801925434709/410237366175"},"('BA', 1, (), ((0, 1),), -35, 3)":{"1":"54437269998109/410237366175"},"('BA', 1, (), ((0, 1),), -34, 3)":{"1":"-54062195834749/410237366175"},"('BA', 1, (), ((0, 1),), -33, 3)":{"1":"53676090078349/410237366175"},"('BA', 1, (), ((0, 1),), -32, 3)":{"1":"-586061125622639/4512611027925"},"('BA', 1, (), ((0, 1),), -31, 3)":{"1":"581548514594714/4512611027925"},"('BA', 1, (), ((0, 1),), -30, 3)":{"1":"-18609365660294/145568097675"},"('BA', 1, (), ((0, 1),), -29, 3)":{"1":"18454093022774/145568097675"},"('BA', 1, (), ((0, 1),), -28, 3)":{"1":"-630809177806/5019589575"},"('BA', 1, (), ((0, 1),), -27, 3)":{"1":"625072504006/5019589575"},"('BA', 1, (), ((0, 1),), -26, 3)":{"1":"-68791484534/557732175"},"('BA', 1, (), ((0, 1),), -25, 3)":{"1":"68105044934/557732175"},"('BA', 1, (), ((0, 1),), -24, 3)":{"1":"-2695645910/22309287"},"('BA', 1, (), ((0, 1),), -23, 3)":{"1":"888633398/7436429"},"('BA', 1, (), ((0, 1),), -22, 3)":{"1":"-38186394/323323"},"('BA', 1, (), ((0, 1),), -21, 3)":{"1":"37716106/323323"},"('BA', 1, (), ((0, 1),), -20, 3)":{"1":"-111670270/969969"},"('BA', 1, (), ((0, 1),), -19, 3)":{"1":"37716106/323323"},"('BA', 1, (), ((0, 1),), -18, 3)":{"1":"-38186394/323323"},"('BA', 1, (), ((0, 1),), -17, 3)":{"1":"888633398/7436429"},"('BA', 1, (), ((0, 1),), -16, 3)":{"1":"-2695645910/22309287"},"('BA', 1, (), ((0, 1),), -15, 3)":{"1":"68105044934/557732175"},"('BA', 1, (), ((0, 1),), -14, 3)":{"1":"-68791484534/557732175"},"('BA', 1, (), ((0, 1),), -13, 3)":{"1":"625072504006/5019589575"},"('BA', 1, (), ((0, 1),), -12, 3)":{"1":"-630809177806/5019589575"},"('BA', 1, (), ((0, 1),), -11, 3)":{"1":"18454093022774/145568097675"},"('BA', 1, (), ((0, 1),), -10, 3)":{"1":"-18609365660294/145568097675"},"('BA', 1, (), ((0, 1),), -9, 3)":{"1":"581548514594714/4512611027925"},"('BA', 1, (), ((0, 1),), -8, 3)":{"1":"-586061125622639/4512611027925"},"('BA', 1, (), ((0, 1),), -7, 3)":{"1":"53676090078349/410237366175"},"('BA', 1, (), ((0, 1),), -6, 3)":{"1":"-54062195834749/410237366175"},"('BA', 1, (), ((0, 1),), -5, 3)":{"1":"54437269998109/410237366175"},"('BA', 1, (), ((0, 1),), -4, 3)":{"1":"-54801925434709/410237366175"},"('BA', 1, (), ((0, 1),), -3, 3)":{"1":"2040798836801833/15178782548475"},"('BA', 1, (), ((0, 1),), -2, 3)":{"1":"-2053580969474233/15178782548475"},"('BA', 1, (), ((0, 1),), -1, 3)":{"1":"2066035355155033/15178782548475"},"('BA', 1, (), ((0, 1),), 0, 3)":{"1":"-2078178381193813/15178782548475"},"('BA', 1, (-2,), ((0, 1),), -40, 1)":{"1":"-4156356762387626/15178782548475"},"('BA', 0, (), ((0, 3),), -40, 1)":{"1":"2078178381193813/5059594182825"},"('BA', 1, (-2,), ((0, 1),), -39, 1)":{"1":"4132070710310066/15178782548475"},"('BA', 0, (), ((0, 3),), -39, 1)":{"1":"-1742221327454233/5059594182825"},"('BA', 1, (-2,), ((0, 1),), -38, 1)":{"1":"-4107161938948466/15178782548475"},"('BA', 0, (), ((0, 3),), -38, 1)":{"1":"1567859927923033/5059594182825"},"('BA', 1, (-2,), ((0, 1),), -37, 1)":{"1":"4081597673603666/15178782548475"},"('BA', 0, (), ((0, 3),), -37, 1)":{"1":"-1447139786017033/5059594182825"},"('BA', 1, (-2,), ((0, 1),), -36, 1)":{"1":"-109603850869418/410237366175"},"('BA', 0, (), ((0, 3),), -36, 1)":{"1":"36569153604709/136745788725"},"('BA', 1, (-2,), ((0, 1),), -35, 1)":{"1":"108874539996218/410237366175"},"('BA', 0, (), ((0, 3),), -35, 1)":{"1":"-34454152072429/136745788725"},"('BA', 1, (-2,), ((0, 1),), -34, 1)":{"1":"-108124391669498/410237366175"},"('BA', 0, (), ((0, 3),), -34, 1)":{"1":"32620456162669/136745788725"},"('BA', 1, (-2,), ((0, 1),), -33, 1)":{"1":"107352180156698/410237366175"},"('BA', 0, (), ((0, 3),), -33, 1)":{"1":"-30984103195069/136745788725"},"('BA', 1, (-2,), ((0, 1),), -32, 1)":{"1":"-1172122251245278/4512611027925"},"('BA', 0, (), ((0, 3),), -32, 1)":{"1":"324415640498759/1504203675975"},"('BA', 1, (-2,), ((0, 1),), -31, 1)":{"1":"1163097029189428/4512611027925"},"('BA', 0, (), ((0, 3),), -31, 1)":{"1":"-309206469997234/1504203675975"},"('BA', 1, (-2,), ((0, 1),), -30, 1)":{"1":"-37218731320588/145568097675"},"('BA', 0, (), ((0, 3),), -30, 1)":{"1":"9513593140174/48522699225"},"('BA', 1, (-2,), ((0, 1),), -29, 1)":{"1":"36908186045548/145568097675"},"('BA', 0, (), ((0, 3),), -29, 1)":{"1":"-9076006616254/48522699225"},"('BA', 1, (-2,), ((0, 1),), -28, 1)":{"1":"-1261618355612/5019589575"},"('BA', 0, (), ((0, 3),), -28, 1)":{"1":"298503173126/1673196525"},"('BA', 1, (-2,), ((0, 1),), -27, 1)":{"1":"1250145008012/5019589575"},"('BA', 0, (), ((0, 3),), -27, 1)":{"1":"-40647032018/239028075"},"('BA', 1, (-2,), ((0, 1),), -26, 1)":{"1":"-137582969068/557732175"},"('BA', 0, (), ((0, 3),), -26, 1)":{"1":"270931182526/1673196525"},"('BA', 1, (-2,), ((0, 1),), -25, 1)":{"1":"136210089868/557732175"},"('BA', 0, (), ((0, 3),), -25, 1)":{"1":"-257614254286/1673196525"},"('BA', 1, (-2,), ((0, 1),), -24, 1)":{"1":"-5391291820/22309287"},"('BA', 0, (), ((0, 3),), -24, 1)":{"1":"48899278706/334639305"},"('BA', 1, (-2,), ((0, 1),), -23, 1)":{"1":"1777266796/7436429"},"('BA', 0, (), ((0, 3),), -23, 1)":{"1":"-46300902926/334639305"},"('BA', 1, (-2,), ((0, 1),), -22, 1)":{"1":"-76372788/323323"},"('BA', 0, (), ((0, 3),), -22, 1)":{"1":"633540854/4849845"},"('BA', 1, (-2,), ((0, 1),), -21, 1)":{"1":"75432212/323323"},"('BA', 0, (), ((0, 3),), -21, 1)":{"1":"-596041574/4849845"},"('BA', 1, (-2,), ((0, 1),), -20, 1)":{"1":"-223340540/969969"},"('BA', 0, (), ((0, 3),), -20, 1)":{"1":"111670270/969969"},"('BA', 1, (-2,), ((0, 1),), -19, 1)":{"1":"75432212/323323"},"('BA', 0, (), ((0, 3),), -19, 1)":{"1":"-76491658/692835"},"('BA', 1, (-2,), ((0, 1),), -18, 1)":{"1":"-76372788/323323"},"('BA', 0, (), ((0, 3),), -18, 1)":{"1":"73150138/692835"},"('BA', 1, (-2,), ((0, 1),), -17, 1)":{"1":"1777266796/7436429"},"('BA', 0, (), ((0, 3),), -17, 1)":{"1":"-4810871842/47805615"},"('BA', 1, (-2,), ((0, 1),), -16, 1)":{"1":"-5391291820/22309287"},"('BA', 0, (), ((0, 3),), -16, 1)":{"1":"4567156942/47805615"},"('BA', 1, (-2,), ((0, 1),), -15, 1)":{"1":"136210089868/557732175"},"('BA', 0, (), ((0, 3),), -15, 1)":{"1":"-21573716474/239028075"},"('BA', 1, (-2,), ((0, 1),), -14, 1)":{"1":"-137582969068/557732175"},"('BA', 0, (), ((0, 3),), -14, 1)":{"1":"20259674954/239028075"},"('BA', 1, (-2,), ((0, 1),), -13, 1)":{"1":"1250145008012/5019589575"},"('BA', 0, (), ((0, 3),), -13, 1)":{"1":"-396557335634/5019589575"},"('BA', 1, (-2,), ((0, 1),), -12, 1)":{"1":"-1261618355612/5019589575"},"('BA', 0, (), ((0, 3),), -12, 1)":{"1":"366108836234/5019589575"},"('BA', 1, (-2,), ((0, 1),), -11, 1)":{"1":"36908186045548/145568097675"},"('BA', 0, (), ((0, 3),), -11, 1)":{"1":"-9680166196786/145568097675"},"('BA', 1, (-2,), ((0, 1),), -10, 1)":{"1":"-37218731320588/145568097675"},"('BA', 0, (), ((0, 3),), -10, 1)":{"1":"8677951900066/145568097675"},"('BA', 1, (-2,), ((0, 1),), -9, 1)":{"1":"1163097029189428/4512611027925"},"('BA', 0, (), ((0, 3),), -9, 1)":{"1":"-235477619197726/4512611027925"},"('BA', 1, (-2,), ((0, 1),), -8, 1)":{"1":"-1172122251245278/4512611027925"},"('BA', 0, (), ((0, 3),), -8, 1)":{"1":"198875329749001/4512611027925"},"('BA', 1, (-2,), ((0, 1),), -7, 1)":{"1":"107352180156698/410237366175"},"('BA', 0, (), ((0, 3),), -7, 1)":{"1":"-14399870571491/410237366175"},"('BA', 1, (-2,), ((0, 1),), -6, 1)":{"1":"-108124391669498/410237366175"},"('BA', 0, (), ((0, 3),), -6, 1)":{"1":"10263023181491/410237366175"},"('BA', 1, (-2,), ((0, 1),), -5, 1)":{"1":"108874539996218/410237366175"},"('BA', 0, (), ((0, 3),), -5, 1)":{"1":"-5512083778931/410237366175"},"('BA', 1, (-2,), ((0, 1),), -4, 1)":{"1":"-109603850869418/410237366175"},"('BA', 0, (), ((0, 3),), -4, 1)":{"1":"-103609944709/410237366175"},"('BA', 1, (-2,), ((0, 1),), -3, 1)":{"1":"4081597673603666/15178782548475"},"('BA', 0, (), ((0, 3),), -3, 1)":{"1":"259821684447433/15178782548475"},"('BA', 1, (-2,), ((0, 1),), -2, 1)":{"1":"-4107161938948466/15178782548475"},"('BA', 0, (), ((0, 3),), -2, 1)":{"1":"-596417844820633/15178782548475"},"('BA', 1, (-2,), ((0, 1),), -1, 1)":{"1":"4132070710310066/15178782548475"},"('BA', 0, (), ((0, 3),), -1, 1)":{"1":"1094593272052633/15178782548475"},"('BA', 1, (-2,), ((0, 1),), 0, 1)":{"1":"-4156356762387626/15178782548475"},"('BA', 0, (), ((0, 3),), 0, 1)":{"1":"-2078178381193813/15178782548475"},"('R', -39, 4)":{"1":"-48"},"('R', -38, 4)":{"1":"72"},"('R', -37, 4)":{"1":"-88"},"('R', -36, 4)":{"1":"100"},"('R', -35, 4)":{"1":"-548/5"},"('R', -34, 4)":{"1":"588/5"},"('R', -33, 4)":{"1":"-4356/35"},"('R', -32, 4)":{"1":"4566/35"},"('R', -31, 4)":{"1":"-14258/105"},"('R', -30, 4)":{"1":"14762/105"},"('R', -29, 4)":{"1":"-167422/1155"},"('R', -28, 4)":{"1":"172042/1155"},"('R', -27, 4)":{"1":"-2291986/15015"},"('R', -26, 4)":{"1":"2343466/15015"},"('R', -25, 4)":{"1":"-2391514/15015"},"('R', -24, 4)":{"1":"2436559/15015"},"('R', -23, 4)":{"1":"-42142223/255255"},"('R', -22, 4)":{"1":"14274301/85085"},"('R', -21, 4)":{"1":"-275295799/1616615"},"('R', -20, 4)":{"1":"55835135/323323"},"('R', -19, 4)":{"1":"-56574159/323323"},"('R', -18, 4)":{"1":"57279591/323323"},"('R', -17, 4)":{"1":"-1332950097/7436429"},"('R', -16, 4)":{"1":"1347822955/7436429"},"('R', -15, 4)":{"1":"-34052522467/185910725"},"('R', -14, 4)":{"1":"34395742267/185910725"},"('R', -13, 4)":{"1":"-312536252003/1673196525"},"('R', -12, 4)":{"1":"315404588903/1673196525"},"('R', -11, 4)":{"1":"-9227046511387/48522699225"},"('R', -10, 4)":{"1":"9304682830147/48522699225"},"('R', -9, 4)":{"1":"-290774257297357/1504203675975"},"('R', -8, 4)":{"1":"586061125622639/3008407351950"},"('R', -7, 4)":{"1":"-53676090078349/273491577450"},"('R', -6, 4)":{"1":"54062195834749/273491577450"},"('R', -5, 4)":{"1":"-54437269998109/273491577450"},"('R', -4, 4)":{"1":"54801925434709/273491577450"},"('R', -3, 4)":{"1":"-2040798836801833/10119188365650"},"('R', -2, 4)":{"1":"2053580969474233/10119188365650"},"('R', -1, 4)":{"1":"-2066035355155033/10119188365650"},"('R', 0, 4)":{"1":"2078178381193813/10119188365650"},"('BA', 1, (1, 2), ((0, 1),), -40, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -40, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -40, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -40, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -40, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -40, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -40, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -40, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -40, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -40, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -40, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -39, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -39, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -39, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -39, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -39, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -39, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -39, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -39, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -39, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -39, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -39, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -38, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -38, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -38, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -38, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -38, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -38, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -38, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -38, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -38, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -38, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -38, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -37, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -37, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -37, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -37, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -37, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -37, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -37, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -37, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -37, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -37, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -37, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -36, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -36, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -36, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -36, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -36, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -36, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -36, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -36, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -36, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -36, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -36, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -35, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -35, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -35, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -35, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -35, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -35, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -35, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -35, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -35, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -35, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -35, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -34, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -34, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -34, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -34, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -34, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -34, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -34, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -34, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -34, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -34, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -34, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -33, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -33, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -33, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -33, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -33, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -33, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -33, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -33, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -33, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -33, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -33, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -32, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -32, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -32, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -32, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -32, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -32, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -32, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -32, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -32, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -32, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -32, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -31, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -31, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -31, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -31, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -31, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -31, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -31, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -31, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -31, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -31, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -31, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -30, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -30, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -30, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -30, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -30, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -30, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -30, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -30, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -30, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -30, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -30, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -29, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -29, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -29, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -29, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -29, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -29, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -29, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -29, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -29, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -29, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -29, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -28, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -28, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -28, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -28, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -28, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -28, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -28, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -28, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -28, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -28, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -28, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -27, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -27, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -27, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -27, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -27, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -27, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -27, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -27, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -27, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -27, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -27, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -26, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -26, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -26, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -26, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -26, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -26, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -26, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -26, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -26, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -26, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -26, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -25, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -25, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -25, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -25, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -25, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -25, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -25, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -25, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -25, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -25, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -25, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -24, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -24, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -24, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -24, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -24, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -24, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -24, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -24, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -24, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -24, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -24, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -23, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -23, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -23, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -23, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -23, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -23, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -23, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -23, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -23, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -23, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -23, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -22, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -22, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -22, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -22, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -22, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -22, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -22, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -22, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -22, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -22, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -22, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -21, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -21, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -21, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -21, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -21, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -21, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -21, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -21, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -21, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -21, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -21, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -20, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -20, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -20, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -20, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -20, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -20, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -20, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -20, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -20, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -20, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -20, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -19, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -19, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -19, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -19, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -19, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -19, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -19, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -19, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -19, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -19, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -19, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -18, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -18, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -18, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -18, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -18, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -18, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -18, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -18, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -18, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -18, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -18, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -17, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -17, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -17, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -17, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -17, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -17, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -17, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -17, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -17, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -17, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -17, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -16, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -16, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -16, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -16, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -16, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -16, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -16, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -16, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -16, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -16, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -16, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -15, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -15, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -15, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -15, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -15, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -15, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -15, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -15, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -15, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -15, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -15, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -14, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -14, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -14, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -14, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -14, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -14, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -14, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -14, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -14, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -14, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -14, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -13, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -13, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -13, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -13, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -13, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -13, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -13, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -13, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -13, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -13, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -13, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -12, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -12, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -12, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -12, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -12, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -12, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -12, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -12, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -12, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -12, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -12, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -11, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -11, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -11, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -11, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -11, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -11, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -11, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -11, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -11, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -11, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -11, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -10, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -10, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -10, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -10, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -10, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -10, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -10, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -10, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -10, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -10, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -10, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -9, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -9, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -9, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -9, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -9, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -9, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -9, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -9, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -9, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -9, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -9, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -8, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -8, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -8, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -8, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -8, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -8, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -8, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -8, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -8, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -8, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -8, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -7, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -7, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -7, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -7, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -7, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -7, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -7, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -7, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -7, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -7, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -7, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -6, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -6, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -6, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -6, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -6, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -6, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -6, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -6, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -6, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -6, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -6, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -5, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -5, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -5, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -5, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -5, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -5, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -5, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -5, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -5, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -5, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -5, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -4, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -4, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -4, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -4, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -4, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -4, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -4, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -4, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -4, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -4, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -4, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -3, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -3, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -3, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -3, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -3, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -3, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -3, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -3, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -3, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -3, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -3, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -2, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -2, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -2, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -2, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -2, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -2, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -2, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -2, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -2, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -2, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -2, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -1, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -1, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -1, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -1, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -1, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -1, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -1, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -1, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -1, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -1, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -1, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), 0, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), 0, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), 0, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), 0, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), 0, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), 0, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), 0, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), 0, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), 0, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), 0, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), 0, 2)":{"1":"-144"},"('BA', 1, (1,), ((0, 1),), -40, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -40, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -39, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -39, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -38, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -38, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -37, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -37, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -36, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -36, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -35, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -35, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -34, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -34, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -33, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -33, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -32, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -32, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -31, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -31, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -30, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -30, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -29, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -29, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -28, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -28, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -27, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -27, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -26, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -26, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -25, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -25, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -24, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -24, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -23, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -23, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -22, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -22, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -21, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -21, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -20, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -20, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -19, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -19, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -18, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -18, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -17, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -17, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -16, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -16, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -15, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -15, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -14, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -14, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -13, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -13, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -12, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -12, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -11, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -11, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -10, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -10, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -9, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -9, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -8, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -8, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -7, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -7, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -6, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -6, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -5, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -5, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -4, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -4, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -3, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -3, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -2, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -2, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -1, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -1, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), 0, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), 0, 3)":{"1":"-64"},"('BA', 1, (1, -2), ((0, 1),), -40, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -40, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -39, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -39, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -38, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -38, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -37, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -37, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -36, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -36, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -35, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -35, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -34, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -34, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -33, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -33, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -32, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -32, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -31, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -31, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -30, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -30, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -29, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -29, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -28, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -28, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -27, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -27, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -26, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -26, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -25, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -25, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -24, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -24, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -23, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -23, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -22, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -22, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -21, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -21, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -20, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -20, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -19, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -19, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -18, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -18, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -17, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -17, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -16, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -16, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -15, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -15, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -14, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -14, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -13, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -13, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -12, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -12, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -11, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -11, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -10, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -10, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -9, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -9, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -8, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -8, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -7, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -7, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -6, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -6, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -5, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -5, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -4, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -4, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -3, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -3, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -2, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -2, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -1, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -1, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), 0, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), 0, 1)":{"1":"-96"},"('BA', 1, (), ((0, 1),), -40, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -39, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -38, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -37, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -36, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -35, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -34, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -33, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -32, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -31, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -30, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -29, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -28, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -27, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -26, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -25, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -24, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -23, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -22, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -21, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -20, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -19, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -18, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -17, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -16, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -15, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -14, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -13, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -12, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -11, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -10, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -9, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -8, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -7, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -6, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -5, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -4, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -3, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -2, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -1, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), 0, 4)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -40, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -40, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -39, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -39, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -38, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -38, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -37, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -37, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -36, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -36, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -35, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -35, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -34, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -34, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -33, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -33, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -32, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -32, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -31, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -31, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -30, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -30, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -29, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -29, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -28, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -28, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -27, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -27, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -26, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -26, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -25, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -25, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -24, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -24, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -23, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -23, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -22, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -22, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -21, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -21, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -20, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -20, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -19, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -19, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -18, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -18, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -17, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -17, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -16, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -16, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -15, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -15, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -14, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -14, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -13, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -13, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -12, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -12, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -11, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -11, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -10, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -10, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -9, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -9, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -8, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -8, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -7, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -7, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -6, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -6, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -5, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -5, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -4, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -4, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -3, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -3, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -2, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -2, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -1, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -1, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), 0, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), 0, 2)":{"1":"-48"},"('BA', 1, (-2, 1), ((0, 1),), -40, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -40, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -39, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -39, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -38, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -38, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -37, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -37, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -36, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -36, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -35, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -35, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -34, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -34, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -33, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -33, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -32, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -32, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -31, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -31, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -30, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -30, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -29, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -29, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -28, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -28, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -27, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -27, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -26, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -26, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -25, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -25, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -24, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -24, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -23, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -23, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -22, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -22, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -21, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -21, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -20, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -20, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -19, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -19, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -18, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -18, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -17, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -17, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -16, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -16, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -15, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -15, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -14, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -14, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -13, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -13, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -12, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -12, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -11, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -11, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -10, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -10, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -9, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -9, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -8, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -8, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -7, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -7, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -6, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -6, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -5, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -5, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -4, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -4, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -3, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -3, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -2, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -2, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -1, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -1, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), 0, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), 0, 1)":{"1":"-64"},"('BA', 0, (), (), 1, 5)":{"1":"32"},"('R', 1, 5)":{"1":"32"},"('BA', 0, (), ((0, 4),), -40, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -40, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -39, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -39, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -38, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -38, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -37, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -37, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -36, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -36, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -35, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -35, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -34, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -34, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -33, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -33, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -32, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -32, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -31, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -31, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -30, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -30, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -29, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -29, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -28, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -28, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -27, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -27, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -26, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -26, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -25, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -25, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -24, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -24, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -23, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -23, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -22, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -22, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -21, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -21, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -20, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -20, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -19, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -19, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -18, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -18, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -17, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -17, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -16, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -16, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -15, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -15, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -14, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -14, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -13, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -13, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -12, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -12, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -11, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -11, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -10, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -10, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -9, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -9, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -8, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -8, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -7, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -7, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -6, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -6, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -5, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -5, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -4, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -4, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -3, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -3, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -2, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -2, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -1, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -1, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), 0, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), 0, 3)":{"1":"-32"},"('BA', 1, (), ((0, 1),), -40, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -39, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -38, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -37, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -36, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -35, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -34, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -33, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -32, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -31, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -30, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -29, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -28, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -27, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -26, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -25, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -24, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -23, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -22, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -21, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -20, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -19, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -18, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -17, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -16, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -15, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -14, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -13, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -12, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -11, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -10, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -9, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -8, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -7, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -6, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -5, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -4, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -3, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -2, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -1, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), 0, 1)":{"z3":"-32"}}

==> anc/tables/json/atoms_m43.json <==
{"('R', -41, 1)":{"1":"198826714883149222746219487664212522785173/5454639623263445579314140268696893675000","z3":"-32"},"('R', -40, 1)":{"1":"-6513314815263102704326028107323504060093347/43637116986107564634513122149575149400000","pi2":"8/3","z3":"48"},"('R', -39, 1)":{"1":"6170390160865901194000396518734282019686699/26182270191664538780707873289745089640000","pi2":"-8/3","z3":"-176/3"},"('R', -38, 1)":{"1":"-6412173498942151907185062540384165530284769/22767191471012642418006846338908773600000","pi2":"10/3","z3":"200/3"},"('R', -37, 1)":{"1":"19630727395435339563775961324230539990902149/63859195589425704343189934853036804000000","pi2":"-10/3","z3":"-1096/15"},"('R', -36, 1)":{"1":"-119127686917369398051398510909255391245143987/374032431309493411152969618424929852000000","pi2":"98/27","z3":"392/5"},"('R', -35, 1)":{"1":"16690804677192552311459139362496168564644269/52067014585696525984362248019379439625000","pi2":"-98/27","z3":"-2904/35"},"('R', -34, 1)":{"1":"-23152422034724069167468471831932506175313344769/73310356536660708585982045211286250992000000","pi2":"205/54","z3":"3044/35"},"('R', -33, 1)":{"1":"67366129040590360194369803093581334585935086547/219931069609982125757946135633858752976000000","pi2":"-205/54","z3":"-28516/315"},"('R', -32, 1)":{"1":"-2078517570336115110627984744060067457626535653/7094550632580068572836972117221250096000000","pi2":"5269/1350","z3":"29524/315"},"('R', -31, 1)":{"1":"669398315860601944311470376803577730552455609023/2419241765709803383337407491972446282736000000","pi2":"-5269/1350","z3":"-334844/3465"},"('R', -30, 1)":{"1":"-623906702398089464140706681790489441252542035823/2419241765709803383337407491972446282736000000","pi2":"5369/1350","z3":"344084/3465"},"('R', -29, 1)":{"1":"324010614260699183308419710487787929614314521109/1367397519749019303625491191114860942416000000","pi2":"-5369/1350","z3":"-4583972/45045"},"('R', -28, 1)":{"1":"-6731676929044716580512042785395522984187637708707/31450142954227443983386297395641801675568000000","pi2":"266681/66150","z3":"4686932/45045"},"('R', -27, 1)":{"1":"5953526066090923901422589793878448239151007158947/31450142954227443983386297395641801675568000000","pi2":"-266681/66150","z3":"-4783028/45045"},"('R', -26, 1)":{"1":"-20470834256072291689866742992957870231851039011093/125800571816909775933545189582567206702272000000","pi2":"1077749/264600","z3":"4873118/45045"},"('R', -25, 1)":{"1":"287149194299364629080393831074536563233435977685701/2138609720887466190870268222903642513938624000000","pi2":"-1077749/264600","z3":"-84284446/765765"},"('R', -24, 1)":{"1":"-73958774341640900486921138619109070324260580749351/712869906962488730290089407634547504646208000000","pi2":"9778141/2381400","z3":"28548602/255255"},"('R', -23, 1)":{"1":"319852738046535798734452768749039343726021877360723/4514842744095761958503899581685467529425984000000","pi2":"-9778141/2381400","z3":"-550591598/4849845"},"('R', -22, 1)":{"1":"-31534825693137984047388453998965618627833728622623/902968548819152391700779916337093505885196800000","pi2":"1968329/476280","z3":"111670270/969969"},"('R', -21, 1)":{"1":"-840955682523507904562150132634266325097/155606518769389871894398091325841920000","pi2":"-1968329/476280","z3":"-37716106/323323"},"('R', -20, 1)":{"1":"49923799376734466272444184843413923073247946982433/902968548819152391700779916337093505885196800000","pi2":"239437889/57629880","z3":"38186394/323323"},"('R', -19, 1)":{"1":"-8029777758856348794506864757431348037995739580580299/103841383114202525045589690378765753176797632000000","pi2":"-239437889/57629880","z3":"-888633398/7436429"},"('R', -18, 1)":{"1":"1505401591539736061044342845575678203611339110057063/16396007860137240796672056375594592606862784000000","pi2":"240505109/57629880","z3":"2695645910/22309287"},"('R', -17, 1)":{"1":"-25248765724123101746178505612517198191358501910967961/245940117902058611950080845633918889102941760000000","pi2":"-240505109/57629880","z3":"-68105044934/557732175"},"('R', -16, 1)":{"1":"1610977565447276825226385993846858949588705970775273/14467065758944624232357696801995228770761280000000","pi2":"40799043101/9739449720","z3":"68791484534/557732175"},"('R', -15, 1)":{"1":"-1287169453187383881005455620496536084715091504542241/10850299319208468174268272601496421578070960000000","pi2":"-40799043101/9739449720","z3":"-625072504006/5019589575"},"('R', -14, 1)":{"1":"1355505242001768433584551944709574633273288733720349/10850299319208468174268272601496421578070960000000","pi2":"40931552621/9739449720","z3":"630809177806/5019589575"},"('R', -13, 1)":{"1":"-74538272443843039717761559889468348440789229149511/571068385221498324961488031657706398845840000000","pi2":"-40931552621/9739449720","z3":"-18454093022774/145568097675"},"('R', -12, 1)":{"1":"193095022769502891872598982024913500719481674749597/1423794933289798991193574232775548532869040000000","pi2":"205234915681/48697248600","z3":"18609365660294/145568097675"},"('R', -11, 1)":{"1":"-4578579495687426616838477588974529864454338158407833/32623475210596698624304940029248438122694960000000","pi2":"-205234915681/48697248600","z3":"-581548514594714/4512611027925"},"('R', -10, 1)":{"1":"869273250659793885428885566461375555038633083283112767/6002719438749792546872108965381712614575872640000000","pi2":"822968714749/194788994400","z3":"586061125622639/4512611027925"},"('R', -9, 1)":{"1":"-178971896386189442546256683036205758968238900872107067/1200543887749958509374421793076342522915174528000000","pi2":"-822968714749/194788994400","z3":"-53676090078349/410237366175"},"('R', -8, 1)":{"1":"476942032496841503506247198429925109591435919665673/3113538686765720009056471469458096550657203200000","pi2":"238357395880861/56294019381600","z3":"54062195834749/410237366175"},"('R', -7, 1)":{"1":"-5343682253679694764374099829433156894711729543259661127/34015410152915491098941950803829704815929944960000000","pi2":"-238357395880861/56294019381600","z3":"-54437269998109/410237366175"},"('R', -6, 1)":{"1":"16404135697043030743832884959760888271501985973548779921/102046230458746473296825852411489114447789834880000000","pi2":"238820721143261/56294019381600","z3":"54801925434709/410237366175"},"('R', -5, 1)":{"1":"-15088368836481621327134987679505865207947298443097466277/92090500657893158828842842420124322794346924160000000","pi2":"-238820721143261/56294019381600","z3":"-2040798836801833/15178782548475"},"('R', -4, 1)":{"1":"915318554308244910302920267808413923162921948236634015083/5518346154807597748282198018867449804368942609280000000","pi2":"86364397717734821/20322140996757600","z3":"2053580969474233/15178782548475"},"('R', -3, 1)":{"1":"-154130154720038868500615923737370548268354912752578261476847/932600500162484019459691465188599016938351300968320000000","pi2":"-86364397717734821/20322140996757600","z3":"-2066035355155033/15178782548475"},"('R', -2, 1)":{"1":"148071005457435226671890535589498683867674908814337353828933/932600500162484019459691465188599016938351300968320000000","pi2":"17299975731542641/4064428199351520","z3":"2078178381193813/15178782548475"},"('R', -1, 1)":{"1":"-5141715733736030293108880086934139791798471305344142851789013/38236620506661844797847350072732559694472403339701120000000","pi2":"-17299975731542641/4064428199351520","z3":"-85691034670497533/622330084487475"},"('R', 0, 1)":{"1":"9169771219408166363243173984432844773298065977200171988791/188357736486018939890873645678485515736317257831040000000","pi2":"353562301485889/82947514272480","z3":"12309312989335019/88904297783925"},"('R', -41, 2)":{"1":"-87226773349840594268110681/227658849837344503578000","pi2":"-16/3"},"('R', -40, 2)":{"1":"9886527581291197039233221/39348443181763247532000","pi2":"8"},"('R', -39, 2)":{"1":"-98056560218811153537359/1219134475732305132000","pi2":"-88/9"},"('R', -38, 2)":{"1":"-1354149063954422931526271573/19123343386336938300552000","pi2":"100/9"},"('R', -37, 2)":{"1":"843495792106228194219096491/4157248562247160500120000","pi2":"-548/45"},"('R', -36, 2)":{"1":"-10060901959823476631920821341/31872238977228230500920000","pi2":"196/15"},"('R', -35, 2)":{"1":"108804314582139719508341221/263406933696101078520000","pi2":"-484/35"},"('R', -34, 2)":{"1":"-9636879010519426562205170921/19400493290486749000560000","pi2":"1522/105"},"('R', -33, 2)":{"1":"2285513072967622330663823251327/4015902111130757043115920000","pi2":"-14258/945"},"('R', -32, 2)":{"1":"-20955495407459156827514419411/33189273645708735893520000","pi2":"14762/945"},"('R', -31, 2)":{"1":"30261393322430746596787459086461/44174923222438327474275120000","pi2":"-167422/10395"},"('R', -30, 2)":{"1":"-32283157457381534859447603235091/44174923222438327474275120000","pi2":"172042/10395"},"('R', -29, 2)":{"1":"441957318373373007545267214112379/574274001891698257165576560000","pi2":"-2291986/135135"},"('R', -28, 2)":{"1":"-65785096074231815143123667486057/82039143127385465309368080000","pi2":"2343466/135135"},"('R', -27, 2)":{"1":"760969229003163861111095984405/918838403026717211464922496","pi2":"-2391514/135135"},"('R', -26, 2)":{"1":"-97486220142814712929831892844803/114854800378339651433115312000","pi2":"2436559/135135"},"('R', -25, 2)":{"1":"1686840567447147123114301403621599/1952531606431774074362960304000","pi2":"-42142223/2297295"},"('R', -24, 2)":{"1":"-8529358232048571230025610852967927/9762658032158870371814801520000","pi2":"14274301/765765"},"('R', -23, 2)":{"1":"40716172270413936607623527006226527/46372625652754634266120307220000","pi2":"-275295799/14549535"},"('R', -22, 2)":{"1":"-141408174889349964812231095282883/161296089226972640925635851200","pi2":"55835135/2909907"},"('R', -21, 2)":{"1":"1778412615828465641299129705231/2046227276459112377986555200","pi2":"-18858053/969969"},"('R', -20, 2)":{"1":"-17113374413595999980408058453773/20053027309299301304268240960","pi2":"6364399/323323"},"('R', -19, 2)":{"1":"20930900628407504582327166430329939011/24531118970307201526777642519380000","pi2":"-444316699/22309287"},"('R', -18, 2)":{"1":"-84241522021810602410451464459073364409/98124475881228806107110570077520000","pi2":"1347822955/66927861"},"('R', -17, 2)":{"1":"2124568041341816116316352142119224360029/2453111897030720152677764251938000000","pi2":"-34052522467/1673196525"},"('R', -16, 2)":{"1":"-2144842379201236728392078191698167641129/2453111897030720152677764251938000000","pi2":"34395742267/1673196525"},"('R', -15, 2)":{"1":"19481495279484707105068795512646753371161/22078007073276481374099878267442000000","pi2":"-312536252003/15058768725"},"('R', -14, 2)":{"1":"-96749550441191135924605987486776454057/108758655533381681645812208214000000","pi2":"315404588903/15058768725"},"('R', -13, 2)":{"1":"16625188988950231866899679515487864792749111/18567603948625520835617997622918722000000","pi2":"-9227046511387/436704293025"},"('R', -12, 2)":{"1":"-16698572231002156661512359878964202120665251/18567603948625520835617997622918722000000","pi2":"9304682830147/436704293025"},"('R', -11, 2)":{"1":"392115400844192783742805999290152849715736021/435206521820222573732412090624997362000000","pi2":"-290774257297357/13537833083775"},"('R', -10, 2)":{"1":"-64224072427369644056672320897304175221918661569/71373869578516502092115582862499567368000000","pi2":"586061125622639/27075666167550"},"('R', -9, 2)":{"1":"63900326644596845389436991346763019104591585129/71373869578516502092115582862499567368000000","pi2":"-53676090078349/2461424197050"},"('R', -8, 2)":{"1":"-63284927495625660348375568759815591361668761729/71373869578516502092115582862499567368000000","pi2":"54062195834749/2461424197050"},"('R', -7, 2)":{"1":"62313630012290696793426878379580517937311037359/71373869578516502092115582862499567368000000","pi2":"-54437269998109/2461424197050"},"('R', -6, 2)":{"1":"-60898829805689094944041207055762364346236881459/71373869578516502092115582862499567368000000","pi2":"54801925434709/2461424197050"},"('R', -5, 2)":{"1":"80658489923366342066502838929419550423391739736371/97710827452989091364106232938761907726792000000","pi2":"-2040798836801833/91072695290850"},"('R', -4, 2)":{"1":"-76919716669138501937770788969792175610323083704651/97710827452989091364106232938761907726792000000","pi2":"2053580969474233/91072695290850"},"('R', -3, 2)":{"1":"71754262074110629480855532849080395799405368609551/97710827452989091364106232938761907726792000000","pi2":"-2066035355155033/91072695290850"},"('R', -2, 2)":{"1":"-64461891605790304926903917293988000185831445504381/97710827452989091364106232938761907726792000000","pi2":"2078178381193813/91072695290850"},"('R', -1, 2)":{"1":"90168369582218111732323533459384416286011167380197861/164251900948474662583062577570058766888737352000000","pi2":"-85691034670497533/3733980506924850"},"('R', 0, 2)":{"1":"-60064911311792039531563596632542616174317641049586861/164251900948474662583062577570058766888737352000000","pi2":"12309312989335019/533425786703550"},"('BA', 0, (), ((0, 1),), -42, 1)":{"1":"-135176164050854303460023848127278409113709/376182042983685902021664846117027150000"},"('BA', 0, (), ((0, 1),), -41, 1)":{"1":"982842562674420819360937737257267239183727/1363659905815861394828535067174223418750"},"('BA', 0, (), ((0, 1),), -40, 1)":{"1":"-2266935673596270073746040117033096371983/3244877824665940261340951974239675000"},"('BA', 0, (), ((0, 1),), -39, 1)":{"1":"16781960776281559050777923824826625196711/25959022597327522090727615793917400000"},"('BA', 0, (), ((0, 1),), -38, 1)":{"1":"-15372937888818407667546258835990031901151/25959022597327522090727615793917400000"},"('BA', 0, (), ((0, 1),), -37, 1)":{"1":"739609320330829628103708069084265966033/1366264347227764320564611357574600000"},"('BA', 0, (), ((0, 1),), -36, 1)":{"1":"-493225873328958314741374014798748477/998001714556438510273638683400000"},"('BA', 0, (), ((0, 1),), -35, 1)":{"1":"49966213079695402618274928835312733/110889079395159834474848742600000"},"('BA', 0, (), ((0, 1),), -34, 1)":{"1":"-28233818367182219149196228222297/68875204593266977934688660000"},"('BA', 0, (), ((0, 1),), -33, 1)":{"1":"311783278922261432169554687376403/838656902988603790145914860000"},"('BA', 0, (), ((0, 1),), -32, 1)":{"1":"-1407602661001756691944436897411681/4193284514943018950729574300000"},"('BA', 0, (), ((0, 1),), -31, 1)":{"1":"54939606873483274983315556487377/182316718041000823944764100000"},"('BA', 0, (), ((0, 1),), -30, 1)":{"1":"-1171371988659460022976673814051/4363459432823120656326300000"},"('BA', 0, (), ((0, 1),), -29, 1)":{"1":"35624809753121648679129281047/150464118373211057114700000"},"('BA', 0, (), ((0, 1),), -28, 1)":{"1":"-1069184023669699168647621323/5188417874938312314300000"},"('BA', 0, (), ((0, 1),), -27, 1)":{"1":"6398640984586813553857444289/36318925124568186200100000"},"('BA', 0, (), ((0, 1),), -26, 1)":{"1":"-197618184904771506775998547/1345145374984006896300000"},"('BA', 0, (), ((0, 1),), -25, 1)":{"1":"12219993717638013027228199/103472721152615915100000"},"('BA', 0, (), ((0, 1),), -24, 1)":{"1":"-41180682762090300340463/459878760678292956000"},"('BA', 0, (), ((0, 1),), -23, 1)":{"1":"3506463218355077736671/57484845084786619500"},"('BA', 0, (), ((0, 1),), -22, 1)":{"1":"-138786523612854701/4346680157639820"},"('BA', 0, (), ((0, 1),), -20, 1)":{"1":"138786523612854701/4346680157639820"},"('BA', 0, (), ((0, 1),), -19, 1)":{"1":"-3506463218355077736671/57484845084786619500"},"('BA', 0, (), ((0, 1),), -18, 1)":{"1":"41180682762090300340463/459878760678292956000"},"('BA', 0, (), ((0, 1),), -17, 1)":{"1":"-12219993717638013027228199/103472721152615915100000"},"('BA', 0, (), ((0, 1),), -16, 1)":{"1":"197618184904771506775998547/1345145374984006896300000"},"('BA', 0, (), ((0, 1),), -15, 1)":{"1":"-6398640984586813553857444289/36318925124568186200100000"},"('BA', 0, (), ((0, 1),), -14, 1)":{"1":"1069184023669699168647621323/5188417874938312314300000"},"('BA', 0, (), ((0, 1),), -13, 1)":{"1":"-35624809753121648679129281047/150464118373211057114700000"},"('BA', 0, (), ((0, 1),), -12, 1)":{"1":"1171371988659460022976673814051/4363459432823120656326300000"},"('BA', 0, (), ((0, 1),), -11, 1)":{"1":"-54939606873483274983315556487377/182316718041000823944764100000"},"('BA', 0, (), ((0, 1),), -10, 1)":{"1":"1407602661001756691944436897411681/4193284514943018950729574300000"},"('BA', 0, (), ((0, 1),), -9, 1)":{"1":"-311783278922261432169554687376403/838656902988603790145914860000"},"('BA', 0, (), ((0, 1),), -8, 1)":{"1":"28233818367182219149196228222297/68875204593266977934688660000"},"('BA', 0, (), ((0, 1),), -7, 1)":{"1":"-49966213079695402618274928835312733/110889079395159834474848742600000"},"('BA', 0, (), ((0, 1),), -6, 1)":{"1":"493225873328958314741374014798748477/998001714556438510273638683400000"},"('BA', 0, (), ((0, 1),), -5, 1)":{"1":"-739609320330829628103708069084265966033/1366264347227764320564611357574600000"},"('BA', 0, (), ((0, 1),), -4, 1)":{"1":"15372937888818407667546258835990031901151/25959022597327522090727615793917400000"},"('BA', 0, (), ((0, 1),), -3, 1)":{"1":"-16781960776281559050777923824826625196711/25959022597327522090727615793917400000"},"('BA', 0, (), ((0, 1),), -2, 1)":{"1":"2266935673596270073746040117033096371983/3244877824665940261340951974239675000"},"('BA', 0, (), ((0, 1),), -1, 1)":{"1":"-982842562674420819360937737257267239183727/1363659905815861394828535067174223418750"},"('BA', 0, (), ((0, 1),), 0, 1)":{"1":"135176164050854303460023848127278409113709/376182042983685902021664846117027150000"},"('BA', 1, (), ((0, 2),), -42, 1)":{"1":"-4094739815819126336046749/7850305166804982882000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -42, 2)":{"1":"-4094739815819126336046749/7850305166804982882000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -41, 1)":{"1":"384408108887898222391633807/1593611948861411525046000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -41, 2)":{"1":"384408108887898222391633807/1593611948861411525046000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -40, 1)":{"1":"-5162724795142202704497287/38868584118571012806000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -40, 2)":{"1":"-5162724795142202704497287/38868584118571012806000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -39, 1)":{"1":"2775220207946715714622643/38868584118571012806000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -39, 2)":{"1":"2775220207946715714622643/38868584118571012806000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -38, 1)":{"1":"-1203867076174459180810763/38868584118571012806000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -38, 2)":{"1":"-1203867076174459180810763/38868584118571012806000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -37, 1)":{"1":"4516956923191475468729/2045714953609000674000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -37, 2)":{"1":"4516956923191475468729/2045714953609000674000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -36, 1)":{"1":"1062044625278682598363/55289593340783802000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -36, 2)":{"1":"1062044625278682598363/55289593340783802000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -35, 1)":{"1":"-10410954050138186087/292537530903618000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -35, 2)":{"1":"-10410954050138186087/292537530903618000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -34, 1)":{"1":"2579872790384699081/53419896947617200","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -34, 2)":{"1":"2579872790384699081/53419896947617200","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -33, 1)":{"1":"-37847902426730414327/650465804009221200","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -33, 2)":{"1":"-37847902426730414327/650465804009221200","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -32, 1)":{"1":"214105004348378996851/3252329020046106000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -32, 2)":{"1":"214105004348378996851/3252329020046106000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -31, 1)":{"1":"-632943706194944462/8837850597951375","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -31, 2)":{"1":"-632943706194944462/8837850597951375","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -30, 1)":{"1":"994207195756096697/13114229919540750","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -30, 2)":{"1":"994207195756096697/13114229919540750","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -29, 1)":{"1":"-35542475262540859/452214824811750","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -29, 2)":{"1":"-35542475262540859/452214824811750","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -28, 1)":{"1":"739168226559901/9228873975750","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -28, 2)":{"1":"739168226559901/9228873975750","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -27, 1)":{"1":"-2596023564601664/32301058915125","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -27, 2)":{"1":"-2596023564601664/32301058915125","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -26, 1)":{"1":"2281087636911703/28712052369000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -26, 2)":{"1":"2281087636911703/28712052369000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -25, 1)":{"1":"-37727632912387871/488104890273000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -25, 2)":{"1":"-37727632912387871/488104890273000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -24, 1)":{"1":"21616402423201057/292862934163800","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -24, 2)":{"1":"21616402423201057/292862934163800","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -23, 1)":{"1":"-382721505759186553/5564395749112200","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -23, 2)":{"1":"-382721505759186553/5564395749112200","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -22, 1)":{"1":"2986546948255183/48386049992280","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -22, 2)":{"1":"2986546948255183/48386049992280","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -21, 1)":{"1":"-353562301485889/6912292856040","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -21, 2)":{"1":"-353562301485889/6912292856040","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -20, 1)":{"1":"2986546948255183/48386049992280","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -20, 2)":{"1":"2986546948255183/48386049992280","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -19, 1)":{"1":"-382721505759186553/5564395749112200","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -19, 2)":{"1":"-382721505759186553/5564395749112200","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -18, 1)":{"1":"21616402423201057/292862934163800","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -18, 2)":{"1":"21616402423201057/292862934163800","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -17, 1)":{"1":"-37727632912387871/488104890273000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -17, 2)":{"1":"-37727632912387871/488104890273000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -16, 1)":{"1":"2281087636911703/28712052369000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -16, 2)":{"1":"2281087636911703/28712052369000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -15, 1)":{"1":"-2596023564601664/32301058915125","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -15, 2)":{"1":"-2596023564601664/32301058915125","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -14, 1)":{"1":"739168226559901/9228873975750","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -14, 2)":{"1":"739168226559901/9228873975750","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -13, 1)":{"1":"-35542475262540859/452214824811750","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -13, 2)":{"1":"-35542475262540859/452214824811750","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -12, 1)":{"1":"994207195756096697/13114229919540750","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -12, 2)":{"1":"994207195756096697/13114229919540750","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -11, 1)":{"1":"-632943706194944462/8837850597951375","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -11, 2)":{"1":"-632943706194944462/8837850597951375","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -10, 1)":{"1":"214105004348378996851/3252329020046106000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -10, 2)":{"1":"214105004348378996851/3252329020046106000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -9, 1)":{"1":"-37847902426730414327/650465804009221200","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -9, 2)":{"1":"-37847902426730414327/650465804009221200","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -8, 1)":{"1":"2579872790384699081/53419896947617200","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -8, 2)":{"1":"2579872790384699081/53419896947617200","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -7, 1)":{"1":"-10410954050138186087/292537530903618000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -7, 2)":{"1":"-10410954050138186087/292537530903618000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -6, 1)":{"1":"1062044625278682598363/55289593340783802000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -6, 2)":{"1":"1062044625278682598363/55289593340783802000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -5, 1)":{"1":"4516956923191475468729/2045714953609000674000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -5, 2)":{"1":"4516956923191475468729/2045714953609000674000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -4, 1)":{"1":"-1203867076174459180810763/38868584118571012806000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -4, 2)":{"1":"-1203867076174459180810763/38868584118571012806000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -3, 1)":{"1":"2775220207946715714622643/38868584118571012806000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -3, 2)":{"1":"2775220207946715714622643/38868584118571012806000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -2, 1)":{"1":"-5162724795142202704497287/38868584118571012806000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -2, 2)":{"1":"-5162724795142202704497287/38868584118571012806000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -1, 1)":{"1":"384408108887898222391633807/1593611948861411525046000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -1, 2)":{"1":"384408108887898222391633807/1593611948861411525046000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), 0, 1)":{"1":"-4094739815819126336046749/7850305166804982882000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), 0, 2)":{"1":"-4094739815819126336046749/7850305166804982882000","pi2":"-16/3"},"('R', -41, 3)":{"1":"-12309312989335019/88904297783925"},"('R', -40, 3)":{"1":"85849086755446733/414886722991650"},"('R', -39, 3)":{"1":"-880891679525063263/3733980506924850"},"('R', -38, 3)":{"1":"385967072186397553/1493592202769940"},"('R', -37, 3)":{"1":"-10122894552717895021/37339805069248500"},"('R', -36, 3)":{"1":"3508838858818811717/12446601689749500"},"('R', -35, 3)":{"1":"-13150919240621989/45591947581500"},"('R', -34, 3)":{"1":"51261186767831668333/174252423656493000"},"('R', -33, 3)":{"1":"-35893702917698772449/120636293300649000"},"('R', -32, 3)":{"1":"471198073083130343753/1568271812908437000"},"('R', -31, 3)":{"1":"-5207425632684393920143/17250989941992807000"},"('R', -30, 3)":{"1":"5226768910503485590573/17250989941992807000"},"('R', -29, 3)":{"1":"-75595610956363398311/249458141541609000"},"('R', -28, 3)":{"1":"1835805885546946725157/6061158628267743000"},"('R', -27, 3)":{"1":"-3563591960082529032769/11803308907679289000"},"('R', -26, 3)":{"1":"134900782443801433434407/448525738491812982000"},"('R', -25, 3)":{"1":"-2279597223710679697096879/7624937554360820694000"},"('R', -24, 3)":{"1":"754848367454060661495613/2541645851453606898000"},"('R', -23, 3)":{"1":"-1580019765492652074746053/5365696797513170118000"},"('R', -22, 3)":{"1":"939302365934458861639079/3219418078507902070800"},"('R', -21, 3)":{"1":"-195474820658023603/677404699891920"},"('R', -20, 3)":{"1":"30296806323402528596234663/106240796590760768336400"},"('R', -19, 3)":{"1":"-3473432843981082841574633129/12217691607937488358686000"},"('R', -18, 3)":{"1":"3478371237885547104037543819/12217691607937488358686000"},"('R', -17, 3)":{"1":"-52354551498407600455482264973/183265374119062325380290000"},"('R', -16, 3)":{"1":"52632857856378156530238215173/183265374119062325380290000"},"('R', -15, 3)":{"1":"-19856513002293677821086835243/68724515294648372017608750"},"('R', -14, 3)":{"1":"1080899096611138293382096703/3714838664575587676627500"},"('R', -13, 3)":{"1":"-37685718356125961834141299999/128581351196438889581332500"},"('R', -12, 3)":{"1":"1177475216934005682625241969239/3986021887089605577021307500"},"('R', -11, 3)":{"1":"-18394897044372425340309397687817/61783339249888886443830266250"},"('R', -10, 3)":{"1":"296750217289798933424503396398347/988533427998222183101284260000"},"('R', -9, 3)":{"1":"-299168124595220077958638241305547/988533427998222183101284260000"},"('R', -8, 3)":{"1":"301674771177486384323603454638747/988533427998222183101284260000"},"('R', -7, 3)":{"1":"-304149823687766489019300737673827/988533427998222183101284260000"},"('R', -6, 3)":{"1":"43812597641865277932586645033661/141219061142603169014469180000"},"('R', -5, 3)":{"1":"-1634265141233556005082788360811857/5225105262276317253535359660000"},"('R', -4, 3)":{"1":"1647706307154262245743887242681857/5225105262276317253535359660000"},"('R', -3, 3)":{"1":"-1660902614714362372178604410525057/5225105262276317253535359660000"},"('R', -2, 3)":{"1":"1674275320226579638367008351684277/5225105262276317253535359660000"},"('R', -1, 3)":{"1":"-9883288418691055560529512979131451/30604187964761286770707106580000"},"('R', 0, 3)":{"1":"69726017662384499725824274712792557/214229315753329007394949746060000"},"('BA', 0, (), ((0, 2),), -42, 1)":{"1":"523489914493350963896621540454592/6694666117291531481092179564375","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -41, 1)":{"1":"-4435178437894073949732308160974692/6694666117291531481092179564375","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -40, 1)":{"1":"3627302999904126424253779544482/3982549742588656443243414375","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -39, 1)":{"1":"-4224378535747734000797345165182/3982549742588656443243414375","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -38, 1)":{"1":"4637431372761307715286115775707/3982549742588656443243414375","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -37, 1)":{"1":"-4944201411508371469535695545427/3982549742588656443243414375","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -36, 1)":{"1":"3785134816045343554640838808/2909094041335760732829375","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -35, 1)":{"1":"-54925200145336654235739375737/40727316578700650259611250","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -34, 1)":{"1":"16139751837014209705473679057/11636376165343042931317500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -33, 1)":{"1":"-16504790460031882206012649957/11636376165343042931317500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -32, 1)":{"1":"16804306967202382472361105217/11636376165343042931317500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -31, 1)":{"1":"-2435703518120045041976581081/1662339452191863275902500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -30, 1)":{"1":"17950287486827208067901497/12108612034696194517500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -29, 1)":{"1":"-18118354974729720523720597/12108612034696194517500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -28, 1)":{"1":"151913946743928737944519/100785118005794722500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -27, 1)":{"1":"-152765207328874638403849/100785118005794722500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -26, 1)":{"1":"17043421068784163203811/11198346445088302500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -25, 1)":{"1":"-17090898799936923242711/11198346445088302500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -24, 1)":{"1":"684777451187933977691/447933857803532100","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -23, 1)":{"1":"-171328183683238791914/111983464450883025","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -22, 1)":{"1":"25916460445791781/16935117497298","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -21, 1)":{"1":"-25935427592463787/16935117497298","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -20, 1)":{"1":"25916460445791781/16935117497298","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -19, 1)":{"1":"-171328183683238791914/111983464450883025","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -18, 1)":{"1":"684777451187933977691/447933857803532100","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -17, 1)":{"1":"-17090898799936923242711/11198346445088302500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -16, 1)":{"1":"17043421068784163203811/11198346445088302500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -15, 1)":{"1":"-152765207328874638403849/100785118005794722500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -14, 1)":{"1":"151913946743928737944519/100785118005794722500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -13, 1)":{"1":"-18118354974729720523720597/12108612034696194517500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -12, 1)":{"1":"17950287486827208067901497/12108612034696194517500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -11, 1)":{"1":"-2435703518120045041976581081/1662339452191863275902500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -10, 1)":{"1":"16804306967202382472361105217/11636376165343042931317500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -9, 1)":{"1":"-16504790460031882206012649957/11636376165343042931317500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -8, 1)":{"1":"16139751837014209705473679057/11636376165343042931317500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -7, 1)":{"1":"-54925200145336654235739375737/40727316578700650259611250","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -6, 1)":{"1":"3785134816045343554640838808/2909094041335760732829375","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -5, 1)":{"1":"-4944201411508371469535695545427/3982549742588656443243414375","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -4, 1)":{"1":"4637431372761307715286115775707/3982549742588656443243414375","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -3, 1)":{"1":"-4224378535747734000797345165182/3982549742588656443243414375","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -2, 1)":{"1":"3627302999904126424253779544482/3982549742588656443243414375","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -1, 1)":{"1":"-4435178437894073949732308160974692/6694666117291531481092179564375","pi2":"16/3"},"('BA', 0, (), ((0, 2),), 0, 1)":{"1":"523489914493350963896621540454592/6694666117291531481092179564375","pi2":"-16/3"},"('BA', 1, (2,), ((0, 1),), -42, 1)":{"1":"24618625978670038/88904297783925"},"('BA', 1, (), ((0, 3),), -42, 1)":{"1":"-12309312989335019/88904297783925"},"('BA', 1, (1,), ((0, 2),), -42, 1)":{"1":"24618625978670038/88904297783925"},"('BA', 1, (1,), ((0, 1),), -42, 2)":{"1":"24618625978670038/88904297783925"},"('BA', 1, (), ((0, 2),), -42, 2)":{"1":"-12309312989335019/88904297783925"},"('BA', 1, (2,), ((0, 1),), -41, 1)":{"1":"-171382069340995066/622330084487475"},"('BA', 1, (), ((0, 3),), -41, 1)":{"1":"125520160077695933/622330084487475"},"('BA', 1, (1,), ((0, 2),), -41, 1)":{"1":"-171382069340995066/622330084487475"},"('BA', 1, (1,), ((0, 1),), -41, 2)":{"1":"-171382069340995066/622330084487475"},"('BA', 1, (), ((0, 2),), -41, 2)":{"1":"105605597374096733/622330084487475"},"('BA', 1, (2,), ((0, 1),), -40, 1)":{"1":"4156356762387626/15178782548475"},"('BA', 1, (), ((0, 3),), -40, 1)":{"1":"-3535341505847413/15178782548475"},"('BA', 1, (1,), ((0, 2),), -40, 1)":{"1":"4156356762387626/15178782548475"},"('BA', 1, (1,), ((0, 1),), -40, 2)":{"1":"4156356762387626/15178782548475"},"('BA', 1, (), ((0, 2),), -40, 2)":{"1":"-2806759943520613/15178782548475"},"('BA', 1, (2,), ((0, 1),), -39, 1)":{"1":"-4132070710310066/15178782548475"},"('BA', 1, (), ((0, 3),), -39, 1)":{"1":"3847012507509433/15178782548475"},"('BA', 1, (1,), ((0, 2),), -39, 1)":{"1":"-4132070710310066/15178782548475"},"('BA', 1, (1,), ((0, 1),), -39, 2)":{"1":"-4132070710310066/15178782548475"},"('BA', 1, (), ((0, 2),), -39, 2)":{"1":"2956523931332233/15178782548475"},"('BA', 1, (2,), ((0, 1),), -38, 1)":{"1":"4107161938948466/15178782548475"},"('BA', 1, (), ((0, 3),), -38, 1)":{"1":"-4077418642604233/15178782548475"},"('BA', 1, (1,), ((0, 2),), -38, 1)":{"1":"4107161938948466/15178782548475"},"('BA', 1, (1,), ((0, 1),), -38, 2)":{"1":"4107161938948466/15178782548475"},"('BA', 1, (), ((0, 2),), -38, 2)":{"1":"-3065499806039233/15178782548475"},"('BA', 1, (2,), ((0, 1),), -37, 1)":{"1":"-4081597673603666/15178782548475"},"('BA', 1, (), ((0, 3),), -37, 1)":{"1":"4258924926552313/15178782548475"},"('BA', 1, (1,), ((0, 2),), -37, 1)":{"1":"-4081597673603666/15178782548475"},"('BA', 1, (1,), ((0, 1),), -37, 2)":{"1":"-4081597673603666/15178782548475"},"('BA', 1, (), ((0, 2),), -37, 2)":{"1":"3149861881677073/15178782548475"},"('BA', 1, (2,), ((0, 1),), -36, 1)":{"1":"109603850869418/410237366175"},"('BA', 1, (), ((0, 3),), -36, 1)":{"1":"-119127144450949/410237366175"},"('BA', 1, (1,), ((0, 2),), -36, 1)":{"1":"109603850869418/410237366175"},"('BA', 1, (1,), ((0, 1),), -36, 2)":{"1":"109603850869418/410237366175"},"('BA', 1, (), ((0, 2),), -36, 2)":{"1":"-86964534942829/410237366175"},"('BA', 1, (2,), ((0, 1),), -35, 1)":{"1":"-108874539996218/410237366175"},"('BA', 1, (), ((0, 3),), -35, 1)":{"1":"122513230647949/410237366175"},"('BA', 1, (1,), ((0, 2),), -35, 1)":{"1":"-108874539996218/410237366175"},"('BA', 1, (1,), ((0, 1),), -35, 2)":{"1":"-108874539996218/410237366175"},"('BA', 1, (), ((0, 2),), -35, 2)":{"1":"88475250323029/410237366175"},"('BA', 1, (2,), ((0, 1),), -34, 1)":{"1":"108124391669498/410237366175"},"('BA', 1, (), ((0, 3),), -34, 1)":{"1":"-17917150773427/58605338025"},"('BA', 1, (1,), ((0, 2),), -34, 1)":{"1":"108124391669498/410237366175"},"('BA', 1, (1,), ((0, 1),), -34, 2)":{"1":"108124391669498/410237366175"},"('BA', 1, (), ((0, 2),), -34, 2)":{"1":"-89741125624369/410237366175"},"('BA', 1, (2,), ((0, 1),), -33, 1)":{"1":"-107352180156698/410237366175"},"('BA', 1, (), ((0, 3),), -33, 1)":{"1":"18278741878627/58605338025"},"('BA', 1, (1,), ((0, 2),), -33, 1)":{"1":"-107352180156698/410237366175"},"('BA', 1, (1,), ((0, 1),), -33, 2)":{"1":"-107352180156698/410237366175"},"('BA', 1, (), ((0, 2),), -33, 2)":{"1":"90813641614369/410237366175"},"('BA', 1, (2,), ((0, 1),), -32, 1)":{"1":"1172122251245278/4512611027925"},"('BA', 1, (), ((0, 3),), -32, 1)":{"1":"-204566852856257/644658718275"},"('BA', 1, (1,), ((0, 2),), -32, 1)":{"1":"1172122251245278/4512611027925"},"('BA', 1, (1,), ((0, 1),), -32, 2)":{"1":"1172122251245278/4512611027925"},"('BA', 1, (), ((0, 2),), -32, 2)":{"1":"-1009014547808219/4512611027925"},"('BA', 1, (2,), ((0, 1),), -31, 1)":{"1":"-1163097029189428/4512611027925"},"('BA', 1, (), ((0, 3),), -31, 1)":{"1":"207672935771582/644658718275"},"('BA', 1, (1,), ((0, 2),), -31, 1)":{"1":"-1163097029189428/4512611027925"},"('BA', 1, (1,), ((0, 1),), -31, 2)":{"1":"-1163097029189428/4512611027925"},"('BA', 1, (), ((0, 2),), -31, 2)":{"1":"1017629532497894/4512611027925"},"('BA', 1, (2,), ((0, 1),), -30, 1)":{"1":"37218731320588/145568097675"},"('BA', 1, (), ((0, 3),), -30, 1)":{"1":"-6788569723922/20795442525"},"('BA', 1, (1,), ((0, 2),), -30, 1)":{"1":"37218731320588/145568097675"},"('BA', 1, (1,), ((0, 1),), -30, 2)":{"1":"37218731320588/145568097675"},"('BA', 1, (), ((0, 2),), -30, 2)":{"1":"-33064676863874/145568097675"},"('BA', 1, (2,), ((0, 1),), -29, 1)":{"1":"-36908186045548/145568097675"},"('BA', 1, (), ((0, 3),), -29, 1)":{"1":"6868765481762/20795442525"},"('BA', 1, (1,), ((0, 2),), -29, 1)":{"1":"-36908186045548/145568097675"},"('BA', 1, (1,), ((0, 1),), -29, 2)":{"1":"-36908186045548/145568097675"},"('BA', 1, (), ((0, 2),), -29, 2)":{"1":"33267725697554/145568097675"},"('BA', 1, (2,), ((0, 1),), -28, 1)":{"1":"1261618355612/5019589575"},"('BA', 1, (), ((0, 3),), -28, 1)":{"1":"-1675385712646/5019589575"},"('BA', 1, (1,), ((0, 2),), -28, 1)":{"1":"1261618355612/5019589575"},"('BA', 1, (1,), ((0, 1),), -28, 2)":{"1":"1261618355612/5019589575"},"('BA', 1, (), ((0, 2),), -28, 2)":{"1":"-1153097445226/5019589575"},"('BA', 1, (2,), ((0, 1),), -27, 1)":{"1":"-1250145008012/5019589575"},"('BA', 1, (), ((0, 3),), -27, 1)":{"1":"1691065954366/5019589575"},"('BA', 1, (1,), ((0, 2),), -27, 1)":{"1":"-1250145008012/5019589575"},"('BA', 1, (1,), ((0, 1),), -27, 2)":{"1":"-1250145008012/5019589575"},"('BA', 1, (), ((0, 2),), -27, 2)":{"1":"1158069229186/5019589575"},"('BA', 1, (2,), ((0, 1),), -26, 1)":{"1":"137582969068/557732175"},"('BA', 1, (), ((0, 3),), -26, 1)":{"1":"-568398389822/1673196525"},"('BA', 1, (1,), ((0, 2),), -26, 1)":{"1":"137582969068/557732175"},"('BA', 1, (1,), ((0, 1),), -26, 2)":{"1":"137582969068/557732175"},"('BA', 1, (), ((0, 2),), -26, 2)":{"1":"-387386421712/1673196525"},"('BA', 1, (2,), ((0, 1),), -25, 1)":{"1":"-136210089868/557732175"},"('BA', 1, (), ((0, 3),), -25, 1)":{"1":"572638163822/1673196525"},"('BA', 1, (1,), ((0, 2),), -25, 1)":{"1":"-136210089868/557732175"},"('BA', 1, (1,), ((0, 1),), -25, 2)":{"1":"-136210089868/557732175"},"('BA', 1, (), ((0, 2),), -25, 2)":{"1":"388476649312/1673196525"},"('BA', 1, (2,), ((0, 1),), -24, 1)":{"1":"5391291820/22309287"},"('BA', 1, (), ((0, 3),), -24, 1)":{"1":"-12809902566/37182145"},"('BA', 1, (1,), ((0, 2),), -24, 1)":{"1":"5391291820/22309287"},"('BA', 1, (1,), ((0, 1),), -24, 2)":{"1":"5391291820/22309287"},"('BA', 1, (), ((0, 2),), -24, 2)":{"1":"-25953968624/111546435"},"('BA', 1, (2,), ((0, 1),), -23, 1)":{"1":"-1777266796/7436429"},"('BA', 1, (), ((0, 3),), -23, 1)":{"1":"38656714478/111546435"},"('BA', 1, (1,), ((0, 2),), -23, 1)":{"1":"-1777266796/7436429"},"('BA', 1, (1,), ((0, 1),), -23, 2)":{"1":"-1777266796/7436429"},"('BA', 1, (), ((0, 2),), -23, 2)":{"1":"25993107724/111546435"},"('BA', 1, (2,), ((0, 1),), -22, 1)":{"1":"76372788/323323"},"('BA', 1, (), ((0, 3),), -22, 1)":{"1":"-337899722/969969"},"('BA', 1, (1,), ((0, 2),), -22, 1)":{"1":"76372788/323323"},"('BA', 1, (1,), ((0, 1),), -22, 2)":{"1":"76372788/323323"},"('BA', 1, (), ((0, 2),), -22, 2)":{"1":"-226229452/969969"},"('BA', 1, (2,), ((0, 1),), -21, 1)":{"1":"-75432212/323323"},"('BA', 1, (), ((0, 3),), -21, 1)":{"1":"113148318/323323"},"('BA', 1, (1,), ((0, 2),), -21, 1)":{"1":"-75432212/323323"},"('BA', 1, (1,), ((0, 1),), -21, 2)":{"1":"-75432212/323323"},"('BA', 1, (), ((0, 2),), -21, 2)":{"1":"75432212/323323"},"('BA', 1, (2,), ((0, 1),), -20, 1)":{"1":"76372788/323323"},"('BA', 1, (), ((0, 3),), -20, 1)":{"1":"-31768670/88179"},"('BA', 1, (1,), ((0, 2),), -20, 1)":{"1":"76372788/323323"},"('BA', 1, (1,), ((0, 1),), -20, 2)":{"1":"76372788/323323"},"('BA', 1, (), ((0, 2),), -20, 2)":{"1":"-232007276/969969"},"('BA', 1, (2,), ((0, 1),), -19, 1)":{"1":"-1777266796/7436429"},"('BA', 1, (), ((0, 3),), -19, 1)":{"1":"3756390122/10140585"},"('BA', 1, (1,), ((0, 2),), -19, 1)":{"1":"-1777266796/7436429"},"('BA', 1, (1,), ((0, 1),), -19, 2)":{"1":"-1777266796/7436429"},"('BA', 1, (), ((0, 2),), -19, 2)":{"1":"27324896156/111546435"},"('BA', 1, (2,), ((0, 1),), -18, 1)":{"1":"5391291820/22309287"},"('BA', 1, (), ((0, 3),), -18, 1)":{"1":"-1286050594/3380195"},"('BA', 1, (1,), ((0, 2),), -18, 1)":{"1":"5391291820/22309287"},"('BA', 1, (1,), ((0, 1),), -18, 2)":{"1":"5391291820/22309287"},"('BA', 1, (), ((0, 2),), -18, 2)":{"1":"-27958949576/111546435"},"('BA', 1, (2,), ((0, 1),), -17, 1)":{"1":"-136210089868/557732175"},"('BA', 1, (), ((0, 3),), -17, 1)":{"1":"11877320818/30421755"},"('BA', 1, (1,), ((0, 2),), -17, 1)":{"1":"-136210089868/557732175"},"('BA', 1, (1,), ((0, 1),), -17, 2)":{"1":"-136210089868/557732175"},"('BA', 1, (), ((0, 2),), -17, 2)":{"1":"428783889896/1673196525"},"('BA', 1, (2,), ((0, 1),), -16, 1)":{"1":"137582969068/557732175"},"('BA', 1, (), ((0, 3),), -16, 1)":{"1":"-12179060578/30421755"},"('BA', 1, (1,), ((0, 2),), -16, 1)":{"1":"137582969068/557732175"},"('BA', 1, (1,), ((0, 1),), -16, 2)":{"1":"137582969068/557732175"},"('BA', 1, (), ((0, 2),), -16, 2)":{"1":"-438111392696/1673196525"},"('BA', 1, (2,), ((0, 1),), -15, 1)":{"1":"-1250145008012/5019589575"},"('BA', 1, (), ((0, 3),), -15, 1)":{"1":"37443073994/91265265"},"('BA', 1, (1,), ((0, 2),), -15, 1)":{"1":"-1250145008012/5019589575"},"('BA', 1, (1,), ((0, 1),), -15, 2)":{"1":"-1250145008012/5019589575"},"('BA', 1, (), ((0, 2),), -15, 2)":{"1":"49711880994/185910725"},"('BA', 1, (2,), ((0, 1),), -14, 1)":{"1":"1261618355612/5019589575"},"('BA', 1, (), ((0, 3),), -14, 1)":{"1":"-38353988258/91265265"},"('BA', 1, (1,), ((0, 2),), -14, 1)":{"1":"1261618355612/5019589575"},"('BA', 1, (1,), ((0, 1),), -14, 2)":{"1":"1261618355612/5019589575"},"('BA', 1, (), ((0, 2),), -14, 2)":{"1":"-152237696222/557732175"},"('BA', 1, (2,), ((0, 1),), -13, 1)":{"1":"-36908186045548/145568097675"},"('BA', 1, (), ((0, 3),), -13, 1)":{"1":"1138967268442/2646692685"},"('BA', 1, (1,), ((0, 2),), -13, 1)":{"1":"-36908186045548/145568097675"},"('BA', 1, (1,), ((0, 1),), -13, 2)":{"1":"-36908186045548/145568097675"},"('BA', 1, (), ((0, 2),), -13, 2)":{"1":"643629307834/2310604725"},"('BA', 1, (2,), ((0, 1),), -12, 1)":{"1":"37218731320588/145568097675"},"('BA', 1, (), ((0, 3),), -12, 1)":{"1":"-1166112834442/2646692685"},"('BA', 1, (1,), ((0, 2),), -12, 1)":{"1":"37218731320588/145568097675"},"('BA', 1, (1,), ((0, 1),), -12, 2)":{"1":"37218731320588/145568097675"},"('BA', 1, (), ((0, 2),), -12, 2)":{"1":"-656710885354/2310604725"},"('BA', 1, (2,), ((0, 1),), -11, 1)":{"1":"-1163097029189428/4512611027925"},"('BA', 1, (), ((0, 3),), -11, 1)":{"1":"37010555221222/82047473235"},"('BA', 1, (1,), ((0, 2),), -11, 1)":{"1":"-1163097029189428/4512611027925"},"('BA', 1, (1,), ((0, 1),), -11, 2)":{"1":"-1163097029189428/4512611027925"},"('BA', 1, (), ((0, 2),), -11, 2)":{"1":"6923621830058/23876248825"},"('BA', 1, (2,), ((0, 1),), -10, 1)":{"1":"1172122251245278/4512611027925"},"('BA', 1, (), ((0, 3),), -10, 1)":{"1":"-416879756748407/902522205585"},"('BA', 1, (1,), ((0, 2),), -10, 1)":{"1":"1172122251245278/4512611027925"},"('BA', 1, (1,), ((0, 1),), -10, 2)":{"1":"1172122251245278/4512611027925"},"('BA', 1, (), ((0, 2),), -10, 2)":{"1":"-7064708754933/23876248825"},"('BA', 1, (2,), ((0, 1),), -9, 1)":{"1":"-107352180156698/410237366175"},"('BA', 1, (), ((0, 3),), -9, 1)":{"1":"38821069463941/82047473235"},"('BA', 1, (1,), ((0, 2),), -9, 1)":{"1":"-107352180156698/410237366175"},"('BA', 1, (1,), ((0, 1),), -9, 2)":{"1":"-107352180156698/410237366175"},"('BA', 1, (), ((0, 2),), -9, 2)":{"1":"655506448143/2170568075"},"('BA', 1, (2,), ((0, 1),), -8, 1)":{"1":"108124391669498/410237366175"},"('BA', 1, (), ((0, 3),), -8, 1)":{"1":"-39790623918901/82047473235"},"('BA', 1, (1,), ((0, 2),), -8, 1)":{"1":"108124391669498/410237366175"},"('BA', 1, (1,), ((0, 1),), -8, 2)":{"1":"108124391669498/410237366175"},"('BA', 1, (), ((0, 2),), -8, 2)":{"1":"-6024174176887/19535112675"},"('BA', 1, (2,), ((0, 1),), -7, 1)":{"1":"-108874539996218/410237366175"},"('BA', 1, (), ((0, 3),), -7, 1)":{"1":"40822077868141/82047473235"},"('BA', 1, (1,), ((0, 2),), -7, 1)":{"1":"-108874539996218/410237366175"},"('BA', 1, (1,), ((0, 1),), -7, 2)":{"1":"-108874539996218/410237366175"},"('BA', 1, (), ((0, 2),), -7, 2)":{"1":"43091276556469/136745788725"},"('BA', 1, (2,), ((0, 1),), -6, 1)":{"1":"109603850869418/410237366175"},"('BA', 1, (), ((0, 3),), -6, 1)":{"1":"-41936881631461/82047473235"},"('BA', 1, (1,), ((0, 2),), -6, 1)":{"1":"109603850869418/410237366175"},"('BA', 1, (1,), ((0, 1),), -6, 2)":{"1":"109603850869418/410237366175"},"('BA', 1, (), ((0, 2),), -6, 2)":{"1":"-44081055598669/136745788725"},"('BA', 1, (2,), ((0, 1),), -5, 1)":{"1":"-4081597673603666/15178782548475"},"('BA', 1, (), ((0, 3),), -5, 1)":{"1":"1597173618851737/3035756509695"},"('BA', 1, (1,), ((0, 2),), -5, 1)":{"1":"-4081597673603666/15178782548475"},"('BA', 1, (1,), ((0, 1),), -5, 2)":{"1":"-4081597673603666/15178782548475"},"('BA', 1, (), ((0, 2),), -5, 2)":{"1":"1671111155176753/5059594182825"},"('BA', 1, (2,), ((0, 1),), -4, 1)":{"1":"4107161938948466/15178782548475"},"('BA', 1, (), ((0, 3),), -4, 1)":{"1":"-1648813434848233/3035756509695"},"('BA', 1, (1,), ((0, 2),), -4, 1)":{"1":"4107161938948466/15178782548475"},"('BA', 1, (1,), ((0, 1),), -4, 2)":{"1":"4107161938948466/15178782548475"},"('BA', 1, (), ((0, 2),), -4, 2)":{"1":"-1716274690619233/5059594182825"},"('BA', 1, (2,), ((0, 1),), -3, 1)":{"1":"-4132070710310066/15178782548475"},"('BA', 1, (), ((0, 3),), -3, 1)":{"1":"1709839924684153/3035756509695"},"('BA', 1, (1,), ((0, 2),), -3, 1)":{"1":"-4132070710310066/15178782548475"},"('BA', 1, (1,), ((0, 1),), -3, 2)":{"1":"-4132070710310066/15178782548475"},"('BA', 1, (), ((0, 2),), -3, 2)":{"1":"1769205829762633/5059594182825"},"('BA', 1, (2,), ((0, 1),), -2, 1)":{"1":"4156356762387626/15178782548475"},"('BA', 1, (), ((0, 3),), -2, 1)":{"1":"-1786745756263093/3035756509695"},"('BA', 1, (1,), ((0, 2),), -2, 1)":{"1":"4156356762387626/15178782548475"},"('BA', 1, (1,), ((0, 1),), -2, 2)":{"1":"4156356762387626/15178782548475"},"('BA', 1, (), ((0, 2),), -2, 2)":{"1":"-1835317860418213/5059594182825"},"('BA', 1, (2,), ((0, 1),), -1, 1)":{"1":"-171382069340995066/622330084487475"},"('BA', 1, (), ((0, 3),), -1, 1)":{"1":"77725209589057853/124466016897495"},"('BA', 1, (1,), ((0, 2),), -1, 1)":{"1":"-171382069340995066/622330084487475"},"('BA', 1, (1,), ((0, 1),), -1, 2)":{"1":"-171382069340995066/622330084487475"},"('BA', 1, (), ((0, 2),), -1, 2)":{"1":"79052847102631133/207443361495825"},"('BA', 1, (2,), ((0, 1),), 0, 1)":{"1":"24618625978670038/88904297783925"},"('BA', 1, (), ((0, 3),), 0, 1)":{"1":"-12309312989335019/17780859556785"},"('BA', 1, (1,), ((0, 2),), 0, 1)":{"1":"24618625978670038/88904297783925"},"('BA', 1, (1,), ((0, 1),), 0, 2)":{"1":"24618625978670038/88904297783925"},"('BA', 1, (), ((0, 2),), 0, 2)":{"1":"-12309312989335019/29634765927975"},"('BA', 1, (), ((0, 1),), -42, 3)":{"1":"-12309312989335019/88904297783925"},"('BA', 1, (), ((0, 1),), -41, 3)":{"1":"85691034670497533/622330084487475"},"('BA', 1, (), ((0, 1),), -40, 3)":{"1":"-2078178381193813/15178782548475"},"('BA', 1, (), ((0, 1),), -39, 3)":{"1":"2066035355155033/15178782548475"},"('BA', 1, (), ((0, 1),), -38, 3)":{"1":"-2053580969474233/15178782548475"},"('BA', 1, (), ((0, 1),), -37, 3)":{"1":"2040798836801833/15178782548475"},"('BA', 1, (), ((0, 1),), -36, 3)":{"1":"-54801925434709/410237366175"},"('BA', 1, (), ((0, 1),), -35, 3)":{"1":"54437269998109/410237366175"},"('BA', 1, (), ((0, 1),), -34, 3)":{"1":"-54062195834749/410237366175"},"('BA', 1, (), ((0, 1),), -33, 3)":{"1":"53676090078349/410237366175"},"('BA', 1, (), ((0, 1),), -32, 3)":{"1":"-586061125622639/4512611027925"},"('BA', 1, (), ((0, 1),), -31, 3)":{"1":"581548514594714/4512611027925"},"('BA', 1, (), ((0, 1),), -30, 3)":{"1":"-18609365660294/145568097675"},"('BA', 1, (), ((0, 1),), -29, 3)":{"1":"18454093022774/145568097675"},"('BA', 1, (), ((0, 1),), -28, 3)":{"1":"-630809177806/5019589575"},"('BA', 1, (), ((0, 1),), -27, 3)":{"1":"625072504006/5019589575"},"('BA', 1, (), ((0, 1),), -26, 3)":{"1":"-68791484534/557732175"},"('BA', 1, (), ((0, 1),), -25, 3)":{"1":"68105044934/557732175"},"('BA', 1, (), ((0, 1),), -24, 3)":{"1":"-2695645910/22309287"},"('BA', 1, (), ((0, 1),), -23, 3)":{"1":"888633398/7436429"},"('BA', 1, (), ((0, 1),), -22, 3)":{"1":"-38186394/323323"},"('BA', 1, (), ((0, 1),), -21, 3)":{"1":"37716106/323323"},"('BA', 1, (), ((0, 1),), -20, 3)":{"1":"-38186394/323323"},"('BA', 1, (), ((0, 1),), -19, 3)":{"1":"888633398/7436429"},"('BA', 1, (), ((0, 1),), -18, 3)":{"1":"-2695645910/22309287"},"('BA', 1, (), ((0, 1),), -17, 3)":{"1":"68105044934/557732175"},"('BA', 1, (), ((0, 1),), -16, 3)":{"1":"-68791484534/557732175"},"('BA', 1, (), ((0, 1),), -15, 3)":{"1":"625072504006/5019589575"},"('BA', 1, (), ((0, 1),), -14, 3)":{"1":"-630809177806/5019589575"},"('BA', 1, (), ((0, 1),), -13, 3)":{"1":"18454093022774/145568097675"},"('BA', 1, (), ((0, 1),), -12, 3)":{"1":"-18609365660294/145568097675"},"('BA', 1, (), ((0, 1),), -11, 3)":{"1":"581548514594714/4512611027925"},"('BA', 1, (), ((0, 1),), -10, 3)":{"1":"-586061125622639/4512611027925"},"('BA', 1, (), ((0, 1),), -9, 3)":{"1":"53676090078349/410237366175"},"('BA', 1, (), ((0, 1),), -8, 3)":{"1":"-54062195834749/410237366175"},"('BA', 1, (), ((0, 1),), -7, 3)":{"1":"54437269998109/410237366175"},"('BA', 1, (), ((0, 1),), -6, 3)":{"1":"-54801925434709/410237366175"},"('BA', 1, (), ((0, 1),), -5, 3)":{"1":"2040798836801833/15178782548475"},"('BA', 1, (), ((0, 1),), -4, 3)":{"1":"-2053580969474233/15178782548475"},"('BA', 1, (), ((0, 1),), -3, 3)":{"1":"2066035355155033/15178782548475"},"('BA', 1, (), ((0, 1),), -2, 3)":{"1":"-2078178381193813/15178782548475"},"('BA', 1, (), ((0, 1),), -1, 3)":{"1":"85691034670497533/622330084487475"},"('BA', 1, (), ((0, 1),), 0, 3)":{"1":"-12309312989335019/88904297783925"},"('BA', 1, (-2,), ((0, 1),), -42, 1)":{"1":"-24618625978670038/88904297783925"},"('BA', 0, (), ((0, 3),), -42, 1)":{"1":"12309312989335019/29634765927975"},"('BA', 1, (-2,), ((0, 1),), -41, 1)":{"1":"171382069340995066/622330084487475"},"('BA', 0, (), ((0, 3),), -41, 1)":{"1":"-72414659534764733/207443361495825"},"('BA', 1, (-2,), ((0, 1),), -40, 1)":{"1":"-4156356762387626/15178782548475"},"('BA', 0, (), ((0, 3),), -40, 1)":{"1":"1592457339642613/5059594182825"},"('BA', 1, (-2,), ((0, 1),), -39, 1)":{"1":"4132070710310066/15178782548475"},"('BA', 0, (), ((0, 3),), -39, 1)":{"1":"-1472376304370233/5059594182825"},"('BA', 1, (-2,), ((0, 1),), -38, 1)":{"1":"-4107161938948466/15178782548475"},"('BA', 0, (), ((0, 3),), -38, 1)":{"1":"1378968411764233/5059594182825"},"('BA', 1, (-2,), ((0, 1),), -37, 1)":{"1":"4081597673603666/15178782548475"},"('BA', 0, (), ((0, 3),), -37, 1)":{"1":"-1301423473551673/5059594182825"},"('BA', 1, (-2,), ((0, 1),), -36, 1)":{"1":"-109603850869418/410237366175"},"('BA', 0, (), ((0, 3),), -36, 1)":{"1":"33360185762629/136745788725"},"('BA', 1, (-2,), ((0, 1),), -35, 1)":{"1":"108874539996218/410237366175"},"('BA', 0, (), ((0, 3),), -35, 1)":{"1":"-31745283114829/136745788725"},"('BA', 1, (-2,), ((0, 1),), -34, 1)":{"1":"-108124391669498/410237366175"},"('BA', 0, (), ((0, 3),), -34, 1)":{"1":"30276242641669/136745788725"},"('BA', 1, (-2,), ((0, 1),), -33, 1)":{"1":"107352180156698/410237366175"},"('BA', 0, (), ((0, 3),), -33, 1)":{"1":"-28917722387669/136745788725"},"('BA', 1, (-2,), ((0, 1),), -32, 1)":{"1":"-1172122251245278/4512611027925"},"('BA', 0, (), ((0, 3),), -32, 1)":{"1":"304092177498919/1504203675975"},"('BA', 1, (-2,), ((0, 1),), -31, 1)":{"1":"1163097029189428/4512611027925"},"('BA', 0, (), ((0, 3),), -31, 1)":{"1":"-290827835992594/1504203675975"},"('BA', 1, (-2,), ((0, 1),), -30, 1)":{"1":"-37218731320588/145568097675"},"('BA', 0, (), ((0, 3),), -30, 1)":{"1":"8972491524574/48522699225"},"('BA', 1, (-2,), ((0, 1),), -29, 1)":{"1":"36908186045548/145568097675"},"('BA', 0, (), ((0, 3),), -29, 1)":{"1":"-8578337906254/48522699225"},"('BA', 1, (-2,), ((0, 1),), -28, 1)":{"1":"-1261618355612/5019589575"},"('BA', 0, (), ((0, 3),), -28, 1)":{"1":"282616999526/1673196525"},"('BA', 1, (-2,), ((0, 1),), -27, 1)":{"1":"1250145008012/5019589575"},"('BA', 0, (), ((0, 3),), -27, 1)":{"1":"-269741353886/1673196525"},"('BA', 1, (-2,), ((0, 1),), -26, 1)":{"1":"-137582969068/557732175"},"('BA', 0, (), ((0, 3),), -26, 1)":{"1":"257099424586/1673196525"},"('BA', 1, (-2,), ((0, 1),), -25, 1)":{"1":"136210089868/557732175"},"('BA', 0, (), ((0, 3),), -25, 1)":{"1":"-244622375386/1673196525"},"('BA', 1, (-2,), ((0, 1),), -24, 1)":{"1":"-5391291820/22309287"},"('BA', 0, (), ((0, 3),), -24, 1)":{"1":"15483210502/111546435"},"('BA', 1, (-2,), ((0, 1),), -23, 1)":{"1":"1777266796/7436429"},"('BA', 0, (), ((0, 3),), -23, 1)":{"1":"-14661289402/111546435"},"('BA', 1, (-2,), ((0, 1),), -22, 1)":{"1":"-76372788/323323"},"('BA', 0, (), ((0, 3),), -22, 1)":{"1":"120337006/969969"},"('BA', 1, (-2,), ((0, 1),), -21, 1)":{"1":"75432212/323323"},"('BA', 0, (), ((0, 3),), -21, 1)":{"1":"-37716106/323323"},"('BA', 1, (-2,), ((0, 1),), -20, 1)":{"1":"-76372788/323323"},"('BA', 0, (), ((0, 3),), -20, 1)":{"1":"15540194/138567"},"('BA', 1, (-2,), ((0, 1),), -19, 1)":{"1":"1777266796/7436429"},"('BA', 0, (), ((0, 3),), -19, 1)":{"1":"-1713958934/15935205"},"('BA', 1, (-2,), ((0, 1),), -18, 1)":{"1":"-5391291820/22309287"},"('BA', 0, (), ((0, 3),), -18, 1)":{"1":"1639035514/15935205"},"('BA', 1, (-2,), ((0, 1),), -17, 1)":{"1":"136210089868/557732175"},"('BA', 0, (), ((0, 3),), -17, 1)":{"1":"-23429699174/239028075"},"('BA', 1, (-2,), ((0, 1),), -16, 1)":{"1":"-137582969068/557732175"},"('BA', 0, (), ((0, 3),), -16, 1)":{"1":"22235640374/239028075"},"('BA', 1, (-2,), ((0, 1),), -15, 1)":{"1":"1250145008012/5019589575"},"('BA', 0, (), ((0, 3),), -15, 1)":{"1":"-62988706622/717084225"},"('BA', 1, (-2,), ((0, 1),), -14, 1)":{"1":"-1261618355612/5019589575"},"('BA', 0, (), ((0, 3),), -14, 1)":{"1":"413767357034/5019589575"},"('BA', 1, (-2,), ((0, 1),), -13, 1)":{"1":"36908186045548/145568097675"},"('BA', 0, (), ((0, 3),), -13, 1)":{"1":"-11173172326786/145568097675"},"('BA', 1, (-2,), ((0, 1),), -12, 1)":{"1":"-37218731320588/145568097675"},"('BA', 0, (), ((0, 3),), -12, 1)":{"1":"10301256746866/145568097675"},"('BA', 1, (-2,), ((0, 1),), -11, 1)":{"1":"1163097029189428/4512611027925"},"('BA', 0, (), ((0, 3),), -11, 1)":{"1":"-290613521211646/4512611027925"},"('BA', 1, (-2,), ((0, 1),), -10, 1)":{"1":"-1172122251245278/4512611027925"},"('BA', 0, (), ((0, 3),), -10, 1)":{"1":"259845718748521/4512611027925"},"('BA', 1, (-2,), ((0, 1),), -9, 1)":{"1":"107352180156698/410237366175"},"('BA', 0, (), ((0, 3),), -9, 1)":{"1":"-20599012993691/410237366175"},"('BA', 1, (-2,), ((0, 1),), -8, 1)":{"1":"-108124391669498/410237366175"},"('BA', 0, (), ((0, 3),), -8, 1)":{"1":"17295663744491/410237366175"},"('BA', 1, (-2,), ((0, 1),), -7, 1)":{"1":"108874539996218/410237366175"},"('BA', 0, (), ((0, 3),), -7, 1)":{"1":"-13638690651731/410237366175"},"('BA', 1, (-2,), ((0, 1),), -6, 1)":{"1":"-109603850869418/410237366175"},"('BA', 0, (), ((0, 3),), -6, 1)":{"1":"9523293581531/410237366175"},"('BA', 1, (-2,), ((0, 1),), -5, 1)":{"1":"4081597673603666/15178782548475"},"('BA', 0, (), ((0, 3),), -5, 1)":{"1":"-177327252948647/15178782548475"},"('BA', 1, (-2,), ((0, 1),), -4, 1)":{"1":"-4107161938948466/15178782548475"},"('BA', 0, (), ((0, 3),), -4, 1)":{"1":"-29743296344233/15178782548475"},"('BA', 1, (-2,), ((0, 1),), -3, 1)":{"1":"4132070710310066/15178782548475"},"('BA', 0, (), ((0, 3),), -3, 1)":{"1":"285058202800633/15178782548475"},"('BA', 1, (-2,), ((0, 1),), -2, 1)":{"1":"-4156356762387626/15178782548475"},"('BA', 0, (), ((0, 3),), -2, 1)":{"1":"-621015256540213/15178782548475"},"('BA', 1, (-2,), ((0, 1),), -1, 1)":{"1":"171382069340995066/622330084487475"},"('BA', 0, (), ((0, 3),), -1, 1)":{"1":"45861909263299133/622330084487475"},"('BA', 1, (-2,), ((0, 1),), 0, 1)":{"1":"-24618625978670038/88904297783925"},"('BA', 0, (), ((0, 3),), 0, 1)":{"1":"-12309312989335019/88904297783925"},"('R', -41, 4)":{"1":"-48"},"('R', -40, 4)":{"1":"72"},"('R', -39, 4)":{"1":"-88"},"('R', -38, 4)":{"1":"100"},"('R', -37, 4)":{"1":"-548/5"},"('R', -36, 4)":{"1":"588/5"},"('R', -35, 4)":{"1":"-4356/35"},"('R', -34, 4)":{"1":"4566/35"},"('R', -33, 4)":{"1":"-14258/105"},"('R', -32, 4)":{"1":"14762/105"},"('R', -31, 4)":{"1":"-167422/1155"},"('R', -30, 4)":{"1":"172042/1155"},"('R', -29, 4)":{"1":"-2291986/15015"},"('R', -28, 4)":{"1":"2343466/15015"},"('R', -27, 4)":{"1":"-2391514/15015"},"('R', -26, 4)":{"1":"2436559/15015"},"('R', -25, 4)":{"1":"-42142223/255255"},"('R', -24, 4)":{"1":"14274301/85085"},"('R', -23, 4)":{"1":"-275295799/1616615"},"('R', -22, 4)":{"1":"55835135/323323"},"('R', -21, 4)":{"1":"-56574159/323323"},"('R', -20, 4)":{"1":"57279591/323323"},"('R', -19, 4)":{"1":"-1332950097/7436429"},"('R', -18, 4)":{"1":"1347822955/7436429"},"('R', -17, 4)":{"1":"-34052522467/185910725"},"('R', -16, 4)":{"1":"34395742267/185910725"},"('R', -15, 4)":{"1":"-312536252003/1673196525"},"('R', -14, 4)":{"1":"315404588903/1673196525"},"('R', -13, 4)":{"1":"-9227046511387/48522699225"},"('R', -12, 4)":{"1":"9304682830147/48522699225"},"('R', -11, 4)":{"1":"-290774257297357/1504203675975"},"('R', -10, 4)":{"1":"586061125622639/3008407351950"},"('R', -9, 4)":{"1":"-53676090078349/273491577450"},"('R', -8, 4)":{"1":"54062195834749/273491577450"},"('R', -7, 4)":{"1":"-54437269998109/273491577450"},"('R', -6, 4)":{"1":"54801925434709/273491577450"},"('R', -5, 4)":{"1":"-2040798836801833/10119188365650"},"('R', -4, 4)":{"1":"2053580969474233/10119188365650"},"('R', -3, 4)":{"1":"-2066035355155033/10119188365650"},"('R', -2, 4)":{"1":"2078178381193813/10119188365650"},"('R', -1, 4)":{"1":"-85691034670497533/414886722991650"},"('R', 0, 4)":{"1":"12309312989335019/59269531855950"},"('BA', 1, (1, 2), ((0, 1),), -42, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -42, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -42, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -42, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -42, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -42, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -42, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -42, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -42, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -42, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -42, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -41, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -41, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -41, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -41, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -41, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -41, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -41, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -41, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -41, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -41, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -41, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -40, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -40, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -40, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -40, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -40, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -40, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -40, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -40, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -40, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -40, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -40, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -39, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -39, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -39, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -39, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -39, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -39, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -39, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -39, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -39, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -39, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -39, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -38, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -38, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -38, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -38, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -38, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -38, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -38, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -38, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -38, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -38, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -38, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -37, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -37, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -37, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -37, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -37, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -37, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -37, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -37, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -37, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -37, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -37, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -36, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -36, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -36, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -36, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -36, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -36, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -36, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -36, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -36, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -36, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -36, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -35, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -35, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -35, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -35, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -35, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -35, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -35, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -35, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -35, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -35, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -35, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -34, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -34, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -34, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -34, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -34, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -34, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -34, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -34, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -34, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -34, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -34, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -33, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -33, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -33, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -33, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -33, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -33, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -33, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -33, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -33, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -33, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -33, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -32, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -32, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -32, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -32, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -32, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -32, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -32, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -32, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -32, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -32, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -32, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -31, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -31, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -31, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -31, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -31, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -31, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -31, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -31, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -31, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -31, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -31, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -30, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -30, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -30, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -30, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -30, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -30, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -30, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -30, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -30, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -30, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -30, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -29, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -29, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -29, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -29, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -29, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -29, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -29, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -29, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -29, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -29, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -29, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -28, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -28, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -28, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -28, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -28, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -28, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -28, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -28, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -28, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -28, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -28, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -27, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -27, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -27, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -27, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -27, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -27, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -27, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -27, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -27, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -27, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -27, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -26, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -26, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -26, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -26, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -26, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -26, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -26, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -26, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -26, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -26, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -26, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -25, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -25, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -25, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -25, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -25, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -25, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -25, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -25, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -25, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -25, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -25, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -24, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -24, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -24, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -24, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -24, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -24, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -24, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -24, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -24, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -24, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -24, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -23, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -23, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -23, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -23, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -23, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -23, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -23, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -23, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -23, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -23, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -23, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -22, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -22, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -22, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -22, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -22, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -22, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -22, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -22, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -22, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -22, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -22, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -21, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -21, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -21, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -21, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -21, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -21, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -21, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -21, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -21, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -21, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -21, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -20, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -20, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -20, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -20, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -20, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -20, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -20, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -20, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -20, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -20, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -20, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -19, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -19, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -19, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -19, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -19, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -19, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -19, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -19, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -19, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -19, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -19, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -18, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -18, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -18, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -18, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -18, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -18, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -18, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -18, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -18, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -18, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -18, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -17, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -17, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -17, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -17, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -17, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -17, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -17, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -17, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -17, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -17, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -17, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -16, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -16, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -16, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -16, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -16, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -16, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -16, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -16, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -16, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -16, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -16, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -15, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -15, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -15, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -15, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -15, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -15, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -15, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -15, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -15, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -15, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -15, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -14, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -14, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -14, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -14, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -14, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -14, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -14, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -14, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -14, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -14, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -14, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -13, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -13, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -13, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -13, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -13, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -13, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -13, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -13, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -13, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -13, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -13, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -12, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -12, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -12, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -12, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -12, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -12, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -12, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -12, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -12, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -12, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -12, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -11, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -11, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -11, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -11, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -11, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -11, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -11, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -11, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -11, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -11, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -11, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -10, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -10, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -10, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -10, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -10, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -10, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -10, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -10, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -10, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -10, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -10, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -9, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -9, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -9, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -9, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -9, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -9, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -9, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -9, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -9, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -9, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -9, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -8, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -8, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -8, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -8, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -8, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -8, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -8, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -8, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -8, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -8, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -8, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -7, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -7, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -7, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -7, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -7, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -7, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -7, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -7, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -7, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -7, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -7, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -6, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -6, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -6, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -6, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -6, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -6, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -6, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -6, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -6, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -6, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -6, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -5, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -5, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -5, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -5, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -5, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -5, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -5, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -5, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -5, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -5, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -5, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -4, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -4, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -4, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -4, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -4, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -4, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -4, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -4, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -4, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -4, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -4, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -3, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -3, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -3, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -3, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -3, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -3, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -3, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -3, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -3, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -3, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -3, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -2, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -2, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -2, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -2, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -2, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -2, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -2, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -2, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -2, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -2, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -2, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -1, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -1, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -1, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -1, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -1, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -1, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -1, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -1, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -1, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -1, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -1, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), 0, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), 0, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), 0, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), 0, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), 0, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), 0, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), 0, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), 0, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), 0, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), 0, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), 0, 2)":{"1":"-144"},"('BA', 1, (1,), ((0, 1),), -42, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -42, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -41, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -41, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -40, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -40, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -39, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -39, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -38, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -38, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -37, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -37, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -36, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -36, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -35, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -35, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -34, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -34, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -33, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -33, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -32, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -32, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -31, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -31, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -30, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -30, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -29, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -29, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -28, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -28, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -27, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -27, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -26, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -26, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -25, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -25, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -24, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -24, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -23, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -23, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -22, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -22, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -21, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -21, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -20, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -20, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -19, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -19, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -18, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -18, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -17, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -17, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -16, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -16, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -15, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -15, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -14, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -14, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -13, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -13, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -12, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -12, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -11, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -11, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -10, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -10, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -9, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -9, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -8, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -8, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -7, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -7, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -6, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -6, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -5, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -5, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -4, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -4, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -3, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -3, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -2, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -2, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -1, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -1, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), 0, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), 0, 3)":{"1":"-64"},"('BA', 1, (1, -2), ((0, 1),), -42, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -42, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -41, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -41, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -40, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -40, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -39, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -39, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -38, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -38, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -37, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -37, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -36, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -36, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -35, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -35, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -34, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -34, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -33, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -33, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -32, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -32, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -31, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -31, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -30, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -30, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -29, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -29, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -28, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -28, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -27, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -27, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -26, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -26, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -25, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -25, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -24, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -24, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -23, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -23, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -22, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -22, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -21, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -21, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -20, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -20, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -19, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -19, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -18, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -18, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -17, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -17, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -16, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -16, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -15, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -15, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -14, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -14, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -13, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -13, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -12, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -12, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -11, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -11, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -10, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -10, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -9, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -9, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -8, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -8, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -7, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -7, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -6, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -6, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -5, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -5, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -4, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -4, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -3, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -3, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -2, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -2, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -1, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -1, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), 0, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), 0, 1)":{"1":"-96"},"('BA', 1, (), ((0, 1),), -42, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -41, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -40, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -39, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -38, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -37, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -36, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -35, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -34, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -33, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -32, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -31, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -30, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -29, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -28, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -27, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -26, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -25, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -24, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -23, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -22, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -21, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -20, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -19, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -18, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -17, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -16, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -15, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -14, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -13, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -12, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -11, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -10, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -9, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -8, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -7, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -6, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -5, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -4, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -3, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -2, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -1, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), 0, 4)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -42, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -42, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -41, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -41, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -40, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -40, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -39, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -39, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -38, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -38, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -37, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -37, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -36, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -36, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -35, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -35, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -34, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -34, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -33, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -33, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -32, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -32, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -31, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -31, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -30, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -30, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -29, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -29, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -28, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -28, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -27, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -27, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -26, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -26, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -25, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -25, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -24, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -24, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -23, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -23, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -22, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -22, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -21, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -21, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -20, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -20, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -19, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -19, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -18, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -18, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -17, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -17, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -16, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -16, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -15, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -15, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -14, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -14, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -13, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -13, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -12, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -12, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -11, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -11, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -10, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -10, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -9, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -9, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -8, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -8, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -7, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -7, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -6, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -6, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -5, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -5, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -4, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -4, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -3, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -3, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -2, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -2, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -1, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -1, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), 0, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), 0, 2)":{"1":"-48"},"('BA', 1, (-2, 1), ((0, 1),), -42, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -42, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -41, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -41, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -40, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -40, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -39, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -39, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -38, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -38, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -37, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -37, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -36, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -36, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -35, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -35, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -34, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -34, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -33, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -33, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -32, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -32, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -31, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -31, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -30, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -30, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -29, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -29, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -28, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -28, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -27, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -27, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -26, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -26, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -25, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -25, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -24, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -24, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -23, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -23, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -22, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -22, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -21, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -21, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -20, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -20, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -19, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -19, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -18, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -18, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -17, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -17, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -16, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -16, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -15, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -15, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -14, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -14, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -13, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -13, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -12, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -12, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -11, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -11, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -10, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -10, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -9, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -9, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -8, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -8, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -7, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -7, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -6, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -6, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -5, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -5, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -4, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -4, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -3, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -3, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -2, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -2, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -1, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -1, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), 0, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), 0, 1)":{"1":"-64"},"('BA', 0, (), (), 1, 5)":{"1":"32"},"('R', 1, 5)":{"1":"32"},"('BA', 0, (), ((0, 4),), -42, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -42, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -41, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -41, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -40, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -40, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -39, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -39, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -38, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -38, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -37, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -37, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -36, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -36, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -35, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -35, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -34, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -34, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -33, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -33, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -32, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -32, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -31, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -31, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -30, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -30, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -29, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -29, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -28, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -28, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -27, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -27, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -26, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -26, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -25, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -25, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -24, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -24, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -23, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -23, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -22, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -22, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -21, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -21, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -20, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -20, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -19, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -19, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -18, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -18, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -17, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -17, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -16, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -16, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -15, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -15, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -14, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -14, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -13, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -13, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -12, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -12, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -11, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -11, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -10, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -10, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -9, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -9, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -8, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -8, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -7, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -7, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -6, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -6, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -5, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -5, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -4, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -4, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -3, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -3, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -2, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -2, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -1, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -1, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), 0, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), 0, 3)":{"1":"-32"},"('BA', 1, (), ((0, 1),), -42, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -41, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -40, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -39, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -38, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -37, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -36, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -35, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -34, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -33, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -32, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -31, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -30, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -29, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -28, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -27, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -26, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -25, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -24, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -23, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -22, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -21, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -20, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -19, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -18, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -17, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -16, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -15, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -14, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -13, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -12, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -11, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -10, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -9, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -8, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -7, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -6, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -5, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -4, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -3, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -2, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -1, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), 0, 1)":{"z3":"-32"}}

==> anc/tables/json/atoms_m45.json <==
{"('R', -43, 1)":{"1":"1269420521736238971193386587379576541351717223/40342514653656443504607381427282225620300000","z3":"-32"},"('R', -42, 1)":{"1":"-267845514235883340831853924464316283196832777/1833750666075292886573062792149192073650000","pi2":"8/3","z3":"48"},"('R', -41, 1)":{"1":"277054003282952940026087866351405851541465579/1180756526448481273305581895432650505960000","pi2":"-8/3","z3":"-176/3"},"('R', -40, 1)":{"1":"-11895425237559722937709685305463564776357642799/42096537029902375830894658880642322386400000","pi2":"10/3","z3":"200/3"},"('R', -39, 1)":{"1":"214483012046558204799091607137245046068039956273/691585965491253317221840824467695296348000000","pi2":"-10/3","z3":"-1096/15"},"('R', -38, 1)":{"1":"-1563075812367503494443422509145804219824350213571/4841101758438773220552885771273867074436000000","pi2":"98/27","z3":"392/5"},"('R', -37, 1)":{"1":"11064704325880486133036315354273049402710106736087/33887712309071412543870200398917069521052000000","pi2":"-98/27","z3":"-2904/35"},"('R', -36, 1)":{"1":"-43819673888001858447850838109238710621015191542033/135550849236285650175480801595668278084208000000","pi2":"205/54","z3":"3044/35"},"('R', -35, 1)":{"1":"128196273647364433783035229286365756560789572202139/406652547708856950526442404787004834252624000000","pi2":"-205/54","z3":"-28516/315"},"('R', -34, 1)":{"1":"-11216163927208169411176466852839176367303369911977/36968413428077904593312945889727712204784000000","pi2":"5269/1350","z3":"29524/315"},"('R', -33, 1)":{"1":"300180581894460037557506730535932063918113211637/1040032091326999873469162160580575023664000000","pi2":"-5269/1350","z3":"-334844/3465"},"('R', -32, 1)":{"1":"-1213882327747163861872385779121550529357498158593177/4473178024797426455790866452657053176778864000000","pi2":"5369/1350","z3":"344084/3465"},"('R', -31, 1)":{"1":"14656653791412082380492488870227078020789736920623771/58151314322366543925281263884541691298125232000000","pi2":"-5369/1350","z3":"-4583972/45045"},"('R', -30, 1)":{"1":"-13423560988468537631278895307937509172290181981836131/58151314322366543925281263884541691298125232000000","pi2":"266681/66150","z3":"4686932/45045"},"('R', -29, 1)":{"1":"12091277926087024944906072284494391569434512372312603/58151314322366543925281263884541691298125232000000","pi2":"-266681/66150","z3":"-4783028/45045"},"('R', -28, 1)":{"1":"-86507759855872706578510339278630162564937221210449/471815937706827942598630944296484310735296000000","pi2":"1077749/264600","z3":"4873118/45045"},"('R', -27, 1)":{"1":"621295799317553090878945816054675821846082939010726749/3954289373920924986919125944148835008272515776000000","pi2":"-1077749/264600","z3":"-84284446/765765"},"('R', -26, 1)":{"1":"-7400651827314195834419380138641876509562938156232041/57308541651027898361146752813751232003949504000000","pi2":"9778141/2381400","z3":"28548602/255255"},"('R', -25, 1)":{"1":"2485301584993535955325232612237615176158549611288244637/25043832701499191583821130979609288385725933248000000","pi2":"-9778141/2381400","z3":"-550591598/4849845"},"('R', -24, 1)":{"1":"-8195931302607332168994790802821225527459059621221369/122165037568288739433273809656630675052321625600000","pi2":"1968329/476280","z3":"111670270/969969"},"('R', -23, 1)":{"1":"17861225331745038858583269849033337824337370459577709/556529615588870924084914021769095297460576294400000","pi2":"-1968329/476280","z3":"-37716106/323323"},"('R', -22, 1)":{"1":"76345581541736194754216111083223737358969/10763911798352142877564667969539760640000","pi2":"239437889/57629880","z3":"38186394/323323"},"('R', -21, 1)":{"1":"-2126575293279885317379282181830785380162045277691716191/38400543475632093761859067502067575524779764313600000","pi2":"-239437889/57629880","z3":"-888633398/7436429"},"('R', -20, 1)":{"1":"215721720557344797511648998724032170159646376845782297/2809795864070641006965297622102505526203397388800000","pi2":"240505109/57629880","z3":"2695645910/22309287"},"('R', -19, 1)":{"1":"-261671756140148257114272418733090101725037032233692447057/2880040760672407032139430062655068164358482323520000000","pi2":"-240505109/57629880","z3":"-68105044934/557732175"},"('R', -18, 1)":{"1":"15371641691433102604394891328837028715658134952470578603/151581092666968791165233161192372008650446438080000000","pi2":"40799043101/9739449720","z3":"68791484534/557732175"},"('R', -17, 1)":{"1":"-149866977778623653501667411814915260177333157528968448627/1364229834002719120487098450731348077854017942720000000","pi2":"-40799043101/9739449720","z3":"-625072504006/5019589575"},"('R', -16, 1)":{"1":"323529448723806846337301201902037457755787313161440239/2767200474650545883340970488298880482462511040000000","pi2":"40931552621/9739449720","z3":"630809177806/5019589575"},"('R', -15, 1)":{"1":"-2467805828056802609386546494153999391636166355658553189/20062203441216457654222036040166883497853205040000000","pi2":"-40931552621/9739449720","z3":"-18454093022774/145568097675"},"('R', -14, 1)":{"1":"74708033822185726207058543433313537380225667710585511393/581803899795277271972439045164839621437742946160000000","pi2":"205234915681/48697248600","z3":"18609365660294/145568097675"},"('R', -13, 1)":{"1":"-2404160558130527245981837225968520759415108315891075711983/18035920893653595431145610400110028264570031330960000000","pi2":"-205234915681/48697248600","z3":"-581548514594714/4512611027925"},"('R', -12, 1)":{"1":"1529707944102037520795621124870925210390069509826831461203/11099028242248366419166529476990786624350788511360000000","pi2":"822968714749/194788994400","z3":"586061125622639/4512611027925"},"('R', -11, 1)":{"1":"-1576908865041590079613419988194654574655201532067392534503/11099028242248366419166529476990786624350788511360000000","pi2":"-822968714749/194788994400","z3":"-53676090078349/410237366175"},"('R', -10, 1)":{"1":"2121090816232955638292630057033715228458171162638024849627/14514113855247863778910077008372567124151031130240000000","pi2":"238357395880861/56294019381600","z3":"54062195834749/410237366175"},"('R', -9, 1)":{"1":"-28311761875931363678908936813758170059571316130978515293479/188683480118222229125831001108843372613963404693120000000","pi2":"-238357395880861/56294019381600","z3":"-54437269998109/410237366175"},"('R', -8, 1)":{"1":"29026496137354040437542298613096338476204837408432944224979/188683480118222229125831001108843372613963404693120000000","pi2":"238820721143261/56294019381600","z3":"54801925434709/410237366175"},"('R', -7, 1)":{"1":"-1099201594500442544466625908370836474039854479276537048401773/6981288764374222477655747041027204786716645973645440000000","pi2":"-238820721143261/56294019381600","z3":"-2040798836801833/15178782548475"},"('R', -6, 1)":{"1":"21330666705613227422443917257402742790220244265761020052357887/132644486523110227075459193779516890947616273499263360000000","pi2":"86364397717734821/20322140996757600","z3":"2053580969474233/15178782548475"},"('R', -5, 1)":{"1":"-282099525462509427122308793439628172794422640487324810042567531/1724378324800432951980969519133719582319011555490423680000000","pi2":"-86364397717734821/20322140996757600","z3":"-2066035355155033/15178782548475"},"('R', -4, 1)":{"1":"285002013119031800476347341387139461253541613020146371372282657/1724378324800432951980969519133719582319011555490423680000000","pi2":"17299975731542641/4064428199351520","z3":"2078178381193813/15178782548475"},"('R', -3, 1)":{"1":"-11613282528089120687685130483533484430885273266259495682260042437/70699511316817751031219750284482502875079473775107370880000000","pi2":"-17299975731542641/4064428199351520","z3":"-85691034670497533/622330084487475"},"('R', -2, 1)":{"1":"1587690910292800090413783215735576055064794052516117861308949291/10099930188116821575888535754926071839297067682158195840000000","pi2":"353562301485889/82947514272480","z3":"12309312989335019/88904297783925"},"('R', -1, 1)":{"1":"-57324356516330135722806827656419795471433678842746495058369462913/434296998089023327763207037461821089089773910332802421120000000","pi2":"-353562301485889/82947514272480","z3":"-532145396070491417/3822884804708775"},"('R', 0, 1)":{"1":"664089804732561168400511997367329128894811442984332907528689497/14975758554793907853903690946959347899647376218372497280000000","pi2":"354019312583809/82947514272480","z3":"5884182435213075787/42051732851796525"},"('R', -43, 2)":{"1":"-351000377330263436574352193/889939140273255786714000","pi2":"-16/3"},"('R', -42, 2)":{"1":"1723942859467289276417986963/6526220362003875769236000","pi2":"8"},"('R', -41, 2)":{"1":"-5461191965176090620885692153/58735983258034881923124000","pi2":"-88/9"},"('R', -40, 2)":{"1":"-16127934810439608923438351/271835955574376313032640","pi2":"100/9"},"('R', -39, 2)":{"1":"792754793470191220484463674359/4111518828062441734618680000","pi2":"-548/45"},"('R', -38, 2)":{"1":"-420968529718001353385555603063/1370506276020813911539560000","pi2":"196/15"},"('R', -37, 2)":{"1":"185600274440160911563182702481/456835425340271303846520000","pi2":"-484/35"},"('R', -36, 2)":{"1":"-9425831341153280411122270157/19167919944347047713840000","pi2":"1522/105"},"('R', -35, 2)":{"1":"13963490019598782421851621947779/24669112968374650407712080000","pi2":"-14258/945"},"('R', -34, 2)":{"1":"-108842532497001377864906144352553/172683790778622552853984560000","pi2":"14762/945"},"('R', -33, 2)":{"1":"44935525373332464543484247062087/65500748226374071772201040000","pi2":"-167422/10395"},"('R', -32, 2)":{"1":"-1394244329728328527834965590237093/1899521698564848081393830160000","pi2":"172042/10395"},"('R', -31, 2)":{"1":"19140502869852087179590685207007149/24693782081343025058119792080000","pi2":"-2291986/135135"},"('R', -30, 2)":{"1":"-2856964113385172221627515577722047/3527683154477575008302827440000","pi2":"2343466/135135"},"('R', -29, 2)":{"1":"3199057474225202555969354962799/3813711518354135144111164800","pi2":"-2391514/135135"},"('R', -28, 2)":{"1":"-608371094038340047254292994641417/705536630895515001660565488000","pi2":"2436559/135135"},"('R', -27, 2)":{"1":"73929541010544104202446043970873217/83958859076566285197607293072000","pi2":"-42142223/2297295"},"('R', -26, 2)":{"1":"-75036787311890244884116047108788053/83958859076566285197607293072000","pi2":"14274301/765765"},"('R', -25, 2)":{"1":"287761688283375149405905900575128783/319043664490951883750907713673600","pi2":"-275295799/14549535"},"('R', -24, 2)":{"1":"-288766277987210944588219151352809729/319043664490951883750907713673600","pi2":"55835135/2909907"},"('R', -23, 2)":{"1":"2939647902462157753439253613278223/3255547596846447793376609323200","pi2":"-18858053/969969"},"('R', -22, 2)":{"1":"-886702095748060183351895535533537/990818833822831937114620228800","pi2":"6364399/323323"},"('R', -21, 2)":{"1":"10599166621681144108706690021549515609/12055292751122396178873584323809600","pi2":"-444316699/22309287"},"('R', -20, 2)":{"1":"-148298959645306863396613576407856746941/168774098515713546504230180533334400","pi2":"1347822955/66927861"},"('R', -19, 2)":{"1":"93204190958682157649580427734039321951947/105483811572320966565143862833334000000","pi2":"-34052522467/1673196525"},"('R', -18, 2)":{"1":"-93967209325768616271958646167084701378047/105483811572320966565143862833334000000","pi2":"34395742267/1673196525"},"('R', -17, 2)":{"1":"29426764392488054053129420362809258892487/32736355315547886175389474672414000000","pi2":"-312536252003/15058768725"},"('R', -16, 2)":{"1":"-122998488283322726552967937636590905653739/135622043450126957012327823642858000000","pi2":"315404588903/15058768725"},"('R', -15, 2)":{"1":"104280124595287796864740364606553658805800799/114058138541556770847367699683643578000000","pi2":"-9227046511387/436704293025"},"('R', -14, 2)":{"1":"-104985912171587732452780390370750770204608299/114058138541556770847367699683643578000000","pi2":"9304682830147/436704293025"},"('R', -13, 2)":{"1":"709780439466003215560111099912615232719667816273/767269097969052397490242515771870349206000000","pi2":"-290774257297357/13537833083775"},"('R', -12, 2)":{"1":"-2847186317232040422904860746225222275856914320767/3069076391876209589960970063087481396824000000","pi2":"586061125622639/27075666167550"},"('R', -11, 2)":{"1":"2847883297863825847344031933458120110835710175467/3069076391876209589960970063087481396824000000","pi2":"-53676090078349/2461424197050"},"('R', -10, 2)":{"1":"-2839739171858977049248715916829058232506377958867/3069076391876209589960970063087481396824000000","pi2":"54062195834749/2461424197050"},"('R', -9, 2)":{"1":"2821050690422995350924468141781743911479883753387/3069076391876209589960970063087481396824000000","pi2":"-54437269998109/2461424197050"},"('R', -8, 2)":{"1":"-2789654443263163158666752179299540342056302714487/3069076391876209589960970063087481396824000000","pi2":"54801925434709/2461424197050"},"('R', -7, 2)":{"1":"3754867032118147491345519985874462372761029063410153/4201565580478530928656568016366762032252056000000","pi2":"-2040798836801833/91072695290850"},"('R', -6, 2)":{"1":"-3664323674881743969363859225500837077289391810821953/4201565580478530928656568016366762032252056000000","pi2":"2053580969474233/91072695290850"},"('R', -5, 2)":{"1":"3540117027243335285541046353788096277539338089550553/4201565580478530928656568016366762032252056000000","pi2":"-2066035355155033/91072695290850"},"('R', -4, 2)":{"1":"-82227448244656627517553343802714193179797993959163/102477209279964168991623610155286878835416000000","pi2":"2078178381193813/91072695290850"},"('R', -3, 2)":{"1":"5279309831582286064444914070362903148028931005826927023/7062831740784410491071690835512526976215706136000000","pi2":"-85691034670497533/3733980506924850"},"('R', -2, 2)":{"1":"-4736163624261527788618331113653840629635215866372005223/7062831740784410491071690835512526976215706136000000","pi2":"12309312989335019/533425786703550"},"('R', -1, 2)":{"1":"7276559339319739708388537513307486298310100191841923493527/13059175888710374997991556354862662379022840645464000000","pi2":"-532145396070491417/22937308828252650"},"('R', 0, 2)":{"1":"-4840283393199481947228448220598810726852306172045633249427/13059175888710374997991556354862662379022840645464000000","pi2":"5884182435213075787/252310397110779150"},"('BA', 0, (), ((0, 1),), -44, 1)":{"1":"-17469505646668176258407181877193777215858973/47969696377712774678486779342785048300000"},"('BA', 0, (), ((0, 1),), -43, 1)":{"1":"14756879217669986196302580917778348712801499359/20171257326828221752303690713641112810150000"},"('BA', 0, (), ((0, 1),), -42, 1)":{"1":"-7758573361447989675667530849589178216441641/10909279246526891158628280537393787350000"},"('BA', 0, (), ((0, 1),), -41, 1)":{"1":"900028161880854307380857302123289212966427/1363659905815861394828535067174223418750"},"('BA', 0, (), ((0, 1),), -40, 1)":{"1":"-1967807967739791447526132990949400357893/3244877824665940261340951974239675000"},"('BA', 0, (), ((0, 1),), -39, 1)":{"1":"14437638019229229022611513376764021561847/25959022597327522090727615793917400000"},"('BA', 0, (), ((0, 1),), -38, 1)":{"1":"-13228676819564633097750597463128711129247/25959022597327522090727615793917400000"},"('BA', 0, (), ((0, 1),), -37, 1)":{"1":"637382587074606492689455145847602108413/1366264347227764320564611357574600000"},"('BA', 0, (), ((0, 1),), -36, 1)":{"1":"-212762770052099032589486632153954901/499000857278219255136819341700000"},"('BA', 0, (), ((0, 1),), -35, 1)":{"1":"193989715274089284684652177327137601/499000857278219255136819341700000"},"('BA', 0, (), ((0, 1),), -34, 1)":{"1":"-3597177476771228888632796667582751/10183690964861617451771823300000"},"('BA', 0, (), ((0, 1),), -33, 1)":{"1":"1339636103098053218032754642087021/4193284514943018950729574300000"},"('BA', 0, (), ((0, 1),), -32, 1)":{"1":"-150534349260057601135466612928637/524160564367877368841196787500"},"('BA', 0, (), ((0, 1),), -31, 1)":{"1":"153446657841392457785997724298453/599040644991859850104224900000"},"('BA', 0, (), ((0, 1),), -30, 1)":{"1":"-140970595357023204995353782773/623351347546160093760900000"},"('BA', 0, (), ((0, 1),), -29, 1)":{"1":"1022122130113353116934263867/5188417874938312314300000"},"('BA', 0, (), ((0, 1),), -28, 1)":{"1":"-874471341291921559786077167/5188417874938312314300000"},"('BA', 0, (), ((0, 1),), -27, 1)":{"1":"5107376412983364681889185569/36318925124568186200100000"},"('BA', 0, (), ((0, 1),), -26, 1)":{"1":"-16903281563236657803291683/149460597220445210700000"},"('BA', 0, (), ((0, 1),), -25, 1)":{"1":"986219962017051409159991/11496969016957323900000"},"('BA', 0, (), ((0, 1),), -24, 1)":{"1":"-215015407143743156539/3679030085426343648"},"('BA', 0, (), ((0, 1),), -23, 1)":{"1":"74439283398555833/2433220955969804"},"('BA', 0, (), ((0, 1),), -21, 1)":{"1":"-74439283398555833/2433220955969804"},"('BA', 0, (), ((0, 1),), -20, 1)":{"1":"215015407143743156539/3679030085426343648"},"('BA', 0, (), ((0, 1),), -19, 1)":{"1":"-986219962017051409159991/11496969016957323900000"},"('BA', 0, (), ((0, 1),), -18, 1)":{"1":"16903281563236657803291683/149460597220445210700000"},"('BA', 0, (), ((0, 1),), -17, 1)":{"1":"-5107376412983364681889185569/36318925124568186200100000"},"('BA', 0, (), ((0, 1),), -16, 1)":{"1":"874471341291921559786077167/5188417874938312314300000"},"('BA', 0, (), ((0, 1),), -15, 1)":{"1":"-1022122130113353116934263867/5188417874938312314300000"},"('BA', 0, (), ((0, 1),), -14, 1)":{"1":"140970595357023204995353782773/623351347546160093760900000"},"('BA', 0, (), ((0, 1),), -13, 1)":{"1":"-153446657841392457785997724298453/599040644991859850104224900000"},"('BA', 0, (), ((0, 1),), -12, 1)":{"1":"150534349260057601135466612928637/524160564367877368841196787500"},"('BA', 0, (), ((0, 1),), -11, 1)":{"1":"-1339636103098053218032754642087021/4193284514943018950729574300000"},"('BA', 0, (), ((0, 1),), -10, 1)":{"1":"3597177476771228888632796667582751/10183690964861617451771823300000"},"('BA', 0, (), ((0, 1),), -9, 1)":{"1":"-193989715274089284684652177327137601/499000857278219255136819341700000"},"('BA', 0, (), ((0, 1),), -8, 1)":{"1":"212762770052099032589486632153954901/499000857278219255136819341700000"},"('BA', 0, (), ((0, 1),), -7, 1)":{"1":"-637382587074606492689455145847602108413/1366264347227764320564611357574600000"},"('BA', 0, (), ((0, 1),), -6, 1)":{"1":"13228676819564633097750597463128711129247/25959022597327522090727615793917400000"},"('BA', 0, (), ((0, 1),), -5, 1)":{"1":"-14437638019229229022611513376764021561847/25959022597327522090727615793917400000"},"('BA', 0, (), ((0, 1),), -4, 1)":{"1":"1967807967739791447526132990949400357893/3244877824665940261340951974239675000"},"('BA', 0, (), ((0, 1),), -3, 1)":{"1":"-900028161880854307380857302123289212966427/1363659905815861394828535067174223418750"},"('BA', 0, (), ((0, 1),), -2, 1)":{"1":"7758573361447989675667530849589178216441641/10909279246526891158628280537393787350000"},"('BA', 0, (), ((0, 1),), -1, 1)":{"1":"-14756879217669986196302580917778348712801499359/20171257326828221752303690713641112810150000"},"('BA', 0, (), ((0, 1),), 0, 1)":{"1":"17469505646668176258407181877193777215858973/47969696377712774678486779342785048300000"},"('BA', 1, (), ((0, 2),), -44, 1)":{"1":"-16397486028944150032124197/30687556561146751266000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -44, 2)":{"1":"-16397486028944150032124197/30687556561146751266000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -43, 1)":{"1":"2458072180232450749320144643/9789330543005813653854000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -43, 2)":{"1":"2458072180232450749320144643/9789330543005813653854000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -42, 1)":{"1":"-32156427084758958971364601/227658849837344503578000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -42, 2)":{"1":"-32156427084758958971364601/227658849837344503578000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -41, 1)":{"1":"125602736389907652465159007/1593611948861411525046000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -41, 2)":{"1":"125602736389907652465159007/1593611948861411525046000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -40, 1)":{"1":"-1461245221348205291920127/38868584118571012806000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -40, 2)":{"1":"-1461245221348205291920127/38868584118571012806000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -39, 1)":{"1":"316878601812550197825611/38868584118571012806000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -39, 2)":{"1":"316878601812550197825611/38868584118571012806000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -38, 1)":{"1":"539199715703086017205189/38868584118571012806000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -38, 2)":{"1":"539199715703086017205189/38868584118571012806000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -37, 1)":{"1":"-9006968403948705880033/292244993372714382000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -37, 2)":{"1":"-9006968403948705880033/292244993372714382000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -36, 1)":{"1":"348107709433497676309/7898513334397686000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -36, 2)":{"1":"348107709433497676309/7898513334397686000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -35, 1)":{"1":"-430503914307557839109/7898513334397686000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -35, 2)":{"1":"-430503914307557839109/7898513334397686000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -34, 1)":{"1":"3466407381240911615747/55289593340783802000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -34, 2)":{"1":"3466407381240911615747/55289593340783802000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -33, 1)":{"1":"-224552193471688757491/3252329020046106000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -33, 2)":{"1":"-224552193471688757491/3252329020046106000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -32, 1)":{"1":"240108860243126658691/3252329020046106000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -32, 2)":{"1":"240108860243126658691/3252329020046106000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -31, 1)":{"1":"-31401478950459208127/406541127505763250","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -31, 2)":{"1":"-31401478950459208127/406541127505763250","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -30, 1)":{"1":"148789699470564281/1873461417077250","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -30, 2)":{"1":"148789699470564281/1873461417077250","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -29, 1)":{"1":"-742470315300709/9228873975750","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -29, 2)":{"1":"-742470315300709/9228873975750","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -28, 1)":{"1":"20770780621615027/258408471321000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -28, 2)":{"1":"20770780621615027/258408471321000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -27, 1)":{"1":"-347973169033083359/4392944012457000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -27, 2)":{"1":"-347973169033083359/4392944012457000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -26, 1)":{"1":"112616643931456253/1464314670819000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -26, 2)":{"1":"112616643931456253/1464314670819000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -25, 1)":{"1":"-2041115885805808607/27821978745561000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -25, 2)":{"1":"-2041115885805808607/27821978745561000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -24, 1)":{"1":"76085800203920699/1112879149822440","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -24, 2)":{"1":"76085800203920699/1112879149822440","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -23, 1)":{"1":"-68398318661101049/1112879149822440","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -23, 2)":{"1":"-68398318661101049/1112879149822440","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -22, 1)":{"1":"354019312583809/6912292856040","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -22, 2)":{"1":"354019312583809/6912292856040","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -21, 1)":{"1":"-68398318661101049/1112879149822440","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -21, 2)":{"1":"-68398318661101049/1112879149822440","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -20, 1)":{"1":"76085800203920699/1112879149822440","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -20, 2)":{"1":"76085800203920699/1112879149822440","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -19, 1)":{"1":"-2041115885805808607/27821978745561000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -19, 2)":{"1":"-2041115885805808607/27821978745561000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -18, 1)":{"1":"112616643931456253/1464314670819000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -18, 2)":{"1":"112616643931456253/1464314670819000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -17, 1)":{"1":"-347973169033083359/4392944012457000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -17, 2)":{"1":"-347973169033083359/4392944012457000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -16, 1)":{"1":"20770780621615027/258408471321000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -16, 2)":{"1":"20770780621615027/258408471321000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -15, 1)":{"1":"-742470315300709/9228873975750","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -15, 2)":{"1":"-742470315300709/9228873975750","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -14, 1)":{"1":"148789699470564281/1873461417077250","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -14, 2)":{"1":"148789699470564281/1873461417077250","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -13, 1)":{"1":"-31401478950459208127/406541127505763250","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -13, 2)":{"1":"-31401478950459208127/406541127505763250","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -12, 1)":{"1":"240108860243126658691/3252329020046106000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -12, 2)":{"1":"240108860243126658691/3252329020046106000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -11, 1)":{"1":"-224552193471688757491/3252329020046106000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -11, 2)":{"1":"-224552193471688757491/3252329020046106000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -10, 1)":{"1":"3466407381240911615747/55289593340783802000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -10, 2)":{"1":"3466407381240911615747/55289593340783802000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -9, 1)":{"1":"-430503914307557839109/7898513334397686000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -9, 2)":{"1":"-430503914307557839109/7898513334397686000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -8, 1)":{"1":"348107709433497676309/7898513334397686000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -8, 2)":{"1":"348107709433497676309/7898513334397686000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -7, 1)":{"1":"-9006968403948705880033/292244993372714382000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -7, 2)":{"1":"-9006968403948705880033/292244993372714382000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -6, 1)":{"1":"539199715703086017205189/38868584118571012806000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -6, 2)":{"1":"539199715703086017205189/38868584118571012806000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -5, 1)":{"1":"316878601812550197825611/38868584118571012806000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -5, 2)":{"1":"316878601812550197825611/38868584118571012806000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -4, 1)":{"1":"-1461245221348205291920127/38868584118571012806000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -4, 2)":{"1":"-1461245221348205291920127/38868584118571012806000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -3, 1)":{"1":"125602736389907652465159007/1593611948861411525046000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -3, 2)":{"1":"125602736389907652465159007/1593611948861411525046000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -2, 1)":{"1":"-32156427084758958971364601/227658849837344503578000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -2, 2)":{"1":"-32156427084758958971364601/227658849837344503578000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -1, 1)":{"1":"2458072180232450749320144643/9789330543005813653854000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -1, 2)":{"1":"2458072180232450749320144643/9789330543005813653854000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), 0, 1)":{"1":"-16397486028944150032124197/30687556561146751266000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), 0, 2)":{"1":"-16397486028944150032124197/30687556561146751266000","pi2":"-16/3"},"('R', -43, 3)":{"1":"-5884182435213075787/42051732851796525"},"('R', -42, 3)":{"1":"5863793716254628987/28034488567864350"},"('R', -41, 3)":{"1":"-60226026850712685857/252310397110779150"},"('R', -40, 3)":{"1":"36967674247081408669/141293822382036324"},"('R', -39, 3)":{"1":"-4851635434026756214733/17661727797754540500"},"('R', -38, 3)":{"1":"1682828023990497559141/5887242599251513500"},"('R', -37, 3)":{"1":"-191460692744115896609/654138066583501500"},"('R', -36, 3)":{"1":"85786193627310287227/287182565817147000"},"('R', -35, 3)":{"1":"-32041288269009920985523/105970366786527243000"},"('R', -34, 3)":{"1":"226662840881599825584769/741792567505690701000"},"('R', -33, 3)":{"1":"-2507023162818862575331139/8159718242562597711000"},"('R', -32, 3)":{"1":"12049945435853269063081/39041714079246879000"},"('R', -31, 3)":{"1":"-102744016724851627439903/332527702674964797000"},"('R', -30, 3)":{"1":"2980795032325626142173247/9643303377573979113000"},"('R', -29, 3)":{"1":"-5398002431734688572373/17501458035524463000"},"('R', -28, 3)":{"1":"5932226212449951500869001/19286606755147958226000"},"('R', -27, 3)":{"1":"-100360235069759223259856797/327872314837515289842000"},"('R', -26, 3)":{"1":"33273124770416805505420039/109290771612505096614000"},"('R', -25, 3)":{"1":"-627650787469531771475079661/2076524660637596835666000"},"('R', -24, 3)":{"1":"24910965587321198747427721/83060986425503873426640"},"('R', -23, 3)":{"1":"-24676703328661514847780667/83060986425503873426640"},"('R', -22, 3)":{"1":"199223405456462083/677404699891920"},"('R', -21, 3)":{"1":"-1221653779145888628267968099/4202885913130495995387984"},"('R', -20, 3)":{"1":"6092008494084043384581776773/21014429565652479976939920"},"('R', -19, 3)":{"1":"-762137734167204141100459183613/2626803695706559997117490000"},"('R', -18, 3)":{"1":"764763720219528755699061905813/2626803695706559997117490000"},"('R', -17, 3)":{"1":"-6914576841369067871394420779717/23641233261359039974057410000"},"('R', -16, 3)":{"1":"6955405951410344845001067478817/23641233261359039974057410000"},"('R', -15, 3)":{"1":"-50746418472553003403328695833717/171398941144853039811916222500"},"('R', -14, 3)":{"1":"51106158510231107437738369859527/171398941144853039811916222500"},"('R', -13, 3)":{"1":"-1595709036965441726772154774390387/5313367175490444234169402897500"},"('R', -12, 3)":{"1":"12863537306370595933546003412846921/42506937403923553873355223180000"},"('R', -11, 3)":{"1":"-12961635757397529869109856945129721/42506937403923553873355223180000"},"('R', -10, 3)":{"1":"13064228750713160654348585374793321/42506937403923553873355223180000"},"('R', -9, 3)":{"1":"-13166024655083329964098001387507561/42506937403923553873355223180000"},"('R', -8, 3)":{"1":"323683255136562402036692382972121/1036754570827403753008663980000"},"('R', -7, 3)":{"1":"-494861229901882009413975524986820957/1572756683945171493314143257660000"},"('R', -6, 3)":{"1":"10179193789746227577605839599812093/32097075182554520271717209340000"},"('R', -5, 3)":{"1":"-71805284403051603770675296621554251/224679526277881641902020465380000"},"('R', -4, 3)":{"1":"72365157415448545550357745907911911/224679526277881641902020465380000"},"('R', -3, 3)":{"1":"-2989521491730834248444478699884886751/9211860577393147317982839080580000"},"('R', -2, 3)":{"1":"3012341201128817878360271928377359951/9211860577393147317982839080580000"},"('R', -1, 3)":{"1":"-130493777247014913223848082657685792293/396110004827905334673262080464940000"},"('R', 0, 3)":{"1":"131465392134207488570775194393709604093/396110004827905334673262080464940000"},"('BA', 0, (), ((0, 2),), -44, 1)":{"1":"968361310529712590259643127792660608/12378437650872041708539440014529375","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -43, 1)":{"1":"-8274788214008953429239919801863555508/12378437650872041708539440014529375","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -42, 1)":{"1":"6158709090952838402163420253104742/6694666117291531481092179564375","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -41, 1)":{"1":"-7177468519217759277390154506088942/6694666117291531481092179564375","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -40, 1)":{"1":"4690066645422043488020041486207/3982549742588656443243414375","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -39, 1)":{"1":"-5003120725518308241565417282927/3982549742588656443243414375","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -38, 1)":{"1":"5246457272392799023331174968777/3982549742588656443243414375","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -37, 1)":{"1":"-38085698749873694031254079969664/27877848198120595102703900625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -36, 1)":{"1":"114511681000258318181579927749/81454633157401300519222500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -35, 1)":{"1":"-117167210890231594155756495799/81454633157401300519222500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -34, 1)":{"1":"17051739227147636451157312717/11636376165343042931317500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -33, 1)":{"1":"-17311267084794484530878298817/11636376165343042931317500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -32, 1)":{"1":"17525433859925461254912528367/11636376165343042931317500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -31, 1)":{"1":"-17700827176279360646784783817/11636376165343042931317500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -30, 1)":{"1":"129966764360544091684772179/84760284242873361622500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -29, 1)":{"1":"-130784194056794003793715759/84760284242873361622500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -28, 1)":{"1":"156255963797285073828049/100785118005794722500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -27, 1)":{"1":"-156800726030407959455899/100785118005794722500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -26, 1)":{"1":"17463149279863936299311/11198346445088302500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -25, 1)":{"1":"-17487072426396666675011/11198346445088302500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -24, 1)":{"1":"27996087969128283317/17917354312141284","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -23, 1)":{"1":"-14000358908859502693/8958677156070642","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -22, 1)":{"1":"26483159508760807/16935117497298","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -21, 1)":{"1":"-14000358908859502693/8958677156070642","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -20, 1)":{"1":"27996087969128283317/17917354312141284","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -19, 1)":{"1":"-17487072426396666675011/11198346445088302500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -18, 1)":{"1":"17463149279863936299311/11198346445088302500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -17, 1)":{"1":"-156800726030407959455899/100785118005794722500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -16, 1)":{"1":"156255963797285073828049/100785118005794722500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -15, 1)":{"1":"-130784194056794003793715759/84760284242873361622500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -14, 1)":{"1":"129966764360544091684772179/84760284242873361622500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -13, 1)":{"1":"-17700827176279360646784783817/11636376165343042931317500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -12, 1)":{"1":"17525433859925461254912528367/11636376165343042931317500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -11, 1)":{"1":"-17311267084794484530878298817/11636376165343042931317500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -10, 1)":{"1":"17051739227147636451157312717/11636376165343042931317500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -9, 1)":{"1":"-117167210890231594155756495799/81454633157401300519222500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -8, 1)":{"1":"114511681000258318181579927749/81454633157401300519222500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -7, 1)":{"1":"-38085698749873694031254079969664/27877848198120595102703900625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -6, 1)":{"1":"5246457272392799023331174968777/3982549742588656443243414375","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -5, 1)":{"1":"-5003120725518308241565417282927/3982549742588656443243414375","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -4, 1)":{"1":"4690066645422043488020041486207/3982549742588656443243414375","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -3, 1)":{"1":"-7177468519217759277390154506088942/6694666117291531481092179564375","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -2, 1)":{"1":"6158709090952838402163420253104742/6694666117291531481092179564375","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -1, 1)":{"1":"-8274788214008953429239919801863555508/12378437650872041708539440014529375","pi2":"16/3"},"('BA', 0, (), ((0, 2),), 0, 1)":{"1":"968361310529712590259643127792660608/12378437650872041708539440014529375","pi2":"-16/3"},"('BA', 1, (2,), ((0, 1),), -44, 1)":{"1":"11768364870426151574/42051732851796525"},"('BA', 1, (), ((0, 3),), -44, 1)":{"1":"-5884182435213075787/42051732851796525"},"('BA', 1, (1,), ((0, 2),), -44, 1)":{"1":"11768364870426151574/42051732851796525"},"('BA', 1, (1,), ((0, 1),), -44, 2)":{"1":"11768364870426151574/42051732851796525"},"('BA', 1, (), ((0, 2),), -44, 2)":{"1":"-5884182435213075787/42051732851796525"},"('BA', 1, (2,), ((0, 1),), -43, 1)":{"1":"-1064290792140982834/3822884804708775"},"('BA', 1, (), ((0, 3),), -43, 1)":{"1":"776810023571853017/3822884804708775"},"('BA', 1, (1,), ((0, 2),), -43, 1)":{"1":"-1064290792140982834/3822884804708775"},"('BA', 1, (1,), ((0, 1),), -43, 2)":{"1":"-1064290792140982834/3822884804708775"},"('BA', 1, (), ((0, 2),), -43, 2)":{"1":"654477709821172217/3822884804708775"},"('BA', 1, (2,), ((0, 1),), -42, 1)":{"1":"24618625978670038/88904297783925"},"('BA', 1, (), ((0, 3),), -42, 1)":{"1":"-20844125576591819/88904297783925"},"('BA', 1, (1,), ((0, 2),), -42, 1)":{"1":"24618625978670038/88904297783925"},"('BA', 1, (1,), ((0, 1),), -42, 2)":{"1":"24618625978670038/88904297783925"},"('BA', 1, (), ((0, 2),), -42, 2)":{"1":"-16576719282963419/88904297783925"},"('BA', 1, (2,), ((0, 1),), -41, 1)":{"1":"-171382069340995066/622330084487475"},"('BA', 1, (), ((0, 3),), -41, 1)":{"1":"158711097917027933/622330084487475"},"('BA', 1, (1,), ((0, 2),), -41, 1)":{"1":"-171382069340995066/622330084487475"},"('BA', 1, (1,), ((0, 1),), -41, 2)":{"1":"-171382069340995066/622330084487475"},"('BA', 1, (), ((0, 2),), -41, 2)":{"1":"122201066293762733/622330084487475"},"('BA', 1, (2,), ((0, 1),), -40, 1)":{"1":"4156356762387626/15178782548475"},"('BA', 1, (), ((0, 3),), -40, 1)":{"1":"-4102016054323813/15178782548475"},"('BA', 1, (1,), ((0, 2),), -40, 1)":{"1":"4156356762387626/15178782548475"},"('BA', 1, (1,), ((0, 1),), -40, 2)":{"1":"4156356762387626/15178782548475"},"('BA', 1, (), ((0, 2),), -40, 2)":{"1":"-3090097217758813/15178782548475"},"('BA', 1, (2,), ((0, 1),), -39, 1)":{"1":"-4132070710310066/15178782548475"},"('BA', 1, (), ((0, 3),), -39, 1)":{"1":"4284161444905513/15178782548475"},"('BA', 1, (1,), ((0, 2),), -39, 1)":{"1":"-4132070710310066/15178782548475"},"('BA', 1, (1,), ((0, 1),), -39, 2)":{"1":"-4132070710310066/15178782548475"},"('BA', 1, (), ((0, 2),), -39, 2)":{"1":"3175098400030273/15178782548475"},"('BA', 1, (2,), ((0, 1),), -38, 1)":{"1":"4107161938948466/15178782548475"},"('BA', 1, (), ((0, 3),), -38, 1)":{"1":"-4433614073075113/15178782548475"},"('BA', 1, (1,), ((0, 2),), -38, 1)":{"1":"4107161938948466/15178782548475"},"('BA', 1, (1,), ((0, 1),), -38, 2)":{"1":"4107161938948466/15178782548475"},"('BA', 1, (), ((0, 2),), -38, 2)":{"1":"-3243597521274673/15178782548475"},"('BA', 1, (2,), ((0, 1),), -37, 1)":{"1":"-4081597673603666/15178782548475"},"('BA', 1, (), ((0, 3),), -37, 1)":{"1":"4559609380845913/15178782548475"},"('BA', 1, (1,), ((0, 2),), -37, 1)":{"1":"-4081597673603666/15178782548475"},"('BA', 1, (1,), ((0, 1),), -37, 2)":{"1":"-4081597673603666/15178782548475"},"('BA', 1, (), ((0, 2),), -37, 2)":{"1":"3300204108823873/15178782548475"},"('BA', 1, (2,), ((0, 1),), -36, 1)":{"1":"109603850869418/410237366175"},"('BA', 1, (), ((0, 3),), -36, 1)":{"1":"-126159785013949/410237366175"},"('BA', 1, (1,), ((0, 2),), -36, 1)":{"1":"109603850869418/410237366175"},"('BA', 1, (1,), ((0, 1),), -36, 2)":{"1":"109603850869418/410237366175"},"('BA', 1, (), ((0, 2),), -36, 2)":{"1":"-90480855224329/410237366175"},"('BA', 1, (2,), ((0, 1),), -35, 1)":{"1":"-108874539996218/410237366175"},"('BA', 1, (), ((0, 3),), -35, 1)":{"1":"128712373070149/410237366175"},"('BA', 1, (1,), ((0, 2),), -35, 1)":{"1":"-108874539996218/410237366175"},"('BA', 1, (1,), ((0, 1),), -35, 2)":{"1":"-108874539996218/410237366175"},"('BA', 1, (), ((0, 2),), -35, 2)":{"1":"91574821534129/410237366175"},"('BA', 1, (2,), ((0, 1),), -34, 1)":{"1":"108124391669498/410237366175"},"('BA', 1, (), ((0, 3),), -34, 1)":{"1":"-18708974007187/58605338025"},"('BA', 1, (1,), ((0, 2),), -34, 1)":{"1":"108124391669498/410237366175"},"('BA', 1, (1,), ((0, 1),), -34, 2)":{"1":"108124391669498/410237366175"},"('BA', 1, (), ((0, 2),), -34, 2)":{"1":"-92512506942529/410237366175"},"('BA', 1, (2,), ((0, 1),), -33, 1)":{"1":"-107352180156698/410237366175"},"('BA', 1, (), ((0, 3),), -33, 1)":{"1":"208942718095457/644658718275"},"('BA', 1, (1,), ((0, 2),), -33, 1)":{"1":"-107352180156698/410237366175"},"('BA', 1, (1,), ((0, 1),), -33, 2)":{"1":"-107352180156698/410237366175"},"('BA', 1, (), ((0, 2),), -33, 2)":{"1":"1026518008765019/4512611027925"},"('BA', 1, (2,), ((0, 1),), -32, 1)":{"1":"1172122251245278/4512611027925"},"('BA', 1, (), ((0, 3),), -32, 1)":{"1":"-211755774320657/644658718275"},"('BA', 1, (1,), ((0, 2),), -32, 1)":{"1":"1172122251245278/4512611027925"},"('BA', 1, (1,), ((0, 1),), -32, 2)":{"1":"1172122251245278/4512611027925"},"('BA', 1, (), ((0, 2),), -32, 2)":{"1":"-1034175772933619/4512611027925"},"('BA', 1, (2,), ((0, 1),), -31, 1)":{"1":"-1163097029189428/4512611027925"},"('BA', 1, (), ((0, 3),), -31, 1)":{"1":"214284820061582/644658718275"},"('BA', 1, (1,), ((0, 2),), -31, 1)":{"1":"-1163097029189428/4512611027925"},"('BA', 1, (1,), ((0, 1),), -31, 2)":{"1":"-1163097029189428/4512611027925"},"('BA', 1, (), ((0, 2),), -31, 2)":{"1":"1040771127512894/4512611027925"},"('BA', 1, (2,), ((0, 1),), -30, 1)":{"1":"37218731320588/145568097675"},"('BA', 1, (), ((0, 3),), -30, 1)":{"1":"-48902085170654/145568097675"},"('BA', 1, (1,), ((0, 2),), -30, 1)":{"1":"37218731320588/145568097675"},"('BA', 1, (1,), ((0, 1),), -30, 2)":{"1":"37218731320588/145568097675"},"('BA', 1, (), ((0, 2),), -30, 2)":{"1":"-33755725415474/145568097675"},"('BA', 1, (2,), ((0, 1),), -29, 1)":{"1":"-36908186045548/145568097675"},"('BA', 1, (), ((0, 3),), -29, 1)":{"1":"49367903083214/145568097675"},"('BA', 1, (1,), ((0, 2),), -29, 1)":{"1":"-36908186045548/145568097675"},"('BA', 1, (1,), ((0, 1),), -29, 2)":{"1":"-36908186045548/145568097675"},"('BA', 1, (), ((0, 2),), -29, 2)":{"1":"33910998052994/145568097675"},"('BA', 1, (2,), ((0, 1),), -28, 1)":{"1":"1261618355612/5019589575"},"('BA', 1, (), ((0, 3),), -28, 1)":{"1":"-1716880986466/5019589575"},"('BA', 1, (1,), ((0, 2),), -28, 1)":{"1":"1261618355612/5019589575"},"('BA', 1, (1,), ((0, 1),), -28, 2)":{"1":"1261618355612/5019589575"},"('BA', 1, (), ((0, 2),), -28, 2)":{"1":"-1173845082136/5019589575"},"('BA', 1, (2,), ((0, 1),), -27, 1)":{"1":"-1250145008012/5019589575"},"('BA', 1, (), ((0, 3),), -27, 1)":{"1":"1730041591066/5019589575"},"('BA', 1, (1,), ((0, 2),), -27, 1)":{"1":"-1250145008012/5019589575"},"('BA', 1, (1,), ((0, 1),), -27, 2)":{"1":"-1250145008012/5019589575"},"('BA', 1, (), ((0, 2),), -27, 2)":{"1":"1177557047536/5019589575"},"('BA', 1, (2,), ((0, 1),), -26, 1)":{"1":"137582969068/557732175"},"('BA', 1, (), ((0, 3),), -26, 1)":{"1":"-64516291758/185910725"},"('BA', 1, (1,), ((0, 2),), -26, 1)":{"1":"137582969068/557732175"},"('BA', 1, (1,), ((0, 1),), -26, 2)":{"1":"137582969068/557732175"},"('BA', 1, (), ((0, 2),), -26, 2)":{"1":"-131170179904/557732175"},"('BA', 1, (2,), ((0, 1),), -25, 1)":{"1":"-136210089868/557732175"},"('BA', 1, (), ((0, 3),), -25, 1)":{"1":"64913704158/185910725"},"('BA', 1, (1,), ((0, 2),), -25, 1)":{"1":"-136210089868/557732175"},"('BA', 1, (1,), ((0, 1),), -25, 2)":{"1":"-136210089868/557732175"},"('BA', 1, (), ((0, 2),), -25, 2)":{"1":"131423078704/557732175"},"('BA', 1, (2,), ((0, 1),), -24, 1)":{"1":"5391291820/22309287"},"('BA', 1, (), ((0, 3),), -24, 1)":{"1":"-2610826110/7436429"},"('BA', 1, (1,), ((0, 2),), -24, 1)":{"1":"5391291820/22309287"},"('BA', 1, (1,), ((0, 1),), -24, 2)":{"1":"5391291820/22309287"},"('BA', 1, (), ((0, 2),), -24, 2)":{"1":"-5264062120/22309287"},"('BA', 1, (2,), ((0, 1),), -23, 1)":{"1":"-1777266796/7436429"},"('BA', 1, (), ((0, 3),), -23, 1)":{"1":"2623574274/7436429"},"('BA', 1, (1,), ((0, 2),), -23, 1)":{"1":"-1777266796/7436429"},"('BA', 1, (1,), ((0, 1),), -23, 2)":{"1":"-1777266796/7436429"},"('BA', 1, (), ((0, 2),), -23, 2)":{"1":"1756103836/7436429"},"('BA', 1, (2,), ((0, 1),), -22, 1)":{"1":"76372788/323323"},"('BA', 1, (), ((0, 3),), -22, 1)":{"1":"-114559182/323323"},"('BA', 1, (1,), ((0, 2),), -22, 1)":{"1":"76372788/323323"},"('BA', 1, (1,), ((0, 1),), -22, 2)":{"1":"76372788/323323"},"('BA', 1, (), ((0, 2),), -22, 2)":{"1":"-76372788/323323"},"('BA', 1, (2,), ((0, 1),), -21, 1)":{"1":"-1777266796/7436429"},"('BA', 1, (), ((0, 3),), -21, 1)":{"1":"246202374/676039"},"('BA', 1, (1,), ((0, 2),), -21, 1)":{"1":"-1777266796/7436429"},"('BA', 1, (1,), ((0, 1),), -21, 2)":{"1":"-1777266796/7436429"},"('BA', 1, (), ((0, 2),), -21, 2)":{"1":"1798429756/7436429"},"('BA', 1, (2,), ((0, 1),), -20, 1)":{"1":"5391291820/22309287"},"('BA', 1, (), ((0, 3),), -20, 1)":{"1":"-252769610/676039"},"('BA', 1, (1,), ((0, 2),), -20, 1)":{"1":"5391291820/22309287"},"('BA', 1, (1,), ((0, 1),), -20, 2)":{"1":"5391291820/22309287"},"('BA', 1, (), ((0, 2),), -20, 2)":{"1":"-5518521520/22309287"},"('BA', 1, (2,), ((0, 1),), -19, 1)":{"1":"-136210089868/557732175"},"('BA', 1, (), ((0, 3),), -19, 1)":{"1":"1296297922/3380195"},"('BA', 1, (1,), ((0, 2),), -19, 1)":{"1":"-136210089868/557732175"},"('BA', 1, (1,), ((0, 1),), -19, 2)":{"1":"-136210089868/557732175"},"('BA', 1, (), ((0, 2),), -19, 2)":{"1":"140997101032/557732175"},"('BA', 1, (2,), ((0, 1),), -18, 1)":{"1":"137582969068/557732175"},"('BA', 1, (), ((0, 3),), -18, 1)":{"1":"-1328485042/3380195"},"('BA', 1, (1,), ((0, 2),), -18, 1)":{"1":"137582969068/557732175"},"('BA', 1, (1,), ((0, 1),), -18, 2)":{"1":"137582969068/557732175"},"('BA', 1, (), ((0, 2),), -18, 2)":{"1":"-143995758232/557732175"},"('BA', 1, (2,), ((0, 1),), -17, 1)":{"1":"-1250145008012/5019589575"},"('BA', 1, (), ((0, 3),), -17, 1)":{"1":"36734426054/91265265"},"('BA', 1, (1,), ((0, 2),), -17, 1)":{"1":"-1250145008012/5019589575"},"('BA', 1, (1,), ((0, 1),), -17, 2)":{"1":"-1250145008012/5019589575"},"('BA', 1, (), ((0, 2),), -17, 2)":{"1":"48990109944/185910725"},"('BA', 1, (2,), ((0, 1),), -16, 1)":{"1":"1261618355612/5019589575"},"('BA', 1, (), ((0, 3),), -16, 1)":{"1":"-37599528734/91265265"},"('BA', 1, (1,), ((0, 2),), -16, 1)":{"1":"1261618355612/5019589575"},"('BA', 1, (1,), ((0, 1),), -16, 2)":{"1":"1261618355612/5019589575"},"('BA', 1, (), ((0, 2),), -16, 2)":{"1":"-49977467744/185910725"},"('BA', 1, (2,), ((0, 1),), -15, 1)":{"1":"-36908186045548/145568097675"},"('BA', 1, (), ((0, 3),), -15, 1)":{"1":"1115575546426/2646692685"},"('BA', 1, (1,), ((0, 2),), -15, 1)":{"1":"-36908186045548/145568097675"},"('BA', 1, (1,), ((0, 1),), -15, 2)":{"1":"-36908186045548/145568097675"},"('BA', 1, (), ((0, 2),), -15, 2)":{"1":"1477976816226/5391411025"},"('BA', 1, (2,), ((0, 1),), -14, 1)":{"1":"37218731320588/145568097675"},"('BA', 1, (), ((0, 3),), -14, 1)":{"1":"-1140983796202/2646692685"},"('BA', 1, (1,), ((0, 2),), -14, 1)":{"1":"37218731320588/145568097675"},"('BA', 1, (1,), ((0, 1),), -14, 2)":{"1":"37218731320588/145568097675"},"('BA', 1, (), ((0, 2),), -14, 2)":{"1":"-4520193025078/16174233075"},"('BA', 1, (2,), ((0, 1),), -13, 1)":{"1":"-1163097029189428/4512611027925"},"('BA', 1, (), ((0, 3),), -13, 1)":{"1":"36169042675222/82047473235"},"('BA', 1, (1,), ((0, 2),), -13, 1)":{"1":"-1163097029189428/4512611027925"},"('BA', 1, (1,), ((0, 1),), -13, 2)":{"1":"-1163097029189428/4512611027925"},"('BA', 1, (), ((0, 2),), -13, 2)":{"1":"20403538585174/71628746475"},"('BA', 1, (2,), ((0, 1),), -12, 1)":{"1":"1172122251245278/4512611027925"},"('BA', 1, (), ((0, 3),), -12, 1)":{"1":"-36983206063477/82047473235"},"('BA', 1, (1,), ((0, 2),), -12, 1)":{"1":"1172122251245278/4512611027925"},"('BA', 1, (1,), ((0, 1),), -12, 2)":{"1":"1172122251245278/4512611027925"},"('BA', 1, (), ((0, 2),), -12, 2)":{"1":"-20794741738999/71628746475"},"('BA', 1, (2,), ((0, 1),), -11, 1)":{"1":"-107352180156698/410237366175"},"('BA', 1, (), ((0, 3),), -11, 1)":{"1":"416004583700567/902522205585"},"('BA', 1, (1,), ((0, 2),), -11, 1)":{"1":"-107352180156698/410237366175"},"('BA', 1, (1,), ((0, 1),), -11, 2)":{"1":"-107352180156698/410237366175"},"('BA', 1, (), ((0, 2),), -11, 2)":{"1":"7064708754933/23876248825"},"('BA', 1, (2,), ((0, 1),), -10, 1)":{"1":"108124391669498/410237366175"},"('BA', 1, (), ((0, 3),), -10, 1)":{"1":"-38682071391637/82047473235"},"('BA', 1, (1,), ((0, 2),), -10, 1)":{"1":"108124391669498/410237366175"},"('BA', 1, (1,), ((0, 1),), -10, 2)":{"1":"108124391669498/410237366175"},"('BA', 1, (), ((0, 2),), -10, 2)":{"1":"-654689293103/2170568075"},"('BA', 1, (2,), ((0, 1),), -9, 1)":{"1":"-108874539996218/410237366175"},"('BA', 1, (), ((0, 3),), -9, 1)":{"1":"39582249383701/82047473235"},"('BA', 1, (1,), ((0, 2),), -9, 1)":{"1":"-108874539996218/410237366175"},"('BA', 1, (1,), ((0, 1),), -9, 2)":{"1":"-108874539996218/410237366175"},"('BA', 1, (), ((0, 2),), -9, 2)":{"1":"4673120683641/15193976525"},"('BA', 1, (2,), ((0, 1),), -8, 1)":{"1":"109603850869418/410237366175"},"('BA', 1, (), ((0, 3),), -8, 1)":{"1":"-40530353518861/82047473235"},"('BA', 1, (1,), ((0, 2),), -8, 1)":{"1":"109603850869418/410237366175"},"('BA', 1, (1,), ((0, 1),), -8, 2)":{"1":"109603850869418/410237366175"},"('BA', 1, (), ((0, 2),), -8, 2)":{"1":"-42908948838169/136745788725"},"('BA', 1, (2,), ((0, 1),), -7, 1)":{"1":"-4081597673603666/15178782548475"},"('BA', 1, (), ((0, 3),), -7, 1)":{"1":"1537036727993017/3035756509695"},"('BA', 1, (1,), ((0, 2),), -7, 1)":{"1":"-4081597673603666/15178782548475"},"('BA', 1, (1,), ((0, 1),), -7, 2)":{"1":"-4081597673603666/15178782548475"},"('BA', 1, (), ((0, 2),), -7, 2)":{"1":"1620997079461153/5059594182825"},"('BA', 1, (2,), ((0, 1),), -6, 1)":{"1":"4107161938948466/15178782548475"},"('BA', 1, (), ((0, 3),), -6, 1)":{"1":"-1577574348754057/3035756509695"},"('BA', 1, (1,), ((0, 2),), -6, 1)":{"1":"4107161938948466/15178782548475"},"('BA', 1, (1,), ((0, 1),), -6, 2)":{"1":"4107161938948466/15178782548475"},"('BA', 1, (), ((0, 2),), -6, 2)":{"1":"-1656908785540753/5059594182825"},"('BA', 1, (2,), ((0, 1),), -5, 1)":{"1":"-4132070710310066/15178782548475"},"('BA', 1, (), ((0, 3),), -5, 1)":{"1":"1622410137204937/3035756509695"},"('BA', 1, (1,), ((0, 2),), -5, 1)":{"1":"-4132070710310066/15178782548475"},"('BA', 1, (1,), ((0, 1),), -5, 2)":{"1":"-4132070710310066/15178782548475"},"('BA', 1, (), ((0, 2),), -5, 2)":{"1":"1696347673529953/5059594182825"},"('BA', 1, (2,), ((0, 1),), -4, 1)":{"1":"4156356762387626/15178782548475"},"('BA', 1, (), ((0, 3),), -4, 1)":{"1":"-1673410846567813/3035756509695"},"('BA', 1, (1,), ((0, 2),), -4, 1)":{"1":"4156356762387626/15178782548475"},"('BA', 1, (1,), ((0, 1),), -4, 2)":{"1":"4156356762387626/15178782548475"},"('BA', 1, (), ((0, 2),), -4, 2)":{"1":"-1740872102338813/5059594182825"},"('BA', 1, (2,), ((0, 1),), -3, 1)":{"1":"-171382069340995066/622330084487475"},"('BA', 1, (), ((0, 3),), -3, 1)":{"1":"71087022021191453/124466016897495"},"('BA', 1, (1,), ((0, 2),), -3, 1)":{"1":"-171382069340995066/622330084487475"},"('BA', 1, (1,), ((0, 1),), -3, 2)":{"1":"-171382069340995066/622330084487475"},"('BA', 1, (), ((0, 2),), -3, 2)":{"1":"73521024129409133/207443361495825"},"('BA', 1, (2,), ((0, 1),), -2, 1)":{"1":"24618625978670038/88904297783925"},"('BA', 1, (), ((0, 3),), -2, 1)":{"1":"-10602350471883659/17780859556785"},"('BA', 1, (1,), ((0, 2),), -2, 1)":{"1":"24618625978670038/88904297783925"},"('BA', 1, (1,), ((0, 1),), -2, 2)":{"1":"24618625978670038/88904297783925"},"('BA', 1, (), ((0, 2),), -2, 2)":{"1":"-10886844224792219/29634765927975"},"('BA', 1, (2,), ((0, 1),), -1, 1)":{"1":"-1064290792140982834/3822884804708775"},"('BA', 1, (), ((0, 3),), -1, 1)":{"1":"483212470570219097/764576960941755"},"('BA', 1, (1,), ((0, 2),), -1, 1)":{"1":"-1064290792140982834/3822884804708775"},"('BA', 1, (1,), ((0, 1),), -1, 2)":{"1":"-1064290792140982834/3822884804708775"},"('BA', 1, (), ((0, 2),), -1, 2)":{"1":"491367958153597817/1274294934902925"},"('BA', 1, (2,), ((0, 1),), 0, 1)":{"1":"11768364870426151574/42051732851796525"},"('BA', 1, (), ((0, 3),), 0, 1)":{"1":"-5884182435213075787/8410346570359305"},"('BA', 1, (1,), ((0, 2),), 0, 1)":{"1":"11768364870426151574/42051732851796525"},"('BA', 1, (1,), ((0, 1),), 0, 2)":{"1":"11768364870426151574/42051732851796525"},"('BA', 1, (), ((0, 2),), 0, 2)":{"1":"-5884182435213075787/14017244283932175"},"('BA', 1, (), ((0, 1),), -44, 3)":{"1":"-5884182435213075787/42051732851796525"},"('BA', 1, (), ((0, 1),), -43, 3)":{"1":"532145396070491417/3822884804708775"},"('BA', 1, (), ((0, 1),), -42, 3)":{"1":"-12309312989335019/88904297783925"},"('BA', 1, (), ((0, 1),), -41, 3)":{"1":"85691034670497533/622330084487475"},"('BA', 1, (), ((0, 1),), -40, 3)":{"1":"-2078178381193813/15178782548475"},"('BA', 1, (), ((0, 1),), -39, 3)":{"1":"2066035355155033/15178782548475"},"('BA', 1, (), ((0, 1),), -38, 3)":{"1":"-2053580969474233/15178782548475"},"('BA', 1, (), ((0, 1),), -37, 3)":{"1":"2040798836801833/15178782548475"},"('BA', 1, (), ((0, 1),), -36, 3)":{"1":"-54801925434709/410237366175"},"('BA', 1, (), ((0, 1),), -35, 3)":{"1":"54437269998109/410237366175"},"('BA', 1, (), ((0, 1),), -34, 3)":{"1":"-54062195834749/410237366175"},"('BA', 1, (), ((0, 1),), -33, 3)":{"1":"53676090078349/410237366175"},"('BA', 1, (), ((0, 1),), -32, 3)":{"1":"-586061125622639/4512611027925"},"('BA', 1, (), ((0, 1),), -31, 3)":{"1":"581548514594714/4512611027925"},"('BA', 1, (), ((0, 1),), -30, 3)":{"1":"-18609365660294/145568097675"},"('BA', 1, (), ((0, 1),), -29, 3)":{"1":"18454093022774/145568097675"},"('BA', 1, (), ((0, 1),), -28, 3)":{"1":"-630809177806/5019589575"},"('BA', 1, (), ((0, 1),), -27, 3)":{"1":"625072504006/5019589575"},"('BA', 1, (), ((0, 1),), -26, 3)":{"1":"-68791484534/557732175"},"('BA', 1, (), ((0, 1),), -25, 3)":{"1":"68105044934/557732175"},"('BA', 1, (), ((0, 1),), -24, 3)":{"1":"-2695645910/22309287"},"('BA', 1, (), ((0, 1),), -23, 3)":{"1":"888633398/7436429"},"('BA', 1, (), ((0, 1),), -22, 3)":{"1":"-38186394/323323"},"('BA', 1, (), ((0, 1),), -21, 3)":{"1":"888633398/7436429"},"('BA', 1, (), ((0, 1),), -20, 3)":{"1":"-2695645910/22309287"},"('BA', 1, (), ((0, 1),), -19, 3)":{"1":"68105044934/557732175"},"('BA', 1, (), ((0, 1),), -18, 3)":{"1":"-68791484534/557732175"},"('BA', 1, (), ((0, 1),), -17, 3)":{"1":"625072504006/5019589575"},"('BA', 1, (), ((0, 1),), -16, 3)":{"1":"-630809177806/5019589575"},"('BA', 1, (), ((0, 1),), -15, 3)":{"1":"18454093022774/145568097675"},"('BA', 1, (), ((0, 1),), -14, 3)":{"1":"-18609365660294/145568097675"},"('BA', 1, (), ((0, 1),), -13, 3)":{"1":"581548514594714/4512611027925"},"('BA', 1, (), ((0, 1),), -12, 3)":{"1":"-586061125622639/4512611027925"},"('BA', 1, (), ((0, 1),), -11, 3)":{"1":"53676090078349/410237366175"},"('BA', 1, (), ((0, 1),), -10, 3)":{"1":"-54062195834749/410237366175"},"('BA', 1, (), ((0, 1),), -9, 3)":{"1":"54437269998109/410237366175"},"('BA', 1, (), ((0, 1),), -8, 3)":{"1":"-54801925434709/410237366175"},"('BA', 1, (), ((0, 1),), -7, 3)":{"1":"2040798836801833/15178782548475"},"('BA', 1, (), ((0, 1),), -6, 3)":{"1":"-2053580969474233/15178782548475"},"('BA', 1, (), ((0, 1),), -5, 3)":{"1":"2066035355155033/15178782548475"},"('BA', 1, (), ((0, 1),), -4, 3)":{"1":"-2078178381193813/15178782548475"},"('BA', 1, (), ((0, 1),), -3, 3)":{"1":"85691034670497533/622330084487475"},"('BA', 1, (), ((0, 1),), -2, 3)":{"1":"-12309312989335019/88904297783925"},"('BA', 1, (), ((0, 1),), -1, 3)":{"1":"532145396070491417/3822884804708775"},"('BA', 1, (), ((0, 1),), 0, 3)":{"1":"-5884182435213075787/42051732851796525"},"('BA', 1, (-2,), ((0, 1),), -44, 1)":{"1":"-11768364870426151574/42051732851796525"},"('BA', 0, (), ((0, 3),), -44, 1)":{"1":"5884182435213075787/14017244283932175"},"('BA', 1, (-2,), ((0, 1),), -43, 1)":{"1":"1064290792140982834/3822884804708775"},"('BA', 0, (), ((0, 3),), -43, 1)":{"1":"-450590520236704217/1274294934902925"},"('BA', 1, (-2,), ((0, 1),), -42, 1)":{"1":"-24618625978670038/88904297783925"},"('BA', 0, (), ((0, 3),), -42, 1)":{"1":"9464375460249419/29634765927975"},"('BA', 1, (-2,), ((0, 1),), -41, 1)":{"1":"171382069340995066/622330084487475"},"('BA', 0, (), ((0, 3),), -41, 1)":{"1":"-61351013588320733/207443361495825"},"('BA', 1, (-2,), ((0, 1),), -40, 1)":{"1":"-4156356762387626/15178782548475"},"('BA', 0, (), ((0, 3),), -40, 1)":{"1":"1403565823483813/5059594182825"},"('BA', 1, (-2,), ((0, 1),), -39, 1)":{"1":"4132070710310066/15178782548475"},"('BA', 0, (), ((0, 3),), -39, 1)":{"1":"-1326659991904873/5059594182825"},"('BA', 1, (-2,), ((0, 1),), -38, 1)":{"1":"-4107161938948466/15178782548475"},"('BA', 0, (), ((0, 3),), -38, 1)":{"1":"1260236601607273/5059594182825"},"('BA', 1, (-2,), ((0, 1),), -37, 1)":{"1":"4081597673603666/15178782548475"},"('BA', 0, (), ((0, 3),), -37, 1)":{"1":"-1201195322120473/5059594182825"},"('BA', 1, (-2,), ((0, 1),), -36, 1)":{"1":"-109603850869418/410237366175"},"('BA', 0, (), ((0, 3),), -36, 1)":{"1":"31015972241629/136745788725"},"('BA', 1, (-2,), ((0, 1),), -35, 1)":{"1":"108874539996218/410237366175"},"('BA', 0, (), ((0, 3),), -35, 1)":{"1":"-29678902307429/136745788725"},"('BA', 1, (-2,), ((0, 1),), -34, 1)":{"1":"-108124391669498/410237366175"},"('BA', 0, (), ((0, 3),), -34, 1)":{"1":"28428655096229/136745788725"},"('BA', 1, (-2,), ((0, 1),), -33, 1)":{"1":"107352180156698/410237366175"},"('BA', 0, (), ((0, 3),), -33, 1)":{"1":"-299716312259719/1504203675975"},"('BA', 1, (-2,), ((0, 1),), -32, 1)":{"1":"-1172122251245278/4512611027925"},"('BA', 0, (), ((0, 3),), -32, 1)":{"1":"287318027415319/1504203675975"},"('BA', 1, (-2,), ((0, 1),), -31, 1)":{"1":"1163097029189428/4512611027925"},"('BA', 0, (), ((0, 3),), -31, 1)":{"1":"-275400105982594/1504203675975"},"('BA', 1, (-2,), ((0, 1),), -30, 1)":{"1":"-37218731320588/145568097675"},"('BA', 0, (), ((0, 3),), -30, 1)":{"1":"8511792490174/48522699225"},"('BA', 1, (-2,), ((0, 1),), -29, 1)":{"1":"36908186045548/145568097675"},"('BA', 0, (), ((0, 3),), -29, 1)":{"1":"-8149489669294/48522699225"},"('BA', 1, (-2,), ((0, 1),), -28, 1)":{"1":"-1261618355612/5019589575"},"('BA', 0, (), ((0, 3),), -28, 1)":{"1":"268785241586/1673196525"},"('BA', 1, (-2,), ((0, 1),), -27, 1)":{"1":"1250145008012/5019589575"},"('BA', 0, (), ((0, 3),), -27, 1)":{"1":"-256749474986/1673196525"},"('BA', 1, (-2,), ((0, 1),), -26, 1)":{"1":"-137582969068/557732175"},"('BA', 0, (), ((0, 3),), -26, 1)":{"1":"81617062862/557732175"},"('BA', 1, (-2,), ((0, 1),), -25, 1)":{"1":"136210089868/557732175"},"('BA', 0, (), ((0, 3),), -25, 1)":{"1":"-77679067262/557732175"},"('BA', 1, (-2,), ((0, 1),), -24, 1)":{"1":"-5391291820/22309287"},"('BA', 0, (), ((0, 3),), -24, 1)":{"1":"2950105310/22309287"},"('BA', 1, (-2,), ((0, 1),), -23, 1)":{"1":"1777266796/7436429"},"('BA', 0, (), ((0, 3),), -23, 1)":{"1":"-930959318/7436429"},"('BA', 1, (-2,), ((0, 1),), -22, 1)":{"1":"-76372788/323323"},"('BA', 0, (), ((0, 3),), -22, 1)":{"1":"38186394/323323"},"('BA', 1, (-2,), ((0, 1),), -21, 1)":{"1":"1777266796/7436429"},"('BA', 0, (), ((0, 3),), -21, 1)":{"1":"-846307478/7436429"},"('BA', 1, (-2,), ((0, 1),), -20, 1)":{"1":"-5391291820/22309287"},"('BA', 0, (), ((0, 3),), -20, 1)":{"1":"348740930/3187041"},"('BA', 1, (-2,), ((0, 1),), -19, 1)":{"1":"136210089868/557732175"},"('BA', 0, (), ((0, 3),), -19, 1)":{"1":"-8361574658/79676025"},"('BA', 1, (-2,), ((0, 1),), -18, 1)":{"1":"-137582969068/557732175"},"('BA', 0, (), ((0, 3),), -18, 1)":{"1":"7995129458/79676025"},"('BA', 1, (-2,), ((0, 1),), -17, 1)":{"1":"1250145008012/5019589575"},"('BA', 0, (), ((0, 3),), -17, 1)":{"1":"-68556654722/717084225"},"('BA', 1, (-2,), ((0, 1),), -16, 1)":{"1":"-1261618355612/5019589575"},"('BA', 0, (), ((0, 3),), -16, 1)":{"1":"455262630854/5019589575"},"('BA', 1, (-2,), ((0, 1),), -15, 1)":{"1":"36908186045548/145568097675"},"('BA', 0, (), ((0, 3),), -15, 1)":{"1":"-12459717037666/145568097675"},"('BA', 1, (-2,), ((0, 1),), -14, 1)":{"1":"-37218731320588/145568097675"},"('BA', 0, (), ((0, 3),), -14, 1)":{"1":"11683353850066/145568097675"},"('BA', 1, (-2,), ((0, 1),), -13, 1)":{"1":"1163097029189428/4512611027925"},"('BA', 0, (), ((0, 3),), -13, 1)":{"1":"-336896711241646/4512611027925"},"('BA', 1, (-2,), ((0, 1),), -12, 1)":{"1":"-1172122251245278/4512611027925"},"('BA', 0, (), ((0, 3),), -12, 1)":{"1":"310168168999321/4512611027925"},"('BA', 1, (-2,), ((0, 1),), -11, 1)":{"1":"107352180156698/410237366175"},"('BA', 0, (), ((0, 3),), -11, 1)":{"1":"-281725044944521/4512611027925"},"('BA', 1, (-2,), ((0, 1),), -10, 1)":{"1":"-108124391669498/410237366175"},"('BA', 0, (), ((0, 3),), -10, 1)":{"1":"22838426380811/410237366175"},"('BA', 1, (-2,), ((0, 1),), -9, 1)":{"1":"108874539996218/410237366175"},"('BA', 0, (), ((0, 3),), -9, 1)":{"1":"-19837833073931/410237366175"},"('BA', 1, (-2,), ((0, 1),), -8, 1)":{"1":"-109603850869418/410237366175"},"('BA', 0, (), ((0, 3),), -8, 1)":{"1":"16555934144531/410237366175"},"('BA', 1, (-2,), ((0, 1),), -7, 1)":{"1":"4081597673603666/15178782548475"},"('BA', 0, (), ((0, 3),), -7, 1)":{"1":"-478011707242247/15178782548475"},"('BA', 1, (-2,), ((0, 1),), -6, 1)":{"1":"-4107161938948466/15178782548475"},"('BA', 0, (), ((0, 3),), -6, 1)":{"1":"326452134126647/15178782548475"},"('BA', 1, (-2,), ((0, 1),), -5, 1)":{"1":"4132070710310066/15178782548475"},"('BA', 0, (), ((0, 3),), -5, 1)":{"1":"-152090734595447/15178782548475"},"('BA', 1, (-2,), ((0, 1),), -4, 1)":{"1":"-4156356762387626/15178782548475"},"('BA', 0, (), ((0, 3),), -4, 1)":{"1":"-54340708063813/15178782548475"},"('BA', 1, (-2,), ((0, 1),), -3, 1)":{"1":"171382069340995066/622330084487475"},"('BA', 0, (), ((0, 3),), -3, 1)":{"1":"12670971423967133/622330084487475"},"('BA', 1, (-2,), ((0, 1),), -2, 1)":{"1":"-24618625978670038/88904297783925"},"('BA', 0, (), ((0, 3),), -2, 1)":{"1":"-3774500402078219/88904297783925"},"('BA', 1, (-2,), ((0, 1),), -1, 1)":{"1":"1064290792140982834/3822884804708775"},"('BA', 0, (), ((0, 3),), -1, 1)":{"1":"287480768569129817/3822884804708775"},"('BA', 1, (-2,), ((0, 1),), 0, 1)":{"1":"-11768364870426151574/42051732851796525"},"('BA', 0, (), ((0, 3),), 0, 1)":{"1":"-5884182435213075787/42051732851796525"},"('R', -43, 4)":{"1":"-48"},"('R', -42, 4)":{"1":"72"},"('R', -41, 4)":{"1":"-88"},"('R', -40, 4)":{"1":"100"},"('R', -39, 4)":{"1":"-548/5"},"('R', -38, 4)":{"1":"588/5"},"('R', -37, 4)":{"1":"-4356/35"},"('R', -36, 4)":{"1":"4566/35"},"('R', -35, 4)":{"1":"-14258/105"},"('R', -34, 4)":{"1":"14762/105"},"('R', -33, 4)":{"1":"-167422/1155"},"('R', -32, 4)":{"1":"172042/1155"},"('R', -31, 4)":{"1":"-2291986/15015"},"('R', -30, 4)":{"1":"2343466/15015"},"('R', -29, 4)":{"1":"-2391514/15015"},"('R', -28, 4)":{"1":"2436559/15015"},"('R', -27, 4)":{"1":"-42142223/255255"},"('R', -26, 4)":{"1":"14274301/85085"},"('R', -25, 4)":{"1":"-275295799/1616615"},"('R', -24, 4)":{"1":"55835135/323323"},"('R', -23, 4)":{"1":"-56574159/323323"},"('R', -22, 4)":{"1":"57279591/323323"},"('R', -21, 4)":{"1":"-1332950097/7436429"},"('R', -20, 4)":{"1":"1347822955/7436429"},"('R', -19, 4)":{"1":"-34052522467/185910725"},"('R', -18, 4)":{"1":"34395742267/185910725"},"('R', -17, 4)":{"1":"-312536252003/1673196525"},"('R', -16, 4)":{"1":"315404588903/1673196525"},"('R', -15, 4)":{"1":"-9227046511387/48522699225"},"('R', -14, 4)":{"1":"9304682830147/48522699225"},"('R', -13, 4)":{"1":"-290774257297357/1504203675975"},"('R', -12, 4)":{"1":"586061125622639/3008407351950"},"('R', -11, 4)":{"1":"-53676090078349/273491577450"},"('R', -10, 4)":{"1":"54062195834749/273491577450"},"('R', -9, 4)":{"1":"-54437269998109/273491577450"},"('R', -8, 4)":{"1":"54801925434709/273491577450"},"('R', -7, 4)":{"1":"-2040798836801833/10119188365650"},"('R', -6, 4)":{"1":"2053580969474233/10119188365650"},"('R', -5, 4)":{"1":"-2066035355155033/10119188365650"},"('R', -4, 4)":{"1":"2078178381193813/10119188365650"},"('R', -3, 4)":{"1":"-85691034670497533/414886722991650"},"('R', -2, 4)":{"1":"12309312989335019/59269531855950"},"('R', -1, 4)":{"1":"-532145396070491417/2548589869805850"},"('R', 0, 4)":{"1":"5884182435213075787/28034488567864350"},"('BA', 1, (1, 2), ((0, 1),), -44, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -44, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -44, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -44, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -44, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -44, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -44, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -44, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -44, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -44, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -44, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -43, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -43, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -43, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -43, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -43, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -43, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -43, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -43, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -43, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -43, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -43, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -42, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -42, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -42, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -42, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -42, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -42, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -42, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -42, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -42, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -42, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -42, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -41, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -41, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -41, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -41, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -41, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -41, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -41, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -41, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -41, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -41, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -41, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -40, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -40, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -40, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -40, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -40, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -40, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -40, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -40, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -40, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -40, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -40, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -39, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -39, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -39, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -39, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -39, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -39, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -39, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -39, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -39, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -39, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -39, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -38, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -38, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -38, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -38, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -38, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -38, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -38, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -38, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -38, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -38, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -38, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -37, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -37, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -37, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -37, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -37, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -37, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -37, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -37, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -37, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -37, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -37, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -36, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -36, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -36, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -36, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -36, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -36, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -36, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -36, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -36, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -36, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -36, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -35, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -35, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -35, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -35, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -35, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -35, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -35, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -35, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -35, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -35, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -35, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -34, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -34, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -34, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -34, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -34, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -34, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -34, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -34, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -34, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -34, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -34, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -33, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -33, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -33, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -33, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -33, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -33, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -33, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -33, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -33, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -33, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -33, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -32, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -32, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -32, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -32, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -32, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -32, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -32, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -32, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -32, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -32, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -32, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -31, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -31, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -31, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -31, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -31, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -31, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -31, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -31, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -31, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -31, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -31, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -30, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -30, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -30, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -30, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -30, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -30, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -30, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -30, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -30, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -30, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -30, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -29, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -29, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -29, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -29, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -29, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -29, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -29, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -29, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -29, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -29, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -29, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -28, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -28, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -28, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -28, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -28, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -28, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -28, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -28, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -28, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -28, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -28, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -27, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -27, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -27, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -27, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -27, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -27, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -27, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -27, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -27, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -27, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -27, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -26, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -26, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -26, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -26, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -26, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -26, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -26, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -26, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -26, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -26, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -26, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -25, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -25, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -25, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -25, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -25, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -25, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -25, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -25, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -25, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -25, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -25, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -24, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -24, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -24, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -24, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -24, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -24, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -24, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -24, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -24, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -24, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -24, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -23, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -23, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -23, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -23, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -23, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -23, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -23, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -23, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -23, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -23, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -23, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -22, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -22, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -22, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -22, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -22, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -22, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -22, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -22, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -22, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -22, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -22, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -21, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -21, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -21, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -21, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -21, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -21, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -21, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -21, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -21, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -21, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -21, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -20, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -20, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -20, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -20, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -20, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -20, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -20, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -20, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -20, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -20, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -20, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -19, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -19, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -19, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -19, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -19, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -19, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -19, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -19, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -19, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -19, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -19, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -18, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -18, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -18, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -18, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -18, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -18, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -18, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -18, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -18, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -18, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -18, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -17, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -17, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -17, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -17, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -17, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -17, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -17, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -17, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -17, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -17, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -17, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -16, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -16, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -16, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -16, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -16, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -16, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -16, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -16, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -16, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -16, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -16, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -15, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -15, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -15, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -15, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -15, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -15, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -15, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -15, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -15, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -15, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -15, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -14, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -14, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -14, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -14, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -14, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -14, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -14, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -14, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -14, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -14, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -14, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -13, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -13, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -13, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -13, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -13, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -13, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -13, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -13, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -13, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -13, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -13, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -12, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -12, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -12, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -12, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -12, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -12, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -12, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -12, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -12, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -12, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -12, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -11, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -11, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -11, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -11, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -11, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -11, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -11, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -11, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -11, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -11, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -11, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -10, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -10, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -10, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -10, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -10, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -10, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -10, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -10, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -10, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -10, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -10, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -9, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -9, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -9, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -9, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -9, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -9, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -9, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -9, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -9, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -9, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -9, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -8, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -8, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -8, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -8, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -8, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -8, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -8, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -8, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -8, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -8, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -8, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -7, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -7, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -7, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -7, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -7, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -7, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -7, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -7, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -7, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -7, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -7, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -6, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -6, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -6, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -6, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -6, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -6, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -6, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -6, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -6, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -6, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -6, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -5, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -5, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -5, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -5, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -5, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -5, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -5, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -5, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -5, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -5, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -5, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -4, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -4, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -4, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -4, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -4, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -4, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -4, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -4, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -4, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -4, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -4, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -3, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -3, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -3, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -3, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -3, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -3, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -3, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -3, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -3, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -3, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -3, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -2, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -2, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -2, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -2, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -2, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -2, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -2, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -2, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -2, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -2, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -2, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -1, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -1, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -1, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -1, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -1, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -1, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -1, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -1, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -1, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -1, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -1, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), 0, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), 0, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), 0, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), 0, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), 0, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), 0, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), 0, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), 0, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), 0, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), 0, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), 0, 2)":{"1":"-144"},"('BA', 1, (1,), ((0, 1),), -44, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -44, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -43, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -43, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -42, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -42, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -41, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -41, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -40, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -40, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -39, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -39, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -38, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -38, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -37, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -37, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -36, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -36, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -35, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -35, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -34, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -34, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -33, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -33, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -32, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -32, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -31, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -31, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -30, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -30, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -29, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -29, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -28, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -28, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -27, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -27, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -26, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -26, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -25, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -25, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -24, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -24, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -23, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -23, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -22, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -22, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -21, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -21, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -20, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -20, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -19, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -19, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -18, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -18, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -17, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -17, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -16, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -16, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -15, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -15, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -14, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -14, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -13, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -13, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -12, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -12, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -11, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -11, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -10, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -10, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -9, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -9, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -8, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -8, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -7, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -7, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -6, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -6, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -5, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -5, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -4, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -4, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -3, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -3, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -2, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -2, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -1, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -1, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), 0, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), 0, 3)":{"1":"-64"},"('BA', 1, (1, -2), ((0, 1),), -44, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -44, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -43, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -43, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -42, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -42, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -41, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -41, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -40, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -40, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -39, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -39, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -38, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -38, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -37, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -37, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -36, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -36, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -35, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -35, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -34, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -34, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -33, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -33, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -32, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -32, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -31, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -31, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -30, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -30, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -29, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -29, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -28, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -28, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -27, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -27, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -26, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -26, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -25, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -25, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -24, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -24, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -23, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -23, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -22, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -22, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -21, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -21, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -20, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -20, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -19, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -19, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -18, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -18, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -17, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -17, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -16, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -16, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -15, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -15, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -14, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -14, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -13, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -13, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -12, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -12, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -11, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -11, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -10, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -10, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -9, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -9, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -8, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -8, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -7, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -7, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -6, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -6, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -5, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -5, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -4, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -4, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -3, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -3, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -2, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -2, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -1, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -1, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), 0, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), 0, 1)":{"1":"-96"},"('BA', 1, (), ((0, 1),), -44, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -43, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -42, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -41, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -40, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -39, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -38, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -37, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -36, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -35, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -34, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -33, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -32, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -31, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -30, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -29, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -28, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -27, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -26, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -25, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -24, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -23, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -22, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -21, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -20, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -19, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -18, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -17, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -16, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -15, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -14, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -13, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -12, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -11, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -10, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -9, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -8, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -7, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -6, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -5, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -4, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -3, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -2, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -1, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), 0, 4)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -44, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -44, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -43, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -43, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -42, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -42, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -41, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -41, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -40, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -40, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -39, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -39, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -38, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -38, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -37, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -37, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -36, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -36, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -35, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -35, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -34, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -34, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -33, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -33, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -32, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -32, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -31, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -31, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -30, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -30, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -29, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -29, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -28, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -28, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -27, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -27, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -26, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -26, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -25, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -25, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -24, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -24, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -23, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -23, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -22, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -22, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -21, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -21, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -20, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -20, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -19, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -19, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -18, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -18, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -17, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -17, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -16, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -16, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -15, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -15, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -14, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -14, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -13, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -13, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -12, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -12, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -11, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -11, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -10, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -10, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -9, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -9, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -8, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -8, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -7, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -7, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -6, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -6, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -5, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -5, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -4, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -4, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -3, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -3, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -2, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -2, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -1, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -1, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), 0, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), 0, 2)":{"1":"-48"},"('BA', 1, (-2, 1), ((0, 1),), -44, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -44, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -43, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -43, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -42, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -42, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -41, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -41, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -40, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -40, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -39, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -39, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -38, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -38, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -37, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -37, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -36, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -36, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -35, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -35, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -34, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -34, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -33, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -33, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -32, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -32, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -31, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -31, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -30, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -30, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -29, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -29, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -28, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -28, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -27, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -27, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -26, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -26, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -25, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -25, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -24, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -24, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -23, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -23, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -22, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -22, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -21, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -21, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -20, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -20, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -19, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -19, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -18, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -18, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -17, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -17, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -16, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -16, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -15, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -15, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -14, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -14, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -13, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -13, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -12, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -12, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -11, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -11, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -10, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -10, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -9, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -9, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -8, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -8, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -7, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -7, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -6, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -6, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -5, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -5, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -4, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -4, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -3, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -3, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -2, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -2, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -1, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -1, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), 0, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), 0, 1)":{"1":"-64"},"('BA', 0, (), (), 1, 5)":{"1":"32"},"('R', 1, 5)":{"1":"32"},"('BA', 0, (), ((0, 4),), -44, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -44, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -43, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -43, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -42, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -42, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -41, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -41, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -40, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -40, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -39, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -39, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -38, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -38, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -37, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -37, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -36, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -36, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -35, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -35, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -34, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -34, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -33, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -33, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -32, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -32, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -31, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -31, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -30, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -30, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -29, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -29, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -28, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -28, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -27, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -27, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -26, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -26, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -25, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -25, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -24, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -24, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -23, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -23, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -22, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -22, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -21, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -21, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -20, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -20, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -19, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -19, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -18, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -18, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -17, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -17, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -16, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -16, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -15, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -15, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -14, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -14, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -13, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -13, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -12, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -12, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -11, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -11, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -10, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -10, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -9, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -9, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -8, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -8, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -7, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -7, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -6, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -6, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -5, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -5, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -4, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -4, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -3, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -3, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -2, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -2, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -1, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -1, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), 0, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), 0, 3)":{"1":"-32"},"('BA', 1, (), ((0, 1),), -44, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -43, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -42, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -41, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -40, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -39, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -38, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -37, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -36, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -35, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -34, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -33, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -32, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -31, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -30, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -29, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -28, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -27, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -26, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -25, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -24, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -23, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -22, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -21, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -20, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -19, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -18, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -17, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -16, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -15, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -14, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -13, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -12, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -11, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -10, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -9, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -8, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -7, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -6, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -5, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -4, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -3, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -2, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -1, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), 0, 1)":{"z3":"-32"}}

==> anc/tables/json/atoms_m47.json <==
{"('R', -45, 1)":{"1":"547913138253071672382646366853773512410474003/20619507489646626680132661618388693094820000","z3":"-32"},"('R', -44, 1)":{"1":"-147268158031079633163931070276735760481152001/1030975374482331334006633080919434654741000","pi2":"8/3","z3":"48"},"('R', -43, 1)":{"1":"2927420201763877084204855381512859990874132251/12538889689649975683864456389560691746850000","pi2":"-8/3","z3":"-176/3"},"('R', -42, 1)":{"1":"-100124011563719884576231321497882802925374792121/353477271251085028802274199172377595911200000","pi2":"10/3","z3":"200/3"},"('R', -41, 1)":{"1":"34795283290344530241322144269126150311904546421507/111345340444091784072716372739298942712028000000","pi2":"-10/3","z3":"-1096/15"},"('R', -40, 1)":{"1":"-1173778600438057960779427780954664415388258305037/3591785175615864002345689443203191700388000000","pi2":"98/27","z3":"392/5"},"('R', -39, 1)":{"1":"258683614521764867197664665018515783894332838566551/779417383108642488509014609175092598984196000000","pi2":"-98/27","z3":"-2904/35"},"('R', -38, 1)":{"1":"-79154746331254518847678285695259857120667886670803/239820733264197688772004495130797722764368000000","pi2":"205/54","z3":"3044/35"},"('R', -37, 1)":{"1":"3024830006055337773725312314205654145262704873268357/9353008597303709862108175310101111187810352000000","pi2":"-205/54","z3":"-28516/315"},"('R', -36, 1)":{"1":"-154039314001226229495309593194974412305262930041199/492263610384405782216219753163216378305808000000","pi2":"5269/1350","z3":"29524/315"},"('R', -35, 1)":{"1":"5315782372170637950294721451472060810796385070043/17747644397160739776296347837004006048976000000","pi2":"-5269/1350","z3":"-334844/3465"},"('R', -34, 1)":{"1":"-91486640087831700556675304401211730409745642018449/322517537838058960762350872762107282338288000000","pi2":"5369/1350","z3":"344084/3465"},"('R', -33, 1)":{"1":"101306553939833388555211650238753385983396867078487/381157090172251499082778304173399515490704000000","pi2":"-5369/1350","z3":"-4583972/45045"},"('R', -32, 1)":{"1":"-329152259722050901839292314601912519200164767424709883/1337480229414430510281469069344458899856880336000000","pi2":"266681/66150","z3":"4686932/45045"},"('R', -31, 1)":{"1":"300661977196862681014576586342518195913041083314424949/1337480229414430510281469069344458899856880336000000","pi2":"-266681/66150","z3":"-4783028/45045"},"('R', -30, 1)":{"1":"-1080422945515966041061693681261551799637043053485142971/5349920917657722041125876277377835599427521344000000","pi2":"1077749/264600","z3":"4873118/45045"},"('R', -29, 1)":{"1":"22978042515442853215542152615217281605206717468183989/129372198577782752061365429182678812503937216000000","pi2":"-1077749/264600","z3":"-84284446/765765"},"('R', -28, 1)":{"1":"-106978885376578993677979620013657211330136179159325403/705028337985901354256898424150567482095099712000000","pi2":"9778141/2381400","z3":"28548602/255255"},"('R', -27, 1)":{"1":"1745518022060661070152086055943992387746526735835941731/14048979320353205034826488110512527631016986944000000","pi2":"-9778141/2381400","z3":"-550591598/4849845"},"('R', -26, 1)":{"1":"-437517450407616591770708426319564192855578653797214159/4608065217075851251423088100248109062973571717632000","pi2":"1968329/476280","z3":"111670270/969969"},"('R', -25, 1)":{"1":"7318810252436356347240871310935625933340907549753424599/115201630426896281285577202506202726574339292940800000","pi2":"-1968329/476280","z3":"-37716106/323323"},"('R', -24, 1)":{"1":"-3387875765311649194072457356258941889142889138574180999/115201630426896281285577202506202726574339292940800000","pi2":"239437889/57629880","z3":"38186394/323323"},"('R', -23, 1)":{"1":"-26201912488690370735758808724675470611652102009/3012183841562662015000574249263976157258240000","pi2":"-239437889/57629880","z3":"-888633398/7436429"},"('R', -22, 1)":{"1":"6393703471008124554660011258523644018288459640140972209/115201630426896281285577202506202726574339292940800000","pi2":"240505109/57629880","z3":"2695645910/22309287"},"('R', -21, 1)":{"1":"-43943001972190399813872724279712224710497917665154788197/576008152134481406427886012531013632871696464704000000","pi2":"-240505109/57629880","z3":"-68105044934/557732175"},"('R', -20, 1)":{"1":"51837545451713117709819106691511571887815603336219850053/576008152134481406427886012531013632871696464704000000","pi2":"40799043101/9739449720","z3":"68791484534/557732175"},"('R', -19, 1)":{"1":"-7043112200993197154957609329179815436088568978900943337/70244896601766025174132440552562638155084934720000000","pi2":"-40799043101/9739449720","z3":"-625072504006/5019589575"},"('R', -18, 1)":{"1":"1573772565985793578090825534644692324637958046653547/14506755925635830334504082801452005804425920000000","pi2":"40931552621/9739449720","z3":"630809177806/5019589575"},"('R', -17, 1)":{"1":"-123333196901220666522091777442619435115019921964789508139/1069261221245374445787185272194840385345041090240000000","pi2":"-40931552621/9739449720","z3":"-18454093022774/145568097675"},"('R', -16, 1)":{"1":"56435771584662113168302691081695949647359949292411303291/465443119836221817577951236131871697150194356928000000","pi2":"205234915681/48697248600","z3":"18609365660294/145568097675"},"('R', -15, 1)":{"1":"-26834674652536703683911294428366137656523757003575295251/212187304631218769778183651766000332524353309776000000","pi2":"-205234915681/48697248600","z3":"-581548514594714/4512611027925"},"('R', -14, 1)":{"1":"18927260557004865042625933364583337029616495331947001455679/144287367149228763449164883200880226116560250647680000000","pi2":"822968714749/194788994400","z3":"586061125622639/4512611027925"},"('R', -13, 1)":{"1":"-19552626566623677387517753222971883619106460083717805523639/144287367149228763449164883200880226116560250647680000000","pi2":"-822968714749/194788994400","z3":"-53676090078349/410237366175"},"('R', -12, 1)":{"1":"26335656399909560483951838863561080223686306288346586906091/188683480118222229125831001108843372613963404693120000000","pi2":"238357395880861/56294019381600","z3":"54062195834749/410237366175"},"('R', -11, 1)":{"1":"-5412876473598080053114519372519799125455671895428788241939/37736696023644445825166200221768674522792680938624000000","pi2":"-238357395880861/56294019381600","z3":"-54437269998109/410237366175"},"('R', -10, 1)":{"1":"41136466976986268219917843361185671719931206076401814617/279531081656625524630860742383471663131797636582400000","pi2":"238820721143261/56294019381600","z3":"54801925434709/410237366175"},"('R', -9, 1)":{"1":"-116951412477344313924677339558718776669499135133178845504327/775698751597135830850638560114133865190738441516160000000","pi2":"-238820721143261/56294019381600","z3":"-2040798836801833/15178782548475"},"('R', -8, 1)":{"1":"553087632993790924645273343123659049016078120549563493665201/3584986122246222353390789021068024079665304689169280000000","pi2":"86364397717734821/20322140996757600","z3":"2053580969474233/15178782548475"},"('R', -7, 1)":{"1":"-271806809392015892643752289354102287444336656155096886167328691/1724378324800432951980969519133719582319011555490423680000000","pi2":"-86364397717734821/20322140996757600","z3":"-2066035355155033/15178782548475"},"('R', -6, 1)":{"1":"1498081113925618784482804602737098769390334683513783357908081/9320963917840178118816051454776862607129792191840128000000","pi2":"17299975731542641/4064428199351520","z3":"2078178381193813/15178782548475"},"('R', -5, 1)":{"1":"-2307992763344452696090564423024493313668026723776473091338835701/14139902263363550206243950056896500575015894755021474176000000","pi2":"-17299975731542641/4064428199351520","z3":"-85691034670497533/622330084487475"},"('R', -4, 1)":{"1":"1662364045157186418656106126069431586305646983765317383469684711/10099930188116821575888535754926071839297067682158195840000000","pi2":"353562301485889/82947514272480","z3":"12309312989335019/88904297783925"},"('R', -3, 1)":{"1":"-273633308960052191467318500610798740317209447985523715423025107/1676822386444105512599254970895062120037737105532055680000000","pi2":"-353562301485889/82947514272480","z3":"-532145396070491417/3822884804708775"},"('R', -2, 1)":{"1":"67569938616255575327921989114624142168494623367110206723026321453/434296998089023327763207037461821089089773910332802421120000000","pi2":"354019312583809/82947514272480","z3":"5884182435213075787/42051732851796525"},"('R', -1, 1)":{"1":"-101351410770103769630123425371698439658918727371281135385771967/782517113673915905879652319751028989350943982581625984000000","pi2":"-354019312583809/82947514272480","z3":"-5914085889685464427/42051732851796525"},"('R', 0, 1)":{"1":"26698574932179161993616458173563330662996979863484141444277462213/665922063736502435903584124108125669937653329176963712384000000","pi2":"187497409728228241/43879235050141920","z3":"5943339269060627227/42051732851796525"},"('R', -45, 2)":{"1":"-553069910414832617823464489/1364573348418992206294800","pi2":"-16/3"},"('R', -44, 2)":{"1":"83901392068143194907864091/303238521870887156954400","pi2":"8"},"('R', -43, 2)":{"1":"-1435776829712021873127043501/13645733484189922062948000","pi2":"-88/9"},"('R', -42, 2)":{"1":"-6184065720655128145765507763/128659772850933550879224000","pi2":"100/9"},"('R', -41, 2)":{"1":"352863969954858733118275079417/1929896592764003263188360000","pi2":"-548/45"},"('R', -40, 2)":{"1":"-2567512488760383978497101579153/8596812095039650899657240000","pi2":"196/15"},"('R', -39, 2)":{"1":"37764811006119080032393162434167/94564933045436159896229640000","pi2":"-484/35"},"('R', -38, 2)":{"1":"-30670696753954587094285541163173/63043288696957439930819760000","pi2":"1522/105"},"('R', -37, 2)":{"1":"319176215441079097267469433961717/567389598272616959377377840000","pi2":"-14258/945"},"('R', -36, 2)":{"1":"-32425398947934828993881979658043/51580872570237905397943440000","pi2":"14762/945"},"('R', -35, 2)":{"1":"4283240814995438649483854351968603/6241285580998786553151156240000","pi2":"-167422/10395"},"('R', -34, 2)":{"1":"-32165844352401149947581477679185139/43688999066991505872058093680000","pi2":"172042/10395"},"('R', -33, 2)":{"1":"442705366432679956635439753390452127/567956987870889576336755217840000","pi2":"-2291986/135135"},"('R', -32, 2)":{"1":"-66244264881216517260972735278712781/81136712552984225190965031120000","pi2":"2343466/135135"},"('R', -31, 2)":{"1":"68786066491975577441404839433509769/81136712552984225190965031120000","pi2":"-2391514/135135"},"('R', -30, 2)":{"1":"-70894233003739803923121461756251519/81136712552984225190965031120000","pi2":"2436559/135135"},"('R', -29, 2)":{"1":"7962318230569830302029237968170977/8898865247746656956428422768000","pi2":"-42142223/2297295"},"('R', -28, 2)":{"1":"-83763396299519336979005170839963809/91954940893382121883093701936000","pi2":"14274301/765765"},"('R', -27, 2)":{"1":"11281142458002920031946464226523680211/12230007138819822210451462357488000","pi2":"-275295799/14549535"},"('R', -26, 2)":{"1":"-34094030745966668260700327953940099327/36690021416459466631354387072464000","pi2":"55835135/2909907"},"('R', -25, 2)":{"1":"16218171283924009196178108440074601/17413394122667046336665584752000","pi2":"-18858053/969969"},"('R', -24, 2)":{"1":"-194664263644080850629576717818716049/209657265236911237893453640414080","pi2":"6364399/323323"},"('R', -23, 2)":{"1":"2218318429196223319406498271755479307/2411058550224479235774716864761920","pi2":"-444316699/22309287"},"('R', -22, 2)":{"1":"-21804572127646681998638719748873893463/24110585502244792357747168647619200","pi2":"1347822955/66927861"},"('R', -21, 2)":{"1":"316631824645531109517390209091407136257/350444556718674307525394893134000000","pi2":"-34052522467/1673196525"},"('R', -20, 2)":{"1":"-95784849803556226513459685072353703723057/105483811572320966565143862833334000000","pi2":"34395742267/1673196525"},"('R', -19, 2)":{"1":"20201131668537530819122357268226244558661/22078007073276481374099878267442000000","pi2":"-312536252003/15058768725"},"('R', -18, 2)":{"1":"-125160348978719390834768945590546780800239/135622043450126957012327823642858000000","pi2":"315404588903/15058768725"},"('R', -17, 2)":{"1":"3424757610633400497701552046587660061744029/3679294791663121640237667731730438000000","pi2":"-9227046511387/436704293025"},"('R', -16, 2)":{"1":"-15288037041151943979243467999457871615311137/16294019791650967263909671383377654000000","pi2":"9304682830147/436704293025"},"('R', -15, 2)":{"1":"399818693153893674426252786503501374128766361/423204135669637284881545789173673662000000","pi2":"-290774257297357/13537833083775"},"('R', -14, 2)":{"1":"-416459792673250111684585291420127694474199623281/438439484553744227137281437583925913832000000","pi2":"586061125622639/27075666167550"},"('R', -13, 2)":{"1":"2925710353486829185678025206196285798589692047967/3069076391876209589960970063087481396824000000","pi2":"-53676090078349/2461424197050"},"('R', -12, 2)":{"1":"-2929815392358916497988089366556889696766235176167/3069076391876209589960970063087481396824000000","pi2":"54062195834749/2461424197050"},"('R', -11, 2)":{"1":"2926331393556843984831028795156424956294156662707/3069076391876209589960970063087481396824000000","pi2":"-54437269998109/2461424197050"},"('R', -10, 2)":{"1":"-2913832137734984720955743478249916897742535285407/3069076391876209589960970063087481396824000000","pi2":"54801925434709/2461424197050"},"('R', -9, 2)":{"1":"3957277537999885301546642056607667096993877246768703/4201565580478530928656568016366762032252056000000","pi2":"-2040798836801833/91072695290850"},"('R', -8, 2)":{"1":"-3907921103844755456708931836430515779465970708347703/4201565580478530928656568016366762032252056000000","pi2":"2053580969474233/91072695290850"},"('R', -7, 2)":{"1":"3837157890582592751224706700779771733914981866142753/4201565580478530928656568016366762032252056000000","pi2":"-2066035355155033/91072695290850"},"('R', -6, 2)":{"1":"-3739769399215159654996470233073073991759151004654043/4201565580478530928656568016366762032252056000000","pi2":"2078178381193813/91072695290850"},"('R', -5, 2)":{"1":"6065718314964217221386238992383101072424343389136886083/7062831740784410491071690835512526976215706136000000","pi2":"-85691034670497533/3733980506924850"},"('R', -4, 2)":{"1":"-5769230973264544063446507521230365234540021864228610523/7062831740784410491071690835512526976215706136000000","pi2":"12309312989335019/533425786703550"},"('R', -3, 2)":{"1":"9924698558796115840518381926333550638929154884121427864527/13059175888710374997991556354862662379022840645464000000","pi2":"-532145396070491417/22937308828252650"},"('R', -2, 2)":{"1":"-8892305098190239768547432488850555055278194501231231773227/13059175888710374997991556354862662379022840645464000000","pi2":"5884182435213075787/252310397110779150"},"('R', -1, 2)":{"1":"7379182022561248662246104698347555600193207093079609391347/13059175888710374997991556354862662379022840645464000000","pi2":"-5914085889685464427/252310397110779150"},"('R', 0, 2)":{"1":"-4902097085077943284107822559664318225244727297004388235547/13059175888710374997991556354862662379022840645464000000","pi2":"5943339269060627227/252310397110779150"},"('BA', 0, (), ((0, 1),), -46, 1)":{"1":"-844955270410506145122480309332816732307948869/2291056387738514075570295735376521454980000"},"('BA', 0, (), ((0, 1),), -45, 1)":{"1":"17976982427433611878336823901384232532877769/24229738530724590693457886743112447820000"},"('BA', 0, (), ((0, 1),), -44, 1)":{"1":"-29175378353557199891701733693146331231392204133/40342514653656443504607381427282225620300000"},"('BA', 0, (), ((0, 1),), -43, 1)":{"1":"366852177878974522425592293771697653724237507/545169116941303290602802451720030075950000"},"('BA', 0, (), ((0, 1),), -42, 1)":{"1":"-6763730671876355704851238129252704112071061/10909279246526891158628280537393787350000"},"('BA', 0, (), ((0, 1),), -41, 1)":{"1":"311071107344099542158240631321907811223901/545463962326344557931414026869689367500"},"('BA', 0, (), ((0, 1),), -40, 1)":{"1":"-9194797722684521327418622593287520973/17539880133329406818059199860755000"},"('BA', 0, (), ((0, 1),), -39, 1)":{"1":"12502549053474683709846074807870162704567/25959022597327522090727615793917400000"},"('BA', 0, (), ((0, 1),), -38, 1)":{"1":"-155042864900278376115295419115061566403/350797602666588136361183997215100000"},"('BA', 0, (), ((0, 1),), -37, 1)":{"1":"30728811800786877654035513918888676481/75903574845986906698033964309700000"},"('BA', 0, (), ((0, 1),), -36, 1)":{"1":"-1366947175067779172750761180967881/3696302646505327815828291420000"},"('BA', 0, (), ((0, 1),), -35, 1)":{"1":"33590472505089524570907415101557063/99800171455643851027363868340000"},"('BA', 0, (), ((0, 1),), -34, 1)":{"1":"-1358174801881635611114605923835957/4455364797126957635150172693750"},"('BA', 0, (), ((0, 1),), -33, 1)":{"1":"287633254936255044154292055114599/1048321128735754737682393575000"},"('BA', 0, (), ((0, 1),), -32, 1)":{"1":"-73375559429726901129548931481879/299520322495929925052112450000"},"('BA', 0, (), ((0, 1),), -31, 1)":{"1":"181548394561860644402626953177799/838656902988603790145914860000"},"('BA', 0, (), ((0, 1),), -30, 1)":{"1":"-164688916550384493469972093123/872691886564624131265260000"},"('BA', 0, (), ((0, 1),), -29, 1)":{"1":"704935243950694627142265141287/4363459432823120656326300000"},"('BA', 0, (), ((0, 1),), -28, 1)":{"1":"-25915590730215398248409621/192163624997715270900000"},"('BA', 0, (), ((0, 1),), -27, 1)":{"1":"437856552474014972722999921/4035436124952020688900000"},"('BA', 0, (), ((0, 1),), -26, 1)":{"1":"-2460737094974835684693607/29892119444089042140000"},"('BA', 0, (), ((0, 1),), -25, 1)":{"1":"969814003148492089807/17288675213469660000"},"('BA', 0, (), ((0, 1),), -24, 1)":{"1":"-7015017990172921819/238898057495217120"},"('BA', 0, (), ((0, 1),), -22, 1)":{"1":"7015017990172921819/238898057495217120"},"('BA', 0, (), ((0, 1),), -21, 1)":{"1":"-969814003148492089807/17288675213469660000"},"('BA', 0, (), ((0, 1),), -20, 1)":{"1":"2460737094974835684693607/29892119444089042140000"},"('BA', 0, (), ((0, 1),), -19, 1)":{"1":"-437856552474014972722999921/4035436124952020688900000"},"('BA', 0, (), ((0, 1),), -18, 1)":{"1":"25915590730215398248409621/192163624997715270900000"},"('BA', 0, (), ((0, 1),), -17, 1)":{"1":"-704935243950694627142265141287/4363459432823120656326300000"},"('BA', 0, (), ((0, 1),), -16, 1)":{"1":"164688916550384493469972093123/872691886564624131265260000"},"('BA', 0, (), ((0, 1),), -15, 1)":{"1":"-181548394561860644402626953177799/838656902988603790145914860000"},"('BA', 0, (), ((0, 1),), -14, 1)":{"1":"73375559429726901129548931481879/299520322495929925052112450000"},"('BA', 0, (), ((0, 1),), -13, 1)":{"1":"-287633254936255044154292055114599/1048321128735754737682393575000"},"('BA', 0, (), ((0, 1),), -12, 1)":{"1":"1358174801881635611114605923835957/4455364797126957635150172693750"},"('BA', 0, (), ((0, 1),), -11, 1)":{"1":"-33590472505089524570907415101557063/99800171455643851027363868340000"},"('BA', 0, (), ((0, 1),), -10, 1)":{"1":"1366947175067779172750761180967881/3696302646505327815828291420000"},"('BA', 0, (), ((0, 1),), -9, 1)":{"1":"-30728811800786877654035513918888676481/75903574845986906698033964309700000"},"('BA', 0, (), ((0, 1),), -8, 1)":{"1":"155042864900278376115295419115061566403/350797602666588136361183997215100000"},"('BA', 0, (), ((0, 1),), -7, 1)":{"1":"-12502549053474683709846074807870162704567/25959022597327522090727615793917400000"},"('BA', 0, (), ((0, 1),), -6, 1)":{"1":"9194797722684521327418622593287520973/17539880133329406818059199860755000"},"('BA', 0, (), ((0, 1),), -5, 1)":{"1":"-311071107344099542158240631321907811223901/545463962326344557931414026869689367500"},"('BA', 0, (), ((0, 1),), -4, 1)":{"1":"6763730671876355704851238129252704112071061/10909279246526891158628280537393787350000"},"('BA', 0, (), ((0, 1),), -3, 1)":{"1":"-366852177878974522425592293771697653724237507/545169116941303290602802451720030075950000"},"('BA', 0, (), ((0, 1),), -2, 1)":{"1":"29175378353557199891701733693146331231392204133/40342514653656443504607381427282225620300000"},"('BA', 0, (), ((0, 1),), -1, 1)":{"1":"-17976982427433611878336823901384232532877769/24229738530724590693457886743112447820000"},"('BA', 0, (), ((0, 1),), 0, 1)":{"1":"844955270410506145122480309332816732307948869/2291056387738514075570295735376521454980000"},"('BA', 1, (), ((0, 2),), -46, 1)":{"1":"-745930508948423531579329433/1364573348418992206294800","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -46, 2)":{"1":"-745930508948423531579329433/1364573348418992206294800","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -45, 1)":{"1":"417983181212198780293267/1603493946438298714800","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -45, 2)":{"1":"417983181212198780293267/1603493946438298714800","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -44, 1)":{"1":"-132985768295315019171965153/889939140273255786714000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -44, 2)":{"1":"-132985768295315019171965153/889939140273255786714000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -43, 1)":{"1":"22764921613554672343750039/264576501162319287942000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -43, 2)":{"1":"22764921613554672343750039/264576501162319287942000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -42, 1)":{"1":"-10032570801252588601307521/227658849837344503578000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -42, 2)":{"1":"-10032570801252588601307521/227658849837344503578000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -41, 1)":{"1":"891678410171751803294191/63744477954456461001840","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -41, 2)":{"1":"891678410171751803294191/63744477954456461001840","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -40, 1)":{"1":"1808209624629570063257/210100454694978447600","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -40, 2)":{"1":"1808209624629570063257/210100454694978447600","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -39, 1)":{"1":"-144826979200916549492947/5552654874081573258000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -39, 2)":{"1":"-144826979200916549492947/5552654874081573258000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -38, 1)":{"1":"5978911077559936677871/150071753353556034000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -38, 2)":{"1":"5978911077559936677871/150071753353556034000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -37, 1)":{"1":"-4945500761570102146051/97414997790904794000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -37, 2)":{"1":"-4945500761570102146051/97414997790904794000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -36, 1)":{"1":"31306578464501689211/526567555626512400","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -36, 2)":{"1":"31306578464501689211/526567555626512400","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -35, 1)":{"1":"-104746428785010619297/1579702666879537200","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -35, 2)":{"1":"-104746428785010619297/1579702666879537200","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -34, 1)":{"1":"3959595019706032859027/55289593340783802000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -34, 2)":{"1":"3959595019706032859027/55289593340783802000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -33, 1)":{"1":"-245819543203223279491/3252329020046106000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -33, 2)":{"1":"-245819543203223279491/3252329020046106000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -32, 1)":{"1":"36404840025165745093/464618431435158000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -32, 2)":{"1":"36404840025165745093/464618431435158000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -31, 1)":{"1":"-929589886912590331/11615460785878950","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -31, 2)":{"1":"-929589886912590331/11615460785878950","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -30, 1)":{"1":"690919549931389/8564395049496","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -30, 2)":{"1":"690919549931389/8564395049496","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -29, 1)":{"1":"-10231427927815104631/127395376361253000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -29, 2)":{"1":"-10231427927815104631/127395376361253000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -28, 1)":{"1":"115595542082556553/1464314670819000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -28, 2)":{"1":"115595542082556553/1464314670819000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -27, 1)":{"1":"-2128809123224170567/27821978745561000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -27, 2)":{"1":"-2128809123224170567/27821978745561000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -26, 1)":{"1":"405806793950625103/5564395749112200","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -26, 2)":{"1":"405806793950625103/5564395749112200","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -25, 1)":{"1":"-378250060343380327/5564395749112200","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -25, 2)":{"1":"-378250060343380327/5564395749112200","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -24, 1)":{"1":"68123850724066979/1112879149822440","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -24, 2)":{"1":"68123850724066979/1112879149822440","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -23, 1)":{"1":"-187497409728228241/3656602920845160","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -23, 2)":{"1":"-187497409728228241/3656602920845160","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -22, 1)":{"1":"68123850724066979/1112879149822440","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -22, 2)":{"1":"68123850724066979/1112879149822440","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -21, 1)":{"1":"-378250060343380327/5564395749112200","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -21, 2)":{"1":"-378250060343380327/5564395749112200","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -20, 1)":{"1":"405806793950625103/5564395749112200","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -20, 2)":{"1":"405806793950625103/5564395749112200","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -19, 1)":{"1":"-2128809123224170567/27821978745561000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -19, 2)":{"1":"-2128809123224170567/27821978745561000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -18, 1)":{"1":"115595542082556553/1464314670819000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -18, 2)":{"1":"115595542082556553/1464314670819000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -17, 1)":{"1":"-10231427927815104631/127395376361253000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -17, 2)":{"1":"-10231427927815104631/127395376361253000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -16, 1)":{"1":"690919549931389/8564395049496","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -16, 2)":{"1":"690919549931389/8564395049496","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -15, 1)":{"1":"-929589886912590331/11615460785878950","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -15, 2)":{"1":"-929589886912590331/11615460785878950","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -14, 1)":{"1":"36404840025165745093/464618431435158000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -14, 2)":{"1":"36404840025165745093/464618431435158000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -13, 1)":{"1":"-245819543203223279491/3252329020046106000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -13, 2)":{"1":"-245819543203223279491/3252329020046106000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -12, 1)":{"1":"3959595019706032859027/55289593340783802000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -12, 2)":{"1":"3959595019706032859027/55289593340783802000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -11, 1)":{"1":"-104746428785010619297/1579702666879537200","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -11, 2)":{"1":"-104746428785010619297/1579702666879537200","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -10, 1)":{"1":"31306578464501689211/526567555626512400","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -10, 2)":{"1":"31306578464501689211/526567555626512400","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -9, 1)":{"1":"-4945500761570102146051/97414997790904794000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -9, 2)":{"1":"-4945500761570102146051/97414997790904794000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -8, 1)":{"1":"5978911077559936677871/150071753353556034000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -8, 2)":{"1":"5978911077559936677871/150071753353556034000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -7, 1)":{"1":"-144826979200916549492947/5552654874081573258000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -7, 2)":{"1":"-144826979200916549492947/5552654874081573258000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -6, 1)":{"1":"1808209624629570063257/210100454694978447600","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -6, 2)":{"1":"1808209624629570063257/210100454694978447600","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -5, 1)":{"1":"891678410171751803294191/63744477954456461001840","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -5, 2)":{"1":"891678410171751803294191/63744477954456461001840","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -4, 1)":{"1":"-10032570801252588601307521/227658849837344503578000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -4, 2)":{"1":"-10032570801252588601307521/227658849837344503578000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -3, 1)":{"1":"22764921613554672343750039/264576501162319287942000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -3, 2)":{"1":"22764921613554672343750039/264576501162319287942000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -2, 1)":{"1":"-132985768295315019171965153/889939140273255786714000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -2, 2)":{"1":"-132985768295315019171965153/889939140273255786714000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -1, 1)":{"1":"417983181212198780293267/1603493946438298714800","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -1, 2)":{"1":"417983181212198780293267/1603493946438298714800","pi2":"16/3"},"('BA', 1, (), ((0, 2),), 0, 1)":{"1":"-745930508948423531579329433/1364573348418992206294800","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), 0, 2)":{"1":"-745930508948423531579329433/1364573348418992206294800","pi2":"-16/3"},"('R', -45, 3)":{"1":"-5943339269060627227/42051732851796525"},"('R', -44, 3)":{"1":"5923837016143852027/28034488567864350"},"('R', -43, 3)":{"1":"-5536096769516694187/22937308828252650"},"('R', -42, 3)":{"1":"26715618749186434631/100924158844311660"},"('R', -41, 3)":{"1":"-701737132774549355699/2523103971107791500"},"('R', -40, 3)":{"1":"568289396820699026687/1962414199750504500"},"('R', -39, 3)":{"1":"-1746909494005626094481/5887242599251513500"},"('R', -38, 3)":{"1":"3568018376759187664307/11774485198503027000"},"('R', -37, 3)":{"1":"-32526566753699696457523/105970366786527243000"},"('R', -36, 3)":{"1":"2990293678047969889157/9633669707866113000"},"('R', -35, 3)":{"1":"-364086485016579544381637/1165674034651799673000"},"('R', -34, 3)":{"1":"2562109819983252481791929/8159718242562597711000"},"('R', -33, 3)":{"1":"-1150702617331701612684433/3657804729424612767000"},"('R', -32, 3)":{"1":"3037403705388891486148747/9643303377573979113000"},"('R', -31, 3)":{"1":"-104602463836251684166907/332527702674964797000"},"('R', -30, 3)":{"1":"6055827116163317326885361/19286606755147958226000"},"('R', -29, 3)":{"1":"-3308179427061289184448487/10576526285081138382000"},"('R', -28, 3)":{"1":"3781781995336445146615171/12143419068056121846000"},"('R', -27, 3)":{"1":"-6911558932911812334628777/22328222157393514362000"},"('R', -26, 3)":{"1":"5108445240985642000364333/16612197285100774685328"},"('R', -25, 3)":{"1":"-4368201152837166250328369/14320859728535150590800"},"('R', -24, 3)":{"1":"1381382180575604773172076839/4568354253402713038465200"},"('R', -23, 3)":{"1":"-107261825154263982547/358347086242825680"},"('R', -22, 3)":{"1":"3456858417906189155282618137/11674683092029155542744400"},"('R', -21, 3)":{"1":"-8913227393801748438064392599/30193145927661609162270000"},"('R', -20, 3)":{"1":"776216396897949414210024538313/2626803695706559997117490000"},"('R', -19, 3)":{"1":"-225993519695625527261146109507/762620427785775483034110000"},"('R', -18, 3)":{"1":"7037632112879111616445330753817/23641233261359039974057410000"},"('R', -17, 3)":{"1":"-6618165228202092587609352174403/22115992405787489007989190000"},"('R', -16, 3)":{"1":"206432418218434154981829597921733/685595764579412159247664890000"},"('R', -15, 3)":{"1":"-1610166812488520013346897392191137/5313367175490444234169402897500"},"('R', -14, 3)":{"1":"12971668936900752929121749143106921/42506937403923553873355223180000"},"('R', -13, 3)":{"1":"-13063244752350216088149242297599721/42506937403923553873355223180000"},"('R', -12, 3)":{"1":"13160121097601325253752327422639321/42506937403923553873355223180000"},"('R', -11, 3)":{"1":"-13256857122953646149263143568607561/42506937403923553873355223180000"},"('R', -10, 3)":{"1":"13357329719617748070592499632876961/42506937403923553873355223180000"},"('R', -9, 3)":{"1":"-497904707419897109066422911878285957/1572756683945171493314143257660000"},"('R', -8, 3)":{"1":"501688070062580112612622864648737557/1572756683945171493314143257660000"},"('R', -7, 3)":{"1":"-505420936867102940144213319749767757/1572756683945171493314143257660000"},"('R', -6, 3)":{"1":"72746719046544281343922405451943911/224679526277881641902020465380000"},"('R', -5, 3)":{"1":"-429222535366106504934608321544028393/1315980082484735331140405582940000"},"('R', -4, 3)":{"1":"3026817219486298134525609369950239951/9211860577393147317982839080580000"},"('R', -3, 3)":{"1":"-131093960488744662001641486347876432293/396110004827905334673262080464940000"},"('R', -2, 3)":{"1":"132044892199241620433253705874800868093/396110004827905334673262080464940000"},"('R', -1, 3)":{"1":"-132978908107210764516092903913018449053/396110004827905334673262080464940000"},"('R', 0, 3)":{"1":"133920392629995459148866374571444858253/396110004827905334673262080464940000"},"('BA', 0, (), ((0, 2),), -46, 1)":{"1":"968752530287567311577838942193119808/12378437650872041708539440014529375","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -45, 1)":{"1":"-8345616386316135717536246409579892708/12378437650872041708539440014529375","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -44, 1)":{"1":"11495490247433519110771604977917027958/12378437650872041708539440014529375","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -43, 1)":{"1":"-1915094959936348567058649892774510894/1768348235838863101219920002075625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -42, 1)":{"1":"7968305582408125630301272135304467/6694666117291531481092179564375","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -41, 1)":{"1":"-8504521203667156332513409500703987/6694666117291531481092179564375","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -40, 1)":{"1":"5307891388169961071498709967477/3982549742588656443243414375","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -39, 1)":{"1":"-38550561417310777722084675461539/27877848198120595102703900625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -38, 1)":{"1":"158758293639344764034965829885881/111511392792482380410815602500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -37, 1)":{"1":"-162521540116985092667703717689581/111511392792482380410815602500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -36, 1)":{"1":"121001790777397343592221616169/81454633157401300519222500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -35, 1)":{"1":"-122908642898308547186602500619/81454633157401300519222500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -34, 1)":{"1":"17785353199663006586954095867/11636376165343042931317500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -33, 1)":{"1":"-17973550490500644050101957567/11636376165343042931317500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -32, 1)":{"1":"126896987889748626843425837269/81454633157401300519222500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -31, 1)":{"1":"-127772689844899077808715820499/81454633157401300519222500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -30, 1)":{"1":"133678976850257864913085309/84760284242873361622500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -29, 1)":{"1":"-134230261558290465554684809/84760284242873361622500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -28, 1)":{"1":"160083501818722884007549/100785118005794722500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -27, 1)":{"1":"-160399954757103822416599/100785118005794722500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -26, 1)":{"1":"17842187591783160746801/11198346445088302500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -25, 1)":{"1":"-17850195578555199102101/11198346445088302500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -24, 1)":{"1":"28562840256394344473/17917354312141284","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -23, 1)":{"1":"-14289946006543884463/8958677156070642","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -22, 1)":{"1":"28562840256394344473/17917354312141284","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -21, 1)":{"1":"-17850195578555199102101/11198346445088302500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -20, 1)":{"1":"17842187591783160746801/11198346445088302500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -19, 1)":{"1":"-160399954757103822416599/100785118005794722500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -18, 1)":{"1":"160083501818722884007549/100785118005794722500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -17, 1)":{"1":"-134230261558290465554684809/84760284242873361622500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -16, 1)":{"1":"133678976850257864913085309/84760284242873361622500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -15, 1)":{"1":"-127772689844899077808715820499/81454633157401300519222500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -14, 1)":{"1":"126896987889748626843425837269/81454633157401300519222500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -13, 1)":{"1":"-17973550490500644050101957567/11636376165343042931317500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -12, 1)":{"1":"17785353199663006586954095867/11636376165343042931317500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -11, 1)":{"1":"-122908642898308547186602500619/81454633157401300519222500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -10, 1)":{"1":"121001790777397343592221616169/81454633157401300519222500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -9, 1)":{"1":"-162521540116985092667703717689581/111511392792482380410815602500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -8, 1)":{"1":"158758293639344764034965829885881/111511392792482380410815602500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -7, 1)":{"1":"-38550561417310777722084675461539/27877848198120595102703900625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -6, 1)":{"1":"5307891388169961071498709967477/3982549742588656443243414375","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -5, 1)":{"1":"-8504521203667156332513409500703987/6694666117291531481092179564375","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -4, 1)":{"1":"7968305582408125630301272135304467/6694666117291531481092179564375","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -3, 1)":{"1":"-1915094959936348567058649892774510894/1768348235838863101219920002075625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -2, 1)":{"1":"11495490247433519110771604977917027958/12378437650872041708539440014529375","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -1, 1)":{"1":"-8345616386316135717536246409579892708/12378437650872041708539440014529375","pi2":"16/3"},"('BA', 0, (), ((0, 2),), 0, 1)":{"1":"968752530287567311577838942193119808/12378437650872041708539440014529375","pi2":"-16/3"},"('BA', 1, (2,), ((0, 1),), -46, 1)":{"1":"11886678538121254454/42051732851796525"},"('BA', 1, (), ((0, 3),), -46, 1)":{"1":"-5943339269060627227/42051732851796525"},"('BA', 1, (1,), ((0, 2),), -46, 1)":{"1":"11886678538121254454/42051732851796525"},"('BA', 1, (1,), ((0, 1),), -46, 2)":{"1":"11886678538121254454/42051732851796525"},"('BA', 1, (), ((0, 2),), -46, 2)":{"1":"-5943339269060627227/42051732851796525"},"('BA', 1, (2,), ((0, 1),), -45, 1)":{"1":"-11828171779370928854/42051732851796525"},"('BA', 1, (), ((0, 3),), -45, 1)":{"1":"8605396792200442027/42051732851796525"},"('BA', 1, (1,), ((0, 2),), -45, 1)":{"1":"-11828171779370928854/42051732851796525"},"('BA', 1, (1,), ((0, 1),), -45, 2)":{"1":"-11828171779370928854/42051732851796525"},"('BA', 1, (), ((0, 2),), -45, 2)":{"1":"7259741340942953227/42051732851796525"},"('BA', 1, (2,), ((0, 1),), -44, 1)":{"1":"11768364870426151574/42051732851796525"},"('BA', 1, (), ((0, 3),), -44, 1)":{"1":"-9921148788985542187/42051732851796525"},"('BA', 1, (1,), ((0, 2),), -44, 1)":{"1":"11768364870426151574/42051732851796525"},"('BA', 1, (1,), ((0, 1),), -44, 2)":{"1":"11768364870426151574/42051732851796525"},"('BA', 1, (), ((0, 2),), -44, 2)":{"1":"-7902665612099308987/42051732851796525"},"('BA', 1, (2,), ((0, 1),), -43, 1)":{"1":"-1064290792140982834/3822884804708775"},"('BA', 1, (), ((0, 3),), -43, 1)":{"1":"980697213156321017/3822884804708775"},"('BA', 1, (1,), ((0, 2),), -43, 1)":{"1":"-1064290792140982834/3822884804708775"},"('BA', 1, (1,), ((0, 1),), -43, 2)":{"1":"-1064290792140982834/3822884804708775"},"('BA', 1, (), ((0, 2),), -43, 2)":{"1":"756421304613406217/3822884804708775"},"('BA', 1, (2,), ((0, 1),), -42, 1)":{"1":"24618625978670038/88904297783925"},"('BA', 1, (), ((0, 3),), -42, 1)":{"1":"-24163219360525019/88904297783925"},"('BA', 1, (1,), ((0, 2),), -42, 1)":{"1":"24618625978670038/88904297783925"},"('BA', 1, (1,), ((0, 1),), -42, 2)":{"1":"24618625978670038/88904297783925"},"('BA', 1, (), ((0, 2),), -42, 2)":{"1":"-18236266174930019/88904297783925"},"('BA', 1, (2,), ((0, 1),), -41, 1)":{"1":"-171382069340995066/622330084487475"},"('BA', 1, (), ((0, 3),), -41, 1)":{"1":"176634204350267213/622330084487475"},"('BA', 1, (1,), ((0, 2),), -41, 1)":{"1":"-171382069340995066/622330084487475"},"('BA', 1, (1,), ((0, 1),), -41, 2)":{"1":"-171382069340995066/622330084487475"},"('BA', 1, (), ((0, 2),), -41, 2)":{"1":"131162619510382373/622330084487475"},"('BA', 1, (2,), ((0, 1),), -40, 1)":{"1":"4156356762387626/15178782548475"},"('BA', 1, (), ((0, 3),), -40, 1)":{"1":"-4458211484794693/15178782548475"},"('BA', 1, (1,), ((0, 2),), -40, 1)":{"1":"4156356762387626/15178782548475"},"('BA', 1, (1,), ((0, 1),), -40, 2)":{"1":"4156356762387626/15178782548475"},"('BA', 1, (), ((0, 2),), -40, 2)":{"1":"-3268194932994253/15178782548475"},"('BA', 1, (2,), ((0, 1),), -39, 1)":{"1":"-4132070710310066/15178782548475"},"('BA', 1, (), ((0, 3),), -39, 1)":{"1":"4584845899199113/15178782548475"},"('BA', 1, (1,), ((0, 2),), -39, 1)":{"1":"-4132070710310066/15178782548475"},"('BA', 1, (1,), ((0, 1),), -39, 2)":{"1":"-4132070710310066/15178782548475"},"('BA', 1, (), ((0, 2),), -39, 2)":{"1":"3325440627177073/15178782548475"},"('BA', 1, (2,), ((0, 1),), -38, 1)":{"1":"4107161938948466/15178782548475"},"('BA', 1, (), ((0, 3),), -38, 1)":{"1":"-4693821773906113/15178782548475"},"('BA', 1, (1,), ((0, 2),), -38, 1)":{"1":"4107161938948466/15178782548475"},"('BA', 1, (1,), ((0, 1),), -38, 2)":{"1":"4107161938948466/15178782548475"},"('BA', 1, (), ((0, 2),), -38, 2)":{"1":"-3373701371690173/15178782548475"},"('BA', 1, (2,), ((0, 1),), -37, 1)":{"1":"-4081597673603666/15178782548475"},"('BA', 1, (), ((0, 3),), -37, 1)":{"1":"4788977650467313/15178782548475"},"('BA', 1, (1,), ((0, 2),), -37, 1)":{"1":"-4081597673603666/15178782548475"},"('BA', 1, (1,), ((0, 1),), -37, 2)":{"1":"-4081597673603666/15178782548475"},"('BA', 1, (), ((0, 2),), -37, 2)":{"1":"3414888243634573/15178782548475"},"('BA', 1, (2,), ((0, 1),), -36, 1)":{"1":"109603850869418/410237366175"},"('BA', 1, (), ((0, 3),), -36, 1)":{"1":"-131702547650269/410237366175"},"('BA', 1, (1,), ((0, 2),), -36, 1)":{"1":"109603850869418/410237366175"},"('BA', 1, (1,), ((0, 1),), -36, 2)":{"1":"109603850869418/410237366175"},"('BA', 1, (), ((0, 2),), -36, 2)":{"1":"-93252236542489/410237366175"},"('BA', 1, (2,), ((0, 1),), -35, 1)":{"1":"-108874539996218/410237366175"},"('BA', 1, (), ((0, 3),), -35, 1)":{"1":"1470972005785559/4512611027925"},"('BA', 1, (1,), ((0, 2),), -35, 1)":{"1":"-108874539996218/410237366175"},"('BA', 1, (1,), ((0, 1),), -35, 2)":{"1":"-108874539996218/410237366175"},"('BA', 1, (), ((0, 2),), -35, 2)":{"1":"1034890987882379/4512611027925"},"('BA', 1, (2,), ((0, 1),), -34, 1)":{"1":"108124391669498/410237366175"},"('BA', 1, (), ((0, 3),), -34, 1)":{"1":"-212987635543457/644658718275"},"('BA', 1, (1,), ((0, 2),), -34, 1)":{"1":"108124391669498/410237366175"},"('BA', 1, (1,), ((0, 1),), -34, 2)":{"1":"108124391669498/410237366175"},"('BA', 1, (), ((0, 2),), -34, 2)":{"1":"-1042798801493219/4512611027925"},"('BA', 1, (2,), ((0, 1),), -33, 1)":{"1":"-107352180156698/410237366175"},"('BA', 1, (), ((0, 3),), -33, 1)":{"1":"215554602385457/644658718275"},"('BA', 1, (1,), ((0, 2),), -33, 1)":{"1":"-107352180156698/410237366175"},"('BA', 1, (1,), ((0, 1),), -33, 2)":{"1":"-107352180156698/410237366175"},"('BA', 1, (), ((0, 2),), -33, 2)":{"1":"1049659603780019/4512611027925"},"('BA', 1, (2,), ((0, 1),), -32, 1)":{"1":"1172122251245278/4512611027925"},"('BA', 1, (), ((0, 3),), -32, 1)":{"1":"-1525135430443799/4512611027925"},"('BA', 1, (1,), ((0, 2),), -32, 1)":{"1":"1172122251245278/4512611027925"},"('BA', 1, (1,), ((0, 1),), -32, 2)":{"1":"1172122251245278/4512611027925"},"('BA', 1, (), ((0, 2),), -32, 2)":{"1":"-1055598278033219/4512611027925"},"('BA', 1, (2,), ((0, 1),), -31, 1)":{"1":"-1163097029189428/4512611027925"},"('BA', 1, (), ((0, 3),), -31, 1)":{"1":"1539876626468354/4512611027925"},"('BA', 1, (1,), ((0, 2),), -31, 1)":{"1":"-1163097029189428/4512611027925"},"('BA', 1, (1,), ((0, 1),), -31, 2)":{"1":"-1163097029189428/4512611027925"},"('BA', 1, (), ((0, 2),), -31, 2)":{"1":"1060712570531534/4512611027925"},"('BA', 1, (2,), ((0, 1),), -30, 1)":{"1":"37218731320588/145568097675"},"('BA', 1, (), ((0, 3),), -30, 1)":{"1":"-50105448111434/145568097675"},"('BA', 1, (1,), ((0, 2),), -30, 1)":{"1":"37218731320588/145568097675"},"('BA', 1, (1,), ((0, 1),), -30, 2)":{"1":"37218731320588/145568097675"},"('BA', 1, (), ((0, 2),), -30, 2)":{"1":"-34357406885864/145568097675"},"('BA', 1, (2,), ((0, 1),), -29, 1)":{"1":"-36908186045548/145568097675"},"('BA', 1, (), ((0, 3),), -29, 1)":{"1":"50498196547514/145568097675"},"('BA', 1, (1,), ((0, 2),), -29, 1)":{"1":"-36908186045548/145568097675"},"('BA', 1, (1,), ((0, 1),), -29, 2)":{"1":"-36908186045548/145568097675"},"('BA', 1, (), ((0, 2),), -29, 2)":{"1":"34476144785144/145568097675"},"('BA', 1, (2,), ((0, 1),), -28, 1)":{"1":"1261618355612/5019589575"},"('BA', 1, (), ((0, 3),), -28, 1)":{"1":"-1753625694466/5019589575"},"('BA', 1, (1,), ((0, 2),), -28, 1)":{"1":"1261618355612/5019589575"},"('BA', 1, (1,), ((0, 1),), -28, 2)":{"1":"1261618355612/5019589575"},"('BA', 1, (), ((0, 2),), -28, 2)":{"1":"-1192217436136/5019589575"},"('BA', 1, (2,), ((0, 1),), -27, 1)":{"1":"-1250145008012/5019589575"},"('BA', 1, (), ((0, 3),), -27, 1)":{"1":"1764797111866/5019589575"},"('BA', 1, (1,), ((0, 2),), -27, 1)":{"1":"-1250145008012/5019589575"},"('BA', 1, (1,), ((0, 1),), -27, 2)":{"1":"-1250145008012/5019589575"},"('BA', 1, (), ((0, 2),), -27, 2)":{"1":"1194934807936/5019589575"},"('BA', 1, (2,), ((0, 1),), -26, 1)":{"1":"137582969068/557732175"},"('BA', 1, (), ((0, 3),), -26, 1)":{"1":"-65737431678/185910725"},"('BA', 1, (1,), ((0, 2),), -26, 1)":{"1":"137582969068/557732175"},"('BA', 1, (1,), ((0, 1),), -26, 2)":{"1":"137582969068/557732175"},"('BA', 1, (), ((0, 2),), -26, 2)":{"1":"-133001889784/557732175"},"('BA', 1, (2,), ((0, 1),), -25, 1)":{"1":"-136210089868/557732175"},"('BA', 1, (), ((0, 3),), -25, 1)":{"1":"198225610634/557732175"},"('BA', 1, (1,), ((0, 2),), -25, 1)":{"1":"-136210089868/557732175"},"('BA', 1, (1,), ((0, 1),), -25, 2)":{"1":"-136210089868/557732175"},"('BA', 1, (), ((0, 2),), -25, 2)":{"1":"133165327784/557732175"},"('BA', 1, (2,), ((0, 1),), -24, 1)":{"1":"5391291820/22309287"},"('BA', 1, (), ((0, 3),), -24, 1)":{"1":"-7965368282/22309287"},"('BA', 1, (1,), ((0, 2),), -24, 1)":{"1":"5391291820/22309287"},"('BA', 1, (1,), ((0, 1),), -24, 2)":{"1":"5391291820/22309287"},"('BA', 1, (), ((0, 2),), -24, 2)":{"1":"-5330507096/22309287"},"('BA', 1, (2,), ((0, 1),), -23, 1)":{"1":"-1777266796/7436429"},"('BA', 1, (), ((0, 3),), -23, 1)":{"1":"2665900194/7436429"},"('BA', 1, (1,), ((0, 2),), -23, 1)":{"1":"-1777266796/7436429"},"('BA', 1, (1,), ((0, 1),), -23, 2)":{"1":"-1777266796/7436429"},"('BA', 1, (), ((0, 2),), -23, 2)":{"1":"1777266796/7436429"},"('BA', 1, (2,), ((0, 1),), -22, 1)":{"1":"5391291820/22309287"},"('BA', 1, (), ((0, 3),), -22, 1)":{"1":"-8208507178/22309287"},"('BA', 1, (1,), ((0, 2),), -22, 1)":{"1":"5391291820/22309287"},"('BA', 1, (1,), ((0, 1),), -22, 2)":{"1":"5391291820/22309287"},"('BA', 1, (), ((0, 2),), -22, 2)":{"1":"-1817358848/7436429"},"('BA', 1, (2,), ((0, 1),), -21, 1)":{"1":"-136210089868/557732175"},"('BA', 1, (), ((0, 3),), -21, 1)":{"1":"3825539254/10140585"},"('BA', 1, (1,), ((0, 2),), -21, 1)":{"1":"-136210089868/557732175"},"('BA', 1, (1,), ((0, 1),), -21, 2)":{"1":"-136210089868/557732175"},"('BA', 1, (), ((0, 2),), -21, 2)":{"1":"46418283984/185910725"},"('BA', 1, (2,), ((0, 1),), -20, 1)":{"1":"137582969068/557732175"},"('BA', 1, (), ((0, 3),), -20, 1)":{"1":"-1306282498/3380195"},"('BA', 1, (1,), ((0, 2),), -20, 1)":{"1":"137582969068/557732175"},"('BA', 1, (1,), ((0, 1),), -20, 2)":{"1":"137582969068/557732175"},"('BA', 1, (), ((0, 2),), -20, 2)":{"1":"-142164048352/557732175"},"('BA', 1, (2,), ((0, 1),), -19, 1)":{"1":"-1250145008012/5019589575"},"('BA', 1, (), ((0, 3),), -19, 1)":{"1":"36102507494/91265265"},"('BA', 1, (1,), ((0, 2),), -19, 1)":{"1":"-1250145008012/5019589575"},"('BA', 1, (1,), ((0, 1),), -19, 2)":{"1":"-1250145008012/5019589575"},"('BA', 1, (), ((0, 2),), -19, 2)":{"1":"435118402696/1673196525"},"('BA', 1, (2,), ((0, 1),), -18, 1)":{"1":"1261618355612/5019589575"},"('BA', 1, (), ((0, 3),), -18, 1)":{"1":"-36931443134/91265265"},"('BA', 1, (1,), ((0, 2),), -18, 1)":{"1":"1261618355612/5019589575"},"('BA', 1, (1,), ((0, 1),), -18, 2)":{"1":"1261618355612/5019589575"},"('BA', 1, (), ((0, 2),), -18, 2)":{"1":"-443673091696/1673196525"},"('BA', 1, (2,), ((0, 1),), -17, 1)":{"1":"-36908186045548/145568097675"},"('BA', 1, (), ((0, 3),), -17, 1)":{"1":"1095024756166/2646692685"},"('BA', 1, (1,), ((0, 2),), -17, 1)":{"1":"-36908186045548/145568097675"},"('BA', 1, (1,), ((0, 1),), -17, 2)":{"1":"-36908186045548/145568097675"},"('BA', 1, (), ((0, 2),), -17, 2)":{"1":"1457045455776/5391411025"},"('BA', 1, (2,), ((0, 1),), -16, 1)":{"1":"37218731320588/145568097675"},"('BA', 1, (), ((0, 3),), -16, 1)":{"1":"-1119104470006/2646692685"},"('BA', 1, (1,), ((0, 2),), -16, 1)":{"1":"37218731320588/145568097675"},"('BA', 1, (1,), ((0, 1),), -16, 2)":{"1":"37218731320588/145568097675"},"('BA', 1, (), ((0, 2),), -16, 2)":{"1":"-1484446509456/5391411025"},"('BA', 1, (2,), ((0, 1),), -15, 1)":{"1":"-1163097029189428/4512611027925"},"('BA', 1, (), ((0, 3),), -15, 1)":{"1":"35443899292726/82047473235"},"('BA', 1, (1,), ((0, 2),), -15, 1)":{"1":"-1163097029189428/4512611027925"},"('BA', 1, (1,), ((0, 1),), -15, 2)":{"1":"-1163097029189428/4512611027925"},"('BA', 1, (), ((0, 2),), -15, 2)":{"1":"46869684735086/167133741775"},"('BA', 1, (2,), ((0, 1),), -14, 1)":{"1":"1172122251245278/4512611027925"},"('BA', 1, (), ((0, 3),), -14, 1)":{"1":"-36204205878037/82047473235"},"('BA', 1, (1,), ((0, 2),), -14, 1)":{"1":"1172122251245278/4512611027925"},"('BA', 1, (1,), ((0, 1),), -14, 2)":{"1":"1172122251245278/4512611027925"},"('BA', 1, (), ((0, 2),), -14, 2)":{"1":"-143182913828593/501401225325"},"('BA', 1, (2,), ((0, 1),), -13, 1)":{"1":"-107352180156698/410237366175"},"('BA', 1, (), ((0, 3),), -13, 1)":{"1":"406747945694567/902522205585"},"('BA', 1, (1,), ((0, 2),), -13, 1)":{"1":"-107352180156698/410237366175"},"('BA', 1, (1,), ((0, 1),), -13, 2)":{"1":"-107352180156698/410237366175"},"('BA', 1, (), ((0, 2),), -13, 2)":{"1":"20826799359799/71628746475"},"('BA', 1, (2,), ((0, 1),), -12, 1)":{"1":"108124391669498/410237366175"},"('BA', 1, (), ((0, 3),), -12, 1)":{"1":"-415438295257847/902522205585"},"('BA', 1, (1,), ((0, 2),), -12, 1)":{"1":"108124391669498/410237366175"},"('BA', 1, (1,), ((0, 1),), -12, 2)":{"1":"108124391669498/410237366175"},"('BA', 1, (), ((0, 2),), -12, 2)":{"1":"-21205362146599/71628746475"},"('BA', 1, (2,), ((0, 1),), -11, 1)":{"1":"-108874539996218/410237366175"},"('BA', 1, (), ((0, 3),), -11, 1)":{"1":"424377562817927/902522205585"},"('BA', 1, (1,), ((0, 2),), -11, 1)":{"1":"-108874539996218/410237366175"},"('BA', 1, (1,), ((0, 1),), -11, 2)":{"1":"-108874539996218/410237366175"},"('BA', 1, (), ((0, 2),), -11, 2)":{"1":"50383292297571/167133741775"},"('BA', 1, (2,), ((0, 1),), -10, 1)":{"1":"109603850869418/410237366175"},"('BA', 1, (), ((0, 3),), -10, 1)":{"1":"-39421800991597/82047473235"},"('BA', 1, (1,), ((0, 2),), -10, 1)":{"1":"109603850869418/410237366175"},"('BA', 1, (1,), ((0, 1),), -10, 2)":{"1":"109603850869418/410237366175"},"('BA', 1, (), ((0, 2),), -10, 2)":{"1":"-13995051688483/45581929575"},"('BA', 1, (2,), ((0, 1),), -9, 1)":{"1":"-4081597673603666/15178782548475"},"('BA', 1, (), ((0, 3),), -9, 1)":{"1":"1491163074068737/3035756509695"},"('BA', 1, (1,), ((0, 2),), -9, 1)":{"1":"-4081597673603666/15178782548475"},"('BA', 1, (1,), ((0, 1),), -9, 2)":{"1":"-4081597673603666/15178782548475"},"('BA', 1, (), ((0, 2),), -9, 2)":{"1":"527589678174751/1686531394275"},"('BA', 1, (2,), ((0, 1),), -8, 1)":{"1":"4107161938948466/15178782548475"},"('BA', 1, (), ((0, 3),), -8, 1)":{"1":"-1525532808587857/3035756509695"},"('BA', 1, (1,), ((0, 2),), -8, 1)":{"1":"4107161938948466/15178782548475"},"('BA', 1, (1,), ((0, 1),), -8, 2)":{"1":"4107161938948466/15178782548475"},"('BA', 1, (), ((0, 2),), -8, 2)":{"1":"-1613540835402253/5059594182825"},"('BA', 1, (2,), ((0, 1),), -7, 1)":{"1":"-4132070710310066/15178782548475"},"('BA', 1, (), ((0, 3),), -7, 1)":{"1":"1562273246346217/3035756509695"},"('BA', 1, (1,), ((0, 2),), -7, 1)":{"1":"-4132070710310066/15178782548475"},"('BA', 1, (1,), ((0, 1),), -7, 2)":{"1":"-4132070710310066/15178782548475"},"('BA', 1, (), ((0, 2),), -7, 2)":{"1":"1646233597814353/5059594182825"},"('BA', 1, (2,), ((0, 1),), -6, 1)":{"1":"4156356762387626/15178782548475"},"('BA', 1, (), ((0, 3),), -6, 1)":{"1":"-1602171760473637/3035756509695"},"('BA', 1, (1,), ((0, 2),), -6, 1)":{"1":"4156356762387626/15178782548475"},"('BA', 1, (1,), ((0, 1),), -6, 2)":{"1":"4156356762387626/15178782548475"},"('BA', 1, (), ((0, 2),), -6, 2)":{"1":"-1681506197260333/5059594182825"},"('BA', 1, (2,), ((0, 1),), -5, 1)":{"1":"-171382069340995066/622330084487475"},"('BA', 1, (), ((0, 3),), -5, 1)":{"1":"67502400734543597/124466016897495"},"('BA', 1, (1,), ((0, 2),), -5, 1)":{"1":"-171382069340995066/622330084487475"},"('BA', 1, (1,), ((0, 1),), -5, 2)":{"1":"-171382069340995066/622330084487475"},"('BA', 1, (), ((0, 2),), -5, 2)":{"1":"70533839723869253/207443361495825"},"('BA', 1, (2,), ((0, 1),), -4, 1)":{"1":"24618625978670038/88904297783925"},"('BA', 1, (), ((0, 3),), -4, 1)":{"1":"-9938531715097019/17780859556785"},"('BA', 1, (1,), ((0, 2),), -4, 1)":{"1":"24618625978670038/88904297783925"},"('BA', 1, (1,), ((0, 1),), -4, 2)":{"1":"24618625978670038/88904297783925"},"('BA', 1, (), ((0, 2),), -4, 2)":{"1":"-10333661927470019/29634765927975"},"('BA', 1, (2,), ((0, 1),), -3, 1)":{"1":"-1064290792140982834/3822884804708775"},"('BA', 1, (), ((0, 3),), -3, 1)":{"1":"442435032653325497/764576960941755"},"('BA', 1, (1,), ((0, 2),), -3, 1)":{"1":"-1064290792140982834/3822884804708775"},"('BA', 1, (1,), ((0, 1),), -3, 2)":{"1":"-1064290792140982834/3822884804708775"},"('BA', 1, (), ((0, 2),), -3, 2)":{"1":"457386759889519817/1274294934902925"},"('BA', 1, (2,), ((0, 1),), -2, 1)":{"1":"11768364870426151574/42051732851796525"},"('BA', 1, (), ((0, 3),), -2, 1)":{"1":"-5076789164458582507/8410346570359305"},"('BA', 1, (1,), ((0, 2),), -2, 1)":{"1":"11768364870426151574/42051732851796525"},"('BA', 1, (1,), ((0, 1),), -2, 2)":{"1":"11768364870426151574/42051732851796525"},"('BA', 1, (), ((0, 2),), -2, 2)":{"1":"-5211354709584331387/14017244283932175"},"('BA', 1, (2,), ((0, 1),), -1, 1)":{"1":"-11828171779370928854/42051732851796525"},"('BA', 1, (), ((0, 3),), -1, 1)":{"1":"5375823709182468907/8410346570359305"},"('BA', 1, (1,), ((0, 2),), -1, 1)":{"1":"-11828171779370928854/42051732851796525"},"('BA', 1, (1,), ((0, 1),), -1, 2)":{"1":"-11828171779370928854/42051732851796525"},"('BA', 1, (), ((0, 2),), -1, 2)":{"1":"5465534072599634827/14017244283932175"},"('BA', 1, (2,), ((0, 1),), 0, 1)":{"1":"11886678538121254454/42051732851796525"},"('BA', 1, (), ((0, 3),), 0, 1)":{"1":"-5943339269060627227/8410346570359305"},"('BA', 1, (1,), ((0, 2),), 0, 1)":{"1":"11886678538121254454/42051732851796525"},"('BA', 1, (1,), ((0, 1),), 0, 2)":{"1":"11886678538121254454/42051732851796525"},"('BA', 1, (), ((0, 2),), 0, 2)":{"1":"-5943339269060627227/14017244283932175"},"('BA', 1, (), ((0, 1),), -46, 3)":{"1":"-5943339269060627227/42051732851796525"},"('BA', 1, (), ((0, 1),), -45, 3)":{"1":"5914085889685464427/42051732851796525"},"('BA', 1, (), ((0, 1),), -44, 3)":{"1":"-5884182435213075787/42051732851796525"},"('BA', 1, (), ((0, 1),), -43, 3)":{"1":"532145396070491417/3822884804708775"},"('BA', 1, (), ((0, 1),), -42, 3)":{"1":"-12309312989335019/88904297783925"},"('BA', 1, (), ((0, 1),), -41, 3)":{"1":"85691034670497533/622330084487475"},"('BA', 1, (), ((0, 1),), -40, 3)":{"1":"-2078178381193813/15178782548475"},"('BA', 1, (), ((0, 1),), -39, 3)":{"1":"2066035355155033/15178782548475"},"('BA', 1, (), ((0, 1),), -38, 3)":{"1":"-2053580969474233/15178782548475"},"('BA', 1, (), ((0, 1),), -37, 3)":{"1":"2040798836801833/15178782548475"},"('BA', 1, (), ((0, 1),), -36, 3)":{"1":"-54801925434709/410237366175"},"('BA', 1, (), ((0, 1),), -35, 3)":{"1":"54437269998109/410237366175"},"('BA', 1, (), ((0, 1),), -34, 3)":{"1":"-54062195834749/410237366175"},"('BA', 1, (), ((0, 1),), -33, 3)":{"1":"53676090078349/410237366175"},"('BA', 1, (), ((0, 1),), -32, 3)":{"1":"-586061125622639/4512611027925"},"('BA', 1, (), ((0, 1),), -31, 3)":{"1":"581548514594714/4512611027925"},"('BA', 1, (), ((0, 1),), -30, 3)":{"1":"-18609365660294/145568097675"},"('BA', 1, (), ((0, 1),), -29, 3)":{"1":"18454093022774/145568097675"},"('BA', 1, (), ((0, 1),), -28, 3)":{"1":"-630809177806/5019589575"},"('BA', 1, (), ((0, 1),), -27, 3)":{"1":"625072504006/5019589575"},"('BA', 1, (), ((0, 1),), -26, 3)":{"1":"-68791484534/557732175"},"('BA', 1, (), ((0, 1),), -25, 3)":{"1":"68105044934/557732175"},"('BA', 1, (), ((0, 1),), -24, 3)":{"1":"-2695645910/22309287"},"('BA', 1, (), ((0, 1),), -23, 3)":{"1":"888633398/7436429"},"('BA', 1, (), ((0, 1),), -22, 3)":{"1":"-2695645910/22309287"},"('BA', 1, (), ((0, 1),), -21, 3)":{"1":"68105044934/557732175"},"('BA', 1, (), ((0, 1),), -20, 3)":{"1":"-68791484534/557732175"},"('BA', 1, (), ((0, 1),), -19, 3)":{"1":"625072504006/5019589575"},"('BA', 1, (), ((0, 1),), -18, 3)":{"1":"-630809177806/5019589575"},"('BA', 1, (), ((0, 1),), -17, 3)":{"1":"18454093022774/145568097675"},"('BA', 1, (), ((0, 1),), -16, 3)":{"1":"-18609365660294/145568097675"},"('BA', 1, (), ((0, 1),), -15, 3)":{"1":"581548514594714/4512611027925"},"('BA', 1, (), ((0, 1),), -14, 3)":{"1":"-586061125622639/4512611027925"},"('BA', 1, (), ((0, 1),), -13, 3)":{"1":"53676090078349/410237366175"},"('BA', 1, (), ((0, 1),), -12, 3)":{"1":"-54062195834749/410237366175"},"('BA', 1, (), ((0, 1),), -11, 3)":{"1":"54437269998109/410237366175"},"('BA', 1, (), ((0, 1),), -10, 3)":{"1":"-54801925434709/410237366175"},"('BA', 1, (), ((0, 1),), -9, 3)":{"1":"2040798836801833/15178782548475"},"('BA', 1, (), ((0, 1),), -8, 3)":{"1":"-2053580969474233/15178782548475"},"('BA', 1, (), ((0, 1),), -7, 3)":{"1":"2066035355155033/15178782548475"},"('BA', 1, (), ((0, 1),), -6, 3)":{"1":"-2078178381193813/15178782548475"},"('BA', 1, (), ((0, 1),), -5, 3)":{"1":"85691034670497533/622330084487475"},"('BA', 1, (), ((0, 1),), -4, 3)":{"1":"-12309312989335019/88904297783925"},"('BA', 1, (), ((0, 1),), -3, 3)":{"1":"532145396070491417/3822884804708775"},"('BA', 1, (), ((0, 1),), -2, 3)":{"1":"-5884182435213075787/42051732851796525"},"('BA', 1, (), ((0, 1),), -1, 3)":{"1":"5914085889685464427/42051732851796525"},"('BA', 1, (), ((0, 1),), 0, 3)":{"1":"-5943339269060627227/42051732851796525"},"('BA', 1, (-2,), ((0, 1),), -46, 1)":{"1":"-11886678538121254454/42051732851796525"},"('BA', 0, (), ((0, 3),), -46, 1)":{"1":"5943339269060627227/14017244283932175"},"('BA', 1, (-2,), ((0, 1),), -45, 1)":{"1":"11828171779370928854/42051732851796525"},"('BA', 0, (), ((0, 3),), -45, 1)":{"1":"-5016982255513805227/14017244283932175"},"('BA', 1, (-2,), ((0, 1),), -44, 1)":{"1":"-11768364870426151574/42051732851796525"},"('BA', 0, (), ((0, 3),), -44, 1)":{"1":"4538526983955586987/14017244283932175"},"('BA', 1, (-2,), ((0, 1),), -43, 1)":{"1":"1064290792140982834/3822884804708775"},"('BA', 0, (), ((0, 3),), -43, 1)":{"1":"-382628123708548217/1274294934902925"},"('BA', 1, (-2,), ((0, 1),), -42, 1)":{"1":"-24618625978670038/88904297783925"},"('BA', 0, (), ((0, 3),), -42, 1)":{"1":"8358010865605019/29634765927975"},"('BA', 1, (-2,), ((0, 1),), -41, 1)":{"1":"171382069340995066/622330084487475"},"('BA', 0, (), ((0, 3),), -41, 1)":{"1":"-55376644777240973/207443361495825"},"('BA', 1, (-2,), ((0, 1),), -40, 1)":{"1":"-4156356762387626/15178782548475"},"('BA', 0, (), ((0, 3),), -40, 1)":{"1":"1284834013326853/5059594182825"},"('BA', 1, (-2,), ((0, 1),), -39, 1)":{"1":"4132070710310066/15178782548475"},"('BA', 0, (), ((0, 3),), -39, 1)":{"1":"-1226431840473673/5059594182825"},"('BA', 1, (-2,), ((0, 1),), -38, 1)":{"1":"-4107161938948466/15178782548475"},"('BA', 0, (), ((0, 3),), -38, 1)":{"1":"1173500701330273/5059594182825"},"('BA', 1, (-2,), ((0, 1),), -37, 1)":{"1":"4081597673603666/15178782548475"},"('BA', 0, (), ((0, 3),), -37, 1)":{"1":"-1124739232246673/5059594182825"},"('BA', 1, (-2,), ((0, 1),), -36, 1)":{"1":"-109603850869418/410237366175"},"('BA', 0, (), ((0, 3),), -36, 1)":{"1":"29168384696189/136745788725"},"('BA', 1, (-2,), ((0, 1),), -35, 1)":{"1":"108874539996218/410237366175"},"('BA', 0, (), ((0, 3),), -35, 1)":{"1":"-308089291377079/1504203675975"},"('BA', 1, (-2,), ((0, 1),), -34, 1)":{"1":"-108124391669498/410237366175"},"('BA', 0, (), ((0, 3),), -34, 1)":{"1":"295941055974919/1504203675975"},"('BA', 1, (-2,), ((0, 1),), -33, 1)":{"1":"107352180156698/410237366175"},"('BA', 0, (), ((0, 3),), -33, 1)":{"1":"-284288582249719/1504203675975"},"('BA', 1, (-2,), ((0, 1),), -32, 1)":{"1":"-1172122251245278/4512611027925"},"('BA', 0, (), ((0, 3),), -32, 1)":{"1":"273036357348919/1504203675975"},"('BA', 1, (-2,), ((0, 1),), -31, 1)":{"1":"1163097029189428/4512611027925"},"('BA', 0, (), ((0, 3),), -31, 1)":{"1":"-262105810636834/1504203675975"},"('BA', 1, (-2,), ((0, 1),), -30, 1)":{"1":"-37218731320588/145568097675"},"('BA', 0, (), ((0, 3),), -30, 1)":{"1":"8110671509914/48522699225"},"('BA', 1, (-2,), ((0, 1),), -29, 1)":{"1":"36908186045548/145568097675"},"('BA', 0, (), ((0, 3),), -29, 1)":{"1":"-7772725181194/48522699225"},"('BA', 1, (-2,), ((0, 1),), -28, 1)":{"1":"-1261618355612/5019589575"},"('BA', 0, (), ((0, 3),), -28, 1)":{"1":"256537005586/1673196525"},"('BA', 1, (-2,), ((0, 1),), -27, 1)":{"1":"1250145008012/5019589575"},"('BA', 0, (), ((0, 3),), -27, 1)":{"1":"-245164301386/1673196525"},"('BA', 1, (-2,), ((0, 1),), -26, 1)":{"1":"-137582969068/557732175"},"('BA', 0, (), ((0, 3),), -26, 1)":{"1":"77953643102/557732175"},"('BA', 1, (-2,), ((0, 1),), -25, 1)":{"1":"136210089868/557732175"},"('BA', 0, (), ((0, 3),), -25, 1)":{"1":"-24731523034/185910725"},"('BA', 1, (-2,), ((0, 1),), -24, 1)":{"1":"-5391291820/22309287"},"('BA', 0, (), ((0, 3),), -24, 1)":{"1":"939071786/7436429"},"('BA', 1, (-2,), ((0, 1),), -23, 1)":{"1":"1777266796/7436429"},"('BA', 0, (), ((0, 3),), -23, 1)":{"1":"-888633398/7436429"},"('BA', 1, (-2,), ((0, 1),), -22, 1)":{"1":"-5391291820/22309287"},"('BA', 0, (), ((0, 3),), -22, 1)":{"1":"2574076462/22309287"},"('BA', 1, (-2,), ((0, 1),), -21, 1)":{"1":"136210089868/557732175"},"('BA', 0, (), ((0, 3),), -21, 1)":{"1":"-62015520766/557732175"},"('BA', 1, (-2,), ((0, 1),), -20, 1)":{"1":"-137582969068/557732175"},"('BA', 0, (), ((0, 3),), -20, 1)":{"1":"8518475138/79676025"},"('BA', 1, (-2,), ((0, 1),), -19, 1)":{"1":"1250145008012/5019589575"},"('BA', 0, (), ((0, 3),), -19, 1)":{"1":"-73521729122/717084225"},"('BA', 1, (-2,), ((0, 1),), -18, 1)":{"1":"-1261618355612/5019589575"},"('BA', 0, (), ((0, 3),), -18, 1)":{"1":"492007338854/5019589575"},"('BA', 1, (-2,), ((0, 1),), -17, 1)":{"1":"36908186045548/145568097675"},"('BA', 0, (), ((0, 3),), -17, 1)":{"1":"-13590010501966/145568097675"},"('BA', 1, (-2,), ((0, 1),), -16, 1)":{"1":"-37218731320588/145568097675"},"('BA', 0, (), ((0, 3),), -16, 1)":{"1":"12886716790846/145568097675"},"('BA', 1, (-2,), ((0, 1),), -15, 1)":{"1":"1163097029189428/4512611027925"},"('BA', 0, (), ((0, 3),), -15, 1)":{"1":"-376779597278926/4512611027925"},"('BA', 1, (-2,), ((0, 1),), -14, 1)":{"1":"-1172122251245278/4512611027925"},"('BA', 0, (), ((0, 3),), -14, 1)":{"1":"353013179198521/4512611027925"},"('BA', 1, (-2,), ((0, 1),), -13, 1)":{"1":"107352180156698/410237366175"},"('BA', 0, (), ((0, 3),), -13, 1)":{"1":"-328008234974521/4512611027925"},"('BA', 1, (-2,), ((0, 1),), -12, 1)":{"1":"-108124391669498/410237366175"},"('BA', 0, (), ((0, 3),), -12, 1)":{"1":"301545140439721/4512611027925"},"('BA', 1, (-2,), ((0, 1),), -11, 1)":{"1":"108874539996218/410237366175"},"('BA', 0, (), ((0, 3),), -11, 1)":{"1":"-273352065827161/4512611027925"},"('BA', 1, (-2,), ((0, 1),), -10, 1)":{"1":"-109603850869418/410237366175"},"('BA', 0, (), ((0, 3),), -10, 1)":{"1":"22098696780851/410237366175"},"('BA', 1, (-2,), ((0, 1),), -9, 1)":{"1":"4081597673603666/15178782548475"},"('BA', 0, (), ((0, 3),), -9, 1)":{"1":"-707379976863647/15178782548475"},"('BA', 1, (-2,), ((0, 1),), -8, 1)":{"1":"-4107161938948466/15178782548475"},"('BA', 0, (), ((0, 3),), -8, 1)":{"1":"586659834957647/15178782548475"},"('BA', 1, (-2,), ((0, 1),), -7, 1)":{"1":"4132070710310066/15178782548475"},"('BA', 0, (), ((0, 3),), -7, 1)":{"1":"-452775188889047/15178782548475"},"('BA', 1, (-2,), ((0, 1),), -6, 1)":{"1":"-4156356762387626/15178782548475"},"('BA', 0, (), ((0, 3),), -6, 1)":{"1":"301854722407067/15178782548475"},"('BA', 1, (-2,), ((0, 1),), -5, 1)":{"1":"171382069340995066/622330084487475"},"('BA', 0, (), ((0, 3),), -5, 1)":{"1":"-5252135009272147/622330084487475"},"('BA', 1, (-2,), ((0, 1),), -4, 1)":{"1":"-24618625978670038/88904297783925"},"('BA', 0, (), ((0, 3),), -4, 1)":{"1":"-455406618145019/88904297783925"},"('BA', 1, (-2,), ((0, 1),), -3, 1)":{"1":"1064290792140982834/3822884804708775"},"('BA', 0, (), ((0, 3),), -3, 1)":{"1":"83593578984661817/3822884804708775"},"('BA', 1, (-2,), ((0, 1),), -2, 1)":{"1":"-11768364870426151574/42051732851796525"},"('BA', 0, (), ((0, 3),), -2, 1)":{"1":"-1847216081440609387/42051732851796525"},"('BA', 1, (-2,), ((0, 1),), -1, 1)":{"1":"11828171779370928854/42051732851796525"},"('BA', 0, (), ((0, 3),), -1, 1)":{"1":"3222774987170486827/42051732851796525"},"('BA', 1, (-2,), ((0, 1),), 0, 1)":{"1":"-11886678538121254454/42051732851796525"},"('BA', 0, (), ((0, 3),), 0, 1)":{"1":"-5943339269060627227/42051732851796525"},"('R', -45, 4)":{"1":"-48"},"('R', -44, 4)":{"1":"72"},"('R', -43, 4)":{"1":"-88"},"('R', -42, 4)":{"1":"100"},"('R', -41, 4)":{"1":"-548/5"},"('R', -40, 4)":{"1":"588/5"},"('R', -39, 4)":{"1":"-4356/35"},"('R', -38, 4)":{"1":"4566/35"},"('R', -37, 4)":{"1":"-14258/105"},"('R', -36, 4)":{"1":"14762/105"},"('R', -35, 4)":{"1":"-167422/1155"},"('R', -34, 4)":{"1":"172042/1155"},"('R', -33, 4)":{"1":"-2291986/15015"},"('R', -32, 4)":{"1":"2343466/15015"},"('R', -31, 4)":{"1":"-2391514/15015"},"('R', -30, 4)":{"1":"2436559/15015"},"('R', -29, 4)":{"1":"-42142223/255255"},"('R', -28, 4)":{"1":"14274301/85085"},"('R', -27, 4)":{"1":"-275295799/1616615"},"('R', -26, 4)":{"1":"55835135/323323"},"('R', -25, 4)":{"1":"-56574159/323323"},"('R', -24, 4)":{"1":"57279591/323323"},"('R', -23, 4)":{"1":"-1332950097/7436429"},"('R', -22, 4)":{"1":"1347822955/7436429"},"('R', -21, 4)":{"1":"-34052522467/185910725"},"('R', -20, 4)":{"1":"34395742267/185910725"},"('R', -19, 4)":{"1":"-312536252003/1673196525"},"('R', -18, 4)":{"1":"315404588903/1673196525"},"('R', -17, 4)":{"1":"-9227046511387/48522699225"},"('R', -16, 4)":{"1":"9304682830147/48522699225"},"('R', -15, 4)":{"1":"-290774257297357/1504203675975"},"('R', -14, 4)":{"1":"586061125622639/3008407351950"},"('R', -13, 4)":{"1":"-53676090078349/273491577450"},"('R', -12, 4)":{"1":"54062195834749/273491577450"},"('R', -11, 4)":{"1":"-54437269998109/273491577450"},"('R', -10, 4)":{"1":"54801925434709/273491577450"},"('R', -9, 4)":{"1":"-2040798836801833/10119188365650"},"('R', -8, 4)":{"1":"2053580969474233/10119188365650"},"('R', -7, 4)":{"1":"-2066035355155033/10119188365650"},"('R', -6, 4)":{"1":"2078178381193813/10119188365650"},"('R', -5, 4)":{"1":"-85691034670497533/414886722991650"},"('R', -4, 4)":{"1":"12309312989335019/59269531855950"},"('R', -3, 4)":{"1":"-532145396070491417/2548589869805850"},"('R', -2, 4)":{"1":"5884182435213075787/28034488567864350"},"('R', -1, 4)":{"1":"-5914085889685464427/28034488567864350"},"('R', 0, 4)":{"1":"5943339269060627227/28034488567864350"},"('BA', 1, (1, 2), ((0, 1),), -46, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -46, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -46, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -46, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -46, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -46, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -46, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -46, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -46, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -46, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -46, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -45, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -45, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -45, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -45, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -45, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -45, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -45, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -45, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -45, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -45, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -45, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -44, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -44, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -44, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -44, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -44, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -44, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -44, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -44, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -44, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -44, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -44, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -43, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -43, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -43, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -43, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -43, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -43, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -43, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -43, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -43, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -43, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -43, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -42, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -42, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -42, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -42, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -42, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -42, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -42, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -42, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -42, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -42, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -42, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -41, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -41, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -41, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -41, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -41, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -41, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -41, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -41, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -41, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -41, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -41, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -40, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -40, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -40, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -40, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -40, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -40, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -40, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -40, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -40, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -40, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -40, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -39, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -39, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -39, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -39, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -39, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -39, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -39, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -39, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -39, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -39, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -39, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -38, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -38, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -38, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -38, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -38, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -38, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -38, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -38, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -38, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -38, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -38, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -37, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -37, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -37, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -37, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -37, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -37, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -37, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -37, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -37, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -37, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -37, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -36, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -36, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -36, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -36, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -36, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -36, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -36, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -36, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -36, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -36, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -36, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -35, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -35, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -35, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -35, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -35, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -35, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -35, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -35, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -35, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -35, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -35, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -34, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -34, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -34, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -34, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -34, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -34, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -34, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -34, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -34, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -34, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -34, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -33, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -33, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -33, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -33, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -33, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -33, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -33, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -33, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -33, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -33, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -33, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -32, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -32, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -32, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -32, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -32, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -32, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -32, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -32, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -32, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -32, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -32, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -31, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -31, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -31, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -31, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -31, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -31, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -31, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -31, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -31, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -31, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -31, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -30, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -30, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -30, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -30, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -30, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -30, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -30, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -30, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -30, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -30, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -30, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -29, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -29, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -29, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -29, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -29, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -29, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -29, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -29, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -29, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -29, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -29, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -28, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -28, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -28, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -28, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -28, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -28, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -28, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -28, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -28, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -28, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -28, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -27, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -27, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -27, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -27, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -27, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -27, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -27, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -27, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -27, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -27, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -27, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -26, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -26, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -26, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -26, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -26, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -26, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -26, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -26, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -26, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -26, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -26, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -25, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -25, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -25, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -25, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -25, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -25, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -25, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -25, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -25, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -25, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -25, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -24, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -24, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -24, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -24, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -24, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -24, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -24, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -24, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -24, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -24, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -24, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -23, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -23, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -23, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -23, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -23, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -23, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -23, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -23, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -23, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -23, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -23, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -22, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -22, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -22, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -22, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -22, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -22, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -22, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -22, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -22, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -22, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -22, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -21, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -21, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -21, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -21, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -21, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -21, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -21, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -21, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -21, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -21, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -21, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -20, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -20, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -20, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -20, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -20, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -20, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -20, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -20, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -20, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -20, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -20, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -19, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -19, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -19, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -19, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -19, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -19, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -19, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -19, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -19, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -19, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -19, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -18, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -18, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -18, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -18, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -18, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -18, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -18, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -18, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -18, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -18, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -18, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -17, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -17, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -17, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -17, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -17, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -17, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -17, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -17, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -17, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -17, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -17, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -16, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -16, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -16, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -16, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -16, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -16, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -16, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -16, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -16, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -16, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -16, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -15, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -15, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -15, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -15, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -15, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -15, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -15, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -15, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -15, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -15, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -15, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -14, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -14, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -14, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -14, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -14, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -14, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -14, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -14, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -14, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -14, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -14, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -13, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -13, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -13, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -13, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -13, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -13, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -13, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -13, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -13, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -13, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -13, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -12, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -12, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -12, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -12, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -12, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -12, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -12, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -12, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -12, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -12, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -12, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -11, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -11, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -11, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -11, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -11, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -11, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -11, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -11, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -11, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -11, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -11, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -10, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -10, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -10, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -10, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -10, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -10, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -10, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -10, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -10, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -10, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -10, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -9, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -9, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -9, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -9, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -9, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -9, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -9, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -9, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -9, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -9, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -9, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -8, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -8, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -8, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -8, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -8, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -8, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -8, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -8, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -8, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -8, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -8, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -7, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -7, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -7, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -7, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -7, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -7, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -7, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -7, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -7, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -7, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -7, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -6, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -6, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -6, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -6, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -6, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -6, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -6, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -6, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -6, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -6, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -6, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -5, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -5, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -5, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -5, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -5, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -5, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -5, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -5, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -5, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -5, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -5, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -4, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -4, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -4, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -4, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -4, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -4, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -4, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -4, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -4, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -4, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -4, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -3, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -3, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -3, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -3, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -3, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -3, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -3, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -3, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -3, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -3, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -3, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -2, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -2, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -2, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -2, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -2, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -2, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -2, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -2, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -2, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -2, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -2, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -1, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -1, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -1, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -1, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -1, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -1, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -1, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -1, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -1, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -1, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -1, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), 0, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), 0, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), 0, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), 0, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), 0, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), 0, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), 0, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), 0, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), 0, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), 0, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), 0, 2)":{"1":"-144"},"('BA', 1, (1,), ((0, 1),), -46, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -46, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -45, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -45, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -44, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -44, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -43, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -43, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -42, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -42, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -41, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -41, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -40, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -40, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -39, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -39, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -38, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -38, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -37, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -37, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -36, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -36, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -35, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -35, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -34, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -34, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -33, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -33, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -32, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -32, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -31, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -31, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -30, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -30, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -29, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -29, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -28, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -28, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -27, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -27, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -26, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -26, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -25, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -25, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -24, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -24, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -23, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -23, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -22, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -22, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -21, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -21, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -20, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -20, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -19, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -19, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -18, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -18, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -17, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -17, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -16, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -16, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -15, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -15, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -14, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -14, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -13, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -13, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -12, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -12, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -11, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -11, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -10, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -10, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -9, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -9, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -8, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -8, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -7, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -7, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -6, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -6, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -5, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -5, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -4, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -4, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -3, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -3, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -2, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -2, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -1, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -1, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), 0, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), 0, 3)":{"1":"-64"},"('BA', 1, (1, -2), ((0, 1),), -46, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -46, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -45, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -45, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -44, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -44, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -43, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -43, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -42, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -42, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -41, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -41, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -40, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -40, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -39, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -39, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -38, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -38, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -37, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -37, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -36, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -36, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -35, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -35, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -34, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -34, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -33, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -33, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -32, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -32, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -31, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -31, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -30, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -30, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -29, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -29, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -28, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -28, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -27, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -27, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -26, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -26, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -25, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -25, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -24, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -24, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -23, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -23, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -22, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -22, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -21, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -21, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -20, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -20, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -19, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -19, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -18, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -18, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -17, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -17, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -16, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -16, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -15, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -15, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -14, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -14, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -13, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -13, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -12, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -12, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -11, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -11, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -10, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -10, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -9, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -9, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -8, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -8, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -7, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -7, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -6, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -6, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -5, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -5, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -4, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -4, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -3, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -3, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -2, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -2, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -1, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -1, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), 0, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), 0, 1)":{"1":"-96"},"('BA', 1, (), ((0, 1),), -46, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -45, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -44, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -43, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -42, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -41, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -40, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -39, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -38, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -37, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -36, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -35, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -34, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -33, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -32, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -31, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -30, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -29, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -28, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -27, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -26, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -25, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -24, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -23, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -22, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -21, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -20, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -19, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -18, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -17, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -16, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -15, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -14, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -13, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -12, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -11, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -10, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -9, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -8, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -7, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -6, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -5, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -4, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -3, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -2, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -1, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), 0, 4)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -46, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -46, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -45, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -45, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -44, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -44, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -43, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -43, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -42, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -42, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -41, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -41, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -40, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -40, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -39, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -39, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -38, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -38, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -37, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -37, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -36, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -36, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -35, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -35, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -34, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -34, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -33, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -33, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -32, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -32, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -31, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -31, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -30, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -30, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -29, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -29, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -28, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -28, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -27, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -27, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -26, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -26, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -25, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -25, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -24, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -24, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -23, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -23, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -22, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -22, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -21, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -21, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -20, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -20, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -19, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -19, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -18, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -18, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -17, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -17, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -16, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -16, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -15, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -15, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -14, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -14, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -13, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -13, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -12, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -12, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -11, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -11, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -10, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -10, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -9, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -9, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -8, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -8, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -7, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -7, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -6, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -6, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -5, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -5, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -4, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -4, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -3, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -3, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -2, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -2, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -1, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -1, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), 0, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), 0, 2)":{"1":"-48"},"('BA', 1, (-2, 1), ((0, 1),), -46, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -46, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -45, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -45, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -44, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -44, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -43, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -43, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -42, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -42, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -41, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -41, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -40, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -40, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -39, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -39, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -38, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -38, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -37, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -37, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -36, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -36, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -35, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -35, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -34, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -34, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -33, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -33, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -32, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -32, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -31, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -31, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -30, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -30, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -29, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -29, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -28, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -28, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -27, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -27, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -26, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -26, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -25, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -25, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -24, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -24, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -23, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -23, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -22, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -22, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -21, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -21, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -20, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -20, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -19, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -19, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -18, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -18, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -17, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -17, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -16, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -16, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -15, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -15, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -14, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -14, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -13, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -13, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -12, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -12, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -11, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -11, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -10, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -10, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -9, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -9, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -8, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -8, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -7, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -7, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -6, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -6, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -5, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -5, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -4, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -4, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -3, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -3, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -2, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -2, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -1, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -1, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), 0, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), 0, 1)":{"1":"-64"},"('BA', 0, (), (), 1, 5)":{"1":"32"},"('R', 1, 5)":{"1":"32"},"('BA', 0, (), ((0, 4),), -46, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -46, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -45, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -45, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -44, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -44, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -43, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -43, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -42, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -42, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -41, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -41, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -40, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -40, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -39, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -39, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -38, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -38, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -37, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -37, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -36, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -36, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -35, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -35, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -34, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -34, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -33, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -33, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -32, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -32, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -31, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -31, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -30, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -30, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -29, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -29, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -28, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -28, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -27, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -27, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -26, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -26, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -25, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -25, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -24, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -24, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -23, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -23, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -22, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -22, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -21, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -21, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -20, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -20, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -19, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -19, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -18, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -18, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -17, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -17, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -16, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -16, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -15, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -15, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -14, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -14, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -13, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -13, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -12, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -12, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -11, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -11, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -10, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -10, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -9, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -9, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -8, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -8, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -7, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -7, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -6, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -6, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -5, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -5, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -4, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -4, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -3, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -3, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -2, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -2, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -1, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -1, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), 0, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), 0, 3)":{"1":"-32"},"('BA', 1, (), ((0, 1),), -46, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -45, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -44, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -43, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -42, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -41, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -40, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -39, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -38, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -37, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -36, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -35, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -34, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -33, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -32, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -31, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -30, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -29, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -28, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -27, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -26, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -25, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -24, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -23, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -22, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -21, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -20, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -19, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -18, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -17, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -16, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -15, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -14, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -13, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -12, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -11, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -10, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -9, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -8, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -7, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -6, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -5, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -4, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -3, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -2, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -1, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), 0, 1)":{"z3":"-32"}}

==> anc/tables/json/atoms_m49.json <==
{"('R', -47, 1)":{"1":"11898006934417952155685856676771195384895008154459/546581904535552780036956594180247476557488560000","z3":"-32"},"('R', -46, 1)":{"1":"-152614172935448823463717125931590936782964788571649/1093163809071105560073913188360494953114977120000","pi2":"8/3","z3":"48"},"('R', -45, 1)":{"1":"380699905020668284130578858510875233938444313259163/1639745713606658340110869782540742429672465680000","pi2":"-8/3","z3":"-176/3"},"('R', -44, 1)":{"1":"-73334429723623020238932802939342700478018535391/258482082933069294992846468183762353445905920","pi2":"10/3","z3":"200/3"},"('R', -43, 1)":{"1":"25789096185163345543668133739891789285975920437643211/81987285680332917005543489127037121483623284000000","pi2":"-10/3","z3":"-1096/15"},"('R', -42, 1)":{"1":"-13540548940208572225419214840265152219103357716733353/40993642840166458502771744563518560741811642000000","pi2":"98/27","z3":"392/5"},"('R', -41, 1)":{"1":"603376242975002196544577848256249948718033238522651/1791605618404777582847464382588740427841924000000","pi2":"-98/27","z3":"-2904/35"},"('R', -40, 1)":{"1":"-22266999521122631868487173540132728620767404448236201/66220499972576586812169741217991521198311114000000","pi2":"205/54","z3":"3044/35"},"('R', -39, 1)":{"1":"20047651017943163637056012160720779364989445880825193/60588844549688841892659704574819221741563248000000","pi2":"-205/54","z3":"-28516/315"},"('R', -38, 1)":{"1":"-214374169919442938347508520769158285526823128603256119/666477290046577260819256750323011439157195728000000","pi2":"5269/1350","z3":"29524/315"},"('R', -37, 1)":{"1":"376164497058220589628384067829068154900319848391468437/1215340940673170299140997603530197330227827504000000","pi2":"-5269/1350","z3":"-334844/3465"},"('R', -36, 1)":{"1":"-6093603735395111799427649553146322090492930048095431639/20660795991443895085396959260013354613873067568000000","pi2":"5369/1350","z3":"344084/3465"},"('R', -35, 1)":{"1":"1823600800138458223914477472637736924156606309756870937/6550984094848064295369767570248136828789021424000000","pi2":"-5369/1350","z3":"-4583972/45045"},"('R', -34, 1)":{"1":"-132534224152816088950198012089321397462956785961348811/509659104153264964155902220835244041708443792000000","pi2":"266681/66150","z3":"4686932/45045"},"('R', -33, 1)":{"1":"64508637979733707078763947277237115872240928986702940281/268590347888770636110160470380173609980349878384000000","pi2":"-266681/66150","z3":"-4783028/45045"},"('R', -32, 1)":{"1":"-2586375826421897618219979344342357220265693476612025891939/11817975307105907988847060696727638839135394648896000000","pi2":"1077749/264600","z3":"4873118/45045"},"('R', -31, 1)":{"1":"39408106994032580784195875592670400426026750604250907856363/200905580220800435810400031844369860265301709031232000000","pi2":"-1077749/264600","z3":"-84284446/765765"},"('R', -30, 1)":{"1":"-11523468134209972799178919870173934712632874373898200914921/66968526740266811936800010614789953421767236343744000000","pi2":"9778141/2381400","z3":"28548602/255255"},"('R', -29, 1)":{"1":"186512317767067585727942207198813504591105179808609177275819/1272402008065069426799200201681009115013577490531136000000","pi2":"-9778141/2381400","z3":"-550591598/4849845"},"('R', -28, 1)":{"1":"-30428545292926502706654594303953089096115522023296175689863/254480401613013885359840040336201823002715498106227200000","pi2":"1968329/476280","z3":"111670270/969969"},"('R', -27, 1)":{"1":"4624670681049256730674109099219972036452751781393909724171/50896080322602777071968008067240364600543099621245440000","pi2":"-1968329/476280","z3":"-37716106/323323"},"('R', -26, 1)":{"1":"-15306249579854245969291271267515695398050208006840004441703/254480401613013885359840040336201823002715498106227200000","pi2":"239437889/57629880","z3":"38186394/323323"},"('R', -25, 1)":{"1":"157214347168673211639798764753157161731064352752844219207137/5853049237099319363276320927732641929062456456443225600000","pi2":"-239437889/57629880","z3":"-888633398/7436429"},"('R', -24, 1)":{"1":"1448833286822921790521771569621138962332426299643/141572640553445114705026989715406879391137280000","pi2":"240505109/57629880","z3":"2695645910/22309287"},"('R', -23, 1)":{"1":"-1628413406668293516477125004795424983971024651829747234803779/29265246185496596816381604638663209645312282282216128000000","pi2":"-240505109/57629880","z3":"-68105044934/557732175"},"('R', -22, 1)":{"1":"96531320749277564029510952022821328388714957134206972241749/1272402008065069426799200201681009115013577490531136000000","pi2":"40799043101/9739449720","z3":"68791484534/557732175"},"('R', -21, 1)":{"1":"-340544042095069570348006267507719654700250164896531261685583/3817206024195208280397600605043027345040732471593408000000","pi2":"-40799043101/9739449720","z3":"-625072504006/5019589575"},"('R', -20, 1)":{"1":"42083927851675695511898699039905410899160088748301032021159/424134002688356475599733400560336371671192496843712000000","pi2":"40931552621/9739449720","z3":"630809177806/5019589575"},"('R', -19, 1)":{"1":"-19783576866999505323601709001922676811426338463191395479851677/184498291169435066885884029243746321676968736127014720000000","pi2":"-40931552621/9739449720","z3":"-18454093022774/145568097675"},"('R', -18, 1)":{"1":"663633134841098958692974294182108025619149647839873566093481/5826261826403212638501600923486725947693749561905728000000","pi2":"205234915681/48697248600","z3":"18609365660294/145568097675"},"('R', -17, 1)":{"1":"-3411814153715143098682436367651474006782560313201966122970263/28518018413447303967402572941277132270290458381959616000000","pi2":"-205234915681/48697248600","z3":"-581548514594714/4512611027925"},"('R', -16, 1)":{"1":"794836349423481118078602273530255145839759196152832773625697/6374615880652926769184104539814888389829631873614502400000","pi2":"822968714749/194788994400","z3":"586061125622639/4512611027925"},"('R', -15, 1)":{"1":"-8237858339650634495799597038941067784137775383833434289178419/63746158806529267691841045398148883898296318736145024000000","pi2":"-822968714749/194788994400","z3":"-53676090078349/410237366175"},"('R', -14, 1)":{"1":"722792279586893448297600991155254699826212731119124803368070967/5418423498554987753806488858842655131355187092572327040000000","pi2":"238357395880861/56294019381600","z3":"54062195834749/410237366175"},"('R', -13, 1)":{"1":"-3628484551807045637023868859924893696285567316156449069583403/26431334139292623189299945652891000640757010207669888000000","pi2":"-238357395880861/56294019381600","z3":"-54437269998109/410237366175"},"('R', -12, 1)":{"1":"23177122302532910918473412689754451688599388807178132367041/164418859006371954295448000571769234755126296239488000000","pi2":"238820721143261/56294019381600","z3":"54801925434709/410237366175"},"('R', -11, 1)":{"1":"-49520124506234830513454671003573169355285248456326358883616307/342703708455614610069812115858424341641268243461839488000000","pi2":"-238820721143261/56294019381600","z3":"-2040798836801833/15178782548475"},"('R', -10, 1)":{"1":"12843320072098752952634366276727974719107694402949719638345043/86818272808755701217685736017467499882454621676999336960000","pi2":"86364397717734821/20322140996757600","z3":"2053580969474233/15178782548475"},"('R', -9, 1)":{"1":"-192080152013894190623252928944696281738659800081946706893488954843/1269717239828052130308653889255462185780898842026115303040000000","pi2":"-86364397717734821/20322140996757600","z3":"-2066035355155033/15178782548475"},"('R', -8, 1)":{"1":"117735254130016649868371590870046140972871762151362544199711694143/761830343896831278185192333553277311468539305215669181824000000","pi2":"17299975731542641/4064428199351520","z3":"2078178381193813/15178782548475"},"('R', -7, 1)":{"1":"-4924273239691193813236982059849538615654188677220311461250542896157/31235044099770082405592885675684369770210111513842436454784000000","pi2":"-17299975731542641/4064428199351520","z3":"-85691034670497533/622330084487475"},"('R', -6, 1)":{"1":"143241270371615857835915981833225641576444669779589526294355017783/892429831422002354445511019305267707720288900395498184422400000","pi2":"353562301485889/82947514272480","z3":"12309312989335019/88904297783925"},"('R', -5, 1)":{"1":"-31227796054322344865182032815179039078060139081692618497510413398121/191872413755730506205784869150632557159862113585032109650816000000","pi2":"-353562301485889/82947514272480","z3":"-532145396070491417/3822884804708775"},"('R', -4, 1)":{"1":"157166176396302962048226973802860107004604742180813172128910352172817/959362068778652531028924345753162785799310567925160548254080000000","pi2":"354019312583809/82947514272480","z3":"5884182435213075787/42051732851796525"},"('R', -3, 1)":{"1":"-1151590043780582932469307051403324099190361764920452956697761078699/7106385694656685415029069227801205820735633836482670727808000000","pi2":"-354019312583809/82947514272480","z3":"-5914085889685464427/42051732851796525"},"('R', -2, 1)":{"1":"226448744678796830851196534286270032010744320759715418834005957757789/1471021838793933880911017330154849604892276204151912840656256000000","pi2":"187497409728228241/43879235050141920","z3":"5943339269060627227/42051732851796525"},"('R', -1, 1)":{"1":"-8784264969880666228317727595938529283432133263504655014631611676550507/69138026423314892402817814517277931429936981595139903510844032000000","pi2":"-187497409728228241/43879235050141920","z3":"-280682601097106968469/1976431444034436675"},"('R', 0, 1)":{"1":"155235133538861432200599038248528515074880074820401390841083592981619/4321126651457180775176113407329870714371061349696243969427752000000","pi2":"187700554334941861/43879235050141920","z3":"282000222059796592919/1976431444034436675"},"('R', -47, 2)":{"1":"-26671307251441294759149078353/64134947375692633695855600","pi2":"-16/3"},"('R', -46, 2)":{"1":"108658194029497709444297531/376158049124296971823200","pi2":"8"},"('R', -45, 2)":{"1":"-3005734101798462058351554263/25653978950277053478342240","pi2":"-88/9"},"('R', -44, 2)":{"1":"-5697240378401548123084999163/153923873701662320870053440","pi2":"100/9"},"('R', -43, 2)":{"1":"1109457641525953886638869123107/6413494737569263369585560000","pi2":"-548/45"},"('R', -42, 2)":{"1":"-8773355021539877000694449848243/30235046619969384456617640000","pi2":"196/15"},"('R', -41, 2)":{"1":"1743772327497064368821767545267721/4444551853135499515122793080000","pi2":"-484/35"},"('R', -40, 2)":{"1":"-35339083346904813422581860606587/73463666993975198597070960000","pi2":"1522/105"},"('R', -39, 2)":{"1":"14898943437211102962363658527761099/26667311118812997090736758480000","pi2":"-14258/945"},"('R', -38, 2)":{"1":"-16706663326745309456531177068943231/26667311118812997090736758480000","pi2":"14762/945"},"('R', -37, 2)":{"1":"8747769756958324689522397111967027/12753931404649694260787145360000","pi2":"-167422/10395"},"('R', -36, 2)":{"1":"-216395842228194374977294800047752471/293340422306942967998104343280000","pi2":"172042/10395"},"('R', -35, 2)":{"1":"2985309548109196552347253591821219383/3813425489990258583975356462640000","pi2":"-2291986/135135"},"('R', -34, 2)":{"1":"-136262868528526109684279077373679709/165801108260446025390232889680000","pi2":"2343466/135135"},"('R', -33, 2)":{"1":"3261649617539082410170765841351159243/3813425489990258583975356462640000","pi2":"-2391514/135135"},"('R', -32, 2)":{"1":"-3369377862503070023673667229225976053/3813425489990258583975356462640000","pi2":"2436559/135135"},"('R', -31, 2)":{"1":"58797529659057383512166640260015758801/64828233329834395927581059864880000","pi2":"-42142223/2297295"},"('R', -30, 2)":{"1":"-540671365591204002438257422577209571/584038138106616179527757296080000","pi2":"14274301/765765"},"('R', -29, 2)":{"1":"15439157149121426729253346041469643273/16423152443558046968320535165769600","pi2":"-275295799/14549535"},"('R', -28, 2)":{"1":"-78013689246486177741446071661396305039/82115762217790234841602675828848000","pi2":"55835135/2909907"},"('R', -27, 2)":{"1":"11210819697453258091365415344863207707/11730823173970033548800382261264000","pi2":"-18858053/969969"},"('R', -26, 2)":{"1":"-235716517278858249172244265515136431347/246347286653370704524808027486544000","pi2":"6364399/323323"},"('R', -25, 2)":{"1":"5401620242790807746232066368944025262641/5665987593027526204070584632190512000","pi2":"-444316699/22309287"},"('R', -24, 2)":{"1":"-535188580807679169143997659860190074223/566598759302752620407058463219051200","pi2":"1347822955/66927861"},"('R', -23, 2)":{"1":"13997642363451940921010764974181922838551/15069115938902995223591980404762000000","pi2":"-34052522467/1673196525"},"('R', -22, 2)":{"1":"-657079693117629121778665209143143176456397/708248449128440775508823079023814000000","pi2":"34395742267/1673196525"},"('R', -21, 2)":{"1":"18056346178391165763827039645158481391737/19374577635732422430332546234694000000","pi2":"-312536252003/15058768725"},"('R', -20, 2)":{"1":"-5982836130953989578172124098862440651951123/6374236042155966979579407711214326000000","pi2":"315404588903/15058768725"},"('R', -19, 2)":{"1":"5072680375517859560523705668157688617387882553/5360732511453168229826281885131248166000000","pi2":"-9227046511387/436704293025"},"('R', -18, 2)":{"1":"-730687747855835369873497376556560017660369939/765818930207595461403754555018749738000000","pi2":"9304682830147/436704293025"},"('R', -17, 2)":{"1":"4953938756606522997801411351355732200929999128153/5151663943506494668863056891611129487526000000","pi2":"-290774257297357/13537833083775"},"('R', -16, 2)":{"1":"-203608155077186719740551053257959819741988320219/210271997694142639545430893535148142348000000","pi2":"586061125622639/27075666167550"},"('R', -15, 2)":{"1":"20067662884053296559437845357945745048041098682687/20606655774025978675452227566444517950104000000","pi2":"-53676090078349/2461424197050"},"('R', -14, 2)":{"1":"-544623513756954293337339629718930068126069519611/556936642541242666904114258552554539192000000","pi2":"54062195834749/2461424197050"},"('R', -13, 2)":{"1":"141381126296692630762954686145846958076737004394729/144246590418181850728165592965111625650728000000","pi2":"-54437269998109/2461424197050"},"('R', -12, 2)":{"1":"-141394418409855531844855368172930054503309295521229/144246590418181850728165592965111625650728000000","pi2":"54801925434709/2461424197050"},"('R', -11, 2)":{"1":"193087767602041500493874496869021745643250329214065801/197473582282490953646858696769237815515846632000000","pi2":"-2040798836801833/91072695290850"},"('R', -10, 2)":{"1":"-192017347368007759941733859099965364001419150581587601/197473582282490953646858696769237815515846632000000","pi2":"2053580969474233/91072695290850"},"('R', -9, 2)":{"1":"190249939198732168463117142102420966167106011564217241/197473582282490953646858696769237815515846632000000","pi2":"-2066035355155033/91072695290850"},"('R', -8, 2)":{"1":"-187646909465584496249363446916168705737538584032637771/197473582282490953646858696769237815515846632000000","pi2":"2078178381193813/91072695290850"},"('R', -7, 2)":{"1":"309351365930868531088021373141751627494907030112683855301/331953091816867293080369469269088767882138188392000000","pi2":"-85691034670497533/3733980506924850"},"('R', -6, 2)":{"1":"-301145670626654434560492846843137795331207530400132533101/331953091816867293080369469269088767882138188392000000","pi2":"12309312989335019/533425786703550"},"('R', -5, 2)":{"1":"536636820817528501530707912405250819753194194241985778983949/613781266769387624905603148678545131814073510336808000000","pi2":"-532145396070491417/22937308828252650"},"('R', -4, 2)":{"1":"-509821330017373754339664907139650271741591320536467777765569/613781266769387624905603148678545131814073510336808000000","pi2":"5884182435213075787/252310397110779150"},"('R', -3, 2)":{"1":"473785428352161874077187803236762230435170037200983463910309/613781266769387624905603148678545131814073510336808000000","pi2":"-5914085889685464427/252310397110779150"},"('R', -2, 2)":{"1":"-424006423624335273495369126123984707374531656767217764701309/613781266769387624905603148678545131814073510336808000000","pi2":"5943339269060627227/252310397110779150"},"('R', -1, 2)":{"1":"776316987257171216021952287975650898038057324958846049840823381/1355842818293577263416477355430906196177288384334008872000000","pi2":"-280682601097106968469/11858588664206620050"},"('R', 0, 2)":{"1":"-257546870910281818557513261345484299476682313953795203710979153/677921409146788631708238677715453098088644192167004436000000","pi2":"282000222059796592919/11858588664206620050"},"('BA', 0, (), ((0, 1),), -48, 1)":{"1":"-204005730224662944038325800914395334315604063180003/546581904535552780036956594180247476557488560000"},"('BA', 0, (), ((0, 1),), -47, 1)":{"1":"34245971921950031978010536865401920784145523388657/45548492044629398336413049515020623046457380000"},"('BA', 0, (), ((0, 1),), -46, 1)":{"1":"-5049537148643283551444792673543500388606161039/6873169163215542226710887206129564364940000"},"('BA', 0, (), ((0, 1),), -45, 1)":{"1":"1842979880332881839525668483686253737936249479/2689500976910429566973825428485481708020000"},"('BA', 0, (), ((0, 1),), -44, 1)":{"1":"-25534763707853118742688358543123214327390488293/40342514653656443504607381427282225620300000"},"('BA', 0, (), ((0, 1),), -43, 1)":{"1":"2355008894070085253784883667409664786487963711/4034251465365644350460738142728222562030000"},"('BA', 0, (), ((0, 1),), -42, 1)":{"1":"-1174181469089931965246606239000801525541921/2181855849305378231725656107478757470000"},"('BA', 0, (), ((0, 1),), -41, 1)":{"1":"54110998918545305901019887955237663803241/109092792465268911586282805373937873500"},"('BA', 0, (), ((0, 1),), -40, 1)":{"1":"-592899694696364081682057629377753128137/1297951129866376104536380789695870000"},"('BA', 0, (), ((0, 1),), -39, 1)":{"1":"1817602937054307896737421545570584881537/4326503766221253681787935965652900000"},"('BA', 0, (), ((0, 1),), -38, 1)":{"1":"-12355777192622604449339218870174268297/32048176046083360605836562708540000"},"('BA', 0, (), ((0, 1),), -37, 1)":{"1":"10123404162816052068534218166974519/28697003722490323893396583860000"},"('BA', 0, (), ((0, 1),), -36, 1)":{"1":"-1336985485805055314432460266965561/4158340477318493792806827847500"},"('BA', 0, (), ((0, 1),), -35, 1)":{"1":"7274537728007092985773851537402947/24950042863910962756840967085000"},"('BA', 0, (), ((0, 1),), -34, 1)":{"1":"-407109583146810286081594837390867/1549692103348507003530494850000"},"('BA', 0, (), ((0, 1),), -33, 1)":{"1":"98446438834386686085923907996947/419328451494301895072957430000"},"('BA', 0, (), ((0, 1),), -32, 1)":{"1":"-139296352948517811564065265062771/670925522390883032116731888000"},"('BA', 0, (), ((0, 1),), -31, 1)":{"1":"21698771573636568595600997228101/119808128998371970020844980000"},"('BA', 0, (), ((0, 1),), -30, 1)":{"1":"-45127384803403343808366547481/290897295521541377088420000"},"('BA', 0, (), ((0, 1),), -29, 1)":{"1":"62813858926340777086916188183/484828825869235628480700000"},"('BA', 0, (), ((0, 1),), -28, 1)":{"1":"-1335819711040199842779043/12810908333181018060000"},"('BA', 0, (), ((0, 1),), -27, 1)":{"1":"558588322022630732778337/7059071938691581380000"},"('BA', 0, (), ((0, 1),), -26, 1)":{"1":"-2990828868270582514541/55458477632818260000"},"('BA', 0, (), ((0, 1),), -25, 1)":{"1":"120432154562909850809/4266036740986020000"},"('BA', 0, (), ((0, 1),), -23, 1)":{"1":"-120432154562909850809/4266036740986020000"},"('BA', 0, (), ((0, 1),), -22, 1)":{"1":"2990828868270582514541/55458477632818260000"},"('BA', 0, (), ((0, 1),), -21, 1)":{"1":"-558588322022630732778337/7059071938691581380000"},"('BA', 0, (), ((0, 1),), -20, 1)":{"1":"1335819711040199842779043/12810908333181018060000"},"('BA', 0, (), ((0, 1),), -19, 1)":{"1":"-62813858926340777086916188183/484828825869235628480700000"},"('BA', 0, (), ((0, 1),), -18, 1)":{"1":"45127384803403343808366547481/290897295521541377088420000"},"('BA', 0, (), ((0, 1),), -17, 1)":{"1":"-21698771573636568595600997228101/119808128998371970020844980000"},"('BA', 0, (), ((0, 1),), -16, 1)":{"1":"139296352948517811564065265062771/670925522390883032116731888000"},"('BA', 0, (), ((0, 1),), -15, 1)":{"1":"-98446438834386686085923907996947/419328451494301895072957430000"},"('BA', 0, (), ((0, 1),), -14, 1)":{"1":"407109583146810286081594837390867/1549692103348507003530494850000"},"('BA', 0, (), ((0, 1),), -13, 1)":{"1":"-7274537728007092985773851537402947/24950042863910962756840967085000"},"('BA', 0, (), ((0, 1),), -12, 1)":{"1":"1336985485805055314432460266965561/4158340477318493792806827847500"},"('BA', 0, (), ((0, 1),), -11, 1)":{"1":"-10123404162816052068534218166974519/28697003722490323893396583860000"},"('BA', 0, (), ((0, 1),), -10, 1)":{"1":"12355777192622604449339218870174268297/32048176046083360605836562708540000"},"('BA', 0, (), ((0, 1),), -9, 1)":{"1":"-1817602937054307896737421545570584881537/4326503766221253681787935965652900000"},"('BA', 0, (), ((0, 1),), -8, 1)":{"1":"592899694696364081682057629377753128137/1297951129866376104536380789695870000"},"('BA', 0, (), ((0, 1),), -7, 1)":{"1":"-54110998918545305901019887955237663803241/109092792465268911586282805373937873500"},"('BA', 0, (), ((0, 1),), -6, 1)":{"1":"1174181469089931965246606239000801525541921/2181855849305378231725656107478757470000"},"('BA', 0, (), ((0, 1),), -5, 1)":{"1":"-2355008894070085253784883667409664786487963711/4034251465365644350460738142728222562030000"},"('BA', 0, (), ((0, 1),), -4, 1)":{"1":"25534763707853118742688358543123214327390488293/40342514653656443504607381427282225620300000"},"('BA', 0, (), ((0, 1),), -3, 1)":{"1":"-1842979880332881839525668483686253737936249479/2689500976910429566973825428485481708020000"},"('BA', 0, (), ((0, 1),), -2, 1)":{"1":"5049537148643283551444792673543500388606161039/6873169163215542226710887206129564364940000"},"('BA', 0, (), ((0, 1),), -1, 1)":{"1":"-34245971921950031978010536865401920784145523388657/45548492044629398336413049515020623046457380000"},"('BA', 0, (), ((0, 1),), 0, 1)":{"1":"204005730224662944038325800914395334315604063180003/546581904535552780036956594180247476557488560000"},"('BA', 1, (), ((0, 2),), -48, 1)":{"1":"-35822178361253270545406734721/64134947375692633695855600","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -48, 2)":{"1":"-35822178361253270545406734721/64134947375692633695855600","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -47, 1)":{"1":"17313739424354316595747182103/64134947375692633695855600","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -47, 2)":{"1":"17313739424354316595747182103/64134947375692633695855600","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -46, 1)":{"1":"-214772581311545620901516201/1364573348418992206294800","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -46, 2)":{"1":"-214772581311545620901516201/1364573348418992206294800","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -45, 1)":{"1":"1840967884351291121219333/19776425339405684149200","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -45, 2)":{"1":"1840967884351291121219333/19776425339405684149200","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -44, 1)":{"1":"-44852604522212737611798713/889939140273255786714000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -44, 2)":{"1":"-44852604522212737611798713/889939140273255786714000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -43, 1)":{"1":"1544045539938125557205063/78314644344046509230832","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -43, 2)":{"1":"1544045539938125557205063/78314644344046509230832","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -42, 1)":{"1":"155487619957256654344003/45531769967468900715600","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -42, 2)":{"1":"155487619957256654344003/45531769967468900715600","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -41, 1)":{"1":"-973714388459755152154099/45531769967468900715600","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -41, 2)":{"1":"-973714388459755152154099/45531769967468900715600","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -40, 1)":{"1":"39549114744009345232127/1110530974816314651600","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -40, 2)":{"1":"39549114744009345232127/1110530974816314651600","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -39, 1)":{"1":"-86985416806087014141209/1850884958027191086000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -39, 2)":{"1":"-86985416806087014141209/1850884958027191086000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -38, 1)":{"1":"20780694291738116843333/370176991605438217200","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -38, 2)":{"1":"20780694291738116843333/370176991605438217200","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -37, 1)":{"1":"-53747505315248097937/847086937312215600","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -37, 2)":{"1":"-53747505315248097937/847086937312215600","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -36, 1)":{"1":"12151348806233149129/175522518542170800","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -36, 2)":{"1":"12151348806233149129/175522518542170800","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -35, 1)":{"1":"-116407016026885518097/1579702666879537200","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -35, 2)":{"1":"-116407016026885518097/1579702666879537200","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -34, 1)":{"1":"3776692007780811061/49059089033526000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -34, 2)":{"1":"3776692007780811061/49059089033526000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -33, 1)":{"1":"-1051619536690104119/13274812326718800","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -33, 2)":{"1":"-1051619536690104119/13274812326718800","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -32, 1)":{"1":"1068272697927236903/13274812326718800","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -32, 2)":{"1":"1068272697927236903/13274812326718800","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -31, 1)":{"1":"-9116071230711418331/112835904777109800","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -31, 2)":{"1":"-9116071230711418331/112835904777109800","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -30, 1)":{"1":"19457789983073587/242657859735720","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -30, 2)":{"1":"19457789983073587/242657859735720","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -29, 1)":{"1":"-9065037341840402729/115262483374467000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -29, 2)":{"1":"-9065037341840402729/115262483374467000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -28, 1)":{"1":"60510836715003149/794913678444600","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -28, 2)":{"1":"60510836715003149/794913678444600","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -27, 1)":{"1":"-19212714828257299/264971226148200","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -27, 2)":{"1":"-19212714828257299/264971226148200","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -26, 1)":{"1":"53739739139688193/794913678444600","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -26, 2)":{"1":"53739739139688193/794913678444600","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -25, 1)":{"1":"-1114934952152820863/18283014604225800","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -25, 2)":{"1":"-1114934952152820863/18283014604225800","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -24, 1)":{"1":"187700554334941861/3656602920845160","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -24, 2)":{"1":"187700554334941861/3656602920845160","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -23, 1)":{"1":"-1114934952152820863/18283014604225800","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -23, 2)":{"1":"-1114934952152820863/18283014604225800","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -22, 1)":{"1":"53739739139688193/794913678444600","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -22, 2)":{"1":"53739739139688193/794913678444600","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -21, 1)":{"1":"-19212714828257299/264971226148200","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -21, 2)":{"1":"-19212714828257299/264971226148200","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -20, 1)":{"1":"60510836715003149/794913678444600","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -20, 2)":{"1":"60510836715003149/794913678444600","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -19, 1)":{"1":"-9065037341840402729/115262483374467000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -19, 2)":{"1":"-9065037341840402729/115262483374467000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -18, 1)":{"1":"19457789983073587/242657859735720","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -18, 2)":{"1":"19457789983073587/242657859735720","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -17, 1)":{"1":"-9116071230711418331/112835904777109800","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -17, 2)":{"1":"-9116071230711418331/112835904777109800","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -16, 1)":{"1":"1068272697927236903/13274812326718800","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -16, 2)":{"1":"1068272697927236903/13274812326718800","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -15, 1)":{"1":"-1051619536690104119/13274812326718800","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -15, 2)":{"1":"-1051619536690104119/13274812326718800","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -14, 1)":{"1":"3776692007780811061/49059089033526000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -14, 2)":{"1":"3776692007780811061/49059089033526000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -13, 1)":{"1":"-116407016026885518097/1579702666879537200","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -13, 2)":{"1":"-116407016026885518097/1579702666879537200","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -12, 1)":{"1":"12151348806233149129/175522518542170800","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -12, 2)":{"1":"12151348806233149129/175522518542170800","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -11, 1)":{"1":"-53747505315248097937/847086937312215600","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -11, 2)":{"1":"-53747505315248097937/847086937312215600","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -10, 1)":{"1":"20780694291738116843333/370176991605438217200","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -10, 2)":{"1":"20780694291738116843333/370176991605438217200","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -9, 1)":{"1":"-86985416806087014141209/1850884958027191086000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -9, 2)":{"1":"-86985416806087014141209/1850884958027191086000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -8, 1)":{"1":"39549114744009345232127/1110530974816314651600","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -8, 2)":{"1":"39549114744009345232127/1110530974816314651600","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -7, 1)":{"1":"-973714388459755152154099/45531769967468900715600","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -7, 2)":{"1":"-973714388459755152154099/45531769967468900715600","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -6, 1)":{"1":"155487619957256654344003/45531769967468900715600","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -6, 2)":{"1":"155487619957256654344003/45531769967468900715600","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -5, 1)":{"1":"1544045539938125557205063/78314644344046509230832","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -5, 2)":{"1":"1544045539938125557205063/78314644344046509230832","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -4, 1)":{"1":"-44852604522212737611798713/889939140273255786714000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -4, 2)":{"1":"-44852604522212737611798713/889939140273255786714000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -3, 1)":{"1":"1840967884351291121219333/19776425339405684149200","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -3, 2)":{"1":"1840967884351291121219333/19776425339405684149200","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -2, 1)":{"1":"-214772581311545620901516201/1364573348418992206294800","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -2, 2)":{"1":"-214772581311545620901516201/1364573348418992206294800","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -1, 1)":{"1":"17313739424354316595747182103/64134947375692633695855600","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -1, 2)":{"1":"17313739424354316595747182103/64134947375692633695855600","pi2":"16/3"},"('BA', 1, (), ((0, 2),), 0, 1)":{"1":"-35822178361253270545406734721/64134947375692633695855600","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), 0, 2)":{"1":"-35822178361253270545406734721/64134947375692633695855600","pi2":"-16/3"},"('R', -47, 3)":{"1":"-282000222059796592919/1976431444034436675"},"('R', -46, 3)":{"1":"281121808084670176619/1317620962689624450"},"('R', -45, 3)":{"1":"-262939318423518640769/1078053514927874550"},"('R', -44, 3)":{"1":"253913564965379869259/948687093136529604"},"('R', -43, 3)":{"1":"-33369800700165883776853/118585886642066200500"},"('R', -42, 3)":{"1":"11588202362584090805681/39528628880688733500"},"('R', -41, 3)":{"1":"-516582041455344952127/1718636038290814500"},"('R', -40, 3)":{"1":"56656892200591976589553/184466934776547423000"},"('R', -39, 3)":{"1":"-1550455049943647558589581/4980607238966780421000"},"('R', -38, 3)":{"1":"1568896552496738415169169/4980607238966780421000"},"('R', -37, 3)":{"1":"-17377206633116398699539739/54786679628634584631000"},"('R', -36, 3)":{"1":"17480875680911922433179229/54786679628634584631000"},"('R', -35, 3)":{"1":"-1122380776445991133110719/3508506577203200001000"},"('R', -34, 3)":{"1":"1598028600920320512335991199/4985587846205747201421000"},"('R', -33, 3)":{"1":"-55076187382917999042591419/171916822282956800049000"},"('R', -32, 3)":{"1":"15268664027342722296394243/47708974604839686138000"},"('R', -31, 3)":{"1":"-4917121688862223249695569999/15409998797363218622574000"},"('R', -30, 3)":{"1":"60496788377316538414940119/190246898732879242254000"},"('R', -29, 3)":{"1":"-10292563227642686707275197189/32532219683322350425434000"},"('R', -28, 3)":{"1":"9098383278962625975828173/28917528607397644822608"},"('R', -27, 3)":{"1":"-6098621516364879278126267947/19519331809993410255260400"},"('R', -26, 3)":{"1":"66583996442503270265487961873/214712649909927512807864400"},"('R', -25, 3)":{"1":"-1517949168491347103664926794511/4938390947928332794580881200"},"('R', -24, 3)":{"1":"109115733730605804547/358347086242825680"},"('R', -23, 3)":{"1":"-12397304235770545515902012217437/41153257899402773288174010000"},"('R', -22, 3)":{"1":"1373811232613743781622605201693/4572584211044752587574890000"},"('R', -21, 3)":{"1":"-334009109599516866071268207099199/1111137963283874878780698270000"},"('R', -20, 3)":{"1":"334966451260191052939181162921899/1111137963283874878780698270000"},"('R', -19, 3)":{"1":"-9752524877469062862767833633298171/32223000935232371484640249830000"},"('R', -18, 3)":{"1":"9802742101097346376510355873236451/32223000935232371484640249830000"},"('R', -17, 3)":{"1":"-305584346515956905725744551902879381/998913028992203516023847744730000"},"('R', -16, 3)":{"1":"615011542551696621728168731752542287/1997826057984407032047695489460000"},"('R', -15, 3)":{"1":"-618971326960134308377297823817878887/1997826057984407032047695489460000"},"('R', -14, 3)":{"1":"623226056354367759299312223449536087/1997826057984407032047695489460000"},"('R', -13, 3)":{"1":"-627510857426521207423524432851085367/1997826057984407032047695489460000"},"('R', -12, 3)":{"1":"632001176998792365740041576732757167/1997826057984407032047695489460000"},"('R', -11, 3)":{"1":"-23549504802032878061564241875243019979/73919564145423060185764733110020000"},"('R', -10, 3)":{"1":"23720428540420116171294554297764265179/73919564145423060185764733110020000"},"('R', -9, 3)":{"1":"-23889632235340131156497594639266123579/73919564145423060185764733110020000"},"('R', -8, 3)":{"1":"24062837995362718424377536780687581719/73919564145423060185764733110020000"},"('R', -7, 3)":{"1":"-993582326053163418158186546710026229079/3030702129962345467616354057510820000"},"('R', -6, 3)":{"1":"142958569036396987448255127009776281697/432957447137477923945193436787260000"},"('R', -5, 3)":{"1":"-6190328251737467081012419237431843749771/18617170226911550729643317781852180000"},"('R', -4, 3)":{"1":"6233995839957055833617982409163518542371/18617170226911550729643317781852180000"},"('R', -3, 3)":{"1":"-6276941725908236612855744517210831945491/18617170226911550729643317781852180000"},"('R', -2, 3)":{"1":"6320304121608398268451974533250218957891/18617170226911550729643317781852180000"},"('R', -1, 3)":{"1":"-299057399825779370239489019504598438051277/875007000664842884293235935747052460000"},"('R', 0, 3)":{"1":"301075047653819961044229037371505211298127/875007000664842884293235935747052460000"},"('BA', 0, (), ((0, 2),), -48, 1)":{"1":"2140766559414892001944792747465531535872/27343968770776340134163622992095389375","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -47, 1)":{"1":"-18585229905954949465005528130318639464472/27343968770776340134163622992095389375","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -46, 1)":{"1":"11598829622431643497545643165371130408/12378437650872041708539440014529375","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -45, 1)":{"1":"-13534236671320883976834106914913200958/12378437650872041708539440014529375","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -44, 1)":{"1":"14882247997188082065833122131362446858/12378437650872041708539440014529375","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -43, 1)":{"1":"-15891167532696449114147699385202966963/12378437650872041708539440014529375","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -42, 1)":{"1":"9021000123100880126980911725875087/6694666117291531481092179564375","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -41, 1)":{"1":"-65547610377939017605032816862558459/46862662821040720367645256950625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -40, 1)":{"1":"80326536404836794753461184596303/55755696396241190205407801250","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -39, 1)":{"1":"-164535836387736114158885523355081/111511392792482380410815602500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -38, 1)":{"1":"167782289056820530782366733387861/111511392792482380410815602500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -37, 1)":{"1":"-170507528558546820713666079026161/111511392792482380410815602500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -36, 1)":{"1":"126220962821251964486003087719/81454633157401300519222500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -35, 1)":{"1":"-127621332932989010358360941869/81454633157401300519222500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -34, 1)":{"1":"128786593268276890578118782769/81454633157401300519222500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -33, 1)":{"1":"-129745718192304690421581911749/81454633157401300519222500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -32, 1)":{"1":"65261104830914062571398652537/40727316578700650259611250","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -31, 1)":{"1":"-131135625154160750724077461549/81454633157401300519222500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -30, 1)":{"1":"136943601502860828737759809/84760284242873361622500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -29, 1)":{"1":"-137293418938194307129739509/84760284242873361622500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -28, 1)":{"1":"163522518512487706087459/100785118005794722500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -27, 1)":{"1":"-163671606743002976226409/100785118005794722500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -26, 1)":{"1":"18191619654179506037501/11198346445088302500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -25, 1)":{"1":"-18192078492562141000601/11198346445088302500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -24, 1)":{"1":"7280781068635664483/4479338578035321","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -23, 1)":{"1":"-18192078492562141000601/11198346445088302500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -22, 1)":{"1":"18191619654179506037501/11198346445088302500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -21, 1)":{"1":"-163671606743002976226409/100785118005794722500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -20, 1)":{"1":"163522518512487706087459/100785118005794722500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -19, 1)":{"1":"-137293418938194307129739509/84760284242873361622500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -18, 1)":{"1":"136943601502860828737759809/84760284242873361622500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -17, 1)":{"1":"-131135625154160750724077461549/81454633157401300519222500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -16, 1)":{"1":"65261104830914062571398652537/40727316578700650259611250","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -15, 1)":{"1":"-129745718192304690421581911749/81454633157401300519222500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -14, 1)":{"1":"128786593268276890578118782769/81454633157401300519222500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -13, 1)":{"1":"-127621332932989010358360941869/81454633157401300519222500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -12, 1)":{"1":"126220962821251964486003087719/81454633157401300519222500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -11, 1)":{"1":"-170507528558546820713666079026161/111511392792482380410815602500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -10, 1)":{"1":"167782289056820530782366733387861/111511392792482380410815602500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -9, 1)":{"1":"-164535836387736114158885523355081/111511392792482380410815602500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -8, 1)":{"1":"80326536404836794753461184596303/55755696396241190205407801250","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -7, 1)":{"1":"-65547610377939017605032816862558459/46862662821040720367645256950625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -6, 1)":{"1":"9021000123100880126980911725875087/6694666117291531481092179564375","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -5, 1)":{"1":"-15891167532696449114147699385202966963/12378437650872041708539440014529375","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -4, 1)":{"1":"14882247997188082065833122131362446858/12378437650872041708539440014529375","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -3, 1)":{"1":"-13534236671320883976834106914913200958/12378437650872041708539440014529375","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -2, 1)":{"1":"11598829622431643497545643165371130408/12378437650872041708539440014529375","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -1, 1)":{"1":"-18585229905954949465005528130318639464472/27343968770776340134163622992095389375","pi2":"16/3"},"('BA', 0, (), ((0, 2),), 0, 1)":{"1":"2140766559414892001944792747465531535872/27343968770776340134163622992095389375","pi2":"-16/3"},"('BA', 1, (2,), ((0, 1),), -48, 1)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (), ((0, 3),), -48, 1)":{"1":"-282000222059796592919/1976431444034436675"},"('BA', 1, (1,), ((0, 2),), -48, 1)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (1,), ((0, 1),), -48, 2)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (), ((0, 2),), -48, 2)":{"1":"-282000222059796592919/1976431444034436675"},"('BA', 1, (2,), ((0, 1),), -47, 1)":{"1":"-561365202194213936938/1976431444034436675"},"('BA', 1, (), ((0, 3),), -47, 1)":{"1":"407174213515310915669/1976431444034436675"},"('BA', 1, (1,), ((0, 2),), -47, 1)":{"1":"-561365202194213936938/1976431444034436675"},"('BA', 1, (1,), ((0, 1),), -47, 2)":{"1":"-561365202194213936938/1976431444034436675"},"('BA', 1, (), ((0, 2),), -47, 2)":{"1":"343928407306208942069/1976431444034436675"},"('BA', 1, (2,), ((0, 1),), -46, 1)":{"1":"11886678538121254454/42051732851796525"},"('BA', 1, (), ((0, 3),), -46, 1)":{"1":"-9980305622833093627/42051732851796525"},"('BA', 1, (1,), ((0, 2),), -46, 1)":{"1":"11886678538121254454/42051732851796525"},"('BA', 1, (1,), ((0, 1),), -46, 2)":{"1":"11886678538121254454/42051732851796525"},"('BA', 1, (), ((0, 2),), -46, 2)":{"1":"-7961822445946860427/42051732851796525"},"('BA', 1, (2,), ((0, 1),), -45, 1)":{"1":"-11828171779370928854/42051732851796525"},"('BA', 1, (), ((0, 3),), -45, 1)":{"1":"10848155877629590027/42051732851796525"},"('BA', 1, (1,), ((0, 2),), -45, 1)":{"1":"-11828171779370928854/42051732851796525"},"('BA', 1, (1,), ((0, 1),), -45, 2)":{"1":"-11828171779370928854/42051732851796525"},"('BA', 1, (), ((0, 2),), -45, 2)":{"1":"8381120883657527227/42051732851796525"},"('BA', 1, (2,), ((0, 1),), -44, 1)":{"1":"11768364870426151574/42051732851796525"},"('BA', 1, (), ((0, 3),), -44, 1)":{"1":"-11491080148785945787/42051732851796525"},"('BA', 1, (1,), ((0, 2),), -44, 1)":{"1":"11768364870426151574/42051732851796525"},"('BA', 1, (1,), ((0, 1),), -44, 2)":{"1":"11768364870426151574/42051732851796525"},"('BA', 1, (), ((0, 2),), -44, 2)":{"1":"-8687631291999510787/42051732851796525"},"('BA', 1, (2,), ((0, 1),), -43, 1)":{"1":"-1064290792140982834/3822884804708775"},"('BA', 1, (), ((0, 3),), -43, 1)":{"1":"1090796295531933737/3822884804708775"},"('BA', 1, (1,), ((0, 2),), -43, 1)":{"1":"-1064290792140982834/3822884804708775"},"('BA', 1, (1,), ((0, 1),), -43, 2)":{"1":"-1064290792140982834/3822884804708775"},"('BA', 1, (), ((0, 2),), -43, 2)":{"1":"811470845801212577/3822884804708775"},"('BA', 1, (2,), ((0, 1),), -42, 1)":{"1":"24618625978670038/88904297783925"},"('BA', 1, (), ((0, 3),), -42, 1)":{"1":"-26249506881854459/88904297783925"},"('BA', 1, (1,), ((0, 2),), -42, 1)":{"1":"24618625978670038/88904297783925"},"('BA', 1, (1,), ((0, 1),), -42, 2)":{"1":"24618625978670038/88904297783925"},"('BA', 1, (), ((0, 2),), -42, 2)":{"1":"-19279409935594739/88904297783925"},"('BA', 1, (2,), ((0, 1),), -41, 1)":{"1":"-171382069340995066/622330084487475"},"('BA', 1, (), ((0, 3),), -41, 1)":{"1":"188962266976304813/622330084487475"},"('BA', 1, (1,), ((0, 2),), -41, 1)":{"1":"-171382069340995066/622330084487475"},"('BA', 1, (1,), ((0, 1),), -41, 2)":{"1":"-171382069340995066/622330084487475"},"('BA', 1, (), ((0, 2),), -41, 2)":{"1":"137326650823401173/622330084487475"},"('BA', 1, (2,), ((0, 1),), -40, 1)":{"1":"4156356762387626/15178782548475"},"('BA', 1, (), ((0, 3),), -40, 1)":{"1":"-4718419185625693/15178782548475"},"('BA', 1, (1,), ((0, 2),), -40, 1)":{"1":"4156356762387626/15178782548475"},"('BA', 1, (1,), ((0, 1),), -40, 2)":{"1":"4156356762387626/15178782548475"},"('BA', 1, (), ((0, 2),), -40, 2)":{"1":"-3398298783409753/15178782548475"},"('BA', 1, (2,), ((0, 1),), -39, 1)":{"1":"-4132070710310066/15178782548475"},"('BA', 1, (), ((0, 3),), -39, 1)":{"1":"4814214168820513/15178782548475"},"('BA', 1, (1,), ((0, 2),), -39, 1)":{"1":"-4132070710310066/15178782548475"},"('BA', 1, (1,), ((0, 1),), -39, 2)":{"1":"-4132070710310066/15178782548475"},"('BA', 1, (), ((0, 2),), -39, 2)":{"1":"3440124761987773/15178782548475"},"('BA', 1, (2,), ((0, 1),), -38, 1)":{"1":"4107161938948466/15178782548475"},"('BA', 1, (), ((0, 3),), -38, 1)":{"1":"-4898903991449953/15178782548475"},"('BA', 1, (1,), ((0, 2),), -38, 1)":{"1":"4107161938948466/15178782548475"},"('BA', 1, (1,), ((0, 1),), -38, 2)":{"1":"4107161938948466/15178782548475"},"('BA', 1, (), ((0, 2),), -38, 2)":{"1":"-3476242480462093/15178782548475"},"('BA', 1, (2,), ((0, 1),), -37, 1)":{"1":"-4081597673603666/15178782548475"},"('BA', 1, (), ((0, 3),), -37, 1)":{"1":"54718782529655483/166966608033225"},"('BA', 1, (1,), ((0, 2),), -37, 1)":{"1":"-4081597673603666/15178782548475"},"('BA', 1, (1,), ((0, 1),), -37, 2)":{"1":"-4081597673603666/15178782548475"},"('BA', 1, (), ((0, 2),), -37, 2)":{"1":"38583784867237823/166966608033225"},"('BA', 1, (2,), ((0, 1),), -36, 1)":{"1":"109603850869418/410237366175"},"('BA', 1, (), ((0, 3),), -36, 1)":{"1":"-1499050474403759/4512611027925"},"('BA', 1, (1,), ((0, 2),), -36, 1)":{"1":"109603850869418/410237366175"},"('BA', 1, (1,), ((0, 1),), -36, 2)":{"1":"109603850869418/410237366175"},"('BA', 1, (), ((0, 2),), -36, 2)":{"1":"-1050935827092779/4512611027925"},"('BA', 1, (2,), ((0, 1),), -35, 1)":{"1":"-108874539996218/410237366175"},"('BA', 1, (), ((0, 3),), -35, 1)":{"1":"1517255195815559/4512611027925"},"('BA', 1, (1,), ((0, 2),), -35, 1)":{"1":"-108874539996218/410237366175"},"('BA', 1, (1,), ((0, 1),), -35, 2)":{"1":"-108874539996218/410237366175"},"('BA', 1, (), ((0, 2),), -35, 2)":{"1":"1058032582897379/4512611027925"},"('BA', 1, (2,), ((0, 1),), -34, 1)":{"1":"108124391669498/410237366175"},"('BA', 1, (), ((0, 3),), -34, 1)":{"1":"-1533758459003399/4512611027925"},"('BA', 1, (1,), ((0, 2),), -34, 1)":{"1":"108124391669498/410237366175"},"('BA', 1, (1,), ((0, 1),), -34, 2)":{"1":"108124391669498/410237366175"},"('BA', 1, (), ((0, 2),), -34, 2)":{"1":"-1064221306592819/4512611027925"},"('BA', 1, (2,), ((0, 1),), -33, 1)":{"1":"-107352180156698/410237366175"},"('BA', 1, (), ((0, 3),), -33, 1)":{"1":"1548765102735479/4512611027925"},"('BA', 1, (1,), ((0, 2),), -33, 1)":{"1":"-107352180156698/410237366175"},"('BA', 1, (1,), ((0, 1),), -33, 2)":{"1":"-107352180156698/410237366175"},"('BA', 1, (), ((0, 2),), -33, 2)":{"1":"1069601046798659/4512611027925"},"('BA', 1, (2,), ((0, 1),), -32, 1)":{"1":"1172122251245278/4512611027925"},"('BA', 1, (), ((0, 3),), -32, 1)":{"1":"-1562439681607979/4512611027925"},"('BA', 1, (1,), ((0, 2),), -32, 1)":{"1":"1172122251245278/4512611027925"},"('BA', 1, (1,), ((0, 1),), -32, 2)":{"1":"1172122251245278/4512611027925"},"('BA', 1, (), ((0, 2),), -32, 2)":{"1":"-1074250403615309/4512611027925"},"('BA', 1, (2,), ((0, 1),), -31, 1)":{"1":"-1163097029189428/4512611027925"},"('BA', 1, (), ((0, 3),), -31, 1)":{"1":"1574915723861654/4512611027925"},"('BA', 1, (1,), ((0, 2),), -31, 1)":{"1":"-1163097029189428/4512611027925"},"('BA', 1, (1,), ((0, 1),), -31, 2)":{"1":"-1163097029189428/4512611027925"},"('BA', 1, (), ((0, 2),), -31, 2)":{"1":"1078232119228184/4512611027925"},"('BA', 1, (2,), ((0, 1),), -30, 1)":{"1":"37218731320588/145568097675"},"('BA', 1, (), ((0, 3),), -30, 1)":{"1":"-51171044643434/145568097675"},"('BA', 1, (1,), ((0, 2),), -30, 1)":{"1":"37218731320588/145568097675"},"('BA', 1, (1,), ((0, 1),), -30, 2)":{"1":"37218731320588/145568097675"},"('BA', 1, (), ((0, 2),), -30, 2)":{"1":"-34890205151864/145568097675"},"('BA', 1, (2,), ((0, 1),), -29, 1)":{"1":"-36908186045548/145568097675"},"('BA', 1, (), ((0, 3),), -29, 1)":{"1":"51506106650714/145568097675"},"('BA', 1, (1,), ((0, 2),), -29, 1)":{"1":"-36908186045548/145568097675"},"('BA', 1, (1,), ((0, 1),), -29, 2)":{"1":"-36908186045548/145568097675"},"('BA', 1, (), ((0, 2),), -29, 2)":{"1":"34980099836744/145568097675"},"('BA', 1, (2,), ((0, 1),), -28, 1)":{"1":"1261618355612/5019589575"},"('BA', 1, (), ((0, 3),), -28, 1)":{"1":"-1786596472306/5019589575"},"('BA', 1, (1,), ((0, 2),), -28, 1)":{"1":"1261618355612/5019589575"},"('BA', 1, (1,), ((0, 1),), -28, 2)":{"1":"1261618355612/5019589575"},"('BA', 1, (), ((0, 2),), -28, 2)":{"1":"-1208702825056/5019589575"},"('BA', 1, (2,), ((0, 1),), -27, 1)":{"1":"-1250145008012/5019589575"},"('BA', 1, (), ((0, 3),), -27, 1)":{"1":"1796157595306/5019589575"},"('BA', 1, (1,), ((0, 2),), -27, 1)":{"1":"-1250145008012/5019589575"},"('BA', 1, (1,), ((0, 1),), -27, 2)":{"1":"-1250145008012/5019589575"},"('BA', 1, (), ((0, 2),), -27, 2)":{"1":"1210615049656/5019589575"},"('BA', 1, (2,), ((0, 1),), -26, 1)":{"1":"137582969068/557732175"},"('BA', 1, (), ((0, 3),), -26, 1)":{"1":"-200534543834/557732175"},"('BA', 1, (1,), ((0, 2),), -26, 1)":{"1":"137582969068/557732175"},"('BA', 1, (1,), ((0, 1),), -26, 2)":{"1":"137582969068/557732175"},"('BA', 1, (), ((0, 2),), -26, 2)":{"1":"-134663014184/557732175"},"('BA', 1, (2,), ((0, 1),), -25, 1)":{"1":"-136210089868/557732175"},"('BA', 1, (), ((0, 3),), -25, 1)":{"1":"201400054634/557732175"},"('BA', 1, (1,), ((0, 2),), -25, 1)":{"1":"-136210089868/557732175"},"('BA', 1, (1,), ((0, 1),), -25, 2)":{"1":"-136210089868/557732175"},"('BA', 1, (), ((0, 2),), -25, 2)":{"1":"134752549784/557732175"},"('BA', 1, (2,), ((0, 1),), -24, 1)":{"1":"5391291820/22309287"},"('BA', 1, (), ((0, 3),), -24, 1)":{"1":"-2695645910/7436429"},"('BA', 1, (1,), ((0, 2),), -24, 1)":{"1":"5391291820/22309287"},"('BA', 1, (1,), ((0, 1),), -24, 2)":{"1":"5391291820/22309287"},"('BA', 1, (), ((0, 2),), -24, 2)":{"1":"-5391291820/22309287"},"('BA', 1, (2,), ((0, 1),), -23, 1)":{"1":"-136210089868/557732175"},"('BA', 1, (), ((0, 3),), -23, 1)":{"1":"41446042994/111546435"},"('BA', 1, (1,), ((0, 2),), -23, 1)":{"1":"-136210089868/557732175"},"('BA', 1, (1,), ((0, 1),), -23, 2)":{"1":"-136210089868/557732175"},"('BA', 1, (), ((0, 2),), -23, 2)":{"1":"45889209984/185910725"},"('BA', 1, (2,), ((0, 1),), -22, 1)":{"1":"137582969068/557732175"},"('BA', 1, (), ((0, 3),), -22, 1)":{"1":"-42442872674/111546435"},"('BA', 1, (1,), ((0, 2),), -22, 1)":{"1":"137582969068/557732175"},"('BA', 1, (1,), ((0, 1),), -22, 2)":{"1":"137582969068/557732175"},"('BA', 1, (), ((0, 2),), -22, 2)":{"1":"-46834307984/185910725"},"('BA', 1, (2,), ((0, 1),), -21, 1)":{"1":"-1250145008012/5019589575"},"('BA', 1, (), ((0, 3),), -21, 1)":{"1":"35532316886/91265265"},"('BA', 1, (1,), ((0, 2),), -21, 1)":{"1":"-1250145008012/5019589575"},"('BA', 1, (1,), ((0, 1),), -21, 2)":{"1":"-1250145008012/5019589575"},"('BA', 1, (), ((0, 2),), -21, 2)":{"1":"429891655456/1673196525"},"('BA', 1, (2,), ((0, 1),), -20, 1)":{"1":"1261618355612/5019589575"},"('BA', 1, (), ((0, 3),), -20, 1)":{"1":"-36331974446/91265265"},"('BA', 1, (1,), ((0, 2),), -20, 1)":{"1":"1261618355612/5019589575"},"('BA', 1, (1,), ((0, 1),), -20, 2)":{"1":"1261618355612/5019589575"},"('BA', 1, (), ((0, 2),), -20, 2)":{"1":"-438177962056/1673196525"},"('BA', 1, (2,), ((0, 1),), -19, 1)":{"1":"-36908186045548/145568097675"},"('BA', 1, (), ((0, 3),), -19, 1)":{"1":"1076699117926/2646692685"},"('BA', 1, (1,), ((0, 2),), -19, 1)":{"1":"-36908186045548/145568097675"},"('BA', 1, (1,), ((0, 1),), -19, 2)":{"1":"-36908186045548/145568097675"},"('BA', 1, (), ((0, 2),), -19, 2)":{"1":"12945424084784/48522699225"},"('BA', 1, (2,), ((0, 1),), -18, 1)":{"1":"37218731320588/145568097675"},"('BA', 1, (), ((0, 3),), -18, 1)":{"1":"-1099729987606/2646692685"},"('BA', 1, (1,), ((0, 2),), -18, 1)":{"1":"37218731320588/145568097675"},"('BA', 1, (1,), ((0, 1),), -18, 2)":{"1":"37218731320588/145568097675"},"('BA', 1, (), ((0, 2),), -18, 2)":{"1":"-13182419163104/48522699225"},"('BA', 1, (2,), ((0, 1),), -17, 1)":{"1":"-1163097029189428/4512611027925"},"('BA', 1, (), ((0, 3),), -17, 1)":{"1":"34806824794666/82047473235"},"('BA', 1, (1,), ((0, 2),), -17, 1)":{"1":"-1163097029189428/4512611027925"},"('BA', 1, (1,), ((0, 1),), -17, 2)":{"1":"-1163097029189428/4512611027925"},"('BA', 1, (), ((0, 2),), -17, 2)":{"1":"46220812561136/167133741775"},"('BA', 1, (2,), ((0, 1),), -16, 1)":{"1":"1172122251245278/4512611027925"},"('BA', 1, (), ((0, 3),), -16, 1)":{"1":"-35525946765961/82047473235"},"('BA', 1, (1,), ((0, 2),), -16, 1)":{"1":"1172122251245278/4512611027925"},"('BA', 1, (1,), ((0, 1),), -16, 2)":{"1":"1172122251245278/4512611027925"},"('BA', 1, (), ((0, 2),), -16, 2)":{"1":"-47036818476861/167133741775"},"('BA', 1, (2,), ((0, 1),), -15, 1)":{"1":"-107352180156698/410237366175"},"('BA', 1, (), ((0, 3),), -15, 1)":{"1":"398771368487111/902522205585"},"('BA', 1, (1,), ((0, 2),), -15, 1)":{"1":"-107352180156698/410237366175"},"('BA', 1, (1,), ((0, 1),), -15, 2)":{"1":"-107352180156698/410237366175"},"('BA', 1, (), ((0, 2),), -15, 2)":{"1":"47857293209211/167133741775"},"('BA', 1, (2,), ((0, 1),), -14, 1)":{"1":"108124391669498/410237366175"},"('BA', 1, (), ((0, 3),), -14, 1)":{"1":"-406869293218007/902522205585"},"('BA', 1, (1,), ((0, 2),), -14, 1)":{"1":"108124391669498/410237366175"},"('BA', 1, (1,), ((0, 1),), -14, 2)":{"1":"108124391669498/410237366175"},"('BA', 1, (), ((0, 2),), -14, 2)":{"1":"-146057256681793/501401225325"},"('BA', 1, (2,), ((0, 1),), -13, 1)":{"1":"-108874539996218/410237366175"},"('BA', 1, (), ((0, 3),), -13, 1)":{"1":"415120924811927/902522205585"},"('BA', 1, (1,), ((0, 2),), -13, 1)":{"1":"-108874539996218/410237366175"},"('BA', 1, (1,), ((0, 1),), -13, 2)":{"1":"-108874539996218/410237366175"},"('BA', 1, (), ((0, 2),), -13, 2)":{"1":"148578588557713/501401225325"},"('BA', 1, (2,), ((0, 1),), -12, 1)":{"1":"109603850869418/410237366175"},"('BA', 1, (), ((0, 3),), -12, 1)":{"1":"-423575320857407/902522205585"},"('BA', 1, (1,), ((0, 2),), -12, 1)":{"1":"109603850869418/410237366175"},"('BA', 1, (1,), ((0, 1),), -12, 2)":{"1":"109603850869418/410237366175"},"('BA', 1, (), ((0, 2),), -12, 2)":{"1":"-50383292297571/167133741775"},"('BA', 1, (2,), ((0, 1),), -11, 1)":{"1":"-4081597673603666/15178782548475"},"('BA', 1, (), ((0, 3),), -11, 1)":{"1":"15994788139853099/33393321606645"},"('BA', 1, (1,), ((0, 2),), -11, 1)":{"1":"-4081597673603666/15178782548475"},"('BA', 1, (1,), ((0, 1),), -11, 2)":{"1":"-4081597673603666/15178782548475"},"('BA', 1, (), ((0, 2),), -11, 2)":{"1":"5690151550226981/18551845337025"},"('BA', 1, (2,), ((0, 1),), -10, 1)":{"1":"4107161938948466/15178782548475"},"('BA', 1, (), ((0, 3),), -10, 1)":{"1":"-1484516365079089/3035756509695"},"('BA', 1, (1,), ((0, 2),), -10, 1)":{"1":"4107161938948466/15178782548475"},"('BA', 1, (1,), ((0, 1),), -10, 2)":{"1":"4107161938948466/15178782548475"},"('BA', 1, (), ((0, 2),), -10, 2)":{"1":"-526453488603871/1686531394275"},"('BA', 1, (2,), ((0, 1),), -9, 1)":{"1":"-4132070710310066/15178782548475"},"('BA', 1, (), ((0, 3),), -9, 1)":{"1":"1516399592421937/3035756509695"},"('BA', 1, (1,), ((0, 2),), -9, 1)":{"1":"-4132070710310066/15178782548475"},"('BA', 1, (1,), ((0, 1),), -9, 2)":{"1":"-4132070710310066/15178782548475"},"('BA', 1, (), ((0, 2),), -9, 2)":{"1":"536001850959151/1686531394275"},"('BA', 1, (2,), ((0, 1),), -8, 1)":{"1":"4156356762387626/15178782548475"},"('BA', 1, (), ((0, 3),), -8, 1)":{"1":"-1550130220307437/3035756509695"},"('BA', 1, (1,), ((0, 2),), -8, 1)":{"1":"4156356762387626/15178782548475"},"('BA', 1, (1,), ((0, 1),), -8, 2)":{"1":"4156356762387626/15178782548475"},"('BA', 1, (), ((0, 2),), -8, 2)":{"1":"-1638138247121833/5059594182825"},"('BA', 1, (2,), ((0, 1),), -7, 1)":{"1":"-171382069340995066/622330084487475"},"('BA', 1, (), ((0, 3),), -7, 1)":{"1":"65036788209336077/124466016897495"},"('BA', 1, (1,), ((0, 2),), -7, 1)":{"1":"-171382069340995066/622330084487475"},"('BA', 1, (1,), ((0, 1),), -7, 2)":{"1":"-171382069340995066/622330084487475"},"('BA', 1, (), ((0, 2),), -7, 2)":{"1":"68479162619529653/207443361495825"},"('BA', 1, (2,), ((0, 1),), -6, 1)":{"1":"24618625978670038/88904297783925"},"('BA', 1, (), ((0, 3),), -6, 1)":{"1":"-9521274210831131/17780859556785"},"('BA', 1, (1,), ((0, 2),), -6, 1)":{"1":"24618625978670038/88904297783925"},"('BA', 1, (1,), ((0, 1),), -6, 2)":{"1":"24618625978670038/88904297783925"},"('BA', 1, (), ((0, 2),), -6, 2)":{"1":"-9985947340581779/29634765927975"},"('BA', 1, (2,), ((0, 1),), -5, 1)":{"1":"-1064290792140982834/3822884804708775"},"('BA', 1, (), ((0, 3),), -5, 1)":{"1":"420415216178202953/764576960941755"},"('BA', 1, (1,), ((0, 2),), -5, 1)":{"1":"-1064290792140982834/3822884804708775"},"('BA', 1, (1,), ((0, 1),), -5, 2)":{"1":"-1064290792140982834/3822884804708775"},"('BA', 1, (), ((0, 2),), -5, 2)":{"1":"439036912826917697/1274294934902925"},"('BA', 1, (2,), ((0, 1),), -4, 1)":{"1":"11768364870426151574/42051732851796525"},"('BA', 1, (), ((0, 3),), -4, 1)":{"1":"-4762802892498501787/8410346570359305"},"('BA', 1, (1,), ((0, 2),), -4, 1)":{"1":"11768364870426151574/42051732851796525"},"('BA', 1, (1,), ((0, 1),), -4, 2)":{"1":"11768364870426151574/42051732851796525"},"('BA', 1, (), ((0, 2),), -4, 2)":{"1":"-4949699482950930787/14017244283932175"},"('BA', 1, (2,), ((0, 1),), -3, 1)":{"1":"-11828171779370928854/42051732851796525"},"('BA', 1, (), ((0, 3),), -3, 1)":{"1":"4927271892096639307/8410346570359305"},"('BA', 1, (1,), ((0, 2),), -3, 1)":{"1":"-11828171779370928854/42051732851796525"},"('BA', 1, (1,), ((0, 1),), -3, 2)":{"1":"-11828171779370928854/42051732851796525"},"('BA', 1, (), ((0, 2),), -3, 2)":{"1":"5091740891694776827/14017244283932175"},"('BA', 1, (2,), ((0, 1),), -2, 1)":{"1":"11886678538121254454/42051732851796525"},"('BA', 1, (), ((0, 3),), -2, 1)":{"1":"-5135945998306133947/8410346570359305"},"('BA', 1, (1,), ((0, 2),), -2, 1)":{"1":"11886678538121254454/42051732851796525"},"('BA', 1, (1,), ((0, 1),), -2, 2)":{"1":"11886678538121254454/42051732851796525"},"('BA', 1, (), ((0, 2),), -2, 2)":{"1":"-5270511543431882827/14017244283932175"},"('BA', 1, (2,), ((0, 1),), -1, 1)":{"1":"-561365202194213936938/1976431444034436675"},"('BA', 1, (), ((0, 3),), -1, 1)":{"1":"255384278613466179029/395286288806887335"},"('BA', 1, (1,), ((0, 2),), -1, 1)":{"1":"-561365202194213936938/1976431444034436675"},"('BA', 1, (1,), ((0, 1),), -1, 2)":{"1":"-561365202194213936938/1976431444034436675"},"('BA', 1, (), ((0, 2),), -1, 2)":{"1":"259600665694072977269/658810481344812225"},"('BA', 1, (2,), ((0, 1),), 0, 1)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (), ((0, 3),), 0, 1)":{"1":"-282000222059796592919/395286288806887335"},"('BA', 1, (1,), ((0, 2),), 0, 1)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (1,), ((0, 1),), 0, 2)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (), ((0, 2),), 0, 2)":{"1":"-282000222059796592919/658810481344812225"},"('BA', 1, (), ((0, 1),), -48, 3)":{"1":"-282000222059796592919/1976431444034436675"},"('BA', 1, (), ((0, 1),), -47, 3)":{"1":"280682601097106968469/1976431444034436675"},"('BA', 1, (), ((0, 1),), -46, 3)":{"1":"-5943339269060627227/42051732851796525"},"('BA', 1, (), ((0, 1),), -45, 3)":{"1":"5914085889685464427/42051732851796525"},"('BA', 1, (), ((0, 1),), -44, 3)":{"1":"-5884182435213075787/42051732851796525"},"('BA', 1, (), ((0, 1),), -43, 3)":{"1":"532145396070491417/3822884804708775"},"('BA', 1, (), ((0, 1),), -42, 3)":{"1":"-12309312989335019/88904297783925"},"('BA', 1, (), ((0, 1),), -41, 3)":{"1":"85691034670497533/622330084487475"},"('BA', 1, (), ((0, 1),), -40, 3)":{"1":"-2078178381193813/15178782548475"},"('BA', 1, (), ((0, 1),), -39, 3)":{"1":"2066035355155033/15178782548475"},"('BA', 1, (), ((0, 1),), -38, 3)":{"1":"-2053580969474233/15178782548475"},"('BA', 1, (), ((0, 1),), -37, 3)":{"1":"2040798836801833/15178782548475"},"('BA', 1, (), ((0, 1),), -36, 3)":{"1":"-54801925434709/410237366175"},"('BA', 1, (), ((0, 1),), -35, 3)":{"1":"54437269998109/410237366175"},"('BA', 1, (), ((0, 1),), -34, 3)":{"1":"-54062195834749/410237366175"},"('BA', 1, (), ((0, 1),), -33, 3)":{"1":"53676090078349/410237366175"},"('BA', 1, (), ((0, 1),), -32, 3)":{"1":"-586061125622639/4512611027925"},"('BA', 1, (), ((0, 1),), -31, 3)":{"1":"581548514594714/4512611027925"},"('BA', 1, (), ((0, 1),), -30, 3)":{"1":"-18609365660294/145568097675"},"('BA', 1, (), ((0, 1),), -29, 3)":{"1":"18454093022774/145568097675"},"('BA', 1, (), ((0, 1),), -28, 3)":{"1":"-630809177806/5019589575"},"('BA', 1, (), ((0, 1),), -27, 3)":{"1":"625072504006/5019589575"},"('BA', 1, (), ((0, 1),), -26, 3)":{"1":"-68791484534/557732175"},"('BA', 1, (), ((0, 1),), -25, 3)":{"1":"68105044934/557732175"},"('BA', 1, (), ((0, 1),), -24, 3)":{"1":"-2695645910/22309287"},"('BA', 1, (), ((0, 1),), -23, 3)":{"1":"68105044934/557732175"},"('BA', 1, (), ((0, 1),), -22, 3)":{"1":"-68791484534/557732175"},"('BA', 1, (), ((0, 1),), -21, 3)":{"1":"625072504006/5019589575"},"('BA', 1, (), ((0, 1),), -20, 3)":{"1":"-630809177806/5019589575"},"('BA', 1, (), ((0, 1),), -19, 3)":{"1":"18454093022774/145568097675"},"('BA', 1, (), ((0, 1),), -18, 3)":{"1":"-18609365660294/145568097675"},"('BA', 1, (), ((0, 1),), -17, 3)":{"1":"581548514594714/4512611027925"},"('BA', 1, (), ((0, 1),), -16, 3)":{"1":"-586061125622639/4512611027925"},"('BA', 1, (), ((0, 1),), -15, 3)":{"1":"53676090078349/410237366175"},"('BA', 1, (), ((0, 1),), -14, 3)":{"1":"-54062195834749/410237366175"},"('BA', 1, (), ((0, 1),), -13, 3)":{"1":"54437269998109/410237366175"},"('BA', 1, (), ((0, 1),), -12, 3)":{"1":"-54801925434709/410237366175"},"('BA', 1, (), ((0, 1),), -11, 3)":{"1":"2040798836801833/15178782548475"},"('BA', 1, (), ((0, 1),), -10, 3)":{"1":"-2053580969474233/15178782548475"},"('BA', 1, (), ((0, 1),), -9, 3)":{"1":"2066035355155033/15178782548475"},"('BA', 1, (), ((0, 1),), -8, 3)":{"1":"-2078178381193813/15178782548475"},"('BA', 1, (), ((0, 1),), -7, 3)":{"1":"85691034670497533/622330084487475"},"('BA', 1, (), ((0, 1),), -6, 3)":{"1":"-12309312989335019/88904297783925"},"('BA', 1, (), ((0, 1),), -5, 3)":{"1":"532145396070491417/3822884804708775"},"('BA', 1, (), ((0, 1),), -4, 3)":{"1":"-5884182435213075787/42051732851796525"},"('BA', 1, (), ((0, 1),), -3, 3)":{"1":"5914085889685464427/42051732851796525"},"('BA', 1, (), ((0, 1),), -2, 3)":{"1":"-5943339269060627227/42051732851796525"},"('BA', 1, (), ((0, 1),), -1, 3)":{"1":"280682601097106968469/1976431444034436675"},"('BA', 1, (), ((0, 1),), 0, 3)":{"1":"-282000222059796592919/1976431444034436675"},"('BA', 1, (-2,), ((0, 1),), -48, 1)":{"1":"-564000444119593185838/1976431444034436675"},"('BA', 0, (), ((0, 3),), -48, 1)":{"1":"282000222059796592919/658810481344812225"},"('BA', 1, (-2,), ((0, 1),), -47, 1)":{"1":"561365202194213936938/1976431444034436675"},"('BA', 0, (), ((0, 3),), -47, 1)":{"1":"-238518730291038986069/658810481344812225"},"('BA', 1, (-2,), ((0, 1),), -46, 1)":{"1":"-11886678538121254454/42051732851796525"},"('BA', 0, (), ((0, 3),), -46, 1)":{"1":"4597683817803138427/14017244283932175"},"('BA', 1, (-2,), ((0, 1),), -45, 1)":{"1":"11828171779370928854/42051732851796525"},"('BA', 0, (), ((0, 3),), -45, 1)":{"1":"-4269395893704089227/14017244283932175"},"('BA', 1, (-2,), ((0, 1),), -44, 1)":{"1":"-11768364870426151574/42051732851796525"},"('BA', 0, (), ((0, 3),), -44, 1)":{"1":"4015216530688785787/14017244283932175"},"('BA', 1, (-2,), ((0, 1),), -43, 1)":{"1":"1064290792140982834/3822884804708775"},"('BA', 0, (), ((0, 3),), -43, 1)":{"1":"-345928429583343977/1274294934902925"},"('BA', 1, (-2,), ((0, 1),), -42, 1)":{"1":"-24618625978670038/88904297783925"},"('BA', 0, (), ((0, 3),), -42, 1)":{"1":"7662581691828539/29634765927975"},"('BA', 1, (-2,), ((0, 1),), -41, 1)":{"1":"171382069340995066/622330084487475"},"('BA', 0, (), ((0, 3),), -41, 1)":{"1":"-51267290568561773/207443361495825"},"('BA', 1, (-2,), ((0, 1),), -40, 1)":{"1":"-4156356762387626/15178782548475"},"('BA', 0, (), ((0, 3),), -40, 1)":{"1":"1198098113049853/5059594182825"},"('BA', 1, (-2,), ((0, 1),), -39, 1)":{"1":"4132070710310066/15178782548475"},"('BA', 0, (), ((0, 3),), -39, 1)":{"1":"-1149975750599873/5059594182825"},"('BA', 1, (-2,), ((0, 1),), -38, 1)":{"1":"-4107161938948466/15178782548475"},"('BA', 0, (), ((0, 3),), -38, 1)":{"1":"1105139962148993/5059594182825"},"('BA', 1, (-2,), ((0, 1),), -37, 1)":{"1":"4081597673603666/15178782548475"},"('BA', 0, (), ((0, 3),), -37, 1)":{"1":"-11692122096541723/55655536011075"},"('BA', 1, (-2,), ((0, 1),), -36, 1)":{"1":"-109603850869418/410237366175"},"('BA', 0, (), ((0, 3),), -36, 1)":{"1":"304078081574479/1504203675975"},"('BA', 1, (-2,), ((0, 1),), -35, 1)":{"1":"108874539996218/410237366175"},"('BA', 0, (), ((0, 3),), -35, 1)":{"1":"-292661561367079/1504203675975"},"('BA', 1, (-2,), ((0, 1),), -34, 1)":{"1":"-108124391669498/410237366175"},"('BA', 0, (), ((0, 3),), -34, 1)":{"1":"281659385908519/1504203675975"},"('BA', 1, (-2,), ((0, 1),), -33, 1)":{"1":"107352180156698/410237366175"},"('BA', 0, (), ((0, 3),), -33, 1)":{"1":"-270994286903959/1504203675975"},"('BA', 1, (-2,), ((0, 1),), -32, 1)":{"1":"-1172122251245278/4512611027925"},"('BA', 0, (), ((0, 3),), -32, 1)":{"1":"260601606960859/1504203675975"},"('BA', 1, (-2,), ((0, 1),), -31, 1)":{"1":"1163097029189428/4512611027925"},"('BA', 0, (), ((0, 3),), -31, 1)":{"1":"-250426111505734/1504203675975"},"('BA', 1, (-2,), ((0, 1),), -30, 1)":{"1":"-37218731320588/145568097675"},"('BA', 0, (), ((0, 3),), -30, 1)":{"1":"7755472665914/48522699225"},"('BA', 1, (-2,), ((0, 1),), -29, 1)":{"1":"36908186045548/145568097675"},"('BA', 0, (), ((0, 3),), -29, 1)":{"1":"-7436755146794/48522699225"},"('BA', 1, (-2,), ((0, 1),), -28, 1)":{"1":"-1261618355612/5019589575"},"('BA', 0, (), ((0, 3),), -28, 1)":{"1":"245546746306/1673196525"},"('BA', 1, (-2,), ((0, 1),), -27, 1)":{"1":"1250145008012/5019589575"},"('BA', 0, (), ((0, 3),), -27, 1)":{"1":"-234710806906/1673196525"},"('BA', 1, (-2,), ((0, 1),), -26, 1)":{"1":"-137582969068/557732175"},"('BA', 0, (), ((0, 3),), -26, 1)":{"1":"24877131434/185910725"},"('BA', 1, (-2,), ((0, 1),), -25, 1)":{"1":"136210089868/557732175"},"('BA', 0, (), ((0, 3),), -25, 1)":{"1":"-23673375034/185910725"},"('BA', 1, (-2,), ((0, 1),), -24, 1)":{"1":"-5391291820/22309287"},"('BA', 0, (), ((0, 3),), -24, 1)":{"1":"2695645910/22309287"},"('BA', 1, (-2,), ((0, 1),), -23, 1)":{"1":"136210089868/557732175"},"('BA', 0, (), ((0, 3),), -23, 1)":{"1":"-65189964766/557732175"},"('BA', 1, (-2,), ((0, 1),), -22, 1)":{"1":"-137582969068/557732175"},"('BA', 0, (), ((0, 3),), -22, 1)":{"1":"62951574766/557732175"},"('BA', 1, (-2,), ((0, 1),), -21, 1)":{"1":"1250145008012/5019589575"},"('BA', 0, (), ((0, 3),), -21, 1)":{"1":"-546012587294/5019589575"},"('BA', 1, (-2,), ((0, 1),), -20, 1)":{"1":"-1261618355612/5019589575"},"('BA', 0, (), ((0, 3),), -20, 1)":{"1":"524978116694/5019589575"},"('BA', 1, (-2,), ((0, 1),), -19, 1)":{"1":"36908186045548/145568097675"},"('BA', 0, (), ((0, 3),), -19, 1)":{"1":"-14597920605166/145568097675"},"('BA', 1, (-2,), ((0, 1),), -18, 1)":{"1":"-37218731320588/145568097675"},"('BA', 0, (), ((0, 3),), -18, 1)":{"1":"13952313322846/145568097675"},"('BA', 1, (-2,), ((0, 1),), -17, 1)":{"1":"1163097029189428/4512611027925"},"('BA', 0, (), ((0, 3),), -17, 1)":{"1":"-411818694672226/4512611027925"},"('BA', 1, (-2,), ((0, 1),), -16, 1)":{"1":"-1172122251245278/4512611027925"},"('BA', 0, (), ((0, 3),), -16, 1)":{"1":"390317430362701/4512611027925"},"('BA', 1, (-2,), ((0, 1),), -15, 1)":{"1":"107352180156698/410237366175"},"('BA', 0, (), ((0, 3),), -15, 1)":{"1":"-367891121011801/4512611027925"},"('BA', 1, (-2,), ((0, 1),), -14, 1)":{"1":"-108124391669498/410237366175"},"('BA', 0, (), ((0, 3),), -14, 1)":{"1":"344390150638921/4512611027925"},"('BA', 1, (-2,), ((0, 1),), -13, 1)":{"1":"108874539996218/410237366175"},"('BA', 0, (), ((0, 3),), -13, 1)":{"1":"-319635255857161/4512611027925"},"('BA', 1, (-2,), ((0, 1),), -12, 1)":{"1":"-109603850869418/410237366175"},"('BA', 0, (), ((0, 3),), -12, 1)":{"1":"293408114840161/4512611027925"},"('BA', 1, (-2,), ((0, 1),), -11, 1)":{"1":"4081597673603666/15178782548475"},"('BA', 0, (), ((0, 3),), -11, 1)":{"1":"-9821208120015157/166966608033225"},"('BA', 1, (-2,), ((0, 1),), -10, 1)":{"1":"-4107161938948466/15178782548475"},"('BA', 0, (), ((0, 3),), -10, 1)":{"1":"791742052501487/15178782548475"},"('BA', 1, (-2,), ((0, 1),), -9, 1)":{"1":"4132070710310066/15178782548475"},"('BA', 0, (), ((0, 3),), -9, 1)":{"1":"-682143458510447/15178782548475"},"('BA', 1, (-2,), ((0, 1),), -8, 1)":{"1":"-4156356762387626/15178782548475"},"('BA', 0, (), ((0, 3),), -8, 1)":{"1":"562062423238067/15178782548475"},"('BA', 1, (-2,), ((0, 1),), -7, 1)":{"1":"171382069340995066/622330084487475"},"('BA', 0, (), ((0, 3),), -7, 1)":{"1":"-17580197635309747/622330084487475"},"('BA', 1, (-2,), ((0, 1),), -6, 1)":{"1":"-24618625978670038/88904297783925"},"('BA', 0, (), ((0, 3),), -6, 1)":{"1":"1630880903184421/88904297783925"},"('BA', 1, (-2,), ((0, 1),), -5, 1)":{"1":"1064290792140982834/3822884804708775"},"('BA', 0, (), ((0, 3),), -5, 1)":{"1":"-26505503390950903/3822884804708775"},"('BA', 1, (-2,), ((0, 1),), -4, 1)":{"1":"-11768364870426151574/42051732851796525"},"('BA', 0, (), ((0, 3),), -4, 1)":{"1":"-277284721640205787/42051732851796525"},"('BA', 1, (-2,), ((0, 1),), -3, 1)":{"1":"11828171779370928854/42051732851796525"},"('BA', 0, (), ((0, 3),), -3, 1)":{"1":"980015901741338827/42051732851796525"},"('BA', 1, (-2,), ((0, 1),), -2, 1)":{"1":"-11886678538121254454/42051732851796525"},"('BA', 0, (), ((0, 3),), -2, 1)":{"1":"-1906372915288160827/42051732851796525"},"('BA', 1, (-2,), ((0, 1),), -1, 1)":{"1":"561365202194213936938/1976431444034436675"},"('BA', 0, (), ((0, 3),), -1, 1)":{"1":"154190988678903021269/1976431444034436675"},"('BA', 1, (-2,), ((0, 1),), 0, 1)":{"1":"-564000444119593185838/1976431444034436675"},"('BA', 0, (), ((0, 3),), 0, 1)":{"1":"-282000222059796592919/1976431444034436675"},"('R', -47, 4)":{"1":"-48"},"('R', -46, 4)":{"1":"72"},"('R', -45, 4)":{"1":"-88"},"('R', -44, 4)":{"1":"100"},"('R', -43, 4)":{"1":"-548/5"},"('R', -42, 4)":{"1":"588/5"},"('R', -41, 4)":{"1":"-4356/35"},"('R', -40, 4)":{"1":"4566/35"},"('R', -39, 4)":{"1":"-14258/105"},"('R', -38, 4)":{"1":"14762/105"},"('R', -37, 4)":{"1":"-167422/1155"},"('R', -36, 4)":{"1":"172042/1155"},"('R', -35, 4)":{"1":"-2291986/15015"},"('R', -34, 4)":{"1":"2343466/15015"},"('R', -33, 4)":{"1":"-2391514/15015"},"('R', -32, 4)":{"1":"2436559/15015"},"('R', -31, 4)":{"1":"-42142223/255255"},"('R', -30, 4)":{"1":"14274301/85085"},"('R', -29, 4)":{"1":"-275295799/1616615"},"('R', -28, 4)":{"1":"55835135/323323"},"('R', -27, 4)":{"1":"-56574159/323323"},"('R', -26, 4)":{"1":"57279591/323323"},"('R', -25, 4)":{"1":"-1332950097/7436429"},"('R', -24, 4)":{"1":"1347822955/7436429"},"('R', -23, 4)":{"1":"-34052522467/185910725"},"('R', -22, 4)":{"1":"34395742267/185910725"},"('R', -21, 4)":{"1":"-312536252003/1673196525"},"('R', -20, 4)":{"1":"315404588903/1673196525"},"('R', -19, 4)":{"1":"-9227046511387/48522699225"},"('R', -18, 4)":{"1":"9304682830147/48522699225"},"('R', -17, 4)":{"1":"-290774257297357/1504203675975"},"('R', -16, 4)":{"1":"586061125622639/3008407351950"},"('R', -15, 4)":{"1":"-53676090078349/273491577450"},"('R', -14, 4)":{"1":"54062195834749/273491577450"},"('R', -13, 4)":{"1":"-54437269998109/273491577450"},"('R', -12, 4)":{"1":"54801925434709/273491577450"},"('R', -11, 4)":{"1":"-2040798836801833/10119188365650"},"('R', -10, 4)":{"1":"2053580969474233/10119188365650"},"('R', -9, 4)":{"1":"-2066035355155033/10119188365650"},"('R', -8, 4)":{"1":"2078178381193813/10119188365650"},"('R', -7, 4)":{"1":"-85691034670497533/414886722991650"},"('R', -6, 4)":{"1":"12309312989335019/59269531855950"},"('R', -5, 4)":{"1":"-532145396070491417/2548589869805850"},"('R', -4, 4)":{"1":"5884182435213075787/28034488567864350"},"('R', -3, 4)":{"1":"-5914085889685464427/28034488567864350"},"('R', -2, 4)":{"1":"5943339269060627227/28034488567864350"},"('R', -1, 4)":{"1":"-280682601097106968469/1317620962689624450"},"('R', 0, 4)":{"1":"282000222059796592919/1317620962689624450"},"('BA', 1, (1, 2), ((0, 1),), -48, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -48, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -48, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -48, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -48, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -48, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -48, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -48, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -48, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -48, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -48, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -47, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -47, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -47, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -47, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -47, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -47, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -47, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -47, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -47, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -47, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -47, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -46, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -46, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -46, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -46, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -46, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -46, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -46, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -46, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -46, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -46, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -46, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -45, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -45, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -45, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -45, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -45, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -45, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -45, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -45, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -45, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -45, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -45, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -44, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -44, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -44, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -44, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -44, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -44, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -44, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -44, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -44, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -44, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -44, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -43, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -43, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -43, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -43, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -43, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -43, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -43, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -43, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -43, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -43, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -43, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -42, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -42, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -42, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -42, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -42, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -42, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -42, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -42, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -42, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -42, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -42, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -41, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -41, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -41, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -41, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -41, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -41, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -41, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -41, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -41, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -41, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -41, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -40, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -40, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -40, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -40, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -40, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -40, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -40, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -40, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -40, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -40, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -40, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -39, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -39, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -39, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -39, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -39, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -39, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -39, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -39, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -39, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -39, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -39, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -38, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -38, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -38, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -38, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -38, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -38, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -38, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -38, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -38, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -38, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -38, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -37, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -37, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -37, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -37, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -37, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -37, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -37, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -37, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -37, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -37, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -37, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -36, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -36, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -36, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -36, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -36, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -36, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -36, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -36, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -36, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -36, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -36, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -35, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -35, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -35, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -35, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -35, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -35, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -35, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -35, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -35, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -35, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -35, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -34, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -34, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -34, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -34, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -34, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -34, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -34, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -34, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -34, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -34, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -34, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -33, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -33, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -33, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -33, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -33, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -33, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -33, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -33, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -33, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -33, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -33, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -32, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -32, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -32, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -32, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -32, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -32, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -32, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -32, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -32, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -32, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -32, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -31, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -31, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -31, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -31, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -31, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -31, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -31, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -31, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -31, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -31, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -31, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -30, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -30, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -30, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -30, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -30, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -30, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -30, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -30, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -30, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -30, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -30, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -29, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -29, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -29, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -29, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -29, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -29, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -29, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -29, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -29, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -29, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -29, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -28, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -28, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -28, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -28, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -28, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -28, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -28, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -28, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -28, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -28, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -28, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -27, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -27, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -27, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -27, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -27, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -27, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -27, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -27, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -27, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -27, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -27, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -26, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -26, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -26, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -26, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -26, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -26, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -26, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -26, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -26, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -26, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -26, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -25, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -25, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -25, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -25, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -25, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -25, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -25, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -25, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -25, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -25, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -25, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -24, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -24, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -24, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -24, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -24, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -24, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -24, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -24, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -24, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -24, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -24, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -23, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -23, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -23, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -23, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -23, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -23, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -23, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -23, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -23, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -23, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -23, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -22, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -22, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -22, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -22, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -22, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -22, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -22, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -22, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -22, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -22, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -22, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -21, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -21, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -21, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -21, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -21, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -21, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -21, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -21, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -21, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -21, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -21, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -20, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -20, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -20, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -20, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -20, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -20, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -20, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -20, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -20, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -20, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -20, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -19, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -19, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -19, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -19, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -19, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -19, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -19, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -19, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -19, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -19, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -19, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -18, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -18, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -18, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -18, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -18, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -18, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -18, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -18, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -18, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -18, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -18, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -17, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -17, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -17, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -17, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -17, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -17, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -17, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -17, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -17, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -17, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -17, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -16, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -16, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -16, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -16, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -16, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -16, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -16, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -16, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -16, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -16, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -16, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -15, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -15, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -15, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -15, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -15, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -15, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -15, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -15, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -15, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -15, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -15, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -14, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -14, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -14, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -14, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -14, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -14, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -14, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -14, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -14, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -14, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -14, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -13, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -13, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -13, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -13, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -13, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -13, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -13, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -13, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -13, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -13, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -13, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -12, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -12, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -12, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -12, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -12, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -12, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -12, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -12, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -12, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -12, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -12, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -11, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -11, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -11, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -11, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -11, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -11, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -11, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -11, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -11, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -11, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -11, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -10, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -10, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -10, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -10, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -10, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -10, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -10, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -10, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -10, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -10, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -10, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -9, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -9, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -9, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -9, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -9, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -9, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -9, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -9, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -9, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -9, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -9, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -8, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -8, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -8, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -8, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -8, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -8, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -8, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -8, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -8, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -8, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -8, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -7, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -7, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -7, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -7, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -7, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -7, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -7, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -7, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -7, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -7, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -7, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -6, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -6, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -6, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -6, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -6, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -6, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -6, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -6, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -6, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -6, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -6, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -5, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -5, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -5, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -5, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -5, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -5, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -5, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -5, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -5, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -5, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -5, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -4, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -4, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -4, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -4, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -4, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -4, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -4, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -4, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -4, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -4, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -4, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -3, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -3, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -3, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -3, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -3, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -3, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -3, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -3, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -3, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -3, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -3, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -2, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -2, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -2, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -2, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -2, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -2, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -2, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -2, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -2, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -2, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -2, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -1, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -1, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -1, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -1, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -1, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -1, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -1, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -1, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -1, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -1, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -1, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), 0, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), 0, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), 0, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), 0, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), 0, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), 0, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), 0, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), 0, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), 0, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), 0, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), 0, 2)":{"1":"-144"},"('BA', 1, (1,), ((0, 1),), -48, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -48, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -47, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -47, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -46, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -46, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -45, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -45, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -44, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -44, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -43, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -43, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -42, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -42, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -41, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -41, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -40, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -40, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -39, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -39, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -38, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -38, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -37, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -37, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -36, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -36, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -35, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -35, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -34, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -34, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -33, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -33, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -32, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -32, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -31, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -31, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -30, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -30, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -29, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -29, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -28, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -28, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -27, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -27, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -26, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -26, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -25, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -25, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -24, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -24, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -23, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -23, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -22, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -22, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -21, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -21, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -20, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -20, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -19, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -19, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -18, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -18, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -17, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -17, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -16, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -16, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -15, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -15, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -14, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -14, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -13, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -13, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -12, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -12, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -11, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -11, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -10, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -10, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -9, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -9, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -8, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -8, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -7, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -7, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -6, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -6, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -5, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -5, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -4, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -4, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -3, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -3, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -2, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -2, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -1, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -1, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), 0, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), 0, 3)":{"1":"-64"},"('BA', 1, (1, -2), ((0, 1),), -48, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -48, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -47, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -47, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -46, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -46, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -45, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -45, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -44, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -44, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -43, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -43, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -42, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -42, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -41, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -41, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -40, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -40, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -39, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -39, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -38, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -38, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -37, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -37, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -36, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -36, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -35, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -35, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -34, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -34, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -33, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -33, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -32, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -32, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -31, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -31, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -30, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -30, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -29, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -29, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -28, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -28, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -27, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -27, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -26, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -26, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -25, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -25, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -24, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -24, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -23, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -23, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -22, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -22, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -21, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -21, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -20, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -20, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -19, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -19, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -18, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -18, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -17, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -17, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -16, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -16, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -15, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -15, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -14, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -14, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -13, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -13, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -12, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -12, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -11, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -11, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -10, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -10, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -9, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -9, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -8, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -8, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -7, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -7, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -6, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -6, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -5, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -5, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -4, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -4, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -3, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -3, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -2, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -2, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -1, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -1, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), 0, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), 0, 1)":{"1":"-96"},"('BA', 1, (), ((0, 1),), -48, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -47, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -46, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -45, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -44, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -43, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -42, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -41, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -40, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -39, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -38, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -37, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -36, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -35, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -34, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -33, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -32, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -31, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -30, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -29, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -28, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -27, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -26, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -25, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -24, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -23, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -22, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -21, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -20, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -19, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -18, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -17, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -16, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -15, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -14, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -13, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -12, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -11, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -10, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -9, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -8, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -7, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -6, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -5, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -4, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -3, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -2, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -1, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), 0, 4)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -48, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -48, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -47, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -47, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -46, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -46, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -45, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -45, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -44, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -44, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -43, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -43, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -42, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -42, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -41, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -41, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -40, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -40, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -39, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -39, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -38, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -38, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -37, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -37, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -36, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -36, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -35, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -35, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -34, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -34, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -33, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -33, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -32, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -32, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -31, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -31, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -30, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -30, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -29, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -29, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -28, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -28, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -27, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -27, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -26, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -26, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -25, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -25, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -24, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -24, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -23, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -23, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -22, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -22, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -21, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -21, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -20, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -20, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -19, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -19, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -18, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -18, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -17, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -17, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -16, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -16, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -15, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -15, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -14, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -14, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -13, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -13, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -12, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -12, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -11, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -11, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -10, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -10, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -9, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -9, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -8, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -8, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -7, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -7, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -6, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -6, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -5, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -5, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -4, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -4, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -3, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -3, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -2, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -2, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -1, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -1, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), 0, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), 0, 2)":{"1":"-48"},"('BA', 1, (-2, 1), ((0, 1),), -48, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -48, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -47, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -47, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -46, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -46, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -45, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -45, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -44, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -44, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -43, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -43, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -42, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -42, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -41, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -41, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -40, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -40, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -39, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -39, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -38, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -38, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -37, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -37, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -36, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -36, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -35, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -35, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -34, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -34, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -33, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -33, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -32, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -32, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -31, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -31, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -30, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -30, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -29, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -29, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -28, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -28, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -27, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -27, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -26, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -26, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -25, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -25, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -24, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -24, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -23, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -23, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -22, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -22, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -21, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -21, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -20, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -20, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -19, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -19, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -18, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -18, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -17, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -17, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -16, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -16, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -15, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -15, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -14, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -14, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -13, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -13, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -12, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -12, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -11, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -11, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -10, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -10, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -9, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -9, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -8, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -8, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -7, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -7, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -6, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -6, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -5, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -5, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -4, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -4, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -3, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -3, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -2, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -2, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -1, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -1, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), 0, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), 0, 1)":{"1":"-64"},"('BA', 0, (), (), 1, 5)":{"1":"32"},"('R', 1, 5)":{"1":"32"},"('BA', 0, (), ((0, 4),), -48, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -48, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -47, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -47, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -46, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -46, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -45, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -45, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -44, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -44, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -43, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -43, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -42, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -42, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -41, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -41, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -40, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -40, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -39, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -39, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -38, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -38, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -37, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -37, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -36, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -36, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -35, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -35, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -34, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -34, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -33, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -33, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -32, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -32, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -31, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -31, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -30, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -30, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -29, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -29, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -28, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -28, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -27, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -27, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -26, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -26, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -25, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -25, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -24, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -24, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -23, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -23, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -22, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -22, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -21, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -21, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -20, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -20, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -19, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -19, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -18, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -18, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -17, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -17, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -16, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -16, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -15, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -15, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -14, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -14, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -13, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -13, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -12, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -12, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -11, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -11, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -10, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -10, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -9, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -9, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -8, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -8, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -7, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -7, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -6, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -6, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -5, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -5, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -4, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -4, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -3, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -3, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -2, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -2, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -1, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -1, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), 0, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), 0, 3)":{"1":"-32"},"('BA', 1, (), ((0, 1),), -48, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -47, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -46, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -45, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -44, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -43, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -42, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -41, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -40, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -39, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -38, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -37, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -36, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -35, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -34, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -33, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -32, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -31, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -30, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -29, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -28, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -27, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -26, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -25, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -24, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -23, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -22, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -21, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -20, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -19, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -18, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -17, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -16, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -15, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -14, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -13, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -12, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -11, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -10, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -9, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -8, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -7, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -6, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -5, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -4, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -3, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -2, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -1, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), 0, 1)":{"z3":"-32"}}

==> anc/tables/json/atoms_m5.json <==
{"('R', -3, 1)":{"1":"1012/9","z3":"-32"},"('R', -2, 1)":{"1":"-59","pi2":"8/3","z3":"48"},"('R', -1, 1)":{"1":"-2500/27","pi2":"-8/3","z3":"-176/3"},"('R', 0, 1)":{"1":"6799/54","pi2":"10/3","z3":"200/3"},"('R', -3, 2)":{"1":"-20/3","pi2":"-16/3"},"('R', -2, 2)":{"1":"-296/3","pi2":"8"},"('R', -1, 2)":{"1":"3284/27","pi2":"-88/9"},"('R', 0, 2)":{"1":"-3209/27","pi2":"100/9"},"('BA', 0, (), ((0, 1),), -4, 1)":{"1":"-1112/9"},"('BA', 0, (), ((0, 1),), -3, 1)":{"1":"1552/9"},"('BA', 0, (), ((0, 1),), -1, 1)":{"1":"-1552/9"},"('BA', 0, (), ((0, 1),), 0, 1)":{"1":"1112/9"},"('BA', 1, (), ((0, 2),), -4, 1)":{"1":"-220/3","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -4, 2)":{"1":"-220/3","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -3, 1)":{"1":"-160/3","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -3, 2)":{"1":"-160/3","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -2, 1)":{"1":"40","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -2, 2)":{"1":"40","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -1, 1)":{"1":"-160/3","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -1, 2)":{"1":"-160/3","pi2":"16/3"},"('BA', 1, (), ((0, 2),), 0, 1)":{"1":"-220/3","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), 0, 2)":{"1":"-220/3","pi2":"-16/3"},"('R', -3, 3)":{"1":"-200/3"},"('R', -2, 3)":{"1":"92"},"('R', -1, 3)":{"1":"-752/9"},"('R', 0, 3)":{"1":"830/9"},"('BA', 0, (), ((0, 2),), -4, 1)":{"1":"640/9","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -3, 1)":{"1":"-3184/9","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -2, 1)":{"1":"416","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -1, 1)":{"1":"-3184/9","pi2":"16/3"},"('BA', 0, (), ((0, 2),), 0, 1)":{"1":"640/9","pi2":"-16/3"},"('BA', 1, (2,), ((0, 1),), -4, 1)":{"1":"400/3"},"('BA', 1, (), ((0, 3),), -4, 1)":{"1":"-200/3"},"('BA', 1, (1,), ((0, 2),), -4, 1)":{"1":"400/3"},"('BA', 1, (1,), ((0, 1),), -4, 2)":{"1":"400/3"},"('BA', 1, (), ((0, 2),), -4, 2)":{"1":"-200/3"},"('BA', 1, (2,), ((0, 1),), -3, 1)":{"1":"-352/3"},"('BA', 1, (), ((0, 3),), -3, 1)":{"1":"368/3"},"('BA', 1, (1,), ((0, 2),), -3, 1)":{"1":"-352/3"},"('BA', 1, (1,), ((0, 1),), -3, 2)":{"1":"-352/3"},"('BA', 1, (), ((0, 2),), -3, 2)":{"1":"272/3"},"('BA', 1, (2,), ((0, 1),), -2, 1)":{"1":"96"},"('BA', 1, (), ((0, 3),), -2, 1)":{"1":"-144"},"('BA', 1, (1,), ((0, 2),), -2, 1)":{"1":"96"},"('BA', 1, (1,), ((0, 1),), -2, 2)":{"1":"96"},"('BA', 1, (), ((0, 2),), -2, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -1, 1)":{"1":"-352/3"},"('BA', 1, (), ((0, 3),), -1, 1)":{"1":"688/3"},"('BA', 1, (1,), ((0, 2),), -1, 1)":{"1":"-352/3"},"('BA', 1, (1,), ((0, 1),), -1, 2)":{"1":"-352/3"},"('BA', 1, (), ((0, 2),), -1, 2)":{"1":"144"},"('BA', 1, (2,), ((0, 1),), 0, 1)":{"1":"400/3"},"('BA', 1, (), ((0, 3),), 0, 1)":{"1":"-1000/3"},"('BA', 1, (1,), ((0, 2),), 0, 1)":{"1":"400/3"},"('BA', 1, (1,), ((0, 1),), 0, 2)":{"1":"400/3"},"('BA', 1, (), ((0, 2),), 0, 2)":{"1":"-200"},"('BA', 1, (), ((0, 1),), -4, 3)":{"1":"-200/3"},"('BA', 1, (), ((0, 1),), -3, 3)":{"1":"176/3"},"('BA', 1, (), ((0, 1),), -2, 3)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -1, 3)":{"1":"176/3"},"('BA', 1, (), ((0, 1),), 0, 3)":{"1":"-200/3"},"('BA', 1, (-2,), ((0, 1),), -4, 1)":{"1":"-400/3"},"('BA', 0, (), ((0, 3),), -4, 1)":{"1":"200"},"('BA', 1, (-2,), ((0, 1),), -3, 1)":{"1":"352/3"},"('BA', 0, (), ((0, 3),), -3, 1)":{"1":"-112"},"('BA', 1, (-2,), ((0, 1),), -2, 1)":{"1":"-96"},"('BA', 0, (), ((0, 3),), -2, 1)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -1, 1)":{"1":"352/3"},"('BA', 0, (), ((0, 3),), -1, 1)":{"1":"-16/3"},"('BA', 1, (-2,), ((0, 1),), 0, 1)":{"1":"-400/3"},"('BA', 0, (), ((0, 3),), 0, 1)":{"1":"-200/3"},"('R', -3, 4)":{"1":"-48"},"('R', -2, 4)":{"1":"72"},"('R', -1, 4)":{"1":"-88"},"('R', 0, 4)":{"1":"100"},"('BA', 1, (1, 2), ((0, 1),), -4, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -4, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -4, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -4, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -4, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -4, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -4, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -4, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -4, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -4, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -4, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -3, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -3, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -3, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -3, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -3, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -3, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -3, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -3, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -3, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -3, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -3, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -2, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -2, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -2, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -2, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -2, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -2, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -2, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -2, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -2, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -2, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -2, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -1, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -1, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -1, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -1, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -1, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -1, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -1, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -1, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -1, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -1, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -1, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), 0, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), 0, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), 0, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), 0, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), 0, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), 0, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), 0, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), 0, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), 0, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), 0, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), 0, 2)":{"1":"-144"},"('BA', 1, (1,), ((0, 1),), -4, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -4, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -3, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -3, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -2, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -2, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -1, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -1, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), 0, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), 0, 3)":{"1":"-64"},"('BA', 1, (1, -2), ((0, 1),), -4, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -4, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -3, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -3, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -2, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -2, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -1, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -1, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), 0, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), 0, 1)":{"1":"-96"},"('BA', 1, (), ((0, 1),), -4, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -3, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -2, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -1, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), 0, 4)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -4, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -4, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -3, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -3, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -2, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -2, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -1, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -1, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), 0, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), 0, 2)":{"1":"-48"},"('BA', 1, (-2, 1), ((0, 1),), -4, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -4, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -3, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -3, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -2, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -2, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -1, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -1, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), 0, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), 0, 1)":{"1":"-64"},"('BA', 0, (), (), 1, 5)":{"1":"32"},"('R', 1, 5)":{"1":"32"},"('BA', 0, (), ((0, 4),), -4, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -4, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -3, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -3, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -2, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -2, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -1, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -1, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), 0, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), 0, 3)":{"1":"-32"},"('BA', 1, (), ((0, 1),), -4, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -3, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -2, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -1, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), 0, 1)":{"z3":"-32"}}

==> anc/tables/json/atoms_m51.json <==
{"('R', -49, 1)":{"1":"1630857928284167231678337171603250486714617190331933/95651833293721736506467403981543308397560498000000","z3":"-32"},"('R', -48, 1)":{"1":"-26087041579732327172825063307068916564632386405213817/191303666587443473012934807963086616795120996000000","pi2":"8/3","z3":"48"},"('R', -47, 1)":{"1":"132439870573862858361236162544072232931955754687155341/573910999762330419038804423889259850385362988000000","pi2":"-8/3","z3":"-176/3"},"('R', -46, 1)":{"1":"-1135721451120983677540500968251114602827017655056523/3999379789284532536855779957416444950420648000000","pi2":"10/3","z3":"200/3"},"('R', -45, 1)":{"1":"1815409125697051062084533788526122149126288161567758571/5739109997623304190388044238892598503853629880000000","pi2":"-10/3","z3":"-1096/15"},"('R', -44, 1)":{"1":"-1849058968852155380039172387060121593280008075514439/5545033814128796319215501680089467153481768000000","pi2":"98/27","z3":"392/5"},"('R', -43, 1)":{"1":"11788487870332880962601368295979246502590664907739121/34547468044661167730837121339771170354892858000000","pi2":"-98/27","z3":"-2904/35"},"('R', -42, 1)":{"1":"-23860223440822099037346103292546291623898983061045903/69780741906586080726802523003905043843381604000000","pi2":"205/54","z3":"3044/35"},"('R', -41, 1)":{"1":"124609412053176890163459795724520852501249579009021159/368942785561498126524945701071667046676304778000000","pi2":"-205/54","z3":"-28516/315"},"('R', -40, 1)":{"1":"-8514561632101974026535141706945615747765005170602636109/25825994989304868856746199075016693267341334460000000","pi2":"5269/1350","z3":"29524/315"},"('R', -39, 1)":{"1":"12495107788917056893740991512007590748607089285703831/39204546473328074165838632371941849362187984000000","pi2":"-5269/1350","z3":"-334844/3465"},"('R', -38, 1)":{"1":"-220597855441280418421140487364966801243089562068169/722531770989470015226331850323950152609654400000","pi2":"5369/1350","z3":"344084/3465"},"('R', -37, 1)":{"1":"677186302578255321138049684242064171243755466335732409/2335568242511049009653569307653683565046520681600000","pi2":"-5369/1350","z3":"-4583972/45045"},"('R', -36, 1)":{"1":"-224004170971125615420196876783025378468068556403930209/820967316234156395071914605990175715116782736000000","pi2":"266681/66150","z3":"4686932/45045"},"('R', -35, 1)":{"1":"16732174175623192561979224804213711419819296224571968940377/65804635232748805846989315243142534445185720204080000000","pi2":"-266681/66150","z3":"-4783028/45045"},"('R', -34, 1)":{"1":"-251724941155074753965376427031834744884213487635543722233/1074361391555082544440641881520694439921399513536000000","pi2":"1077749/264600","z3":"4873118/45045"},"('R', -33, 1)":{"1":"3891132244793314054111896261718428683248046040954716432089/18264143656436403255490911985851805478663791730112000000","pi2":"-1077749/264600","z3":"-84284446/765765"},"('R', -32, 1)":{"1":"-12759317854860352550060693475281565499346753740993736121953/66968526740266811936800010614789953421767236343744000000","pi2":"9778141/2381400","z3":"28548602/255255"},"('R', -31, 1)":{"1":"212166454264444736875278681249630661515951665847282710010923/1272402008065069426799200201681009115013577490531136000000","pi2":"-9778141/2381400","z3":"-550591598/4849845"},"('R', -30, 1)":{"1":"-901106901376736683635601653041069539916351167430411075841391/6362010040325347133996001008405045575067887452655680000000","pi2":"1968329/476280","z3":"111670270/969969"},"('R', -29, 1)":{"1":"10759964202500956623925880301247522264995343851910784742697/93474810187688758490495966840134102902046922092992000000","pi2":"-1968329/476280","z3":"-37716106/323323"},"('R', -28, 1)":{"1":"-5422620969619546874894916057967460350187224304693324549616643/62347698395188401913160809882369446635665297036025664000000","pi2":"239437889/57629880","z3":"38186394/323323"},"('R', -27, 1)":{"1":"1666105166635188748214986376608557376473706564389980162428901/29265246185496596816381604638663209645312282282216128000000","pi2":"-239437889/57629880","z3":"-888633398/7436429"},"('R', -26, 1)":{"1":"-11350287493909576109679602219910046368989157267705567289211/464527717230104711371136581566082692782734639400256000000","pi2":"240505109/57629880","z3":"2695645910/22309287"},"('R', -25, 1)":{"1":"-207042659329125169179353424247356803016879496967407/17696580069180639338128373714425859923892160000000","pi2":"-240505109/57629880","z3":"-68105044934/557732175"},"('R', -24, 1)":{"1":"544416522119643192888453331015481424560604354467657626308713/9755082061832198938793868212887736548437427427405376000000","pi2":"40799043101/9739449720","z3":"68791484534/557732175"},"('R', -23, 1)":{"1":"-19323700397307288665365571180776442869711386155154680107039/255964252351282187898381381679270055206812964567488000000","pi2":"-40799043101/9739449720","z3":"-625072504006/5019589575"},"('R', -22, 1)":{"1":"16554584439506167829047550956555635110658405409087023067328447/187043095185565205739482429647108339906995891108076992000000","pi2":"40931552621/9739449720","z3":"630809177806/5019589575"},"('R', -21, 1)":{"1":"-533034261067313618905654615817833797133585305025279761416629747/5424249760381390966444990459766141857302880842134232768000000","pi2":"-40931552621/9739449720","z3":"-18454093022774/145568097675"},"('R', -20, 1)":{"1":"58712876816208490702627675571092676470605071882608180864015951/553494873508305200657652087731238965030906208381044160000000","pi2":"205234915681/48697248600","z3":"18609365660294/145568097675"},"('R', -19, 1)":{"1":"-77265150048331505274228863408394511207630644631665464750409649/686333643150298448815488588786736316638323698392494758400000","pi2":"-205234915681/48697248600","z3":"-581548514594714/4512611027925"},"('R', -18, 1)":{"1":"21340008188955737671639948145889548720721267221225747621104259/180614116618499591793549628628088504378506236419077568000000","pi2":"822968714749/194788994400","z3":"586061125622639/4512611027925"},"('R', -17, 1)":{"1":"-66672767766700589856821231058786976480405531091354045853386869/541842349855498775380648885884265513135518709257232704000000","pi2":"-822968714749/194788994400","z3":"-53676090078349/410237366175"},"('R', -16, 1)":{"1":"69051963334665994850815884412031722465687028270574155584250689/541842349855498775380648885884265513135518709257232704000000","pi2":"238357395880861/56294019381600","z3":"54062195834749/410237366175"},"('R', -15, 1)":{"1":"-34899744806577995576915456154851679924679709104572454861602804871/265502751429194399936517954083290101436404167536044024960000000","pi2":"-238357395880861/56294019381600","z3":"-54437269998109/410237366175"},"('R', -14, 1)":{"1":"58356181632877280558338926959764127483829139064105344382610709/431711790941779512091899112330553010465697833391941504000000","pi2":"238820721143261/56294019381600","z3":"54801925434709/410237366175"},"('R', -13, 1)":{"1":"-1853622596398792664502463181815784971665638124086893889730923657/13365444629768969792722672518478549324009461495011740032000000","pi2":"-238820721143261/56294019381600","z3":"-2040798836801833/15178782548475"},"('R', -12, 1)":{"1":"64532317121797583540514779406747042704143300936788739239324653/454281660045814715673936990789074127291913718077322112000000","pi2":"86364397717734821/20322140996757600","z3":"2053580969474233/15178782548475"},"('R', -11, 1)":{"1":"-36900271980269395708093633508894951230943361192020022339218322391/253943447965610426061730777851092437156179768405223060608000000","pi2":"-86364397717734821/20322140996757600","z3":"-2066035355155033/15178782548475"},"('R', -10, 1)":{"1":"188545293126065407115062641301575978866948086976418966700782445313/1269717239828052130308653889255462185780898842026115303040000000","pi2":"17299975731542641/4064428199351520","z3":"2078178381193813/15178782548475"},"('R', -9, 1)":{"1":"-315699917731509402267202071650529356126187904395470125980501082681/2082336273318005493706192378378957984680674100922829096985600000","pi2":"-17299975731542641/4064428199351520","z3":"-85691034670497533/622330084487475"},"('R', -8, 1)":{"1":"236702529442314845918635265166228141688658710741993546796581722968783/1530517160888734037874051398108534118740295464178279386284416000000","pi2":"353562301485889/82947514272480","z3":"12309312989335019/88904297783925"},"('R', -7, 1)":{"1":"-10368756017449051519508881441139648514802002995086812507326702102689703/65812237918215563628584210118666967105832704959666013610229888000000","pi2":"-353562301485889/82947514272480","z3":"-532145396070491417/3822884804708775"},"('R', -6, 1)":{"1":"215145832870108495450904080444722064840546703209220663517180251089187/1343106896290113543440494084054427900119034795095224767555712000000","pi2":"354019312583809/82947514272480","z3":"5884182435213075787/42051732851796525"},"('R', -5, 1)":{"1":"-40341026780722873189110818081610136053566731143605877744642103489429/248723499312983989526017422973042203725747184276893475473280000000","pi2":"-354019312583809/82947514272480","z3":"-5914085889685464427/42051732851796525"},"('R', -4, 1)":{"1":"26639614966893855040572704197202426525330473763639579901182239015097/163446870977103764545668592239427733876919578239101426739584000000","pi2":"187497409728228241/43879235050141920","z3":"5943339269060627227/42051732851796525"},"('R', -3, 1)":{"1":"-2883460249949578008026435462973136284690896933031724573262094032326751/17924673517155712845174988948923908148502180413554789799107712000000","pi2":"-187497409728228241/43879235050141920","z3":"-280682601097106968469/1976431444034436675"},"('R', -2, 1)":{"1":"9211717719203075346721380588378947408142383510306718738267603188822783/60495773120400530852465587702618190001194858895747415571988528000000","pi2":"187700554334941861/43879235050141920","z3":"282000222059796592919/1976431444034436675"},"('R', -1, 1)":{"1":"-184674884101202207562705107660592878817698670982832656779252200634855049/1482146441449813005885406898714145655029274042945811681513718936000000","pi2":"-187700554334941861/43879235050141920","z3":"-13881256687139135026631/96845140757687397075"},"('R', 0, 1)":{"1":"2359389242198089495048253644549539735996330721090906373553989827426382657/74107322072490650294270344935707282751463702147290584075685946800000000","pi2":"23485971550561141649/5484904381267740000","z3":"13943237577224054960759/96845140757687397075"},"('R', -49, 2)":{"1":"-4782391273230027856329779862863/11223615790746210896774730000","pi2":"-16/3"},"('R', -48, 2)":{"1":"2250060322099685561242763020871/7482410527164140597849820000","pi2":"8"},"('R', -47, 2)":{"1":"-2891924837002370130903675965167/22447231581492421793549460000","pi2":"-88/9"},"('R', -46, 2)":{"1":"-1174822674006508355540818608287/44894463162984843587098920000","pi2":"100/9"},"('R', -45, 2)":{"1":"36647169563480418531763061121803/224472315814924217935494600000","pi2":"-548/45"},"('R', -44, 2)":{"1":"-37942715002794932367626398410311/134683389488954530761296760000","pi2":"196/15"},"('R', -43, 2)":{"1":"2542521693335919341401499279009701/6599486084958772007303541240000","pi2":"-484/35"},"('R', -42, 2)":{"1":"-13804870311136421409044084610431701/29037738773818596832135581456000","pi2":"1522/105"},"('R', -41, 2)":{"1":"103523499030544779035534490853244903/186671177831690979635157309360000","pi2":"-14258/945"},"('R', -40, 2)":{"1":"-52941070186998790342552939142227517/84850535378041354379616958800000","pi2":"14762/945"},"('R', -39, 2)":{"1":"4275063112062326822913454572242339/6241285580998786553151156240000","pi2":"-167422/10395"},"('R', -38, 2)":{"1":"-9980534035341094300851802904459/13515233600440994767274160000","pi2":"172042/10395"},"('R', -37, 2)":{"1":"4192969194595129926359454490755356609/5338795685986362017565499047696000","pi2":"-2291986/135135"},"('R', -36, 2)":{"1":"-154387051659188378269391673120778354663/186857849009522670614792466669360000","pi2":"2343466/135135"},"('R', -35, 2)":{"1":"805010568428366588635455049268255519023/934289245047613353073962333346800000","pi2":"-2391514/135135"},"('R', -34, 2)":{"1":"-2840838165008155085725054868981863/3185058874827802182057928080000","pi2":"2436559/135135"},"('R', -33, 2)":{"1":"416367340907527364459488116972708393739/453797633308840771493067419054160000","pi2":"-42142223/2297295"},"('R', -32, 2)":{"1":"-579510614558434724773639026835576729/617411745998422818357914855856000","pi2":"14274301/765765"},"('R', -31, 2)":{"1":"63860887939855266188169224582304578273/66838411107503679522234736139760000","pi2":"-275295799/14549535"},"('R', -30, 2)":{"1":"-10945940421602825521501108333730809763/11306261517004949722486599740400000","pi2":"55835135/2909907"},"('R', -29, 2)":{"1":"531097562046927853654511417521841553887/543739506577259663140342042650480000","pi2":"-18858053/969969"},"('R', -28, 2)":{"1":"-481504444561138703278502611111010388727/490691749838014817955918428733360000","pi2":"6364399/323323"},"('R', -27, 2)":{"1":"64889152833743480250834333307547093533237/66103188585321139047490154042222640000","pi2":"-444316699/22309287"},"('R', -26, 2)":{"1":"-96928773862920886469113467687351285183431/99154782877981708571235231063333960000","pi2":"1347822955/66927861"},"('R', -25, 2)":{"1":"342964374444591634070237474794022637156911/354124224564220387754411539511907000000","pi2":"-34052522467/1673196525"},"('R', -24, 2)":{"1":"-2361990409190773772976080451193332756350927/2478869571949542714280880776583349000000","pi2":"34395742267/1673196525"},"('R', -23, 2)":{"1":"42453164236363011550516806528364904220919411/44619652295091768857055853978500282000000","pi2":"-312536252003/15058768725"},"('R', -22, 2)":{"1":"-298385575316574090760858148502461269145049127/312337566065642381999390977849501974000000","pi2":"315404588903/15058768725"},"('R', -21, 2)":{"1":"252612163887349645103187228504118292812239206107/262675893061205243261487812371431160134000000","pi2":"-9227046511387/436704293025"},"('R', -20, 2)":{"1":"-36367143545234671902886633899344164336768566481/37525127580172177608783973195918737162000000","pi2":"9304682830147/436704293025"},"('R', -19, 2)":{"1":"35228380044822588819375763942946755579359537662371/36061647604545462682041398241277906412682000000","pi2":"-290774257297357/13537833083775"},"('R', -18, 2)":{"1":"-10142505754192343352109327572700831629426961346831/10303327887012989337726113783222258975052000000","pi2":"586061125622639/27075666167550"},"('R', -17, 2)":{"1":"71491153760957070338133288039302823806456265012317/72123295209090925364082796482555812825364000000","pi2":"-53676090078349/2461424197050"},"('R', -16, 2)":{"1":"-71912949800595634658069110601777719379715242808617/72123295209090925364082796482555812825364000000","pi2":"54062195834749/2461424197050"},"('R', -15, 2)":{"1":"1011385553141359239477218253400380780614358766816183/1009726132927272955097159150755781379555096000000","pi2":"-54437269998109/2461424197050"},"('R', -14, 2)":{"1":"-1014391529054669169417418398428705374261038178042003/1009726132927272955097159150755781379555096000000","pi2":"54801925434709/2461424197050"},"('R', -13, 2)":{"1":"198603564807009853111307105624418385510910187776388901/197473582282490953646858696769237815515846632000000","pi2":"-2040798836801833/91072695290850"},"('R', -12, 2)":{"1":"-28340791929127232118681399190266603628098673202368843/28210511754641564806694099538462545073692376000000","pi2":"2053580969474233/91072695290850"},"('R', -11, 2)":{"1":"197659208984209255810290909086130584505173733878578801/197473582282490953646858696769237815515846632000000","pi2":"-2066035355155033/91072695290850"},"('R', -10, 2)":{"1":"-4177359709637499049204830901000076106874822470632813/4201565580478530928656568016366762032252056000000","pi2":"2078178381193813/91072695290850"},"('R', -9, 2)":{"1":"6665955223069267794603217092087270863061381640491121099/6774552894221781491436111617736505466982412008000000","pi2":"-85691034670497533/3733980506924850"},"('R', -8, 2)":{"1":"-2252635443054087551338483833392344085299154257851709287157/2323671642718071051562586284883621375174967318744000000","pi2":"12309312989335019/533425786703550"},"('R', -7, 2)":{"1":"4080354366564167794746710274736239740435773145264192913639043/4296468867385713374339222040749815922698514572357656000000","pi2":"-532145396070491417/22937308828252650"},"('R', -6, 2)":{"1":"-566839419840080903533115849276097503548853228356867872880249/613781266769387624905603148678545131814073510336808000000","pi2":"5884182435213075787/252310397110779150"},"('R', -5, 2)":{"1":"545718360167397730014617267647736510787400878315074174010529/613781266769387624905603148678545131814073510336808000000","pi2":"-5914085889685464427/252310397110779150"},"('R', -4, 2)":{"1":"-517905593506473472379310056651172107844644471717921485642009/613781266769387624905603148678545131814073510336808000000","pi2":"5943339269060627227/252310397110779150"},"('R', -3, 2)":{"1":"1062068523787051510414607330666272323846543068537928272180521981/1355842818293577263416477355430906196177288384334008872000000","pi2":"-280682601097106968469/11858588664206620050"},"('R', -2, 2)":{"1":"-474730747069928344695721584481996483006490038065688378950486053/677921409146788631708238677715453098088644192167004436000000","pi2":"282000222059796592919/11858588664206620050"},"('R', -1, 2)":{"1":"134812310123546582188973077991286149543708729297701371749992280279/232527043337348500675925866456400412644404957913282521548000000","pi2":"-13881256687139135026631/581070844546124382450"},"('R', 0, 2)":{"1":"-89348948270426583601516477868947709527914178989212400366772771907/232527043337348500675925866456400412644404957913282521548000000","pi2":"13943237577224054960759/581070844546124382450"},"('BA', 0, (), ((0, 1),), -50, 1)":{"1":"-36107902633507425911492148788420314730052735044630933/95651833293721736506467403981543308397560498000000"},"('BA', 0, (), ((0, 1),), -49, 1)":{"1":"2913063031340410318951447547385385042384151375901989/3826073331748869460258696159261732335902419920000"},"('BA', 0, (), ((0, 1),), -48, 1)":{"1":"-407574742051725319450680819860663686088186321749571/546581904535552780036956594180247476557488560000"},"('BA', 0, (), ((0, 1),), -47, 1)":{"1":"95250559048575025477335287370977930209458578030611/136645476133888195009239148545061869139372140000"},"('BA', 0, (), ((0, 1),), -46, 1)":{"1":"-39919892222106618265389637931821176046905910663/61858522468939880040397984855166079284460000"},"('BA', 0, (), ((0, 1),), -45, 1)":{"1":"8023144416269149053582613647793687021835279779/13447504884552147834869127142427408540100000"},"('BA', 0, (), ((0, 1),), -44, 1)":{"1":"-4449497373224214071156758197395361894265612801/8068502930731288700921476285456445124060000"},"('BA', 0, (), ((0, 1),), -43, 1)":{"1":"411275662730404648747684663564533177993819139/806850293073128870092147628545644512406000"},"('BA', 0, (), ((0, 1),), -42, 1)":{"1":"-128435756971127989830257641599627368556157/272731981163172278965707013434844683750"},"('BA', 0, (), ((0, 1),), -41, 1)":{"1":"316108513622601563203389822320742530747993/727285283101792743908552035826252490000"},"('BA', 0, (), ((0, 1),), -40, 1)":{"1":"-216586736949289388448694852018091313571/540812970777656710223491995706612500"},"('BA', 0, (), ((0, 1),), -39, 1)":{"1":"318551236571697735242922484376374056631/865300753244250736357587193130580000"},"('BA', 0, (), ((0, 1),), -38, 1)":{"1":"-9121607149001583702514403487643809274/27040648538882835511174599785330625"},"('BA', 0, (), ((0, 1),), -37, 1)":{"1":"3504844652319717535325340669272717807/11385536226898036004705094646455000"},"('BA', 0, (), ((0, 1),), -36, 1)":{"1":"-4648245225216623328941458767029977/16633361909273975171227311390000"},"('BA', 0, (), ((0, 1),), -35, 1)":{"1":"62881076492135083514917878492580853/249500428639109627568409670850000"},"('BA', 0, (), ((0, 1),), -34, 1)":{"1":"-12854914684364239814511108345882479/57028669403225057729922210480000"},"('BA', 0, (), ((0, 1),), -33, 1)":{"1":"2315489630792225409423761787247/11607707999842266991638960000"},"('BA', 0, (), ((0, 1),), -32, 1)":{"1":"-2290529181171144966676727415497/13155402399821235923857488000"},"('BA', 0, (), ((0, 1),), -31, 1)":{"1":"2453635054443409838802575957449/16444252999776544904821860000"},"('BA', 0, (), ((0, 1),), -30, 1)":{"1":"-10665808165053380399728819493/85558028094570993261300000"},"('BA', 0, (), ((0, 1),), -29, 1)":{"1":"12021468726125969559254823839/119781239332399390565820000"},"('BA', 0, (), ((0, 1),), -28, 1)":{"1":"-986370225257989051028317/12947923395567980820000"},"('BA', 0, (), ((0, 1),), -27, 1)":{"1":"8731406081769839116049/168154849293090660000"},"('BA', 0, (), ((0, 1),), -26, 1)":{"1":"-8620938705712271959/317164496266117500"},"('BA', 0, (), ((0, 1),), -24, 1)":{"1":"8620938705712271959/317164496266117500"},"('BA', 0, (), ((0, 1),), -23, 1)":{"1":"-8731406081769839116049/168154849293090660000"},"('BA', 0, (), ((0, 1),), -22, 1)":{"1":"986370225257989051028317/12947923395567980820000"},"('BA', 0, (), ((0, 1),), -21, 1)":{"1":"-12021468726125969559254823839/119781239332399390565820000"},"('BA', 0, (), ((0, 1),), -20, 1)":{"1":"10665808165053380399728819493/85558028094570993261300000"},"('BA', 0, (), ((0, 1),), -19, 1)":{"1":"-2453635054443409838802575957449/16444252999776544904821860000"},"('BA', 0, (), ((0, 1),), -18, 1)":{"1":"2290529181171144966676727415497/13155402399821235923857488000"},"('BA', 0, (), ((0, 1),), -17, 1)":{"1":"-2315489630792225409423761787247/11607707999842266991638960000"},"('BA', 0, (), ((0, 1),), -16, 1)":{"1":"12854914684364239814511108345882479/57028669403225057729922210480000"},"('BA', 0, (), ((0, 1),), -15, 1)":{"1":"-62881076492135083514917878492580853/249500428639109627568409670850000"},"('BA', 0, (), ((0, 1),), -14, 1)":{"1":"4648245225216623328941458767029977/16633361909273975171227311390000"},"('BA', 0, (), ((0, 1),), -13, 1)":{"1":"-3504844652319717535325340669272717807/11385536226898036004705094646455000"},"('BA', 0, (), ((0, 1),), -12, 1)":{"1":"9121607149001583702514403487643809274/27040648538882835511174599785330625"},"('BA', 0, (), ((0, 1),), -11, 1)":{"1":"-318551236571697735242922484376374056631/865300753244250736357587193130580000"},"('BA', 0, (), ((0, 1),), -10, 1)":{"1":"216586736949289388448694852018091313571/540812970777656710223491995706612500"},"('BA', 0, (), ((0, 1),), -9, 1)":{"1":"-316108513622601563203389822320742530747993/727285283101792743908552035826252490000"},"('BA', 0, (), ((0, 1),), -8, 1)":{"1":"128435756971127989830257641599627368556157/272731981163172278965707013434844683750"},"('BA', 0, (), ((0, 1),), -7, 1)":{"1":"-411275662730404648747684663564533177993819139/806850293073128870092147628545644512406000"},"('BA', 0, (), ((0, 1),), -6, 1)":{"1":"4449497373224214071156758197395361894265612801/8068502930731288700921476285456445124060000"},"('BA', 0, (), ((0, 1),), -5, 1)":{"1":"-8023144416269149053582613647793687021835279779/13447504884552147834869127142427408540100000"},"('BA', 0, (), ((0, 1),), -4, 1)":{"1":"39919892222106618265389637931821176046905910663/61858522468939880040397984855166079284460000"},"('BA', 0, (), ((0, 1),), -3, 1)":{"1":"-95250559048575025477335287370977930209458578030611/136645476133888195009239148545061869139372140000"},"('BA', 0, (), ((0, 1),), -2, 1)":{"1":"407574742051725319450680819860663686088186321749571/546581904535552780036956594180247476557488560000"},"('BA', 0, (), ((0, 1),), -1, 1)":{"1":"-2913063031340410318951447547385385042384151375901989/3826073331748869460258696159261732335902419920000"},"('BA', 0, (), ((0, 1),), 0, 1)":{"1":"36107902633507425911492148788420314730052735044630933/95651833293721736506467403981543308397560498000000"},"('BA', 1, (), ((0, 2),), -50, 1)":{"1":"-6398306539824708923464046194463/11223615790746210896774730000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -50, 2)":{"1":"-6398306539824708923464046194463/11223615790746210896774730000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -49, 1)":{"1":"125245860060974242096152042119/448944631629848435870989200","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -49, 2)":{"1":"125245860060974242096152042119/448944631629848435870989200","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -48, 1)":{"1":"-10591199608911336017858203601/64134947375692633695855600","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -48, 2)":{"1":"-10591199608911336017858203601/64134947375692633695855600","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -47, 1)":{"1":"2137056638493710011688546093/21378315791897544565285200","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -47, 2)":{"1":"2137056638493710011688546093/21378315791897544565285200","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -46, 1)":{"1":"-25741893217738798445460523/454857782806330735431600","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -46, 2)":{"1":"-25741893217738798445460523/454857782806330735431600","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -45, 1)":{"1":"2505361848446343443251249/98882126697028420746000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -45, 2)":{"1":"2505361848446343443251249/98882126697028420746000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -44, 1)":{"1":"-302516982926359553332693/177987828054651157342800","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -44, 2)":{"1":"-302516982926359553332693/177987828054651157342800","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -43, 1)":{"1":"-45871699270028893549712603/2741012552041627823079120","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -43, 2)":{"1":"-45871699270028893549712603/2741012552041627823079120","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -42, 1)":{"1":"10008305514586213736861329/318722389772282305009200","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -42, 2)":{"1":"10008305514586213736861329/318722389772282305009200","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -41, 1)":{"1":"-655797838677570825436061/15177256655822966905200","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -41, 2)":{"1":"-655797838677570825436061/15177256655822966905200","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -40, 1)":{"1":"97667630771971467643433/1850884958027191086000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -40, 2)":{"1":"97667630771971467643433/1850884958027191086000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -39, 1)":{"1":"-22395934943631251759941/370176991605438217200","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -39, 2)":{"1":"-22395934943631251759941/370176991605438217200","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -38, 1)":{"1":"8231326769459006011831/123392330535146072400","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -38, 2)":{"1":"8231326769459006011831/123392330535146072400","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -37, 1)":{"1":"-465066966972815977741/6494333186060319600","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -37, 2)":{"1":"-465066966972815977741/6494333186060319600","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -36, 1)":{"1":"92602835121598754047/1228657629795195600","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -36, 2)":{"1":"92602835121598754047/1228657629795195600","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -35, 1)":{"1":"-4318091469957021144659/55289593340783802000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -35, 2)":{"1":"-4318091469957021144659/55289593340783802000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -34, 1)":{"1":"126195984533112666049/1579702666879537200","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -34, 2)":{"1":"126195984533112666049/1579702666879537200","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -33, 1)":{"1":"-127614538631566075681/1579702666879537200","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -33, 2)":{"1":"-127614538631566075681/1579702666879537200","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -32, 1)":{"1":"1215987670439062073/15044787303614640","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -32, 2)":{"1":"1215987670439062073/15044787303614640","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -31, 1)":{"1":"-400265047518170590373/5002391778451867800","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -31, 2)":{"1":"-400265047518170590373/5002391778451867800","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -30, 1)":{"1":"63203615670604410931/806837383621269000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -30, 2)":{"1":"63203615670604410931/806837383621269000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -29, 1)":{"1":"-28514965441540360931/376524112356592200","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -29, 2)":{"1":"-28514965441540360931/376524112356592200","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -28, 1)":{"1":"936146918817249847/12983590081261800","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -28, 2)":{"1":"936146918817249847/12983590081261800","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -27, 1)":{"1":"-2868919535328319307/42660367409860200","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -27, 2)":{"1":"-2868919535328319307/42660367409860200","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -26, 1)":{"1":"7776551262174250487/127981102229580600","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -26, 2)":{"1":"7776551262174250487/127981102229580600","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -25, 1)":{"1":"-23485971550561141649/457075365105645000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -25, 2)":{"1":"-23485971550561141649/457075365105645000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -24, 1)":{"1":"7776551262174250487/127981102229580600","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -24, 2)":{"1":"7776551262174250487/127981102229580600","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -23, 1)":{"1":"-2868919535328319307/42660367409860200","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -23, 2)":{"1":"-2868919535328319307/42660367409860200","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -22, 1)":{"1":"936146918817249847/12983590081261800","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -22, 2)":{"1":"936146918817249847/12983590081261800","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -21, 1)":{"1":"-28514965441540360931/376524112356592200","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -21, 2)":{"1":"-28514965441540360931/376524112356592200","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -20, 1)":{"1":"63203615670604410931/806837383621269000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -20, 2)":{"1":"63203615670604410931/806837383621269000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -19, 1)":{"1":"-400265047518170590373/5002391778451867800","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -19, 2)":{"1":"-400265047518170590373/5002391778451867800","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -18, 1)":{"1":"1215987670439062073/15044787303614640","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -18, 2)":{"1":"1215987670439062073/15044787303614640","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -17, 1)":{"1":"-127614538631566075681/1579702666879537200","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -17, 2)":{"1":"-127614538631566075681/1579702666879537200","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -16, 1)":{"1":"126195984533112666049/1579702666879537200","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -16, 2)":{"1":"126195984533112666049/1579702666879537200","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -15, 1)":{"1":"-4318091469957021144659/55289593340783802000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -15, 2)":{"1":"-4318091469957021144659/55289593340783802000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -14, 1)":{"1":"92602835121598754047/1228657629795195600","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -14, 2)":{"1":"92602835121598754047/1228657629795195600","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -13, 1)":{"1":"-465066966972815977741/6494333186060319600","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -13, 2)":{"1":"-465066966972815977741/6494333186060319600","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -12, 1)":{"1":"8231326769459006011831/123392330535146072400","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -12, 2)":{"1":"8231326769459006011831/123392330535146072400","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -11, 1)":{"1":"-22395934943631251759941/370176991605438217200","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -11, 2)":{"1":"-22395934943631251759941/370176991605438217200","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -10, 1)":{"1":"97667630771971467643433/1850884958027191086000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -10, 2)":{"1":"97667630771971467643433/1850884958027191086000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -9, 1)":{"1":"-655797838677570825436061/15177256655822966905200","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -9, 2)":{"1":"-655797838677570825436061/15177256655822966905200","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -8, 1)":{"1":"10008305514586213736861329/318722389772282305009200","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -8, 2)":{"1":"10008305514586213736861329/318722389772282305009200","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -7, 1)":{"1":"-45871699270028893549712603/2741012552041627823079120","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -7, 2)":{"1":"-45871699270028893549712603/2741012552041627823079120","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -6, 1)":{"1":"-302516982926359553332693/177987828054651157342800","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -6, 2)":{"1":"-302516982926359553332693/177987828054651157342800","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -5, 1)":{"1":"2505361848446343443251249/98882126697028420746000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -5, 2)":{"1":"2505361848446343443251249/98882126697028420746000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -4, 1)":{"1":"-25741893217738798445460523/454857782806330735431600","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -4, 2)":{"1":"-25741893217738798445460523/454857782806330735431600","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -3, 1)":{"1":"2137056638493710011688546093/21378315791897544565285200","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -3, 2)":{"1":"2137056638493710011688546093/21378315791897544565285200","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -2, 1)":{"1":"-10591199608911336017858203601/64134947375692633695855600","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -2, 2)":{"1":"-10591199608911336017858203601/64134947375692633695855600","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -1, 1)":{"1":"125245860060974242096152042119/448944631629848435870989200","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -1, 2)":{"1":"125245860060974242096152042119/448944631629848435870989200","pi2":"16/3"},"('BA', 1, (), ((0, 2),), 0, 1)":{"1":"-6398306539824708923464046194463/11223615790746210896774730000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), 0, 2)":{"1":"-6398306539824708923464046194463/11223615790746210896774730000","pi2":"-16/3"},"('R', -49, 3)":{"1":"-13943237577224054960759/96845140757687397075"},"('R', -48, 3)":{"1":"13901916983834108338007/64563427171791598050"},"('R', -47, 3)":{"1":"-13012834271700702109127/52824622231465852950"},"('R', -46, 3)":{"1":"44901961309778261957537/166020241298892680700"},"('R', -45, 3)":{"1":"-1653323624845471306885483/5810708445461243824500"},"('R', -44, 3)":{"1":"574440186997305005234579/1936902815153747941500"},"('R', -43, 3)":{"1":"-125005502484205462815211/410858172911401078500"},"('R', -42, 3)":{"1":"8434942392656814210236971/27116639412152471181000"},"('R', -41, 3)":{"1":"-10998131102421243964492277/34864250672767462947000"},"('R', -40, 3)":{"1":"1012286055473356212649171/3169477333887951177000"},"('R', -39, 3)":{"1":"-2518521107406553738154197/7826668518376369233000"},"('R', -38, 3)":{"1":"9555223031770371584474911/29500519800034007109000"},"('R', -37, 3)":{"1":"-55864661719171149333281651/171916822282956800049000"},"('R', -36, 3)":{"1":"11370140522226693805374083653/34899114923440230409947000"},"('R', -35, 3)":{"1":"-392145938134408769066266661/1203417755980697600343000"},"('R', -34, 3)":{"1":"191071509914807921905447651/586539746612440847226000"},"('R', -33, 3)":{"1":"-55097973198682407126245889619/169509986770995404848314000"},"('R', -32, 3)":{"1":"61675503358018922057519089/190246898732879242254000"},"('R', -31, 3)":{"1":"-10502160329842412585206350269/32532219683322350425434000"},"('R', -30, 3)":{"1":"3484533670228291444762794451/10844073227774116808478000"},"('R', -29, 3)":{"1":"-43641951739268947336164784081/136635322669953871786822800"},"('R', -28, 3)":{"1":"415843640674053690429319481/1310364907907142623936400"},"('R', -27, 3)":{"1":"-1555148173766425405576160289127/4938390947928332794580881200"},"('R', -26, 3)":{"1":"220347729683492071751755607251/705484421132618970654411600"},"('R', -25, 3)":{"1":"-13859403426077294906903/44793385780353210000"},"('R', -24, 3)":{"1":"37819813744944202145235147535261/123459773698208319864522030000"},"('R', -23, 3)":{"1":"-48482624197170570644581813028257/158733994754839268397242610000"},"('R', -22, 3)":{"1":"2072541597185359607090208573919/6781138398419463078870870000"},"('R', -21, 3)":{"1":"-69102516336988790000217954912775097/225561006546626600392481748810000"},"('R', -20, 3)":{"1":"9910490006162446421159530286725511/32223000935232371484640249830000"},"('R', -19, 3)":{"1":"-6298785227793584159952498697620269/20385980183514357469874443770000"},"('R', -18, 3)":{"1":"620657410737236148230185376118523087/1997826057984407032047695489460000"},"('R', -17, 3)":{"1":"-624225350817902754174009654707527087/1997826057984407032047695489460000"},"('R', -16, 3)":{"1":"89734989385065111864022912477481641/285403722569201004578242212780000"},"('R', -15, 3)":{"1":"-4424972566351089471342767023699956289/13984782405890849224333868426220000"},"('R', -14, 3)":{"1":"4454617974992475254426215776332527369/13984782405890849224333868426220000"},"('R', -13, 3)":{"1":"-23702927088284536112232291445846705579/73919564145423060185764733110020000"},"('R', -12, 3)":{"1":"23866367895493575884055895881556699579/73919564145423060185764733110020000"},"('R', -11, 3)":{"1":"-24028835506806096864478680811548048379/73919564145423060185764733110020000"},"('R', -10, 3)":{"1":"24195939752356078313744269252976206999/73919564145423060185764733110020000"},"('R', -9, 3)":{"1":"-998811662753369344720230225862322891279/3030702129962345467616354057510820000"},"('R', -8, 3)":{"1":"7040115684934807303626394695128369187353/21214914909736418273314478402575740000"},"('R', -7, 3)":{"1":"-304779668081490357026527547093275752765179/912241341118665985752522571310756820000"},"('R', -6, 3)":{"1":"43838021733446894278901965388961285934997/130320191588380855107503224472965260000"},"('R', -5, 3)":{"1":"-44131601848309619248030278965399521421717/130320191588380855107503224472965260000"},"('R', -4, 3)":{"1":"6346942545030245676582457080629015056691/18617170226911550729643317781852180000"},"('R', -3, 3)":{"1":"-2101879426993853537071682800013350660532539/6125049004653900190052651550229367220000"},"('R', -2, 3)":{"1":"2115735399262977853115371795351945965597289/6125049004653900190052651550229367220000"},"('R', -1, 3)":{"1":"-104338754152419795546361710902492911090218361/300127401228041109312579925961238993780000"},"('R', 0, 3)":{"1":"105010886891335698708867338705752424039082313/300127401228041109312579925961238993780000"},"('BA', 0, (), ((0, 2),), -50, 1)":{"1":"734532931879497911776861979790890760364096/9378981288376284666018122686288718555625","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -49, 1)":{"1":"-6423994460194976579627432182930592099912596/9378981288376284666018122686288718555625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -48, 1)":{"1":"25840578843490326809391870112744700460472/27343968770776340134163622992095389375","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -47, 1)":{"1":"-30169107521968224123622735686475024872772/27343968770776340134163622992095389375","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -46, 1)":{"1":"15024678518153804163453296980010259208/12378437650872041708539440014529375","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -45, 1)":{"1":"-16050170935667133939744905162497583758/12378437650872041708539440014529375","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -44, 1)":{"1":"2407670288644642613698528398363345334/1768348235838863101219920002075625","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -43, 1)":{"1":"-122510679328409159561175852769659189541/86649063556104291959776080101705625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -42, 1)":{"1":"136547472567969041828451454086187043/93725325642081440735290513901250","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -41, 1)":{"1":"-139905197478313979551436882340994343/93725325642081440735290513901250","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -40, 1)":{"1":"84905118169833993304415255655653/55755696396241190205407801250","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -39, 1)":{"1":"-172642588206474780478305470797861/111511392792482380410815602500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -38, 1)":{"1":"175037584759212843158904990367411/111511392792482380410815602500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -37, 1)":{"1":"-177060277745843664908002476977311/111511392792482380410815602500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -36, 1)":{"1":"18653984254558351263279531517/11636376165343042931317500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -35, 1)":{"1":"-2686008071917821906734161681/1662339452191863275902500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -34, 1)":{"1":"66234290967076947766548947687/40727316578700650259611250","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -33, 1)":{"1":"-66579953017234368018801794537/40727316578700650259611250","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -32, 1)":{"1":"66852420015094010398245449087/40727316578700650259611250","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -31, 1)":{"1":"-134117827159866442720521578449/81454633157401300519222500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -30, 1)":{"1":"139867025196721568132835559/84760284242873361622500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -29, 1)":{"1":"-140063847224223149929467019/84760284242873361622500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -28, 1)":{"1":"166666964218812178012159/100785118005794722500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -27, 1)":{"1":"-166703478211637115275509/100785118005794722500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -26, 1)":{"1":"4630527012633204427244/2799586611272075625","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -25, 1)":{"1":"-4632821095219631673551/2799586611272075625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -24, 1)":{"1":"4630527012633204427244/2799586611272075625","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -23, 1)":{"1":"-166703478211637115275509/100785118005794722500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -22, 1)":{"1":"166666964218812178012159/100785118005794722500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -21, 1)":{"1":"-140063847224223149929467019/84760284242873361622500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -20, 1)":{"1":"139867025196721568132835559/84760284242873361622500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -19, 1)":{"1":"-134117827159866442720521578449/81454633157401300519222500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -18, 1)":{"1":"66852420015094010398245449087/40727316578700650259611250","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -17, 1)":{"1":"-66579953017234368018801794537/40727316578700650259611250","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -16, 1)":{"1":"66234290967076947766548947687/40727316578700650259611250","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -15, 1)":{"1":"-2686008071917821906734161681/1662339452191863275902500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -14, 1)":{"1":"18653984254558351263279531517/11636376165343042931317500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -13, 1)":{"1":"-177060277745843664908002476977311/111511392792482380410815602500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -12, 1)":{"1":"175037584759212843158904990367411/111511392792482380410815602500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -11, 1)":{"1":"-172642588206474780478305470797861/111511392792482380410815602500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -10, 1)":{"1":"84905118169833993304415255655653/55755696396241190205407801250","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -9, 1)":{"1":"-139905197478313979551436882340994343/93725325642081440735290513901250","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -8, 1)":{"1":"136547472567969041828451454086187043/93725325642081440735290513901250","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -7, 1)":{"1":"-122510679328409159561175852769659189541/86649063556104291959776080101705625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -6, 1)":{"1":"2407670288644642613698528398363345334/1768348235838863101219920002075625","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -5, 1)":{"1":"-16050170935667133939744905162497583758/12378437650872041708539440014529375","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -4, 1)":{"1":"15024678518153804163453296980010259208/12378437650872041708539440014529375","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -3, 1)":{"1":"-30169107521968224123622735686475024872772/27343968770776340134163622992095389375","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -2, 1)":{"1":"25840578843490326809391870112744700460472/27343968770776340134163622992095389375","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -1, 1)":{"1":"-6423994460194976579627432182930592099912596/9378981288376284666018122686288718555625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), 0, 1)":{"1":"734532931879497911776861979790890760364096/9378981288376284666018122686288718555625","pi2":"-16/3"},"('BA', 1, (2,), ((0, 1),), -50, 1)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (), ((0, 3),), -50, 1)":{"1":"-13943237577224054960759/96845140757687397075"},"('BA', 1, (1,), ((0, 2),), -50, 1)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -50, 2)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (), ((0, 2),), -50, 2)":{"1":"-13943237577224054960759/96845140757687397075"},"('BA', 1, (2,), ((0, 1),), -49, 1)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (), ((0, 3),), -49, 1)":{"1":"20079345695631128439431/96845140757687397075"},"('BA', 1, (1,), ((0, 2),), -49, 1)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -49, 2)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (), ((0, 2),), -49, 2)":{"1":"16980301191385131733031/96845140757687397075"},"('BA', 1, (2,), ((0, 1),), -48, 1)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (), ((0, 3),), -48, 1)":{"1":"-471737640687102513719/1976431444034436675"},"('BA', 1, (1,), ((0, 2),), -48, 1)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (1,), ((0, 1),), -48, 2)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (), ((0, 2),), -48, 2)":{"1":"-376868931373449553319/1976431444034436675"},"('BA', 1, (2,), ((0, 1),), -47, 1)":{"1":"-561365202194213936938/1976431444034436675"},"('BA', 1, (), ((0, 3),), -47, 1)":{"1":"512583890530480871669/1976431444034436675"},"('BA', 1, (1,), ((0, 2),), -47, 1)":{"1":"-561365202194213936938/1976431444034436675"},"('BA', 1, (1,), ((0, 1),), -47, 2)":{"1":"-561365202194213936938/1976431444034436675"},"('BA', 1, (), ((0, 2),), -47, 2)":{"1":"396633245813793920069/1976431444034436675"},"('BA', 1, (2,), ((0, 1),), -46, 1)":{"1":"11886678538121254454/42051732851796525"},"('BA', 1, (), ((0, 3),), -46, 1)":{"1":"-11550236982633497227/42051732851796525"},"('BA', 1, (1,), ((0, 2),), -46, 1)":{"1":"11886678538121254454/42051732851796525"},"('BA', 1, (1,), ((0, 1),), -46, 2)":{"1":"11886678538121254454/42051732851796525"},"('BA', 1, (), ((0, 2),), -46, 2)":{"1":"-8746788125847062227/42051732851796525"},"('BA', 1, (2,), ((0, 1),), -45, 1)":{"1":"-11828171779370928854/42051732851796525"},"('BA', 1, (), ((0, 3),), -45, 1)":{"1":"12059245783761329947/42051732851796525"},"('BA', 1, (1,), ((0, 2),), -45, 1)":{"1":"-11828171779370928854/42051732851796525"},"('BA', 1, (1,), ((0, 1),), -45, 2)":{"1":"-11828171779370928854/42051732851796525"},"('BA', 1, (), ((0, 2),), -45, 2)":{"1":"8986665836723397187/42051732851796525"},"('BA', 1, (2,), ((0, 1),), -44, 1)":{"1":"11768364870426151574/42051732851796525"},"('BA', 1, (), ((0, 3),), -44, 1)":{"1":"-12477894146374770907/42051732851796525"},"('BA', 1, (1,), ((0, 2),), -44, 1)":{"1":"11768364870426151574/42051732851796525"},"('BA', 1, (1,), ((0, 1),), -44, 2)":{"1":"11768364870426151574/42051732851796525"},"('BA', 1, (), ((0, 2),), -44, 2)":{"1":"-9181038290793923347/42051732851796525"},"('BA', 1, (2,), ((0, 1),), -43, 1)":{"1":"-1064290792140982834/3822884804708775"},"('BA', 1, (), ((0, 3),), -43, 1)":{"1":"8165680761643152959/26760193632961425"},"('BA', 1, (1,), ((0, 2),), -43, 1)":{"1":"-1064290792140982834/3822884804708775"},"('BA', 1, (1,), ((0, 1),), -43, 2)":{"1":"-1064290792140982834/3822884804708775"},"('BA', 1, (), ((0, 2),), -43, 2)":{"1":"5945349267068296439/26760193632961425"},"('BA', 1, (2,), ((0, 1),), -42, 1)":{"1":"24618625978670038/88904297783925"},"('BA', 1, (), ((0, 3),), -42, 1)":{"1":"-194415063907052213/622330084487475"},"('BA', 1, (1,), ((0, 2),), -42, 1)":{"1":"24618625978670038/88904297783925"},"('BA', 1, (1,), ((0, 1),), -42, 2)":{"1":"24618625978670038/88904297783925"},"('BA', 1, (), ((0, 2),), -42, 2)":{"1":"-140290127416198673/622330084487475"},"('BA', 1, (2,), ((0, 1),), -41, 1)":{"1":"-171382069340995066/622330084487475"},"('BA', 1, (), ((0, 3),), -41, 1)":{"1":"198366366030782213/622330084487475"},"('BA', 1, (1,), ((0, 2),), -41, 1)":{"1":"-171382069340995066/622330084487475"},"('BA', 1, (1,), ((0, 1),), -41, 2)":{"1":"-171382069340995066/622330084487475"},"('BA', 1, (), ((0, 2),), -41, 2)":{"1":"142028700350639873/622330084487475"},"('BA', 1, (2,), ((0, 1),), -40, 1)":{"1":"4156356762387626/15178782548475"},"('BA', 1, (), ((0, 3),), -40, 1)":{"1":"-4923501403169533/15178782548475"},"('BA', 1, (1,), ((0, 2),), -40, 1)":{"1":"4156356762387626/15178782548475"},"('BA', 1, (1,), ((0, 1),), -40, 2)":{"1":"4156356762387626/15178782548475"},"('BA', 1, (), ((0, 2),), -40, 2)":{"1":"-3500839892181673/15178782548475"},"('BA', 1, (2,), ((0, 1),), -39, 1)":{"1":"-4132070710310066/15178782548475"},"('BA', 1, (), ((0, 3),), -39, 1)":{"1":"54996384231540683/166966608033225"},"('BA', 1, (1,), ((0, 2),), -39, 1)":{"1":"-4132070710310066/15178782548475"},"('BA', 1, (1,), ((0, 1),), -39, 2)":{"1":"-4132070710310066/15178782548475"},"('BA', 1, (), ((0, 2),), -39, 2)":{"1":"38861386569123023/166966608033225"},"('BA', 1, (2,), ((0, 1),), -38, 1)":{"1":"4107161938948466/15178782548475"},"('BA', 1, (), ((0, 3),), -38, 1)":{"1":"-55749874565229083/166966608033225"},"('BA', 1, (1,), ((0, 2),), -38, 1)":{"1":"4107161938948466/15178782548475"},"('BA', 1, (1,), ((0, 1),), -38, 2)":{"1":"4107161938948466/15178782548475"},"('BA', 1, (), ((0, 2),), -38, 2)":{"1":"-39169632614722823/166966608033225"},"('BA', 1, (2,), ((0, 1),), -37, 1)":{"1":"-4081597673603666/15178782548475"},"('BA', 1, (), ((0, 3),), -37, 1)":{"1":"56431260560765483/166966608033225"},"('BA', 1, (1,), ((0, 2),), -37, 1)":{"1":"-4081597673603666/15178782548475"},"('BA', 1, (1,), ((0, 1),), -37, 2)":{"1":"-4081597673603666/15178782548475"},"('BA', 1, (), ((0, 2),), -37, 2)":{"1":"39440023882792823/166966608033225"},"('BA', 1, (2,), ((0, 1),), -36, 1)":{"1":"109603850869418/410237366175"},"('BA', 1, (), ((0, 3),), -36, 1)":{"1":"-1541895484602959/4512611027925"},"('BA', 1, (1,), ((0, 2),), -36, 1)":{"1":"109603850869418/410237366175"},"('BA', 1, (1,), ((0, 1),), -36, 2)":{"1":"109603850869418/410237366175"},"('BA', 1, (), ((0, 2),), -36, 2)":{"1":"-1072358332192379/4512611027925"},"('BA', 1, (2,), ((0, 1),), -35, 1)":{"1":"-108874539996218/410237366175"},"('BA', 1, (), ((0, 3),), -35, 1)":{"1":"1557138081852839/4512611027925"},"('BA', 1, (1,), ((0, 2),), -35, 1)":{"1":"-108874539996218/410237366175"},"('BA', 1, (1,), ((0, 1),), -35, 2)":{"1":"-108874539996218/410237366175"},"('BA', 1, (), ((0, 2),), -35, 2)":{"1":"1077974025916019/4512611027925"},"('BA', 1, (2,), ((0, 1),), -34, 1)":{"1":"108124391669498/410237366175"},"('BA', 1, (), ((0, 3),), -34, 1)":{"1":"-1571062710167579/4512611027925"},"('BA', 1, (1,), ((0, 2),), -34, 1)":{"1":"108124391669498/410237366175"},"('BA', 1, (1,), ((0, 1),), -34, 2)":{"1":"108124391669498/410237366175"},"('BA', 1, (), ((0, 2),), -34, 2)":{"1":"-1082873432174909/4512611027925"},"('BA', 1, (2,), ((0, 1),), -33, 1)":{"1":"-107352180156698/410237366175"},"('BA', 1, (), ((0, 3),), -33, 1)":{"1":"1583804200128779/4512611027925"},"('BA', 1, (1,), ((0, 2),), -33, 1)":{"1":"-107352180156698/410237366175"},"('BA', 1, (1,), ((0, 1),), -33, 2)":{"1":"-107352180156698/410237366175"},"('BA', 1, (), ((0, 2),), -33, 2)":{"1":"1087120595495309/4512611027925"},"('BA', 1, (2,), ((0, 1),), -32, 1)":{"1":"1172122251245278/4512611027925"},"('BA', 1, (), ((0, 3),), -32, 1)":{"1":"-1595473174099979/4512611027925"},"('BA', 1, (1,), ((0, 2),), -32, 1)":{"1":"1172122251245278/4512611027925"},"('BA', 1, (1,), ((0, 1),), -32, 2)":{"1":"1172122251245278/4512611027925"},"('BA', 1, (), ((0, 2),), -32, 2)":{"1":"-1090767149861309/4512611027925"},"('BA', 1, (2,), ((0, 1),), -31, 1)":{"1":"-1163097029189428/4512611027925"},"('BA', 1, (), ((0, 3),), -31, 1)":{"1":"1606160937060854/4512611027925"},"('BA', 1, (1,), ((0, 2),), -31, 1)":{"1":"-1163097029189428/4512611027925"},"('BA', 1, (1,), ((0, 1),), -31, 2)":{"1":"-1163097029189428/4512611027925"},"('BA', 1, (), ((0, 2),), -31, 2)":{"1":"1093854725827784/4512611027925"},"('BA', 1, (2,), ((0, 1),), -30, 1)":{"1":"37218731320588/145568097675"},"('BA', 1, (), ((0, 3),), -30, 1)":{"1":"-52127197200794/145568097675"},"('BA', 1, (1,), ((0, 2),), -30, 1)":{"1":"37218731320588/145568097675"},"('BA', 1, (1,), ((0, 1),), -30, 2)":{"1":"37218731320588/145568097675"},"('BA', 1, (), ((0, 2),), -30, 2)":{"1":"-35368281430544/145568097675"},"('BA', 1, (2,), ((0, 1),), -29, 1)":{"1":"-36908186045548/145568097675"},"('BA', 1, (), ((0, 3),), -29, 1)":{"1":"52415560670474/145568097675"},"('BA', 1, (1,), ((0, 2),), -29, 1)":{"1":"-36908186045548/145568097675"},"('BA', 1, (1,), ((0, 1),), -29, 2)":{"1":"-36908186045548/145568097675"},"('BA', 1, (), ((0, 2),), -29, 2)":{"1":"35434826846624/145568097675"},"('BA', 1, (2,), ((0, 1),), -28, 1)":{"1":"1261618355612/5019589575"},"('BA', 1, (), ((0, 3),), -28, 1)":{"1":"-1816496711506/5019589575"},"('BA', 1, (1,), ((0, 2),), -28, 1)":{"1":"1261618355612/5019589575"},"('BA', 1, (1,), ((0, 1),), -28, 2)":{"1":"1261618355612/5019589575"},"('BA', 1, (), ((0, 2),), -28, 2)":{"1":"-1223652944656/5019589575"},"('BA', 1, (2,), ((0, 1),), -27, 1)":{"1":"-1250145008012/5019589575"},"('BA', 1, (), ((0, 3),), -27, 1)":{"1":"1824727591306/5019589575"},"('BA', 1, (1,), ((0, 2),), -27, 1)":{"1":"-1250145008012/5019589575"},"('BA', 1, (1,), ((0, 1),), -27, 2)":{"1":"-1250145008012/5019589575"},"('BA', 1, (), ((0, 2),), -27, 2)":{"1":"1224900047656/5019589575"},"('BA', 1, (2,), ((0, 1),), -26, 1)":{"1":"137582969068/557732175"},"('BA', 1, (), ((0, 3),), -26, 1)":{"1":"-67857926678/185910725"},"('BA', 1, (1,), ((0, 2),), -26, 1)":{"1":"137582969068/557732175"},"('BA', 1, (1,), ((0, 1),), -26, 2)":{"1":"137582969068/557732175"},"('BA', 1, (), ((0, 2),), -26, 2)":{"1":"-136182632284/557732175"},"('BA', 1, (2,), ((0, 1),), -25, 1)":{"1":"-136210089868/557732175"},"('BA', 1, (), ((0, 3),), -25, 1)":{"1":"68105044934/185910725"},"('BA', 1, (1,), ((0, 2),), -25, 1)":{"1":"-136210089868/557732175"},"('BA', 1, (1,), ((0, 1),), -25, 2)":{"1":"-136210089868/557732175"},"('BA', 1, (), ((0, 2),), -25, 2)":{"1":"136210089868/557732175"},"('BA', 1, (2,), ((0, 1),), -24, 1)":{"1":"137582969068/557732175"},"('BA', 1, (), ((0, 3),), -24, 1)":{"1":"-13945008478/37182145"},"('BA', 1, (1,), ((0, 2),), -24, 1)":{"1":"137582969068/557732175"},"('BA', 1, (1,), ((0, 1),), -24, 2)":{"1":"137582969068/557732175"},"('BA', 1, (), ((0, 2),), -24, 2)":{"1":"-138983305852/557732175"},"('BA', 1, (2,), ((0, 1),), -23, 1)":{"1":"-1250145008012/5019589575"},"('BA', 1, (), ((0, 3),), -23, 1)":{"1":"385141486546/1003917915"},"('BA', 1, (1,), ((0, 2),), -23, 1)":{"1":"-1250145008012/5019589575"},"('BA', 1, (1,), ((0, 1),), -23, 2)":{"1":"-1250145008012/5019589575"},"('BA', 1, (), ((0, 2),), -23, 2)":{"1":"425129989456/1673196525"},"('BA', 1, (2,), ((0, 1),), -22, 1)":{"1":"1261618355612/5019589575"},"('BA', 1, (), ((0, 3),), -22, 1)":{"1":"-393671671066/1003917915"},"('BA', 1, (1,), ((0, 2),), -22, 1)":{"1":"1261618355612/5019589575"},"('BA', 1, (1,), ((0, 1),), -22, 2)":{"1":"1261618355612/5019589575"},"('BA', 1, (), ((0, 2),), -22, 2)":{"1":"-433194588856/1673196525"},"('BA', 1, (2,), ((0, 1),), -21, 1)":{"1":"-36908186045548/145568097675"},"('BA', 1, (), ((0, 3),), -21, 1)":{"1":"1060163590294/2646692685"},"('BA', 1, (1,), ((0, 2),), -21, 1)":{"1":"-36908186045548/145568097675"},"('BA', 1, (1,), ((0, 1),), -21, 2)":{"1":"-36908186045548/145568097675"},"('BA', 1, (), ((0, 2),), -21, 2)":{"1":"12793848414824/48522699225"},"('BA', 1, (2,), ((0, 1),), -20, 1)":{"1":"37218731320588/145568097675"},"('BA', 1, (), ((0, 3),), -20, 1)":{"1":"-1082345395654/2646692685"},"('BA', 1, (1,), ((0, 2),), -20, 1)":{"1":"37218731320588/145568097675"},"('BA', 1, (1,), ((0, 1),), -20, 2)":{"1":"37218731320588/145568097675"},"('BA', 1, (), ((0, 2),), -20, 2)":{"1":"-13023060403544/48522699225"},"('BA', 1, (2,), ((0, 1),), -19, 1)":{"1":"-1163097029189428/4512611027925"},"('BA', 1, (), ((0, 3),), -19, 1)":{"1":"34238730009226/82047473235"},"('BA', 1, (1,), ((0, 2),), -19, 1)":{"1":"-1163097029189428/4512611027925"},"('BA', 1, (1,), ((0, 1),), -19, 2)":{"1":"-1163097029189428/4512611027925"},"('BA', 1, (), ((0, 2),), -19, 2)":{"1":"410779777517024/1504203675975"},"('BA', 1, (2,), ((0, 1),), -18, 1)":{"1":"1172122251245278/4512611027925"},"('BA', 1, (), ((0, 3),), -18, 1)":{"1":"-34925337811561/82047473235"},"('BA', 1, (1,), ((0, 2),), -18, 1)":{"1":"1172122251245278/4512611027925"},"('BA', 1, (1,), ((0, 1),), -18, 2)":{"1":"1172122251245278/4512611027925"},"('BA', 1, (), ((0, 2),), -18, 2)":{"1":"-417825784209749/1504203675975"},"('BA', 1, (2,), ((0, 1),), -17, 1)":{"1":"-107352180156698/410237366175"},"('BA', 1, (), ((0, 3),), -17, 1)":{"1":"391763549008451/902522205585"},"('BA', 1, (1,), ((0, 2),), -17, 1)":{"1":"-107352180156698/410237366175"},"('BA', 1, (1,), ((0, 1),), -17, 2)":{"1":"-107352180156698/410237366175"},"('BA', 1, (), ((0, 2),), -17, 2)":{"1":"47208421035261/167133741775"},"('BA', 1, (2,), ((0, 1),), -16, 1)":{"1":"108124391669498/410237366175"},"('BA', 1, (), ((0, 3),), -16, 1)":{"1":"-399408442985171/902522205585"},"('BA', 1, (1,), ((0, 2),), -16, 1)":{"1":"108124391669498/410237366175"},"('BA', 1, (1,), ((0, 1),), -16, 2)":{"1":"108124391669498/410237366175"},"('BA', 1, (), ((0, 2),), -16, 2)":{"1":"-47994932761261/167133741775"},"('BA', 1, (2,), ((0, 1),), -15, 1)":{"1":"-108874539996218/410237366175"},"('BA', 1, (), ((0, 3),), -15, 1)":{"1":"407144347604471/902522205585"},"('BA', 1, (1,), ((0, 2),), -15, 1)":{"1":"-108874539996218/410237366175"},"('BA', 1, (1,), ((0, 1),), -15, 2)":{"1":"-108874539996218/410237366175"},"('BA', 1, (), ((0, 2),), -15, 2)":{"1":"48787624222251/167133741775"},"('BA', 1, (2,), ((0, 1),), -14, 1)":{"1":"109603850869418/410237366175"},"('BA', 1, (), ((0, 3),), -14, 1)":{"1":"-415006318817567/902522205585"},"('BA', 1, (1,), ((0, 2),), -14, 1)":{"1":"109603850869418/410237366175"},"('BA', 1, (1,), ((0, 1),), -14, 2)":{"1":"109603850869418/410237366175"},"('BA', 1, (), ((0, 2),), -14, 2)":{"1":"-49589866182771/167133741775"},"('BA', 1, (2,), ((0, 1),), -13, 1)":{"1":"-4081597673603666/15178782548475"},"('BA', 1, (), ((0, 3),), -13, 1)":{"1":"15652292533631099/33393321606645"},"('BA', 1, (1,), ((0, 2),), -13, 1)":{"1":"-4081597673603666/15178782548475"},"('BA', 1, (1,), ((0, 1),), -13, 2)":{"1":"-4081597673603666/15178782548475"},"('BA', 1, (), ((0, 2),), -13, 2)":{"1":"1865004627277327/6183948445675"},"('BA', 1, (2,), ((0, 1),), -12, 1)":{"1":"4107161938948466/15178782548475"},"('BA', 1, (), ((0, 3),), -12, 1)":{"1":"-15957293884014059/33393321606645"},"('BA', 1, (1,), ((0, 2),), -12, 1)":{"1":"4107161938948466/15178782548475"},"('BA', 1, (1,), ((0, 1),), -12, 2)":{"1":"4107161938948466/15178782548475"},"('BA', 1, (), ((0, 2),), -12, 2)":{"1":"-1895849260820127/6183948445675"},"('BA', 1, (2,), ((0, 1),), -11, 1)":{"1":"-4132070710310066/15178782548475"},"('BA', 1, (), ((0, 3),), -11, 1)":{"1":"16272389841738299/33393321606645"},"('BA', 1, (1,), ((0, 2),), -11, 1)":{"1":"-4132070710310066/15178782548475"},"('BA', 1, (1,), ((0, 1),), -11, 2)":{"1":"-4132070710310066/15178782548475"},"('BA', 1, (), ((0, 2),), -11, 2)":{"1":"5782685450855381/18551845337025"},"('BA', 1, (2,), ((0, 1),), -10, 1)":{"1":"4156356762387626/15178782548475"},"('BA', 1, (), ((0, 3),), -10, 1)":{"1":"-1509113776798669/3035756509695"},"('BA', 1, (1,), ((0, 2),), -10, 1)":{"1":"4156356762387626/15178782548475"},"('BA', 1, (1,), ((0, 1),), -10, 2)":{"1":"4156356762387626/15178782548475"},"('BA', 1, (), ((0, 2),), -10, 2)":{"1":"-534652625843731/1686531394275"},"('BA', 1, (2,), ((0, 1),), -9, 1)":{"1":"-171382069340995066/622330084487475"},"('BA', 1, (), ((0, 3),), -9, 1)":{"1":"63155968398440597/124466016897495"},"('BA', 1, (1,), ((0, 2),), -9, 1)":{"1":"-171382069340995066/622330084487475"},"('BA', 1, (1,), ((0, 1),), -9, 2)":{"1":"-171382069340995066/622330084487475"},"('BA', 1, (), ((0, 2),), -9, 2)":{"1":"22303937592372251/69147787165275"},"('BA', 1, (2,), ((0, 1),), -8, 1)":{"1":"24618625978670038/88904297783925"},"('BA', 1, (), ((0, 3),), -8, 1)":{"1":"-64515216329003717/124466016897495"},"('BA', 1, (1,), ((0, 2),), -8, 1)":{"1":"24618625978670038/88904297783925"},"('BA', 1, (1,), ((0, 1),), -8, 2)":{"1":"24618625978670038/88904297783925"},"('BA', 1, (), ((0, 2),), -8, 2)":{"1":"-68123545428393953/207443361495825"},"('BA', 1, (2,), ((0, 1),), -7, 1)":{"1":"-1064290792140982834/3822884804708775"},"('BA', 1, (), ((0, 3),), -7, 1)":{"1":"2836885174663497311/5352038726592285"},"('BA', 1, (1,), ((0, 2),), -7, 1)":{"1":"-1064290792140982834/3822884804708775"},"('BA', 1, (1,), ((0, 1),), -7, 2)":{"1":"-1064290792140982834/3822884804708775"},"('BA', 1, (), ((0, 2),), -7, 2)":{"1":"2984907274301821079/8920064544320475"},"('BA', 1, (2,), ((0, 1),), -6, 1)":{"1":"11768364870426151574/42051732851796525"},"('BA', 1, (), ((0, 3),), -6, 1)":{"1":"-4565440092980736763/8410346570359305"},"('BA', 1, (1,), ((0, 2),), -6, 1)":{"1":"11768364870426151574/42051732851796525"},"('BA', 1, (1,), ((0, 1),), -6, 2)":{"1":"11768364870426151574/42051732851796525"},"('BA', 1, (), ((0, 2),), -6, 2)":{"1":"-4785230483352793267/14017244283932175"},"('BA', 1, (2,), ((0, 1),), -5, 1)":{"1":"-11828171779370928854/42051732851796525"},"('BA', 1, (), ((0, 3),), -5, 1)":{"1":"4685053910870291323/8410346570359305"},"('BA', 1, (1,), ((0, 2),), -5, 1)":{"1":"-11828171779370928854/42051732851796525"},"('BA', 1, (1,), ((0, 1),), -5, 2)":{"1":"-11828171779370928854/42051732851796525"},"('BA', 1, (), ((0, 2),), -5, 2)":{"1":"4889892574006153507/14017244283932175"},"('BA', 1, (2,), ((0, 1),), -4, 1)":{"1":"11886678538121254454/42051732851796525"},"('BA', 1, (), ((0, 3),), -4, 1)":{"1":"-4821959726346053227/8410346570359305"},"('BA', 1, (1,), ((0, 2),), -4, 1)":{"1":"11886678538121254454/42051732851796525"},"('BA', 1, (1,), ((0, 1),), -4, 2)":{"1":"11886678538121254454/42051732851796525"},"('BA', 1, (), ((0, 2),), -4, 2)":{"1":"-5008856316798482227/14017244283932175"},"('BA', 1, (2,), ((0, 1),), -3, 1)":{"1":"-561365202194213936938/1976431444034436675"},"('BA', 1, (), ((0, 3),), -3, 1)":{"1":"234302343210432187829/395286288806887335"},"('BA', 1, (1,), ((0, 2),), -3, 1)":{"1":"-561365202194213936938/1976431444034436675"},"('BA', 1, (1,), ((0, 1),), -3, 2)":{"1":"-561365202194213936938/1976431444034436675"},"('BA', 1, (), ((0, 2),), -3, 2)":{"1":"242032386191544651269/658810481344812225"},"('BA', 1, (2,), ((0, 1),), -2, 1)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (), ((0, 3),), -2, 1)":{"1":"-244052738334335408759/395286288806887335"},"('BA', 1, (1,), ((0, 2),), -2, 1)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (1,), ((0, 1),), -2, 2)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (), ((0, 2),), -2, 2)":{"1":"-250377318955245606119/658810481344812225"},"('BA', 1, (2,), ((0, 1),), -1, 1)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (), ((0, 3),), -1, 1)":{"1":"12641638885440736344071/19369028151537479415"},"('BA', 1, (1,), ((0, 2),), -1, 1)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -1, 2)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (), ((0, 2),), -1, 2)":{"1":"12848241852390469457831/32281713585895799025"},"('BA', 1, (2,), ((0, 1),), 0, 1)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (), ((0, 3),), 0, 1)":{"1":"-13943237577224054960759/19369028151537479415"},"('BA', 1, (1,), ((0, 2),), 0, 1)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), 0, 2)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (), ((0, 2),), 0, 2)":{"1":"-13943237577224054960759/32281713585895799025"},"('BA', 1, (), ((0, 1),), -50, 3)":{"1":"-13943237577224054960759/96845140757687397075"},"('BA', 1, (), ((0, 1),), -49, 3)":{"1":"13881256687139135026631/96845140757687397075"},"('BA', 1, (), ((0, 1),), -48, 3)":{"1":"-282000222059796592919/1976431444034436675"},"('BA', 1, (), ((0, 1),), -47, 3)":{"1":"280682601097106968469/1976431444034436675"},"('BA', 1, (), ((0, 1),), -46, 3)":{"1":"-5943339269060627227/42051732851796525"},"('BA', 1, (), ((0, 1),), -45, 3)":{"1":"5914085889685464427/42051732851796525"},"('BA', 1, (), ((0, 1),), -44, 3)":{"1":"-5884182435213075787/42051732851796525"},"('BA', 1, (), ((0, 1),), -43, 3)":{"1":"532145396070491417/3822884804708775"},"('BA', 1, (), ((0, 1),), -42, 3)":{"1":"-12309312989335019/88904297783925"},"('BA', 1, (), ((0, 1),), -41, 3)":{"1":"85691034670497533/622330084487475"},"('BA', 1, (), ((0, 1),), -40, 3)":{"1":"-2078178381193813/15178782548475"},"('BA', 1, (), ((0, 1),), -39, 3)":{"1":"2066035355155033/15178782548475"},"('BA', 1, (), ((0, 1),), -38, 3)":{"1":"-2053580969474233/15178782548475"},"('BA', 1, (), ((0, 1),), -37, 3)":{"1":"2040798836801833/15178782548475"},"('BA', 1, (), ((0, 1),), -36, 3)":{"1":"-54801925434709/410237366175"},"('BA', 1, (), ((0, 1),), -35, 3)":{"1":"54437269998109/410237366175"},"('BA', 1, (), ((0, 1),), -34, 3)":{"1":"-54062195834749/410237366175"},"('BA', 1, (), ((0, 1),), -33, 3)":{"1":"53676090078349/410237366175"},"('BA', 1, (), ((0, 1),), -32, 3)":{"1":"-586061125622639/4512611027925"},"('BA', 1, (), ((0, 1),), -31, 3)":{"1":"581548514594714/4512611027925"},"('BA', 1, (), ((0, 1),), -30, 3)":{"1":"-18609365660294/145568097675"},"('BA', 1, (), ((0, 1),), -29, 3)":{"1":"18454093022774/145568097675"},"('BA', 1, (), ((0, 1),), -28, 3)":{"1":"-630809177806/5019589575"},"('BA', 1, (), ((0, 1),), -27, 3)":{"1":"625072504006/5019589575"},"('BA', 1, (), ((0, 1),), -26, 3)":{"1":"-68791484534/557732175"},"('BA', 1, (), ((0, 1),), -25, 3)":{"1":"68105044934/557732175"},"('BA', 1, (), ((0, 1),), -24, 3)":{"1":"-68791484534/557732175"},"('BA', 1, (), ((0, 1),), -23, 3)":{"1":"625072504006/5019589575"},"('BA', 1, (), ((0, 1),), -22, 3)":{"1":"-630809177806/5019589575"},"('BA', 1, (), ((0, 1),), -21, 3)":{"1":"18454093022774/145568097675"},"('BA', 1, (), ((0, 1),), -20, 3)":{"1":"-18609365660294/145568097675"},"('BA', 1, (), ((0, 1),), -19, 3)":{"1":"581548514594714/4512611027925"},"('BA', 1, (), ((0, 1),), -18, 3)":{"1":"-586061125622639/4512611027925"},"('BA', 1, (), ((0, 1),), -17, 3)":{"1":"53676090078349/410237366175"},"('BA', 1, (), ((0, 1),), -16, 3)":{"1":"-54062195834749/410237366175"},"('BA', 1, (), ((0, 1),), -15, 3)":{"1":"54437269998109/410237366175"},"('BA', 1, (), ((0, 1),), -14, 3)":{"1":"-54801925434709/410237366175"},"('BA', 1, (), ((0, 1),), -13, 3)":{"1":"2040798836801833/15178782548475"},"('BA', 1, (), ((0, 1),), -12, 3)":{"1":"-2053580969474233/15178782548475"},"('BA', 1, (), ((0, 1),), -11, 3)":{"1":"2066035355155033/15178782548475"},"('BA', 1, (), ((0, 1),), -10, 3)":{"1":"-2078178381193813/15178782548475"},"('BA', 1, (), ((0, 1),), -9, 3)":{"1":"85691034670497533/622330084487475"},"('BA', 1, (), ((0, 1),), -8, 3)":{"1":"-12309312989335019/88904297783925"},"('BA', 1, (), ((0, 1),), -7, 3)":{"1":"532145396070491417/3822884804708775"},"('BA', 1, (), ((0, 1),), -6, 3)":{"1":"-5884182435213075787/42051732851796525"},"('BA', 1, (), ((0, 1),), -5, 3)":{"1":"5914085889685464427/42051732851796525"},"('BA', 1, (), ((0, 1),), -4, 3)":{"1":"-5943339269060627227/42051732851796525"},"('BA', 1, (), ((0, 1),), -3, 3)":{"1":"280682601097106968469/1976431444034436675"},"('BA', 1, (), ((0, 1),), -2, 3)":{"1":"-282000222059796592919/1976431444034436675"},"('BA', 1, (), ((0, 1),), -1, 3)":{"1":"13881256687139135026631/96845140757687397075"},"('BA', 1, (), ((0, 1),), 0, 3)":{"1":"-13943237577224054960759/96845140757687397075"},"('BA', 1, (-2,), ((0, 1),), -50, 1)":{"1":"-27886475154448109921518/96845140757687397075"},"('BA', 0, (), ((0, 3),), -50, 1)":{"1":"13943237577224054960759/32281713585895799025"},"('BA', 1, (-2,), ((0, 1),), -49, 1)":{"1":"27762513374278270053262/96845140757687397075"},"('BA', 0, (), ((0, 3),), -49, 1)":{"1":"-11815227017641803889031/32281713585895799025"},"('BA', 1, (-2,), ((0, 1),), -48, 1)":{"1":"-564000444119593185838/1976431444034436675"},"('BA', 0, (), ((0, 3),), -48, 1)":{"1":"218754415850694619319/658810481344812225"},"('BA', 1, (-2,), ((0, 1),), -47, 1)":{"1":"561365202194213936938/1976431444034436675"},"('BA', 0, (), ((0, 3),), -47, 1)":{"1":"-203382171285982334069/658810481344812225"},"('BA', 1, (-2,), ((0, 1),), -46, 1)":{"1":"-11886678538121254454/42051732851796525"},"('BA', 0, (), ((0, 3),), -46, 1)":{"1":"4074373364536337227/14017244283932175"},"('BA', 1, (-2,), ((0, 1),), -45, 1)":{"1":"11828171779370928854/42051732851796525"},"('BA', 0, (), ((0, 3),), -45, 1)":{"1":"-3865699258326842587/14017244283932175"},"('BA', 1, (-2,), ((0, 1),), -44, 1)":{"1":"-11768364870426151574/42051732851796525"},"('BA', 0, (), ((0, 3),), -44, 1)":{"1":"3686278531492510747/14017244283932175"},"('BA', 1, (-2,), ((0, 1),), -43, 1)":{"1":"1064290792140982834/3822884804708775"},"('BA', 0, (), ((0, 3),), -43, 1)":{"1":"-2244796776110202239/8920064544320475"},"('BA', 1, (-2,), ((0, 1),), -42, 1)":{"1":"-24618625978670038/88904297783925"},"('BA', 0, (), ((0, 3),), -42, 1)":{"1":"50081899931442773/207443361495825"},"('BA', 1, (-2,), ((0, 1),), -41, 1)":{"1":"171382069340995066/622330084487475"},"('BA', 0, (), ((0, 3),), -41, 1)":{"1":"-48132590883735973/207443361495825"},"('BA', 1, (-2,), ((0, 1),), -40, 1)":{"1":"-4156356762387626/15178782548475"},"('BA', 0, (), ((0, 3),), -40, 1)":{"1":"1129737373868573/5059594182825"},"('BA', 1, (-2,), ((0, 1),), -39, 1)":{"1":"4132070710310066/15178782548475"},"('BA', 0, (), ((0, 3),), -39, 1)":{"1":"-11969723798426923/55655536011075"},"('BA', 1, (-2,), ((0, 1),), -38, 1)":{"1":"-4107161938948466/15178782548475"},"('BA', 0, (), ((0, 3),), -38, 1)":{"1":"11535896030545723/55655536011075"},"('BA', 1, (-2,), ((0, 1),), -37, 1)":{"1":"4081597673603666/15178782548475"},"('BA', 0, (), ((0, 3),), -37, 1)":{"1":"-11121296086171723/55655536011075"},"('BA', 1, (-2,), ((0, 1),), -36, 1)":{"1":"-109603850869418/410237366175"},"('BA', 0, (), ((0, 3),), -36, 1)":{"1":"41399487358297/214886239425"},"('BA', 1, (-2,), ((0, 1),), -35, 1)":{"1":"108874539996218/410237366175"},"('BA', 0, (), ((0, 3),), -35, 1)":{"1":"-39909609431617/214886239425"},"('BA', 1, (-2,), ((0, 1),), -34, 1)":{"1":"-108124391669498/410237366175"},"('BA', 0, (), ((0, 3),), -34, 1)":{"1":"269224635520459/1504203675975"},"('BA', 1, (-2,), ((0, 1),), -33, 1)":{"1":"107352180156698/410237366175"},"('BA', 0, (), ((0, 3),), -33, 1)":{"1":"-259314587772859/1504203675975"},"('BA', 1, (-2,), ((0, 1),), -32, 1)":{"1":"-1172122251245278/4512611027925"},"('BA', 0, (), ((0, 3),), -32, 1)":{"1":"249590442796859/1504203675975"},"('BA', 1, (-2,), ((0, 1),), -31, 1)":{"1":"1163097029189428/4512611027925"},"('BA', 0, (), ((0, 3),), -31, 1)":{"1":"-240011040439334/1504203675975"},"('BA', 1, (-2,), ((0, 1),), -30, 1)":{"1":"-37218731320588/145568097675"},"('BA', 0, (), ((0, 3),), -30, 1)":{"1":"7436755146794/48522699225"},"('BA', 1, (-2,), ((0, 1),), -29, 1)":{"1":"36908186045548/145568097675"},"('BA', 0, (), ((0, 3),), -29, 1)":{"1":"-7133603806874/48522699225"},"('BA', 1, (-2,), ((0, 1),), -28, 1)":{"1":"-1261618355612/5019589575"},"('BA', 0, (), ((0, 3),), -28, 1)":{"1":"235579999906/1673196525"},"('BA', 1, (-2,), ((0, 1),), -27, 1)":{"1":"1250145008012/5019589575"},"('BA', 0, (), ((0, 3),), -27, 1)":{"1":"-225187474906/1673196525"},"('BA', 1, (-2,), ((0, 1),), -26, 1)":{"1":"-137582969068/557732175"},"('BA', 0, (), ((0, 3),), -26, 1)":{"1":"71592158102/557732175"},"('BA', 1, (-2,), ((0, 1),), -25, 1)":{"1":"136210089868/557732175"},"('BA', 0, (), ((0, 3),), -25, 1)":{"1":"-68105044934/557732175"},"('BA', 1, (-2,), ((0, 1),), -24, 1)":{"1":"-137582969068/557732175"},"('BA', 0, (), ((0, 3),), -24, 1)":{"1":"65990810966/557732175"},"('BA', 1, (-2,), ((0, 1),), -23, 1)":{"1":"1250145008012/5019589575"},"('BA', 0, (), ((0, 3),), -23, 1)":{"1":"-574582583294/5019589575"},"('BA', 1, (-2,), ((0, 1),), -22, 1)":{"1":"-1261618355612/5019589575"},"('BA', 0, (), ((0, 3),), -22, 1)":{"1":"554878355894/5019589575"},"('BA', 1, (-2,), ((0, 1),), -21, 1)":{"1":"36908186045548/145568097675"},"('BA', 0, (), ((0, 3),), -21, 1)":{"1":"-15507374624926/145568097675"},"('BA', 1, (-2,), ((0, 1),), -20, 1)":{"1":"-37218731320588/145568097675"},"('BA', 0, (), ((0, 3),), -20, 1)":{"1":"14908465880206/145568097675"},"('BA', 1, (-2,), ((0, 1),), -19, 1)":{"1":"1163097029189428/4512611027925"},"('BA', 0, (), ((0, 3),), -19, 1)":{"1":"-443063907871426/4512611027925"},"('BA', 1, (-2,), ((0, 1),), -18, 1)":{"1":"-1172122251245278/4512611027925"},"('BA', 0, (), ((0, 3),), -18, 1)":{"1":"423350922854701/4512611027925"},"('BA', 1, (-2,), ((0, 1),), -17, 1)":{"1":"107352180156698/410237366175"},"('BA', 0, (), ((0, 3),), -17, 1)":{"1":"-402930218405101/4512611027925"},"('BA', 1, (-2,), ((0, 1),), -16, 1)":{"1":"-108124391669498/410237366175"},"('BA', 0, (), ((0, 3),), -16, 1)":{"1":"381694401803101/4512611027925"},"('BA', 1, (-2,), ((0, 1),), -15, 1)":{"1":"108874539996218/410237366175"},"('BA', 0, (), ((0, 3),), -15, 1)":{"1":"-359518141894441/4512611027925"},"('BA', 1, (-2,), ((0, 1),), -14, 1)":{"1":"-109603850869418/410237366175"},"('BA', 0, (), ((0, 3),), -14, 1)":{"1":"336253125039361/4512611027925"},"('BA', 1, (-2,), ((0, 1),), -13, 1)":{"1":"4081597673603666/15178782548475"},"('BA', 0, (), ((0, 3),), -13, 1)":{"1":"-11533686151125157/166966608033225"},"('BA', 1, (-2,), ((0, 1),), -12, 1)":{"1":"-4107161938948466/15178782548475"},"('BA', 0, (), ((0, 3),), -12, 1)":{"1":"10571093236795957/166966608033225"},"('BA', 1, (-2,), ((0, 1),), -11, 1)":{"1":"4132070710310066/15178782548475"},"('BA', 0, (), ((0, 3),), -11, 1)":{"1":"-9543606418129957/166966608033225"},"('BA', 1, (-2,), ((0, 1),), -10, 1)":{"1":"-4156356762387626/15178782548475"},"('BA', 0, (), ((0, 3),), -10, 1)":{"1":"767144640781907/15178782548475"},"('BA', 1, (-2,), ((0, 1),), -9, 1)":{"1":"171382069340995066/622330084487475"},"('BA', 0, (), ((0, 3),), -9, 1)":{"1":"-26984296689787147/622330084487475"},"('BA', 1, (-2,), ((0, 1),), -8, 1)":{"1":"-24618625978670038/88904297783925"},"('BA', 0, (), ((0, 3),), -8, 1)":{"1":"22084682056361947/622330084487475"},"('BA', 1, (-2,), ((0, 1),), -7, 1)":{"1":"1064290792140982834/3822884804708775"},"('BA', 0, (), ((0, 3),), -7, 1)":{"1":"-715645216656273121/26760193632961425"},"('BA', 1, (-2,), ((0, 1),), -6, 1)":{"1":"-11768364870426151574/42051732851796525"},"('BA', 0, (), ((0, 3),), -6, 1)":{"1":"709529275948619333/42051732851796525"},"('BA', 1, (-2,), ((0, 1),), -5, 1)":{"1":"11828171779370928854/42051732851796525"},"('BA', 0, (), ((0, 3),), -5, 1)":{"1":"-231074004390401093/42051732851796525"},"('BA', 1, (-2,), ((0, 1),), -4, 1)":{"1":"-11886678538121254454/42051732851796525"},"('BA', 0, (), ((0, 3),), -4, 1)":{"1":"-336441555487757227/42051732851796525"},"('BA', 1, (-2,), ((0, 1),), -3, 1)":{"1":"561365202194213936938/1976431444034436675"},"('BA', 0, (), ((0, 3),), -3, 1)":{"1":"48781311663733065269/1976431444034436675"},"('BA', 1, (-2,), ((0, 1),), -2, 1)":{"1":"-564000444119593185838/1976431444034436675"},"('BA', 0, (), ((0, 3),), -2, 1)":{"1":"-92262803432490672119/1976431444034436675"},"('BA', 1, (-2,), ((0, 1),), -1, 1)":{"1":"27762513374278270053262/96845140757687397075"},"('BA', 0, (), ((0, 3),), -1, 1)":{"1":"7683167678647141613831/96845140757687397075"},"('BA', 1, (-2,), ((0, 1),), 0, 1)":{"1":"-27886475154448109921518/96845140757687397075"},"('BA', 0, (), ((0, 3),), 0, 1)":{"1":"-13943237577224054960759/96845140757687397075"},"('R', -49, 4)":{"1":"-48"},"('R', -48, 4)":{"1":"72"},"('R', -47, 4)":{"1":"-88"},"('R', -46, 4)":{"1":"100"},"('R', -45, 4)":{"1":"-548/5"},"('R', -44, 4)":{"1":"588/5"},"('R', -43, 4)":{"1":"-4356/35"},"('R', -42, 4)":{"1":"4566/35"},"('R', -41, 4)":{"1":"-14258/105"},"('R', -40, 4)":{"1":"14762/105"},"('R', -39, 4)":{"1":"-167422/1155"},"('R', -38, 4)":{"1":"172042/1155"},"('R', -37, 4)":{"1":"-2291986/15015"},"('R', -36, 4)":{"1":"2343466/15015"},"('R', -35, 4)":{"1":"-2391514/15015"},"('R', -34, 4)":{"1":"2436559/15015"},"('R', -33, 4)":{"1":"-42142223/255255"},"('R', -32, 4)":{"1":"14274301/85085"},"('R', -31, 4)":{"1":"-275295799/1616615"},"('R', -30, 4)":{"1":"55835135/323323"},"('R', -29, 4)":{"1":"-56574159/323323"},"('R', -28, 4)":{"1":"57279591/323323"},"('R', -27, 4)":{"1":"-1332950097/7436429"},"('R', -26, 4)":{"1":"1347822955/7436429"},"('R', -25, 4)":{"1":"-34052522467/185910725"},"('R', -24, 4)":{"1":"34395742267/185910725"},"('R', -23, 4)":{"1":"-312536252003/1673196525"},"('R', -22, 4)":{"1":"315404588903/1673196525"},"('R', -21, 4)":{"1":"-9227046511387/48522699225"},"('R', -20, 4)":{"1":"9304682830147/48522699225"},"('R', -19, 4)":{"1":"-290774257297357/1504203675975"},"('R', -18, 4)":{"1":"586061125622639/3008407351950"},"('R', -17, 4)":{"1":"-53676090078349/273491577450"},"('R', -16, 4)":{"1":"54062195834749/273491577450"},"('R', -15, 4)":{"1":"-54437269998109/273491577450"},"('R', -14, 4)":{"1":"54801925434709/273491577450"},"('R', -13, 4)":{"1":"-2040798836801833/10119188365650"},"('R', -12, 4)":{"1":"2053580969474233/10119188365650"},"('R', -11, 4)":{"1":"-2066035355155033/10119188365650"},"('R', -10, 4)":{"1":"2078178381193813/10119188365650"},"('R', -9, 4)":{"1":"-85691034670497533/414886722991650"},"('R', -8, 4)":{"1":"12309312989335019/59269531855950"},"('R', -7, 4)":{"1":"-532145396070491417/2548589869805850"},"('R', -6, 4)":{"1":"5884182435213075787/28034488567864350"},"('R', -5, 4)":{"1":"-5914085889685464427/28034488567864350"},"('R', -4, 4)":{"1":"5943339269060627227/28034488567864350"},"('R', -3, 4)":{"1":"-280682601097106968469/1317620962689624450"},"('R', -2, 4)":{"1":"282000222059796592919/1317620962689624450"},"('R', -1, 4)":{"1":"-13881256687139135026631/64563427171791598050"},"('R', 0, 4)":{"1":"13943237577224054960759/64563427171791598050"},"('BA', 1, (1, 2), ((0, 1),), -50, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -50, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -50, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -50, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -50, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -50, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -50, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -50, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -50, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -50, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -50, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -49, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -49, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -49, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -49, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -49, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -49, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -49, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -49, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -49, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -49, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -49, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -48, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -48, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -48, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -48, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -48, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -48, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -48, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -48, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -48, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -48, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -48, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -47, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -47, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -47, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -47, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -47, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -47, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -47, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -47, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -47, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -47, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -47, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -46, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -46, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -46, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -46, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -46, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -46, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -46, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -46, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -46, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -46, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -46, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -45, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -45, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -45, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -45, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -45, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -45, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -45, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -45, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -45, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -45, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -45, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -44, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -44, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -44, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -44, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -44, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -44, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -44, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -44, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -44, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -44, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -44, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -43, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -43, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -43, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -43, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -43, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -43, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -43, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -43, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -43, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -43, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -43, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -42, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -42, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -42, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -42, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -42, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -42, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -42, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -42, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -42, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -42, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -42, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -41, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -41, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -41, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -41, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -41, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -41, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -41, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -41, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -41, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -41, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -41, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -40, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -40, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -40, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -40, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -40, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -40, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -40, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -40, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -40, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -40, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -40, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -39, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -39, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -39, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -39, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -39, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -39, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -39, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -39, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -39, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -39, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -39, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -38, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -38, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -38, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -38, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -38, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -38, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -38, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -38, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -38, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -38, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -38, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -37, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -37, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -37, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -37, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -37, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -37, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -37, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -37, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -37, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -37, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -37, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -36, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -36, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -36, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -36, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -36, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -36, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -36, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -36, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -36, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -36, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -36, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -35, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -35, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -35, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -35, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -35, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -35, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -35, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -35, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -35, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -35, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -35, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -34, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -34, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -34, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -34, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -34, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -34, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -34, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -34, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -34, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -34, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -34, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -33, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -33, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -33, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -33, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -33, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -33, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -33, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -33, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -33, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -33, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -33, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -32, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -32, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -32, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -32, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -32, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -32, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -32, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -32, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -32, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -32, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -32, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -31, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -31, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -31, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -31, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -31, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -31, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -31, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -31, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -31, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -31, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -31, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -30, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -30, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -30, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -30, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -30, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -30, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -30, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -30, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -30, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -30, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -30, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -29, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -29, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -29, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -29, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -29, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -29, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -29, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -29, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -29, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -29, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -29, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -28, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -28, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -28, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -28, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -28, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -28, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -28, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -28, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -28, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -28, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -28, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -27, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -27, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -27, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -27, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -27, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -27, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -27, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -27, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -27, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -27, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -27, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -26, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -26, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -26, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -26, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -26, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -26, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -26, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -26, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -26, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -26, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -26, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -25, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -25, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -25, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -25, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -25, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -25, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -25, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -25, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -25, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -25, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -25, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -24, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -24, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -24, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -24, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -24, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -24, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -24, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -24, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -24, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -24, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -24, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -23, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -23, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -23, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -23, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -23, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -23, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -23, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -23, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -23, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -23, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -23, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -22, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -22, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -22, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -22, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -22, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -22, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -22, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -22, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -22, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -22, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -22, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -21, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -21, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -21, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -21, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -21, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -21, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -21, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -21, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -21, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -21, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -21, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -20, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -20, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -20, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -20, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -20, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -20, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -20, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -20, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -20, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -20, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -20, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -19, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -19, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -19, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -19, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -19, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -19, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -19, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -19, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -19, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -19, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -19, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -18, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -18, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -18, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -18, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -18, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -18, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -18, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -18, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -18, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -18, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -18, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -17, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -17, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -17, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -17, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -17, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -17, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -17, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -17, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -17, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -17, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -17, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -16, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -16, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -16, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -16, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -16, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -16, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -16, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -16, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -16, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -16, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -16, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -15, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -15, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -15, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -15, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -15, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -15, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -15, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -15, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -15, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -15, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -15, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -14, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -14, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -14, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -14, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -14, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -14, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -14, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -14, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -14, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -14, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -14, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -13, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -13, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -13, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -13, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -13, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -13, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -13, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -13, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -13, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -13, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -13, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -12, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -12, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -12, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -12, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -12, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -12, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -12, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -12, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -12, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -12, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -12, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -11, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -11, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -11, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -11, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -11, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -11, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -11, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -11, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -11, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -11, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -11, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -10, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -10, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -10, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -10, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -10, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -10, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -10, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -10, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -10, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -10, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -10, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -9, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -9, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -9, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -9, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -9, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -9, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -9, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -9, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -9, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -9, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -9, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -8, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -8, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -8, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -8, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -8, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -8, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -8, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -8, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -8, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -8, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -8, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -7, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -7, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -7, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -7, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -7, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -7, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -7, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -7, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -7, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -7, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -7, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -6, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -6, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -6, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -6, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -6, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -6, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -6, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -6, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -6, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -6, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -6, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -5, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -5, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -5, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -5, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -5, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -5, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -5, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -5, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -5, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -5, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -5, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -4, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -4, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -4, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -4, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -4, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -4, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -4, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -4, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -4, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -4, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -4, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -3, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -3, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -3, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -3, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -3, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -3, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -3, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -3, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -3, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -3, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -3, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -2, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -2, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -2, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -2, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -2, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -2, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -2, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -2, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -2, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -2, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -2, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -1, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -1, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -1, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -1, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -1, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -1, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -1, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -1, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -1, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -1, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -1, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), 0, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), 0, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), 0, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), 0, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), 0, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), 0, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), 0, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), 0, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), 0, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), 0, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), 0, 2)":{"1":"-144"},"('BA', 1, (1,), ((0, 1),), -50, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -50, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -49, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -49, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -48, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -48, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -47, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -47, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -46, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -46, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -45, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -45, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -44, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -44, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -43, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -43, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -42, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -42, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -41, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -41, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -40, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -40, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -39, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -39, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -38, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -38, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -37, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -37, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -36, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -36, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -35, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -35, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -34, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -34, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -33, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -33, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -32, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -32, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -31, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -31, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -30, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -30, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -29, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -29, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -28, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -28, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -27, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -27, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -26, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -26, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -25, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -25, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -24, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -24, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -23, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -23, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -22, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -22, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -21, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -21, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -20, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -20, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -19, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -19, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -18, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -18, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -17, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -17, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -16, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -16, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -15, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -15, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -14, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -14, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -13, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -13, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -12, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -12, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -11, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -11, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -10, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -10, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -9, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -9, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -8, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -8, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -7, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -7, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -6, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -6, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -5, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -5, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -4, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -4, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -3, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -3, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -2, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -2, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -1, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -1, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), 0, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), 0, 3)":{"1":"-64"},"('BA', 1, (1, -2), ((0, 1),), -50, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -50, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -49, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -49, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -48, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -48, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -47, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -47, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -46, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -46, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -45, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -45, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -44, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -44, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -43, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -43, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -42, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -42, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -41, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -41, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -40, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -40, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -39, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -39, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -38, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -38, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -37, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -37, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -36, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -36, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -35, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -35, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -34, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -34, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -33, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -33, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -32, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -32, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -31, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -31, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -30, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -30, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -29, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -29, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -28, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -28, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -27, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -27, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -26, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -26, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -25, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -25, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -24, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -24, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -23, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -23, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -22, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -22, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -21, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -21, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -20, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -20, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -19, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -19, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -18, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -18, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -17, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -17, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -16, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -16, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -15, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -15, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -14, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -14, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -13, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -13, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -12, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -12, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -11, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -11, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -10, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -10, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -9, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -9, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -8, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -8, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -7, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -7, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -6, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -6, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -5, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -5, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -4, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -4, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -3, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -3, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -2, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -2, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -1, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -1, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), 0, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), 0, 1)":{"1":"-96"},"('BA', 1, (), ((0, 1),), -50, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -49, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -48, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -47, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -46, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -45, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -44, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -43, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -42, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -41, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -40, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -39, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -38, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -37, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -36, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -35, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -34, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -33, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -32, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -31, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -30, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -29, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -28, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -27, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -26, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -25, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -24, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -23, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -22, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -21, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -20, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -19, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -18, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -17, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -16, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -15, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -14, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -13, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -12, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -11, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -10, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -9, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -8, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -7, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -6, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -5, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -4, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -3, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -2, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -1, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), 0, 4)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -50, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -50, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -49, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -49, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -48, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -48, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -47, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -47, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -46, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -46, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -45, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -45, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -44, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -44, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -43, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -43, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -42, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -42, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -41, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -41, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -40, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -40, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -39, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -39, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -38, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -38, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -37, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -37, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -36, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -36, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -35, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -35, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -34, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -34, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -33, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -33, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -32, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -32, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -31, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -31, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -30, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -30, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -29, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -29, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -28, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -28, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -27, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -27, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -26, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -26, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -25, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -25, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -24, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -24, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -23, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -23, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -22, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -22, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -21, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -21, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -20, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -20, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -19, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -19, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -18, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -18, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -17, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -17, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -16, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -16, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -15, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -15, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -14, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -14, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -13, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -13, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -12, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -12, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -11, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -11, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -10, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -10, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -9, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -9, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -8, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -8, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -7, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -7, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -6, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -6, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -5, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -5, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -4, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -4, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -3, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -3, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -2, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -2, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -1, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -1, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), 0, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), 0, 2)":{"1":"-48"},"('BA', 1, (-2, 1), ((0, 1),), -50, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -50, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -49, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -49, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -48, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -48, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -47, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -47, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -46, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -46, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -45, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -45, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -44, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -44, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -43, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -43, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -42, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -42, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -41, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -41, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -40, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -40, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -39, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -39, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -38, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -38, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -37, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -37, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -36, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -36, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -35, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -35, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -34, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -34, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -33, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -33, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -32, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -32, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -31, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -31, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -30, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -30, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -29, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -29, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -28, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -28, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -27, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -27, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -26, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -26, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -25, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -25, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -24, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -24, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -23, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -23, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -22, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -22, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -21, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -21, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -20, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -20, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -19, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -19, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -18, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -18, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -17, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -17, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -16, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -16, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -15, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -15, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -14, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -14, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -13, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -13, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -12, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -12, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -11, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -11, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -10, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -10, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -9, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -9, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -8, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -8, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -7, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -7, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -6, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -6, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -5, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -5, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -4, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -4, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -3, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -3, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -2, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -2, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -1, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -1, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), 0, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), 0, 1)":{"1":"-64"},"('BA', 0, (), (), 1, 5)":{"1":"32"},"('R', 1, 5)":{"1":"32"},"('BA', 0, (), ((0, 4),), -50, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -50, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -49, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -49, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -48, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -48, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -47, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -47, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -46, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -46, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -45, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -45, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -44, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -44, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -43, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -43, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -42, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -42, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -41, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -41, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -40, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -40, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -39, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -39, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -38, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -38, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -37, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -37, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -36, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -36, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -35, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -35, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -34, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -34, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -33, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -33, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -32, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -32, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -31, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -31, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -30, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -30, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -29, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -29, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -28, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -28, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -27, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -27, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -26, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -26, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -25, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -25, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -24, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -24, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -23, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -23, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -22, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -22, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -21, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -21, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -20, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -20, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -19, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -19, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -18, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -18, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -17, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -17, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -16, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -16, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -15, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -15, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -14, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -14, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -13, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -13, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -12, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -12, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -11, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -11, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -10, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -10, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -9, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -9, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -8, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -8, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -7, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -7, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -6, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -6, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -5, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -5, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -4, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -4, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -3, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -3, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -2, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -2, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -1, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -1, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), 0, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), 0, 3)":{"1":"-32"},"('BA', 1, (), ((0, 1),), -50, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -49, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -48, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -47, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -46, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -45, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -44, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -43, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -42, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -41, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -40, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -39, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -38, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -37, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -36, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -35, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -34, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -33, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -32, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -31, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -30, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -29, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -28, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -27, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -26, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -25, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -24, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -23, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -22, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -21, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -20, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -19, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -18, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -17, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -16, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -15, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -14, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -13, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -12, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -11, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -10, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -9, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -8, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -7, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -6, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -5, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -4, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -3, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -2, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -1, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), 0, 1)":{"z3":"-32"}}

==> anc/tables/json/atoms_m53.json <==
{"('R', -51, 1)":{"1":"395862520455729387359241332834380316563701935976211/31883944431240578835489134660514436132520166000000","z3":"-32"},"('R', -50, 1)":{"1":"-2829593859515104997335051532137526091927562201809637/21255962954160385890326089773676290755013444000000","pi2":"8/3","z3":"48"},"('R', -49, 1)":{"1":"26316544431955447769728591008238925715501485995891193/114782199952466083807760884777851970077072597600000","pi2":"-8/3","z3":"-176/3"},"('R', -48, 1)":{"1":"-5016252924853456816051384530273779400971270591104429/17658799992687089816578597658131072319549630400000","pi2":"10/3","z3":"200/3"},"('R', -47, 1)":{"1":"260594607335668426353329900310502443075345392855272823/819872856803329170055434891270371214836232840000000","pi2":"-10/3","z3":"-1096/15"},"('R', -46, 1)":{"1":"-643346504468044549183196813277078151177045646130417457/1913036665874434730129348079630866167951209960000000","pi2":"98/27","z3":"392/5"},"('R', -45, 1)":{"1":"326931102633992081675698160751406874517203693350707677/946856531594417189659980362645580224541507960000000","pi2":"-98/27","z3":"-2904/35"},"('R', -44, 1)":{"1":"-6508163116528013445058134117224796827036605981582169867/18747759325569460355267611180382488445921857608000000","pi2":"205/54","z3":"3044/35"},"('R', -43, 1)":{"1":"5122578632214014444100369596817459193859365596067035821/14887926523246336164477220643244917295290886924000000","pi2":"-205/54","z3":"-28516/315"},"('R', -42, 1)":{"1":"-106651092486608653096609540708418035446951658588421949449/316368438618984643495140938668954492524931347135000000","pi2":"5269/1350","z3":"29524/315"},"('R', -41, 1)":{"1":"8450758969450643164577798022150124494336598886977862309/25825994989304868856746199075016693267341334460000000","pi2":"-5269/1350","z3":"-334844/3465"},"('R', -40, 1)":{"1":"-856066646629969044627798200245731596050598637388595137/2718525788347880932289073586843862449193824680000000","pi2":"5369/1350","z3":"344084/3465"},"('R', -39, 1)":{"1":"80747457825098379839561637032700338661324473279835967567/268590347888770636110160470380173609980349878384000000","pi2":"-5369/1350","z3":"-4583972/45045"},"('R', -38, 1)":{"1":"-340593395414276581478459694133923979428581250957340085513/1196447913322705560854351186238955171730649458256000000","pi2":"266681/66150","z3":"4686932/45045"},"('R', -37, 1)":{"1":"17586509895404262502487134043855345510480981782547311257467/65804635232748805846989315243142534445185720204080000000","pi2":"-266681/66150","z3":"-4783028/45045"},"('R', -36, 1)":{"1":"-65410783452257782718373247056442074507067406004055113271733/263218540930995223387957260972570137780742880816320000000","pi2":"1077749/264600","z3":"4873118/45045"},"('R', -35, 1)":{"1":"1022635013181367526869438244695840993465394192830980038128541/4474715195826918797595273436533692342272628973877440000000","pi2":"-1077749/264600","z3":"-84284446/765765"},"('R', -34, 1)":{"1":"-16397374629407558050660689266418541624170864607776872063/79065556954270143963164121150873616790752345152000000","pi2":"9778141/2381400","z3":"28548602/255255"},"('R', -33, 1)":{"1":"21410133967560868482255973255763147516380041554352422278009/115672909824097220618109109243728101364870680957376000000","pi2":"-9778141/2381400","z3":"-550591598/4849845"},"('R', -32, 1)":{"1":"-1028188557342607468713373926387432287590122671108573755378951/6362010040325347133996001008405045575067887452655680000000","pi2":"1968329/476280","z3":"111670270/969969"},"('R', -31, 1)":{"1":"42678011296832305824236799098560619364803195574430638512593759/311738491975942009565804049411847233178326485180128320000000","pi2":"-1968329/476280","z3":"-37716106/323323"},"('R', -30, 1)":{"1":"-34554590903862190809630187311354676369488134455624404119394319/311738491975942009565804049411847233178326485180128320000000","pi2":"239437889/57629880","z3":"38186394/323323"},"('R', -29, 1)":{"1":"23880439721303754403413599829670516816995891412726857121171681/286799412617866648800539725458899454524060366365718054400000","pi2":"-239437889/57629880","z3":"-888633398/7436429"},"('R', -28, 1)":{"1":"-15448606756152968304320788729395028305940295429936869717439537/286799412617866648800539725458899454524060366365718054400000","pi2":"240505109/57629880","z3":"2695645910/22309287"},"('R', -27, 1)":{"1":"3237350752564780106894352760842855840584365534960926009542777/146326230927482984081908023193316048226561411411080640000000","pi2":"-240505109/57629880","z3":"-68105044934/557732175"},"('R', -26, 1)":{"1":"231910388909940610516326855375958237859927598133087/17696580069180639338128373714425859923892160000000","pi2":"40799043101/9739449720","z3":"68791484534/557732175"},"('R', -25, 1)":{"1":"-8192690015147026884583480572637184639446709325689813622544903/146326230927482984081908023193316048226561411411080640000000","pi2":"-40799043101/9739449720","z3":"-625072504006/5019589575"},"('R', -24, 1)":{"1":"35931652416969274138028527085861174970767072092233852018695353/477999021029777748000899542431499090873433943942863424000000","pi2":"40931552621/9739449720","z3":"630809177806/5019589575"},"('R', -23, 1)":{"1":"-10961863090124710893922454585362755100886066786928196203216639557/124757744488771992228234780574621262717966259369087353664000000","pi2":"-40931552621/9739449720","z3":"-18454093022774/145568097675"},"('R', -22, 1)":{"1":"30361945829689243615787699085419290496036195289070842526398377/311738491975942009565804049411847233178326485180128320000000","pi2":"205234915681/48697248600","z3":"18609365660294/145568097675"},"('R', -21, 1)":{"1":"-3270073622746446793656842370247901010119697049468892737856428147/31139211587374651844406426713472295847479501130770595520000000","pi2":"-205234915681/48697248600","z3":"-581548514594714/4512611027925"},"('R', -20, 1)":{"1":"1910653177859136356947973314357733434309087667038160408207608531/17158341078757461220387214719668407915958092459812368960000000","pi2":"822968714749/194788994400","z3":"586061125622639/4512611027925"},"('R', -19, 1)":{"1":"-133584546942317187158504033863122477285496765889556588362927459/1143889405250497414692480981311227194397206163987491264000000","pi2":"-822968714749/194788994400","z3":"-53676090078349/410237366175"},"('R', -18, 1)":{"1":"2439038244939385307859966653670351970718732687593472658702799/20068235179833287977061069847565389375389581824341952000000","pi2":"238357395880861/56294019381600","z3":"54062195834749/410237366175"},"('R', -17, 1)":{"1":"-16698406899911761474227343348029757924946596284983727350869951493/132751375714597199968258977041645050718202083768022012480000000","pi2":"-238357395880861/56294019381600","z3":"-54437269998109/410237366175"},"('R', -16, 1)":{"1":"83149680793795975199931603118862339940791302487299950758185289/641310993790324637527821145128720051778754027864840640000000","pi2":"238820721143261/56294019381600","z3":"54801925434709/410237366175"},"('R', -15, 1)":{"1":"-48475238936414791692930546326740337569610138680066135162014471661/363837103810377511024117196336360509375813118475319589760000000","pi2":"-238820721143261/56294019381600","z3":"-2040798836801833/15178782548475"},"('R', -14, 1)":{"1":"1837521411063377264686001353101659591277225503523565885424266487/13452139405745849596783576340220031806111144488492897264640000","pi2":"86364397717734821/20322140996757600","z3":"2053580969474233/15178782548475"},"('R', -13, 1)":{"1":"-241506000490210467402894318295713775740666570067159038039058609/1727506448745649156882522298306751273171290941532129664000000","pi2":"-86364397717734821/20322140996757600","z3":"-2066035355155033/15178782548475"},"('R', -12, 1)":{"1":"6719886434862000978380692857334455507284234077333798513000515319/47026564438076004826246440342794895769662920075041307520000000","pi2":"17299975731542641/4064428199351520","z3":"2078178381193813/15178782548475"},"('R', -11, 1)":{"1":"-7595866515507425565979688200036173775732333731193945705328934836233/52058406832950137342654809459473949617016852523070727424640000000","pi2":"-17299975731542641/4064428199351520","z3":"-85691034670497533/622330084487475"},"('R', -10, 1)":{"1":"126588041931004598679864508930612466324297327140412519959605675427339/850287311604852243263361887838074510411275257876821881269120000000","pi2":"353562301485889/82947514272480","z3":"12309312989335019/88904297783925"},"('R', -9, 1)":{"1":"-369981113268598296595193950120741842309885453412893923318445528232639/2437490293267243097354970745135813596512322405913556059638144000000","pi2":"-353562301485889/82947514272480","z3":"-532145396070491417/3822884804708775"},"('R', -8, 1)":{"1":"10177128855350571865272407556897387001194352592567531870641364282635361/65812237918215563628584210118666967105832704959666013610229888000000","pi2":"354019312583809/82947514272480","z3":"5884182435213075787/42051732851796525"},"('R', -7, 1)":{"1":"-17258096342684741226489208230765023252223839019963525729992733226912309/109687063197025939380973683531111611843054508266110022683716480000000","pi2":"-354019312583809/82947514272480","z3":"-5914085889685464427/42051732851796525"},"('R', -6, 1)":{"1":"8225949373744264550415827213778209686909449750676338001427609924900603/51485764357787685831885606555419736171229667145316949422968960000000","pi2":"187497409728228241/43879235050141920","z3":"5943339269060627227/42051732851796525"},"('R', -5, 1)":{"1":"-689485839237291321771911600294302908813222123941425199919671221518683/4267779408846598296470235464029501940119566765132092809311360000000","pi2":"-187497409728228241/43879235050141920","z3":"-280682601097106968469/1976431444034436675"},"('R', -4, 1)":{"1":"19611540988287491187979730905598277747961810641328977622076042616504617/120991546240801061704931175405236380002389717791494831143977056000000","pi2":"187700554334941861/43879235050141920","z3":"282000222059796592919/1976431444034436675"},"('R', -3, 1)":{"1":"-473219300047079998554231381906963722977076015992514730927010208300410051/2964292882899626011770813797428291310058548085891623363027437872000000","pi2":"-187700554334941861/43879235050141920","z3":"-13881256687139135026631/96845140757687397075"},"('R', -2, 1)":{"1":"5579627335018156222631692365859653239562950894537585337952135999282008691/37053661036245325147135172467853641375731851073645292037842973400000000","pi2":"23485971550561141649/5484904381267740000","z3":"13943237577224054960759/96845140757687397075"},"('R', -1, 1)":{"1":"-8436983918098928445192921562040381505423040232355061760459318699765309/69065537812200046872572548868319928006955919988155250769511600000000","pi2":"-23485971550561141649/5484904381267740000","z3":"-14004003155738682347159/96845140757687397075"},"('R', 0, 1)":{"1":"317270924132246042540111994778688275783225229602763285054520863385849803/11401126472690869276041591528570351192532877253429320627028607200000000","pi2":"23507608254234781649/5484904381267740000","z3":"14063600165435720745359/96845140757687397075"},"('R', -51, 2)":{"1":"-4893967186108300109278350172663/11223615790746210896774730000","pi2":"-16/3"},"('R', -50, 2)":{"1":"111257749193646970485165661603/356305263198292409421420000","pi2":"8"},"('R', -49, 2)":{"1":"-9443622992025376914398232698893/67341694744477265380648380000","pi2":"-88/9"},"('R', -48, 2)":{"1":"-2090956553008358336865894801181/134683389488954530761296760000","pi2":"100/9"},"('R', -47, 2)":{"1":"34491796887169692681656918292743/224472315814924217935494600000","pi2":"-548/45"},"('R', -46, 2)":{"1":"-61350416375790843380377719105053/224472315814924217935494600000","pi2":"196/15"},"('R', -45, 2)":{"1":"14907585791654191500936927310003/39423453315165902074692600000","pi2":"-484/35"},"('R', -44, 2)":{"1":"-6198844761064534711415908673735983/13198972169917544014607082480000","pi2":"1522/105"},"('R', -43, 2)":{"1":"65361288765110705820506842178329531/118790749529257896131463742320000","pi2":"-14258/945"},"('R', -42, 2)":{"1":"-7258607538592083581766686393453311/11687819721125553286637756400000","pi2":"14762/945"},"('R', -41, 2)":{"1":"7018316432450601367521201396079739357/10266914780743003879933652014800000","pi2":"-167422/10395"},"('R', -40, 2)":{"1":"-1083386376356700939866573796437475941/1466702111534714839990521716400000","pi2":"172042/10395"},"('R', -39, 2)":{"1":"21013387614150657712595911270569707053/26693978429931810087827495238480000","pi2":"-2291986/135135"},"('R', -38, 2)":{"1":"-5346346181675016457887514410827499947/6443374103776643814303188505840000","pi2":"2343466/135135"},"('R', -37, 2)":{"1":"809953997326494196816539365167076986043/934289245047613353073962333346800000","pi2":"-2391514/135135"},"('R', -36, 2)":{"1":"-840002376144836632035246262026126964973/934289245047613353073962333346800000","pi2":"2436559/135135"},"('R', -35, 2)":{"1":"313143571668346377328195439960182092583/337934407783179297920369354614800000","pi2":"-42142223/2297295"},"('R', -34, 2)":{"1":"-143675742342879145569579675729408032597/151265877769613590497689139684720000","pi2":"14274301/765765"},"('R', -33, 2)":{"1":"397805879239322387424808662300168757337/410578811088951174208013379144240000","pi2":"-275295799/14549535"},"('R', -32, 2)":{"1":"-14139868009740536539464173288147368313833/14370258388113291097280468270048400000","pi2":"55835135/2909907"},"('R', -31, 2)":{"1":"3452004498115919130980412086177715095759/3468683059199759920033216478977200000","pi2":"-18858053/969969"},"('R', -30, 2)":{"1":"-100851674726882877345841799569428401210791/100591808716793037680963277890338800000","pi2":"6364399/323323"},"('R', -29, 2)":{"1":"465566899221971236622822054972460220708777/462722320097247973332431078295558480000","pi2":"-444316699/22309287"},"('R', -28, 2)":{"1":"-116346293775350123317561645412750723026717/115680580024311993333107769573889620000","pi2":"1347822955/66927861"},"('R', -27, 2)":{"1":"827259513603638126093707642789961889184109/826289857316514238093626925527783000000","pi2":"-34052522467/1673196525"},"('R', -26, 2)":{"1":"-50176642456793393288727798895627369495073/50589174937745769679201648501701000000","pi2":"34395742267/1673196525"},"('R', -25, 2)":{"1":"21780302718610755104071100774288861609643743/22309826147545884428527926989250141000000","pi2":"-312536252003/15058768725"},"('R', -24, 2)":{"1":"-76101725422249203315429693976493521129386763/78084391516410595499847744462375493500000","pi2":"315404588903/15058768725"},"('R', -23, 2)":{"1":"256949981278284853640478394246102161965403294607/262675893061205243261487812371431160134000000","pi2":"-9227046511387/436704293025"},"('R', -22, 2)":{"1":"-258546756459204398024979944441098490249812599067/262675893061205243261487812371431160134000000","pi2":"9304682830147/436704293025"},"('R', -21, 2)":{"1":"6764664160095091486750270033805513880389502248251/6822473871130222669575399667268793105102000000","pi2":"-290774257297357/13537833083775"},"('R', -20, 2)":{"1":"-72061886502215250530258540194321164367870233004307/72123295209090925364082796482555812825364000000","pi2":"586061125622639/27075666167550"},"('R', -19, 2)":{"1":"1481661538771828459077555539017901021620083263033/1471903983858998476818016254746036996436000000","pi2":"-53676090078349/2461424197050"},"('R', -18, 2)":{"1":"-73102156625060461715897365211971591374566706944117/72123295209090925364082796482555812825364000000","pi2":"54062195834749/2461424197050"},"('R', -17, 2)":{"1":"514792893043417270335626992934897561707099713691679/504863066463636477548579575377890689777548000000","pi2":"-54437269998109/2461424197050"},"('R', -16, 2)":{"1":"-517300663521916404977423473554392108937802314175229/504863066463636477548579575377890689777548000000","pi2":"54801925434709/2461424197050"},"('R', -15, 2)":{"1":"1421321213219316919226146602747865214203043756576963227/1382315075977436675528010877384664708610926424000000","pi2":"-2040798836801833/91072695290850"},"('R', -14, 2)":{"1":"-1423987757102933878440331528812052029886277942221937107/1382315075977436675528010877384664708610926424000000","pi2":"2053580969474233/91072695290850"},"('R', -13, 2)":{"1":"203426645884356270830113430495206039016583958746156301/197473582282490953646858696769237815515846632000000","pi2":"-2066035355155033/91072695290850"},"('R', -12, 2)":{"1":"-202982350847042779699023507879263044544342736837269311/197473582282490953646858696769237815515846632000000","pi2":"2078178381193813/91072695290850"},"('R', -11, 2)":{"1":"48514219389194241691086097244976193017780198450384436213/47421870259552470440052781324155538268876884056000000","pi2":"-85691034670497533/3733980506924850"},"('R', -10, 2)":{"1":"-2358796470836362096449163973292085365072815662911361329037/2323671642718071051562586284883621375174967318744000000","pi2":"12309312989335019/533425786703550"},"('R', -9, 2)":{"1":"4311913829268478292365569856334583501109522019575758867420493/4296468867385713374339222040749815922698514572357656000000","pi2":"-532145396070491417/22937308828252650"},"('R', -8, 2)":{"1":"-4243901158661130009701483695655165015353271681332907206615993/4296468867385713374339222040749815922698514572357656000000","pi2":"5884182435213075787/252310397110779150"},"('R', -7, 2)":{"1":"4153404171063792165302622885496153647005558067637476099311503/4296468867385713374339222040749815922698514572357656000000","pi2":"-5914085889685464427/252310397110779150"},"('R', -6, 2)":{"1":"-576424025061803682655427020097021743715638316455169218435729/613781266769387624905603148678545131814073510336808000000","pi2":"5943339269060627227/252310397110779150"},"('R', -5, 2)":{"1":"1224690898549635944263390025889254468678764508297267444741399161/1355842818293577263416477355430906196177288384334008872000000","pi2":"-280682601097106968469/11858588664206620050"},"('R', -4, 2)":{"1":"-580577573223985224122072985215933331073848345398725219502807003/677921409146788631708238677715453098088644192167004436000000","pi2":"282000222059796592919/11858588664206620050"},"('R', -3, 2)":{"1":"184688259252310038064463886009963528524775805849998355153207065779/232527043337348500675925866456400412644404957913282521548000000","pi2":"-13881256687139135026631/581070844546124382450"},"('R', -2, 2)":{"1":"-164942918304871928444313754764722018026139816475020465418921391007/232527043337348500675925866456400412644404957913282521548000000","pi2":"13943237577224054960759/581070844546124382450"},"('R', -1, 2)":{"1":"136418802195749098305295634109609889248057186760207041552108118307/232527043337348500675925866456400412644404957913282521548000000","pi2":"-14004003155738682347159/581070844546124382450"},"('R', 0, 2)":{"1":"-90319507042899594257163401618115819042021681908607765660271285757/232527043337348500675925866456400412644404957913282521548000000","pi2":"14063600165435720745359/581070844546124382450"},"('BA', 0, (), ((0, 1),), -52, 1)":{"1":"-12166332614579361236928513346885454922238815482569211/31883944431240578835489134660514436132520166000000"},"('BA', 0, (), ((0, 1),), -51, 1)":{"1":"22895601867637617216561071889175478264741909543207/29714766478322999846681392973452410188742000000"},"('BA', 0, (), ((0, 1),), -50, 1)":{"1":"-72336320010155469301173343084195333836689386378598933/95651833293721736506467403981543308397560498000000"},"('BA', 0, (), ((0, 1),), -49, 1)":{"1":"903460545178968382840953335191978322374347810862103/1275357777249623153419565386420577445300806640000"},"('BA', 0, (), ((0, 1),), -48, 1)":{"1":"-119741880963429376910839862521669781625909230569201/182193968178517593345652198060082492185829520000"},"('BA', 0, (), ((0, 1),), -47, 1)":{"1":"416056366578547306455636917115006105217950198718943/683227380669440975046195742725309345696860700000"},"('BA', 0, (), ((0, 1),), -46, 1)":{"1":"-58167626313783119617164413105367582038563958689/103097537448233133400663308091943465474100000"},"('BA', 0, (), ((0, 1),), -45, 1)":{"1":"2343664187015940730788254360321774179991924353/4482501628184049278289709047475802846700000"},"('BA', 0, (), ((0, 1),), -44, 1)":{"1":"-3908498967796747984269022564307120101518850831/8068502930731288700921476285456445124060000"},"('BA', 0, (), ((0, 1),), -43, 1)":{"1":"100521515701134110758172112731190301412353127/224125081409202463914485452373790142335000"},"('BA', 0, (), ((0, 1),), -42, 1)":{"1":"-2327347994985317128537674817804881858953/5611769159736055122751173115943306250"},"('BA', 0, (), ((0, 1),), -41, 1)":{"1":"695955468623527861465038066791323868473427/1818213207754481859771380089565631225000"},"('BA', 0, (), ((0, 1),), -40, 1)":{"1":"-508159773022874392008370737401275648771/1442167922073751227262645321884300000"},"('BA', 0, (), ((0, 1),), -39, 1)":{"1":"2590104927256941670160735126877216557/8012044011520840151459140677135000"},"('BA', 0, (), ((0, 1),), -38, 1)":{"1":"-3453359667817715810191947561488802331/11693253422219604545372799907170000"},"('BA', 0, (), ((0, 1),), -37, 1)":{"1":"10184667193541596655436421161793406393/37951787422993453349016982154850000"},"('BA', 0, (), ((0, 1),), -36, 1)":{"1":"-17906378948655671902768812727528487/73926052930106556316565828400000"},"('BA', 0, (), ((0, 1),), -35, 1)":{"1":"432722462650469630969138413332944989/1996003429112877020547277366800000"},"('BA', 0, (), ((0, 1),), -34, 1)":{"1":"-1216418963900929649132673442710671/6336518822580561969991356720000"},"('BA', 0, (), ((0, 1),), -33, 1)":{"1":"6943100095177199631116225257271/41415155703140927908440240000"},"('BA', 0, (), ((0, 1),), -32, 1)":{"1":"-803597105182642130953402901871469/5591046019924025267639432400000"},"('BA', 0, (), ((0, 1),), -31, 1)":{"1":"20620197699118788611280827323691/171654921664334109094193100000"},"('BA', 0, (), ((0, 1),), -30, 1)":{"1":"-343056172802172320045650637/3546292352230563635700000"},"('BA', 0, (), ((0, 1),), -29, 1)":{"1":"13595428513349022476860261493/185116460786435421783540000"},"('BA', 0, (), ((0, 1),), -28, 1)":{"1":"-459164231142703660719193/9171445738527319747500"},"('BA', 0, (), ((0, 1),), -27, 1)":{"1":"11445766396178021493059/436735511358443797500"},"('BA', 0, (), ((0, 1),), -25, 1)":{"1":"-11445766396178021493059/436735511358443797500"},"('BA', 0, (), ((0, 1),), -24, 1)":{"1":"459164231142703660719193/9171445738527319747500"},"('BA', 0, (), ((0, 1),), -23, 1)":{"1":"-13595428513349022476860261493/185116460786435421783540000"},"('BA', 0, (), ((0, 1),), -22, 1)":{"1":"343056172802172320045650637/3546292352230563635700000"},"('BA', 0, (), ((0, 1),), -21, 1)":{"1":"-20620197699118788611280827323691/171654921664334109094193100000"},"('BA', 0, (), ((0, 1),), -20, 1)":{"1":"803597105182642130953402901871469/5591046019924025267639432400000"},"('BA', 0, (), ((0, 1),), -19, 1)":{"1":"-6943100095177199631116225257271/41415155703140927908440240000"},"('BA', 0, (), ((0, 1),), -18, 1)":{"1":"1216418963900929649132673442710671/6336518822580561969991356720000"},"('BA', 0, (), ((0, 1),), -17, 1)":{"1":"-432722462650469630969138413332944989/1996003429112877020547277366800000"},"('BA', 0, (), ((0, 1),), -16, 1)":{"1":"17906378948655671902768812727528487/73926052930106556316565828400000"},"('BA', 0, (), ((0, 1),), -15, 1)":{"1":"-10184667193541596655436421161793406393/37951787422993453349016982154850000"},"('BA', 0, (), ((0, 1),), -14, 1)":{"1":"3453359667817715810191947561488802331/11693253422219604545372799907170000"},"('BA', 0, (), ((0, 1),), -13, 1)":{"1":"-2590104927256941670160735126877216557/8012044011520840151459140677135000"},"('BA', 0, (), ((0, 1),), -12, 1)":{"1":"508159773022874392008370737401275648771/1442167922073751227262645321884300000"},"('BA', 0, (), ((0, 1),), -11, 1)":{"1":"-695955468623527861465038066791323868473427/1818213207754481859771380089565631225000"},"('BA', 0, (), ((0, 1),), -10, 1)":{"1":"2327347994985317128537674817804881858953/5611769159736055122751173115943306250"},"('BA', 0, (), ((0, 1),), -9, 1)":{"1":"-100521515701134110758172112731190301412353127/224125081409202463914485452373790142335000"},"('BA', 0, (), ((0, 1),), -8, 1)":{"1":"3908498967796747984269022564307120101518850831/8068502930731288700921476285456445124060000"},"('BA', 0, (), ((0, 1),), -7, 1)":{"1":"-2343664187015940730788254360321774179991924353/4482501628184049278289709047475802846700000"},"('BA', 0, (), ((0, 1),), -6, 1)":{"1":"58167626313783119617164413105367582038563958689/103097537448233133400663308091943465474100000"},"('BA', 0, (), ((0, 1),), -5, 1)":{"1":"-416056366578547306455636917115006105217950198718943/683227380669440975046195742725309345696860700000"},"('BA', 0, (), ((0, 1),), -4, 1)":{"1":"119741880963429376910839862521669781625909230569201/182193968178517593345652198060082492185829520000"},"('BA', 0, (), ((0, 1),), -3, 1)":{"1":"-903460545178968382840953335191978322374347810862103/1275357777249623153419565386420577445300806640000"},"('BA', 0, (), ((0, 1),), -2, 1)":{"1":"72336320010155469301173343084195333836689386378598933/95651833293721736506467403981543308397560498000000"},"('BA', 0, (), ((0, 1),), -1, 1)":{"1":"-22895601867637617216561071889175478264741909543207/29714766478322999846681392973452410188742000000"},"('BA', 0, (), ((0, 1),), 0, 1)":{"1":"12166332614579361236928513346885454922238815482569211/31883944431240578835489134660514436132520166000000"},"('BA', 1, (), ((0, 2),), -52, 1)":{"1":"-6523831561921042832187793544263/11223615790746210896774730000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -52, 2)":{"1":"-6523831561921042832187793544263/11223615790746210896774730000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -51, 1)":{"1":"3009854963920450674808044431/10460033355774660668010000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -51, 2)":{"1":"3009854963920450674808044431/10460033355774660668010000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -50, 1)":{"1":"-1938172628149390248539399721263/11223615790746210896774730000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -50, 2)":{"1":"-1938172628149390248539399721263/11223615790746210896774730000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -49, 1)":{"1":"47891390374570104962247125239/448944631629848435870989200","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -49, 2)":{"1":"47891390374570104962247125239/448944631629848435870989200","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -48, 1)":{"1":"-4018348965516524577994738153/64134947375692633695855600","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -48, 2)":{"1":"-4018348965516524577994738153/64134947375692633695855600","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -47, 1)":{"1":"3297944987481952564460808889/106891578959487722826426000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -47, 2)":{"1":"3297944987481952564460808889/106891578959487722826426000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -46, 1)":{"1":"-45959732897523091504267381/6822866742094961031474000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -46, 2)":{"1":"-45959732897523091504267381/6822866742094961031474000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -45, 1)":{"1":"-25202689741029660638026891/2076524660637596835666000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -45, 2)":{"1":"-25202689741029660638026891/2076524660637596835666000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -44, 1)":{"1":"33906971238326842468396169/1245914796382558101399600","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -44, 2)":{"1":"33906971238326842468396169/1245914796382558101399600","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -43, 1)":{"1":"-180075739197489103101102601/4568354253402713038465200","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -43, 2)":{"1":"-180075739197489103101102601/4568354253402713038465200","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -42, 1)":{"1":"26222754753912024764003831/531203982953803841682000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -42, 2)":{"1":"26222754753912024764003831/531203982953803841682000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -41, 1)":{"1":"-4362250223229306703051153/75886283279114834526000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -41, 2)":{"1":"-4362250223229306703051153/75886283279114834526000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -40, 1)":{"1":"118611239245824704813353/1850884958027191086000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -40, 2)":{"1":"118611239245824704813353/1850884958027191086000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -39, 1)":{"1":"-25685850546175017128741/370176991605438217200","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -39, 2)":{"1":"-25685850546175017128741/370176991605438217200","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -38, 1)":{"1":"1717310038648779264493/23344494966108716400","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -38, 2)":{"1":"1717310038648779264493/23344494966108716400","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -37, 1)":{"1":"-52325404789764267590101/681904984536333558000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -37, 2)":{"1":"-52325404789764267590101/681904984536333558000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -36, 1)":{"1":"1455764030518948679953/18429864446927934000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -36, 2)":{"1":"1455764030518948679953/18429864446927934000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -35, 1)":{"1":"-4444921946334286044899/55289593340783802000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -35, 2)":{"1":"-4444921946334286044899/55289593340783802000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -34, 1)":{"1":"42645518203048805003/526567555626512400","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -34, 2)":{"1":"42645518203048805003/526567555626512400","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -33, 1)":{"1":"-115473763191155304743/1429254793843390800","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -33, 2)":{"1":"-115473763191155304743/1429254793843390800","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -32, 1)":{"1":"3992360219020691352437/50023917784518678000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -32, 2)":{"1":"3992360219020691352437/50023917784518678000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -31, 1)":{"1":"-13658610396795326638427/175083712245815373000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -31, 2)":{"1":"-13658610396795326638427/175083712245815373000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -30, 1)":{"1":"14674012362883176913/194753851218927000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -30, 2)":{"1":"14674012362883176913/194753851218927000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -29, 1)":{"1":"-621013554071705403373/8660054584201620600","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -29, 2)":{"1":"-621013554071705403373/8660054584201620600","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -28, 1)":{"1":"59945128351304021629/895867715607064200","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -28, 2)":{"1":"59945128351304021629/895867715607064200","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -27, 1)":{"1":"-193752977128875945343/3199527555739515000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -27, 2)":{"1":"-193752977128875945343/3199527555739515000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -26, 1)":{"1":"23507608254234781649/457075365105645000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -26, 2)":{"1":"23507608254234781649/457075365105645000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -25, 1)":{"1":"-193752977128875945343/3199527555739515000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -25, 2)":{"1":"-193752977128875945343/3199527555739515000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -24, 1)":{"1":"59945128351304021629/895867715607064200","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -24, 2)":{"1":"59945128351304021629/895867715607064200","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -23, 1)":{"1":"-621013554071705403373/8660054584201620600","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -23, 2)":{"1":"-621013554071705403373/8660054584201620600","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -22, 1)":{"1":"14674012362883176913/194753851218927000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -22, 2)":{"1":"14674012362883176913/194753851218927000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -21, 1)":{"1":"-13658610396795326638427/175083712245815373000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -21, 2)":{"1":"-13658610396795326638427/175083712245815373000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -20, 1)":{"1":"3992360219020691352437/50023917784518678000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -20, 2)":{"1":"3992360219020691352437/50023917784518678000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -19, 1)":{"1":"-115473763191155304743/1429254793843390800","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -19, 2)":{"1":"-115473763191155304743/1429254793843390800","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -18, 1)":{"1":"42645518203048805003/526567555626512400","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -18, 2)":{"1":"42645518203048805003/526567555626512400","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -17, 1)":{"1":"-4444921946334286044899/55289593340783802000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -17, 2)":{"1":"-4444921946334286044899/55289593340783802000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -16, 1)":{"1":"1455764030518948679953/18429864446927934000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -16, 2)":{"1":"1455764030518948679953/18429864446927934000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -15, 1)":{"1":"-52325404789764267590101/681904984536333558000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -15, 2)":{"1":"-52325404789764267590101/681904984536333558000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -14, 1)":{"1":"1717310038648779264493/23344494966108716400","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -14, 2)":{"1":"1717310038648779264493/23344494966108716400","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -13, 1)":{"1":"-25685850546175017128741/370176991605438217200","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -13, 2)":{"1":"-25685850546175017128741/370176991605438217200","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -12, 1)":{"1":"118611239245824704813353/1850884958027191086000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -12, 2)":{"1":"118611239245824704813353/1850884958027191086000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -11, 1)":{"1":"-4362250223229306703051153/75886283279114834526000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -11, 2)":{"1":"-4362250223229306703051153/75886283279114834526000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -10, 1)":{"1":"26222754753912024764003831/531203982953803841682000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -10, 2)":{"1":"26222754753912024764003831/531203982953803841682000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -9, 1)":{"1":"-180075739197489103101102601/4568354253402713038465200","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -9, 2)":{"1":"-180075739197489103101102601/4568354253402713038465200","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -8, 1)":{"1":"33906971238326842468396169/1245914796382558101399600","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -8, 2)":{"1":"33906971238326842468396169/1245914796382558101399600","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -7, 1)":{"1":"-25202689741029660638026891/2076524660637596835666000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -7, 2)":{"1":"-25202689741029660638026891/2076524660637596835666000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -6, 1)":{"1":"-45959732897523091504267381/6822866742094961031474000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -6, 2)":{"1":"-45959732897523091504267381/6822866742094961031474000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -5, 1)":{"1":"3297944987481952564460808889/106891578959487722826426000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -5, 2)":{"1":"3297944987481952564460808889/106891578959487722826426000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -4, 1)":{"1":"-4018348965516524577994738153/64134947375692633695855600","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -4, 2)":{"1":"-4018348965516524577994738153/64134947375692633695855600","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -3, 1)":{"1":"47891390374570104962247125239/448944631629848435870989200","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -3, 2)":{"1":"47891390374570104962247125239/448944631629848435870989200","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -2, 1)":{"1":"-1938172628149390248539399721263/11223615790746210896774730000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -2, 2)":{"1":"-1938172628149390248539399721263/11223615790746210896774730000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -1, 1)":{"1":"3009854963920450674808044431/10460033355774660668010000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -1, 2)":{"1":"3009854963920450674808044431/10460033355774660668010000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), 0, 1)":{"1":"-6523831561921042832187793544263/11223615790746210896774730000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), 0, 2)":{"1":"-6523831561921042832187793544263/11223615790746210896774730000","pi2":"-16/3"},"('R', -51, 3)":{"1":"-14063600165435720745359/96845140757687397075"},"('R', -50, 3)":{"1":"14023868825637695146559/64563427171791598050"},"('R', -49, 3)":{"1":"-13136500158972166197959/52824622231465852950"},"('R', -48, 3)":{"1":"24419297983524298049603/89395514545557597300"},"('R', -47, 3)":{"1":"-238682573788188037766809/830101206494463403500"},"('R', -46, 3)":{"1":"580781734975504570232831/1936902815153747941500"},"('R', -45, 3)":{"1":"-14050260929059943985361/45650908101266786500"},"('R', -44, 3)":{"1":"8536720739217788186106031/27116639412152471181000"},"('R', -43, 3)":{"1":"-77956869804132982597397339/244049754709372240629000"},"('R', -42, 3)":{"1":"78968139807413784265607327/244049754709372240629000"},"('R', -41, 3)":{"1":"-125093875677215575188958051/383506757400442092417000"},"('R', -40, 3)":{"1":"17997626566549680157857943/54786679628634584631000"},"('R', -39, 3)":{"1":"-56691398271032966714598491/171916822282956800049000"},"('R', -38, 3)":{"1":"11545152225200296528893374653/34899114923440230409947000"},"('R', -37, 3)":{"1":"-398430621948354249081558881/1203417755980697600343000"},"('R', -36, 3)":{"1":"23116709766540308679716597333/69798229846880460819894000"},"('R', -35, 3)":{"1":"-392386604748506910909275217061/1186569907396967833938198000"},"('R', -34, 3)":{"1":"2197373182620885606922399/6657632723419952274000"},"('R', -33, 3)":{"1":"-117703820552009371627926914809/357854416516545854679774000"},"('R', -32, 3)":{"1":"3553117679993808357438154621/10844073227774116808478000"},"('R', -31, 3)":{"1":"-222695024686589600820448321133/683176613349769358934114000"},"('R', -30, 3)":{"1":"2436080859151179678748256479063/7514942746847462948275254000"},"('R', -29, 3)":{"1":"-11130651822184275278416492986853/34568736635498329562066168400"},"('R', -28, 3)":{"1":"3683693837287898846168426028973/11522912211832776520688722800"},"('R', -27, 3)":{"1":"-13047331955584619734103396698943/41153257899402773288174010000"},"('R', -26, 3)":{"1":"14077199814548499865703/44793385780353210000"},"('R', -25, 3)":{"1":"-49394417865260614646674584635923/158733994754839268397242610000"},"('R', -24, 3)":{"1":"2413946591307022958066558169981943/7777965742987124151464887890000"},"('R', -23, 3)":{"1":"-70023575862053129183620601562658097/225561006546626600392481748810000"},"('R', -22, 3)":{"1":"70191811374341891182800980030927177/225561006546626600392481748810000"},"('R', -21, 3)":{"1":"-2183427937383497859139708657846760687/6992391202945424612166934213110000"},"('R', -20, 3)":{"1":"626661042425567514689106680421107407/1997826057984407032047695489460000"},"('R', -19, 3)":{"1":"-629775398301028833925980148081245487/1997826057984407032047695489460000"},"('R', -18, 3)":{"1":"2206667400981325670303833054369601/6961066404126853770201029580000"},"('R', -17, 3)":{"1":"-4458867255815340608503728499555858489/13984782405890849224333868426220000"},"('R', -16, 3)":{"1":"4486528033156590064620491407625469889/13984782405890849224333868426220000"},"('R', -15, 3)":{"1":"-167036654784671902333783957920145978093/517436949017961421300353131770140000"},"('R', -14, 3)":{"1":"168123520192073324392253722469495042653/517436949017961421300353131770140000"},"('R', -13, 3)":{"1":"-24172802405855832457317478663810908379/73919564145423060185764733110020000"},"('R', -12, 3)":{"1":"24333321363620393120791883158968930199/73919564145423060185764733110020000"},"('R', -11, 3)":{"1":"-1004199605498296527442119256660778524559/3030702129962345467616354057510820000"},"('R', -10, 3)":{"1":"7076270382850480714793617433078296533113/21214914909736418273314478402575740000"},"('R', -9, 3)":{"1":"-306272863126586993111787632132424479152979/912241341118665985752522571310756820000"},"('R', -8, 3)":{"1":"308302831928987226985574085729243393271979/912241341118665985752522571310756820000"},"('R', -7, 3)":{"1":"-310305720423619247744253474464753775647219/912241341118665985752522571310756820000"},"('R', -6, 3)":{"1":"44619480028490765692879693004849446624517/130320191588380855107503224472965260000"},"('R', -5, 3)":{"1":"-43072434780935329030529253600449358010651/125001000094977554899033705106721780000"},"('R', -4, 3)":{"1":"2124124180720990565717533099849587947246089/6125049004653900190052651550229367220000"},"('R', -3, 3)":{"1":"-104736932224999260040707631419650536759794361/300127401228041109312579925961238993780000"},"('R', -2, 3)":{"1":"105397005546164461822893369133577308521939913/300127401228041109312579925961238993780000"},"('R', -1, 3)":{"1":"-6238031884116819383702437415114365256635289/17654553013414182900739995644778764340000"},"('R', 0, 3)":{"1":"6276470397649974751308777592999483830486689/17654553013414182900739995644778764340000"},"('BA', 0, (), ((0, 2),), -52, 1)":{"1":"734763710350261495867067731367946691924096/9378981288376284666018122686288718555625","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -51, 1)":{"1":"-6471313100318441274110842404942773340873796/9378981288376284666018122686288718555625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -50, 1)":{"1":"8935352941757876404439359274432728071980446/9378981288376284666018122686288718555625","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -49, 1)":{"1":"-10437499647159756561826731986862146745707596/9378981288376284666018122686288718555625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -48, 1)":{"1":"33491133526197656636427571642261555478722/27343968770776340134163622992095389375","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -47, 1)":{"1":"-35791287365765811809651265772929056219572/27343968770776340134163622992095389375","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -46, 1)":{"1":"2431444059689331102471286994882730844/1768348235838863101219920002075625","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -45, 1)":{"1":"-123766562364200524127432965334206378306/86649063556104291959776080101705625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -44, 1)":{"1":"255159398422105832860116780912892823357/173298127112208583919552160203411250","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -43, 1)":{"1":"-261531913381741036173062142042267768707/173298127112208583919552160203411250","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -42, 1)":{"1":"144351434789164104291323742015160043/93725325642081440735290513901250","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -41, 1)":{"1":"-146816352983212020251052004973657093/93725325642081440735290513901250","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -40, 1)":{"1":"44292869967914206414251338048014/27877848198120595102703900625","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -39, 1)":{"1":"-179292647222825252288107212806611/111511392792482380410815602500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -38, 1)":{"1":"25870262727297485379933719374273/15930198970354625772973657500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -37, 1)":{"1":"-26087050475430927166817292036373/15930198970354625772973657500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -36, 1)":{"1":"4796975481456992182565610748/2909094041335760732829375","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -35, 1)":{"1":"-9648514644268432320007805321/5818188082671521465658750","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -34, 1)":{"1":"67848430133239926718821973937/40727316578700650259611250","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -33, 1)":{"1":"-68091161184468207884815767287/40727316578700650259611250","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -32, 1)":{"1":"34137030448983546860498737906/20363658289350325129805625","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -31, 1)":{"1":"-136806064584500198718232951399/81454633157401300519222500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -30, 1)":{"1":"142526780320118561594123059/84760284242873361622500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -29, 1)":{"1":"-142610443622367393411094519/84760284242873361622500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -28, 1)":{"1":"84797373302503490011517/50392559002897361250","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -27, 1)":{"1":"-42395705958809915700484/25196279501448680625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -26, 1)":{"1":"362520916797409226777/215352816251698125","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -25, 1)":{"1":"-42395705958809915700484/25196279501448680625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -24, 1)":{"1":"84797373302503490011517/50392559002897361250","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -23, 1)":{"1":"-142610443622367393411094519/84760284242873361622500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -22, 1)":{"1":"142526780320118561594123059/84760284242873361622500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -21, 1)":{"1":"-136806064584500198718232951399/81454633157401300519222500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -20, 1)":{"1":"34137030448983546860498737906/20363658289350325129805625","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -19, 1)":{"1":"-68091161184468207884815767287/40727316578700650259611250","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -18, 1)":{"1":"67848430133239926718821973937/40727316578700650259611250","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -17, 1)":{"1":"-9648514644268432320007805321/5818188082671521465658750","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -16, 1)":{"1":"4796975481456992182565610748/2909094041335760732829375","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -15, 1)":{"1":"-26087050475430927166817292036373/15930198970354625772973657500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -14, 1)":{"1":"25870262727297485379933719374273/15930198970354625772973657500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -13, 1)":{"1":"-179292647222825252288107212806611/111511392792482380410815602500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -12, 1)":{"1":"44292869967914206414251338048014/27877848198120595102703900625","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -11, 1)":{"1":"-146816352983212020251052004973657093/93725325642081440735290513901250","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -10, 1)":{"1":"144351434789164104291323742015160043/93725325642081440735290513901250","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -9, 1)":{"1":"-261531913381741036173062142042267768707/173298127112208583919552160203411250","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -8, 1)":{"1":"255159398422105832860116780912892823357/173298127112208583919552160203411250","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -7, 1)":{"1":"-123766562364200524127432965334206378306/86649063556104291959776080101705625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -6, 1)":{"1":"2431444059689331102471286994882730844/1768348235838863101219920002075625","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -5, 1)":{"1":"-35791287365765811809651265772929056219572/27343968770776340134163622992095389375","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -4, 1)":{"1":"33491133526197656636427571642261555478722/27343968770776340134163622992095389375","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -3, 1)":{"1":"-10437499647159756561826731986862146745707596/9378981288376284666018122686288718555625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -2, 1)":{"1":"8935352941757876404439359274432728071980446/9378981288376284666018122686288718555625","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -1, 1)":{"1":"-6471313100318441274110842404942773340873796/9378981288376284666018122686288718555625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), 0, 1)":{"1":"734763710350261495867067731367946691924096/9378981288376284666018122686288718555625","pi2":"-16/3"},"('BA', 1, (2,), ((0, 1),), -52, 1)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (), ((0, 3),), -52, 1)":{"1":"-14063600165435720745359/96845140757687397075"},"('BA', 1, (1,), ((0, 2),), -52, 1)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -52, 2)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (), ((0, 2),), -52, 2)":{"1":"-14063600165435720745359/96845140757687397075"},"('BA', 1, (2,), ((0, 1),), -51, 1)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (), ((0, 3),), -51, 1)":{"1":"20202092164230675759959/96845140757687397075"},"('BA', 1, (1,), ((0, 2),), -51, 1)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -51, 2)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (), ((0, 2),), -51, 2)":{"1":"17103047659984679053559/96845140757687397075"},"('BA', 1, (2,), ((0, 1),), -50, 1)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (), ((0, 3),), -50, 1)":{"1":"-23240371089962045079959/96845140757687397075"},"('BA', 1, (1,), ((0, 2),), -50, 1)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -50, 2)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (), ((0, 2),), -50, 2)":{"1":"-18591804333593050020359/96845140757687397075"},"('BA', 1, (2,), ((0, 1),), -49, 1)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (), ((0, 3),), -49, 1)":{"1":"25244419869374456283431/96845140757687397075"},"('BA', 1, (1,), ((0, 2),), -49, 1)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -49, 2)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (), ((0, 2),), -49, 2)":{"1":"19562838278256795655031/96845140757687397075"},"('BA', 1, (2,), ((0, 1),), -48, 1)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (), ((0, 3),), -48, 1)":{"1":"-545524414597721482919/1976431444034436675"},"('BA', 1, (1,), ((0, 2),), -48, 1)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (1,), ((0, 1),), -48, 2)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (), ((0, 2),), -48, 2)":{"1":"-413762318328759037919/1976431444034436675"},"('BA', 1, (2,), ((0, 1),), -47, 1)":{"1":"-561365202194213936938/1976431444034436675"},"('BA', 1, (), ((0, 3),), -47, 1)":{"1":"569505116118672647909/1976431444034436675"},"('BA', 1, (1,), ((0, 2),), -47, 1)":{"1":"-561365202194213936938/1976431444034436675"},"('BA', 1, (1,), ((0, 1),), -47, 2)":{"1":"-561365202194213936938/1976431444034436675"},"('BA', 1, (), ((0, 2),), -47, 2)":{"1":"425093858607889808189/1976431444034436675"},"('BA', 1, (2,), ((0, 1),), -46, 1)":{"1":"11886678538121254454/42051732851796525"},"('BA', 1, (), ((0, 3),), -46, 1)":{"1":"-12537050980222322347/42051732851796525"},"('BA', 1, (1,), ((0, 2),), -46, 1)":{"1":"11886678538121254454/42051732851796525"},"('BA', 1, (1,), ((0, 1),), -46, 2)":{"1":"11886678538121254454/42051732851796525"},"('BA', 1, (), ((0, 2),), -46, 2)":{"1":"-9240195124641474787/42051732851796525"},"('BA', 1, (2,), ((0, 1),), -45, 1)":{"1":"-11828171779370928854/42051732851796525"},"('BA', 1, (), ((0, 3),), -45, 1)":{"1":"90245894108445094429/294362129962575675"},"('BA', 1, (1,), ((0, 2),), -45, 1)":{"1":"-11828171779370928854/42051732851796525"},"('BA', 1, (1,), ((0, 1),), -45, 2)":{"1":"-11828171779370928854/42051732851796525"},"('BA', 1, (), ((0, 2),), -45, 2)":{"1":"65822247668121672709/294362129962575675"},"('BA', 1, (2,), ((0, 1),), -44, 1)":{"1":"11768364870426151574/42051732851796525"},"('BA', 1, (), ((0, 3),), -44, 1)":{"1":"-92391466966838979349/294362129962575675"},"('BA', 1, (1,), ((0, 2),), -44, 1)":{"1":"11768364870426151574/42051732851796525"},"('BA', 1, (1,), ((0, 1),), -44, 2)":{"1":"11768364870426151574/42051732851796525"},"('BA', 1, (), ((0, 2),), -44, 2)":{"1":"-66790372006665254929/294362129962575675"},"('BA', 1, (2,), ((0, 1),), -43, 1)":{"1":"-1064290792140982834/3822884804708775"},"('BA', 1, (), ((0, 3),), -43, 1)":{"1":"8570057020985681159/26760193632961425"},"('BA', 1, (1,), ((0, 2),), -43, 1)":{"1":"-1064290792140982834/3822884804708775"},"('BA', 1, (1,), ((0, 1),), -43, 2)":{"1":"-1064290792140982834/3822884804708775"},"('BA', 1, (), ((0, 2),), -43, 2)":{"1":"6147537396739560539/26760193632961425"},"('BA', 1, (2,), ((0, 1),), -42, 1)":{"1":"24618625978670038/88904297783925"},"('BA', 1, (), ((0, 3),), -42, 1)":{"1":"-202823434826349653/622330084487475"},"('BA', 1, (1,), ((0, 2),), -42, 1)":{"1":"24618625978670038/88904297783925"},"('BA', 1, (1,), ((0, 1),), -42, 2)":{"1":"24618625978670038/88904297783925"},"('BA', 1, (), ((0, 2),), -42, 2)":{"1":"-144494312875847393/622330084487475"},"('BA', 1, (2,), ((0, 1),), -41, 1)":{"1":"-171382069340995066/622330084487475"},"('BA', 1, (), ((0, 3),), -41, 1)":{"1":"2265671189693720983/6845630929362225"},"('BA', 1, (1,), ((0, 2),), -41, 1)":{"1":"-171382069340995066/622330084487475"},"('BA', 1, (1,), ((0, 1),), -41, 2)":{"1":"-171382069340995066/622330084487475"},"('BA', 1, (), ((0, 2),), -41, 2)":{"1":"1604136285534596923/6845630929362225"},"('BA', 1, (2,), ((0, 1),), -40, 1)":{"1":"4156356762387626/15178782548475"},"('BA', 1, (), ((0, 3),), -40, 1)":{"1":"-56020446094144463/166966608033225"},"('BA', 1, (1,), ((0, 2),), -40, 1)":{"1":"4156356762387626/15178782548475"},"('BA', 1, (1,), ((0, 1),), -40, 2)":{"1":"4156356762387626/15178782548475"},"('BA', 1, (), ((0, 2),), -40, 2)":{"1":"-39440204143638203/166966608033225"},"('BA', 1, (2,), ((0, 1),), -39, 1)":{"1":"-4132070710310066/15178782548475"},"('BA', 1, (), ((0, 3),), -39, 1)":{"1":"56708862262650683/166966608033225"},"('BA', 1, (1,), ((0, 2),), -39, 1)":{"1":"-4132070710310066/15178782548475"},"('BA', 1, (1,), ((0, 1),), -39, 2)":{"1":"-4132070710310066/15178782548475"},"('BA', 1, (), ((0, 2),), -39, 2)":{"1":"39717625584678023/166966608033225"},"('BA', 1, (2,), ((0, 1),), -38, 1)":{"1":"4107161938948466/15178782548475"},"('BA', 1, (), ((0, 3),), -38, 1)":{"1":"-57335139942599483/166966608033225"},"('BA', 1, (1,), ((0, 2),), -38, 1)":{"1":"4107161938948466/15178782548475"},"('BA', 1, (1,), ((0, 1),), -38, 2)":{"1":"4107161938948466/15178782548475"},"('BA', 1, (), ((0, 2),), -38, 2)":{"1":"-39962265303408023/166966608033225"},"('BA', 1, (2,), ((0, 1),), -37, 1)":{"1":"-4081597673603666/15178782548475"},"('BA', 1, (), ((0, 3),), -37, 1)":{"1":"57906927344144843/166966608033225"},"('BA', 1, (1,), ((0, 2),), -37, 1)":{"1":"-4081597673603666/15178782548475"},"('BA', 1, (1,), ((0, 1),), -37, 2)":{"1":"-4081597673603666/15178782548475"},"('BA', 1, (), ((0, 2),), -37, 2)":{"1":"40177857274482503/166966608033225"},"('BA', 1, (2,), ((0, 1),), -36, 1)":{"1":"109603850869418/410237366175"},"('BA', 1, (), ((0, 3),), -36, 1)":{"1":"-1579199735767139/4512611027925"},"('BA', 1, (1,), ((0, 2),), -36, 1)":{"1":"109603850869418/410237366175"},"('BA', 1, (1,), ((0, 1),), -36, 2)":{"1":"109603850869418/410237366175"},"('BA', 1, (), ((0, 2),), -36, 2)":{"1":"-1091010457774469/4512611027925"},"('BA', 1, (2,), ((0, 1),), -35, 1)":{"1":"-108874539996218/410237366175"},"('BA', 1, (), ((0, 3),), -35, 1)":{"1":"1592177179246139/4512611027925"},"('BA', 1, (1,), ((0, 2),), -35, 1)":{"1":"-108874539996218/410237366175"},"('BA', 1, (1,), ((0, 1),), -35, 2)":{"1":"-108874539996218/410237366175"},"('BA', 1, (), ((0, 2),), -35, 2)":{"1":"1095493574612669/4512611027925"},"('BA', 1, (2,), ((0, 1),), -34, 1)":{"1":"108124391669498/410237366175"},"('BA', 1, (), ((0, 3),), -34, 1)":{"1":"-1604096202659579/4512611027925"},"('BA', 1, (1,), ((0, 2),), -34, 1)":{"1":"108124391669498/410237366175"},"('BA', 1, (1,), ((0, 1),), -34, 2)":{"1":"108124391669498/410237366175"},"('BA', 1, (), ((0, 2),), -34, 2)":{"1":"-1099390178420909/4512611027925"},"('BA', 1, (2,), ((0, 1),), -33, 1)":{"1":"-107352180156698/410237366175"},"('BA', 1, (), ((0, 3),), -33, 1)":{"1":"1615049413327979/4512611027925"},"('BA', 1, (1,), ((0, 2),), -33, 1)":{"1":"-107352180156698/410237366175"},"('BA', 1, (1,), ((0, 1),), -33, 2)":{"1":"-107352180156698/410237366175"},"('BA', 1, (), ((0, 2),), -33, 2)":{"1":"1102743202094909/4512611027925"},"('BA', 1, (2,), ((0, 1),), -32, 1)":{"1":"1172122251245278/4512611027925"},"('BA', 1, (), ((0, 3),), -32, 1)":{"1":"-1625113903378139/4512611027925"},"('BA', 1, (1,), ((0, 2),), -32, 1)":{"1":"1172122251245278/4512611027925"},"('BA', 1, (1,), ((0, 1),), -32, 2)":{"1":"1172122251245278/4512611027925"},"('BA', 1, (), ((0, 2),), -32, 2)":{"1":"-1105587514500389/4512611027925"},"('BA', 1, (2,), ((0, 1),), -31, 1)":{"1":"-1163097029189428/4512611027925"},"('BA', 1, (), ((0, 3),), -31, 1)":{"1":"1634354011673414/4512611027925"},"('BA', 1, (1,), ((0, 2),), -31, 1)":{"1":"-1163097029189428/4512611027925"},"('BA', 1, (1,), ((0, 1),), -31, 2)":{"1":"-1163097029189428/4512611027925"},"('BA', 1, (), ((0, 2),), -31, 2)":{"1":"1107951263134064/4512611027925"},"('BA', 1, (2,), ((0, 1),), -30, 1)":{"1":"37218731320588/145568097675"},"('BA', 1, (), ((0, 3),), -30, 1)":{"1":"-52994304137594/145568097675"},"('BA', 1, (1,), ((0, 2),), -30, 1)":{"1":"37218731320588/145568097675"},"('BA', 1, (1,), ((0, 1),), -30, 2)":{"1":"37218731320588/145568097675"},"('BA', 1, (), ((0, 2),), -30, 2)":{"1":"-35801834898944/145568097675"},"('BA', 1, (2,), ((0, 1),), -29, 1)":{"1":"-36908186045548/145568097675"},"('BA', 1, (), ((0, 3),), -29, 1)":{"1":"53244090554474/145568097675"},"('BA', 1, (1,), ((0, 2),), -29, 1)":{"1":"-36908186045548/145568097675"},"('BA', 1, (1,), ((0, 1),), -29, 2)":{"1":"-36908186045548/145568097675"},"('BA', 1, (), ((0, 2),), -29, 2)":{"1":"35849091788624/145568097675"},"('BA', 1, (2,), ((0, 1),), -28, 1)":{"1":"1261618355612/5019589575"},"('BA', 1, (), ((0, 3),), -28, 1)":{"1":"-1843849837306/5019589575"},"('BA', 1, (1,), ((0, 2),), -28, 1)":{"1":"1261618355612/5019589575"},"('BA', 1, (1,), ((0, 1),), -28, 2)":{"1":"1261618355612/5019589575"},"('BA', 1, (), ((0, 2),), -28, 2)":{"1":"-1237329507556/5019589575"},"('BA', 1, (2,), ((0, 1),), -27, 1)":{"1":"-1250145008012/5019589575"},"('BA', 1, (), ((0, 3),), -27, 1)":{"1":"1850963312818/5019589575"},"('BA', 1, (1,), ((0, 2),), -27, 1)":{"1":"-1250145008012/5019589575"},"('BA', 1, (1,), ((0, 1),), -27, 2)":{"1":"-1250145008012/5019589575"},"('BA', 1, (), ((0, 2),), -27, 2)":{"1":"1238017908412/5019589575"},"('BA', 1, (2,), ((0, 1),), -26, 1)":{"1":"137582969068/557732175"},"('BA', 1, (), ((0, 3),), -26, 1)":{"1":"-68791484534/185910725"},"('BA', 1, (1,), ((0, 2),), -26, 1)":{"1":"137582969068/557732175"},"('BA', 1, (1,), ((0, 1),), -26, 2)":{"1":"137582969068/557732175"},"('BA', 1, (), ((0, 2),), -26, 2)":{"1":"-137582969068/557732175"},"('BA', 1, (2,), ((0, 1),), -25, 1)":{"1":"-1250145008012/5019589575"},"('BA', 1, (), ((0, 3),), -25, 1)":{"1":"1899471711218/5019589575"},"('BA', 1, (1,), ((0, 2),), -25, 1)":{"1":"-1250145008012/5019589575"},"('BA', 1, (1,), ((0, 1),), -25, 2)":{"1":"-1250145008012/5019589575"},"('BA', 1, (), ((0, 2),), -25, 2)":{"1":"420757369204/1673196525"},"('BA', 1, (2,), ((0, 1),), -24, 1)":{"1":"1261618355612/5019589575"},"('BA', 1, (), ((0, 3),), -24, 1)":{"1":"-388201045906/1003917915"},"('BA', 1, (1,), ((0, 2),), -24, 1)":{"1":"1261618355612/5019589575"},"('BA', 1, (1,), ((0, 1),), -24, 2)":{"1":"1261618355612/5019589575"},"('BA', 1, (), ((0, 2),), -24, 2)":{"1":"-428635734556/1673196525"},"('BA', 1, (2,), ((0, 1),), -23, 1)":{"1":"-36908186045548/145568097675"},"('BA', 1, (), ((0, 3),), -23, 1)":{"1":"11496093516434/29113619535"},"('BA', 1, (1,), ((0, 2),), -23, 1)":{"1":"-36908186045548/145568097675"},"('BA', 1, (1,), ((0, 1),), -23, 2)":{"1":"-36908186045548/145568097675"},"('BA', 1, (), ((0, 2),), -23, 2)":{"1":"12655760100824/48522699225"},"('BA', 1, (2,), ((0, 1),), -22, 1)":{"1":"37218731320588/145568097675"},"('BA', 1, (), ((0, 3),), -22, 1)":{"1":"-11732377964834/29113619535"},"('BA', 1, (1,), ((0, 2),), -22, 1)":{"1":"37218731320588/145568097675"},"('BA', 1, (1,), ((0, 1),), -22, 2)":{"1":"37218731320588/145568097675"},"('BA', 1, (), ((0, 2),), -22, 2)":{"1":"-12878542580744/48522699225"},"('BA', 1, (2,), ((0, 1),), -21, 1)":{"1":"-1163097029189428/4512611027925"},"('BA', 1, (), ((0, 3),), -21, 1)":{"1":"33726128652634/82047473235"},"('BA', 1, (1,), ((0, 2),), -21, 1)":{"1":"-1163097029189428/4512611027925"},"('BA', 1, (1,), ((0, 1),), -21, 2)":{"1":"-1163097029189428/4512611027925"},"('BA', 1, (), ((0, 2),), -21, 2)":{"1":"406080931748264/1504203675975"},"('BA', 1, (2,), ((0, 1),), -20, 1)":{"1":"1172122251245278/4512611027925"},"('BA', 1, (), ((0, 3),), -20, 1)":{"1":"-34386415461049/82047473235"},"('BA', 1, (1,), ((0, 2),), -20, 1)":{"1":"1172122251245278/4512611027925"},"('BA', 1, (1,), ((0, 1),), -20, 2)":{"1":"1172122251245278/4512611027925"},"('BA', 1, (), ((0, 2),), -20, 2)":{"1":"-412885662663389/1504203675975"},"('BA', 1, (2,), ((0, 1),), -19, 1)":{"1":"-107352180156698/410237366175"},"('BA', 1, (), ((0, 3),), -19, 1)":{"1":"385514506368611/902522205585"},"('BA', 1, (1,), ((0, 2),), -19, 1)":{"1":"-107352180156698/410237366175"},"('BA', 1, (1,), ((0, 1),), -19, 2)":{"1":"-107352180156698/410237366175"},"('BA', 1, (), ((0, 2),), -19, 2)":{"1":"419668253784149/1504203675975"},"('BA', 1, (2,), ((0, 1),), -18, 1)":{"1":"108124391669498/410237366175"},"('BA', 1, (), ((0, 3),), -18, 1)":{"1":"-392801744486771/902522205585"},"('BA', 1, (1,), ((0, 2),), -18, 1)":{"1":"108124391669498/410237366175"},"('BA', 1, (1,), ((0, 1),), -18, 2)":{"1":"108124391669498/410237366175"},"('BA', 1, (), ((0, 2),), -18, 2)":{"1":"-426448812769349/1504203675975"},"('BA', 1, (2,), ((0, 1),), -17, 1)":{"1":"-108874539996218/410237366175"},"('BA', 1, (), ((0, 3),), -17, 1)":{"1":"400136528125811/902522205585"},"('BA', 1, (1,), ((0, 2),), -17, 1)":{"1":"-108874539996218/410237366175"},"('BA', 1, (1,), ((0, 1),), -17, 2)":{"1":"-108874539996218/410237366175"},"('BA', 1, (), ((0, 2),), -17, 2)":{"1":"48138752048301/167133741775"},"('BA', 1, (2,), ((0, 1),), -16, 1)":{"1":"109603850869418/410237366175"},"('BA', 1, (), ((0, 3),), -16, 1)":{"1":"-407545468584731/902522205585"},"('BA', 1, (1,), ((0, 2),), -16, 1)":{"1":"109603850869418/410237366175"},"('BA', 1, (1,), ((0, 1),), -16, 2)":{"1":"109603850869418/410237366175"},"('BA', 1, (), ((0, 2),), -16, 2)":{"1":"-146697140150303/501401225325"},"('BA', 1, (2,), ((0, 1),), -15, 1)":{"1":"-4081597673603666/15178782548475"},"('BA', 1, (), ((0, 3),), -15, 1)":{"1":"15357159176955227/33393321606645"},"('BA', 1, (1,), ((0, 2),), -15, 1)":{"1":"-4081597673603666/15178782548475"},"('BA', 1, (1,), ((0, 1),), -15, 2)":{"1":"-4081597673603666/15178782548475"},"('BA', 1, (), ((0, 2),), -15, 2)":{"1":"5513032393866461/18551845337025"},"('BA', 1, (2,), ((0, 1),), -14, 1)":{"1":"4107161938948466/15178782548475"},"('BA', 1, (), ((0, 3),), -14, 1)":{"1":"-15640240808539979/33393321606645"},"('BA', 1, (1,), ((0, 2),), -14, 1)":{"1":"4107161938948466/15178782548475"},"('BA', 1, (1,), ((0, 1),), -14, 2)":{"1":"4107161938948466/15178782548475"},"('BA', 1, (), ((0, 2),), -14, 2)":{"1":"-1866492494572527/6183948445675"},"('BA', 1, (2,), ((0, 1),), -13, 1)":{"1":"-4132070710310066/15178782548475"},"('BA', 1, (), ((0, 3),), -13, 1)":{"1":"15929894235516299/33393321606645"},"('BA', 1, (1,), ((0, 2),), -13, 1)":{"1":"-4132070710310066/15178782548475"},"('BA', 1, (1,), ((0, 1),), -13, 2)":{"1":"-4132070710310066/15178782548475"},"('BA', 1, (), ((0, 2),), -13, 2)":{"1":"1895849260820127/6183948445675"},"('BA', 1, (2,), ((0, 1),), -12, 1)":{"1":"4156356762387626/15178782548475"},"('BA', 1, (), ((0, 3),), -12, 1)":{"1":"-16227865412929439/33393321606645"},"('BA', 1, (1,), ((0, 2),), -12, 1)":{"1":"4156356762387626/15178782548475"},"('BA', 1, (1,), ((0, 1),), -12, 2)":{"1":"4156356762387626/15178782548475"},"('BA', 1, (), ((0, 2),), -12, 2)":{"1":"-1925912764032947/6183948445675"},"('BA', 1, (2,), ((0, 1),), -11, 1)":{"1":"-171382069340995066/622330084487475"},"('BA', 1, (), ((0, 3),), -11, 1)":{"1":"677987419711823239/1369126185872445"},"('BA', 1, (1,), ((0, 2),), -11, 1)":{"1":"-171382069340995066/622330084487475"},"('BA', 1, (1,), ((0, 1),), -11, 2)":{"1":"-171382069340995066/622330084487475"},"('BA', 1, (), ((0, 2),), -11, 2)":{"1":"240696582218588281/760625658818025"},"('BA', 1, (2,), ((0, 1),), -10, 1)":{"1":"24618625978670038/88904297783925"},"('BA', 1, (), ((0, 3),), -10, 1)":{"1":"-62833542145144229/124466016897495"},"('BA', 1, (1,), ((0, 2),), -10, 1)":{"1":"24618625978670038/88904297783925"},"('BA', 1, (1,), ((0, 1),), -10, 2)":{"1":"24618625978670038/88904297783925"},"('BA', 1, (), ((0, 2),), -10, 2)":{"1":"-22240716758392571/69147787165275"},"('BA', 1, (2,), ((0, 1),), -9, 1)":{"1":"-1064290792140982834/3822884804708775"},"('BA', 1, (), ((0, 3),), -9, 1)":{"1":"2756009922794991671/5352038726592285"},"('BA', 1, (1,), ((0, 2),), -9, 1)":{"1":"-1064290792140982834/3822884804708775"},"('BA', 1, (1,), ((0, 1),), -9, 2)":{"1":"-1064290792140982834/3822884804708775"},"('BA', 1, (), ((0, 2),), -9, 2)":{"1":"972503743692688793/2973354848106825"},"('BA', 1, (2,), ((0, 1),), -8, 1)":{"1":"11768364870426151574/42051732851796525"},"('BA', 1, (), ((0, 3),), -8, 1)":{"1":"-30948839062422040741/58872425992515135"},"('BA', 1, (1,), ((0, 2),), -8, 1)":{"1":"11768364870426151574/42051732851796525"},"('BA', 1, (1,), ((0, 1),), -8, 2)":{"1":"11768364870426151574/42051732851796525"},"('BA', 1, (), ((0, 2),), -8, 2)":{"1":"-32655578726433622369/98120709987525225"},"('BA', 1, (2,), ((0, 1),), -7, 1)":{"1":"-11828171779370928854/42051732851796525"},"('BA', 1, (), ((0, 3),), -7, 1)":{"1":"31629142651668882301/58872425992515135"},"('BA', 1, (1,), ((0, 2),), -7, 1)":{"1":"-11828171779370928854/42051732851796525"},"('BA', 1, (1,), ((0, 1),), -7, 2)":{"1":"-11828171779370928854/42051732851796525"},"('BA', 1, (), ((0, 2),), -7, 2)":{"1":"33257385747690443749/98120709987525225"},"('BA', 1, (2,), ((0, 1),), -6, 1)":{"1":"11886678538121254454/42051732851796525"},"('BA', 1, (), ((0, 3),), -6, 1)":{"1":"-4624596926828288203/8410346570359305"},"('BA', 1, (1,), ((0, 2),), -6, 1)":{"1":"11886678538121254454/42051732851796525"},"('BA', 1, (1,), ((0, 1),), -6, 2)":{"1":"11886678538121254454/42051732851796525"},"('BA', 1, (), ((0, 2),), -6, 2)":{"1":"-4844387317200344707/14017244283932175"},"('BA', 1, (2,), ((0, 1),), -5, 1)":{"1":"-561365202194213936938/1976431444034436675"},"('BA', 1, (), ((0, 3),), -5, 1)":{"1":"222918098092793832581/395286288806887335"},"('BA', 1, (1,), ((0, 2),), -5, 1)":{"1":"-561365202194213936938/1976431444034436675"},"('BA', 1, (1,), ((0, 1),), -5, 2)":{"1":"-561365202194213936938/1976431444034436675"},"('BA', 1, (), ((0, 2),), -5, 2)":{"1":"232545515260179355229/658810481344812225"},"('BA', 1, (2,), ((0, 1),), -4, 1)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (), ((0, 3),), -4, 1)":{"1":"-229295383552211614919/395286288806887335"},"('BA', 1, (1,), ((0, 2),), -4, 1)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (1,), ((0, 1),), -4, 2)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (), ((0, 2),), -4, 2)":{"1":"-238079523303475777919/658810481344812225"},"('BA', 1, (2,), ((0, 1),), -3, 1)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (), ((0, 3),), -3, 1)":{"1":"11608624050692070775271/19369028151537479415"},"('BA', 1, (1,), ((0, 2),), -3, 1)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -3, 2)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (), ((0, 2),), -3, 2)":{"1":"11987396156766581483831/32281713585895799025"},"('BA', 1, (2,), ((0, 1),), -2, 1)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (), ((0, 3),), -2, 1)":{"1":"-12083810874676456936919/19369028151537479415"},"('BA', 1, (1,), ((0, 2),), -2, 1)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -2, 2)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (), ((0, 2),), -2, 2)":{"1":"-12393715325101056607559/32281713585895799025"},"('BA', 1, (2,), ((0, 1),), -1, 1)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (), ((0, 3),), -1, 1)":{"1":"12764385354040283664599/19369028151537479415"},"('BA', 1, (1,), ((0, 2),), -1, 1)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -1, 2)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (), ((0, 2),), -1, 2)":{"1":"12970988320990016778359/32281713585895799025"},"('BA', 1, (2,), ((0, 1),), 0, 1)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (), ((0, 3),), 0, 1)":{"1":"-14063600165435720745359/19369028151537479415"},"('BA', 1, (1,), ((0, 2),), 0, 1)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), 0, 2)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (), ((0, 2),), 0, 2)":{"1":"-14063600165435720745359/32281713585895799025"},"('BA', 1, (), ((0, 1),), -52, 3)":{"1":"-14063600165435720745359/96845140757687397075"},"('BA', 1, (), ((0, 1),), -51, 3)":{"1":"14004003155738682347159/96845140757687397075"},"('BA', 1, (), ((0, 1),), -50, 3)":{"1":"-13943237577224054960759/96845140757687397075"},"('BA', 1, (), ((0, 1),), -49, 3)":{"1":"13881256687139135026631/96845140757687397075"},"('BA', 1, (), ((0, 1),), -48, 3)":{"1":"-282000222059796592919/1976431444034436675"},"('BA', 1, (), ((0, 1),), -47, 3)":{"1":"280682601097106968469/1976431444034436675"},"('BA', 1, (), ((0, 1),), -46, 3)":{"1":"-5943339269060627227/42051732851796525"},"('BA', 1, (), ((0, 1),), -45, 3)":{"1":"5914085889685464427/42051732851796525"},"('BA', 1, (), ((0, 1),), -44, 3)":{"1":"-5884182435213075787/42051732851796525"},"('BA', 1, (), ((0, 1),), -43, 3)":{"1":"532145396070491417/3822884804708775"},"('BA', 1, (), ((0, 1),), -42, 3)":{"1":"-12309312989335019/88904297783925"},"('BA', 1, (), ((0, 1),), -41, 3)":{"1":"85691034670497533/622330084487475"},"('BA', 1, (), ((0, 1),), -40, 3)":{"1":"-2078178381193813/15178782548475"},"('BA', 1, (), ((0, 1),), -39, 3)":{"1":"2066035355155033/15178782548475"},"('BA', 1, (), ((0, 1),), -38, 3)":{"1":"-2053580969474233/15178782548475"},"('BA', 1, (), ((0, 1),), -37, 3)":{"1":"2040798836801833/15178782548475"},"('BA', 1, (), ((0, 1),), -36, 3)":{"1":"-54801925434709/410237366175"},"('BA', 1, (), ((0, 1),), -35, 3)":{"1":"54437269998109/410237366175"},"('BA', 1, (), ((0, 1),), -34, 3)":{"1":"-54062195834749/410237366175"},"('BA', 1, (), ((0, 1),), -33, 3)":{"1":"53676090078349/410237366175"},"('BA', 1, (), ((0, 1),), -32, 3)":{"1":"-586061125622639/4512611027925"},"('BA', 1, (), ((0, 1),), -31, 3)":{"1":"581548514594714/4512611027925"},"('BA', 1, (), ((0, 1),), -30, 3)":{"1":"-18609365660294/145568097675"},"('BA', 1, (), ((0, 1),), -29, 3)":{"1":"18454093022774/145568097675"},"('BA', 1, (), ((0, 1),), -28, 3)":{"1":"-630809177806/5019589575"},"('BA', 1, (), ((0, 1),), -27, 3)":{"1":"625072504006/5019589575"},"('BA', 1, (), ((0, 1),), -26, 3)":{"1":"-68791484534/557732175"},"('BA', 1, (), ((0, 1),), -25, 3)":{"1":"625072504006/5019589575"},"('BA', 1, (), ((0, 1),), -24, 3)":{"1":"-630809177806/5019589575"},"('BA', 1, (), ((0, 1),), -23, 3)":{"1":"18454093022774/145568097675"},"('BA', 1, (), ((0, 1),), -22, 3)":{"1":"-18609365660294/145568097675"},"('BA', 1, (), ((0, 1),), -21, 3)":{"1":"581548514594714/4512611027925"},"('BA', 1, (), ((0, 1),), -20, 3)":{"1":"-586061125622639/4512611027925"},"('BA', 1, (), ((0, 1),), -19, 3)":{"1":"53676090078349/410237366175"},"('BA', 1, (), ((0, 1),), -18, 3)":{"1":"-54062195834749/410237366175"},"('BA', 1, (), ((0, 1),), -17, 3)":{"1":"54437269998109/410237366175"},"('BA', 1, (), ((0, 1),), -16, 3)":{"1":"-54801925434709/410237366175"},"('BA', 1, (), ((0, 1),), -15, 3)":{"1":"2040798836801833/15178782548475"},"('BA', 1, (), ((0, 1),), -14, 3)":{"1":"-2053580969474233/15178782548475"},"('BA', 1, (), ((0, 1),), -13, 3)":{"1":"2066035355155033/15178782548475"},"('BA', 1, (), ((0, 1),), -12, 3)":{"1":"-2078178381193813/15178782548475"},"('BA', 1, (), ((0, 1),), -11, 3)":{"1":"85691034670497533/622330084487475"},"('BA', 1, (), ((0, 1),), -10, 3)":{"1":"-12309312989335019/88904297783925"},"('BA', 1, (), ((0, 1),), -9, 3)":{"1":"532145396070491417/3822884804708775"},"('BA', 1, (), ((0, 1),), -8, 3)":{"1":"-5884182435213075787/42051732851796525"},"('BA', 1, (), ((0, 1),), -7, 3)":{"1":"5914085889685464427/42051732851796525"},"('BA', 1, (), ((0, 1),), -6, 3)":{"1":"-5943339269060627227/42051732851796525"},"('BA', 1, (), ((0, 1),), -5, 3)":{"1":"280682601097106968469/1976431444034436675"},"('BA', 1, (), ((0, 1),), -4, 3)":{"1":"-282000222059796592919/1976431444034436675"},"('BA', 1, (), ((0, 1),), -3, 3)":{"1":"13881256687139135026631/96845140757687397075"},"('BA', 1, (), ((0, 1),), -2, 3)":{"1":"-13943237577224054960759/96845140757687397075"},"('BA', 1, (), ((0, 1),), -1, 3)":{"1":"14004003155738682347159/96845140757687397075"},"('BA', 1, (), ((0, 1),), 0, 3)":{"1":"-14063600165435720745359/96845140757687397075"},"('BA', 1, (-2,), ((0, 1),), -52, 1)":{"1":"-28127200330871441490718/96845140757687397075"},"('BA', 0, (), ((0, 3),), -52, 1)":{"1":"14063600165435720745359/32281713585895799025"},"('BA', 1, (-2,), ((0, 1),), -51, 1)":{"1":"28008006311477364694318/96845140757687397075"},"('BA', 0, (), ((0, 3),), -51, 1)":{"1":"-11937973486241351209559/32281713585895799025"},"('BA', 1, (-2,), ((0, 1),), -50, 1)":{"1":"-27886475154448109921518/96845140757687397075"},"('BA', 0, (), ((0, 3),), -50, 1)":{"1":"10844193072978058254359/32281713585895799025"},"('BA', 1, (-2,), ((0, 1),), -49, 1)":{"1":"27762513374278270053262/96845140757687397075"},"('BA', 0, (), ((0, 3),), -49, 1)":{"1":"-10093535626394027941031/32281713585895799025"},"('BA', 1, (-2,), ((0, 1),), -48, 1)":{"1":"-564000444119593185838/1976431444034436675"},"('BA', 0, (), ((0, 3),), -48, 1)":{"1":"194158824547154962919/658810481344812225"},"('BA', 1, (-2,), ((0, 1),), -47, 1)":{"1":"561365202194213936938/1976431444034436675"},"('BA', 0, (), ((0, 3),), -47, 1)":{"1":"-184408429423251741989/658810481344812225"},"('BA', 1, (-2,), ((0, 1),), -46, 1)":{"1":"-11886678538121254454/42051732851796525"},"('BA', 0, (), ((0, 3),), -46, 1)":{"1":"3745435365340062187/14017244283932175"},"('BA', 1, (-2,), ((0, 1),), -45, 1)":{"1":"11828171779370928854/42051732851796525"},"('BA', 0, (), ((0, 3),), -45, 1)":{"1":"-25116170267582636509/98120709987525225"},"('BA', 1, (-2,), ((0, 1),), -44, 1)":{"1":"-11768364870426151574/42051732851796525"},"('BA', 0, (), ((0, 3),), -44, 1)":{"1":"24121880406375714229/98120709987525225"},"('BA', 1, (-2,), ((0, 1),), -43, 1)":{"1":"1064290792140982834/3822884804708775"},"('BA', 0, (), ((0, 3),), -43, 1)":{"1":"-2110004689662692839/8920064544320475"},"('BA', 1, (-2,), ((0, 1),), -42, 1)":{"1":"-24618625978670038/88904297783925"},"('BA', 0, (), ((0, 3),), -42, 1)":{"1":"47279109625010293/207443361495825"},"('BA', 1, (-2,), ((0, 1),), -41, 1)":{"1":"171382069340995066/622330084487475"},"('BA', 0, (), ((0, 3),), -41, 1)":{"1":"-501578111936056823/2281876976454075"},"('BA', 1, (-2,), ((0, 1),), -40, 1)":{"1":"-4156356762387626/15178782548475"},"('BA', 0, (), ((0, 3),), -40, 1)":{"1":"11806467559461103/55655536011075"},"('BA', 1, (-2,), ((0, 1),), -39, 1)":{"1":"4132070710310066/15178782548475"},"('BA', 0, (), ((0, 3),), -39, 1)":{"1":"-11398897788056923/55655536011075"},"('BA', 1, (-2,), ((0, 1),), -38, 1)":{"1":"-4107161938948466/15178782548475"},"('BA', 0, (), ((0, 3),), -38, 1)":{"1":"1572496319726989/7950790858725"},"('BA', 1, (-2,), ((0, 1),), -37, 1)":{"1":"4081597673603666/15178782548475"},"('BA', 0, (), ((0, 3),), -37, 1)":{"1":"-1518486736911229/7950790858725"},"('BA', 1, (-2,), ((0, 1),), -36, 1)":{"1":"-109603850869418/410237366175"},"('BA', 0, (), ((0, 3),), -36, 1)":{"1":"39623094445717/214886239425"},"('BA', 1, (-2,), ((0, 1),), -35, 1)":{"1":"108874539996218/410237366175"},"('BA', 0, (), ((0, 3),), -35, 1)":{"1":"-38241080984317/214886239425"},"('BA', 1, (-2,), ((0, 1),), -34, 1)":{"1":"-108124391669498/410237366175"},"('BA', 0, (), ((0, 3),), -34, 1)":{"1":"258213471356459/1504203675975"},"('BA', 1, (-2,), ((0, 1),), -33, 1)":{"1":"107352180156698/410237366175"},"('BA', 0, (), ((0, 3),), -33, 1)":{"1":"-248899516706459/1504203675975"},"('BA', 1, (-2,), ((0, 1),), -32, 1)":{"1":"-1172122251245278/4512611027925"},"('BA', 0, (), ((0, 3),), -32, 1)":{"1":"239710199704139/1504203675975"},"('BA', 1, (-2,), ((0, 1),), -31, 1)":{"1":"1163097029189428/4512611027925"},"('BA', 0, (), ((0, 3),), -31, 1)":{"1":"-230613348901814/1504203675975"},"('BA', 1, (-2,), ((0, 1),), -30, 1)":{"1":"-37218731320588/145568097675"},"('BA', 0, (), ((0, 3),), -30, 1)":{"1":"7147719501194/48522699225"},"('BA', 1, (-2,), ((0, 1),), -29, 1)":{"1":"36908186045548/145568097675"},"('BA', 0, (), ((0, 3),), -29, 1)":{"1":"-6857427178874/48522699225"},"('BA', 1, (-2,), ((0, 1),), -28, 1)":{"1":"-1261618355612/5019589575"},"('BA', 0, (), ((0, 3),), -28, 1)":{"1":"226462291306/1673196525"},"('BA', 1, (-2,), ((0, 1),), -27, 1)":{"1":"1250145008012/5019589575"},"('BA', 0, (), ((0, 3),), -27, 1)":{"1":"-216442234402/1673196525"},"('BA', 1, (-2,), ((0, 1),), -26, 1)":{"1":"-137582969068/557732175"},"('BA', 0, (), ((0, 3),), -26, 1)":{"1":"68791484534/557732175"},"('BA', 1, (-2,), ((0, 1),), -25, 1)":{"1":"1250145008012/5019589575"},"('BA', 0, (), ((0, 3),), -25, 1)":{"1":"-600818304806/5019589575"},"('BA', 1, (-2,), ((0, 1),), -24, 1)":{"1":"-1261618355612/5019589575"},"('BA', 0, (), ((0, 3),), -24, 1)":{"1":"582231481694/5019589575"},"('BA', 1, (-2,), ((0, 1),), -23, 1)":{"1":"36908186045548/145568097675"},"('BA', 0, (), ((0, 3),), -23, 1)":{"1":"-16335904508926/145568097675"},"('BA', 1, (-2,), ((0, 1),), -22, 1)":{"1":"-37218731320588/145568097675"},"('BA', 0, (), ((0, 3),), -22, 1)":{"1":"15775572817006/145568097675"},"('BA', 1, (-2,), ((0, 1),), -21, 1)":{"1":"1163097029189428/4512611027925"},"('BA', 0, (), ((0, 3),), -21, 1)":{"1":"-471256982483986/4512611027925"},"('BA', 1, (-2,), ((0, 1),), -20, 1)":{"1":"-1172122251245278/4512611027925"},"('BA', 0, (), ((0, 3),), -20, 1)":{"1":"452991652132861/4512611027925"},"('BA', 1, (-2,), ((0, 1),), -19, 1)":{"1":"107352180156698/410237366175"},"('BA', 0, (), ((0, 3),), -19, 1)":{"1":"-434175431604301/4512611027925"},"('BA', 1, (-2,), ((0, 1),), -18, 1)":{"1":"-108124391669498/410237366175"},"('BA', 0, (), ((0, 3),), -18, 1)":{"1":"414727894295101/4512611027925"},"('BA', 1, (-2,), ((0, 1),), -17, 1)":{"1":"108874539996218/410237366175"},"('BA', 0, (), ((0, 3),), -17, 1)":{"1":"-394557239287741/4512611027925"},"('BA', 1, (-2,), ((0, 1),), -16, 1)":{"1":"-109603850869418/410237366175"},"('BA', 0, (), ((0, 3),), -16, 1)":{"1":"373557376203541/4512611027925"},"('BA', 1, (-2,), ((0, 1),), -15, 1)":{"1":"4081597673603666/15178782548475"},"('BA', 0, (), ((0, 3),), -15, 1)":{"1":"-13009352934504517/166966608033225"},"('BA', 1, (-2,), ((0, 1),), -14, 1)":{"1":"-4107161938948466/15178782548475"},"('BA', 0, (), ((0, 3),), -14, 1)":{"1":"12156358614166357/166966608033225"},"('BA', 1, (-2,), ((0, 1),), -13, 1)":{"1":"4132070710310066/15178782548475"},"('BA', 0, (), ((0, 3),), -13, 1)":{"1":"-11256084449239957/166966608033225"},"('BA', 1, (-2,), ((0, 1),), -12, 1)":{"1":"-4156356762387626/15178782548475"},"('BA', 0, (), ((0, 3),), -12, 1)":{"1":"10300521707880577/166966608033225"},"('BA', 1, (-2,), ((0, 1),), -11, 1)":{"1":"171382069340995066/622330084487475"},"('BA', 0, (), ((0, 3),), -11, 1)":{"1":"-380468426942775257/6845630929362225"},"('BA', 1, (-2,), ((0, 1),), -10, 1)":{"1":"-24618625978670038/88904297783925"},"('BA', 0, (), ((0, 3),), -10, 1)":{"1":"30493052975659387/622330084487475"},"('BA', 1, (-2,), ((0, 1),), -9, 1)":{"1":"1064290792140982834/3822884804708775"},"('BA', 0, (), ((0, 3),), -9, 1)":{"1":"-1120021475998801321/26760193632961425"},"('BA', 1, (-2,), ((0, 1),), -8, 1)":{"1":"-11768364870426151574/42051732851796525"},"('BA', 0, (), ((0, 3),), -8, 1)":{"1":"10012912873855918331/294362129962575675"},"('BA', 1, (-2,), ((0, 1),), -7, 1)":{"1":"11828171779370928854/42051732851796525"},"('BA', 0, (), ((0, 3),), -7, 1)":{"1":"-7448691652848592451/294362129962575675"},"('BA', 1, (-2,), ((0, 1),), -6, 1)":{"1":"-11886678538121254454/42051732851796525"},"('BA', 0, (), ((0, 3),), -6, 1)":{"1":"650372442101067893/42051732851796525"},"('BA', 1, (-2,), ((0, 1),), -5, 1)":{"1":"561365202194213936938/1976431444034436675"},"('BA', 0, (), ((0, 3),), -5, 1)":{"1":"-8139913924458710971/1976431444034436675"},"('BA', 1, (-2,), ((0, 1),), -4, 1)":{"1":"-564000444119593185838/1976431444034436675"},"('BA', 0, (), ((0, 3),), -4, 1)":{"1":"-18476029521871702919/1976431444034436675"},"('BA', 1, (-2,), ((0, 1),), -3, 1)":{"1":"27762513374278270053262/96845140757687397075"},"('BA', 0, (), ((0, 3),), -3, 1)":{"1":"2518093504903813769831/96845140757687397075"},"('BA', 1, (-2,), ((0, 1),), -2, 1)":{"1":"-27886475154448109921518/96845140757687397075"},"('BA', 0, (), ((0, 3),), -2, 1)":{"1":"-4646104064486064841559/96845140757687397075"},"('BA', 1, (-2,), ((0, 1),), -1, 1)":{"1":"28008006311477364694318/96845140757687397075"},"('BA', 0, (), ((0, 3),), -1, 1)":{"1":"7805914147246688934359/96845140757687397075"},"('BA', 1, (-2,), ((0, 1),), 0, 1)":{"1":"-28127200330871441490718/96845140757687397075"},"('BA', 0, (), ((0, 3),), 0, 1)":{"1":"-14063600165435720745359/96845140757687397075"},"('R', -51, 4)":{"1":"-48"},"('R', -50, 4)":{"1":"72"},"('R', -49, 4)":{"1":"-88"},"('R', -48, 4)":{"1":"100"},"('R', -47, 4)":{"1":"-548/5"},"('R', -46, 4)":{"1":"588/5"},"('R', -45, 4)":{"1":"-4356/35"},"('R', -44, 4)":{"1":"4566/35"},"('R', -43, 4)":{"1":"-14258/105"},"('R', -42, 4)":{"1":"14762/105"},"('R', -41, 4)":{"1":"-167422/1155"},"('R', -40, 4)":{"1":"172042/1155"},"('R', -39, 4)":{"1":"-2291986/15015"},"('R', -38, 4)":{"1":"2343466/15015"},"('R', -37, 4)":{"1":"-2391514/15015"},"('R', -36, 4)":{"1":"2436559/15015"},"('R', -35, 4)":{"1":"-42142223/255255"},"('R', -34, 4)":{"1":"14274301/85085"},"('R', -33, 4)":{"1":"-275295799/1616615"},"('R', -32, 4)":{"1":"55835135/323323"},"('R', -31, 4)":{"1":"-56574159/323323"},"('R', -30, 4)":{"1":"57279591/323323"},"('R', -29, 4)":{"1":"-1332950097/7436429"},"('R', -28, 4)":{"1":"1347822955/7436429"},"('R', -27, 4)":{"1":"-34052522467/185910725"},"('R', -26, 4)":{"1":"34395742267/185910725"},"('R', -25, 4)":{"1":"-312536252003/1673196525"},"('R', -24, 4)":{"1":"315404588903/1673196525"},"('R', -23, 4)":{"1":"-9227046511387/48522699225"},"('R', -22, 4)":{"1":"9304682830147/48522699225"},"('R', -21, 4)":{"1":"-290774257297357/1504203675975"},"('R', -20, 4)":{"1":"586061125622639/3008407351950"},"('R', -19, 4)":{"1":"-53676090078349/273491577450"},"('R', -18, 4)":{"1":"54062195834749/273491577450"},"('R', -17, 4)":{"1":"-54437269998109/273491577450"},"('R', -16, 4)":{"1":"54801925434709/273491577450"},"('R', -15, 4)":{"1":"-2040798836801833/10119188365650"},"('R', -14, 4)":{"1":"2053580969474233/10119188365650"},"('R', -13, 4)":{"1":"-2066035355155033/10119188365650"},"('R', -12, 4)":{"1":"2078178381193813/10119188365650"},"('R', -11, 4)":{"1":"-85691034670497533/414886722991650"},"('R', -10, 4)":{"1":"12309312989335019/59269531855950"},"('R', -9, 4)":{"1":"-532145396070491417/2548589869805850"},"('R', -8, 4)":{"1":"5884182435213075787/28034488567864350"},"('R', -7, 4)":{"1":"-5914085889685464427/28034488567864350"},"('R', -6, 4)":{"1":"5943339269060627227/28034488567864350"},"('R', -5, 4)":{"1":"-280682601097106968469/1317620962689624450"},"('R', -4, 4)":{"1":"282000222059796592919/1317620962689624450"},"('R', -3, 4)":{"1":"-13881256687139135026631/64563427171791598050"},"('R', -2, 4)":{"1":"13943237577224054960759/64563427171791598050"},"('R', -1, 4)":{"1":"-14004003155738682347159/64563427171791598050"},"('R', 0, 4)":{"1":"14063600165435720745359/64563427171791598050"},"('BA', 1, (1, 2), ((0, 1),), -52, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -52, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -52, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -52, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -52, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -52, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -52, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -52, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -52, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -52, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -52, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -51, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -51, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -51, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -51, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -51, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -51, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -51, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -51, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -51, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -51, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -51, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -50, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -50, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -50, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -50, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -50, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -50, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -50, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -50, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -50, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -50, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -50, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -49, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -49, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -49, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -49, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -49, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -49, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -49, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -49, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -49, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -49, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -49, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -48, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -48, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -48, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -48, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -48, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -48, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -48, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -48, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -48, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -48, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -48, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -47, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -47, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -47, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -47, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -47, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -47, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -47, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -47, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -47, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -47, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -47, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -46, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -46, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -46, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -46, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -46, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -46, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -46, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -46, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -46, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -46, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -46, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -45, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -45, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -45, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -45, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -45, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -45, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -45, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -45, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -45, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -45, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -45, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -44, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -44, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -44, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -44, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -44, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -44, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -44, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -44, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -44, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -44, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -44, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -43, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -43, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -43, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -43, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -43, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -43, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -43, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -43, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -43, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -43, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -43, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -42, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -42, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -42, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -42, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -42, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -42, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -42, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -42, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -42, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -42, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -42, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -41, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -41, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -41, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -41, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -41, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -41, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -41, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -41, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -41, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -41, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -41, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -40, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -40, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -40, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -40, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -40, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -40, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -40, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -40, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -40, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -40, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -40, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -39, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -39, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -39, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -39, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -39, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -39, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -39, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -39, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -39, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -39, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -39, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -38, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -38, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -38, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -38, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -38, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -38, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -38, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -38, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -38, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -38, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -38, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -37, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -37, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -37, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -37, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -37, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -37, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -37, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -37, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -37, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -37, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -37, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -36, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -36, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -36, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -36, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -36, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -36, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -36, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -36, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -36, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -36, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -36, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -35, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -35, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -35, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -35, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -35, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -35, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -35, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -35, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -35, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -35, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -35, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -34, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -34, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -34, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -34, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -34, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -34, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -34, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -34, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -34, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -34, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -34, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -33, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -33, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -33, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -33, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -33, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -33, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -33, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -33, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -33, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -33, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -33, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -32, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -32, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -32, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -32, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -32, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -32, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -32, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -32, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -32, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -32, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -32, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -31, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -31, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -31, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -31, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -31, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -31, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -31, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -31, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -31, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -31, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -31, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -30, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -30, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -30, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -30, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -30, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -30, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -30, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -30, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -30, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -30, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -30, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -29, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -29, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -29, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -29, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -29, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -29, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -29, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -29, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -29, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -29, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -29, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -28, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -28, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -28, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -28, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -28, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -28, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -28, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -28, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -28, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -28, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -28, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -27, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -27, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -27, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -27, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -27, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -27, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -27, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -27, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -27, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -27, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -27, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -26, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -26, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -26, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -26, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -26, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -26, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -26, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -26, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -26, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -26, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -26, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -25, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -25, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -25, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -25, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -25, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -25, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -25, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -25, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -25, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -25, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -25, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -24, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -24, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -24, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -24, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -24, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -24, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -24, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -24, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -24, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -24, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -24, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -23, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -23, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -23, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -23, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -23, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -23, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -23, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -23, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -23, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -23, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -23, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -22, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -22, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -22, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -22, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -22, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -22, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -22, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -22, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -22, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -22, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -22, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -21, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -21, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -21, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -21, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -21, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -21, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -21, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -21, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -21, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -21, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -21, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -20, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -20, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -20, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -20, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -20, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -20, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -20, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -20, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -20, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -20, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -20, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -19, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -19, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -19, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -19, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -19, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -19, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -19, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -19, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -19, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -19, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -19, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -18, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -18, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -18, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -18, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -18, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -18, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -18, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -18, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -18, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -18, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -18, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -17, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -17, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -17, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -17, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -17, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -17, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -17, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -17, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -17, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -17, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -17, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -16, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -16, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -16, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -16, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -16, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -16, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -16, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -16, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -16, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -16, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -16, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -15, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -15, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -15, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -15, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -15, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -15, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -15, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -15, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -15, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -15, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -15, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -14, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -14, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -14, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -14, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -14, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -14, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -14, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -14, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -14, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -14, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -14, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -13, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -13, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -13, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -13, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -13, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -13, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -13, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -13, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -13, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -13, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -13, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -12, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -12, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -12, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -12, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -12, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -12, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -12, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -12, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -12, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -12, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -12, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -11, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -11, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -11, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -11, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -11, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -11, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -11, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -11, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -11, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -11, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -11, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -10, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -10, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -10, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -10, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -10, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -10, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -10, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -10, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -10, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -10, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -10, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -9, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -9, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -9, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -9, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -9, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -9, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -9, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -9, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -9, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -9, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -9, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -8, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -8, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -8, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -8, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -8, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -8, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -8, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -8, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -8, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -8, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -8, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -7, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -7, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -7, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -7, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -7, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -7, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -7, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -7, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -7, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -7, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -7, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -6, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -6, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -6, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -6, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -6, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -6, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -6, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -6, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -6, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -6, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -6, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -5, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -5, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -5, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -5, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -5, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -5, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -5, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -5, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -5, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -5, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -5, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -4, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -4, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -4, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -4, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -4, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -4, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -4, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -4, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -4, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -4, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -4, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -3, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -3, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -3, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -3, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -3, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -3, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -3, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -3, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -3, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -3, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -3, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -2, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -2, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -2, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -2, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -2, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -2, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -2, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -2, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -2, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -2, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -2, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -1, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -1, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -1, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -1, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -1, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -1, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -1, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -1, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -1, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -1, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -1, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), 0, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), 0, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), 0, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), 0, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), 0, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), 0, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), 0, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), 0, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), 0, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), 0, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), 0, 2)":{"1":"-144"},"('BA', 1, (1,), ((0, 1),), -52, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -52, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -51, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -51, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -50, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -50, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -49, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -49, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -48, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -48, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -47, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -47, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -46, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -46, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -45, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -45, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -44, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -44, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -43, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -43, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -42, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -42, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -41, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -41, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -40, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -40, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -39, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -39, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -38, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -38, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -37, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -37, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -36, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -36, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -35, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -35, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -34, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -34, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -33, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -33, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -32, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -32, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -31, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -31, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -30, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -30, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -29, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -29, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -28, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -28, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -27, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -27, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -26, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -26, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -25, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -25, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -24, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -24, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -23, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -23, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -22, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -22, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -21, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -21, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -20, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -20, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -19, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -19, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -18, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -18, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -17, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -17, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -16, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -16, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -15, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -15, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -14, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -14, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -13, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -13, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -12, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -12, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -11, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -11, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -10, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -10, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -9, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -9, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -8, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -8, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -7, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -7, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -6, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -6, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -5, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -5, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -4, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -4, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -3, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -3, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -2, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -2, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -1, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -1, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), 0, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), 0, 3)":{"1":"-64"},"('BA', 1, (1, -2), ((0, 1),), -52, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -52, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -51, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -51, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -50, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -50, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -49, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -49, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -48, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -48, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -47, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -47, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -46, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -46, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -45, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -45, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -44, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -44, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -43, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -43, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -42, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -42, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -41, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -41, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -40, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -40, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -39, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -39, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -38, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -38, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -37, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -37, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -36, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -36, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -35, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -35, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -34, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -34, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -33, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -33, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -32, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -32, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -31, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -31, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -30, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -30, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -29, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -29, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -28, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -28, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -27, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -27, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -26, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -26, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -25, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -25, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -24, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -24, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -23, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -23, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -22, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -22, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -21, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -21, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -20, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -20, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -19, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -19, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -18, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -18, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -17, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -17, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -16, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -16, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -15, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -15, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -14, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -14, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -13, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -13, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -12, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -12, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -11, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -11, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -10, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -10, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -9, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -9, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -8, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -8, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -7, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -7, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -6, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -6, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -5, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -5, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -4, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -4, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -3, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -3, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -2, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -2, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -1, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -1, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), 0, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), 0, 1)":{"1":"-96"},"('BA', 1, (), ((0, 1),), -52, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -51, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -50, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -49, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -48, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -47, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -46, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -45, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -44, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -43, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -42, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -41, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -40, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -39, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -38, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -37, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -36, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -35, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -34, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -33, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -32, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -31, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -30, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -29, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -28, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -27, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -26, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -25, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -24, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -23, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -22, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -21, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -20, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -19, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -18, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -17, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -16, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -15, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -14, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -13, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -12, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -11, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -10, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -9, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -8, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -7, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -6, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -5, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -4, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -3, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -2, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -1, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), 0, 4)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -52, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -52, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -51, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -51, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -50, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -50, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -49, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -49, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -48, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -48, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -47, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -47, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -46, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -46, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -45, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -45, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -44, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -44, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -43, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -43, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -42, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -42, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -41, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -41, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -40, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -40, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -39, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -39, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -38, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -38, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -37, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -37, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -36, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -36, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -35, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -35, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -34, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -34, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -33, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -33, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -32, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -32, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -31, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -31, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -30, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -30, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -29, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -29, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -28, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -28, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -27, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -27, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -26, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -26, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -25, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -25, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -24, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -24, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -23, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -23, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -22, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -22, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -21, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -21, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -20, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -20, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -19, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -19, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -18, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -18, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -17, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -17, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -16, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -16, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -15, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -15, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -14, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -14, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -13, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -13, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -12, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -12, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -11, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -11, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -10, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -10, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -9, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -9, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -8, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -8, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -7, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -7, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -6, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -6, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -5, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -5, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -4, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -4, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -3, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -3, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -2, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -2, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -1, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -1, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), 0, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), 0, 2)":{"1":"-48"},"('BA', 1, (-2, 1), ((0, 1),), -52, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -52, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -51, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -51, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -50, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -50, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -49, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -49, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -48, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -48, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -47, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -47, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -46, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -46, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -45, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -45, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -44, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -44, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -43, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -43, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -42, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -42, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -41, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -41, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -40, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -40, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -39, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -39, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -38, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -38, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -37, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -37, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -36, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -36, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -35, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -35, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -34, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -34, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -33, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -33, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -32, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -32, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -31, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -31, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -30, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -30, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -29, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -29, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -28, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -28, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -27, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -27, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -26, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -26, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -25, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -25, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -24, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -24, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -23, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -23, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -22, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -22, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -21, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -21, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -20, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -20, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -19, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -19, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -18, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -18, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -17, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -17, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -16, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -16, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -15, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -15, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -14, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -14, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -13, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -13, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -12, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -12, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -11, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -11, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -10, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -10, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -9, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -9, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -8, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -8, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -7, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -7, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -6, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -6, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -5, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -5, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -4, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -4, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -3, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -3, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -2, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -2, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -1, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -1, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), 0, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), 0, 1)":{"1":"-64"},"('BA', 0, (), (), 1, 5)":{"1":"32"},"('R', 1, 5)":{"1":"32"},"('BA', 0, (), ((0, 4),), -52, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -52, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -51, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -51, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -50, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -50, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -49, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -49, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -48, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -48, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -47, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -47, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -46, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -46, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -45, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -45, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -44, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -44, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -43, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -43, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -42, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -42, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -41, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -41, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -40, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -40, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -39, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -39, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -38, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -38, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -37, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -37, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -36, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -36, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -35, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -35, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -34, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -34, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -33, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -33, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -32, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -32, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -31, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -31, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -30, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -30, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -29, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -29, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -28, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -28, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -27, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -27, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -26, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -26, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -25, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -25, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -24, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -24, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -23, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -23, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -22, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -22, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -21, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -21, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -20, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -20, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -19, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -19, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -18, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -18, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -17, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -17, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -16, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -16, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -15, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -15, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -14, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -14, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -13, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -13, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -12, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -12, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -11, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -11, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -10, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -10, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -9, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -9, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -8, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -8, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -7, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -7, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -6, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -6, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -5, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -5, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -4, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -4, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -3, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -3, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -2, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -2, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -1, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -1, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), 0, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), 0, 3)":{"1":"-32"},"('BA', 1, (), ((0, 1),), -52, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -51, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -50, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -49, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -48, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -47, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -46, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -45, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -44, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -43, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -42, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -41, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -40, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -39, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -38, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -37, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -36, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -35, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -34, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -33, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -32, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -31, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -30, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -29, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -28, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -27, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -26, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -25, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -24, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -23, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -22, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -21, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -20, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -19, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -18, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -17, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -16, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -15, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -14, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -13, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -12, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -11, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -10, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -9, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -8, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -7, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -6, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -5, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -4, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -3, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -2, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -1, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), 0, 1)":{"z3":"-32"}}

==> anc/tables/json/atoms_m55.json <==
{"('R', -53, 1)":{"1":"19013630687647052214552598503684610018044545475468270673/2418173997498579220620002440057396379598726949938000000","z3":"-32"},"('R', -52, 1)":{"1":"-628140489823145576800457412576256689924345554015038080173/4836347994997158441240004880114792759197453899876000000","pi2":"8/3","z3":"48"},"('R', -51, 1)":{"1":"660748365646582942345279283120994895959965606740984870573/2901808796998295064744002928068875655518472339925600000","pi2":"-8/3","z3":"-176/3"},"('R', -50, 1)":{"1":"-2747090043813508029162793012964947591733503695775051859087/9672695989994316882480009760229585518394907799752000000","pi2":"10/3","z3":"200/3"},"('R', -49, 1)":{"1":"1187332376606187183727329107977778809009741742544356060779/3720267688459352647107696061626763660921118384520000000","pi2":"-10/3","z3":"-1096/15"},"('R', -48, 1)":{"1":"-7023287716204700578889941721301273472718443532689193824253/20727205692844964748171449486206254682274802428040000000","pi2":"98/27","z3":"392/5"},"('R', -47, 1)":{"1":"75184407667036455275866325712157663053426224410018769099203/215437319777146148746145671932386222909704764630840000000","pi2":"-98/27","z3":"-2904/35"},"('R', -46, 1)":{"1":"-834033659128988379727077493315778497753677679695583547931173/2369810517548607636207602391256248452006752410939240000000","pi2":"205/54","z3":"3044/35"},"('R', -45, 1)":{"1":"7463287344658976513387126103420612949409308524838013986372487/21328294657937468725868421521306236068060771698453160000000","pi2":"-205/54","z3":"-28516/315"},"('R', -44, 1)":{"1":"-2445517310631900818388607514924097852888100651275835650100843/7109431552645822908622807173768745356020257232817720000000","pi2":"5269/1350","z3":"29524/315"},"('R', -43, 1)":{"1":"37224654605186442940639185212256846958479835367198481308947/111084868010090982947231362090136646187816519262776875000","pi2":"-5269/1350","z3":"-334844/3465"},"('R', -42, 1)":{"1":"-175843814505505203114440437080096060719792135006696971243/543077805564572829319594161925654675427412514920000000","pi2":"5369/1350","z3":"344084/3465"},"('R', -41, 1)":{"1":"585735755179949201490930730558151883574895609641212144983191/1886175718048891792083601903244769176087007020951640000000","pi2":"-5369/1350","z3":"-4583972/45045"},"('R', -40, 1)":{"1":"-27321384553660180059195650835387762928226184805775520899885929/92422610184395697812096493258993689628263344026630360000000","pi2":"266681/66150","z3":"4686932/45045"},"('R', -39, 1)":{"1":"51620216975176528214469778969062968782385077008723621879790663/184845220368791395624192986517987379256526688053260720000000","pi2":"-266681/66150","z3":"-4783028/45045"},"('R', -38, 1)":{"1":"-193435181025612329189590936930992283107041784111916719090271517/739380881475165582496771946071949517026106752213042880000000","pi2":"1077749/264600","z3":"4873118/45045"},"('R', -37, 1)":{"1":"3051976503720111432307957877297609835070795416653597560561089949/12569474985077814902445123083223141789443814787621728960000000","pi2":"-1077749/264600","z3":"-84284446/765765"},"('R', -36, 1)":{"1":"-8404717462107554445690936273288768378164801041749201245444321927/37708424955233444707335369249669425368331444362865186880000000","pi2":"9778141/2381400","z3":"28548602/255255"},"('R', -35, 1)":{"1":"16072517304418092961899631147032904672247492893246428656143295797/79606674905492827715485779527079897999810826988270950080000000","pi2":"-9778141/2381400","z3":"-550591598/4849845"},"('R', -34, 1)":{"1":"-9424809281987384843581468254178921198136292654720591000742339/52407290918691789147785239978327780118374474646656320000000","pi2":"1968329/476280","z3":"111670270/969969"},"('R', -33, 1)":{"1":"37418761895287080050065112590474267210526590134450293423179373303/238820024716478483146457338581239693999432480964812850240000000","pi2":"-1968329/476280","z3":"-37716106/323323"},"('R', -32, 1)":{"1":"-4292740781772974586019725272849392080312130794569667751679820253/32432349035571152032234947214736254740663670254480757440000000","pi2":"239437889/57629880","z3":"38186394/323323"},"('R', -31, 1)":{"1":"716779626452114151376054800244711675496475297424311166162124642491/6713496250363228470672634073450404731317379742677516790080000000","pi2":"-239437889/57629880","z3":"-888633398/7436429"},"('R', -30, 1)":{"1":"-4816931677661158236207053865880380314467729414709139692060760777059/60421466253269056236053706661053642581856417684097651110720000000","pi2":"240505109/57629880","z3":"2695645910/22309287"},"('R', -29, 1)":{"1":"1026020467861585701107868951790579697275157254468838140619851514017/20140488751089685412017902220351214193952139228032550370240000000","pi2":"-240505109/57629880","z3":"-68105044934/557732175"},"('R', -28, 1)":{"1":"-401164577608487789329834046312935113409384138342465625159607785617/20140488751089685412017902220351214193952139228032550370240000000","pi2":"40799043101/9739449720","z3":"68791484534/557732175"},"('R', -27, 1)":{"1":"-1097848144770225221514752441598008353700255032044135611/75971418236992484678585108356030216653269042880000000","pi2":"-40799043101/9739449720","z3":"-625072504006/5019589575"},"('R', -26, 1)":{"1":"1131607756371002829232311266631002370788025884535512344547031730703/20140488751089685412017902220351214193952139228032550370240000000","pi2":"40931552621/9739449720","z3":"630809177806/5019589575"},"('R', -25, 1)":{"1":"-4860084145028981838905603984469158660014921636791875405287333553803/64897130420177875216502129376687245736068004179215995637440000000","pi2":"-40931552621/9739449720","z3":"-18454093022774/145568097675"},"('R', -24, 1)":{"1":"50980302261580632050246261853210882982383233292813574329443422705891/584074173781600876948519164390185211624612037612943960736960000000","pi2":"205234915681/48697248600","z3":"18609365660294/145568097675"},"('R', -23, 1)":{"1":"-1748941078042294245415862790964885743556115599574652960431267032600901/18106299387229627185404094096095741560362973166001262782845760000000","pi2":"-205234915681/48697248600","z3":"-581548514594714/4512611027925"},"('R', -22, 1)":{"1":"81900699088839048776629429246191078115626123895422068504270003314157/787230408140418573278438873743293111320129268087011425341120000000","pi2":"822968714749/194788994400","z3":"586061125622639/4512611027925"},"('R', -21, 1)":{"1":"-260313356670497219126521782379888982196900498642708770955111917330731/2361691224421255719835316621229879333960387804261034276023360000000","pi2":"-822968714749/194788994400","z3":"-53676090078349/410237366175"},"('R', -20, 1)":{"1":"1855836732751634854537494688106972663470596581189580872900063758013/16065926696743236189355895382516185945308760573204314802880000000","pi2":"238357395880861/56294019381600","z3":"54062195834749/410237366175"},"('R', -19, 1)":{"1":"-10508522612903152963789863917743517067865350202783212019928205065363/87470045348935397030937652638143679035569918676334602815680000000","pi2":"-238357395880861/56294019381600","z3":"-54437269998109/410237366175"},"('R', -18, 1)":{"1":"671550526040563957450637179745625192722268776433546289142348533783/5404327744671065720446948789999723876339560192817012073280000000","pi2":"238820721143261/56294019381600","z3":"54801925434709/410237366175"},"('R', -17, 1)":{"1":"-5303420470092495561055877697505157959931035661907924397998108893623/41433179375811503856759940723331216385269961478263759228480000000","pi2":"-238820721143261/56294019381600","z3":"-2040798836801833/15178782548475"},"('R', -16, 1)":{"1":"3828676266937695463714226912812810860233601476351142133889452759854629/29127525101195487211302238328501845118844782919219422737621440000000","pi2":"86364397717734821/20322140996757600","z3":"2053580969474233/15178782548475"},"('R', -15, 1)":{"1":"-23535215082388135066748042053516158466628610538524894968292573324679279/174765150607172923267813429971011070713068697515316536425728640000000","pi2":"-86364397717734821/20322140996757600","z3":"-2066035355155033/15178782548475"},"('R', -14, 1)":{"1":"8023336011155056188225131523999521120489979183824015840892378213387391/58255050202390974422604476657003690237689565838438845475242880000000","pi2":"17299975731542641/4064428199351520","z3":"2078178381193813/15178782548475"},"('R', -13, 1)":{"1":"-761855647861368185571733829580893291417231691199489590557981200308631/5416002399768775399833976287839345350896308842122432345770880000000","pi2":"-17299975731542641/4064428199351520","z3":"-85691034670497533/622330084487475"},"('R', -12, 1)":{"1":"6468201832083178390804790493022505647658024881883967821721584224318267/45065227515057168892958180055417949051797588667471559707263360000000","pi2":"353562301485889/82947514272480","z3":"12309312989335019/88904297783925"},"('R', -11, 1)":{"1":"-15029138740031372011553565990263519018782541702586338584414805314393015633/102703653506815287907051692346297505889046704573167684572853197440000000","pi2":"-353562301485889/82947514272480","z3":"-532145396070491417/3822884804708775"},"('R', -10, 1)":{"1":"15313974533027133544065907043685081845313161365542591391287235739609015453/102703653506815287907051692346297505889046704573167684572853197440000000","pi2":"354019312583809/82947514272480","z3":"5884182435213075787/42051732851796525"},"('R', -9, 1)":{"1":"-140348239732272869627687419063838932776150939571611400043651855130841996093/924332881561337591163465231116677553001420341158509161155678776960000000","pi2":"-354019312583809/82947514272480","z3":"-5914085889685464427/42051732851796525"},"('R', -8, 1)":{"1":"1094954017892326995676047268610595089311215308096567854088893979652614790833/7086552091970254865586566771894527906344222615548570235526870623360000000","pi2":"187497409728228241/43879235050141920","z3":"5943339269060627227/42051732851796525"},"('R', -7, 1)":{"1":"-52302932199174667758535008600456163384544787347254706364831411019879026359581/333067948322601978682568638279042811598178462930782801069762919297920000000","pi2":"-187497409728228241/43879235050141920","z3":"-280682601097106968469/1976431444034436675"},"('R', -6, 1)":{"1":"38666510164584162889246990429733938818240295081824497057631427148057616613/242760895278864415949394051223792136733366226625934986202451107360000000","pi2":"187700554334941861/43879235050141920","z3":"282000222059796592919/1976431444034436675"},"('R', -5, 1)":{"1":"-6063337878068428247385969435718591079355417018416944127339290168267021141/37694426021118376944609397722843233544384162848662607635781226720000000","pi2":"-187700554334941861/43879235050141920","z3":"-13881256687139135026631/96845140757687397075"},"('R', -4, 1)":{"1":"67089724302815159973679521268744942669417169829153380711401136822687982324551/416334935403252473353210797848803514497723078663478501337203649122400000000","pi2":"23485971550561141649/5484904381267740000","z3":"13943237577224054960759/96845140757687397075"},"('R', -3, 1)":{"1":"-16484792956583699911781751176408182781114382314784295741661482120646230510519/104083733850813118338302699462200878624430769665869625334300912280600000000","pi2":"-23485971550561141649/5484904381267740000","z3":"-14004003155738682347159/96845140757687397075"},"('R', -2, 1)":{"1":"101446877404013852900360498811798447253766086662254963024668285305058501291/681399239612524506306400651143704606379252174571977907262199098400000000","pi2":"23507608254234781649/5484904381267740000","z3":"14063600165435720745359/96845140757687397075"},"('R', -1, 1)":{"1":"-203233220864263116292922485546801735965741546013787294293030282656155368796431/1697365505874798545209244021998968174490717166858796966990137954114400000000","pi2":"-23507608254234781649/5484904381267740000","z3":"-748469853272339196210427/5132792460157432044975"},"('R', 0, 1)":{"1":"9864992348002925962739955254331989227216446262824531897609588200782051852117/412872690618194240726572870215965231632877148695383046024628151000800000000","pi2":"211749047271858474841/49364139431409660000","z3":"250503836021181200128409/1710930820052477348325"},"('R', -53, 2)":{"1":"-2386151450776921038710553466640651/5353664732185942597761546210000","pi2":"-16/3"},"('R', -52, 2)":{"1":"3463850186821862832661987744946153/10707329464371885195523092420000","pi2":"8"},"('R', -51, 2)":{"1":"-14260255470712476628209272405021/94199379451952069168824860000","pi2":"-88/9"},"('R', -50, 2)":{"1":"-21421577517215152414346418641/4219637227338673968679051200","pi2":"100/9"},"('R', -49, 2)":{"1":"15438204581398454008402394710558531/107073294643718851955230924200000","pi2":"-548/45"},"('R', -48, 2)":{"1":"-12158459161302488294641815534371149/45888554847308079409384681800000","pi2":"196/15"},"('R', -47, 2)":{"1":"176951472991474490217911670083176279/476962857958383976891483207800000","pi2":"-484/35"},"('R', -46, 2)":{"1":"-286262841742645556564641146146904589/617246051475555734800742974800000","pi2":"1522/105"},"('R', -45, 2)":{"1":"51532552786016007345884399277809317717/94438645875760027424513675144400000","pi2":"-14258/945"},"('R', -44, 2)":{"1":"-1768171563940691002397349658856488937/2861777147750303861348899246800000","pi2":"14762/945"},"('R', -43, 2)":{"1":"2597052371050934161700392205068965075247/3809025383655654439455384897490800000","pi2":"-167422/10395"},"('R', -42, 2)":{"1":"-2812370557334963241242063427708447517697/3809025383655654439455384897490800000","pi2":"172042/10395"},"('R', -41, 2)":{"1":"796719815682340154042753162393640467389/1010557754847418524753469462599600000","pi2":"-2291986/135135"},"('R', -40, 2)":{"1":"-41223789024962537462195806871176752602161/49517329987523507712920003667380400000","pi2":"2343466/135135"},"('R', -39, 2)":{"1":"14381862662220612608104939361849440333573/16505776662507835904306667889126800000","pi2":"-2391514/135135"},"('R', -38, 2)":{"1":"-44822735635545952792333150001529740330569/49517329987523507712920003667380400000","pi2":"2436559/135135"},"('R', -37, 2)":{"1":"16738183473173830872259362148116971140759/17910523612508502789779575794584400000","pi2":"-42142223/2297295"},"('R', -36, 2)":{"1":"-59107459743449929383864352668628037453759/61594727545456070569729760659424400000","pi2":"14274301/765765"},"('R', -35, 2)":{"1":"5228433528637389436478476892522005043654329/5331365861990030997091053728187956400000","pi2":"-275295799/14549535"},"('R', -34, 2)":{"1":"-36192051477324415005725146290653610290689/36267794979524020388374515157741200000","pi2":"55835135/2909907"},"('R', -33, 2)":{"1":"16177043032590600378847881558481432137379049/15994097585970092991273161184563869200000","pi2":"-18858053/969969"},"('R', -32, 2)":{"1":"-5445080507829732153123450403490434567845583/5331365861990030997091053728187956400000","pi2":"6364399/323323"},"('R', -31, 2)":{"1":"4667062037503541226725420903976894373841167/4541533882435952330855342064752703600000","pi2":"-444316699/22309287"},"('R', -30, 2)":{"1":"-47377192700894798644567928081380372202021269/45983030559664017349910338405621123950000","pi2":"1347822955/66927861"},"('R', -29, 2)":{"1":"157763341273368627054437014392338987755542457/153276768532213391166367794685403746500000","pi2":"-34052522467/1673196525"},"('R', -28, 2)":{"1":"-8721716733581842423017389500546565366410849/8515376029567410620353766371411319250000","pi2":"34395742267/1673196525"},"('R', -27, 2)":{"1":"24485463094353912483805832200522062596584621/24131036445304732136979186335311377000000","pi2":"-312536252003/15058768725"},"('R', -26, 2)":{"1":"-2067494770172827942708977469684365945234791557/2069236375184880780745965228252950577750000","pi2":"315404588903/15058768725"},"('R', -25, 2)":{"1":"3470995032551652926855841833150639862684122853599/3480455583060969473214713513921462871775500000","pi2":"-9227046511387/436704293025"},"('R', -24, 2)":{"1":"-1741254433124512969347561257072424185326528085947/1740227791530484736607356756960731435887750000","pi2":"9304682830147/436704293025"},"('R', -23, 2)":{"1":"13464638023918641111534492593739774488076368106110711/13378871261286366655037358747514103279105022000000","pi2":"-290774257297357/13537833083775"},"('R', -22, 2)":{"1":"-27117421768744380373289576462250468395858043153172597/26757742522572733310074717495028206558210044000000","pi2":"586061125622639/27075666167550"},"('R', -21, 2)":{"1":"27317823208955384520888623682034861826705940304354297/26757742522572733310074717495028206558210044000000","pi2":"-53676090078349/2461424197050"},"('R', -20, 2)":{"1":"-561565422723857691536613371725311507948309072883453/546076378011688434899484030510779725677756000000","pi2":"54062195834749/2461424197050"},"('R', -19, 2)":{"1":"27704249319493711257430088309766764240302489586972287/26757742522572733310074717495028206558210044000000","pi2":"-54437269998109/2461424197050"},"('R', -18, 2)":{"1":"-17518731650613894946763000074565699801141836921507/16818191403251246580813775923964931840484000000","pi2":"54801925434709/2461424197050"},"('R', -17, 2)":{"1":"38351315037271560756221542056775832227872584490801139753/36631349513402071901492288250693614778189550236000000","pi2":"-2040798836801833/91072695290850"},"('R', -16, 2)":{"1":"-38500579342656007007205673898693159675579956450732418053/36631349513402071901492288250693614778189550236000000","pi2":"2053580969474233/91072695290850"},"('R', -15, 2)":{"1":"77192996409699046126767605653702582167289502952335052431/73262699026804143802984576501387229556379100472000000","pi2":"-2066035355155033/91072695290850"},"('R', -14, 2)":{"1":"-77259768487178550799355544326551391550127535799857647781/73262699026804143802984576501387229556379100472000000","pi2":"2078178381193813/91072695290850"},"('R', -13, 2)":{"1":"18534703309376753907258459142306664937496947129386071042523/17593513866293966533259581871261704697753323984776000000","pi2":"-85691034670497533/3733980506924850"},"('R', -12, 2)":{"1":"-129330838501399964143918248435410785009008158271480905449061/123154597064057765732817073098831932884273267893432000000","pi2":"12309312989335019/533425786703550"},"('R', -11, 2)":{"1":"237768772409142812475235516491525080222217393083190944999823689/227712849971442808839978768159740243903021272334955768000000","pi2":"-532145396070491417/22937308828252650"},"('R', -10, 2)":{"1":"-235701767317918723775861166062287379144508662036127010818537989/227712849971442808839978768159740243903021272334955768000000","pi2":"5884182435213075787/252310397110779150"},"('R', -9, 2)":{"1":"232807095101310666543095432733449106256292595153756405156222509/227712849971442808839978768159740243903021272334955768000000","pi2":"-5914085889685464427/252310397110779150"},"('R', -8, 2)":{"1":"-228923257761161726353367639846036306637128775278734608135970709/227712849971442808839978768159740243903021272334955768000000","pi2":"5943339269060627227/252310397110779150"},"('R', -7, 2)":{"1":"494458491292746696000994228169943696010819609665085035866688655331/503017685586917164727513098864866198781773990587917291512000000","pi2":"-280682601097106968469/11858588664206620050"},"('R', -6, 2)":{"1":"-34280604117726994355289415524646649503079775008571999878662239379/35929834684779797480536649918919014198698142184851235108000000","pi2":"282000222059796592919/11858588664206620050"},"('R', -5, 2)":{"1":"11299136424306292320647409375702737671195537218073349198320991584897/12323933296879470535824070922189221870153462769403973642044000000","pi2":"-13881256687139135026631/581070844546124382450"},"('R', -4, 2)":{"1":"-10703440897005112236411422860561930043235108670722050473254409319821/12323933296879470535824070922189221870153462769403973642044000000","pi2":"13943237577224054960759/581070844546124382450"},"('R', -3, 2)":{"1":"9917880521188713364288886184386944895354471004620974533703913503771/12323933296879470535824070922189221870153462769403973642044000000","pi2":"-14004003155738682347159/581070844546124382450"},"('R', -2, 2)":{"1":"-8849407456964372485642599713999115357953054771751281902225769728621/12323933296879470535824070922189221870153462769403973642044000000","pi2":"14063600165435720745359/581070844546124382450"},"('R', -1, 2)":{"1":"20539522678995944816072450346345740887063727635883124083790019786636489/34617928630934432735129815220429524233261076919255761960501596000000","pi2":"-748469853272339196210427/30796754760944592269850"},"('R', 0, 2)":{"1":"-13585512073804941006959958106715445655852576039663966766016769590502189/34617928630934432735129815220429524233261076919255761960501596000000","pi2":"250503836021181200128409/10265584920314864089950"},"('BA', 0, (), ((0, 1),), -54, 1)":{"1":"-25195912591852015736492236310264311714924930814480007829/65356053986448087043783849731280983232398025674000000"},"('BA', 0, (), ((0, 1),), -53, 1)":{"1":"69796470156252843234087994738768585109417175964819445299/89561999907354785948888979261385051096249146294000000"},"('BA', 0, (), ((0, 1),), -52, 1)":{"1":"-519917232842384123662885558793768222245112961412213/678381796409374017776364567244988002819578000000"},"('BA', 0, (), ((0, 1),), -51, 1)":{"1":"68801420693679644326954659943294299953038593755983333/95651833293721736506467403981543308397560498000000"},"('BA', 0, (), ((0, 1),), -50, 1)":{"1":"-21318574848737411208242660579707027965981517531460311/31883944431240578835489134660514436132520166000000"},"('BA', 0, (), ((0, 1),), -49, 1)":{"1":"84226366598822180148567197500130522672546603981549/135676359281874803555272913448997600563915600000"},"('BA', 0, (), ((0, 1),), -48, 1)":{"1":"-1575274457056837364675779947144374056623074932954687/2732909522677763900184782970901237382787442800000"},"('BA', 0, (), ((0, 1),), -47, 1)":{"1":"121936152088875631703503367884723692203796310693301/227742460223146991682065247575103115232286900000"},"('BA', 0, (), ((0, 1),), -46, 1)":{"1":"-51273046926986657861103111267680201477584695739/103097537448233133400663308091943465474100000"},"('BA', 0, (), ((0, 1),), -45, 1)":{"1":"18628628658419595151667320502557379897942659087/40342514653656443504607381427282225620300000"},"('BA', 0, (), ((0, 1),), -44, 1)":{"1":"-639995116273514015060423872468268293184150513/1494167209394683092763236349158600948900000"},"('BA', 0, (), ((0, 1),), -43, 1)":{"1":"444581143692209937382968990746325702770468491/1120625407046012319572427261868950711675000"},"('BA', 0, (), ((0, 1),), -42, 1)":{"1":"-2666806372529432374029966244901437856364433/7272852831017927439085520358262524900000"},"('BA', 0, (), ((0, 1),), -41, 1)":{"1":"91038503461248302883430480645154409279679/269364919667330645892056309565278700000"},"('BA', 0, (), ((0, 1),), -40, 1)":{"1":"-447676923174311769740287261192006090981/1442167922073751227262645321884300000"},"('BA', 0, (), ((0, 1),), -39, 1)":{"1":"614055891517208403422802764131366097461/2163251883110626840893967982826450000"},"('BA', 0, (), ((0, 1),), -38, 1)":{"1":"-165464540292063244602695388661795385119/640963520921667212116731254170800000"},"('BA', 0, (), ((0, 1),), -37, 1)":{"1":"1913402469571464635169523292963514457/8205791875241827751138806952400000"},"('BA', 0, (), ((0, 1),), -36, 1)":{"1":"-416829570884107217996960295642123749/1996003429112877020547277366800000"},"('BA', 0, (), ((0, 1),), -35, 1)":{"1":"13677806821438532372523145494945887/73926052930106556316565828400000"},"('BA', 0, (), ((0, 1),), -34, 1)":{"1":"-5121550084130538905743892395175071/31682594112902809849956783600000"},"('BA', 0, (), ((0, 1),), -33, 1)":{"1":"5426153206926319968510821756536523/39137322139468176873476026800000"},"('BA', 0, (), ((0, 1),), -32, 1)":{"1":"-378703228828597752197295192937/3267161043448382742589200000"},"('BA', 0, (), ((0, 1),), -31, 1)":{"1":"2516602568677509428377299242849/26954078608449157626360900000"},"('BA', 0, (), ((0, 1),), -30, 1)":{"1":"-372842251717190237218204597/5258990363251006300668750"},"('BA', 0, (), ((0, 1),), -29, 1)":{"1":"150628461873852796291547/3116438733778374104100"},"('BA', 0, (), ((0, 1),), -28, 1)":{"1":"-162272373601416149081/6413598418550573250"},"('BA', 0, (), ((0, 1),), -26, 1)":{"1":"162272373601416149081/6413598418550573250"},"('BA', 0, (), ((0, 1),), -25, 1)":{"1":"-150628461873852796291547/3116438733778374104100"},"('BA', 0, (), ((0, 1),), -24, 1)":{"1":"372842251717190237218204597/5258990363251006300668750"},"('BA', 0, (), ((0, 1),), -23, 1)":{"1":"-2516602568677509428377299242849/26954078608449157626360900000"},"('BA', 0, (), ((0, 1),), -22, 1)":{"1":"378703228828597752197295192937/3267161043448382742589200000"},"('BA', 0, (), ((0, 1),), -21, 1)":{"1":"-5426153206926319968510821756536523/39137322139468176873476026800000"},"('BA', 0, (), ((0, 1),), -20, 1)":{"1":"5121550084130538905743892395175071/31682594112902809849956783600000"},"('BA', 0, (), ((0, 1),), -19, 1)":{"1":"-13677806821438532372523145494945887/73926052930106556316565828400000"},"('BA', 0, (), ((0, 1),), -18, 1)":{"1":"416829570884107217996960295642123749/1996003429112877020547277366800000"},"('BA', 0, (), ((0, 1),), -17, 1)":{"1":"-1913402469571464635169523292963514457/8205791875241827751138806952400000"},"('BA', 0, (), ((0, 1),), -16, 1)":{"1":"165464540292063244602695388661795385119/640963520921667212116731254170800000"},"('BA', 0, (), ((0, 1),), -15, 1)":{"1":"-614055891517208403422802764131366097461/2163251883110626840893967982826450000"},"('BA', 0, (), ((0, 1),), -14, 1)":{"1":"447676923174311769740287261192006090981/1442167922073751227262645321884300000"},"('BA', 0, (), ((0, 1),), -13, 1)":{"1":"-91038503461248302883430480645154409279679/269364919667330645892056309565278700000"},"('BA', 0, (), ((0, 1),), -12, 1)":{"1":"2666806372529432374029966244901437856364433/7272852831017927439085520358262524900000"},"('BA', 0, (), ((0, 1),), -11, 1)":{"1":"-444581143692209937382968990746325702770468491/1120625407046012319572427261868950711675000"},"('BA', 0, (), ((0, 1),), -10, 1)":{"1":"639995116273514015060423872468268293184150513/1494167209394683092763236349158600948900000"},"('BA', 0, (), ((0, 1),), -9, 1)":{"1":"-18628628658419595151667320502557379897942659087/40342514653656443504607381427282225620300000"},"('BA', 0, (), ((0, 1),), -8, 1)":{"1":"51273046926986657861103111267680201477584695739/103097537448233133400663308091943465474100000"},"('BA', 0, (), ((0, 1),), -7, 1)":{"1":"-121936152088875631703503367884723692203796310693301/227742460223146991682065247575103115232286900000"},"('BA', 0, (), ((0, 1),), -6, 1)":{"1":"1575274457056837364675779947144374056623074932954687/2732909522677763900184782970901237382787442800000"},"('BA', 0, (), ((0, 1),), -5, 1)":{"1":"-84226366598822180148567197500130522672546603981549/135676359281874803555272913448997600563915600000"},"('BA', 0, (), ((0, 1),), -4, 1)":{"1":"21318574848737411208242660579707027965981517531460311/31883944431240578835489134660514436132520166000000"},"('BA', 0, (), ((0, 1),), -3, 1)":{"1":"-68801420693679644326954659943294299953038593755983333/95651833293721736506467403981543308397560498000000"},"('BA', 0, (), ((0, 1),), -2, 1)":{"1":"519917232842384123662885558793768222245112961412213/678381796409374017776364567244988002819578000000"},"('BA', 0, (), ((0, 1),), -1, 1)":{"1":"-69796470156252843234087994738768585109417175964819445299/89561999907354785948888979261385051096249146294000000"},"('BA', 0, (), ((0, 1),), 0, 1)":{"1":"25195912591852015736492236310264311714924930814480007829/65356053986448087043783849731280983232398025674000000"},"('BA', 1, (), ((0, 2),), -54, 1)":{"1":"-85675721660833833024057227049023/144693641410430881020582330000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -54, 2)":{"1":"-85675721660833833024057227049023/144693641410430881020582330000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -53, 1)":{"1":"176243875634130624006752547519539/594851636909549177529060690000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -53, 2)":{"1":"176243875634130624006752547519539/594851636909549177529060690000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -52, 1)":{"1":"-42995014740983702745619482329/238800335973323636101590000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -52, 2)":{"1":"-42995014740983702745619482329/238800335973323636101590000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -51, 1)":{"1":"1270873840058470306641413980463/11223615790746210896774730000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -51, 2)":{"1":"1270873840058470306641413980463/11223615790746210896774730000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -50, 1)":{"1":"-769813194051044564209434909463/11223615790746210896774730000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -50, 2)":{"1":"-769813194051044564209434909463/11223615790746210896774730000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -49, 1)":{"1":"1732131094032531038021466517/47760067194664727220318000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -49, 2)":{"1":"1732131094032531038021466517/47760067194664727220318000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -48, 1)":{"1":"-1250013710339115854990392319/106891578959487722826426000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -48, 2)":{"1":"-1250013710339115854990392319/106891578959487722826426000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -47, 1)":{"1":"-17045415494666109795562380451/2244723158149242179354946000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -47, 2)":{"1":"-17045415494666109795562380451/2244723158149242179354946000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -46, 1)":{"1":"1101290540069065648630987433/47760067194664727220318000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -46, 2)":{"1":"1101290540069065648630987433/47760067194664727220318000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -45, 1)":{"1":"-221979520886573449065952813/6229573981912790506998000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -45, 2)":{"1":"-221979520886573449065952813/6229573981912790506998000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -44, 1)":{"1":"95398337970102580407775423/2076524660637596835666000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -44, 2)":{"1":"95398337970102580407775423/2076524660637596835666000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -43, 1)":{"1":"-1243024534115082613642480253/22841771267013565192326000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -43, 2)":{"1":"-1243024534115082613642480253/22841771267013565192326000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -42, 1)":{"1":"32604650401002490219761271/531203982953803841682000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -42, 2)":{"1":"32604650401002490219761271/531203982953803841682000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -41, 1)":{"1":"-5088219935799810858827153/75886283279114834526000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -41, 2)":{"1":"-5088219935799810858827153/75886283279114834526000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -40, 1)":{"1":"927733736263524831744031/12956194706190337602000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -40, 2)":{"1":"927733736263524831744031/12956194706190337602000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -39, 1)":{"1":"-324645600315321285277253/4318731568730112534000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -39, 2)":{"1":"-324645600315321285277253/4318731568730112534000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -38, 1)":{"1":"1008571144327490009450959/12956194706190337602000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -38, 2)":{"1":"1008571144327490009450959/12956194706190337602000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -37, 1)":{"1":"-1468772229464379969553/18429864446927934000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -37, 2)":{"1":"-1468772229464379969553/18429864446927934000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -36, 1)":{"1":"4465860403700472965459/55289593340783802000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -36, 2)":{"1":"4465860403700472965459/55289593340783802000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -35, 1)":{"1":"-28400686691391787231507/350167424491630746000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -35, 2)":{"1":"-28400686691391787231507/350167424491630746000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -34, 1)":{"1":"576773070486709574371/7146273969216954000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -34, 2)":{"1":"576773070486709574371/7146273969216954000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -33, 1)":{"1":"-27865397882744885193779/350167424491630746000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -33, 2)":{"1":"-27865397882744885193779/350167424491630746000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -32, 1)":{"1":"27201692296291266248179/350167424491630746000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -32, 2)":{"1":"27201692296291266248179/350167424491630746000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -31, 1)":{"1":"-301887361504238285627221/4026925381653753579000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -31, 2)":{"1":"-301887361504238285627221/4026925381653753579000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -30, 1)":{"1":"3088692026728301219047/43300272921008103000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -30, 2)":{"1":"3088692026728301219047/43300272921008103000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -29, 1)":{"1":"-43251457941334096865729/649504093815121545000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -29, 2)":{"1":"-43251457941334096865729/649504093815121545000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -28, 1)":{"1":"1351895971148504310301/22396692890176605000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -28, 2)":{"1":"1351895971148504310301/22396692890176605000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -27, 1)":{"1":"-211749047271858474841/4113678285950805000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -27, 2)":{"1":"-211749047271858474841/4113678285950805000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -26, 1)":{"1":"1351895971148504310301/22396692890176605000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -26, 2)":{"1":"1351895971148504310301/22396692890176605000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -25, 1)":{"1":"-43251457941334096865729/649504093815121545000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -25, 2)":{"1":"-43251457941334096865729/649504093815121545000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -24, 1)":{"1":"3088692026728301219047/43300272921008103000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -24, 2)":{"1":"3088692026728301219047/43300272921008103000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -23, 1)":{"1":"-301887361504238285627221/4026925381653753579000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -23, 2)":{"1":"-301887361504238285627221/4026925381653753579000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -22, 1)":{"1":"27201692296291266248179/350167424491630746000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -22, 2)":{"1":"27201692296291266248179/350167424491630746000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -21, 1)":{"1":"-27865397882744885193779/350167424491630746000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -21, 2)":{"1":"-27865397882744885193779/350167424491630746000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -20, 1)":{"1":"576773070486709574371/7146273969216954000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -20, 2)":{"1":"576773070486709574371/7146273969216954000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -19, 1)":{"1":"-28400686691391787231507/350167424491630746000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -19, 2)":{"1":"-28400686691391787231507/350167424491630746000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -18, 1)":{"1":"4465860403700472965459/55289593340783802000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -18, 2)":{"1":"4465860403700472965459/55289593340783802000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -17, 1)":{"1":"-1468772229464379969553/18429864446927934000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -17, 2)":{"1":"-1468772229464379969553/18429864446927934000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -16, 1)":{"1":"1008571144327490009450959/12956194706190337602000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -16, 2)":{"1":"1008571144327490009450959/12956194706190337602000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -15, 1)":{"1":"-324645600315321285277253/4318731568730112534000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -15, 2)":{"1":"-324645600315321285277253/4318731568730112534000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -14, 1)":{"1":"927733736263524831744031/12956194706190337602000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -14, 2)":{"1":"927733736263524831744031/12956194706190337602000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -13, 1)":{"1":"-5088219935799810858827153/75886283279114834526000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -13, 2)":{"1":"-5088219935799810858827153/75886283279114834526000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -12, 1)":{"1":"32604650401002490219761271/531203982953803841682000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -12, 2)":{"1":"32604650401002490219761271/531203982953803841682000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -11, 1)":{"1":"-1243024534115082613642480253/22841771267013565192326000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -11, 2)":{"1":"-1243024534115082613642480253/22841771267013565192326000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -10, 1)":{"1":"95398337970102580407775423/2076524660637596835666000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -10, 2)":{"1":"95398337970102580407775423/2076524660637596835666000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -9, 1)":{"1":"-221979520886573449065952813/6229573981912790506998000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -9, 2)":{"1":"-221979520886573449065952813/6229573981912790506998000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -8, 1)":{"1":"1101290540069065648630987433/47760067194664727220318000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -8, 2)":{"1":"1101290540069065648630987433/47760067194664727220318000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -7, 1)":{"1":"-17045415494666109795562380451/2244723158149242179354946000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -7, 2)":{"1":"-17045415494666109795562380451/2244723158149242179354946000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -6, 1)":{"1":"-1250013710339115854990392319/106891578959487722826426000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -6, 2)":{"1":"-1250013710339115854990392319/106891578959487722826426000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -5, 1)":{"1":"1732131094032531038021466517/47760067194664727220318000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -5, 2)":{"1":"1732131094032531038021466517/47760067194664727220318000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -4, 1)":{"1":"-769813194051044564209434909463/11223615790746210896774730000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -4, 2)":{"1":"-769813194051044564209434909463/11223615790746210896774730000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -3, 1)":{"1":"1270873840058470306641413980463/11223615790746210896774730000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -3, 2)":{"1":"1270873840058470306641413980463/11223615790746210896774730000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -2, 1)":{"1":"-42995014740983702745619482329/238800335973323636101590000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -2, 2)":{"1":"-42995014740983702745619482329/238800335973323636101590000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -1, 1)":{"1":"176243875634130624006752547519539/594851636909549177529060690000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -1, 2)":{"1":"176243875634130624006752547519539/594851636909549177529060690000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), 0, 1)":{"1":"-85675721660833833024057227049023/144693641410430881020582330000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), 0, 2)":{"1":"-85675721660833833024057227049023/144693641410430881020582330000","pi2":"-16/3"},"('R', -53, 3)":{"1":"-250503836021181200128409/1710930820052477348325"},"('R', -52, 3)":{"1":"2248451214608221992806081/10265584920314864089950"},"('R', -51, 3)":{"1":"-234179071284168197276009/933234992755896735450"},"('R', -50, 3)":{"1":"679387648387518820056907/2463740380875567381588"},"('R', -49, 3)":{"1":"-89439760680028637937116099/307967547609445922698500"},"('R', -48, 3)":{"1":"1904329355303684283820721/6285051992029508626500"},"('R', -47, 3)":{"1":"-20326591852795529403825251/65326449492912771481500"},"('R', -46, 3)":{"1":"152538953231478392131868209/479060629614693657531000"},"('R', -45, 3)":{"1":"-1393651422809244587835000761/4311545666532242917779000"},"('R', -44, 3)":{"1":"385196299037278325681442941/1175876090872429886667000"},"('R', -43, 3)":{"1":"-2043831774388798505943209527/6186130738937565925509000"},"('R', -42, 3)":{"1":"47365682768935648640971506251/142281006995564016286707000"},"('R', -41, 3)":{"1":"-62172928233113691010320109/185950848591769600053000"},"('R', -40, 3)":{"1":"620739534236218033146281433443/1849653090942332211727191000"},"('R', -39, 3)":{"1":"-21434183499795995177707895533/63781141066976972818179000"},"('R', -38, 3)":{"1":"1244314135239403758626173086649/3699306181884664423454382000"},"('R', -37, 3)":{"1":"-571192775679728775937799357189/1699681218703764735100662000"},"('R', -36, 3)":{"1":"21106804370366030609965897188833/62888205092039295198724494000"},"('R', -35, 3)":{"1":"-4937245953106018639893365780387/14751554280848723565132906000"},"('R', -34, 3)":{"1":"6328021706623964837308243198049/18966284075376930298028022000"},"('R', -33, 3)":{"1":"-44101524138328540830937852079863/132763988527638512086196154000"},"('R', -32, 3)":{"1":"131676089759376665150508492786269/398291965582915536258588462000"},"('R', -31, 3)":{"1":"-3010749820354185089805158360981797/9160715208407057333947534626000"},"('R', -30, 3)":{"1":"2991913060183441666237296396590167/9160715208407057333947534626000"},"('R', -29, 3)":{"1":"-4950104491710861685340829699023753/15267858680678428889912557710000"},"('R', -28, 3)":{"1":"4911873282652766333054443569939553/15267858680678428889912557710000"},"('R', -27, 3)":{"1":"-42854323108499053060309/134380157341059630000"},"('R', -26, 3)":{"1":"130251151821928438015559790838477931/412232184378317580027639058170000"},"('R', -25, 3)":{"1":"-3766492097845484453218237163849648599/11954733346971209820801532686930000"},"('R', -24, 3)":{"1":"3767989456807515595910789825390830831/11954733346971209820801532686930000"},"('R', -23, 3)":{"1":"-117040508050677986615250279970462645411/370596733756107504444847513294830000"},"('R', -22, 3)":{"1":"234879169877786177325952550117317721597/741193467512215008889695026589660000"},"('R', -21, 3)":{"1":"-235835461923920867183496339661968903197/741193467512215008889695026589660000"},"('R', -20, 3)":{"1":"33854903249968216343749884748198889771/105884781073173572698527860941380000"},"('R', -19, 3)":{"1":"-238207108779273322904551393125417618317/741193467512215008889695026589660000"},"('R', -18, 3)":{"1":"239555027357062925147687233423416248117/741193467512215008889695026589660000"},"('R', -17, 3)":{"1":"-8914600109773561425098704312050167957129/27424158297951955328918715983817420000"},"('R', -16, 3)":{"1":"8968866001139163256757431369554704262329/27424158297951955328918715983817420000"},"('R', -15, 3)":{"1":"-9023466270691017049398556302517757357729/27424158297951955328918715983817420000"},"('R', -14, 3)":{"1":"9080367254047034718930937166638069596629/27424158297951955328918715983817420000"},"('R', -13, 3)":{"1":"-53517282815965691060351189207040370921627/160627212888004309783666765048073460000"},"('R', -12, 3)":{"1":"377016406116933175883097871414880762866189/1124390490216030168485667355336514220000"},"('R', -11, 3)":{"1":"-16313863697581705606537804921651170706683727/48348791079289297244883696279470111460000"},"('R', -10, 3)":{"1":"16418260982306941971320798960127183731041927/48348791079289297244883696279470111460000"},"('R', -9, 3)":{"1":"-16521478212071270505927078349828451709672007/48348791079289297244883696279470111460000"},"('R', -8, 3)":{"1":"16626390643652847470226350612768630127706807/48348791079289297244883696279470111460000"},"('R', -7, 3)":{"1":"-786306169204626338588557027509182082352799729/2272393180726596970509533725135095238620000"},"('R', -6, 3)":{"1":"16147604863918446853185992956579681336893371/46375371035236672867541504594593780380000"},"('R', -5, 3)":{"1":"-5572618652679853925320939070595341522557779053/15906752265086178793566736075945666670340000"},"('R', -4, 3)":{"1":"5606932468738547839937491266388038566968102589/15906752265086178793566736075945666670340000"},"('R', -3, 3)":{"1":"-331807642118509055592138061400274695316278317/935691309710951693739219769173274510020000"},"('R', -2, 3)":{"1":"333810184510584369854066710491066858998514517/935691309710951693739219769173274510020000"},"('R', -1, 3)":{"1":"-17796436596074997460427495848285519640243567801/49591639414680439768178647766183549031060000"},"('R', 0, 3)":{"1":"17901510050794318778437646579447768708683186601/49591639414680439768178647766183549031060000"},"('BA', 0, (), ((0, 2),), -54, 1)":{"1":"2064551517176340624109218417264484735602345664/26345558439048983626844906625785010422750625","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -53, 1)":{"1":"-18305795430908907858067013322257236623965442964/26345558439048983626844906625785010422750625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -52, 1)":{"1":"9004616543362117759890270522370313799783646/9378981288376284666018122686288718555625","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -51, 1)":{"1":"-10523498817744128372827721491592394014659546/9378981288376284666018122686288718555625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -50, 1)":{"1":"11586805742099260835621171700806090841506596/9378981288376284666018122686288718555625","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -49, 1)":{"1":"-12387157236097630130871381675916270725437746/9378981288376284666018122686288718555625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -48, 1)":{"1":"37949933883444125626297413815128761061522/27343968770776340134163622992095389375","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -47, 1)":{"1":"-276058638220986073014397377111491021503504/191407781395434380939145360944667725625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -46, 1)":{"1":"257728395149447975720963529310295473337/173298127112208583919552160203411250","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -45, 1)":{"1":"-264255840367432278721607678005587863237/173298127112208583919552160203411250","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -44, 1)":{"1":"269779630531393537301270691859561844357/173298127112208583919552160203411250","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -43, 1)":{"1":"-274483783552050388623807859786361349707/173298127112208583919552160203411250","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -42, 1)":{"1":"75312109522187391676735355537003209/46862662821040720367645256950625","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -41, 1)":{"1":"-76242254909073851231209176741448234/46862662821040720367645256950625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -40, 1)":{"1":"6546865805367842929168220706877/3982549742588656443243414375","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -39, 1)":{"1":"-26417383452971135864745025720273/15930198970354625772973657500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -38, 1)":{"1":"6652936656856018627885449193387/3982549742588656443243414375","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -37, 1)":{"1":"-6693594382544188962479057948812/3982549742588656443243414375","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -36, 1)":{"1":"4913890170551715094705232623/2909094041335760732829375","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -35, 1)":{"1":"-1409616595903568893251851153/831169726095931637951250","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -34, 1)":{"1":"34643981822904222309664836331/20363658289350325129805625","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -33, 1)":{"1":"-34725102428859624825514787506/20363658289350325129805625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -32, 1)":{"1":"34781604191377084668819852031/20363658289350325129805625","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -31, 1)":{"1":"-139264964404569469526677028899/81454633157401300519222500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -30, 1)":{"1":"72491716197192119714772467/42380142121436680811250","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -29, 1)":{"1":"-72495890656166905610514413/42380142121436680811250","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -28, 1)":{"1":"6630219589145131479611/3876350692530566250","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -27, 1)":{"1":"-3316492721440898950693/1938175346265283125","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -26, 1)":{"1":"6630219589145131479611/3876350692530566250","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -25, 1)":{"1":"-72495890656166905610514413/42380142121436680811250","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -24, 1)":{"1":"72491716197192119714772467/42380142121436680811250","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -23, 1)":{"1":"-139264964404569469526677028899/81454633157401300519222500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -22, 1)":{"1":"34781604191377084668819852031/20363658289350325129805625","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -21, 1)":{"1":"-34725102428859624825514787506/20363658289350325129805625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -20, 1)":{"1":"34643981822904222309664836331/20363658289350325129805625","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -19, 1)":{"1":"-1409616595903568893251851153/831169726095931637951250","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -18, 1)":{"1":"4913890170551715094705232623/2909094041335760732829375","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -17, 1)":{"1":"-6693594382544188962479057948812/3982549742588656443243414375","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -16, 1)":{"1":"6652936656856018627885449193387/3982549742588656443243414375","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -15, 1)":{"1":"-26417383452971135864745025720273/15930198970354625772973657500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -14, 1)":{"1":"6546865805367842929168220706877/3982549742588656443243414375","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -13, 1)":{"1":"-76242254909073851231209176741448234/46862662821040720367645256950625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -12, 1)":{"1":"75312109522187391676735355537003209/46862662821040720367645256950625","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -11, 1)":{"1":"-274483783552050388623807859786361349707/173298127112208583919552160203411250","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -10, 1)":{"1":"269779630531393537301270691859561844357/173298127112208583919552160203411250","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -9, 1)":{"1":"-264255840367432278721607678005587863237/173298127112208583919552160203411250","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -8, 1)":{"1":"257728395149447975720963529310295473337/173298127112208583919552160203411250","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -7, 1)":{"1":"-276058638220986073014397377111491021503504/191407781395434380939145360944667725625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -6, 1)":{"1":"37949933883444125626297413815128761061522/27343968770776340134163622992095389375","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -5, 1)":{"1":"-12387157236097630130871381675916270725437746/9378981288376284666018122686288718555625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -4, 1)":{"1":"11586805742099260835621171700806090841506596/9378981288376284666018122686288718555625","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -3, 1)":{"1":"-10523498817744128372827721491592394014659546/9378981288376284666018122686288718555625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -2, 1)":{"1":"9004616543362117759890270522370313799783646/9378981288376284666018122686288718555625","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -1, 1)":{"1":"-18305795430908907858067013322257236623965442964/26345558439048983626844906625785010422750625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), 0, 1)":{"1":"2064551517176340624109218417264484735602345664/26345558439048983626844906625785010422750625","pi2":"-16/3"},"('BA', 1, (2,), ((0, 1),), -54, 1)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -54, 1)":{"1":"-250503836021181200128409/1710930820052477348325"},"('BA', 1, (1,), ((0, 2),), -54, 1)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -54, 2)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -54, 2)":{"1":"-250503836021181200128409/1710930820052477348325"},"('BA', 1, (2,), ((0, 1),), -53, 1)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (), ((0, 3),), -53, 1)":{"1":"1076968570722414847088827/5132792460157432044975"},"('BA', 1, (1,), ((0, 2),), -53, 1)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (1,), ((0, 1),), -53, 2)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (), ((0, 2),), -53, 2)":{"1":"912719211997377021649627/5132792460157432044975"},"('BA', 1, (2,), ((0, 1),), -52, 1)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (), ((0, 3),), -52, 1)":{"1":"-23360733678173710864559/96845140757687397075"},"('BA', 1, (1,), ((0, 2),), -52, 1)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -52, 2)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (), ((0, 2),), -52, 2)":{"1":"-18712166921804715804959/96845140757687397075"},"('BA', 1, (2,), ((0, 1),), -51, 1)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (), ((0, 3),), -51, 1)":{"1":"25367166337974003603959/96845140757687397075"},"('BA', 1, (1,), ((0, 2),), -51, 1)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -51, 2)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (), ((0, 2),), -51, 2)":{"1":"19685584746856342975559/96845140757687397075"},"('BA', 1, (2,), ((0, 1),), -50, 1)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (), ((0, 3),), -50, 1)":{"1":"-26855923011582374570759/96845140757687397075"},"('BA', 1, (1,), ((0, 2),), -50, 1)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -50, 2)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (), ((0, 2),), -50, 2)":{"1":"-20399580294403214765759/96845140757687397075"},"('BA', 1, (2,), ((0, 1),), -49, 1)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (), ((0, 3),), -49, 1)":{"1":"28033559923195853319191/96845140757687397075"},"('BA', 1, (1,), ((0, 2),), -49, 1)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -49, 2)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (), ((0, 2),), -49, 2)":{"1":"20957408305167494172911/96845140757687397075"},"('BA', 1, (2,), ((0, 1),), -48, 1)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (), ((0, 3),), -48, 1)":{"1":"-591904672484396263559/1976431444034436675"},"('BA', 1, (1,), ((0, 2),), -48, 1)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (1,), ((0, 1),), -48, 2)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (), ((0, 2),), -48, 2)":{"1":"-436952447272096428239/1976431444034436675"},"('BA', 1, (2,), ((0, 1),), -47, 1)":{"1":"-561365202194213936938/1976431444034436675"},"('BA', 1, (), ((0, 3),), -47, 1)":{"1":"4260600973070150420963/13835020108241056725"},"('BA', 1, (1,), ((0, 2),), -47, 1)":{"1":"-561365202194213936938/1976431444034436675"},"('BA', 1, (1,), ((0, 1),), -47, 2)":{"1":"-561365202194213936938/1976431444034436675"},"('BA', 1, (), ((0, 2),), -47, 2)":{"1":"3112689590374949600123/13835020108241056725"},"('BA', 1, (2,), ((0, 1),), -46, 1)":{"1":"11886678538121254454/42051732851796525"},"('BA', 1, (), ((0, 3),), -46, 1)":{"1":"-92805564803771839429/294362129962575675"},"('BA', 1, (1,), ((0, 2),), -46, 1)":{"1":"11886678538121254454/42051732851796525"},"('BA', 1, (1,), ((0, 1),), -46, 2)":{"1":"11886678538121254454/42051732851796525"},"('BA', 1, (), ((0, 2),), -46, 2)":{"1":"-67204469843598115009/294362129962575675"},"('BA', 1, (2,), ((0, 1),), -45, 1)":{"1":"-11828171779370928854/42051732851796525"},"('BA', 1, (), ((0, 3),), -45, 1)":{"1":"94694032961212904629/294362129962575675"},"('BA', 1, (1,), ((0, 2),), -45, 1)":{"1":"-11828171779370928854/42051732851796525"},"('BA', 1, (1,), ((0, 1),), -45, 2)":{"1":"-11828171779370928854/42051732851796525"},"('BA', 1, (), ((0, 2),), -45, 2)":{"1":"68046317094505577809/294362129962575675"},"('BA', 1, (2,), ((0, 1),), -44, 1)":{"1":"11768364870426151574/42051732851796525"},"('BA', 1, (), ((0, 3),), -44, 1)":{"1":"-96368626411666668469/294362129962575675"},"('BA', 1, (1,), ((0, 2),), -44, 1)":{"1":"11768364870426151574/42051732851796525"},"('BA', 1, (1,), ((0, 1),), -44, 2)":{"1":"11768364870426151574/42051732851796525"},"('BA', 1, (), ((0, 2),), -44, 2)":{"1":"-68778951729079099489/294362129962575675"},"('BA', 1, (2,), ((0, 1),), -43, 1)":{"1":"-1064290792140982834/3822884804708775"},"('BA', 1, (), ((0, 3),), -43, 1)":{"1":"97867197255112508269/294362129962575675"},"('BA', 1, (1,), ((0, 2),), -43, 1)":{"1":"-1064290792140982834/3822884804708775"},"('BA', 1, (1,), ((0, 1),), -43, 2)":{"1":"-1064290792140982834/3822884804708775"},"('BA', 1, (), ((0, 2),), -43, 2)":{"1":"69421196376270173689/294362129962575675"},"('BA', 1, (2,), ((0, 1),), -42, 1)":{"1":"24618625978670038/88904297783925"},"('BA', 1, (), ((0, 3),), -42, 1)":{"1":"-2307396940120309783/6845630929362225"},"('BA', 1, (1,), ((0, 2),), -42, 1)":{"1":"24618625978670038/88904297783925"},"('BA', 1, (1,), ((0, 1),), -42, 2)":{"1":"24618625978670038/88904297783925"},"('BA', 1, (), ((0, 2),), -42, 2)":{"1":"-1627607020149553123/6845630929362225"},"('BA', 1, (2,), ((0, 1),), -41, 1)":{"1":"-171382069340995066/622330084487475"},"('BA', 1, (), ((0, 3),), -41, 1)":{"1":"2335882788969230983/6845630929362225"},"('BA', 1, (1,), ((0, 2),), -41, 1)":{"1":"-171382069340995066/622330084487475"},"('BA', 1, (1,), ((0, 1),), -41, 2)":{"1":"-171382069340995066/622330084487475"},"('BA', 1, (), ((0, 2),), -41, 2)":{"1":"1639242085172351923/6845630929362225"},"('BA', 1, (2,), ((0, 1),), -40, 1)":{"1":"4156356762387626/15178782548475"},"('BA', 1, (), ((0, 3),), -40, 1)":{"1":"-57605711471514863/166966608033225"},"('BA', 1, (1,), ((0, 2),), -40, 1)":{"1":"4156356762387626/15178782548475"},"('BA', 1, (1,), ((0, 1),), -40, 2)":{"1":"4156356762387626/15178782548475"},"('BA', 1, (), ((0, 2),), -40, 2)":{"1":"-40232836832323403/166966608033225"},"('BA', 1, (2,), ((0, 1),), -39, 1)":{"1":"-4132070710310066/15178782548475"},"('BA', 1, (), ((0, 3),), -39, 1)":{"1":"58184529046030043/166966608033225"},"('BA', 1, (1,), ((0, 2),), -39, 1)":{"1":"-4132070710310066/15178782548475"},"('BA', 1, (1,), ((0, 1),), -39, 2)":{"1":"-4132070710310066/15178782548475"},"('BA', 1, (), ((0, 2),), -39, 2)":{"1":"40455458976367703/166966608033225"},"('BA', 1, (2,), ((0, 1),), -38, 1)":{"1":"4107161938948466/15178782548475"},"('BA', 1, (), ((0, 3),), -38, 1)":{"1":"-58715397235674143/166966608033225"},"('BA', 1, (1,), ((0, 2),), -38, 1)":{"1":"4107161938948466/15178782548475"},"('BA', 1, (1,), ((0, 1),), -38, 2)":{"1":"4107161938948466/15178782548475"},"('BA', 1, (), ((0, 2),), -38, 2)":{"1":"-40652393949945353/166966608033225"},"('BA', 1, (2,), ((0, 1),), -37, 1)":{"1":"-4081597673603666/15178782548475"},"('BA', 1, (), ((0, 3),), -37, 1)":{"1":"59203373947696943/166966608033225"},"('BA', 1, (1,), ((0, 2),), -37, 1)":{"1":"-4081597673603666/15178782548475"},"('BA', 1, (1,), ((0, 1),), -37, 2)":{"1":"-4081597673603666/15178782548475"},"('BA', 1, (), ((0, 2),), -37, 2)":{"1":"40826080576258553/166966608033225"},"('BA', 1, (2,), ((0, 1),), -36, 1)":{"1":"109603850869418/410237366175"},"('BA', 1, (), ((0, 3),), -36, 1)":{"1":"-1612233228259139/4512611027925"},"('BA', 1, (1,), ((0, 2),), -36, 1)":{"1":"109603850869418/410237366175"},"('BA', 1, (1,), ((0, 1),), -36, 2)":{"1":"109603850869418/410237366175"},"('BA', 1, (), ((0, 2),), -36, 2)":{"1":"-1107527204020469/4512611027925"},"('BA', 1, (2,), ((0, 1),), -35, 1)":{"1":"-108874539996218/410237366175"},"('BA', 1, (), ((0, 3),), -35, 1)":{"1":"1623422392445339/4512611027925"},"('BA', 1, (1,), ((0, 2),), -35, 1)":{"1":"-108874539996218/410237366175"},"('BA', 1, (1,), ((0, 1),), -35, 2)":{"1":"-108874539996218/410237366175"},"('BA', 1, (), ((0, 2),), -35, 2)":{"1":"1111116181212269/4512611027925"},"('BA', 1, (2,), ((0, 1),), -34, 1)":{"1":"108124391669498/410237366175"},"('BA', 1, (), ((0, 3),), -34, 1)":{"1":"-1633736931937739/4512611027925"},"('BA', 1, (1,), ((0, 2),), -34, 1)":{"1":"108124391669498/410237366175"},"('BA', 1, (1,), ((0, 1),), -34, 2)":{"1":"108124391669498/410237366175"},"('BA', 1, (), ((0, 2),), -34, 2)":{"1":"-1114210543059989/4512611027925"},"('BA', 1, (2,), ((0, 1),), -33, 1)":{"1":"-107352180156698/410237366175"},"('BA', 1, (), ((0, 3),), -33, 1)":{"1":"1643242487940539/4512611027925"},"('BA', 1, (1,), ((0, 2),), -33, 1)":{"1":"-107352180156698/410237366175"},"('BA', 1, (1,), ((0, 1),), -33, 2)":{"1":"-107352180156698/410237366175"},"('BA', 1, (), ((0, 2),), -33, 2)":{"1":"1116839739401189/4512611027925"},"('BA', 1, (2,), ((0, 1),), -32, 1)":{"1":"1172122251245278/4512611027925"},"('BA', 1, (), ((0, 3),), -32, 1)":{"1":"-1651994218418939/4512611027925"},"('BA', 1, (1,), ((0, 2),), -32, 1)":{"1":"1172122251245278/4512611027925"},"('BA', 1, (1,), ((0, 1),), -32, 2)":{"1":"1172122251245278/4512611027925"},"('BA', 1, (), ((0, 2),), -32, 2)":{"1":"-1119027672020789/4512611027925"},"('BA', 1, (2,), ((0, 1),), -31, 1)":{"1":"-1163097029189428/4512611027925"},"('BA', 1, (), ((0, 3),), -31, 1)":{"1":"1660038438077414/4512611027925"},"('BA', 1, (1,), ((0, 2),), -31, 1)":{"1":"-1163097029189428/4512611027925"},"('BA', 1, (1,), ((0, 1),), -31, 2)":{"1":"-1163097029189428/4512611027925"},"('BA', 1, (), ((0, 2),), -31, 2)":{"1":"1120793476336064/4512611027925"},"('BA', 1, (2,), ((0, 1),), -30, 1)":{"1":"37218731320588/145568097675"},"('BA', 1, (), ((0, 3),), -30, 1)":{"1":"-53787544785794/145568097675"},"('BA', 1, (1,), ((0, 2),), -30, 1)":{"1":"37218731320588/145568097675"},"('BA', 1, (1,), ((0, 1),), -30, 2)":{"1":"37218731320588/145568097675"},"('BA', 1, (), ((0, 2),), -30, 2)":{"1":"-36198455223044/145568097675"},"('BA', 1, (2,), ((0, 1),), -29, 1)":{"1":"-36908186045548/145568097675"},"('BA', 1, (), ((0, 3),), -29, 1)":{"1":"54004926478322/145568097675"},"('BA', 1, (1,), ((0, 2),), -29, 1)":{"1":"-36908186045548/145568097675"},"('BA', 1, (1,), ((0, 1),), -29, 2)":{"1":"-36908186045548/145568097675"},"('BA', 1, (), ((0, 2),), -29, 2)":{"1":"36229509750548/145568097675"},"('BA', 1, (2,), ((0, 1),), -28, 1)":{"1":"1261618355612/5019589575"},"('BA', 1, (), ((0, 3),), -28, 1)":{"1":"-1869055899418/5019589575"},"('BA', 1, (1,), ((0, 2),), -28, 1)":{"1":"1261618355612/5019589575"},"('BA', 1, (1,), ((0, 1),), -28, 2)":{"1":"1261618355612/5019589575"},"('BA', 1, (), ((0, 2),), -28, 2)":{"1":"-1249932538612/5019589575"},"('BA', 1, (2,), ((0, 1),), -27, 1)":{"1":"-1250145008012/5019589575"},"('BA', 1, (), ((0, 3),), -27, 1)":{"1":"625072504006/1673196525"},"('BA', 1, (1,), ((0, 2),), -27, 1)":{"1":"-1250145008012/5019589575"},"('BA', 1, (1,), ((0, 1),), -27, 2)":{"1":"-1250145008012/5019589575"},"('BA', 1, (), ((0, 2),), -27, 2)":{"1":"1250145008012/5019589575"},"('BA', 1, (2,), ((0, 1),), -26, 1)":{"1":"1261618355612/5019589575"},"('BA', 1, (), ((0, 3),), -26, 1)":{"1":"-1915799167418/5019589575"},"('BA', 1, (1,), ((0, 2),), -26, 1)":{"1":"1261618355612/5019589575"},"('BA', 1, (1,), ((0, 1),), -26, 2)":{"1":"1261618355612/5019589575"},"('BA', 1, (), ((0, 2),), -26, 2)":{"1":"-424434724204/1673196525"},"('BA', 1, (2,), ((0, 1),), -25, 1)":{"1":"-36908186045548/145568097675"},"('BA', 1, (), ((0, 3),), -25, 1)":{"1":"56719631658322/145568097675"},"('BA', 1, (1,), ((0, 2),), -25, 1)":{"1":"-36908186045548/145568097675"},"('BA', 1, (1,), ((0, 1),), -25, 2)":{"1":"-36908186045548/145568097675"},"('BA', 1, (), ((0, 2),), -25, 2)":{"1":"12528954113516/48522699225"},"('BA', 1, (2,), ((0, 1),), -24, 1)":{"1":"37218731320588/145568097675"},"('BA', 1, (), ((0, 3),), -24, 1)":{"1":"-11573729835194/29113619535"},"('BA', 1, (1,), ((0, 2),), -24, 1)":{"1":"37218731320588/145568097675"},"('BA', 1, (1,), ((0, 1),), -24, 2)":{"1":"37218731320588/145568097675"},"('BA', 1, (), ((0, 2),), -24, 2)":{"1":"-12746335806044/48522699225"},"('BA', 1, (2,), ((0, 1),), -23, 1)":{"1":"-1163097029189428/4512611027925"},"('BA', 1, (), ((0, 3),), -23, 1)":{"1":"365850529898174/902522205585"},"('BA', 1, (1,), ((0, 2),), -23, 1)":{"1":"-1163097029189428/4512611027925"},"('BA', 1, (1,), ((0, 1),), -23, 2)":{"1":"-1163097029189428/4512611027925"},"('BA', 1, (), ((0, 2),), -23, 2)":{"1":"401800194014264/1504203675975"},"('BA', 1, (2,), ((0, 1),), -22, 1)":{"1":"1172122251245278/4512611027925"},"('BA', 1, (), ((0, 3),), -22, 1)":{"1":"-372874507063379/902522205585"},"('BA', 1, (1,), ((0, 2),), -22, 1)":{"1":"1172122251245278/4512611027925"},"('BA', 1, (1,), ((0, 1),), -22, 2)":{"1":"1172122251245278/4512611027925"},"('BA', 1, (), ((0, 2),), -22, 2)":{"1":"-408405610156589/1504203675975"},"('BA', 1, (2,), ((0, 1),), -21, 1)":{"1":"-107352180156698/410237366175"},"('BA', 1, (), ((0, 3),), -21, 1)":{"1":"379875891446099/902522205585"},"('BA', 1, (1,), ((0, 2),), -21, 1)":{"1":"-107352180156698/410237366175"},"('BA', 1, (1,), ((0, 1),), -21, 2)":{"1":"-107352180156698/410237366175"},"('BA', 1, (), ((0, 2),), -21, 2)":{"1":"414969408015389/1504203675975"},"('BA', 1, (2,), ((0, 1),), -20, 1)":{"1":"108124391669498/410237366175"},"('BA', 1, (), ((0, 3),), -20, 1)":{"1":"-386873598631139/902522205585"},"('BA', 1, (1,), ((0, 2),), -20, 1)":{"1":"108124391669498/410237366175"},"('BA', 1, (1,), ((0, 1),), -20, 2)":{"1":"108124391669498/410237366175"},"('BA', 1, (), ((0, 2),), -20, 2)":{"1":"-421508691222989/1504203675975"},"('BA', 1, (2,), ((0, 1),), -19, 1)":{"1":"-108874539996218/410237366175"},"('BA', 1, (), ((0, 3),), -19, 1)":{"1":"393887485485971/902522205585"},"('BA', 1, (1,), ((0, 2),), -19, 1)":{"1":"-108874539996218/410237366175"},"('BA', 1, (1,), ((0, 1),), -19, 2)":{"1":"-108874539996218/410237366175"},"('BA', 1, (), ((0, 2),), -19, 2)":{"1":"428041232901509/1504203675975"},"('BA', 1, (2,), ((0, 1),), -18, 1)":{"1":"109603850869418/410237366175"},"('BA', 1, (), ((0, 3),), -18, 1)":{"1":"-400938770086331/902522205585"},"('BA', 1, (1,), ((0, 2),), -18, 1)":{"1":"109603850869418/410237366175"},"('BA', 1, (1,), ((0, 1),), -18, 2)":{"1":"109603850869418/410237366175"},"('BA', 1, (), ((0, 2),), -18, 2)":{"1":"-434585838368909/1504203675975"},"('BA', 1, (2,), ((0, 1),), -17, 1)":{"1":"-4081597673603666/15178782548475"},"('BA', 1, (), ((0, 3),), -17, 1)":{"1":"15097869856244807/33393321606645"},"('BA', 1, (1,), ((0, 2),), -17, 1)":{"1":"-4081597673603666/15178782548475"},"('BA', 1, (1,), ((0, 1),), -17, 2)":{"1":"-4081597673603666/15178782548475"},"('BA', 1, (), ((0, 2),), -17, 2)":{"1":"5441007582558011/18551845337025"},"('BA', 1, (2,), ((0, 1),), -16, 1)":{"1":"4107161938948466/15178782548475"},"('BA', 1, (), ((0, 3),), -16, 1)":{"1":"-15364189349925047/33393321606645"},"('BA', 1, (1,), ((0, 2),), -16, 1)":{"1":"4107161938948466/15178782548475"},"('BA', 1, (1,), ((0, 1),), -16, 2)":{"1":"4107161938948466/15178782548475"},"('BA', 1, (), ((0, 2),), -16, 2)":{"1":"-5522796522991211/18551845337025"},"('BA', 1, (2,), ((0, 1),), -15, 1)":{"1":"-4132070710310066/15178782548475"},"('BA', 1, (), ((0, 3),), -15, 1)":{"1":"15634760878840427/33393321606645"},"('BA', 1, (1,), ((0, 2),), -15, 1)":{"1":"-4132070710310066/15178782548475"},"('BA', 1, (1,), ((0, 1),), -15, 2)":{"1":"-4132070710310066/15178782548475"},"('BA', 1, (), ((0, 2),), -15, 2)":{"1":"5605566294494861/18551845337025"},"('BA', 1, (2,), ((0, 1),), -14, 1)":{"1":"4156356762387626/15178782548475"},"('BA', 1, (), ((0, 3),), -14, 1)":{"1":"-15910812337455359/33393321606645"},"('BA', 1, (1,), ((0, 2),), -14, 1)":{"1":"4156356762387626/15178782548475"},"('BA', 1, (1,), ((0, 1),), -14, 2)":{"1":"4156356762387626/15178782548475"},"('BA', 1, (), ((0, 2),), -14, 2)":{"1":"-1896555997785347/6183948445675"},"('BA', 1, (2,), ((0, 1),), -13, 1)":{"1":"-171382069340995066/622330084487475"},"('BA', 1, (), ((0, 3),), -13, 1)":{"1":"663945099856721239/1369126185872445"},"('BA', 1, (1,), ((0, 2),), -13, 1)":{"1":"-171382069340995066/622330084487475"},"('BA', 1, (1,), ((0, 1),), -13, 2)":{"1":"-171382069340995066/622330084487475"},"('BA', 1, (), ((0, 2),), -13, 2)":{"1":"78931979271464427/253541886272675"},"('BA', 1, (2,), ((0, 1),), -12, 1)":{"1":"24618625978670038/88904297783925"},"('BA', 1, (), ((0, 3),), -12, 1)":{"1":"-675901132190493799/1369126185872445"},"('BA', 1, (1,), ((0, 2),), -12, 1)":{"1":"24618625978670038/88904297783925"},"('BA', 1, (1,), ((0, 1),), -12, 2)":{"1":"24618625978670038/88904297783925"},"('BA', 1, (), ((0, 2),), -12, 2)":{"1":"-80135606687616027/253541886272675"},"('BA', 1, (2,), ((0, 1),), -11, 1)":{"1":"-1064290792140982834/3822884804708775"},"('BA', 1, (), ((0, 3),), -11, 1)":{"1":"29596795145890905277/58872425992515135"},"('BA', 1, (1,), ((0, 2),), -11, 1)":{"1":"-1064290792140982834/3822884804708775"},"('BA', 1, (1,), ((0, 1),), -11, 2)":{"1":"-1064290792140982834/3822884804708775"},"('BA', 1, (), ((0, 2),), -11, 2)":{"1":"10497731734826798083/32706903329175075"},"('BA', 1, (2,), ((0, 1),), -10, 1)":{"1":"11768364870426151574/42051732851796525"},"('BA', 1, (), ((0, 3),), -10, 1)":{"1":"-30153407173456502917/58872425992515135"},"('BA', 1, (1,), ((0, 2),), -10, 1)":{"1":"11768364870426151574/42051732851796525"},"('BA', 1, (1,), ((0, 1),), -10, 2)":{"1":"11768364870426151574/42051732851796525"},"('BA', 1, (), ((0, 2),), -10, 2)":{"1":"-10664239606320780283/32706903329175075"},"('BA', 1, (2,), ((0, 1),), -9, 1)":{"1":"-11828171779370928854/42051732851796525"},"('BA', 1, (), ((0, 3),), -9, 1)":{"1":"30739514881115320261/58872425992515135"},"('BA', 1, (1,), ((0, 2),), -9, 1)":{"1":"-11828171779370928854/42051732851796525"},"('BA', 1, (1,), ((0, 1),), -9, 2)":{"1":"-11828171779370928854/42051732851796525"},"('BA', 1, (), ((0, 2),), -9, 2)":{"1":"3612892141358793561/10902301109725025"},"('BA', 1, (2,), ((0, 1),), -8, 1)":{"1":"11886678538121254454/42051732851796525"},"('BA', 1, (), ((0, 3),), -8, 1)":{"1":"-31362936899354900821/58872425992515135"},"('BA', 1, (1,), ((0, 2),), -8, 1)":{"1":"11886678538121254454/42051732851796525"},"('BA', 1, (1,), ((0, 1),), -8, 2)":{"1":"11886678538121254454/42051732851796525"},"('BA', 1, (), ((0, 2),), -8, 2)":{"1":"-33069676563366482449/98120709987525225"},"('BA', 1, (2,), ((0, 1),), -7, 1)":{"1":"-561365202194213936938/1976431444034436675"},"('BA', 1, (), ((0, 3),), -7, 1)":{"1":"1505613654601668450947/2767004021648211345"},"('BA', 1, (1,), ((0, 2),), -7, 1)":{"1":"-561365202194213936938/1976431444034436675"},"('BA', 1, (1,), ((0, 1),), -7, 2)":{"1":"-561365202194213936938/1976431444034436675"},"('BA', 1, (), ((0, 2),), -7, 2)":{"1":"1582141080114681839003/4611673369413685575"},"('BA', 1, (2,), ((0, 1),), -6, 1)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (), ((0, 3),), -6, 1)":{"1":"-220019331974876658791/395286288806887335"},"('BA', 1, (1,), ((0, 2),), -6, 1)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (1,), ((0, 1),), -6, 2)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (), ((0, 2),), -6, 2)":{"1":"-230349480322363314479/658810481344812225"},"('BA', 1, (2,), ((0, 1),), -5, 1)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (), ((0, 3),), -5, 1)":{"1":"11050796039927791368119/19369028151537479415"},"('BA', 1, (1,), ((0, 2),), -5, 1)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -5, 2)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (), ((0, 2),), -5, 2)":{"1":"11522539481129681977871/32281713585895799025"},"('BA', 1, (2,), ((0, 1),), -4, 1)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (), ((0, 3),), -4, 1)":{"1":"-11360700490352391038759/19369028151537479415"},"('BA', 1, (1,), ((0, 2),), -4, 1)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -4, 2)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (), ((0, 2),), -4, 2)":{"1":"-11791123338164335025759/32281713585895799025"},"('BA', 1, (2,), ((0, 1),), -3, 1)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (), ((0, 3),), -3, 1)":{"1":"11731370519291618095799/19369028151537479415"},"('BA', 1, (1,), ((0, 2),), -3, 1)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -3, 2)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (), ((0, 2),), -3, 2)":{"1":"12110142625366128804359/32281713585895799025"},"('BA', 1, (2,), ((0, 1),), -2, 1)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (), ((0, 3),), -2, 1)":{"1":"-12204173462888122721519/19369028151537479415"},"('BA', 1, (1,), ((0, 2),), -2, 1)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -2, 2)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (), ((0, 2),), -2, 2)":{"1":"-12514077913312722392159/32281713585895799025"},"('BA', 1, (2,), ((0, 1),), -1, 1)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (), ((0, 3),), -1, 1)":{"1":"682770109782324066034747/1026558492031486408995"},"('BA', 1, (1,), ((0, 2),), -1, 1)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (1,), ((0, 1),), -1, 2)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (), ((0, 2),), -1, 2)":{"1":"693720067030659921064027/1710930820052477348325"},"('BA', 1, (2,), ((0, 1),), 0, 1)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (), ((0, 3),), 0, 1)":{"1":"-250503836021181200128409/342186164010495469665"},"('BA', 1, (1,), ((0, 2),), 0, 1)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), 0, 2)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (), ((0, 2),), 0, 2)":{"1":"-250503836021181200128409/570310273350825782775"},"('BA', 1, (), ((0, 1),), -54, 3)":{"1":"-250503836021181200128409/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -53, 3)":{"1":"748469853272339196210427/5132792460157432044975"},"('BA', 1, (), ((0, 1),), -52, 3)":{"1":"-14063600165435720745359/96845140757687397075"},"('BA', 1, (), ((0, 1),), -51, 3)":{"1":"14004003155738682347159/96845140757687397075"},"('BA', 1, (), ((0, 1),), -50, 3)":{"1":"-13943237577224054960759/96845140757687397075"},"('BA', 1, (), ((0, 1),), -49, 3)":{"1":"13881256687139135026631/96845140757687397075"},"('BA', 1, (), ((0, 1),), -48, 3)":{"1":"-282000222059796592919/1976431444034436675"},"('BA', 1, (), ((0, 1),), -47, 3)":{"1":"280682601097106968469/1976431444034436675"},"('BA', 1, (), ((0, 1),), -46, 3)":{"1":"-5943339269060627227/42051732851796525"},"('BA', 1, (), ((0, 1),), -45, 3)":{"1":"5914085889685464427/42051732851796525"},"('BA', 1, (), ((0, 1),), -44, 3)":{"1":"-5884182435213075787/42051732851796525"},"('BA', 1, (), ((0, 1),), -43, 3)":{"1":"532145396070491417/3822884804708775"},"('BA', 1, (), ((0, 1),), -42, 3)":{"1":"-12309312989335019/88904297783925"},"('BA', 1, (), ((0, 1),), -41, 3)":{"1":"85691034670497533/622330084487475"},"('BA', 1, (), ((0, 1),), -40, 3)":{"1":"-2078178381193813/15178782548475"},"('BA', 1, (), ((0, 1),), -39, 3)":{"1":"2066035355155033/15178782548475"},"('BA', 1, (), ((0, 1),), -38, 3)":{"1":"-2053580969474233/15178782548475"},"('BA', 1, (), ((0, 1),), -37, 3)":{"1":"2040798836801833/15178782548475"},"('BA', 1, (), ((0, 1),), -36, 3)":{"1":"-54801925434709/410237366175"},"('BA', 1, (), ((0, 1),), -35, 3)":{"1":"54437269998109/410237366175"},"('BA', 1, (), ((0, 1),), -34, 3)":{"1":"-54062195834749/410237366175"},"('BA', 1, (), ((0, 1),), -33, 3)":{"1":"53676090078349/410237366175"},"('BA', 1, (), ((0, 1),), -32, 3)":{"1":"-586061125622639/4512611027925"},"('BA', 1, (), ((0, 1),), -31, 3)":{"1":"581548514594714/4512611027925"},"('BA', 1, (), ((0, 1),), -30, 3)":{"1":"-18609365660294/145568097675"},"('BA', 1, (), ((0, 1),), -29, 3)":{"1":"18454093022774/145568097675"},"('BA', 1, (), ((0, 1),), -28, 3)":{"1":"-630809177806/5019589575"},"('BA', 1, (), ((0, 1),), -27, 3)":{"1":"625072504006/5019589575"},"('BA', 1, (), ((0, 1),), -26, 3)":{"1":"-630809177806/5019589575"},"('BA', 1, (), ((0, 1),), -25, 3)":{"1":"18454093022774/145568097675"},"('BA', 1, (), ((0, 1),), -24, 3)":{"1":"-18609365660294/145568097675"},"('BA', 1, (), ((0, 1),), -23, 3)":{"1":"581548514594714/4512611027925"},"('BA', 1, (), ((0, 1),), -22, 3)":{"1":"-586061125622639/4512611027925"},"('BA', 1, (), ((0, 1),), -21, 3)":{"1":"53676090078349/410237366175"},"('BA', 1, (), ((0, 1),), -20, 3)":{"1":"-54062195834749/410237366175"},"('BA', 1, (), ((0, 1),), -19, 3)":{"1":"54437269998109/410237366175"},"('BA', 1, (), ((0, 1),), -18, 3)":{"1":"-54801925434709/410237366175"},"('BA', 1, (), ((0, 1),), -17, 3)":{"1":"2040798836801833/15178782548475"},"('BA', 1, (), ((0, 1),), -16, 3)":{"1":"-2053580969474233/15178782548475"},"('BA', 1, (), ((0, 1),), -15, 3)":{"1":"2066035355155033/15178782548475"},"('BA', 1, (), ((0, 1),), -14, 3)":{"1":"-2078178381193813/15178782548475"},"('BA', 1, (), ((0, 1),), -13, 3)":{"1":"85691034670497533/622330084487475"},"('BA', 1, (), ((0, 1),), -12, 3)":{"1":"-12309312989335019/88904297783925"},"('BA', 1, (), ((0, 1),), -11, 3)":{"1":"532145396070491417/3822884804708775"},"('BA', 1, (), ((0, 1),), -10, 3)":{"1":"-5884182435213075787/42051732851796525"},"('BA', 1, (), ((0, 1),), -9, 3)":{"1":"5914085889685464427/42051732851796525"},"('BA', 1, (), ((0, 1),), -8, 3)":{"1":"-5943339269060627227/42051732851796525"},"('BA', 1, (), ((0, 1),), -7, 3)":{"1":"280682601097106968469/1976431444034436675"},"('BA', 1, (), ((0, 1),), -6, 3)":{"1":"-282000222059796592919/1976431444034436675"},"('BA', 1, (), ((0, 1),), -5, 3)":{"1":"13881256687139135026631/96845140757687397075"},"('BA', 1, (), ((0, 1),), -4, 3)":{"1":"-13943237577224054960759/96845140757687397075"},"('BA', 1, (), ((0, 1),), -3, 3)":{"1":"14004003155738682347159/96845140757687397075"},"('BA', 1, (), ((0, 1),), -2, 3)":{"1":"-14063600165435720745359/96845140757687397075"},"('BA', 1, (), ((0, 1),), -1, 3)":{"1":"748469853272339196210427/5132792460157432044975"},"('BA', 1, (), ((0, 1),), 0, 3)":{"1":"-250503836021181200128409/1710930820052477348325"},"('BA', 1, (-2,), ((0, 1),), -54, 1)":{"1":"-501007672042362400256818/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -54, 1)":{"1":"250503836021181200128409/570310273350825782775"},"('BA', 1, (-2,), ((0, 1),), -53, 1)":{"1":"1496939706544678392420854/5132792460157432044975"},"('BA', 0, (), ((0, 3),), -53, 1)":{"1":"-638970280788980645917627/1710930820052477348325"},"('BA', 1, (-2,), ((0, 1),), -52, 1)":{"1":"-28127200330871441490718/96845140757687397075"},"('BA', 0, (), ((0, 3),), -52, 1)":{"1":"10964555661189724038959/32281713585895799025"},"('BA', 1, (-2,), ((0, 1),), -51, 1)":{"1":"28008006311477364694318/96845140757687397075"},"('BA', 0, (), ((0, 3),), -51, 1)":{"1":"-10216282094993575261559/32281713585895799025"},"('BA', 1, (-2,), ((0, 1),), -50, 1)":{"1":"-27886475154448109921518/96845140757687397075"},"('BA', 0, (), ((0, 3),), -50, 1)":{"1":"9639009099104615090759/32281713585895799025"},"('BA', 1, (-2,), ((0, 1),), -49, 1)":{"1":"27762513374278270053262/96845140757687397075"},"('BA', 0, (), ((0, 3),), -49, 1)":{"1":"-9163822275120228929111/32281713585895799025"},"('BA', 1, (-2,), ((0, 1),), -48, 1)":{"1":"-564000444119593185838/1976431444034436675"},"('BA', 0, (), ((0, 3),), -48, 1)":{"1":"178698738584930036039/658810481344812225"},"('BA', 1, (-2,), ((0, 1),), -47, 1)":{"1":"561365202194213936938/1976431444034436675"},"('BA', 0, (), ((0, 3),), -47, 1)":{"1":"-1199503952549614898723/4611673369413685575"},"('BA', 1, (-2,), ((0, 1),), -46, 1)":{"1":"-11886678538121254454/42051732851796525"},"('BA', 0, (), ((0, 3),), -46, 1)":{"1":"24535978243308574309/98120709987525225"},"('BA', 1, (-2,), ((0, 1),), -45, 1)":{"1":"11828171779370928854/42051732851796525"},"('BA', 0, (), ((0, 3),), -45, 1)":{"1":"-23633457316660033109/98120709987525225"},"('BA', 1, (-2,), ((0, 1),), -44, 1)":{"1":"-11768364870426151574/42051732851796525"},"('BA', 0, (), ((0, 3),), -44, 1)":{"1":"22796160591433151189/98120709987525225"},"('BA', 1, (-2,), ((0, 1),), -43, 1)":{"1":"1064290792140982834/3822884804708775"},"('BA', 0, (), ((0, 3),), -43, 1)":{"1":"-22011194911532949389/98120709987525225"},"('BA', 1, (-2,), ((0, 1),), -42, 1)":{"1":"-24618625978670038/88904297783925"},"('BA', 0, (), ((0, 3),), -42, 1)":{"1":"494623820198292023/2281876976454075"},"('BA', 1, (-2,), ((0, 1),), -41, 1)":{"1":"171382069340995066/622330084487475"},"('BA', 0, (), ((0, 3),), -41, 1)":{"1":"-478174245510886823/2281876976454075"},"('BA', 1, (-2,), ((0, 1),), -40, 1)":{"1":"-4156356762387626/15178782548475"},"('BA', 0, (), ((0, 3),), -40, 1)":{"1":"1611149395286329/7950790858725"},"('BA', 1, (-2,), ((0, 1),), -39, 1)":{"1":"4132070710310066/15178782548475"},"('BA', 0, (), ((0, 3),), -39, 1)":{"1":"-1558144122894829/7950790858725"},"('BA', 1, (-2,), ((0, 1),), -38, 1)":{"1":"-4107161938948466/15178782548475"},"('BA', 0, (), ((0, 3),), -38, 1)":{"1":"1506769781961529/7950790858725"},"('BA', 1, (-2,), ((0, 1),), -37, 1)":{"1":"4081597673603666/15178782548475"},"('BA', 0, (), ((0, 3),), -37, 1)":{"1":"-1456751184361129/7950790858725"},"('BA', 1, (-2,), ((0, 1),), -36, 1)":{"1":"-109603850869418/410237366175"},"('BA', 0, (), ((0, 3),), -36, 1)":{"1":"38050070993717/214886239425"},"('BA', 1, (-2,), ((0, 1),), -35, 1)":{"1":"108874539996218/410237366175"},"('BA', 0, (), ((0, 3),), -35, 1)":{"1":"-36753213689117/214886239425"},"('BA', 1, (-2,), ((0, 1),), -34, 1)":{"1":"-108124391669498/410237366175"},"('BA', 0, (), ((0, 3),), -34, 1)":{"1":"248333228263739/1504203675975"},"('BA', 1, (-2,), ((0, 1),), -33, 1)":{"1":"107352180156698/410237366175"},"('BA', 0, (), ((0, 3),), -33, 1)":{"1":"-239501825168939/1504203675975"},"('BA', 1, (-2,), ((0, 1),), -32, 1)":{"1":"-1172122251245278/4512611027925"},"('BA', 0, (), ((0, 3),), -32, 1)":{"1":"230750094690539/1504203675975"},"('BA', 1, (-2,), ((0, 1),), -31, 1)":{"1":"1163097029189428/4512611027925"},"('BA', 0, (), ((0, 3),), -31, 1)":{"1":"-222051873433814/1504203675975"},"('BA', 1, (-2,), ((0, 1),), -30, 1)":{"1":"-37218731320588/145568097675"},"('BA', 0, (), ((0, 3),), -30, 1)":{"1":"6883305951794/48522699225"},"('BA', 1, (-2,), ((0, 1),), -29, 1)":{"1":"36908186045548/145568097675"},"('BA', 0, (), ((0, 3),), -29, 1)":{"1":"-6603815204258/48522699225"},"('BA', 1, (-2,), ((0, 1),), -28, 1)":{"1":"-1261618355612/5019589575"},"('BA', 0, (), ((0, 3),), -28, 1)":{"1":"218060270602/1673196525"},"('BA', 1, (-2,), ((0, 1),), -27, 1)":{"1":"1250145008012/5019589575"},"('BA', 0, (), ((0, 3),), -27, 1)":{"1":"-625072504006/5019589575"},"('BA', 1, (-2,), ((0, 1),), -26, 1)":{"1":"-1261618355612/5019589575"},"('BA', 0, (), ((0, 3),), -26, 1)":{"1":"607437543806/5019589575"},"('BA', 1, (-2,), ((0, 1),), -25, 1)":{"1":"36908186045548/145568097675"},"('BA', 0, (), ((0, 3),), -25, 1)":{"1":"-17096740432774/145568097675"},"('BA', 1, (-2,), ((0, 1),), -24, 1)":{"1":"-37218731320588/145568097675"},"('BA', 0, (), ((0, 3),), -24, 1)":{"1":"16568813465206/145568097675"},"('BA', 1, (-2,), ((0, 1),), -23, 1)":{"1":"1163097029189428/4512611027925"},"('BA', 0, (), ((0, 3),), -23, 1)":{"1":"-496941408887986/4512611027925"},"('BA', 1, (-2,), ((0, 1),), -22, 1)":{"1":"-1172122251245278/4512611027925"},"('BA', 0, (), ((0, 3),), -22, 1)":{"1":"479871967173661/4512611027925"},"('BA', 1, (-2,), ((0, 1),), -21, 1)":{"1":"107352180156698/410237366175"},"('BA', 0, (), ((0, 3),), -21, 1)":{"1":"-462368506216861/4512611027925"},"('BA', 1, (-2,), ((0, 1),), -20, 1)":{"1":"-108124391669498/410237366175"},"('BA', 0, (), ((0, 3),), -20, 1)":{"1":"444368623573261/4512611027925"},"('BA', 1, (-2,), ((0, 1),), -19, 1)":{"1":"108874539996218/410237366175"},"('BA', 0, (), ((0, 3),), -19, 1)":{"1":"-425802452486941/4512611027925"},"('BA', 1, (-2,), ((0, 1),), -18, 1)":{"1":"-109603850869418/410237366175"},"('BA', 0, (), ((0, 3),), -18, 1)":{"1":"406590868695541/4512611027925"},"('BA', 1, (-2,), ((0, 1),), -17, 1)":{"1":"4081597673603666/15178782548475"},"('BA', 0, (), ((0, 3),), -17, 1)":{"1":"-14305799538056617/166966608033225"},"('BA', 1, (-2,), ((0, 1),), -16, 1)":{"1":"-4107161938948466/15178782548475"},"('BA', 0, (), ((0, 3),), -16, 1)":{"1":"13536615907241017/166966608033225"},"('BA', 1, (-2,), ((0, 1),), -15, 1)":{"1":"4132070710310066/15178782548475"},"('BA', 0, (), ((0, 3),), -15, 1)":{"1":"-12731751232619317/166966608033225"},"('BA', 1, (-2,), ((0, 1),), -14, 1)":{"1":"-4156356762387626/15178782548475"},"('BA', 0, (), ((0, 3),), -14, 1)":{"1":"11885787085250977/166966608033225"},"('BA', 1, (-2,), ((0, 1),), -13, 1)":{"1":"171382069340995066/622330084487475"},"('BA', 0, (), ((0, 3),), -13, 1)":{"1":"-450680026218285257/6845630929362225"},"('BA', 1, (-2,), ((0, 1),), -12, 1)":{"1":"-24618625978670038/88904297783925"},"('BA', 0, (), ((0, 3),), -12, 1)":{"1":"411762739762716857/6845630929362225"},"('BA', 1, (-2,), ((0, 1),), -11, 1)":{"1":"1064290792140982834/3822884804708775"},"('BA', 0, (), ((0, 3),), -11, 1)":{"1":"-15916806260256830051/294362129962575675"},"('BA', 1, (-2,), ((0, 1),), -10, 1)":{"1":"-11768364870426151574/42051732851796525"},"('BA', 0, (), ((0, 3),), -10, 1)":{"1":"13990072318683607451/294362129962575675"},"('BA', 1, (-2,), ((0, 1),), -9, 1)":{"1":"11828171779370928854/42051732851796525"},"('BA', 0, (), ((0, 3),), -9, 1)":{"1":"-11896830505616402651/294362129962575675"},"('BA', 1, (-2,), ((0, 1),), -8, 1)":{"1":"-11886678538121254454/42051732851796525"},"('BA', 0, (), ((0, 3),), -8, 1)":{"1":"9598815036923058251/294362129962575675"},"('BA', 1, (-2,), ((0, 1),), -7, 1)":{"1":"561365202194213936938/1976431444034436675"},"('BA', 0, (), ((0, 3),), -7, 1)":{"1":"-331044557710652862397/13835020108241056725"},"('BA', 1, (-2,), ((0, 1),), -6, 1)":{"1":"-564000444119593185838/1976431444034436675"},"('BA', 0, (), ((0, 3),), -6, 1)":{"1":"27904228364803077721/1976431444034436675"},"('BA', 1, (-2,), ((0, 1),), -5, 1)":{"1":"27762513374278270053262/96845140757687397075"},"('BA', 0, (), ((0, 3),), -5, 1)":{"1":"-271046548917583265929/96845140757687397075"},"('BA', 1, (-2,), ((0, 1),), -4, 1)":{"1":"-27886475154448109921518/96845140757687397075"},"('BA', 0, (), ((0, 3),), -4, 1)":{"1":"-1030552142865735350759/96845140757687397075"},"('BA', 1, (-2,), ((0, 1),), -3, 1)":{"1":"28008006311477364694318/96845140757687397075"},"('BA', 0, (), ((0, 3),), -3, 1)":{"1":"2640839973503361090359/96845140757687397075"},"('BA', 1, (-2,), ((0, 1),), -2, 1)":{"1":"-28127200330871441490718/96845140757687397075"},"('BA', 0, (), ((0, 3),), -2, 1)":{"1":"-4766466652697730626159/96845140757687397075"},"('BA', 1, (-2,), ((0, 1),), -1, 1)":{"1":"1496939706544678392420854/5132792460157432044975"},"('BA', 0, (), ((0, 3),), -1, 1)":{"1":"419971135822263545332027/5132792460157432044975"},"('BA', 1, (-2,), ((0, 1),), 0, 1)":{"1":"-501007672042362400256818/1710930820052477348325"},"('BA', 0, (), ((0, 3),), 0, 1)":{"1":"-250503836021181200128409/1710930820052477348325"},"('R', -53, 4)":{"1":"-48"},"('R', -52, 4)":{"1":"72"},"('R', -51, 4)":{"1":"-88"},"('R', -50, 4)":{"1":"100"},"('R', -49, 4)":{"1":"-548/5"},"('R', -48, 4)":{"1":"588/5"},"('R', -47, 4)":{"1":"-4356/35"},"('R', -46, 4)":{"1":"4566/35"},"('R', -45, 4)":{"1":"-14258/105"},"('R', -44, 4)":{"1":"14762/105"},"('R', -43, 4)":{"1":"-167422/1155"},"('R', -42, 4)":{"1":"172042/1155"},"('R', -41, 4)":{"1":"-2291986/15015"},"('R', -40, 4)":{"1":"2343466/15015"},"('R', -39, 4)":{"1":"-2391514/15015"},"('R', -38, 4)":{"1":"2436559/15015"},"('R', -37, 4)":{"1":"-42142223/255255"},"('R', -36, 4)":{"1":"14274301/85085"},"('R', -35, 4)":{"1":"-275295799/1616615"},"('R', -34, 4)":{"1":"55835135/323323"},"('R', -33, 4)":{"1":"-56574159/323323"},"('R', -32, 4)":{"1":"57279591/323323"},"('R', -31, 4)":{"1":"-1332950097/7436429"},"('R', -30, 4)":{"1":"1347822955/7436429"},"('R', -29, 4)":{"1":"-34052522467/185910725"},"('R', -28, 4)":{"1":"34395742267/185910725"},"('R', -27, 4)":{"1":"-312536252003/1673196525"},"('R', -26, 4)":{"1":"315404588903/1673196525"},"('R', -25, 4)":{"1":"-9227046511387/48522699225"},"('R', -24, 4)":{"1":"9304682830147/48522699225"},"('R', -23, 4)":{"1":"-290774257297357/1504203675975"},"('R', -22, 4)":{"1":"586061125622639/3008407351950"},"('R', -21, 4)":{"1":"-53676090078349/273491577450"},"('R', -20, 4)":{"1":"54062195834749/273491577450"},"('R', -19, 4)":{"1":"-54437269998109/273491577450"},"('R', -18, 4)":{"1":"54801925434709/273491577450"},"('R', -17, 4)":{"1":"-2040798836801833/10119188365650"},"('R', -16, 4)":{"1":"2053580969474233/10119188365650"},"('R', -15, 4)":{"1":"-2066035355155033/10119188365650"},"('R', -14, 4)":{"1":"2078178381193813/10119188365650"},"('R', -13, 4)":{"1":"-85691034670497533/414886722991650"},"('R', -12, 4)":{"1":"12309312989335019/59269531855950"},"('R', -11, 4)":{"1":"-532145396070491417/2548589869805850"},"('R', -10, 4)":{"1":"5884182435213075787/28034488567864350"},"('R', -9, 4)":{"1":"-5914085889685464427/28034488567864350"},"('R', -8, 4)":{"1":"5943339269060627227/28034488567864350"},"('R', -7, 4)":{"1":"-280682601097106968469/1317620962689624450"},"('R', -6, 4)":{"1":"282000222059796592919/1317620962689624450"},"('R', -5, 4)":{"1":"-13881256687139135026631/64563427171791598050"},"('R', -4, 4)":{"1":"13943237577224054960759/64563427171791598050"},"('R', -3, 4)":{"1":"-14004003155738682347159/64563427171791598050"},"('R', -2, 4)":{"1":"14063600165435720745359/64563427171791598050"},"('R', -1, 4)":{"1":"-748469853272339196210427/3421861640104954696650"},"('R', 0, 4)":{"1":"250503836021181200128409/1140620546701651565550"},"('BA', 1, (1, 2), ((0, 1),), -54, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -54, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -54, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -54, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -54, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -54, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -54, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -54, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -54, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -54, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -54, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -53, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -53, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -53, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -53, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -53, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -53, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -53, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -53, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -53, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -53, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -53, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -52, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -52, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -52, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -52, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -52, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -52, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -52, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -52, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -52, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -52, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -52, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -51, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -51, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -51, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -51, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -51, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -51, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -51, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -51, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -51, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -51, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -51, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -50, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -50, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -50, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -50, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -50, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -50, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -50, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -50, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -50, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -50, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -50, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -49, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -49, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -49, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -49, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -49, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -49, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -49, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -49, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -49, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -49, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -49, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -48, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -48, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -48, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -48, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -48, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -48, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -48, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -48, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -48, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -48, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -48, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -47, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -47, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -47, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -47, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -47, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -47, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -47, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -47, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -47, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -47, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -47, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -46, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -46, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -46, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -46, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -46, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -46, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -46, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -46, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -46, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -46, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -46, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -45, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -45, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -45, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -45, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -45, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -45, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -45, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -45, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -45, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -45, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -45, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -44, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -44, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -44, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -44, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -44, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -44, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -44, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -44, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -44, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -44, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -44, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -43, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -43, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -43, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -43, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -43, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -43, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -43, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -43, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -43, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -43, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -43, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -42, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -42, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -42, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -42, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -42, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -42, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -42, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -42, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -42, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -42, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -42, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -41, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -41, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -41, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -41, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -41, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -41, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -41, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -41, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -41, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -41, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -41, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -40, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -40, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -40, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -40, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -40, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -40, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -40, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -40, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -40, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -40, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -40, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -39, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -39, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -39, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -39, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -39, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -39, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -39, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -39, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -39, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -39, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -39, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -38, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -38, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -38, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -38, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -38, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -38, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -38, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -38, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -38, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -38, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -38, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -37, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -37, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -37, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -37, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -37, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -37, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -37, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -37, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -37, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -37, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -37, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -36, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -36, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -36, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -36, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -36, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -36, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -36, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -36, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -36, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -36, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -36, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -35, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -35, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -35, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -35, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -35, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -35, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -35, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -35, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -35, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -35, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -35, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -34, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -34, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -34, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -34, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -34, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -34, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -34, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -34, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -34, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -34, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -34, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -33, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -33, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -33, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -33, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -33, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -33, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -33, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -33, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -33, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -33, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -33, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -32, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -32, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -32, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -32, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -32, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -32, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -32, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -32, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -32, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -32, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -32, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -31, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -31, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -31, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -31, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -31, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -31, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -31, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -31, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -31, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -31, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -31, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -30, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -30, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -30, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -30, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -30, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -30, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -30, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -30, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -30, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -30, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -30, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -29, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -29, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -29, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -29, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -29, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -29, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -29, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -29, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -29, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -29, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -29, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -28, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -28, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -28, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -28, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -28, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -28, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -28, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -28, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -28, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -28, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -28, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -27, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -27, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -27, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -27, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -27, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -27, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -27, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -27, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -27, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -27, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -27, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -26, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -26, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -26, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -26, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -26, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -26, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -26, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -26, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -26, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -26, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -26, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -25, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -25, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -25, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -25, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -25, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -25, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -25, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -25, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -25, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -25, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -25, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -24, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -24, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -24, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -24, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -24, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -24, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -24, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -24, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -24, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -24, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -24, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -23, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -23, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -23, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -23, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -23, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -23, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -23, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -23, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -23, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -23, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -23, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -22, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -22, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -22, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -22, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -22, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -22, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -22, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -22, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -22, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -22, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -22, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -21, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -21, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -21, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -21, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -21, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -21, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -21, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -21, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -21, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -21, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -21, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -20, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -20, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -20, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -20, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -20, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -20, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -20, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -20, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -20, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -20, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -20, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -19, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -19, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -19, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -19, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -19, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -19, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -19, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -19, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -19, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -19, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -19, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -18, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -18, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -18, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -18, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -18, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -18, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -18, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -18, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -18, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -18, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -18, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -17, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -17, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -17, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -17, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -17, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -17, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -17, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -17, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -17, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -17, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -17, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -16, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -16, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -16, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -16, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -16, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -16, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -16, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -16, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -16, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -16, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -16, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -15, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -15, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -15, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -15, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -15, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -15, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -15, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -15, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -15, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -15, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -15, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -14, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -14, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -14, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -14, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -14, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -14, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -14, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -14, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -14, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -14, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -14, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -13, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -13, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -13, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -13, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -13, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -13, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -13, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -13, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -13, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -13, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -13, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -12, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -12, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -12, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -12, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -12, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -12, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -12, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -12, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -12, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -12, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -12, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -11, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -11, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -11, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -11, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -11, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -11, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -11, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -11, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -11, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -11, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -11, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -10, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -10, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -10, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -10, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -10, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -10, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -10, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -10, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -10, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -10, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -10, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -9, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -9, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -9, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -9, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -9, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -9, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -9, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -9, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -9, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -9, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -9, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -8, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -8, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -8, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -8, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -8, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -8, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -8, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -8, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -8, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -8, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -8, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -7, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -7, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -7, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -7, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -7, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -7, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -7, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -7, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -7, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -7, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -7, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -6, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -6, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -6, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -6, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -6, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -6, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -6, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -6, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -6, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -6, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -6, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -5, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -5, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -5, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -5, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -5, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -5, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -5, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -5, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -5, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -5, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -5, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -4, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -4, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -4, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -4, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -4, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -4, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -4, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -4, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -4, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -4, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -4, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -3, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -3, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -3, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -3, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -3, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -3, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -3, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -3, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -3, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -3, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -3, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -2, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -2, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -2, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -2, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -2, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -2, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -2, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -2, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -2, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -2, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -2, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -1, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -1, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -1, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -1, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -1, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -1, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -1, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -1, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -1, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -1, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -1, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), 0, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), 0, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), 0, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), 0, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), 0, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), 0, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), 0, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), 0, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), 0, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), 0, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), 0, 2)":{"1":"-144"},"('BA', 1, (1,), ((0, 1),), -54, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -54, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -53, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -53, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -52, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -52, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -51, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -51, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -50, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -50, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -49, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -49, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -48, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -48, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -47, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -47, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -46, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -46, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -45, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -45, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -44, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -44, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -43, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -43, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -42, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -42, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -41, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -41, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -40, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -40, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -39, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -39, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -38, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -38, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -37, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -37, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -36, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -36, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -35, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -35, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -34, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -34, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -33, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -33, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -32, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -32, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -31, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -31, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -30, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -30, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -29, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -29, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -28, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -28, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -27, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -27, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -26, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -26, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -25, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -25, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -24, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -24, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -23, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -23, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -22, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -22, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -21, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -21, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -20, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -20, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -19, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -19, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -18, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -18, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -17, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -17, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -16, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -16, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -15, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -15, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -14, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -14, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -13, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -13, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -12, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -12, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -11, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -11, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -10, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -10, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -9, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -9, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -8, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -8, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -7, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -7, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -6, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -6, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -5, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -5, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -4, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -4, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -3, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -3, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -2, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -2, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -1, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -1, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), 0, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), 0, 3)":{"1":"-64"},"('BA', 1, (1, -2), ((0, 1),), -54, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -54, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -53, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -53, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -52, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -52, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -51, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -51, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -50, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -50, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -49, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -49, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -48, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -48, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -47, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -47, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -46, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -46, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -45, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -45, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -44, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -44, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -43, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -43, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -42, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -42, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -41, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -41, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -40, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -40, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -39, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -39, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -38, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -38, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -37, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -37, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -36, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -36, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -35, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -35, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -34, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -34, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -33, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -33, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -32, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -32, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -31, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -31, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -30, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -30, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -29, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -29, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -28, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -28, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -27, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -27, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -26, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -26, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -25, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -25, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -24, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -24, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -23, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -23, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -22, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -22, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -21, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -21, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -20, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -20, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -19, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -19, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -18, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -18, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -17, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -17, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -16, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -16, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -15, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -15, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -14, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -14, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -13, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -13, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -12, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -12, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -11, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -11, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -10, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -10, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -9, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -9, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -8, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -8, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -7, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -7, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -6, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -6, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -5, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -5, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -4, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -4, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -3, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -3, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -2, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -2, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -1, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -1, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), 0, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), 0, 1)":{"1":"-96"},"('BA', 1, (), ((0, 1),), -54, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -53, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -52, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -51, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -50, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -49, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -48, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -47, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -46, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -45, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -44, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -43, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -42, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -41, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -40, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -39, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -38, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -37, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -36, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -35, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -34, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -33, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -32, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -31, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -30, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -29, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -28, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -27, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -26, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -25, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -24, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -23, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -22, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -21, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -20, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -19, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -18, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -17, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -16, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -15, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -14, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -13, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -12, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -11, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -10, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -9, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -8, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -7, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -6, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -5, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -4, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -3, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -2, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -1, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), 0, 4)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -54, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -54, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -53, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -53, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -52, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -52, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -51, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -51, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -50, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -50, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -49, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -49, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -48, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -48, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -47, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -47, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -46, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -46, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -45, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -45, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -44, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -44, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -43, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -43, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -42, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -42, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -41, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -41, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -40, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -40, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -39, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -39, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -38, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -38, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -37, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -37, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -36, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -36, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -35, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -35, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -34, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -34, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -33, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -33, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -32, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -32, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -31, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -31, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -30, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -30, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -29, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -29, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -28, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -28, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -27, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -27, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -26, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -26, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -25, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -25, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -24, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -24, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -23, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -23, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -22, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -22, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -21, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -21, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -20, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -20, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -19, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -19, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -18, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -18, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -17, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -17, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -16, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -16, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -15, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -15, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -14, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -14, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -13, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -13, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -12, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -12, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -11, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -11, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -10, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -10, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -9, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -9, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -8, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -8, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -7, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -7, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -6, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -6, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -5, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -5, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -4, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -4, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -3, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -3, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -2, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -2, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -1, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -1, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), 0, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), 0, 2)":{"1":"-48"},"('BA', 1, (-2, 1), ((0, 1),), -54, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -54, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -53, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -53, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -52, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -52, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -51, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -51, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -50, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -50, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -49, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -49, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -48, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -48, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -47, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -47, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -46, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -46, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -45, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -45, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -44, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -44, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -43, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -43, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -42, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -42, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -41, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -41, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -40, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -40, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -39, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -39, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -38, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -38, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -37, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -37, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -36, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -36, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -35, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -35, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -34, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -34, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -33, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -33, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -32, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -32, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -31, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -31, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -30, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -30, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -29, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -29, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -28, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -28, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -27, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -27, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -26, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -26, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -25, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -25, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -24, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -24, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -23, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -23, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -22, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -22, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -21, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -21, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -20, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -20, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -19, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -19, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -18, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -18, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -17, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -17, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -16, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -16, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -15, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -15, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -14, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -14, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -13, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -13, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -12, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -12, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -11, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -11, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -10, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -10, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -9, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -9, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -8, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -8, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -7, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -7, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -6, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -6, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -5, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -5, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -4, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -4, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -3, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -3, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -2, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -2, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -1, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -1, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), 0, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), 0, 1)":{"1":"-64"},"('BA', 0, (), (), 1, 5)":{"1":"32"},"('R', 1, 5)":{"1":"32"},"('BA', 0, (), ((0, 4),), -54, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -54, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -53, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -53, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -52, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -52, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -51, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -51, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -50, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -50, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -49, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -49, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -48, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -48, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -47, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -47, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -46, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -46, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -45, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -45, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -44, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -44, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -43, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -43, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -42, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -42, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -41, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -41, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -40, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -40, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -39, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -39, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -38, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -38, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -37, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -37, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -36, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -36, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -35, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -35, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -34, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -34, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -33, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -33, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -32, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -32, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -31, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -31, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -30, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -30, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -29, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -29, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -28, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -28, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -27, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -27, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -26, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -26, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -25, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -25, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -24, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -24, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -23, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -23, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -22, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -22, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -21, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -21, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -20, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -20, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -19, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -19, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -18, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -18, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -17, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -17, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -16, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -16, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -15, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -15, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -14, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -14, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -13, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -13, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -12, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -12, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -11, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -11, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -10, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -10, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -9, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -9, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -8, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -8, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -7, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -7, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -6, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -6, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -5, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -5, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -4, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -4, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -3, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -3, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -2, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -2, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -1, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -1, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), 0, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), 0, 3)":{"1":"-32"},"('BA', 1, (), ((0, 1),), -54, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -53, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -52, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -51, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -50, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -49, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -48, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -47, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -46, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -45, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -44, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -43, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -42, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -41, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -40, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -39, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -38, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -37, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -36, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -35, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -34, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -33, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -32, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -31, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -30, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -29, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -28, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -27, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -26, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -25, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -24, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -23, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -22, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -21, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -20, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -19, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -18, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -17, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -16, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -15, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -14, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -13, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -12, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -11, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -10, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -9, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -8, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -7, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -6, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -5, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -4, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -3, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -2, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -1, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), 0, 1)":{"z3":"-32"}}

==> anc/tables/json/atoms_m57.json <==
{"('R', -55, 1)":{"1":"57359215121452431810479910849976897812768696311155279381/16927217982490054544340017080401774657191088649566000000","z3":"-32"},"('R', -54, 1)":{"1":"-4287526529629678741669032255350245300277123975962252225981/33854435964980109088680034160803549314382177299132000000","pi2":"8/3","z3":"48"},"('R', -53, 1)":{"1":"4591954059875898486685666424205739321647490038690478890367/20312661578988065453208020496482129588629306379479200000","pi2":"-8/3","z3":"-176/3"},"('R', -52, 1)":{"1":"-57649226037131644479660174645852841373659491964603948089097/203126615789880654532080204964821295886293063794792000000","pi2":"10/3","z3":"200/3"},"('R', -51, 1)":{"1":"325266785826340353834479402099625344318946051446970495312707/1015633078949403272660401024824106479431465318973960000000","pi2":"-10/3","z3":"-1096/15"},"('R', -50, 1)":{"1":"-346468411660654124103891774243543897520666259419715041748897/1015633078949403272660401024824106479431465318973960000000","pi2":"98/27","z3":"392/5"},"('R', -49, 1)":{"1":"2505187027219610118566360180751647716360054265992352873359559/7109431552645822908622807173768745356020257232817720000000","pi2":"-98/27","z3":"-2904/35"},"('R', -48, 1)":{"1":"-1266780957814087816673450608142332519953708934405413736271287/3554715776322911454311403586884372678010128616408860000000","pi2":"205/54","z3":"3044/35"},"('R', -47, 1)":{"1":"7578824477384697393931540223262326713672613410961110742540117/21328294657937468725868421521306236068060771698453160000000","pi2":"-205/54","z3":"-28516/315"},"('R', -46, 1)":{"1":"-7472623126476236709335495770276447296575118813836050955672171/21328294657937468725868421521306236068060771698453160000000","pi2":"5269/1350","z3":"29524/315"},"('R', -45, 1)":{"1":"80337337511603570906595694012786321920795436467217241610064531/234611241237312155984552636734368596748668488682984760000000","pi2":"-5269/1350","z3":"-334844/3465"},"('R', -44, 1)":{"1":"-22044321586411724485364195041359318817344557624802096792911/66386882070546733442148454084428012662328378235140000000","pi2":"5369/1350","z3":"344084/3465"},"('R', -43, 1)":{"1":"29552439015884617981118940546789559132382485070019707623152869/92422610184395697812096493258993689628263344026630360000000","pi2":"-5369/1350","z3":"-4583972/45045"},"('R', -42, 1)":{"1":"-28261263801960426065753619905581792606580728502682893376711899/92422610184395697812096493258993689628263344026630360000000","pi2":"266681/66150","z3":"4686932/45045"},"('R', -41, 1)":{"1":"624197516418922569589954052938221647607255497715064244844851/2149363027544085995630151006023109061122403349456520000000","pi2":"-266681/66150","z3":"-4783028/45045"},"('R', -40, 1)":{"1":"-202425152554274955894117106980334686053886243587859429051962569/739380881475165582496771946071949517026106752213042880000000","pi2":"1077749/264600","z3":"4873118/45045"},"('R', -39, 1)":{"1":"10087830153258986117908690224518370581544115623765243019401491/39402742899930454239639884273426776769416347296619840000000","pi2":"-1077749/264600","z3":"-84284446/765765"},"('R', -38, 1)":{"1":"-190307361383107702281344377272423917825713466892332111401344601/802306913941137121432667430844030326985775411975855040000000","pi2":"9778141/2381400","z3":"28548602/255255"},"('R', -37, 1)":{"1":"3621976909805740978191363574209453068579760428828986269044388431/16661862189521754638124930598691141441820870764986943040000000","pi2":"-9778141/2381400","z3":"-550591598/4849845"},"('R', -36, 1)":{"1":"-140835301789003440894929463932800201112109664052039284588236693437/716460074149435449439372015743719081998297442894438550720000000","pi2":"1968329/476280","z3":"111670270/969969"},"('R', -35, 1)":{"1":"41738531342632412065066211968055626374107232807742104710421160679/238820024716478483146457338581239693999432480964812850240000000","pi2":"-1968329/476280","z3":"-37716106/323323"},"('R', -34, 1)":{"1":"-399136698593332660837451120501998687160223099583790017728493434973/2627020271881263314611030724393636633993757290612941352640000000","pi2":"239437889/57629880","z3":"38186394/323323"},"('R', -33, 1)":{"1":"7734199442813254909466093755117554005586416733433645230722005465739/60421466253269056236053706661053642581856417684097651110720000000","pi2":"-239437889/57629880","z3":"-888633398/7436429"},"('R', -32, 1)":{"1":"-6215031381861056508941613312446149599549420274637155437087159629099/60421466253269056236053706661053642581856417684097651110720000000","pi2":"240505109/57629880","z3":"2695645910/22309287"},"('R', -31, 1)":{"1":"159048857984117041865061643825245929481028211047002783370434559711/2083498836319622628829438160725987675236428196003367279680000000","pi2":"-240505109/57629880","z3":"-68105044934/557732175"},"('R', -30, 1)":{"1":"-2909314409501672749458099190738472487506241986411028781504852470419/60421466253269056236053706661053642581856417684097651110720000000","pi2":"40799043101/9739449720","z3":"68791484534/557732175"},"('R', -29, 1)":{"1":"9685891771054712220050714013163516243728372579593953899834268015339/543793196279421506124483359949482783236707759156878859996480000000","pi2":"-40799043101/9739449720","z3":"-625072504006/5019589575"},"('R', -28, 1)":{"1":"288722212834964379576929306978428741681167423220777753/18337928539963703198279164085938328157685631040000000","pi2":"40931552621/9739449720","z3":"630809177806/5019589575"},"('R', -27, 1)":{"1":"-889319799784952656035346865949981668976764412115734998023457761503169/15770002692103223677610017438535000713864525015549486939897920000000","pi2":"-40931552621/9739449720","z3":"-18454093022774/145568097675"},"('R', -26, 1)":{"1":"2906580344201958557814507187709265863014676749934588591176632988093/38938278252106725129901277626012347441640802507529597382464000000","pi2":"205234915681/48697248600","z3":"18609365660294/145568097675"},"('R', -25, 1)":{"1":"-2513293352362288483083945434868360841482318736107709010367009490669/28970079019567403496646550553753186496580757065602020452553216000","pi2":"-205234915681/48697248600","z3":"-581548514594714/4512611027925"},"('R', -24, 1)":{"1":"433900156331903687703051859637645516429282088246568426414795993301249/4526574846807406796351023524023935390090743291500315695711440000000","pi2":"822968714749/194788994400","z3":"586061125622639/4512611027925"},"('R', -23, 1)":{"1":"-5602010231252776938207405507496237423349779424485207658382499451438033/54318898161688881556212282288287224681088919498003788348537280000000","pi2":"-822968714749/194788994400","z3":"-53676090078349/410237366175"},"('R', -22, 1)":{"1":"257842785491920415719871362571646732421538834439233360689400149218211/2361691224421255719835316621229879333960387804261034276023360000000","pi2":"238357395880861/56294019381600","z3":"54062195834749/410237366175"},"('R', -21, 1)":{"1":"-270031984745242165993160885654300952509500052009398554090784128536887/2361691224421255719835316621229879333960387804261034276023360000000","pi2":"-238357395880861/56294019381600","z3":"-54437269998109/410237366175"},"('R', -20, 1)":{"1":"280671287880825016109037207234691337214318370926444823897245731497577/2361691224421255719835316621229879333960387804261034276023360000000","pi2":"238820721143261/56294019381600","z3":"54801925434709/410237366175"},"('R', -19, 1)":{"1":"-6747148210614051919907683113907574464573210895860180994841248779577/54923051730726877205472479563485565906055530331651959907520000000","pi2":"-238820721143261/56294019381600","z3":"-2040798836801833/15178782548475"},"('R', -18, 1)":{"1":"235129340911746736352914875446549872803595816709334471229832325785581/1859203729863541736891632233734160326734773377822516344954560000000","pi2":"86364397717734821/20322140996757600","z3":"2053580969474233/15178782548475"},"('R', -17, 1)":{"1":"-11341431161110721623041456882172231343194958665487862430288920019874207/87382575303586461633906714985505535356534348757658268212864320000000","pi2":"-86364397717734821/20322140996757600","z3":"-2066035355155033/15178782548475"},"('R', -16, 1)":{"1":"2903020791423496855719374424284638970361846833667366574501535705705969/21845643825896615408476678746376383839133587189414567053216080000000","pi2":"17299975731542641/4064428199351520","z3":"2078178381193813/15178782548475"},"('R', -15, 1)":{"1":"-22631380339549139381499250207930160533485416855522152682293160407879919/166636538951025345441403502995615206958972479026232046359415680000000","pi2":"-17299975731542641/4064428199351520","z3":"-85691034670497533/622330084487475"},"('R', -14, 1)":{"1":"110358864787233883523576199761326728657654185990743062289626888805275877/796152352766009983775594514312383766581757399791997554828319360000000","pi2":"353562301485889/82947514272480","z3":"12309312989335019/88904297783925"},"('R', -13, 1)":{"1":"-337556952919248468426538142852641058561196533663245342971667538417368151/2388457058298029951326783542937151299745272199375992664484958080000000","pi2":"-353562301485889/82947514272480","z3":"-532145396070491417/3822884804708775"},"('R', -12, 1)":{"1":"14788096937452989328988954069580081699250295506788659900391310109017985953/102703653506815287907051692346297505889046704573167684572853197440000000","pi2":"354019312583809/82947514272480","z3":"5884182435213075787/42051732851796525"},"('R', -11, 1)":{"1":"-27103041407743678606694645911711874552984400769554227541498659731660291169/184866576312267518232693046223335510600284068231701832231135755392000000","pi2":"-354019312583809/82947514272480","z3":"-5914085889685464427/42051732851796525"},"('R', -10, 1)":{"1":"634431682938965011267684175019852328778779024753013910164816805446342824591/4251931255182152919351940063136716743806533569329142141316122374016000000","pi2":"187497409728228241/43879235050141920","z3":"5943339269060627227/42051732851796525"},"('R', -9, 1)":{"1":"-151654474392266685196503668167160882898539780518135979063635976334793905217693/999203844967805936047705914837128434794535388792348403209288757893760000000","pi2":"-187497409728228241/43879235050141920","z3":"-280682601097106968469/1976431444034436675"},"('R', -8, 1)":{"1":"25694256816297426903987893056082981326693031247730298613353035048562435582153/166533974161300989341284319139521405799089231465391400534881459648960000000","pi2":"187700554334941861/43879235050141920","z3":"282000222059796592919/1976431444034436675"},"('R', -7, 1)":{"1":"-91304395114467510410058954323977440165500165538639807595253827490072403807373/582868909564553462694495116988324920296812310128869901872085108771360000000","pi2":"-187700554334941861/43879235050141920","z3":"-13881256687139135026631/96845140757687397075"},"('R', -6, 1)":{"1":"66079162472378674847072244534172239458686854601047058109571119283927684989261/416334935403252473353210797848803514497723078663478501337203649122400000000","pi2":"23485971550561141649/5484904381267740000","z3":"13943237577224054960759/96845140757687397075"},"('R', -5, 1)":{"1":"-66654360792677649487940210815592833405720691396289678120477552339704815592911/416334935403252473353210797848803514497723078663478501337203649122400000000","pi2":"-23485971550561141649/5484904381267740000","z3":"-14004003155738682347159/96845140757687397075"},"('R', -4, 1)":{"1":"1282264141319908476290451023025318133584280958692838797904796595297402441813/8006441065447162949100207650938529124956213051220740410330839406200000000","pi2":"23507608254234781649/5484904381267740000","z3":"14063600165435720745359/96845140757687397075"},"('R', -3, 1)":{"1":"-266642363168969437424659494602530609453123952592959379358589214025030648893281/1697365505874798545209244021998968174490717166858796966990137954114400000000","pi2":"-23507608254234781649/5484904381267740000","z3":"-748469853272339196210427/5132792460157432044975"},"('R', -2, 1)":{"1":"2248181664404151382025415166212664508600076150109509382967371723160978582150179/15276289552873186906883196197990713570416454501729172702911241587029600000000","pi2":"211749047271858474841/49364139431409660000","z3":"250503836021181200128409/1710930820052477348325"},"('R', -1, 1)":{"1":"-1792327800718153464237048281173704006205577200966234674504182370940025780753329/15276289552873186906883196197990713570416454501729172702911241587029600000000","pi2":"-211749047271858474841/49364139431409660000","z3":"-251499286680120823312889/1710930820052477348325"},"('R', 0, 1)":{"1":"2692674091460578493014217260983727826650804845964213828314263522934559051841/134423666712900450469116748442407284717680932133380526612669630558400000000","pi2":"10383930672892966877209/2418842832139073340000","z3":"252476961434436524654789/1710930820052477348325"},"('R', -55, 2)":{"1":"-187608778134694615151609336078149387/412232184378317580027639058170000","pi2":"-16/3"},"('R', -54, 2)":{"1":"91921005231209622466172459795589787/274821456252211720018426038780000","pi2":"8"},"('R', -53, 2)":{"1":"-401411558162214627179082029806422197/2473393106269905480165834349020000","pi2":"-88/9"},"('R', -52, 2)":{"1":"5127414196407224456023798092548579/989357242507962192066333739608000","pi2":"100/9"},"('R', -51, 2)":{"1":"3335082184630594993056051567442562341/24733931062699054801658343490200000","pi2":"-548/45"},"('R', -50, 2)":{"1":"-577122373979846597212697467898093461/2248539187518095891059849408200000","pi2":"196/15"},"('R', -49, 2)":{"1":"62995154847539355839484032396159126117/173137517438893383611608404431400000","pi2":"-484/35"},"('R', -48, 2)":{"1":"-158531549999497512415733822018016741529/346275034877786767223216808862800000","pi2":"1522/105"},"('R', -47, 2)":{"1":"561963367792439588219269917801536660447/1038825104633360301669650426588400000","pi2":"-14258/945"},"('R', -46, 2)":{"1":"-638284464318783652132982291933713088363/1038825104633360301669650426588400000","pi2":"14762/945"},"('R', -45, 2)":{"1":"597468313454073974385843726070006212301/879005857766689486028165745574800000","pi2":"-167422/10395"},"('R', -44, 2)":{"1":"-2809540191523746222365340101792026724477/3809025383655654439455384897490800000","pi2":"172042/10395"},"('R', -43, 2)":{"1":"1347316281529870612049854889543965682809/1707494137500810610790344954047600000","pi2":"-2291986/135135"},"('R', -42, 2)":{"1":"-779788972258377926259768706777325769157/934289245047613353073962333346800000","pi2":"2343466/135135"},"('R', -41, 2)":{"1":"1171750356078425327804104196440068967/1339211088235929890815956826704000","pi2":"-2391514/135135"},"('R', -40, 2)":{"1":"-3005370981757043612534266844664954359933/3301155332501567180861333577825360000","pi2":"2436559/135135"},"('R', -39, 2)":{"1":"6442786709081625443767978154546627703811/6843858616161785618858862295491600000","pi2":"-42142223/2297295"},"('R', -38, 2)":{"1":"-6773051449550776818863744693895502686679/6995523073029636823708920185696400000","pi2":"14274301/765765"},"('R', -37, 2)":{"1":"47554935040092958027122260111328113186312701/47982292757910278973819483553691607600000","pi2":"-275295799/14549535"},"('R', -36, 2)":{"1":"-48473760195063478014373637874792868659570223/47982292757910278973819483553691607600000","pi2":"55835135/2909907"},"('R', -35, 2)":{"1":"16407210673019643284443433750586587895277601/15994097585970092991273161184563869200000","pi2":"-18858053/969969"},"('R', -34, 2)":{"1":"-16600811932460991314572705057074023433138869/15994097585970092991273161184563869200000","pi2":"6364399/323323"},"('R', -33, 2)":{"1":"385023380292695154058961345596522681551177427/367864244477312138799282707244968991600000","pi2":"-444316699/22309287"},"('R', -32, 2)":{"1":"-96744695327166868993156777485924209185640873/91966061119328034699820676811242247900000","pi2":"1347822955/66927861"},"('R', -31, 2)":{"1":"242298227643462420418410451613702747959796663/229915152798320086749551692028105619750000","pi2":"-34052522467/1673196525"},"('R', -30, 2)":{"1":"-483836496006894467936060943613280523563734501/459830305596640173499103384056211239500000","pi2":"34395742267/1673196525"},"('R', -29, 2)":{"1":"2166017957009394321119157826609851791825338957/2069236375184880780745965228252950577750000","pi2":"-312536252003/15058768725"},"('R', -28, 2)":{"1":"-295980174138053837486356428686834807897418107/285411913818604245620133134931441459000000","pi2":"315404588903/15058768725"},"('R', -27, 2)":{"1":"1777761891035268936722349418061584005645291584887/1740227791530484736607356756960731435887750000","pi2":"-9227046511387/436704293025"},"('R', -26, 2)":{"1":"-3548253185773328732040730569436518561282329157689/3480455583060969473214713513921462871775500000","pi2":"9304682830147/436704293025"},"('R', -25, 2)":{"1":"1710035056225612276065499273146117078283338404918377/1672358907660795831879669843439262909888127750000","pi2":"-290774257297357/13537833083775"},"('R', -24, 2)":{"1":"-13754727441558832007533740081432094260185373512037761/13378871261286366655037358747514103279105022000000","pi2":"586061125622639/27075666167550"},"('R', -23, 2)":{"1":"27692135046041781955664480669197343691958955872067797/26757742522572733310074717495028206558210044000000","pi2":"-53676090078349/2461424197050"},"('R', -22, 2)":{"1":"-593374716319136122790110621246352729002811011182551/569313670693036878937759946702727799110852000000","pi2":"54062195834749/2461424197050"},"('R', -21, 2)":{"1":"28085892209598073450333389164022228688602032230673677/26757742522572733310074717495028206558210044000000","pi2":"-54437269998109/2461424197050"},"('R', -20, 2)":{"1":"-28274199166985984735941721188387809510156269145426427/26757742522572733310074717495028206558210044000000","pi2":"54801925434709/2461424197050"},"('R', -19, 2)":{"1":"38942663712449887045834628001919781820642910709468383453/36631349513402071901492288250693614778189550236000000","pi2":"-2040798836801833/91072695290850"},"('R', -18, 2)":{"1":"-39146383932541712935374617469525951907212469423425672553/36631349513402071901492288250693614778189550236000000","pi2":"2053580969474233/91072695290850"},"('R', -17, 2)":{"1":"39310626597249335722135510680747260998442161365813844453/36631349513402071901492288250693614778189550236000000","pi2":"-2066035355155033/91072695290850"},"('R', -16, 2)":{"1":"-2464212645773055194856942149215555175590330321272985213/2289459344587629493843268015668350923636846889750000","pi2":"2078178381193813/91072695290850"},"('R', -15, 2)":{"1":"132761481475132247885379524129464436199180907989940052640821/123154597064057765732817073098831932884273267893432000000","pi2":"-85691034670497533/3733980506924850"},"('R', -14, 2)":{"1":"-132752614129933718135460372415382807948003348638167420606461/123154597064057765732817073098831932884273267893432000000","pi2":"12309312989335019/533425786703550"},"('R', -13, 2)":{"1":"244985931244976659543906327442036729536952321885321257042496189/227712849971442808839978768159740243903021272334955768000000","pi2":"-532145396070491417/22937308828252650"},"('R', -12, 2)":{"1":"-243985291312161339597035691406312594327241974635503491627369889/227712849971442808839978768159740243903021272334955768000000","pi2":"5884182435213075787/252310397110779150"},"('R', -11, 2)":{"1":"4573136797666982623678280755252696482764228377900318321072273/4296468867385713374339222040749815922698514572357656000000","pi2":"-5914085889685464427/252310397110779150"},"('R', -10, 2)":{"1":"-240057861702419289231062543007677329702589113239251030828275469/227712849971442808839978768159740243903021272334955768000000","pi2":"5943339269060627227/252310397110779150"},"('R', -9, 2)":{"1":"523323104212085366756575295846976314970519534639412982326752812981/503017685586917164727513098864866198781773990587917291512000000","pi2":"-280682601097106968469/11858588664206620050"},"('R', -8, 2)":{"1":"-128539087227145903055098735378755487269924745805553207022418200889/125754421396729291181878274716216549695443497646979322878000000","pi2":"282000222059796592919/11858588664206620050"},"('R', -7, 2)":{"1":"12306730367462535950140204058931532992092073742994844560010746812597/12323933296879470535824070922189221870153462769403973642044000000","pi2":"-13881256687139135026631/581070844546124382450"},"('R', -6, 2)":{"1":"-11935231977463606868589809629305719869986397092433137658381644388561/12323933296879470535824070922189221870153462769403973642044000000","pi2":"13943237577224054960759/581070844546124382450"},"('R', -5, 2)":{"1":"11459805271264164819129141947161522020486127000465651442632801846861/12323933296879470535824070922189221870153462769403973642044000000","pi2":"-14004003155738682347159/581070844546124382450"},"('R', -4, 2)":{"1":"-10846725497652922158750610156308378374555047489369810755198837506071/12323933296879470535824070922189221870153462769403973642044000000","pi2":"14063600165435720745359/581070844546124382450"},"('R', -3, 2)":{"1":"28208798879347058798367931720214867895384009265124901343232143337753989/34617928630934432735129815220429524233261076919255761960501596000000","pi2":"-748469853272339196210427/30796754760944592269850"},"('R', -2, 2)":{"1":"-25148304870285955302954020016053647279565932722787279304426578493069689/34617928630934432735129815220429524233261076919255761960501596000000","pi2":"250503836021181200128409/10265584920314864089950"},"('R', -1, 2)":{"1":"20760841988620592784571997663915568414572587894089189433939209931573549/34617928630934432735129815220429524233261076919255761960501596000000","pi2":"-251499286680120823312889/10265584920314864089950"},"('R', 0, 2)":{"1":"-3429861776511968517399062503605128324659066431657472863292927312221181/8654482157733608183782453805107381058315269229813940490125399000000","pi2":"252476961434436524654789/10265584920314864089950"},"('BA', 0, (), ((0, 1),), -56, 1)":{"1":"-4142026008127489849098912634381479612013168307857131691/10639357625700851379220626700441090293646190226000000"},"('BA', 0, (), ((0, 1),), -55, 1)":{"1":"1905002781113074747226414734016049168464927523862387195033/2418173997498579220620002440057396379598726949938000000"},"('BA', 0, (), ((0, 1),), -54, 1)":{"1":"-1876974415898847712957332381415844788115864453697887736073/2418173997498579220620002440057396379598726949938000000"},"('BA', 0, (), ((0, 1),), -53, 1)":{"1":"196080010601912577513536895463402554152196568874843887897/268685999722064357846666937784155153288747438882000000"},"('BA', 0, (), ((0, 1),), -52, 1)":{"1":"-65005289035413535621906124753087316607484607643654033/95651833293721736506467403981543308397560498000000"},"('BA', 0, (), ((0, 1),), -51, 1)":{"1":"60467273089995871127251453307252506412432882590078933/95651833293721736506467403981543308397560498000000"},"('BA', 0, (), ((0, 1),), -50, 1)":{"1":"-56256169692761677170362110190917725507641070185730533/95651833293721736506467403981543308397560498000000"},"('BA', 0, (), ((0, 1),), -49, 1)":{"1":"73313091157290782288553418485815540206401579079037023/133912566611210431109054365574160631756584697200000"},"('BA', 0, (), ((0, 1),), -48, 1)":{"1":"-1392976556180663688918526454925002766033029658271087/2732909522677763900184782970901237382787442800000"},"('BA', 0, (), ((0, 1),), -47, 1)":{"1":"972490753717939746572663670118726903738858395547079/2049682142008322925138587228175928037090582100000"},"('BA', 0, (), ((0, 1),), -46, 1)":{"1":"-409516115724008200260338704703786649471458705459/927877837034098200605969772827491189266900000"},"('BA', 0, (), ((0, 1),), -45, 1)":{"1":"16543245353548172860688667499145088318416291503/40342514653656443504607381427282225620300000"},"('BA', 0, (), ((0, 1),), -44, 1)":{"1":"-5114856667805014429182841127926578848434915897/13447504884552147834869127142427408540100000"},"('BA', 0, (), ((0, 1),), -43, 1)":{"1":"110080879455410734552691419153794712931937919/312732671733770879880677375405288570700000"},"('BA', 0, (), ((0, 1),), -42, 1)":{"1":"-2362211735236948868137595069186612667429463/7272852831017927439085520358262524900000"},"('BA', 0, (), ((0, 1),), -41, 1)":{"1":"434347190185080764312947872990810378475207/1454570566203585487817104071652504980000"},"('BA', 0, (), ((0, 1),), -40, 1)":{"1":"-945908593106049703278589759319189258221/3461203012977002945430348772522320000"},"('BA', 0, (), ((0, 1),), -39, 1)":{"1":"4304422686323132094652839319773777954293/17306015064885014727151743862611600000"},"('BA', 0, (), ((0, 1),), -38, 1)":{"1":"-11671633286530754305282239168513523275239/51918045194655044181455231587834800000"},"('BA', 0, (), ((0, 1),), -37, 1)":{"1":"41212301006864295191590438348087553/204576528745641135069942555600000"},"('BA', 0, (), ((0, 1),), -36, 1)":{"1":"-18759057483412009886045043164859803/105052812058572474765646177200000"},"('BA', 0, (), ((0, 1),), -35, 1)":{"1":"5465533568820875203249545461963161/35017604019524158255215392400000"},"('BA', 0, (), ((0, 1),), -34, 1)":{"1":"-4689246691903937927763248099539009/35017604019524158255215392400000"},"('BA', 0, (), ((0, 1),), -33, 1)":{"1":"230677653317921263557253208715617/2059859059972009309130317200000"},"('BA', 0, (), ((0, 1),), -32, 1)":{"1":"-16895452319658566883278015339237/187259914542909937193665200000"},"('BA', 0, (), ((0, 1),), -31, 1)":{"1":"200489360531924577348416154551/2925936164732967768651018750"},"('BA', 0, (), ((0, 1),), -30, 1)":{"1":"-21883539752188207602213799/468412097131668577387500"},"('BA', 0, (), ((0, 1),), -29, 1)":{"1":"127282233242883820918093/5204578857018539748750"},"('BA', 0, (), ((0, 1),), -27, 1)":{"1":"-127282233242883820918093/5204578857018539748750"},"('BA', 0, (), ((0, 1),), -26, 1)":{"1":"21883539752188207602213799/468412097131668577387500"},"('BA', 0, (), ((0, 1),), -25, 1)":{"1":"-200489360531924577348416154551/2925936164732967768651018750"},"('BA', 0, (), ((0, 1),), -24, 1)":{"1":"16895452319658566883278015339237/187259914542909937193665200000"},"('BA', 0, (), ((0, 1),), -23, 1)":{"1":"-230677653317921263557253208715617/2059859059972009309130317200000"},"('BA', 0, (), ((0, 1),), -22, 1)":{"1":"4689246691903937927763248099539009/35017604019524158255215392400000"},"('BA', 0, (), ((0, 1),), -21, 1)":{"1":"-5465533568820875203249545461963161/35017604019524158255215392400000"},"('BA', 0, (), ((0, 1),), -20, 1)":{"1":"18759057483412009886045043164859803/105052812058572474765646177200000"},"('BA', 0, (), ((0, 1),), -19, 1)":{"1":"-41212301006864295191590438348087553/204576528745641135069942555600000"},"('BA', 0, (), ((0, 1),), -18, 1)":{"1":"11671633286530754305282239168513523275239/51918045194655044181455231587834800000"},"('BA', 0, (), ((0, 1),), -17, 1)":{"1":"-4304422686323132094652839319773777954293/17306015064885014727151743862611600000"},"('BA', 0, (), ((0, 1),), -16, 1)":{"1":"945908593106049703278589759319189258221/3461203012977002945430348772522320000"},"('BA', 0, (), ((0, 1),), -15, 1)":{"1":"-434347190185080764312947872990810378475207/1454570566203585487817104071652504980000"},"('BA', 0, (), ((0, 1),), -14, 1)":{"1":"2362211735236948868137595069186612667429463/7272852831017927439085520358262524900000"},"('BA', 0, (), ((0, 1),), -13, 1)":{"1":"-110080879455410734552691419153794712931937919/312732671733770879880677375405288570700000"},"('BA', 0, (), ((0, 1),), -12, 1)":{"1":"5114856667805014429182841127926578848434915897/13447504884552147834869127142427408540100000"},"('BA', 0, (), ((0, 1),), -11, 1)":{"1":"-16543245353548172860688667499145088318416291503/40342514653656443504607381427282225620300000"},"('BA', 0, (), ((0, 1),), -10, 1)":{"1":"409516115724008200260338704703786649471458705459/927877837034098200605969772827491189266900000"},"('BA', 0, (), ((0, 1),), -9, 1)":{"1":"-972490753717939746572663670118726903738858395547079/2049682142008322925138587228175928037090582100000"},"('BA', 0, (), ((0, 1),), -8, 1)":{"1":"1392976556180663688918526454925002766033029658271087/2732909522677763900184782970901237382787442800000"},"('BA', 0, (), ((0, 1),), -7, 1)":{"1":"-73313091157290782288553418485815540206401579079037023/133912566611210431109054365574160631756584697200000"},"('BA', 0, (), ((0, 1),), -6, 1)":{"1":"56256169692761677170362110190917725507641070185730533/95651833293721736506467403981543308397560498000000"},"('BA', 0, (), ((0, 1),), -5, 1)":{"1":"-60467273089995871127251453307252506412432882590078933/95651833293721736506467403981543308397560498000000"},"('BA', 0, (), ((0, 1),), -4, 1)":{"1":"65005289035413535621906124753087316607484607643654033/95651833293721736506467403981543308397560498000000"},"('BA', 0, (), ((0, 1),), -3, 1)":{"1":"-196080010601912577513536895463402554152196568874843887897/268685999722064357846666937784155153288747438882000000"},"('BA', 0, (), ((0, 1),), -2, 1)":{"1":"1876974415898847712957332381415844788115864453697887736073/2418173997498579220620002440057396379598726949938000000"},"('BA', 0, (), ((0, 1),), -1, 1)":{"1":"-1905002781113074747226414734016049168464927523862387195033/2418173997498579220620002440057396379598726949938000000"},"('BA', 0, (), ((0, 1),), 0, 1)":{"1":"4142026008127489849098912634381479612013168307857131691/10639357625700851379220626700441090293646190226000000"},"('BA', 1, (), ((0, 2),), -56, 1)":{"1":"-156153773013705466473360769524157/259102567176818089269414870000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -56, 2)":{"1":"-156153773013705466473360769524157/259102567176818089269414870000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -55, 1)":{"1":"17937629606606536908661793505963241/58890312054045368575377008310000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -55, 2)":{"1":"17937629606606536908661793505963241/58890312054045368575377008310000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -54, 1)":{"1":"-1002345084039382960947552360174251/5353664732185942597761546210000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -54, 2)":{"1":"-1002345084039382960947552360174251/5353664732185942597761546210000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -53, 1)":{"1":"71168656537294928722748865641539/594851636909549177529060690000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -53, 2)":{"1":"71168656537294928722748865641539/594851636909549177529060690000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -52, 1)":{"1":"-835043587447043852836545527663/11223615790746210896774730000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -52, 2)":{"1":"-835043587447043852836545527663/11223615790746210896774730000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -51, 1)":{"1":"466700997471369723230217612503/11223615790746210896774730000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -51, 2)":{"1":"466700997471369723230217612503/11223615790746210896774730000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -50, 1)":{"1":"-62007714683456576602515372301/3741205263582070298924910000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -50, 2)":{"1":"-62007714683456576602515372301/3741205263582070298924910000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -49, 1)":{"1":"-16274599384541822578043179249/5237687369014898418494874000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -49, 2)":{"1":"-16274599384541822578043179249/5237687369014898418494874000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -48, 1)":{"1":"14170946989000905771437640667/748241052716414059784982000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -48, 2)":{"1":"14170946989000905771437640667/748241052716414059784982000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -47, 1)":{"1":"-214566227694781980192420772693/6734169474447726538064838000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -47, 2)":{"1":"-214566227694781980192420772693/6734169474447726538064838000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -46, 1)":{"1":"6090690162164914145847215531/143280201583994181660954000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -46, 2)":{"1":"6090690162164914145847215531/143280201583994181660954000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -45, 1)":{"1":"-319702775426800852379534077/6229573981912790506998000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -45, 2)":{"1":"-319702775426800852379534077/6229573981912790506998000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -44, 1)":{"1":"121712690632880771117649143/2076524660637596835666000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -44, 2)":{"1":"121712690632880771117649143/2076524660637596835666000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -43, 1)":{"1":"-34328203187356429746100471/531203982953803841682000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -43, 2)":{"1":"-34328203187356429746100471/531203982953803841682000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -42, 1)":{"1":"36931737614802112951906231/531203982953803841682000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -42, 2)":{"1":"36931737614802112951906231/531203982953803841682000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -41, 1)":{"1":"-2601117321837277507189529/35413598863586922778800","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -41, 2)":{"1":"-2601117321837277507189529/35413598863586922778800","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -40, 1)":{"1":"66075682701220259689417/863746313746022506800","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -40, 2)":{"1":"66075682701220259689417/863746313746022506800","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -39, 1)":{"1":"-340089982914681625182533/4318731568730112534000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -39, 2)":{"1":"-340089982914681625182533/4318731568730112534000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -38, 1)":{"1":"3119233262752232297025677/38868584118571012806000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -38, 2)":{"1":"3119233262752232297025677/38868584118571012806000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -37, 1)":{"1":"-85138926177444275953961/1050502273474892238000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -37, 2)":{"1":"-85138926177444275953961/1050502273474892238000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -36, 1)":{"1":"85253699419641825361433/1050502273474892238000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -36, 2)":{"1":"85253699419641825361433/1050502273474892238000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -35, 1)":{"1":"-28218320956964662704371/350167424491630746000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -35, 2)":{"1":"-28218320956964662704371/350167424491630746000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -34, 1)":{"1":"27777474501425732061299/350167424491630746000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -34, 2)":{"1":"27777474501425732061299/350167424491630746000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -33, 1)":{"1":"-622954334170698818629717/8053850763307507158000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -33, 2)":{"1":"-622954334170698818629717/8053850763307507158000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -32, 1)":{"1":"200260392881130299523719/2684616921102502386000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -32, 2)":{"1":"200260392881130299523719/2684616921102502386000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -31, 1)":{"1":"-476300961964559193752573/6711542302756255965000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -31, 2)":{"1":"-476300961964559193752573/6711542302756255965000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -30, 1)":{"1":"14350788289516060266683/216501364605040515000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -30, 2)":{"1":"14350788289516060266683/216501364605040515000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -29, 1)":{"1":"-351763208249148164878961/5845536844336093905000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -29, 2)":{"1":"-351763208249148164878961/5845536844336093905000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -28, 1)":{"1":"10383930672892966877209/201570236011589445000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -28, 2)":{"1":"10383930672892966877209/201570236011589445000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -27, 1)":{"1":"-351763208249148164878961/5845536844336093905000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -27, 2)":{"1":"-351763208249148164878961/5845536844336093905000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -26, 1)":{"1":"14350788289516060266683/216501364605040515000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -26, 2)":{"1":"14350788289516060266683/216501364605040515000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -25, 1)":{"1":"-476300961964559193752573/6711542302756255965000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -25, 2)":{"1":"-476300961964559193752573/6711542302756255965000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -24, 1)":{"1":"200260392881130299523719/2684616921102502386000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -24, 2)":{"1":"200260392881130299523719/2684616921102502386000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -23, 1)":{"1":"-622954334170698818629717/8053850763307507158000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -23, 2)":{"1":"-622954334170698818629717/8053850763307507158000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -22, 1)":{"1":"27777474501425732061299/350167424491630746000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -22, 2)":{"1":"27777474501425732061299/350167424491630746000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -21, 1)":{"1":"-28218320956964662704371/350167424491630746000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -21, 2)":{"1":"-28218320956964662704371/350167424491630746000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -20, 1)":{"1":"85253699419641825361433/1050502273474892238000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -20, 2)":{"1":"85253699419641825361433/1050502273474892238000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -19, 1)":{"1":"-85138926177444275953961/1050502273474892238000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -19, 2)":{"1":"-85138926177444275953961/1050502273474892238000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -18, 1)":{"1":"3119233262752232297025677/38868584118571012806000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -18, 2)":{"1":"3119233262752232297025677/38868584118571012806000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -17, 1)":{"1":"-340089982914681625182533/4318731568730112534000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -17, 2)":{"1":"-340089982914681625182533/4318731568730112534000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -16, 1)":{"1":"66075682701220259689417/863746313746022506800","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -16, 2)":{"1":"66075682701220259689417/863746313746022506800","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -15, 1)":{"1":"-2601117321837277507189529/35413598863586922778800","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -15, 2)":{"1":"-2601117321837277507189529/35413598863586922778800","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -14, 1)":{"1":"36931737614802112951906231/531203982953803841682000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -14, 2)":{"1":"36931737614802112951906231/531203982953803841682000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -13, 1)":{"1":"-34328203187356429746100471/531203982953803841682000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -13, 2)":{"1":"-34328203187356429746100471/531203982953803841682000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -12, 1)":{"1":"121712690632880771117649143/2076524660637596835666000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -12, 2)":{"1":"121712690632880771117649143/2076524660637596835666000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -11, 1)":{"1":"-319702775426800852379534077/6229573981912790506998000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -11, 2)":{"1":"-319702775426800852379534077/6229573981912790506998000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -10, 1)":{"1":"6090690162164914145847215531/143280201583994181660954000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -10, 2)":{"1":"6090690162164914145847215531/143280201583994181660954000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -9, 1)":{"1":"-214566227694781980192420772693/6734169474447726538064838000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -9, 2)":{"1":"-214566227694781980192420772693/6734169474447726538064838000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -8, 1)":{"1":"14170946989000905771437640667/748241052716414059784982000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -8, 2)":{"1":"14170946989000905771437640667/748241052716414059784982000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -7, 1)":{"1":"-16274599384541822578043179249/5237687369014898418494874000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -7, 2)":{"1":"-16274599384541822578043179249/5237687369014898418494874000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -6, 1)":{"1":"-62007714683456576602515372301/3741205263582070298924910000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -6, 2)":{"1":"-62007714683456576602515372301/3741205263582070298924910000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -5, 1)":{"1":"466700997471369723230217612503/11223615790746210896774730000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -5, 2)":{"1":"466700997471369723230217612503/11223615790746210896774730000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -4, 1)":{"1":"-835043587447043852836545527663/11223615790746210896774730000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -4, 2)":{"1":"-835043587447043852836545527663/11223615790746210896774730000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -3, 1)":{"1":"71168656537294928722748865641539/594851636909549177529060690000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -3, 2)":{"1":"71168656537294928722748865641539/594851636909549177529060690000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -2, 1)":{"1":"-1002345084039382960947552360174251/5353664732185942597761546210000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -2, 2)":{"1":"-1002345084039382960947552360174251/5353664732185942597761546210000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -1, 1)":{"1":"17937629606606536908661793505963241/58890312054045368575377008310000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -1, 2)":{"1":"17937629606606536908661793505963241/58890312054045368575377008310000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), 0, 1)":{"1":"-156153773013705466473360769524157/259102567176818089269414870000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), 0, 2)":{"1":"-156153773013705466473360769524157/259102567176818089269414870000","pi2":"-16/3"},"('R', -55, 3)":{"1":"-252476961434436524654789/1710930820052477348325"},"('R', -54, 3)":{"1":"251825178264892723760189/1140620546701651565550"},"('R', -53, 3)":{"1":"-2598225440311284894579499/10265584920314864089950"},"('R', -52, 3)":{"1":"380855506521562940090939/1368744656041981878660"},"('R', -51, 3)":{"1":"-30098170297797984964323793/102655849203148640899500"},"('R', -50, 3)":{"1":"13463234678384730664853807/43995363944206560385500"},"('R', -49, 3)":{"1":"-677774334822676189381368203/2155772833266121458889500"},"('R', -48, 3)":{"1":"6279390362368769206437761/19509256409648157999000"},"('R', -47, 3)":{"1":"-1409400957214107993454913921/4311545666532242917779000"},"('R', -46, 3)":{"1":"1428958252920186915756529229/4311545666532242917779000"},"('R', -45, 3)":{"1":"-15860466376907692983053436559/47427002331854672095569000"},"('R', -44, 3)":{"1":"47964873780893367870340008671/142281006995564016286707000"},"('R', -43, 3)":{"1":"-502451613021998372348036809/1483282350394813321353000"},"('R', -42, 3)":{"1":"629195000811118894977142877483/1849653090942332211727191000"},"('R', -41, 3)":{"1":"-945097530164640348674434913/2773093089868564035573000"},"('R', -40, 3)":{"1":"1262563339812518633392005077137/3699306181884664423454382000"},"('R', -39, 3)":{"1":"-579890065908593488678349207909/1699681218703764735100662000"},"('R', -38, 3)":{"1":"1128440151359990001206497453307/3309905531159962905196026000"},"('R', -37, 3)":{"1":"-10986016699197853887550976882951/32293943155371529966912578000"},"('R', -36, 3)":{"1":"405464757646825339436181362063423/1194875896748746608775765386000"},"('R', -35, 3)":{"1":"-44883707199593290086507718940887/132763988527638512086196154000"},"('R', -34, 3)":{"1":"363428832318303118385430115181/1079382020549906602326798000"},"('R', -33, 3)":{"1":"-1022861916304206978994120427038649/3053571736135685777982511542000"},"('R', -32, 3)":{"1":"3051788505930871824039831165571957/9160715208407057333947534626000"},"('R', -31, 3)":{"1":"-15160303167740744707096392020718899/45803576042035286669737673130000"},"('R', -30, 3)":{"1":"15056685481313659024509482801211899/45803576042035286669737673130000"},"('R', -29, 3)":{"1":"-44818758225816436734512108979667177/137410728126105860009213019390000"},"('R', -28, 3)":{"1":"43471159783305426024109/134380157341059630000"},"('R', -27, 3)":{"1":"-1277334714769941802683118662853726133/3984911115657069940267177562310000"},"('R', -26, 3)":{"1":"3822065074677945584457270862023278839/11954733346971209820801532686930000"},"('R', -25, 3)":{"1":"-118493734165583042004553896183366145009/370596733756107504444847513294830000"},"('R', -24, 3)":{"1":"237467632960149250865738204759903557997/741193467512215008889695026589660000"},"('R', -23, 3)":{"1":"-238181115152041813502755156599282231197/741193467512215008889695026589660000"},"('R', -22, 3)":{"1":"5832589656008008862731205785409633317/18077889451517439241212073819260000"},"('R', -21, 3)":{"1":"-240199417866517097001599198707919156237/741193467512215008889695026589660000"},"('R', -20, 3)":{"1":"241412948337393132341811901275640685237/741193467512215008889695026589660000"},"('R', -19, 3)":{"1":"-8979080025514672043753302222284156729929/27424158297951955328918715983817420000"},"('R', -18, 3)":{"1":"9029638830568511008206246560462271030329/27424158297951955328918715983817420000"},"('R', -17, 3)":{"1":"-9080978124957061317486977460164355243929/27424158297951955328918715983817420000"},"('R', -16, 3)":{"1":"9134982798433135398847187752384281251549/27424158297951955328918715983817420000"},"('R', -15, 3)":{"1":"-376753882593451037968628032364435557400509/1124390490216030168485667355336514220000"},"('R', -14, 3)":{"1":"379053419824454385258662464895399062742989/1124390490216030168485667355336514220000"},"('R', -13, 3)":{"1":"-16397714286240394481465294906459491895883727/48348791079289297244883696279470111460000"},"('R', -12, 3)":{"1":"16498699091351186312055309986789597376857527/48348791079289297244883696279470111460000"},"('R', -11, 3)":{"1":"-16598788656841515146645068600455108240371047/48348791079289297244883696279470111460000"},"('R', -10, 3)":{"1":"16700822249608834266172008816941197984433047/48348791079289297244883696279470111460000"},"('R', -9, 3)":{"1":"-789679436374353158247897613648211188503073529/2272393180726596970509533725135095238620000"},"('R', -8, 3)":{"1":"794489991752070123249670664159631941547327179/2272393180726596970509533725135095238620000"},"('R', -7, 3)":{"1":"-5594665449262143456807730918159185877204241453/15906752265086178793566736075945666670340000"},"('R', -6, 3)":{"1":"5628275319878182760586571117725139593152589629/15906752265086178793566736075945666670340000"},"('R', -5, 3)":{"1":"-333024376886690555134442383064605892283628237/935691309710951693739219769173274510020000"},"('R', -4, 3)":{"1":"334990611817030956902240498647931454155848117/935691309710951693739219769173274510020000"},"('R', -3, 3)":{"1":"-17857191109787692634920320572202473603469887801/49591639414680439768178647766183549031060000"},"('R', -2, 3)":{"1":"17960562028925623683050490764349146291165770601/49591639414680439768178647766183549031060000"},"('R', -1, 3)":{"1":"-18062389081979682412868722295925359524040028041/49591639414680439768178647766183549031060000"},"('R', 0, 3)":{"1":"18164731188265155896945165014871154683067368741/49591639414680439768178647766183549031060000"},"('BA', 0, (), ((0, 2),), -56, 1)":{"1":"2065108910809431247233885549173261674665835264/26345558439048983626844906625785010422750625","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -55, 1)":{"1":"-18428999699383985822766502841990447254647763564/26345558439048983626844906625785010422750625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -54, 1)":{"1":"25481322751707719998908299838654023305362604114/26345558439048983626844906625785010422750625","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -53, 1)":{"1":"-29792996446856892985251122192822065806509965714/26345558439048983626844906625785010422750625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -52, 1)":{"1":"11682358140170859274770207388822702484299171/9378981288376284666018122686288718555625","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -51, 1)":{"1":"-12493604391654553107243249105751710345344776/9378981288376284666018122686288718555625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -50, 1)":{"1":"13132968922151893854434311564329843495051376/9378981288376284666018122686288718555625","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -49, 1)":{"1":"-13651903971881906006127176005011991761188746/9378981288376284666018122686288718555625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -48, 1)":{"1":"574765363023093473666724801487518449888183/382815562790868761878290721889335451250","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -47, 1)":{"1":"-589508521491216470568131025451981198781633/382815562790868761878290721889335451250","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -46, 1)":{"1":"272532080267180283511847570637608810537/173298127112208583919552160203411250","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -45, 1)":{"1":"-277374329501586652786096468320967341437/173298127112208583919552160203411250","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -44, 1)":{"1":"281530521287602968937870093403336004857/173298127112208583919552160203411250","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -43, 1)":{"1":"-142552309307528858684891076145367942041/86649063556104291959776080101705625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -42, 1)":{"1":"11132552014711774031885699638017262/6694666117291531481092179564375","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -41, 1)":{"1":"-11234339726658976489853074508020837/6694666117291531481092179564375","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -40, 1)":{"1":"26939194404166670256910730832883/15930198970354625772973657500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -39, 1)":{"1":"-6778548114469114058104231292287/3982549742588656443243414375","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -38, 1)":{"1":"973596564374262544898346313966/568935677512665206177630625","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -37, 1)":{"1":"-6845356350108966326051103591187/3982549742588656443243414375","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -36, 1)":{"1":"10036041779613633110114923271/5818188082671521465658750","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -35, 1)":{"1":"-35223109693760044477173559711/20363658289350325129805625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -34, 1)":{"1":"35295141179990518677552467956/20363658289350325129805625","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -33, 1)":{"1":"-35344614355594580055361283131/20363658289350325129805625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -32, 1)":{"1":"141496230437751892193797568749/81454633157401300519222500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -31, 1)":{"1":"-70773034623533237120588602883/40727316578700650259611250","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -30, 1)":{"1":"5664988384397753919808481/3260010932418206216250","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -29, 1)":{"1":"-5664217676435309172035651/3260010932418206216250","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -28, 1)":{"1":"3368844398727655063618/1938175346265283125","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -27, 1)":{"1":"-5664217676435309172035651/3260010932418206216250","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -26, 1)":{"1":"5664988384397753919808481/3260010932418206216250","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -25, 1)":{"1":"-70773034623533237120588602883/40727316578700650259611250","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -24, 1)":{"1":"141496230437751892193797568749/81454633157401300519222500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -23, 1)":{"1":"-35344614355594580055361283131/20363658289350325129805625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -22, 1)":{"1":"35295141179990518677552467956/20363658289350325129805625","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -21, 1)":{"1":"-35223109693760044477173559711/20363658289350325129805625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -20, 1)":{"1":"10036041779613633110114923271/5818188082671521465658750","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -19, 1)":{"1":"-6845356350108966326051103591187/3982549742588656443243414375","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -18, 1)":{"1":"973596564374262544898346313966/568935677512665206177630625","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -17, 1)":{"1":"-6778548114469114058104231292287/3982549742588656443243414375","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -16, 1)":{"1":"26939194404166670256910730832883/15930198970354625772973657500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -15, 1)":{"1":"-11234339726658976489853074508020837/6694666117291531481092179564375","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -14, 1)":{"1":"11132552014711774031885699638017262/6694666117291531481092179564375","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -13, 1)":{"1":"-142552309307528858684891076145367942041/86649063556104291959776080101705625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -12, 1)":{"1":"281530521287602968937870093403336004857/173298127112208583919552160203411250","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -11, 1)":{"1":"-277374329501586652786096468320967341437/173298127112208583919552160203411250","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -10, 1)":{"1":"272532080267180283511847570637608810537/173298127112208583919552160203411250","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -9, 1)":{"1":"-589508521491216470568131025451981198781633/382815562790868761878290721889335451250","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -8, 1)":{"1":"574765363023093473666724801487518449888183/382815562790868761878290721889335451250","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -7, 1)":{"1":"-13651903971881906006127176005011991761188746/9378981288376284666018122686288718555625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -6, 1)":{"1":"13132968922151893854434311564329843495051376/9378981288376284666018122686288718555625","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -5, 1)":{"1":"-12493604391654553107243249105751710345344776/9378981288376284666018122686288718555625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -4, 1)":{"1":"11682358140170859274770207388822702484299171/9378981288376284666018122686288718555625","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -3, 1)":{"1":"-29792996446856892985251122192822065806509965714/26345558439048983626844906625785010422750625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -2, 1)":{"1":"25481322751707719998908299838654023305362604114/26345558439048983626844906625785010422750625","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -1, 1)":{"1":"-18428999699383985822766502841990447254647763564/26345558439048983626844906625785010422750625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), 0, 1)":{"1":"2065108910809431247233885549173261674665835264/26345558439048983626844906625785010422750625","pi2":"-16/3"},"('BA', 1, (2,), ((0, 1),), -56, 1)":{"1":"504953922868873049309578/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -56, 1)":{"1":"-252476961434436524654789/1710930820052477348325"},"('BA', 1, (1,), ((0, 2),), -56, 1)":{"1":"504953922868873049309578/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -56, 2)":{"1":"504953922868873049309578/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -56, 2)":{"1":"-252476961434436524654789/1710930820052477348325"},"('BA', 1, (2,), ((0, 1),), -55, 1)":{"1":"-502998573360241646625778/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -55, 1)":{"1":"360998859163479373605689/1710930820052477348325"},"('BA', 1, (1,), ((0, 2),), -55, 1)":{"1":"-502998573360241646625778/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -55, 2)":{"1":"-502998573360241646625778/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -55, 2)":{"1":"306249072921800098459289/1710930820052477348325"},"('BA', 1, (2,), ((0, 1),), -54, 1)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -54, 1)":{"1":"-414753194746219025567609/1710930820052477348325"},"('BA', 1, (1,), ((0, 2),), -54, 1)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -54, 2)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -54, 2)":{"1":"-332628515383700112848009/1710930820052477348325"},"('BA', 1, (2,), ((0, 1),), -53, 1)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (), ((0, 3),), -53, 1)":{"1":"1350717501930811222820827/5132792460157432044975"},"('BA', 1, (1,), ((0, 2),), -53, 1)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (1,), ((0, 1),), -53, 2)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (), ((0, 2),), -53, 2)":{"1":"1049593677601575209515627/5132792460157432044975"},"('BA', 1, (2,), ((0, 1),), -52, 1)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (), ((0, 3),), -52, 1)":{"1":"-26976285599794040355359/96845140757687397075"},"('BA', 1, (1,), ((0, 2),), -52, 1)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -52, 2)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (), ((0, 2),), -52, 2)":{"1":"-20519942882614880550359/96845140757687397075"},"('BA', 1, (2,), ((0, 1),), -51, 1)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (), ((0, 3),), -51, 1)":{"1":"28156306391795400639719/96845140757687397075"},"('BA', 1, (1,), ((0, 2),), -51, 1)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -51, 2)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (), ((0, 2),), -51, 2)":{"1":"21080154773767041493439/96845140757687397075"},"('BA', 1, (2,), ((0, 1),), -50, 1)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (), ((0, 3),), -50, 1)":{"1":"-29128555648029438822119/96845140757687397075"},"('BA', 1, (1,), ((0, 2),), -50, 1)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -50, 2)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (), ((0, 2),), -50, 2)":{"1":"-21535896612626746891439/96845140757687397075"},"('BA', 1, (2,), ((0, 1),), -49, 1)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (), ((0, 3),), -49, 1)":{"1":"29952016044871946518391/96845140757687397075"},"('BA', 1, (1,), ((0, 2),), -49, 1)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -49, 2)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (), ((0, 2),), -49, 2)":{"1":"21916636366005540772511/96845140757687397075"},"('BA', 1, (2,), ((0, 1),), -48, 1)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (), ((0, 3),), -48, 1)":{"1":"-4380504480674906245913/13835020108241056725"},"('BA', 1, (1,), ((0, 2),), -48, 1)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (1,), ((0, 1),), -48, 2)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (), ((0, 2),), -48, 2)":{"1":"-3177253017546741198173/13835020108241056725"},"('BA', 1, (2,), ((0, 1),), -47, 1)":{"1":"-561365202194213936938/1976431444034436675"},"('BA', 1, (), ((0, 3),), -47, 1)":{"1":"4469663499150237500363/13835020108241056725"},"('BA', 1, (1,), ((0, 2),), -47, 1)":{"1":"-561365202194213936938/1976431444034436675"},"('BA', 1, (1,), ((0, 1),), -47, 2)":{"1":"-561365202194213936938/1976431444034436675"},"('BA', 1, (), ((0, 2),), -47, 2)":{"1":"3217220853414993139823/13835020108241056725"},"('BA', 1, (2,), ((0, 1),), -46, 1)":{"1":"11886678538121254454/42051732851796525"},"('BA', 1, (), ((0, 3),), -46, 1)":{"1":"-96782724248599528549/294362129962575675"},"('BA', 1, (1,), ((0, 2),), -46, 1)":{"1":"11886678538121254454/42051732851796525"},"('BA', 1, (1,), ((0, 1),), -46, 2)":{"1":"11886678538121254454/42051732851796525"},"('BA', 1, (), ((0, 2),), -46, 2)":{"1":"-69193049566011959569/294362129962575675"},"('BA', 1, (2,), ((0, 1),), -45, 1)":{"1":"-11828171779370928854/42051732851796525"},"('BA', 1, (), ((0, 3),), -45, 1)":{"1":"98290602985482920149/294362129962575675"},"('BA', 1, (1,), ((0, 2),), -45, 1)":{"1":"-11828171779370928854/42051732851796525"},"('BA', 1, (1,), ((0, 1),), -45, 2)":{"1":"-11828171779370928854/42051732851796525"},"('BA', 1, (), ((0, 2),), -45, 2)":{"1":"69844602106640585569/294362129962575675"},"('BA', 1, (2,), ((0, 1),), -44, 1)":{"1":"11768364870426151574/42051732851796525"},"('BA', 1, (), ((0, 3),), -44, 1)":{"1":"-99651210163976603269/294362129962575675"},"('BA', 1, (1,), ((0, 2),), -44, 1)":{"1":"11768364870426151574/42051732851796525"},"('BA', 1, (1,), ((0, 1),), -44, 2)":{"1":"11768364870426151574/42051732851796525"},"('BA', 1, (), ((0, 2),), -44, 2)":{"1":"-70420243605234066889/294362129962575675"},"('BA', 1, (2,), ((0, 1),), -43, 1)":{"1":"-1064290792140982834/3822884804708775"},"('BA', 1, (), ((0, 3),), -43, 1)":{"1":"100886296023959438269/294362129962575675"},"('BA', 1, (1,), ((0, 2),), -43, 1)":{"1":"-1064290792140982834/3822884804708775"},"('BA', 1, (1,), ((0, 1),), -43, 2)":{"1":"-1064290792140982834/3822884804708775"},"('BA', 1, (), ((0, 2),), -43, 2)":{"1":"70930745760693638689/294362129962575675"},"('BA', 1, (2,), ((0, 1),), -42, 1)":{"1":"24618625978670038/88904297783925"},"('BA', 1, (), ((0, 3),), -42, 1)":{"1":"-2372392820592496183/6845630929362225"},"('BA', 1, (1,), ((0, 2),), -42, 1)":{"1":"24618625978670038/88904297783925"},"('BA', 1, (1,), ((0, 1),), -42, 2)":{"1":"24618625978670038/88904297783925"},"('BA', 1, (), ((0, 2),), -42, 2)":{"1":"-1660104960385646323/6845630929362225"},"('BA', 1, (2,), ((0, 1),), -41, 1)":{"1":"-171382069340995066/622330084487475"},"('BA', 1, (), ((0, 3),), -41, 1)":{"1":"2396385127087784743/6845630929362225"},"('BA', 1, (1,), ((0, 2),), -41, 1)":{"1":"-171382069340995066/622330084487475"},"('BA', 1, (1,), ((0, 1),), -41, 2)":{"1":"-171382069340995066/622330084487475"},"('BA', 1, (), ((0, 2),), -41, 2)":{"1":"1669493254231628803/6845630929362225"},"('BA', 1, (2,), ((0, 1),), -40, 1)":{"1":"4156356762387626/15178782548475"},"('BA', 1, (), ((0, 3),), -40, 1)":{"1":"-58985968764589523/166966608033225"},"('BA', 1, (1,), ((0, 2),), -40, 1)":{"1":"4156356762387626/15178782548475"},"('BA', 1, (1,), ((0, 1),), -40, 2)":{"1":"4156356762387626/15178782548475"},"('BA', 1, (), ((0, 2),), -40, 2)":{"1":"-40922965478860733/166966608033225"},"('BA', 1, (2,), ((0, 1),), -39, 1)":{"1":"-4132070710310066/15178782548475"},"('BA', 1, (), ((0, 3),), -39, 1)":{"1":"59480975649582143/166966608033225"},"('BA', 1, (1,), ((0, 2),), -39, 1)":{"1":"-4132070710310066/15178782548475"},"('BA', 1, (1,), ((0, 1),), -39, 2)":{"1":"-4132070710310066/15178782548475"},"('BA', 1, (), ((0, 2),), -39, 2)":{"1":"41103682278143753/166966608033225"},"('BA', 1, (2,), ((0, 1),), -38, 1)":{"1":"4107161938948466/15178782548475"},"('BA', 1, (), ((0, 3),), -38, 1)":{"1":"-59937636457878143/166966608033225"},"('BA', 1, (1,), ((0, 2),), -38, 1)":{"1":"4107161938948466/15178782548475"},"('BA', 1, (1,), ((0, 1),), -38, 2)":{"1":"4107161938948466/15178782548475"},"('BA', 1, (), ((0, 2),), -38, 2)":{"1":"-41263513561047353/166966608033225"},"('BA', 1, (2,), ((0, 1),), -37, 1)":{"1":"-4081597673603666/15178782548475"},"('BA', 1, (), ((0, 3),), -37, 1)":{"1":"60359446836067343/166966608033225"},"('BA', 1, (1,), ((0, 2),), -37, 1)":{"1":"-4081597673603666/15178782548475"},"('BA', 1, (1,), ((0, 1),), -37, 2)":{"1":"-4081597673603666/15178782548475"},"('BA', 1, (), ((0, 2),), -37, 2)":{"1":"41404117020443753/166966608033225"},"('BA', 1, (2,), ((0, 1),), -36, 1)":{"1":"109603850869418/410237366175"},"('BA', 1, (), ((0, 3),), -36, 1)":{"1":"-1641873957537299/4512611027925"},"('BA', 1, (1,), ((0, 2),), -36, 1)":{"1":"109603850869418/410237366175"},"('BA', 1, (1,), ((0, 1),), -36, 2)":{"1":"109603850869418/410237366175"},"('BA', 1, (), ((0, 2),), -36, 2)":{"1":"-1122347568659549/4512611027925"},"('BA', 1, (2,), ((0, 1),), -35, 1)":{"1":"-108874539996218/410237366175"},"('BA', 1, (), ((0, 3),), -35, 1)":{"1":"235945066722557/644658718275"},"('BA', 1, (1,), ((0, 2),), -35, 1)":{"1":"-108874539996218/410237366175"},"('BA', 1, (1,), ((0, 1),), -35, 2)":{"1":"-108874539996218/410237366175"},"('BA', 1, (), ((0, 2),), -35, 2)":{"1":"1125212718518549/4512611027925"},"('BA', 1, (2,), ((0, 1),), -34, 1)":{"1":"108124391669498/410237366175"},"('BA', 1, (), ((0, 3),), -34, 1)":{"1":"-1660617246978539/4512611027925"},"('BA', 1, (1,), ((0, 2),), -34, 1)":{"1":"108124391669498/410237366175"},"('BA', 1, (1,), ((0, 1),), -34, 2)":{"1":"108124391669498/410237366175"},"('BA', 1, (), ((0, 2),), -34, 2)":{"1":"-1127650700580389/4512611027925"},"('BA', 1, (2,), ((0, 1),), -33, 1)":{"1":"-107352180156698/410237366175"},"('BA', 1, (), ((0, 3),), -33, 1)":{"1":"1668926914344539/4512611027925"},"('BA', 1, (1,), ((0, 2),), -33, 1)":{"1":"-107352180156698/410237366175"},"('BA', 1, (1,), ((0, 1),), -33, 2)":{"1":"-107352180156698/410237366175"},"('BA', 1, (), ((0, 2),), -33, 2)":{"1":"1129681952603189/4512611027925"},"('BA', 1, (2,), ((0, 1),), -32, 1)":{"1":"1172122251245278/4512611027925"},"('BA', 1, (), ((0, 3),), -32, 1)":{"1":"-1676584678513139/4512611027925"},"('BA', 1, (1,), ((0, 2),), -32, 1)":{"1":"1172122251245278/4512611027925"},"('BA', 1, (1,), ((0, 1),), -32, 2)":{"1":"1172122251245278/4512611027925"},"('BA', 1, (), ((0, 2),), -32, 2)":{"1":"-1131322902067889/4512611027925"},"('BA', 1, (2,), ((0, 1),), -31, 1)":{"1":"-1163097029189428/4512611027925"},"('BA', 1, (), ((0, 3),), -31, 1)":{"1":"1683624351716702/4512611027925"},"('BA', 1, (1,), ((0, 2),), -31, 1)":{"1":"-1163097029189428/4512611027925"},"('BA', 1, (1,), ((0, 1),), -31, 2)":{"1":"-1163097029189428/4512611027925"},"('BA', 1, (), ((0, 2),), -31, 2)":{"1":"1132586433155708/4512611027925"},"('BA', 1, (2,), ((0, 1),), -30, 1)":{"1":"37218731320588/145568097675"},"('BA', 1, (), ((0, 3),), -30, 1)":{"1":"-54518520587042/145568097675"},"('BA', 1, (1,), ((0, 2),), -30, 1)":{"1":"37218731320588/145568097675"},"('BA', 1, (1,), ((0, 1),), -30, 2)":{"1":"37218731320588/145568097675"},"('BA', 1, (), ((0, 2),), -30, 2)":{"1":"-36563943123668/145568097675"},"('BA', 1, (2,), ((0, 1),), -29, 1)":{"1":"-36908186045548/145568097675"},"('BA', 1, (), ((0, 3),), -29, 1)":{"1":"18236099418374/48522699225"},"('BA', 1, (1,), ((0, 2),), -29, 1)":{"1":"-36908186045548/145568097675"},"('BA', 1, (1,), ((0, 1),), -29, 2)":{"1":"-36908186045548/145568097675"},"('BA', 1, (), ((0, 2),), -29, 2)":{"1":"36581195638948/145568097675"},"('BA', 1, (2,), ((0, 1),), -28, 1)":{"1":"1261618355612/5019589575"},"('BA', 1, (), ((0, 3),), -28, 1)":{"1":"-630809177806/1673196525"},"('BA', 1, (1,), ((0, 2),), -28, 1)":{"1":"1261618355612/5019589575"},"('BA', 1, (1,), ((0, 1),), -28, 2)":{"1":"1261618355612/5019589575"},"('BA', 1, (), ((0, 2),), -28, 2)":{"1":"-1261618355612/5019589575"},"('BA', 1, (2,), ((0, 1),), -27, 1)":{"1":"-36908186045548/145568097675"},"('BA', 1, (), ((0, 3),), -27, 1)":{"1":"18672086627174/48522699225"},"('BA', 1, (1,), ((0, 2),), -27, 1)":{"1":"-36908186045548/145568097675"},"('BA', 1, (1,), ((0, 1),), -27, 2)":{"1":"-36908186045548/145568097675"},"('BA', 1, (), ((0, 2),), -27, 2)":{"1":"37235176452148/145568097675"},"('BA', 1, (2,), ((0, 1),), -26, 1)":{"1":"37218731320588/145568097675"},"('BA', 1, (), ((0, 3),), -26, 1)":{"1":"-57137673374722/145568097675"},"('BA', 1, (1,), ((0, 2),), -26, 1)":{"1":"37218731320588/145568097675"},"('BA', 1, (1,), ((0, 1),), -26, 2)":{"1":"37218731320588/145568097675"},"('BA', 1, (), ((0, 2),), -26, 2)":{"1":"-12624506505836/48522699225"},"('BA', 1, (2,), ((0, 1),), -25, 1)":{"1":"-1163097029189428/4512611027925"},"('BA', 1, (), ((0, 3),), -25, 1)":{"1":"1805666735851582/4512611027925"},"('BA', 1, (1,), ((0, 2),), -25, 1)":{"1":"-1163097029189428/4512611027925"},"('BA', 1, (1,), ((0, 1),), -25, 2)":{"1":"-1163097029189428/4512611027925"},"('BA', 1, (), ((0, 2),), -25, 2)":{"1":"397869208407716/1504203675975"},"('BA', 1, (2,), ((0, 1),), -24, 1)":{"1":"1172122251245278/4512611027925"},"('BA', 1, (), ((0, 3),), -24, 1)":{"1":"-367956415044539/902522205585"},"('BA', 1, (1,), ((0, 2),), -24, 1)":{"1":"1172122251245278/4512611027925"},"('BA', 1, (1,), ((0, 1),), -24, 2)":{"1":"1172122251245278/4512611027925"},"('BA', 1, (), ((0, 2),), -24, 2)":{"1":"-404307200140889/1504203675975"},"('BA', 1, (2,), ((0, 1),), -23, 1)":{"1":"-107352180156698/410237366175"},"('BA', 1, (), ((0, 3),), -23, 1)":{"1":"374739006165299/902522205585"},"('BA', 1, (1,), ((0, 2),), -23, 1)":{"1":"-107352180156698/410237366175"},"('BA', 1, (1,), ((0, 1),), -23, 2)":{"1":"-107352180156698/410237366175"},"('BA', 1, (), ((0, 2),), -23, 2)":{"1":"410688670281389/1504203675975"},"('BA', 1, (2,), ((0, 1),), -22, 1)":{"1":"108124391669498/410237366175"},"('BA', 1, (), ((0, 3),), -22, 1)":{"1":"-381497535622979/902522205585"},"('BA', 1, (1,), ((0, 2),), -22, 1)":{"1":"108124391669498/410237366175"},"('BA', 1, (1,), ((0, 1),), -22, 2)":{"1":"108124391669498/410237366175"},"('BA', 1, (), ((0, 2),), -22, 2)":{"1":"-417028638716189/1504203675975"},"('BA', 1, (2,), ((0, 1),), -21, 1)":{"1":"-108874539996218/410237366175"},"('BA', 1, (), ((0, 3),), -21, 1)":{"1":"388248870563459/902522205585"},"('BA', 1, (1,), ((0, 2),), -21, 1)":{"1":"-108874539996218/410237366175"},"('BA', 1, (1,), ((0, 1),), -21, 2)":{"1":"-108874539996218/410237366175"},"('BA', 1, (), ((0, 2),), -21, 2)":{"1":"60477483876107/214886239425"},"('BA', 1, (2,), ((0, 1),), -20, 1)":{"1":"109603850869418/410237366175"},"('BA', 1, (), ((0, 3),), -20, 1)":{"1":"-395010624230699/902522205585"},"('BA', 1, (1,), ((0, 2),), -20, 1)":{"1":"109603850869418/410237366175"},"('BA', 1, (1,), ((0, 1),), -20, 2)":{"1":"109603850869418/410237366175"},"('BA', 1, (), ((0, 2),), -20, 2)":{"1":"-429645716822549/1504203675975"},"('BA', 1, (2,), ((0, 1),), -19, 1)":{"1":"-4081597673603666/15178782548475"},"('BA', 1, (), ((0, 3),), -19, 1)":{"1":"14866655278570727/33393321606645"},"('BA', 1, (1,), ((0, 2),), -19, 1)":{"1":"-4081597673603666/15178782548475"},"('BA', 1, (1,), ((0, 1),), -19, 2)":{"1":"-4081597673603666/15178782548475"},"('BA', 1, (), ((0, 2),), -19, 2)":{"1":"16130343932945633/55655536011075"},"('BA', 1, (2,), ((0, 1),), -18, 1)":{"1":"4107161938948466/15178782548475"},"('BA', 1, (), ((0, 3),), -18, 1)":{"1":"-15119741505484247/33393321606645"},"('BA', 1, (1,), ((0, 2),), -18, 1)":{"1":"4107161938948466/15178782548475"},"('BA', 1, (1,), ((0, 1),), -18, 2)":{"1":"4107161938948466/15178782548475"},"('BA', 1, (), ((0, 2),), -18, 2)":{"1":"-16364683031939633/55655536011075"},"('BA', 1, (2,), ((0, 1),), -17, 1)":{"1":"-4132070710310066/15178782548475"},"('BA', 1, (), ((0, 3),), -17, 1)":{"1":"15375471558130007/33393321606645"},"('BA', 1, (1,), ((0, 2),), -17, 1)":{"1":"-4132070710310066/15178782548475"},"('BA', 1, (1,), ((0, 1),), -17, 2)":{"1":"-4132070710310066/15178782548475"},"('BA', 1, (), ((0, 2),), -17, 2)":{"1":"5533541483186411/18551845337025"},"('BA', 1, (2,), ((0, 1),), -16, 1)":{"1":"4156356762387626/15178782548475"},"('BA', 1, (), ((0, 3),), -16, 1)":{"1":"-15634760878840427/33393321606645"},"('BA', 1, (1,), ((0, 2),), -16, 1)":{"1":"4156356762387626/15178782548475"},"('BA', 1, (1,), ((0, 1),), -16, 2)":{"1":"4156356762387626/15178782548475"},"('BA', 1, (), ((0, 2),), -16, 2)":{"1":"-5612987032629671/18551845337025"},"('BA', 1, (2,), ((0, 1),), -15, 1)":{"1":"-171382069340995066/622330084487475"},"('BA', 1, (), ((0, 3),), -15, 1)":{"1":"651844632233010487/1369126185872445"},"('BA', 1, (1,), ((0, 2),), -15, 1)":{"1":"-171382069340995066/622330084487475"},"('BA', 1, (1,), ((0, 1),), -15, 2)":{"1":"-171382069340995066/622330084487475"},"('BA', 1, (), ((0, 2),), -15, 2)":{"1":"233434696807806961/760625658818025"},"('BA', 1, (2,), ((0, 1),), -14, 1)":{"1":"24618625978670038/88904297783925"},"('BA', 1, (), ((0, 3),), -14, 1)":{"1":"-662901956096056519/1369126185872445"},"('BA', 1, (1,), ((0, 2),), -14, 1)":{"1":"24618625978670038/88904297783925"},"('BA', 1, (1,), ((0, 1),), -14, 2)":{"1":"24618625978670038/88904297783925"},"('BA', 1, (), ((0, 2),), -14, 2)":{"1":"-78931979271464427/253541886272675"},"('BA', 1, (2,), ((0, 1),), -13, 1)":{"1":"-1064290792140982834/3822884804708775"},"('BA', 1, (), ((0, 3),), -13, 1)":{"1":"28992975392121519277/58872425992515135"},"('BA', 1, (1,), ((0, 2),), -13, 1)":{"1":"-1064290792140982834/3822884804708775"},"('BA', 1, (1,), ((0, 1),), -13, 2)":{"1":"-1064290792140982834/3822884804708775"},"('BA', 1, (), ((0, 2),), -13, 2)":{"1":"3443334675148804361/10902301109725025"},"('BA', 1, (2,), ((0, 1),), -12, 1)":{"1":"11768364870426151574/42051732851796525"},"('BA', 1, (), ((0, 3),), -12, 1)":{"1":"-29496890422994515957/58872425992515135"},"('BA', 1, (1,), ((0, 2),), -12, 1)":{"1":"11768364870426151574/42051732851796525"},"('BA', 1, (1,), ((0, 1),), -12, 2)":{"1":"11768364870426151574/42051732851796525"},"('BA', 1, (), ((0, 2),), -12, 2)":{"1":"-3493957947434520561/10902301109725025"},"('BA', 1, (2,), ((0, 1),), -11, 1)":{"1":"-11828171779370928854/42051732851796525"},"('BA', 1, (), ((0, 3),), -11, 1)":{"1":"30020200876261317157/58872425992515135"},"('BA', 1, (1,), ((0, 2),), -11, 1)":{"1":"-11828171779370928854/42051732851796525"},"('BA', 1, (1,), ((0, 1),), -11, 2)":{"1":"-11828171779370928854/42051732851796525"},"('BA', 1, (), ((0, 2),), -11, 2)":{"1":"3546288992761200681/10902301109725025"},"('BA', 1, (2,), ((0, 1),), -10, 1)":{"1":"11886678538121254454/42051732851796525"},"('BA', 1, (), ((0, 3),), -10, 1)":{"1":"-30567505010389362997/58872425992515135"},"('BA', 1, (1,), ((0, 2),), -10, 1)":{"1":"11886678538121254454/42051732851796525"},"('BA', 1, (1,), ((0, 1),), -10, 2)":{"1":"11886678538121254454/42051732851796525"},"('BA', 1, (), ((0, 2),), -10, 2)":{"1":"-3600757406210577881/10902301109725025"},"('BA', 1, (2,), ((0, 1),), -9, 1)":{"1":"-561365202194213936938/1976431444034436675"},"('BA', 1, (), ((0, 3),), -9, 1)":{"1":"1463801149385651035067/2767004021648211345"},"('BA', 1, (1,), ((0, 2),), -9, 1)":{"1":"-561365202194213936938/1976431444034436675"},"('BA', 1, (1,), ((0, 1),), -9, 2)":{"1":"-561365202194213936938/1976431444034436675"},"('BA', 1, (), ((0, 2),), -9, 2)":{"1":"171921925085333406567/512408152157076175"},"('BA', 1, (2,), ((0, 1),), -8, 1)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (), ((0, 3),), -8, 1)":{"1":"-1492700969167310131337/2767004021648211345"},"('BA', 1, (1,), ((0, 2),), -8, 1)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (1,), ((0, 1),), -8, 2)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (), ((0, 2),), -8, 2)":{"1":"-1572917733375854467853/4611673369413685575"},"('BA', 1, (2,), ((0, 1),), -7, 1)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (), ((0, 3),), -7, 1)":{"1":"10667104815592572728279/19369028151537479415"},"('BA', 1, (1,), ((0, 2),), -7, 1)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -7, 2)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (), ((0, 2),), -7, 2)":{"1":"11202796794183666444671/32281713585895799025"},"('BA', 1, (2,), ((0, 1),), -6, 1)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (), ((0, 3),), -6, 1)":{"1":"-10906173963062978188487/19369028151537479415"},"('BA', 1, (1,), ((0, 2),), -6, 1)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -6, 2)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (), ((0, 2),), -6, 2)":{"1":"-11412351232089824317199/32281713585895799025"},"('BA', 1, (2,), ((0, 1),), -5, 1)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (), ((0, 3),), -5, 1)":{"1":"11173542508527338688647/19369028151537479415"},"('BA', 1, (1,), ((0, 2),), -5, 1)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -5, 2)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (), ((0, 2),), -5, 2)":{"1":"11645285949729229298399/32281713585895799025"},"('BA', 1, (2,), ((0, 1),), -4, 1)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (), ((0, 3),), -4, 1)":{"1":"-11481063078564056823359/19369028151537479415"},"('BA', 1, (1,), ((0, 2),), -4, 1)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -4, 2)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (), ((0, 2),), -4, 2)":{"1":"-11911485926376000810359/32281713585895799025"},"('BA', 1, (2,), ((0, 1),), -3, 1)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (), ((0, 3),), -3, 1)":{"1":"628020323540644790888347/1026558492031486408995"},"('BA', 1, (1,), ((0, 2),), -3, 1)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (1,), ((0, 1),), -3, 2)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (), ((0, 2),), -3, 2)":{"1":"648095245162593858442027/1710930820052477348325"},"('BA', 1, (2,), ((0, 1),), -2, 1)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -2, 1)":{"1":"-217653964276173635040569/342186164010495469665"},"('BA', 1, (1,), ((0, 2),), -2, 1)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -2, 2)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -2, 2)":{"1":"-223128942900341562555209/570310273350825782775"},"('BA', 1, (2,), ((0, 1),), -1, 1)":{"1":"-502998573360241646625778/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -1, 1)":{"1":"229599372183449113254329/342186164010495469665"},"('BA', 1, (1,), ((0, 2),), -1, 1)":{"1":"-502998573360241646625778/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -1, 2)":{"1":"-502998573360241646625778/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -1, 2)":{"1":"233249357932894398264089/570310273350825782775"},"('BA', 1, (2,), ((0, 1),), 0, 1)":{"1":"504953922868873049309578/1710930820052477348325"},"('BA', 1, (), ((0, 3),), 0, 1)":{"1":"-252476961434436524654789/342186164010495469665"},"('BA', 1, (1,), ((0, 2),), 0, 1)":{"1":"504953922868873049309578/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), 0, 2)":{"1":"504953922868873049309578/1710930820052477348325"},"('BA', 1, (), ((0, 2),), 0, 2)":{"1":"-252476961434436524654789/570310273350825782775"},"('BA', 1, (), ((0, 1),), -56, 3)":{"1":"-252476961434436524654789/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -55, 3)":{"1":"251499286680120823312889/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -54, 3)":{"1":"-250503836021181200128409/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -53, 3)":{"1":"748469853272339196210427/5132792460157432044975"},"('BA', 1, (), ((0, 1),), -52, 3)":{"1":"-14063600165435720745359/96845140757687397075"},"('BA', 1, (), ((0, 1),), -51, 3)":{"1":"14004003155738682347159/96845140757687397075"},"('BA', 1, (), ((0, 1),), -50, 3)":{"1":"-13943237577224054960759/96845140757687397075"},"('BA', 1, (), ((0, 1),), -49, 3)":{"1":"13881256687139135026631/96845140757687397075"},"('BA', 1, (), ((0, 1),), -48, 3)":{"1":"-282000222059796592919/1976431444034436675"},"('BA', 1, (), ((0, 1),), -47, 3)":{"1":"280682601097106968469/1976431444034436675"},"('BA', 1, (), ((0, 1),), -46, 3)":{"1":"-5943339269060627227/42051732851796525"},"('BA', 1, (), ((0, 1),), -45, 3)":{"1":"5914085889685464427/42051732851796525"},"('BA', 1, (), ((0, 1),), -44, 3)":{"1":"-5884182435213075787/42051732851796525"},"('BA', 1, (), ((0, 1),), -43, 3)":{"1":"532145396070491417/3822884804708775"},"('BA', 1, (), ((0, 1),), -42, 3)":{"1":"-12309312989335019/88904297783925"},"('BA', 1, (), ((0, 1),), -41, 3)":{"1":"85691034670497533/622330084487475"},"('BA', 1, (), ((0, 1),), -40, 3)":{"1":"-2078178381193813/15178782548475"},"('BA', 1, (), ((0, 1),), -39, 3)":{"1":"2066035355155033/15178782548475"},"('BA', 1, (), ((0, 1),), -38, 3)":{"1":"-2053580969474233/15178782548475"},"('BA', 1, (), ((0, 1),), -37, 3)":{"1":"2040798836801833/15178782548475"},"('BA', 1, (), ((0, 1),), -36, 3)":{"1":"-54801925434709/410237366175"},"('BA', 1, (), ((0, 1),), -35, 3)":{"1":"54437269998109/410237366175"},"('BA', 1, (), ((0, 1),), -34, 3)":{"1":"-54062195834749/410237366175"},"('BA', 1, (), ((0, 1),), -33, 3)":{"1":"53676090078349/410237366175"},"('BA', 1, (), ((0, 1),), -32, 3)":{"1":"-586061125622639/4512611027925"},"('BA', 1, (), ((0, 1),), -31, 3)":{"1":"581548514594714/4512611027925"},"('BA', 1, (), ((0, 1),), -30, 3)":{"1":"-18609365660294/145568097675"},"('BA', 1, (), ((0, 1),), -29, 3)":{"1":"18454093022774/145568097675"},"('BA', 1, (), ((0, 1),), -28, 3)":{"1":"-630809177806/5019589575"},"('BA', 1, (), ((0, 1),), -27, 3)":{"1":"18454093022774/145568097675"},"('BA', 1, (), ((0, 1),), -26, 3)":{"1":"-18609365660294/145568097675"},"('BA', 1, (), ((0, 1),), -25, 3)":{"1":"581548514594714/4512611027925"},"('BA', 1, (), ((0, 1),), -24, 3)":{"1":"-586061125622639/4512611027925"},"('BA', 1, (), ((0, 1),), -23, 3)":{"1":"53676090078349/410237366175"},"('BA', 1, (), ((0, 1),), -22, 3)":{"1":"-54062195834749/410237366175"},"('BA', 1, (), ((0, 1),), -21, 3)":{"1":"54437269998109/410237366175"},"('BA', 1, (), ((0, 1),), -20, 3)":{"1":"-54801925434709/410237366175"},"('BA', 1, (), ((0, 1),), -19, 3)":{"1":"2040798836801833/15178782548475"},"('BA', 1, (), ((0, 1),), -18, 3)":{"1":"-2053580969474233/15178782548475"},"('BA', 1, (), ((0, 1),), -17, 3)":{"1":"2066035355155033/15178782548475"},"('BA', 1, (), ((0, 1),), -16, 3)":{"1":"-2078178381193813/15178782548475"},"('BA', 1, (), ((0, 1),), -15, 3)":{"1":"85691034670497533/622330084487475"},"('BA', 1, (), ((0, 1),), -14, 3)":{"1":"-12309312989335019/88904297783925"},"('BA', 1, (), ((0, 1),), -13, 3)":{"1":"532145396070491417/3822884804708775"},"('BA', 1, (), ((0, 1),), -12, 3)":{"1":"-5884182435213075787/42051732851796525"},"('BA', 1, (), ((0, 1),), -11, 3)":{"1":"5914085889685464427/42051732851796525"},"('BA', 1, (), ((0, 1),), -10, 3)":{"1":"-5943339269060627227/42051732851796525"},"('BA', 1, (), ((0, 1),), -9, 3)":{"1":"280682601097106968469/1976431444034436675"},"('BA', 1, (), ((0, 1),), -8, 3)":{"1":"-282000222059796592919/1976431444034436675"},"('BA', 1, (), ((0, 1),), -7, 3)":{"1":"13881256687139135026631/96845140757687397075"},"('BA', 1, (), ((0, 1),), -6, 3)":{"1":"-13943237577224054960759/96845140757687397075"},"('BA', 1, (), ((0, 1),), -5, 3)":{"1":"14004003155738682347159/96845140757687397075"},"('BA', 1, (), ((0, 1),), -4, 3)":{"1":"-14063600165435720745359/96845140757687397075"},"('BA', 1, (), ((0, 1),), -3, 3)":{"1":"748469853272339196210427/5132792460157432044975"},"('BA', 1, (), ((0, 1),), -2, 3)":{"1":"-250503836021181200128409/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -1, 3)":{"1":"251499286680120823312889/1710930820052477348325"},"('BA', 1, (), ((0, 1),), 0, 3)":{"1":"-252476961434436524654789/1710930820052477348325"},"('BA', 1, (-2,), ((0, 1),), -56, 1)":{"1":"-504953922868873049309578/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -56, 1)":{"1":"252476961434436524654789/570310273350825782775"},"('BA', 1, (-2,), ((0, 1),), -55, 1)":{"1":"502998573360241646625778/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -55, 1)":{"1":"-214999429185667973215289/570310273350825782775"},"('BA', 1, (-2,), ((0, 1),), -54, 1)":{"1":"-501007672042362400256818/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -54, 1)":{"1":"195754049779501924982009/570310273350825782775"},"('BA', 1, (-2,), ((0, 1),), -53, 1)":{"1":"1496939706544678392420854/5132792460157432044975"},"('BA', 0, (), ((0, 3),), -53, 1)":{"1":"-547720637052848520673627/1710930820052477348325"},"('BA', 1, (-2,), ((0, 1),), -52, 1)":{"1":"-28127200330871441490718/96845140757687397075"},"('BA', 0, (), ((0, 3),), -52, 1)":{"1":"9759371687316280875359/32281713585895799025"},"('BA', 1, (-2,), ((0, 1),), -51, 1)":{"1":"28008006311477364694318/96845140757687397075"},"('BA', 0, (), ((0, 3),), -51, 1)":{"1":"-9286568743719776249639/32281713585895799025"},"('BA', 1, (-2,), ((0, 1),), -50, 1)":{"1":"-27886475154448109921518/96845140757687397075"},"('BA', 0, (), ((0, 3),), -50, 1)":{"1":"8881464886955593673639/32281713585895799025"},"('BA', 1, (-2,), ((0, 1),), -49, 1)":{"1":"27762513374278270053262/96845140757687397075"},"('BA', 0, (), ((0, 3),), -49, 1)":{"1":"-8524336901228197862711/32281713585895799025"},"('BA', 1, (-2,), ((0, 1),), -48, 1)":{"1":"-564000444119593185838/1976431444034436675"},"('BA', 0, (), ((0, 3),), -48, 1)":{"1":"1171833912333132785273/4611673369413685575"},"('BA', 1, (-2,), ((0, 1),), -47, 1)":{"1":"561365202194213936938/1976431444034436675"},"('BA', 0, (), ((0, 3),), -47, 1)":{"1":"-1129816443856252538923/4611673369413685575"},"('BA', 1, (-2,), ((0, 1),), -46, 1)":{"1":"-11886678538121254454/42051732851796525"},"('BA', 0, (), ((0, 3),), -46, 1)":{"1":"23210258428366011269/98120709987525225"},"('BA', 1, (-2,), ((0, 1),), -45, 1)":{"1":"11828171779370928854/42051732851796525"},"('BA', 0, (), ((0, 3),), -45, 1)":{"1":"-22434600641903361269/98120709987525225"},"('BA', 1, (-2,), ((0, 1),), -44, 1)":{"1":"-11768364870426151574/42051732851796525"},"('BA', 0, (), ((0, 3),), -44, 1)":{"1":"21701966007329839589/98120709987525225"},"('BA', 1, (-2,), ((0, 1),), -43, 1)":{"1":"1064290792140982834/3822884804708775"},"('BA', 0, (), ((0, 3),), -43, 1)":{"1":"-21004828655250639389/98120709987525225"},"('BA', 1, (-2,), ((0, 1),), -42, 1)":{"1":"-24618625978670038/88904297783925"},"('BA', 0, (), ((0, 3),), -42, 1)":{"1":"472958526707563223/2281876976454075"},"('BA', 1, (-2,), ((0, 1),), -41, 1)":{"1":"171382069340995066/622330084487475"},"('BA', 0, (), ((0, 3),), -41, 1)":{"1":"-65429542781624129/325982425207725"},"('BA', 1, (-2,), ((0, 1),), -40, 1)":{"1":"-4156356762387626/15178782548475"},"('BA', 0, (), ((0, 3),), -40, 1)":{"1":"1545422857520869/7950790858725"},"('BA', 1, (-2,), ((0, 1),), -39, 1)":{"1":"4132070710310066/15178782548475"},"('BA', 0, (), ((0, 3),), -39, 1)":{"1":"-1496408570344729/7950790858725"},"('BA', 1, (-2,), ((0, 1),), -38, 1)":{"1":"-4107161938948466/15178782548475"},"('BA', 0, (), ((0, 3),), -38, 1)":{"1":"1448567914237529/7950790858725"},"('BA', 1, (-2,), ((0, 1),), -37, 1)":{"1":"4081597673603666/15178782548475"},"('BA', 0, (), ((0, 3),), -37, 1)":{"1":"-1401700094438729/7950790858725"},"('BA', 1, (-2,), ((0, 1),), -36, 1)":{"1":"-109603850869418/410237366175"},"('BA', 0, (), ((0, 3),), -36, 1)":{"1":"36638607694757/214886239425"},"('BA', 1, (-2,), ((0, 1),), -35, 1)":{"1":"108874539996218/410237366175"},"('BA', 0, (), ((0, 3),), -35, 1)":{"1":"-247874804286299/1504203675975"},"('BA', 1, (-2,), ((0, 1),), -34, 1)":{"1":"-108124391669498/410237366175"},"('BA', 0, (), ((0, 3),), -34, 1)":{"1":"239373123250139/1504203675975"},"('BA', 1, (-2,), ((0, 1),), -33, 1)":{"1":"107352180156698/410237366175"},"('BA', 0, (), ((0, 3),), -33, 1)":{"1":"-230940349700939/1504203675975"},"('BA', 1, (-2,), ((0, 1),), -32, 1)":{"1":"-1172122251245278/4512611027925"},"('BA', 0, (), ((0, 3),), -32, 1)":{"1":"222553274659139/1504203675975"},"('BA', 1, (-2,), ((0, 1),), -31, 1)":{"1":"1163097029189428/4512611027925"},"('BA', 0, (), ((0, 3),), -31, 1)":{"1":"-214189902220718/1504203675975"},"('BA', 1, (-2,), ((0, 1),), -30, 1)":{"1":"-37218731320588/145568097675"},"('BA', 0, (), ((0, 3),), -30, 1)":{"1":"6639647351378/48522699225"},"('BA', 1, (-2,), ((0, 1),), -29, 1)":{"1":"36908186045548/145568097675"},"('BA', 0, (), ((0, 3),), -29, 1)":{"1":"-19108073835974/145568097675"},"('BA', 1, (-2,), ((0, 1),), -28, 1)":{"1":"-1261618355612/5019589575"},"('BA', 0, (), ((0, 3),), -28, 1)":{"1":"630809177806/5019589575"},"('BA', 1, (-2,), ((0, 1),), -27, 1)":{"1":"36908186045548/145568097675"},"('BA', 0, (), ((0, 3),), -27, 1)":{"1":"-17800112209574/145568097675"},"('BA', 1, (-2,), ((0, 1),), -26, 1)":{"1":"-37218731320588/145568097675"},"('BA', 0, (), ((0, 3),), -26, 1)":{"1":"17299789266454/145568097675"},"('BA', 1, (-2,), ((0, 1),), -25, 1)":{"1":"1163097029189428/4512611027925"},"('BA', 0, (), ((0, 3),), -25, 1)":{"1":"-520527322527274/4512611027925"},"('BA', 1, (-2,), ((0, 1),), -24, 1)":{"1":"-1172122251245278/4512611027925"},"('BA', 0, (), ((0, 3),), -24, 1)":{"1":"504462427267861/4512611027925"},"('BA', 1, (-2,), ((0, 1),), -23, 1)":{"1":"107352180156698/410237366175"},"('BA', 0, (), ((0, 3),), -23, 1)":{"1":"-488052932620861/4512611027925"},"('BA', 1, (-2,), ((0, 1),), -22, 1)":{"1":"-108124391669498/410237366175"},"('BA', 0, (), ((0, 3),), -22, 1)":{"1":"471248938614061/4512611027925"},"('BA', 1, (-2,), ((0, 1),), -21, 1)":{"1":"108874539996218/410237366175"},"('BA', 0, (), ((0, 3),), -21, 1)":{"1":"-453995527099501/4512611027925"},"('BA', 1, (-2,), ((0, 1),), -20, 1)":{"1":"-109603850869418/410237366175"},"('BA', 0, (), ((0, 3),), -20, 1)":{"1":"436231597973701/4512611027925"},"('BA', 1, (-2,), ((0, 1),), -19, 1)":{"1":"4081597673603666/15178782548475"},"('BA', 0, (), ((0, 3),), -19, 1)":{"1":"-15461872426427017/166966608033225"},"('BA', 1, (-2,), ((0, 1),), -18, 1)":{"1":"-4107161938948466/15178782548475"},"('BA', 0, (), ((0, 3),), -18, 1)":{"1":"14758855129445017/166966608033225"},"('BA', 1, (-2,), ((0, 1),), -17, 1)":{"1":"4132070710310066/15178782548475"},"('BA', 0, (), ((0, 3),), -17, 1)":{"1":"-14028197836171417/166966608033225"},"('BA', 1, (-2,), ((0, 1),), -16, 1)":{"1":"-4156356762387626/15178782548475"},"('BA', 0, (), ((0, 3),), -16, 1)":{"1":"13266044378325637/166966608033225"},"('BA', 1, (-2,), ((0, 1),), -15, 1)":{"1":"171382069340995066/622330084487475"},"('BA', 0, (), ((0, 3),), -15, 1)":{"1":"-511182364336839017/6845630929362225"},"('BA', 1, (-2,), ((0, 1),), -14, 1)":{"1":"-24618625978670038/88904297783925"},"('BA', 0, (), ((0, 3),), -14, 1)":{"1":"476758620234903257/6845630929362225"},"('BA', 1, (-2,), ((0, 1),), -13, 1)":{"1":"1064290792140982834/3822884804708775"},"('BA', 0, (), ((0, 3),), -13, 1)":{"1":"-18935905029103760051/294362129962575675"},"('BA', 1, (-2,), ((0, 1),), -12, 1)":{"1":"-11768364870426151574/42051732851796525"},"('BA', 0, (), ((0, 3),), -12, 1)":{"1":"17272656070993542251/294362129962575675"},"('BA', 1, (-2,), ((0, 1),), -11, 1)":{"1":"11828171779370928854/42051732851796525"},"('BA', 0, (), ((0, 3),), -11, 1)":{"1":"-15493400529886418171/294362129962575675"},"('BA', 1, (-2,), ((0, 1),), -10, 1)":{"1":"-11886678538121254454/42051732851796525"},"('BA', 0, (), ((0, 3),), -10, 1)":{"1":"13575974481750747371/294362129962575675"},"('BA', 1, (-2,), ((0, 1),), -9, 1)":{"1":"561365202194213936938/1976431444034436675"},"('BA', 0, (), ((0, 3),), -9, 1)":{"1":"-540107083790739941797/13835020108241056725"},"('BA', 1, (-2,), ((0, 1),), -8, 1)":{"1":"-564000444119593185838/1976431444034436675"},"('BA', 0, (), ((0, 3),), -8, 1)":{"1":"432501371837753945047/13835020108241056725"},"('BA', 1, (-2,), ((0, 1),), -7, 1)":{"1":"27762513374278270053262/96845140757687397075"},"('BA', 0, (), ((0, 3),), -7, 1)":{"1":"-2189502670593676465129/96845140757687397075"},"('BA', 1, (-2,), ((0, 1),), -6, 1)":{"1":"-27886475154448109921518/96845140757687397075"},"('BA', 0, (), ((0, 3),), -6, 1)":{"1":"1242080493581328900601/96845140757687397075"},"('BA', 1, (-2,), ((0, 1),), -5, 1)":{"1":"28008006311477364694318/96845140757687397075"},"('BA', 0, (), ((0, 3),), -5, 1)":{"1":"-148300080318035945401/96845140757687397075"},"('BA', 1, (-2,), ((0, 1),), -4, 1)":{"1":"-28127200330871441490718/96845140757687397075"},"('BA', 0, (), ((0, 3),), -4, 1)":{"1":"-1150914731077401135359/96845140757687397075"},"('BA', 1, (-2,), ((0, 1),), -3, 1)":{"1":"1496939706544678392420854/5132792460157432044975"},"('BA', 0, (), ((0, 3),), -3, 1)":{"1":"146222204613867169600027/5132792460157432044975"},"('BA', 1, (-2,), ((0, 1),), -2, 1)":{"1":"-501007672042362400256818/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -2, 1)":{"1":"-86254477296143374689209/1710930820052477348325"},"('BA', 1, (-2,), ((0, 1),), -1, 1)":{"1":"502998573360241646625778/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -1, 1)":{"1":"141999714196762273020089/1710930820052477348325"},"('BA', 1, (-2,), ((0, 1),), 0, 1)":{"1":"-504953922868873049309578/1710930820052477348325"},"('BA', 0, (), ((0, 3),), 0, 1)":{"1":"-252476961434436524654789/1710930820052477348325"},"('R', -55, 4)":{"1":"-48"},"('R', -54, 4)":{"1":"72"},"('R', -53, 4)":{"1":"-88"},"('R', -52, 4)":{"1":"100"},"('R', -51, 4)":{"1":"-548/5"},"('R', -50, 4)":{"1":"588/5"},"('R', -49, 4)":{"1":"-4356/35"},"('R', -48, 4)":{"1":"4566/35"},"('R', -47, 4)":{"1":"-14258/105"},"('R', -46, 4)":{"1":"14762/105"},"('R', -45, 4)":{"1":"-167422/1155"},"('R', -44, 4)":{"1":"172042/1155"},"('R', -43, 4)":{"1":"-2291986/15015"},"('R', -42, 4)":{"1":"2343466/15015"},"('R', -41, 4)":{"1":"-2391514/15015"},"('R', -40, 4)":{"1":"2436559/15015"},"('R', -39, 4)":{"1":"-42142223/255255"},"('R', -38, 4)":{"1":"14274301/85085"},"('R', -37, 4)":{"1":"-275295799/1616615"},"('R', -36, 4)":{"1":"55835135/323323"},"('R', -35, 4)":{"1":"-56574159/323323"},"('R', -34, 4)":{"1":"57279591/323323"},"('R', -33, 4)":{"1":"-1332950097/7436429"},"('R', -32, 4)":{"1":"1347822955/7436429"},"('R', -31, 4)":{"1":"-34052522467/185910725"},"('R', -30, 4)":{"1":"34395742267/185910725"},"('R', -29, 4)":{"1":"-312536252003/1673196525"},"('R', -28, 4)":{"1":"315404588903/1673196525"},"('R', -27, 4)":{"1":"-9227046511387/48522699225"},"('R', -26, 4)":{"1":"9304682830147/48522699225"},"('R', -25, 4)":{"1":"-290774257297357/1504203675975"},"('R', -24, 4)":{"1":"586061125622639/3008407351950"},"('R', -23, 4)":{"1":"-53676090078349/273491577450"},"('R', -22, 4)":{"1":"54062195834749/273491577450"},"('R', -21, 4)":{"1":"-54437269998109/273491577450"},"('R', -20, 4)":{"1":"54801925434709/273491577450"},"('R', -19, 4)":{"1":"-2040798836801833/10119188365650"},"('R', -18, 4)":{"1":"2053580969474233/10119188365650"},"('R', -17, 4)":{"1":"-2066035355155033/10119188365650"},"('R', -16, 4)":{"1":"2078178381193813/10119188365650"},"('R', -15, 4)":{"1":"-85691034670497533/414886722991650"},"('R', -14, 4)":{"1":"12309312989335019/59269531855950"},"('R', -13, 4)":{"1":"-532145396070491417/2548589869805850"},"('R', -12, 4)":{"1":"5884182435213075787/28034488567864350"},"('R', -11, 4)":{"1":"-5914085889685464427/28034488567864350"},"('R', -10, 4)":{"1":"5943339269060627227/28034488567864350"},"('R', -9, 4)":{"1":"-280682601097106968469/1317620962689624450"},"('R', -8, 4)":{"1":"282000222059796592919/1317620962689624450"},"('R', -7, 4)":{"1":"-13881256687139135026631/64563427171791598050"},"('R', -6, 4)":{"1":"13943237577224054960759/64563427171791598050"},"('R', -5, 4)":{"1":"-14004003155738682347159/64563427171791598050"},"('R', -4, 4)":{"1":"14063600165435720745359/64563427171791598050"},"('R', -3, 4)":{"1":"-748469853272339196210427/3421861640104954696650"},"('R', -2, 4)":{"1":"250503836021181200128409/1140620546701651565550"},"('R', -1, 4)":{"1":"-251499286680120823312889/1140620546701651565550"},"('R', 0, 4)":{"1":"252476961434436524654789/1140620546701651565550"},"('BA', 1, (1, 2), ((0, 1),), -56, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -56, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -56, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -56, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -56, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -56, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -56, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -56, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -56, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -56, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -56, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -55, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -55, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -55, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -55, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -55, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -55, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -55, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -55, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -55, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -55, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -55, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -54, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -54, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -54, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -54, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -54, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -54, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -54, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -54, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -54, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -54, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -54, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -53, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -53, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -53, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -53, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -53, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -53, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -53, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -53, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -53, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -53, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -53, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -52, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -52, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -52, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -52, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -52, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -52, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -52, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -52, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -52, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -52, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -52, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -51, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -51, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -51, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -51, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -51, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -51, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -51, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -51, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -51, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -51, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -51, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -50, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -50, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -50, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -50, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -50, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -50, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -50, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -50, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -50, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -50, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -50, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -49, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -49, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -49, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -49, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -49, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -49, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -49, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -49, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -49, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -49, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -49, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -48, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -48, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -48, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -48, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -48, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -48, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -48, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -48, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -48, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -48, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -48, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -47, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -47, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -47, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -47, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -47, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -47, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -47, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -47, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -47, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -47, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -47, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -46, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -46, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -46, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -46, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -46, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -46, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -46, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -46, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -46, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -46, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -46, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -45, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -45, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -45, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -45, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -45, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -45, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -45, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -45, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -45, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -45, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -45, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -44, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -44, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -44, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -44, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -44, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -44, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -44, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -44, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -44, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -44, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -44, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -43, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -43, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -43, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -43, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -43, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -43, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -43, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -43, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -43, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -43, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -43, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -42, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -42, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -42, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -42, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -42, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -42, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -42, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -42, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -42, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -42, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -42, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -41, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -41, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -41, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -41, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -41, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -41, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -41, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -41, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -41, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -41, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -41, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -40, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -40, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -40, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -40, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -40, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -40, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -40, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -40, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -40, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -40, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -40, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -39, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -39, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -39, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -39, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -39, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -39, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -39, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -39, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -39, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -39, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -39, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -38, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -38, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -38, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -38, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -38, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -38, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -38, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -38, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -38, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -38, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -38, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -37, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -37, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -37, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -37, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -37, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -37, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -37, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -37, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -37, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -37, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -37, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -36, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -36, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -36, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -36, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -36, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -36, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -36, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -36, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -36, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -36, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -36, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -35, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -35, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -35, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -35, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -35, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -35, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -35, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -35, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -35, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -35, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -35, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -34, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -34, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -34, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -34, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -34, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -34, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -34, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -34, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -34, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -34, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -34, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -33, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -33, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -33, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -33, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -33, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -33, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -33, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -33, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -33, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -33, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -33, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -32, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -32, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -32, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -32, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -32, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -32, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -32, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -32, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -32, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -32, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -32, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -31, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -31, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -31, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -31, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -31, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -31, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -31, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -31, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -31, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -31, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -31, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -30, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -30, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -30, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -30, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -30, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -30, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -30, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -30, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -30, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -30, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -30, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -29, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -29, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -29, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -29, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -29, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -29, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -29, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -29, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -29, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -29, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -29, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -28, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -28, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -28, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -28, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -28, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -28, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -28, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -28, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -28, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -28, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -28, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -27, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -27, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -27, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -27, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -27, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -27, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -27, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -27, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -27, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -27, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -27, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -26, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -26, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -26, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -26, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -26, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -26, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -26, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -26, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -26, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -26, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -26, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -25, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -25, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -25, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -25, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -25, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -25, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -25, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -25, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -25, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -25, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -25, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -24, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -24, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -24, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -24, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -24, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -24, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -24, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -24, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -24, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -24, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -24, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -23, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -23, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -23, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -23, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -23, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -23, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -23, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -23, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -23, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -23, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -23, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -22, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -22, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -22, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -22, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -22, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -22, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -22, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -22, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -22, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -22, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -22, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -21, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -21, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -21, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -21, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -21, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -21, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -21, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -21, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -21, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -21, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -21, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -20, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -20, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -20, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -20, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -20, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -20, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -20, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -20, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -20, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -20, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -20, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -19, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -19, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -19, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -19, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -19, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -19, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -19, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -19, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -19, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -19, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -19, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -18, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -18, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -18, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -18, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -18, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -18, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -18, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -18, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -18, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -18, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -18, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -17, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -17, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -17, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -17, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -17, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -17, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -17, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -17, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -17, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -17, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -17, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -16, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -16, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -16, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -16, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -16, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -16, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -16, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -16, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -16, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -16, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -16, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -15, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -15, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -15, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -15, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -15, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -15, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -15, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -15, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -15, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -15, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -15, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -14, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -14, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -14, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -14, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -14, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -14, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -14, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -14, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -14, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -14, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -14, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -13, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -13, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -13, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -13, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -13, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -13, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -13, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -13, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -13, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -13, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -13, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -12, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -12, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -12, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -12, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -12, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -12, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -12, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -12, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -12, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -12, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -12, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -11, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -11, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -11, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -11, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -11, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -11, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -11, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -11, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -11, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -11, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -11, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -10, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -10, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -10, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -10, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -10, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -10, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -10, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -10, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -10, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -10, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -10, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -9, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -9, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -9, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -9, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -9, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -9, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -9, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -9, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -9, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -9, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -9, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -8, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -8, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -8, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -8, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -8, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -8, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -8, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -8, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -8, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -8, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -8, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -7, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -7, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -7, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -7, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -7, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -7, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -7, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -7, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -7, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -7, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -7, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -6, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -6, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -6, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -6, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -6, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -6, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -6, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -6, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -6, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -6, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -6, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -5, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -5, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -5, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -5, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -5, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -5, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -5, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -5, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -5, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -5, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -5, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -4, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -4, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -4, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -4, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -4, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -4, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -4, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -4, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -4, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -4, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -4, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -3, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -3, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -3, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -3, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -3, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -3, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -3, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -3, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -3, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -3, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -3, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -2, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -2, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -2, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -2, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -2, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -2, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -2, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -2, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -2, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -2, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -2, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -1, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -1, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -1, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -1, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -1, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -1, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -1, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -1, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -1, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -1, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -1, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), 0, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), 0, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), 0, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), 0, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), 0, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), 0, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), 0, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), 0, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), 0, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), 0, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), 0, 2)":{"1":"-144"},"('BA', 1, (1,), ((0, 1),), -56, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -56, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -55, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -55, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -54, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -54, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -53, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -53, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -52, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -52, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -51, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -51, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -50, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -50, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -49, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -49, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -48, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -48, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -47, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -47, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -46, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -46, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -45, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -45, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -44, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -44, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -43, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -43, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -42, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -42, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -41, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -41, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -40, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -40, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -39, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -39, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -38, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -38, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -37, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -37, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -36, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -36, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -35, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -35, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -34, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -34, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -33, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -33, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -32, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -32, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -31, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -31, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -30, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -30, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -29, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -29, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -28, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -28, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -27, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -27, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -26, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -26, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -25, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -25, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -24, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -24, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -23, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -23, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -22, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -22, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -21, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -21, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -20, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -20, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -19, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -19, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -18, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -18, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -17, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -17, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -16, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -16, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -15, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -15, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -14, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -14, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -13, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -13, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -12, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -12, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -11, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -11, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -10, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -10, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -9, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -9, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -8, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -8, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -7, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -7, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -6, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -6, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -5, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -5, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -4, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -4, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -3, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -3, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -2, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -2, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -1, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -1, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), 0, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), 0, 3)":{"1":"-64"},"('BA', 1, (1, -2), ((0, 1),), -56, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -56, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -55, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -55, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -54, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -54, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -53, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -53, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -52, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -52, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -51, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -51, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -50, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -50, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -49, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -49, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -48, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -48, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -47, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -47, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -46, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -46, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -45, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -45, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -44, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -44, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -43, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -43, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -42, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -42, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -41, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -41, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -40, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -40, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -39, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -39, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -38, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -38, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -37, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -37, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -36, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -36, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -35, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -35, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -34, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -34, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -33, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -33, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -32, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -32, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -31, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -31, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -30, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -30, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -29, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -29, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -28, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -28, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -27, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -27, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -26, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -26, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -25, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -25, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -24, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -24, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -23, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -23, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -22, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -22, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -21, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -21, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -20, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -20, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -19, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -19, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -18, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -18, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -17, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -17, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -16, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -16, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -15, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -15, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -14, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -14, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -13, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -13, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -12, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -12, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -11, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -11, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -10, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -10, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -9, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -9, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -8, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -8, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -7, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -7, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -6, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -6, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -5, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -5, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -4, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -4, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -3, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -3, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -2, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -2, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -1, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -1, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), 0, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), 0, 1)":{"1":"-96"},"('BA', 1, (), ((0, 1),), -56, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -55, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -54, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -53, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -52, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -51, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -50, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -49, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -48, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -47, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -46, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -45, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -44, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -43, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -42, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -41, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -40, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -39, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -38, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -37, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -36, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -35, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -34, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -33, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -32, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -31, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -30, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -29, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -28, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -27, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -26, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -25, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -24, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -23, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -22, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -21, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -20, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -19, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -18, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -17, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -16, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -15, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -14, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -13, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -12, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -11, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -10, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -9, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -8, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -7, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -6, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -5, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -4, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -3, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -2, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -1, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), 0, 4)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -56, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -56, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -55, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -55, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -54, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -54, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -53, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -53, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -52, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -52, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -51, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -51, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -50, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -50, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -49, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -49, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -48, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -48, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -47, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -47, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -46, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -46, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -45, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -45, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -44, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -44, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -43, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -43, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -42, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -42, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -41, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -41, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -40, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -40, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -39, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -39, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -38, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -38, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -37, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -37, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -36, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -36, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -35, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -35, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -34, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -34, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -33, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -33, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -32, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -32, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -31, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -31, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -30, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -30, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -29, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -29, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -28, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -28, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -27, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -27, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -26, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -26, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -25, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -25, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -24, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -24, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -23, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -23, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -22, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -22, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -21, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -21, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -20, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -20, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -19, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -19, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -18, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -18, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -17, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -17, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -16, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -16, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -15, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -15, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -14, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -14, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -13, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -13, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -12, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -12, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -11, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -11, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -10, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -10, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -9, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -9, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -8, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -8, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -7, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -7, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -6, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -6, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -5, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -5, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -4, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -4, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -3, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -3, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -2, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -2, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -1, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -1, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), 0, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), 0, 2)":{"1":"-48"},"('BA', 1, (-2, 1), ((0, 1),), -56, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -56, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -55, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -55, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -54, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -54, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -53, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -53, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -52, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -52, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -51, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -51, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -50, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -50, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -49, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -49, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -48, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -48, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -47, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -47, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -46, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -46, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -45, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -45, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -44, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -44, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -43, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -43, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -42, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -42, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -41, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -41, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -40, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -40, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -39, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -39, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -38, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -38, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -37, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -37, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -36, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -36, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -35, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -35, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -34, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -34, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -33, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -33, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -32, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -32, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -31, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -31, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -30, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -30, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -29, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -29, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -28, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -28, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -27, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -27, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -26, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -26, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -25, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -25, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -24, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -24, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -23, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -23, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -22, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -22, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -21, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -21, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -20, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -20, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -19, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -19, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -18, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -18, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -17, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -17, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -16, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -16, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -15, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -15, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -14, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -14, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -13, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -13, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -12, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -12, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -11, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -11, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -10, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -10, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -9, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -9, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -8, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -8, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -7, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -7, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -6, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -6, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -5, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -5, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -4, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -4, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -3, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -3, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -2, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -2, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -1, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -1, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), 0, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), 0, 1)":{"1":"-64"},"('BA', 0, (), (), 1, 5)":{"1":"32"},"('R', 1, 5)":{"1":"32"},"('BA', 0, (), ((0, 4),), -56, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -56, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -55, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -55, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -54, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -54, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -53, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -53, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -52, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -52, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -51, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -51, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -50, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -50, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -49, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -49, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -48, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -48, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -47, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -47, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -46, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -46, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -45, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -45, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -44, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -44, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -43, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -43, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -42, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -42, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -41, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -41, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -40, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -40, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -39, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -39, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -38, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -38, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -37, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -37, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -36, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -36, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -35, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -35, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -34, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -34, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -33, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -33, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -32, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -32, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -31, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -31, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -30, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -30, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -29, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -29, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -28, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -28, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -27, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -27, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -26, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -26, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -25, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -25, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -24, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -24, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -23, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -23, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -22, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -22, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -21, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -21, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -20, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -20, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -19, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -19, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -18, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -18, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -17, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -17, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -16, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -16, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -15, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -15, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -14, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -14, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -13, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -13, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -12, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -12, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -11, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -11, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -10, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -10, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -9, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -9, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -8, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -8, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -7, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -7, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -6, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -6, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -5, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -5, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -4, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -4, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -3, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -3, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -2, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -2, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -1, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -1, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), 0, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), 0, 3)":{"1":"-32"},"('BA', 1, (), ((0, 1),), -56, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -55, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -54, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -53, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -52, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -51, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -50, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -49, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -48, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -47, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -46, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -45, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -44, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -43, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -42, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -41, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -40, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -39, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -38, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -37, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -36, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -35, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -34, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -33, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -32, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -31, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -30, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -29, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -28, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -27, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -26, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -25, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -24, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -23, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -22, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -21, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -20, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -19, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -18, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -17, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -16, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -15, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -14, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -13, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -12, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -11, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -10, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -9, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -8, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -7, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -6, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -5, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -4, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -3, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -2, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -1, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), 0, 1)":{"z3":"-32"}}

==> anc/tables/json/atoms_m59.json <==
{"('R', -57, 1)":{"1":"-495543308655288623041167665631429461491526876847513706951/490889321492211581785860495331651465058541570837414000000","z3":"-32"},"('R', -56, 1)":{"1":"-121174919165709213565625623268732772794081105968333247661149/981778642984423163571720990663302930117083141674828000000","pi2":"8/3","z3":"48"},"('R', -55, 1)":{"1":"132167385352466355294616227217994058023908527490011453403949/589067185790653898143032594397981758070249885004896800000","pi2":"-8/3","z3":"-176/3"},"('R', -54, 1)":{"1":"-1669972372040471543318411887056583254456134444963056454338193/5890671857906538981430325943979817580702498850048968000000","pi2":"10/3","z3":"200/3"},"('R', -53, 1)":{"1":"9460152922544751684282789453530364190274866856321180686789453/29453359289532694907151629719899087903512494250244840000000","pi2":"-10/3","z3":"-1096/15"},"('R', -52, 1)":{"1":"-532014353006697192032910485606691675808209499074762574484177/1550176804712247100376401564205215152816447065802360000000","pi2":"98/27","z3":"392/5"},"('R', -51, 1)":{"1":"73290905181270646006651577201610104618210959277488105146752831/206173515026728864350061408039293615324587459751713880000000","pi2":"-98/27","z3":"-2904/35"},"('R', -50, 1)":{"1":"-37158222032738629065873608900666853081892023802979087652018323/103086757513364432175030704019646807662293729875856940000000","pi2":"205/54","z3":"3044/35"},"('R', -49, 1)":{"1":"2371236200963010214618944785495100539836824508952192019362377/6580005798725389287767917277849796233763429566544060000000","pi2":"-205/54","z3":"-28516/315"},"('R', -48, 1)":{"1":"-18413966608975868822700182525305302690179899619457438311383/51681195277422008109139724608780150900214102544714375000","pi2":"5269/1350","z3":"29524/315"},"('R', -47, 1)":{"1":"2376234695025300217904749848734875229859010406422833784401264269/6803725995882052523552026465296689305711386171806558040000000","pi2":"-5269/1350","z3":"-334844/3465"},"('R', -46, 1)":{"1":"-1952434708436414167704464299478355930326074312075515767978941/5746390199224706523270292622716798400094076158620403750000","pi2":"5369/1350","z3":"344084/3465"},"('R', -45, 1)":{"1":"14520736323545605274830885933868890032170585602870906818016901221/44224218973233341403088172024428480487124010116742627260000000","pi2":"-5369/1350","z3":"-4583972/45045"},"('R', -44, 1)":{"1":"-580926685617247554862249485667734677733622248754029653738419871/1842675790551389225128673834351186686963500421530942802500000","pi2":"266681/66150","z3":"4686932/45045"},"('R', -43, 1)":{"1":"268736032155654255357476512060888363791853043982125943749800829/893418565115825078850266101503605666406545658924093480000000","pi2":"-266681/66150","z3":"-4783028/45045"},"('R', -42, 1)":{"1":"-5644427928090598344659731585661489948199671589959572229876527/19798749365447647176737198925287660197374973050949440000000","pi2":"1077749/264600","z3":"4873118/45045"},"('R', -41, 1)":{"1":"97796698998967933528946728924973105347451942125917389199415811797/364514774567256632170908569413471111893870628841030139840000000","pi2":"-1077749/264600","z3":"-84284446/765765"},"('R', -40, 1)":{"1":"-273907062099696039975162441572993384812327011256138434437451485071/1093544323701769896512725708240413335681611886523090419520000000","pi2":"9778141/2381400","z3":"28548602/255255"},"('R', -39, 1)":{"1":"90836564805425830251938616703690568276111275652368577873495925149/392025323591200528938524310501280252414162751772428640960000000","pi2":"-9778141/2381400","z3":"-550591598/4849845"},"('R', -38, 1)":{"1":"-4405177521114375090174905868996106156796622081571044293815408387993/20777342150333628033741788456567853377950625843938717970880000000","pi2":"1968329/476280","z3":"111670270/969969"},"('R', -37, 1)":{"1":"3977084287438396200655336530195344177975955847096028355644985663913/20777342150333628033741788456567853377950625843938717970880000000","pi2":"-1968329/476280","z3":"-37716106/323323"},"('R', -36, 1)":{"1":"-38825576697969045395399784122076853357646382158105047093845586157843/228550763653669908371159673022246387157456884283325897679680000000","pi2":"239437889/57629880","z3":"38186394/323323"},"('R', -35, 1)":{"1":"258227605533462678696456473723373605515525042368414073445717672720143/1752222521344802630845557493170555634873836112838831882210880000000","pi2":"-239437889/57629880","z3":"-888633398/7436429"},"('R', -34, 1)":{"1":"-216963130196698236886657768205100014925128978487744662547594754073231/1752222521344802630845557493170555634873836112838831882210880000000","pi2":"240505109/57629880","z3":"2695645910/22309287"},"('R', -33, 1)":{"1":"173682567480678172933922923094751613062359172174092999220497019270431/1752222521344802630845557493170555634873836112838831882210880000000","pi2":"-240505109/57629880","z3":"-68105044934/557732175"},"('R', -32, 1)":{"1":"-128082192960553509643693915487716976813851767473036958036982265816431/1752222521344802630845557493170555634873836112838831882210880000000","pi2":"40799043101/9739449720","z3":"68791484534/557732175"},"('R', -31, 1)":{"1":"717234340465969222205836514057305173756254467837987166389807177860479/15770002692103223677610017438535000713864525015549486939897920000000","pi2":"-40799043101/9739449720","z3":"-625072504006/5019589575"},"('R', -30, 1)":{"1":"-35582962981759601737854455576084604066855272749713810969550289209697/2252857527443317668230002491219285816266360716507069562842560000000","pi2":"40931552621/9739449720","z3":"630809177806/5019589575"},"('R', -29, 1)":{"1":"-5123850884872384836259553649337731248485630656905582378011/301629498504048092134467103578291783202233739711680000000","pi2":"-40931552621/9739449720","z3":"-18454093022774/145568097675"},"('R', -28, 1)":{"1":"25507666869504987803813087842100349446883005354350050139043621115731/450571505488663533646000498243857163253272143301413912568512000000","pi2":"205234915681/48697248600","z3":"18609365660294/145568097675"},"('R', -27, 1)":{"1":"-7277831782157524682489103447811369803595306054923802825274328101519603/97774016691039986801182108118917004425960055096406819027367104000000","pi2":"-205234915681/48697248600","z3":"-581548514594714/4512611027925"},"('R', -26, 1)":{"1":"39052819684523614808880918137958435592252381378695890372046053092939/452657484680740679635102352402393539009074329150031569571144000000","pi2":"822968714749/194788994400","z3":"586061125622639/4512611027925"},"('R', -25, 1)":{"1":"-258495634560200697022445281286325094011126191837130417764889456816439/2715944908084444077810614114414361234054445974900189417426864000000","pi2":"-822968714749/194788994400","z3":"-53676090078349/410237366175"},"('R', -24, 1)":{"1":"173643443882678645268035211013820362727751364343337983134908783736519/1697465567552777548631633821508975771284028734312618385891790000000","pi2":"238357395880861/56294019381600","z3":"54062195834749/410237366175"},"('R', -23, 1)":{"1":"-5877627141593197286935823779684522335613117013651914128488757700631621/54318898161688881556212282288287224681088919498003788348537280000000","pi2":"-238357395880861/56294019381600","z3":"-54437269998109/410237366175"},"('R', -22, 1)":{"1":"89152180001382730242891801195902884608117034980058962958921167642359/787230408140418573278438873743293111320129268087011425341120000000","pi2":"238820721143261/56294019381600","z3":"54801925434709/410237366175"},"('R', -21, 1)":{"1":"-3426548369450347431879784763038247724107394819344051854362527504256463/29127525101195487211302238328501845118844782919219422737621440000000","pi2":"-238820721143261/56294019381600","z3":"-2040798836801833/15178782548475"},"('R', -20, 1)":{"1":"10620081785176695041448235057611505736794584580138414699870181236887329/87382575303586461633906714985505535356534348757658268212864320000000","pi2":"86364397717734821/20322140996757600","z3":"2053580969474233/15178782548475"},"('R', -19, 1)":{"1":"-206166729006485095066488587939695424466165943883047733617665335836919/1648727835916725691205787075198217648236497146370910720997440000000","pi2":"-86364397717734821/20322140996757600","z3":"-2066035355155033/15178782548475"},"('R', -18, 1)":{"1":"1400946687129741110221008893451999630257397763345359225027030533918537/10922821912948307704238339373188191919566793594707283526608040000000","pi2":"17299975731542641/4064428199351520","z3":"2078178381193813/15178782548475"},"('R', -17, 1)":{"1":"-117547043710155554679950601066469891511655146137306577794343701557801769/895671396861761231747543828601431737404477074765997249181859280000000","pi2":"-17299975731542641/4064428199351520","z3":"-85691034670497533/622330084487475"},"('R', -16, 1)":{"1":"30014935473235720305209701917564751181952861479341670128261902059551051/223917849215440307936885957150357934351119268691499312295464820000000","pi2":"353562301485889/82947514272480","z3":"12309312989335019/88904297783925"},"('R', -15, 1)":{"1":"-42124013724313358049023577083580234473544624757124810110729378434061960751/308110960520445863721155077038892517667140113719503053718559592320000000","pi2":"-353562301485889/82947514272480","z3":"-532145396070491417/3822884804708775"},"('R', -14, 1)":{"1":"14306429881482219875570867834813129513566572934688808703234103363628445193/102703653506815287907051692346297505889046704573167684572853197440000000","pi2":"354019312583809/82947514272480","z3":"5884182435213075787/42051732851796525"},"('R', -13, 1)":{"1":"-26216760009908409213541771520875243684727570688508354421557676233326922517/184866576312267518232693046223335510600284068231701832231135755392000000","pi2":"-354019312583809/82947514272480","z3":"-5914085889685464427/42051732851796525"},"('R', -12, 1)":{"1":"613536848734335715958145631022637750072140952332845279419634279756973305051/4251931255182152919351940063136716743806533569329142141316122374016000000","pi2":"187497409728228241/43879235050141920","z3":"5943339269060627227/42051732851796525"},"('R', -11, 1)":{"1":"-29327186654754106126532142873346123767210466176176826938445527513866489764161/199840768993561187209541182967425686958907077758469680641857751578752000000","pi2":"-187497409728228241/43879235050141920","z3":"-280682601097106968469/1976431444034436675"},"('R', -10, 1)":{"1":"2981627918163210493494888475226039313183970470250292185140624089281705439327/19984076899356118720954118296742568695890707775846968064185775157875200000","pi2":"187700554334941861/43879235050141920","z3":"282000222059796592919/1976431444034436675"},"('R', -9, 1)":{"1":"-530235681064860587916101154981624303645570008900095394222820455272033838952413/3497213457387320776166970701929949521780873860773219411232510652628160000000","pi2":"-187700554334941861/43879235050141920","z3":"-13881256687139135026631/96845140757687397075"},"('R', -8, 1)":{"1":"897513358048795868861094307107129641082920311578679338262645584653102176588879/5828689095645534626944951169883249202968123101288699018720851087713600000000","pi2":"23485971550561141649/5484904381267740000","z3":"13943237577224054960759/96845140757687397075"},"('R', -7, 1)":{"1":"-455186348627390069694111232715767214569080574523462201264502581017220032398427/2914344547822767313472475584941624601484061550644349509360425543856800000000","pi2":"-23485971550561141649/5484904381267740000","z3":"-14004003155738682347159/96845140757687397075"},"('R', -6, 1)":{"1":"2531555638152532329782101998495437683881505054076035994275344956480270248961/16012882130894325898200415301877058249912426102441480820661678812400000000","pi2":"23507608254234781649/5484904381267740000","z3":"14063600165435720745359/96845140757687397075"},"('R', -5, 1)":{"1":"-67594355953341626000235196467403364038585550328320910926338888691716694035229/424341376468699636302311005499742043622679291714699241747534488528600000000","pi2":"-23507608254234781649/5484904381267740000","z3":"-748469853272339196210427/5132792460157432044975"},"('R', -4, 1)":{"1":"1215440522974659096560538750201532556401352937169740018285744899307743710523027/7638144776436593453441598098995356785208227250864586351455620793514800000000","pi2":"211749047271858474841/49364139431409660000","z3":"250503836021181200128409/1710930820052477348325"},"('R', -3, 1)":{"1":"-2379741649592187268045908946815085211815606374773268775420576709647540133934979/15276289552873186906883196197990713570416454501729172702911241587029600000000","pi2":"-211749047271858474841/49364139431409660000","z3":"-251499286680120823312889/1710930820052477348325"},"('R', -2, 1)":{"1":"31106917744499870852892717117522552523839305254708912503847578929885786905810931/213868053740224616696364746771869989985830363024208417840757382218414400000000","pi2":"10383930672892966877209/2418842832139073340000","z3":"252476961434436524654789/1710930820052477348325"},"('R', -1, 1)":{"1":"-24581802000227902061622914048612937335968314769468688945424865580446762266782231/213868053740224616696364746771869989985830363024208417840757382218414400000000","pi2":"-10383930672892966877209/2418842832139073340000","z3":"-253437484000080020709989/1710930820052477348325"},"('R', 0, 1)":{"1":"100714008932262340996363877806475924605655504576068963279114343440288605301144399/6202173558466513884194577656384229709589080527702044117381964084334017600000000","pi2":"8739335943455356005972769/2034246821828960678940000","z3":"254381445831833111660789/1710930820052477348325"},"('R', -57, 2)":{"1":"-5550082387189533122521924000315930223/11954733346971209820801532686930000","pi2":"-16/3"},"('R', -56, 2)":{"1":"74353398832525211105790796451308379/215400600846328104879306895260000","pi2":"8"},"('R', -55, 2)":{"1":"-1127894435158970576319220159283259623/6520763643802478084073563283780000","pi2":"-88/9"},"('R', -54, 2)":{"1":"87558763636994798981590857454006163/5738272006546180713984735689726400","pi2":"100/9"},"('R', -53, 2)":{"1":"744678303101752641676170803633462309/5927966948911343712794148439800000","pi2":"-548/45"},"('R', -52, 2)":{"1":"-1448813537608746059369936771563472533/5831577242424980400390991554600000","pi2":"196/15"},"('R', -51, 2)":{"1":"952138500559744546141759391771502593/2669318450679376993480406022600000","pi2":"-484/35"},"('R', -50, 2)":{"1":"-4536985672288862529168445922715751402901/10041976011455816249473287457021200000","pi2":"1522/105"},"('R', -49, 2)":{"1":"133478859836195567215351972830384727663/248974611854276435937354234471600000","pi2":"-14258/945"},"('R', -48, 2)":{"1":"-38254960032808398922889986034813100067/62631867015316941264906158775600000","pi2":"14762/945"},"('R', -47, 2)":{"1":"224451476441294233349954990844658401895517/331385208378041936232618486081699600000","pi2":"-167422/10395"},"('R', -46, 2)":{"1":"-244059371247864178214151567202952645377907/331385208378041936232618486081699600000","pi2":"172042/10395"},"('R', -45, 2)":{"1":"3400130090021543201078949152946945939284951/4308007708914545171024040319062094800000","pi2":"-2291986/135135"},"('R', -44, 2)":{"1":"-32453228307664384522035230781607525619437/38810880260491397937153516387946800000","pi2":"2343466/135135"},"('R', -43, 2)":{"1":"2966329306284764681462532374494762808533/3378829575619251114528659073774192000","pi2":"-2391514/135135"},"('R', -42, 2)":{"1":"-262736262448786544465017498050857447275219/287200513927636344734936021270806320000","pi2":"2436559/135135"},"('R', -41, 2)":{"1":"1541756076406831346827223983827080021439233/1627469578923272620164637453867902480000","pi2":"-42142223/2297295"},"('R', -40, 2)":{"1":"-304076683732804141705364577103476654547883/311643110857647948542164618825768560000","pi2":"14274301/765765"},"('R', -39, 2)":{"1":"1391877568815206749259640553911554257524572369/1391486489979398090240765023057056620400000","pi2":"-275295799/14549535"},"('R', -38, 2)":{"1":"-1420965644325827430021804425307564536396793467/1391486489979398090240765023057056620400000","pi2":"55835135/2909907"},"('R', -37, 2)":{"1":"1445242054973842302355509615943272622787293547/1391486489979398090240765023057056620400000","pi2":"-18858053/969969"},"('R', -36, 2)":{"1":"-1464844970817862418769484739299360977716232407/1391486489979398090240765023057056620400000","pi2":"6364399/323323"},"('R', -35, 2)":{"1":"11346139311028391994083975923229576785034765567/10668063089842052025179198510104100756400000","pi2":"-444316699/22309287"},"('R', -34, 2)":{"1":"-952290019008122663121970471838018891757470909/889005257486837668764933209175341729700000","pi2":"1347822955/66927861"},"('R', -33, 2)":{"1":"531239171477209353703382014624681654181372077/493891809714909815980518449541856516500000","pi2":"-34052522467/1673196525"},"('R', -32, 2)":{"1":"-3589789103868106562141478694365015032793095951/3333769715575641257868499534407531486375000","pi2":"34395742267/1673196525"},"('R', -31, 2)":{"1":"128970277965020855618103103887384752053913426761/120015709760723085283265983238671133509500000","pi2":"-312536252003/15058768725"},"('R', -30, 2)":{"1":"-256548135448602308015613583387117909117821575897/240031419521446170566531966477342267019000000","pi2":"315404588903/15058768725"},"('R', -29, 2)":{"1":"7370941374074680295204825166592878246815262252823/6960911166121938946429427027842925743551000000","pi2":"-9227046511387/436704293025"},"('R', -28, 2)":{"1":"-7263780141055322972679085698309001640529397539253/6960911166121938946429427027842925743551000000","pi2":"9304682830147/436704293025"},"('R', -27, 2)":{"1":"3482635262367127595165741390355002690293912482921929/3344717815321591663759339686878525819776255500000","pi2":"-290774257297357/13537833083775"},"('R', -26, 2)":{"1":"-377512495069680291423500847347170860667402346981543/361591115169901801487496182365246034570406000000","pi2":"586061125622639/27075666167550"},"('R', -25, 2)":{"1":"14039225512275714772072190468703359431621126916469641/13378871261286366655037358747514103279105022000000","pi2":"-53676090078349/2461424197050"},"('R', -24, 2)":{"1":"-14127785678129786740590003650077262936128432818197411/13378871261286366655037358747514103279105022000000","pi2":"54062195834749/2461424197050"},"('R', -23, 2)":{"1":"693857815058270353001810516101641768364568444195297/652627866404213007562797987683614794102684000000","pi2":"-54437269998109/2461424197050"},"('R', -22, 2)":{"1":"-28643305268965843162779111617684423089677171078381127/26757742522572733310074717495028206558210044000000","pi2":"54801925434709/2461424197050"},"('R', -21, 2)":{"1":"39470785298139685756286196476097628083138047687890225363/36631349513402071901492288250693614778189550236000000","pi2":"-2040798836801833/91072695290850"},"('R', -20, 2)":{"1":"-19648536134619815168549305735802964111028848538400003/18125358492529476448041706210140333883319916000000","pi2":"2053580969474233/91072695290850"},"('R', -19, 2)":{"1":"39921188573887543187249686088156856721564568817065692153/36631349513402071901492288250693614778189550236000000","pi2":"-2066035355155033/91072695290850"},"('R', -18, 2)":{"1":"-213285086492841424967786201853331743475404031630846691/194847603794691871816448341759008589245689097000000","pi2":"2078178381193813/91072695290850"},"('R', -17, 2)":{"1":"2113431820213475522435372684058773536234881505861038030989/1924290579125902589575266767169248951316769810834875000","pi2":"-85691034670497533/3733980506924850"},"('R', -16, 2)":{"1":"-16943116867422256546415801677572917911575141860848674576037/15394324633007220716602134137353991610534158486679000000","pi2":"12309312989335019/533425786703550"},"('R', -15, 2)":{"1":"250796432893795413828436637305362582728444410786276803577239029/227712849971442808839978768159740243903021272334955768000000","pi2":"-532145396070491417/22937308828252650"},"('R', -14, 2)":{"1":"-250564251214142609976236685004277475719905366629883356742250489/227712849971442808839978768159740243903021272334955768000000","pi2":"5884182435213075787/252310397110779150"},"('R', -13, 2)":{"1":"249868183329753028101847833365635509106157748509154905636027969/227712849971442808839978768159740243903021272334955768000000","pi2":"-5914085889685464427/252310397110779150"},"('R', -12, 2)":{"1":"-248639257556170367373118776340619465419868165789045980617731369/227712849971442808839978768159740243903021272334955768000000","pi2":"5943339269060627227/252310397110779150"},"('R', -11, 2)":{"1":"545172814238904742341976898389112952649287302724109734082220492621/503017685586917164727513098864866198781773990587917291512000000","pi2":"-280682601097106968469/11858588664206620050"},"('R', -10, 2)":{"1":"-134880426227201255730324227788736416100018377142498842584050349599/125754421396729291181878274716216549695443497646979322878000000","pi2":"282000222059796592919/11858588664206620050"},"('R', -9, 2)":{"1":"6517158468596597510737977943573244608716297454106451002030695227761/6161966648439735267912035461094610935076731384701986821022000000","pi2":"-13881256687139135026631/581070844546124382450"},"('R', -8, 2)":{"1":"-6398000816812525227169599821886121832866350312232249491268845172343/6161966648439735267912035461094610935076731384701986821022000000","pi2":"13943237577224054960759/581070844546124382450"},"('R', -7, 2)":{"1":"12491684861009624816403338219524116421381461691551369928640012312161/12323933296879470535824070922189221870153462769403973642044000000","pi2":"-14004003155738682347159/581070844546124382450"},"('R', -6, 2)":{"1":"-12105365015640827216864900814198539943420843355936246687866366054811/12323933296879470535824070922189221870153462769403973642044000000","pi2":"14063600165435720745359/581070844546124382450"},"('R', -5, 2)":{"1":"32624662897842882134209847482689744302193375233136225405401181518778799/34617928630934432735129815220429524233261076919255761960501596000000","pi2":"-748469853272339196210427/30796754760944592269850"},"('R', -4, 2)":{"1":"-30855762897109738682086977852146140234948828950809535905923376565745939/34617928630934432735129815220429524233261076919255761960501596000000","pi2":"250503836021181200128409/10265584920314864089950"},"('R', -3, 2)":{"1":"28545282267378532363150735834985862520525043331469622760652797514791049/34617928630934432735129815220429524233261076919255761960501596000000","pi2":"-251499286680120823312889/10265584920314864089950"},"('R', -2, 2)":{"1":"-198656224531732688827855836409249970957395537312828291369196409554033/270452567429175255743201681409605658072352163431685640316418718750","pi2":"252476961434436524654789/10265584920314864089950"},"('R', -1, 2)":{"1":"5243548529869854329607357348516232550608258470600349352223344140223281/8654482157733608183782453805107381058315269229813940490125399000000","pi2":"-253437484000080020709989/10265584920314864089950"},"('R', 0, 2)":{"1":"-865541223360808656669792373369637134179316218724783938670531402872139/2163620539433402045945613451276845264578817307453485122531349750000","pi2":"254381445831833111660789/10265584920314864089950"},"('BA', 0, (), ((0, 1),), -58, 1)":{"1":"-192906587053571091986308717073184407519550723315618126682049/490889321492211581785860495331651465058541570837414000000"},"('BA', 0, (), ((0, 1),), -57, 1)":{"1":"13473474126681830346570760567580126480905675224475180930381/16927217982490054544340017080401774657191088649566000000"},"('BA', 0, (), ((0, 1),), -56, 1)":{"1":"-13298590634548463404080613126957813827554273928391873365181/16927217982490054544340017080401774657191088649566000000"},"('BA', 0, (), ((0, 1),), -55, 1)":{"1":"1789154613038852798729472758183793843455012310856806763033/2418173997498579220620002440057396379598726949938000000"},"('BA', 0, (), ((0, 1),), -54, 1)":{"1":"-1668956778008952203940379519225266951789110139749000709673/2418173997498579220620002440057396379598726949938000000"},"('BA', 0, (), ((0, 1),), -53, 1)":{"1":"172793508783439750231971947526570992974450454486412778297/268685999722064357846666937784155153288747438882000000"},"('BA', 0, (), ((0, 1),), -52, 1)":{"1":"-19111661233801356655397478320311442480665179667881211/31883944431240578835489134660514436132520166000000"},"('BA', 0, (), ((0, 1),), -51, 1)":{"1":"41591679506325804066036217291839830490494446673772059/74395870339561350616141314207867017642547054000000"},"('BA', 0, (), ((0, 1),), -50, 1)":{"1":"-349239656881885178659675221103520252683147363910103731/669562833056052155545271827870803158782923486000000"},"('BA', 0, (), ((0, 1),), -49, 1)":{"1":"195503336936063817070888780937313591219625204492588589/401737699833631293327163096722481895269754091600000"},"('BA', 0, (), ((0, 1),), -48, 1)":{"1":"-3720818342425124930053592182615046802868513097280749/8198728568033291700554348912703712148362328400000"},"('BA', 0, (), ((0, 1),), -47, 1)":{"1":"866712675209003435232232136682547317901812060738791/2049682142008322925138587228175928037090582100000"},"('BA', 0, (), ((0, 1),), -46, 1)":{"1":"-365070880212275901356493802074782989806100401779/927877837034098200605969772827491189266900000"},"('BA', 0, (), ((0, 1),), -45, 1)":{"1":"14741260845973243740293111274497079766248155503/40342514653656443504607381427282225620300000"},"('BA', 0, (), ((0, 1),), -44, 1)":{"1":"-4552397602735104682238585342877410700268668367/13447504884552147834869127142427408540100000"},"('BA', 0, (), ((0, 1),), -43, 1)":{"1":"280317771917778418075944290161146367703368301/896500325636809855657941809495160569340000"},"('BA', 0, (), ((0, 1),), -42, 1)":{"1":"-7439996847358069079214592729525913705501/25859032288063742005637405718266755200"},"('BA', 0, (), ((0, 1),), -41, 1)":{"1":"1533222441078432982925770518880723214627629/5818282264814341951268416286610019920000"},"('BA', 0, (), ((0, 1),), -40, 1)":{"1":"-2491965323111986408626520362504791398783/10383609038931008836291046317566960000"},"('BA', 0, (), ((0, 1),), -39, 1)":{"1":"11268369806842580449617992407755415852439/51918045194655044181455231587834800000"},"('BA', 0, (), ((0, 1),), -38, 1)":{"1":"-10102711822029085822178531762775579060827/51918045194655044181455231587834800000"},"('BA', 0, (), ((0, 1),), -37, 1)":{"1":"471527922128827046471476832240312932553/2732528694455528641129222715149200000"},"('BA', 0, (), ((0, 1),), -36, 1)":{"1":"-301167631527158354746466651379854297/1996003429112877020547277366800000"},"('BA', 0, (), ((0, 1),), -35, 1)":{"1":"86157733184536220994973066375003459/665334476370959006849092455600000"},"('BA', 0, (), ((0, 1),), -34, 1)":{"1":"-24023420170548885061128121128376247/221778158790319668949697485200000"},"('BA', 0, (), ((0, 1),), -33, 1)":{"1":"1138754105695834138388683738686167/13045774046489392291158675600000"},"('BA', 0, (), ((0, 1),), -32, 1)":{"1":"-18145859895685020991538750899427/273687567408868369744587600000"},"('BA', 0, (), ((0, 1),), -31, 1)":{"1":"35150545674420050481705796471/777521498320648777683487500"},"('BA', 0, (), ((0, 1),), -30, 1)":{"1":"-30087944833393730746088933/1271404263643100424337500"},"('BA', 0, (), ((0, 1),), -28, 1)":{"1":"30087944833393730746088933/1271404263643100424337500"},"('BA', 0, (), ((0, 1),), -27, 1)":{"1":"-35150545674420050481705796471/777521498320648777683487500"},"('BA', 0, (), ((0, 1),), -26, 1)":{"1":"18145859895685020991538750899427/273687567408868369744587600000"},"('BA', 0, (), ((0, 1),), -25, 1)":{"1":"-1138754105695834138388683738686167/13045774046489392291158675600000"},"('BA', 0, (), ((0, 1),), -24, 1)":{"1":"24023420170548885061128121128376247/221778158790319668949697485200000"},"('BA', 0, (), ((0, 1),), -23, 1)":{"1":"-86157733184536220994973066375003459/665334476370959006849092455600000"},"('BA', 0, (), ((0, 1),), -22, 1)":{"1":"301167631527158354746466651379854297/1996003429112877020547277366800000"},"('BA', 0, (), ((0, 1),), -21, 1)":{"1":"-471527922128827046471476832240312932553/2732528694455528641129222715149200000"},"('BA', 0, (), ((0, 1),), -20, 1)":{"1":"10102711822029085822178531762775579060827/51918045194655044181455231587834800000"},"('BA', 0, (), ((0, 1),), -19, 1)":{"1":"-11268369806842580449617992407755415852439/51918045194655044181455231587834800000"},"('BA', 0, (), ((0, 1),), -18, 1)":{"1":"2491965323111986408626520362504791398783/10383609038931008836291046317566960000"},"('BA', 0, (), ((0, 1),), -17, 1)":{"1":"-1533222441078432982925770518880723214627629/5818282264814341951268416286610019920000"},"('BA', 0, (), ((0, 1),), -16, 1)":{"1":"7439996847358069079214592729525913705501/25859032288063742005637405718266755200"},"('BA', 0, (), ((0, 1),), -15, 1)":{"1":"-280317771917778418075944290161146367703368301/896500325636809855657941809495160569340000"},"('BA', 0, (), ((0, 1),), -14, 1)":{"1":"4552397602735104682238585342877410700268668367/13447504884552147834869127142427408540100000"},"('BA', 0, (), ((0, 1),), -13, 1)":{"1":"-14741260845973243740293111274497079766248155503/40342514653656443504607381427282225620300000"},"('BA', 0, (), ((0, 1),), -12, 1)":{"1":"365070880212275901356493802074782989806100401779/927877837034098200605969772827491189266900000"},"('BA', 0, (), ((0, 1),), -11, 1)":{"1":"-866712675209003435232232136682547317901812060738791/2049682142008322925138587228175928037090582100000"},"('BA', 0, (), ((0, 1),), -10, 1)":{"1":"3720818342425124930053592182615046802868513097280749/8198728568033291700554348912703712148362328400000"},"('BA', 0, (), ((0, 1),), -9, 1)":{"1":"-195503336936063817070888780937313591219625204492588589/401737699833631293327163096722481895269754091600000"},"('BA', 0, (), ((0, 1),), -8, 1)":{"1":"349239656881885178659675221103520252683147363910103731/669562833056052155545271827870803158782923486000000"},"('BA', 0, (), ((0, 1),), -7, 1)":{"1":"-41591679506325804066036217291839830490494446673772059/74395870339561350616141314207867017642547054000000"},"('BA', 0, (), ((0, 1),), -6, 1)":{"1":"19111661233801356655397478320311442480665179667881211/31883944431240578835489134660514436132520166000000"},"('BA', 0, (), ((0, 1),), -5, 1)":{"1":"-172793508783439750231971947526570992974450454486412778297/268685999722064357846666937784155153288747438882000000"},"('BA', 0, (), ((0, 1),), -4, 1)":{"1":"1668956778008952203940379519225266951789110139749000709673/2418173997498579220620002440057396379598726949938000000"},"('BA', 0, (), ((0, 1),), -3, 1)":{"1":"-1789154613038852798729472758183793843455012310856806763033/2418173997498579220620002440057396379598726949938000000"},"('BA', 0, (), ((0, 1),), -2, 1)":{"1":"13298590634548463404080613126957813827554273928391873365181/16927217982490054544340017080401774657191088649566000000"},"('BA', 0, (), ((0, 1),), -1, 1)":{"1":"-13473474126681830346570760567580126480905675224475180930381/16927217982490054544340017080401774657191088649566000000"},"('BA', 0, (), ((0, 1),), 0, 1)":{"1":"192906587053571091986308717073184407519550723315618126682049/490889321492211581785860495331651465058541570837414000000"},"('BA', 1, (), ((0, 2),), -58, 1)":{"1":"-7327513898560221315603695902055077823/11954733346971209820801532686930000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -58, 2)":{"1":"-7327513898560221315603695902055077823/11954733346971209820801532686930000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -57, 1)":{"1":"128903374853129700774999787751263387/412232184378317580027639058170000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -57, 2)":{"1":"128903374853129700774999787751263387/412232184378317580027639058170000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -56, 1)":{"1":"-80070580765781312647294814429420587/412232184378317580027639058170000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -56, 2)":{"1":"-80070580765781312647294814429420587/412232184378317580027639058170000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -55, 1)":{"1":"7414825978978263738937990870881241/58890312054045368575377008310000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -55, 2)":{"1":"7414825978978263738937990870881241/58890312054045368575377008310000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -54, 1)":{"1":"-428802167149798049653725970458851/5353664732185942597761546210000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -54, 2)":{"1":"-428802167149798049653725970458851/5353664732185942597761546210000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -53, 1)":{"1":"27839123685221834580752009009659/594851636909549177529060690000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -53, 2)":{"1":"27839123685221834580752009009659/594851636909549177529060690000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -52, 1)":{"1":"-239928031166092975577638719103/11223615790746210896774730000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -52, 2)":{"1":"-239928031166092975577638719103/11223615790746210896774730000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -51, 1)":{"1":"103767121546911149716988607121/78565310535223476277423110000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -51, 2)":{"1":"103767121546911149716988607121/78565310535223476277423110000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -50, 1)":{"1":"389124825387942428148225959393/26188436845074492092474370000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -50, 2)":{"1":"389124825387942428148225959393/26188436845074492092474370000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -49, 1)":{"1":"-1325153082370420070243040053221/47139186321134085766453866000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -49, 2)":{"1":"-1325153082370420070243040053221/47139186321134085766453866000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -48, 1)":{"1":"263146571064281910883752615907/6734169474447726538064838000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -48, 2)":{"1":"263146571064281910883752615907/6734169474447726538064838000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -47, 1)":{"1":"-324584758959958706935756923877/6734169474447726538064838000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -47, 2)":{"1":"-324584758959958706935756923877/6734169474447726538064838000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -46, 1)":{"1":"7995553981665089125634345411/143280201583994181660954000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -46, 2)":{"1":"7995553981665089125634345411/143280201583994181660954000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -45, 1)":{"1":"-387018841750962547328975077/6229573981912790506998000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -45, 2)":{"1":"-387018841750962547328975077/6229573981912790506998000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -44, 1)":{"1":"139845218147992830278330423/2076524660637596835666000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -44, 2)":{"1":"139845218147992830278330423/2076524660637596835666000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -43, 1)":{"1":"-327089124898115086800507481/4568354253402713038465200","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -43, 2)":{"1":"-327089124898115086800507481/4568354253402713038465200","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -42, 1)":{"1":"7966929290076294369035443/106240796590760768336400","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -42, 2)":{"1":"7966929290076294369035443/106240796590760768336400","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -41, 1)":{"1":"-549594309261164642062909/7082719772717384555760","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -41, 2)":{"1":"-549594309261164642062909/7082719772717384555760","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -40, 1)":{"1":"617854337688634631340913/7773716823714202561200","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -40, 2)":{"1":"617854337688634631340913/7773716823714202561200","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -39, 1)":{"1":"-3136023440526046564987277/38868584118571012806000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -39, 2)":{"1":"-3136023440526046564987277/38868584118571012806000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -38, 1)":{"1":"3157440167435793630089021/38868584118571012806000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -38, 2)":{"1":"3157440167435793630089021/38868584118571012806000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -37, 1)":{"1":"-3154120096350380419343261/38868584118571012806000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -37, 2)":{"1":"-3154120096350380419343261/38868584118571012806000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -36, 1)":{"1":"84490195818610641261593/1050502273474892238000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -36, 2)":{"1":"84490195818610641261593/1050502273474892238000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -35, 1)":{"1":"-636744754978405495093333/8053850763307507158000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -35, 2)":{"1":"-636744754978405495093333/8053850763307507158000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -34, 1)":{"1":"620263193138915332748117/8053850763307507158000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -34, 2)":{"1":"620263193138915332748117/8053850763307507158000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -33, 1)":{"1":"-2989273398807450670350313/40269253816537535790000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -33, 2)":{"1":"-2989273398807450670350313/40269253816537535790000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -32, 1)":{"1":"947887824228412274289571/13423084605512511930000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -32, 2)":{"1":"947887824228412274289571/13423084605512511930000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -31, 1)":{"1":"-11958588715591152323464871/181211642174418911055000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -31, 2)":{"1":"-11958588715591152323464871/181211642174418911055000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -30, 1)":{"1":"350737057846424962530941/5845536844336093905000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -30, 2)":{"1":"350737057846424962530941/5845536844336093905000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -29, 1)":{"1":"-8739335943455356005972769/169520568485746723245000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -29, 2)":{"1":"-8739335943455356005972769/169520568485746723245000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -28, 1)":{"1":"350737057846424962530941/5845536844336093905000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -28, 2)":{"1":"350737057846424962530941/5845536844336093905000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -27, 1)":{"1":"-11958588715591152323464871/181211642174418911055000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -27, 2)":{"1":"-11958588715591152323464871/181211642174418911055000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -26, 1)":{"1":"947887824228412274289571/13423084605512511930000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -26, 2)":{"1":"947887824228412274289571/13423084605512511930000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -25, 1)":{"1":"-2989273398807450670350313/40269253816537535790000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -25, 2)":{"1":"-2989273398807450670350313/40269253816537535790000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -24, 1)":{"1":"620263193138915332748117/8053850763307507158000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -24, 2)":{"1":"620263193138915332748117/8053850763307507158000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -23, 1)":{"1":"-636744754978405495093333/8053850763307507158000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -23, 2)":{"1":"-636744754978405495093333/8053850763307507158000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -22, 1)":{"1":"84490195818610641261593/1050502273474892238000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -22, 2)":{"1":"84490195818610641261593/1050502273474892238000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -21, 1)":{"1":"-3154120096350380419343261/38868584118571012806000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -21, 2)":{"1":"-3154120096350380419343261/38868584118571012806000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -20, 1)":{"1":"3157440167435793630089021/38868584118571012806000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -20, 2)":{"1":"3157440167435793630089021/38868584118571012806000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -19, 1)":{"1":"-3136023440526046564987277/38868584118571012806000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -19, 2)":{"1":"-3136023440526046564987277/38868584118571012806000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -18, 1)":{"1":"617854337688634631340913/7773716823714202561200","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -18, 2)":{"1":"617854337688634631340913/7773716823714202561200","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -17, 1)":{"1":"-549594309261164642062909/7082719772717384555760","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -17, 2)":{"1":"-549594309261164642062909/7082719772717384555760","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -16, 1)":{"1":"7966929290076294369035443/106240796590760768336400","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -16, 2)":{"1":"7966929290076294369035443/106240796590760768336400","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -15, 1)":{"1":"-327089124898115086800507481/4568354253402713038465200","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -15, 2)":{"1":"-327089124898115086800507481/4568354253402713038465200","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -14, 1)":{"1":"139845218147992830278330423/2076524660637596835666000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -14, 2)":{"1":"139845218147992830278330423/2076524660637596835666000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -13, 1)":{"1":"-387018841750962547328975077/6229573981912790506998000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -13, 2)":{"1":"-387018841750962547328975077/6229573981912790506998000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -12, 1)":{"1":"7995553981665089125634345411/143280201583994181660954000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -12, 2)":{"1":"7995553981665089125634345411/143280201583994181660954000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -11, 1)":{"1":"-324584758959958706935756923877/6734169474447726538064838000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -11, 2)":{"1":"-324584758959958706935756923877/6734169474447726538064838000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -10, 1)":{"1":"263146571064281910883752615907/6734169474447726538064838000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -10, 2)":{"1":"263146571064281910883752615907/6734169474447726538064838000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -9, 1)":{"1":"-1325153082370420070243040053221/47139186321134085766453866000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -9, 2)":{"1":"-1325153082370420070243040053221/47139186321134085766453866000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -8, 1)":{"1":"389124825387942428148225959393/26188436845074492092474370000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -8, 2)":{"1":"389124825387942428148225959393/26188436845074492092474370000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -7, 1)":{"1":"103767121546911149716988607121/78565310535223476277423110000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -7, 2)":{"1":"103767121546911149716988607121/78565310535223476277423110000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -6, 1)":{"1":"-239928031166092975577638719103/11223615790746210896774730000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -6, 2)":{"1":"-239928031166092975577638719103/11223615790746210896774730000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -5, 1)":{"1":"27839123685221834580752009009659/594851636909549177529060690000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -5, 2)":{"1":"27839123685221834580752009009659/594851636909549177529060690000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -4, 1)":{"1":"-428802167149798049653725970458851/5353664732185942597761546210000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -4, 2)":{"1":"-428802167149798049653725970458851/5353664732185942597761546210000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -3, 1)":{"1":"7414825978978263738937990870881241/58890312054045368575377008310000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -3, 2)":{"1":"7414825978978263738937990870881241/58890312054045368575377008310000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -2, 1)":{"1":"-80070580765781312647294814429420587/412232184378317580027639058170000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -2, 2)":{"1":"-80070580765781312647294814429420587/412232184378317580027639058170000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -1, 1)":{"1":"128903374853129700774999787751263387/412232184378317580027639058170000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -1, 2)":{"1":"128903374853129700774999787751263387/412232184378317580027639058170000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), 0, 1)":{"1":"-7327513898560221315603695902055077823/11954733346971209820801532686930000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), 0, 2)":{"1":"-7327513898560221315603695902055077823/11954733346971209820801532686930000","pi2":"-16/3"},"('R', -57, 3)":{"1":"-254381445831833111660789/1710930820052477348325"},"('R', -56, 3)":{"1":"253752137943997717693589/1140620546701651565550"},"('R', -55, 3)":{"1":"-238153432140498873449189/933234992755896735450"},"('R', -54, 3)":{"1":"230489984793883827761669/821246793625189127196"},"('R', -53, 3)":{"1":"-30372653632220479214786293/102655849203148640899500"},"('R', -52, 3)":{"1":"4530408823954540589704769/14665121314735520128500"},"('R', -51, 3)":{"1":"-6914216312575315405927537/21775483164304257160500"},"('R', -50, 3)":{"1":"1402069994447239417047249661/4311545666532242917779000"},"('R', -49, 3)":{"1":"-474846117454004541035650087/1437181888844080972593000"},"('R', -48, 3)":{"1":"17837969990593974029495809/53228958846077073059000"},"('R', -47, 3)":{"1":"-16043883239013556739312362519/47427002331854672095569000"},"('R', -46, 3)":{"1":"16179864930787236187708177789/47427002331854672095569000"},"('R', -45, 3)":{"1":"-4917384796237394322860387419/14338396053816528773079000"},"('R', -44, 3)":{"1":"637292728740864016263079564943/1849653090942332211727191000"},"('R', -43, 3)":{"1":"-638790024520001614445896357571/1849653090942332211727191000"},"('R', -42, 3)":{"1":"1280011014975850743388391357617/3699306181884664423454382000"},"('R', -41, 3)":{"1":"-588197829942963576542244174557/1699681218703764735100662000"},"('R', -40, 3)":{"1":"462950618715296714866307264407/1338046916851899897845202000"},"('R', -39, 3)":{"1":"-11155189598745991948192718314631/32293943155371529966912578000"},"('R', -38, 3)":{"1":"7772454971637247928984589640291/22544828240542388844825762000"},"('R', -37, 3)":{"1":"-8737235656126298586690083409409/25422891420186098059058838000"},"('R', -36, 3)":{"1":"409240021141689547516223674099703/1194875896748746608775765386000"},"('R', -35, 3)":{"1":"-1041157145616771428982253760390201/3053571736135685777982511542000"},"('R', -34, 3)":{"1":"1036178338718876985698756903941639/3053571736135685777982511542000"},"('R', -33, 3)":{"1":"-190786224810111284095378716684329/565476247432534403330094730000"},"('R', -32, 3)":{"1":"15360099190725875371885837132170449/45803576042035286669737673130000"},"('R', -31, 3)":{"1":"-45760379378110707075027933023430097/137410728126105860009213019390000"},"('R', -30, 3)":{"1":"6489422260558513664488265001760171/19630104018015122858459002770000"},"('R', -29, 3)":{"1":"-37055432649361035482921269/113013712323831148830000"},"('R', -28, 3)":{"1":"185053401923946786312165900418004159/569273016522438562895311080330000"},"('R', -27, 3)":{"1":"-40045224051179214180102720607427105603/123532244585369168148282504431610000"},"('R', -26, 3)":{"1":"240318206970092578804891476401156824493/741193467512215008889695026589660000"},"('R', -25, 3)":{"1":"-240722570949274458730096001982101802893/741193467512215008889695026589660000"},"('R', -24, 3)":{"1":"241441359437881093581201474479418898397/741193467512215008889695026589660000"},"('R', -23, 3)":{"1":"-242315848121369994457061629612973564237/741193467512215008889695026589660000"},"('R', -22, 3)":{"1":"243373859721271561477872969794662910837/741193467512215008889695026589660000"},"('R', -21, 3)":{"1":"-192484746735005803580385842894042181127/583492729743658624019547148591860000"},"('R', -20, 3)":{"1":"171569435927404701649650281144263968373/517436949017961421300353131770140000"},"('R', -19, 3)":{"1":"-9140898021949730948940024185709194552729/27424158297951955328918715983817420000"},"('R', -18, 3)":{"1":"195568406500363654307048097391021201267/583492729743658624019547148591860000"},"('R', -17, 3)":{"1":"-378963761810020204003889050477203391128709/1124390490216030168485667355336514220000"},"('R', -16, 3)":{"1":"381159237379598064846923664506382796674709/1124390490216030168485667355336514220000"},"('R', -15, 3)":{"1":"-16484227190945935438889427305723716544255887/48348791079289297244883696279470111460000"},"('R', -14, 3)":{"1":"16581547161209812236042236941549089912391927/48348791079289297244883696279470111460000"},"('R', -13, 3)":{"1":"-16678292121804166627404726375320382642161047/48348791079289297244883696279470111460000"},"('R', -12, 3)":{"1":"16777258860910542002117695091230327177112647/48348791079289297244883696279470111460000"},"('R', -11, 3)":{"1":"-793139224662785544824840057713893783422608409/2272393180726596970509533725135095238620000"},"('R', -10, 3)":{"1":"797827088131583357552647751045267396851280459/2272393180726596970509533725135095238620000"},"('R', -9, 3)":{"1":"-5617228510197780086001874684200406422258939053/15906752265086178793566736075945666670340000"},"('R', -8, 3)":{"1":"5650097170917460641833321563715265342183357629/15906752265086178793566736075945666670340000"},"('R', -7, 3)":{"1":"-334267330758948146686244264717623990886034637/935691309710951693739219769173274510020000"},"('R', -6, 3)":{"1":"336195502566658466700727442980965351406333237/935691309710951693739219769173274510020000"},"('R', -5, 3)":{"1":"-17919158379738108502445779491541974314016593561/49591639414680439768178647766183549031060000"},"('R', -4, 3)":{"1":"18020750994582739200935276389598895909098086601/49591639414680439768178647766183549031060000"},"('R', -3, 3)":{"1":"-18120903079844318433923865332992667567280708041/49591639414680439768178647766183549031060000"},"('R', -2, 3)":{"1":"18221664498954345678457608637455718010811608741/49591639414680439768178647766183549031060000"},"('R', -1, 3)":{"1":"-18320968081079095649707071553437065841266934341/49591639414680439768178647766183549031060000"},"('R', 0, 3)":{"1":"18420732904818135655163833536031555942973966741/49591639414680439768178647766183549031060000"},"('BA', 0, (), ((0, 2),), -58, 1)":{"1":"2065627875333930827089877569494606777979795264/26345558439048983626844906625785010422750625","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -57, 1)":{"1":"-18547860790382256897997906742597143814338258564/26345558439048983626844906625785010422750625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -56, 1)":{"1":"25661985865561281986003304309838744496800537714/26345558439048983626844906625785010422750625","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -55, 1)":{"1":"-30017059580550129637210576850208097399015608814/26345558439048983626844906625785010422750625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -54, 1)":{"1":"33074275872085066508388556333484328068431240039/26345558439048983626844906625785010422750625","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -53, 1)":{"1":"-35382372090028189765053199832734836213323236159/26345558439048983626844906625785010422750625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -52, 1)":{"1":"13244701564403465897188814458509928543324951/9378981288376284666018122686288718555625","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -51, 1)":{"1":"-13772111220638641465679736105916789075966876/9378981288376284666018122686288718555625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -50, 1)":{"1":"28419767214741953501809707832015683611771627/18757962576752569332036245372577437111250","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -49, 1)":{"1":"-29157252251566367214034442084705611869622367/18757962576752569332036245372577437111250","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -48, 1)":{"1":"607857051772439701801840313861104202697983/382815562790868761878290721889335451250","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -47, 1)":{"1":"-618841886403089873174740822404699006574433/382815562790868761878290721889335451250","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -46, 1)":{"1":"284429986023078053837131541693421289037/173298127112208583919552160203411250","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -45, 1)":{"1":"-288130622496880359439176873505452643937/173298127112208583919552160203411250","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -44, 1)":{"1":"5945488755035792103317794368256414043/3536696471677726202439840004151250","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -43, 1)":{"1":"-21006374664504507868481726435958499738/12378437650872041708539440014529375","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -42, 1)":{"1":"45810581011961909468696117453110423/26778664469166125924368718257500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -41, 1)":{"1":"-46124221363024228925880166508710723/26778664469166125924368718257500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -40, 1)":{"1":"27596709306176681333967072650383/15930198970354625772973657500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -39, 1)":{"1":"-6932280906524636868334297276162/3982549742588656443243414375","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -38, 1)":{"1":"13919055397946008036309948401749/7965099485177312886486828750","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -37, 1)":{"1":"-97739898282730289535484836079193/55755696396241190205407801250","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -36, 1)":{"1":"71568882470502195339574352147/40727316578700650259611250","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -35, 1)":{"1":"-35848438735705076230971152836/20363658289350325129805625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -34, 1)":{"1":"143566795055358874680639848449/81454633157401300519222500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -33, 1)":{"1":"-143666229977320328711607556141/81454633157401300519222500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -32, 1)":{"1":"850316651580205697808063889/481980077854445565202500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -31, 1)":{"1":"-5526740591566268552962942841/3132870506053896173816250","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -30, 1)":{"1":"2875052876970508072185553/1630005466209103108125","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -29, 1)":{"1":"-2876075400838209628767838/1630005466209103108125","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -28, 1)":{"1":"2875052876970508072185553/1630005466209103108125","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -27, 1)":{"1":"-5526740591566268552962942841/3132870506053896173816250","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -26, 1)":{"1":"850316651580205697808063889/481980077854445565202500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -25, 1)":{"1":"-143666229977320328711607556141/81454633157401300519222500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -24, 1)":{"1":"143566795055358874680639848449/81454633157401300519222500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -23, 1)":{"1":"-35848438735705076230971152836/20363658289350325129805625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -22, 1)":{"1":"71568882470502195339574352147/40727316578700650259611250","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -21, 1)":{"1":"-97739898282730289535484836079193/55755696396241190205407801250","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -20, 1)":{"1":"13919055397946008036309948401749/7965099485177312886486828750","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -19, 1)":{"1":"-6932280906524636868334297276162/3982549742588656443243414375","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -18, 1)":{"1":"27596709306176681333967072650383/15930198970354625772973657500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -17, 1)":{"1":"-46124221363024228925880166508710723/26778664469166125924368718257500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -16, 1)":{"1":"45810581011961909468696117453110423/26778664469166125924368718257500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -15, 1)":{"1":"-21006374664504507868481726435958499738/12378437650872041708539440014529375","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -14, 1)":{"1":"5945488755035792103317794368256414043/3536696471677726202439840004151250","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -13, 1)":{"1":"-288130622496880359439176873505452643937/173298127112208583919552160203411250","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -12, 1)":{"1":"284429986023078053837131541693421289037/173298127112208583919552160203411250","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -11, 1)":{"1":"-618841886403089873174740822404699006574433/382815562790868761878290721889335451250","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -10, 1)":{"1":"607857051772439701801840313861104202697983/382815562790868761878290721889335451250","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -9, 1)":{"1":"-29157252251566367214034442084705611869622367/18757962576752569332036245372577437111250","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -8, 1)":{"1":"28419767214741953501809707832015683611771627/18757962576752569332036245372577437111250","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -7, 1)":{"1":"-13772111220638641465679736105916789075966876/9378981288376284666018122686288718555625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -6, 1)":{"1":"13244701564403465897188814458509928543324951/9378981288376284666018122686288718555625","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -5, 1)":{"1":"-35382372090028189765053199832734836213323236159/26345558439048983626844906625785010422750625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -4, 1)":{"1":"33074275872085066508388556333484328068431240039/26345558439048983626844906625785010422750625","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -3, 1)":{"1":"-30017059580550129637210576850208097399015608814/26345558439048983626844906625785010422750625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -2, 1)":{"1":"25661985865561281986003304309838744496800537714/26345558439048983626844906625785010422750625","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -1, 1)":{"1":"-18547860790382256897997906742597143814338258564/26345558439048983626844906625785010422750625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), 0, 1)":{"1":"2065627875333930827089877569494606777979795264/26345558439048983626844906625785010422750625","pi2":"-16/3"},"('BA', 1, (2,), ((0, 1),), -58, 1)":{"1":"508762891663666223321578/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -58, 1)":{"1":"-254381445831833111660789/1710930820052477348325"},"('BA', 1, (1,), ((0, 2),), -58, 1)":{"1":"508762891663666223321578/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -58, 2)":{"1":"508762891663666223321578/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -58, 2)":{"1":"-254381445831833111660789/1710930820052477348325"},"('BA', 1, (2,), ((0, 1),), -57, 1)":{"1":"-506874968000160041419978/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -57, 1)":{"1":"362937056483438571002789/1710930820052477348325"},"('BA', 1, (1,), ((0, 2),), -57, 1)":{"1":"-506874968000160041419978/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -57, 2)":{"1":"-506874968000160041419978/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -57, 2)":{"1":"308187270241759295856389/1710930820052477348325"},"('BA', 1, (2,), ((0, 1),), -56, 1)":{"1":"504953922868873049309578/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -56, 1)":{"1":"-416726320159474350093989/1710930820052477348325"},"('BA', 1, (1,), ((0, 2),), -56, 1)":{"1":"504953922868873049309578/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -56, 2)":{"1":"504953922868873049309578/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -56, 2)":{"1":"-334601640796955437374389/1710930820052477348325"},"('BA', 1, (2,), ((0, 1),), -55, 1)":{"1":"-502998573360241646625778/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -55, 1)":{"1":"452248502899611498849689/1710930820052477348325"},"('BA', 1, (1,), ((0, 2),), -55, 1)":{"1":"-502998573360241646625778/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -55, 2)":{"1":"-502998573360241646625778/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -55, 2)":{"1":"351873894789866161081289/1710930820052477348325"},"('BA', 1, (2,), ((0, 1),), -54, 1)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -54, 1)":{"1":"-478627945361511513238409/1710930820052477348325"},"('BA', 1, (1,), ((0, 2),), -54, 1)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -54, 2)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -54, 2)":{"1":"-364565890691346356683409/1710930820052477348325"},"('BA', 1, (2,), ((0, 1),), -53, 1)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (), ((0, 3),), -53, 1)":{"1":"1498541924783345265716107/5132792460157432044975"},"('BA', 1, (1,), ((0, 2),), -53, 1)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (1,), ((0, 1),), -53, 2)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (), ((0, 2),), -53, 2)":{"1":"1123505889027842230963267/5132792460157432044975"},"('BA', 1, (2,), ((0, 1),), -52, 1)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (), ((0, 3),), -52, 1)":{"1":"-29248918236241104606719/96845140757687397075"},"('BA', 1, (1,), ((0, 2),), -52, 1)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -52, 2)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (), ((0, 2),), -52, 2)":{"1":"-21656259200838412676039/96845140757687397075"},"('BA', 1, (2,), ((0, 1),), -51, 1)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (), ((0, 3),), -51, 1)":{"1":"30074762513471493838919/96845140757687397075"},"('BA', 1, (1,), ((0, 2),), -51, 1)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -51, 2)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (), ((0, 2),), -51, 2)":{"1":"22039382834605088093039/96845140757687397075"},"('BA', 1, (2,), ((0, 1),), -50, 1)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (), ((0, 3),), -50, 1)":{"1":"-30788758061018365629119/96845140757687397075"},"('BA', 1, (1,), ((0, 2),), -50, 1)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -50, 2)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (), ((0, 2),), -50, 2)":{"1":"-22365997819121210294939/96845140757687397075"},"('BA', 1, (2,), ((0, 1),), -49, 1)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (), ((0, 3),), -49, 1)":{"1":"31415453727432556074191/96845140757687397075"},"('BA', 1, (1,), ((0, 2),), -49, 1)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -49, 2)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (), ((0, 2),), -49, 2)":{"1":"22648355207285845550411/96845140757687397075"},"('BA', 1, (2,), ((0, 1),), -48, 1)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (), ((0, 3),), -48, 1)":{"1":"-4567430974581807634553/13835020108241056725"},"('BA', 1, (1,), ((0, 2),), -48, 1)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (1,), ((0, 1),), -48, 2)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (), ((0, 2),), -48, 2)":{"1":"-3270716264500191892493/13835020108241056725"},"('BA', 1, (2,), ((0, 1),), -47, 1)":{"1":"-561365202194213936938/1976431444034436675"},"('BA', 1, (), ((0, 3),), -47, 1)":{"1":"4638702290290928229803/13835020108241056725"},"('BA', 1, (1,), ((0, 2),), -47, 1)":{"1":"-561365202194213936938/1976431444034436675"},"('BA', 1, (1,), ((0, 1),), -47, 2)":{"1":"-561365202194213936938/1976431444034436675"},"('BA', 1, (), ((0, 2),), -47, 2)":{"1":"3301740248985338504543/13835020108241056725"},"('BA', 1, (2,), ((0, 1),), -46, 1)":{"1":"11886678538121254454/42051732851796525"},"('BA', 1, (), ((0, 3),), -46, 1)":{"1":"-100065308000909463349/294362129962575675"},"('BA', 1, (1,), ((0, 2),), -46, 1)":{"1":"11886678538121254454/42051732851796525"},"('BA', 1, (1,), ((0, 1),), -46, 2)":{"1":"11886678538121254454/42051732851796525"},"('BA', 1, (), ((0, 2),), -46, 2)":{"1":"-70834341442166926969/294362129962575675"},"('BA', 1, (2,), ((0, 1),), -45, 1)":{"1":"-11828171779370928854/42051732851796525"},"('BA', 1, (), ((0, 3),), -45, 1)":{"1":"101309701754329850149/294362129962575675"},"('BA', 1, (1,), ((0, 2),), -45, 1)":{"1":"-11828171779370928854/42051732851796525"},"('BA', 1, (1,), ((0, 1),), -45, 2)":{"1":"-11828171779370928854/42051732851796525"},"('BA', 1, (), ((0, 2),), -45, 2)":{"1":"71354151491064050569/294362129962575675"},"('BA', 1, (2,), ((0, 1),), -44, 1)":{"1":"11768364870426151574/42051732851796525"},"('BA', 1, (), ((0, 3),), -44, 1)":{"1":"-102446033024280618469/294362129962575675"},"('BA', 1, (1,), ((0, 2),), -44, 1)":{"1":"11768364870426151574/42051732851796525"},"('BA', 1, (1,), ((0, 1),), -44, 2)":{"1":"11768364870426151574/42051732851796525"},"('BA', 1, (), ((0, 2),), -44, 2)":{"1":"-71817655035386074489/294362129962575675"},"('BA', 1, (2,), ((0, 1),), -43, 1)":{"1":"-1064290792140982834/3822884804708775"},"('BA', 1, (), ((0, 3),), -43, 1)":{"1":"103487896563057249949/294362129962575675"},"('BA', 1, (1,), ((0, 2),), -43, 1)":{"1":"-1064290792140982834/3822884804708775"},"('BA', 1, (1,), ((0, 1),), -43, 2)":{"1":"-1064290792140982834/3822884804708775"},"('BA', 1, (), ((0, 2),), -43, 2)":{"1":"72231546030242544529/294362129962575675"},"('BA', 1, (2,), ((0, 1),), -42, 1)":{"1":"24618625978670038/88904297783925"},"('BA', 1, (), ((0, 3),), -42, 1)":{"1":"-2428983369608557243/6845630929362225"},"('BA', 1, (1,), ((0, 2),), -42, 1)":{"1":"24618625978670038/88904297783925"},"('BA', 1, (1,), ((0, 1),), -42, 2)":{"1":"24618625978670038/88904297783925"},"('BA', 1, (), ((0, 2),), -42, 2)":{"1":"-1688400234893676853/6845630929362225"},"('BA', 1, (2,), ((0, 1),), -41, 1)":{"1":"-171382069340995066/622330084487475"},"('BA', 1, (), ((0, 3),), -41, 1)":{"1":"2449539437833420843/6845630929362225"},"('BA', 1, (1,), ((0, 2),), -41, 1)":{"1":"-171382069340995066/622330084487475"},"('BA', 1, (1,), ((0, 1),), -41, 2)":{"1":"-171382069340995066/622330084487475"},"('BA', 1, (), ((0, 2),), -41, 2)":{"1":"1696070409604446853/6845630929362225"},"('BA', 1, (2,), ((0, 1),), -40, 1)":{"1":"4156356762387626/15178782548475"},"('BA', 1, (), ((0, 3),), -40, 1)":{"1":"-60208207986793523/166966608033225"},"('BA', 1, (1,), ((0, 2),), -40, 1)":{"1":"4156356762387626/15178782548475"},"('BA', 1, (1,), ((0, 1),), -40, 2)":{"1":"4156356762387626/15178782548475"},"('BA', 1, (), ((0, 2),), -40, 2)":{"1":"-41534085089962733/166966608033225"},"('BA', 1, (2,), ((0, 1),), -39, 1)":{"1":"-4132070710310066/15178782548475"},"('BA', 1, (), ((0, 3),), -39, 1)":{"1":"60637048537952543/166966608033225"},"('BA', 1, (1,), ((0, 2),), -39, 1)":{"1":"-4132070710310066/15178782548475"},"('BA', 1, (1,), ((0, 1),), -39, 2)":{"1":"-4132070710310066/15178782548475"},"('BA', 1, (), ((0, 2),), -39, 2)":{"1":"41681718722328953/166966608033225"},"('BA', 1, (2,), ((0, 1),), -38, 1)":{"1":"4107161938948466/15178782548475"},"('BA', 1, (), ((0, 3),), -38, 1)":{"1":"-61034343441170063/166966608033225"},"('BA', 1, (1,), ((0, 2),), -38, 1)":{"1":"4107161938948466/15178782548475"},"('BA', 1, (1,), ((0, 1),), -38, 2)":{"1":"4107161938948466/15178782548475"},"('BA', 1, (), ((0, 2),), -38, 2)":{"1":"-41811867052693313/166966608033225"},"('BA', 1, (2,), ((0, 1),), -37, 1)":{"1":"-4081597673603666/15178782548475"},"('BA', 1, (), ((0, 3),), -37, 1)":{"1":"8771798656676009/23852372576175"},"('BA', 1, (1,), ((0, 2),), -37, 1)":{"1":"-4081597673603666/15178782548475"},"('BA', 1, (1,), ((0, 1),), -37, 2)":{"1":"-4081597673603666/15178782548475"},"('BA', 1, (), ((0, 2),), -37, 2)":{"1":"41925688900776113/166966608033225"},"('BA', 1, (2,), ((0, 1),), -36, 1)":{"1":"109603850869418/410237366175"},"('BA', 1, (), ((0, 3),), -36, 1)":{"1":"-238393467511157/644658718275"},"('BA', 1, (1,), ((0, 2),), -36, 1)":{"1":"109603850869418/410237366175"},"('BA', 1, (1,), ((0, 1),), -36, 2)":{"1":"109603850869418/410237366175"},"('BA', 1, (), ((0, 2),), -36, 2)":{"1":"-1135787726179949/4512611027925"},"('BA', 1, (2,), ((0, 1),), -35, 1)":{"1":"-108874539996218/410237366175"},"('BA', 1, (), ((0, 3),), -35, 1)":{"1":"239614270494557/644658718275"},"('BA', 1, (1,), ((0, 2),), -35, 1)":{"1":"-108874539996218/410237366175"},"('BA', 1, (1,), ((0, 1),), -35, 2)":{"1":"-108874539996218/410237366175"},"('BA', 1, (), ((0, 2),), -35, 2)":{"1":"1138054931720549/4512611027925"},"('BA', 1, (2,), ((0, 1),), -34, 1)":{"1":"108124391669498/410237366175"},"('BA', 1, (), ((0, 3),), -34, 1)":{"1":"-1685207707072739/4512611027925"},"('BA', 1, (1,), ((0, 2),), -34, 1)":{"1":"108124391669498/410237366175"},"('BA', 1, (1,), ((0, 1),), -34, 2)":{"1":"108124391669498/410237366175"},"('BA', 1, (), ((0, 2),), -34, 2)":{"1":"-1139945930627489/4512611027925"},"('BA', 1, (2,), ((0, 1),), -33, 1)":{"1":"-107352180156698/410237366175"},"('BA', 1, (), ((0, 3),), -33, 1)":{"1":"1692512827983827/4512611027925"},"('BA', 1, (1,), ((0, 2),), -33, 1)":{"1":"-107352180156698/410237366175"},"('BA', 1, (1,), ((0, 1),), -33, 2)":{"1":"-107352180156698/410237366175"},"('BA', 1, (), ((0, 2),), -33, 2)":{"1":"1141474909422833/4512611027925"},"('BA', 1, (2,), ((0, 1),), -32, 1)":{"1":"1172122251245278/4512611027925"},"('BA', 1, (), ((0, 3),), -32, 1)":{"1":"-1699244928351827/4512611027925"},"('BA', 1, (1,), ((0, 2),), -32, 1)":{"1":"1172122251245278/4512611027925"},"('BA', 1, (1,), ((0, 1),), -32, 2)":{"1":"1172122251245278/4512611027925"},"('BA', 1, (), ((0, 2),), -32, 2)":{"1":"-1142653026987233/4512611027925"},"('BA', 1, (2,), ((0, 1),), -31, 1)":{"1":"-1163097029189428/4512611027925"},"('BA', 1, (), ((0, 3),), -31, 1)":{"1":"568476292265834/1504203675975"},"('BA', 1, (1,), ((0, 2),), -31, 1)":{"1":"-1163097029189428/4512611027925"},"('BA', 1, (1,), ((0, 1),), -31, 2)":{"1":"-1163097029189428/4512611027925"},"('BA', 1, (), ((0, 2),), -31, 2)":{"1":"1143488695696108/4512611027925"},"('BA', 1, (2,), ((0, 1),), -30, 1)":{"1":"37218731320588/145568097675"},"('BA', 1, (), ((0, 3),), -30, 1)":{"1":"-18398765991014/48522699225"},"('BA', 1, (1,), ((0, 2),), -30, 1)":{"1":"37218731320588/145568097675"},"('BA', 1, (1,), ((0, 1),), -30, 2)":{"1":"37218731320588/145568097675"},"('BA', 1, (), ((0, 2),), -30, 2)":{"1":"-36902831816668/145568097675"},"('BA', 1, (2,), ((0, 1),), -29, 1)":{"1":"-36908186045548/145568097675"},"('BA', 1, (), ((0, 3),), -29, 1)":{"1":"18454093022774/48522699225"},"('BA', 1, (1,), ((0, 2),), -29, 1)":{"1":"-36908186045548/145568097675"},"('BA', 1, (1,), ((0, 1),), -29, 2)":{"1":"-36908186045548/145568097675"},"('BA', 1, (), ((0, 2),), -29, 2)":{"1":"36908186045548/145568097675"},"('BA', 1, (2,), ((0, 1),), -28, 1)":{"1":"37218731320588/145568097675"},"('BA', 1, (), ((0, 3),), -28, 1)":{"1":"-18819965329574/48522699225"},"('BA', 1, (1,), ((0, 2),), -28, 1)":{"1":"37218731320588/145568097675"},"('BA', 1, (1,), ((0, 1),), -28, 2)":{"1":"37218731320588/145568097675"},"('BA', 1, (), ((0, 2),), -28, 2)":{"1":"-37534630824508/145568097675"},"('BA', 1, (2,), ((0, 1),), -27, 1)":{"1":"-1163097029189428/4512611027925"},"('BA', 1, (), ((0, 3),), -27, 1)":{"1":"594620736923594/1504203675975"},"('BA', 1, (1,), ((0, 2),), -27, 1)":{"1":"-1163097029189428/4512611027925"},"('BA', 1, (1,), ((0, 1),), -27, 2)":{"1":"-1163097029189428/4512611027925"},"('BA', 1, (), ((0, 2),), -27, 2)":{"1":"1182705362682748/4512611027925"},"('BA', 1, (2,), ((0, 1),), -26, 1)":{"1":"1172122251245278/4512611027925"},"('BA', 1, (), ((0, 3),), -26, 1)":{"1":"-1817121825384007/4512611027925"},"('BA', 1, (1,), ((0, 2),), -26, 1)":{"1":"1172122251245278/4512611027925"},"('BA', 1, (1,), ((0, 1),), -26, 2)":{"1":"1172122251245278/4512611027925"},"('BA', 1, (), ((0, 2),), -26, 2)":{"1":"-400530491834441/1504203675975"},"('BA', 1, (2,), ((0, 1),), -25, 1)":{"1":"-107352180156698/410237366175"},"('BA', 1, (), ((0, 3),), -25, 1)":{"1":"1850109117187207/4512611027925"},"('BA', 1, (1,), ((0, 2),), -25, 1)":{"1":"-107352180156698/410237366175"},"('BA', 1, (1,), ((0, 1),), -25, 2)":{"1":"-107352180156698/410237366175"},"('BA', 1, (), ((0, 2),), -25, 2)":{"1":"406757684674841/1504203675975"},"('BA', 1, (2,), ((0, 1),), -24, 1)":{"1":"108124391669498/410237366175"},"('BA', 1, (), ((0, 3),), -24, 1)":{"1":"-376579443604139/902522205585"},"('BA', 1, (1,), ((0, 2),), -24, 1)":{"1":"108124391669498/410237366175"},"('BA', 1, (1,), ((0, 1),), -24, 2)":{"1":"108124391669498/410237366175"},"('BA', 1, (), ((0, 2),), -24, 2)":{"1":"-412930228700489/1504203675975"},"('BA', 1, (2,), ((0, 1),), -23, 1)":{"1":"-108874539996218/410237366175"},"('BA', 1, (), ((0, 3),), -23, 1)":{"1":"383111985282659/902522205585"},"('BA', 1, (1,), ((0, 2),), -23, 1)":{"1":"-108874539996218/410237366175"},"('BA', 1, (1,), ((0, 1),), -23, 2)":{"1":"-108874539996218/410237366175"},"('BA', 1, (), ((0, 2),), -23, 2)":{"1":"59865949914107/214886239425"},"('BA', 1, (2,), ((0, 1),), -22, 1)":{"1":"109603850869418/410237366175"},"('BA', 1, (), ((0, 3),), -22, 1)":{"1":"-389634561222539/902522205585"},"('BA', 1, (1,), ((0, 2),), -22, 1)":{"1":"109603850869418/410237366175"},"('BA', 1, (1,), ((0, 1),), -22, 2)":{"1":"109603850869418/410237366175"},"('BA', 1, (), ((0, 2),), -22, 2)":{"1":"-60737952045107/214886239425"},"('BA', 1, (2,), ((0, 1),), -21, 1)":{"1":"-4081597673603666/15178782548475"},"('BA', 1, (), ((0, 3),), -21, 1)":{"1":"14658026526437783/33393321606645"},"('BA', 1, (1,), ((0, 2),), -21, 1)":{"1":"-4081597673603666/15178782548475"},"('BA', 1, (1,), ((0, 1),), -21, 2)":{"1":"-4081597673603666/15178782548475"},"('BA', 1, (), ((0, 2),), -21, 2)":{"1":"2279498091357359/7950790858725"},"('BA', 1, (2,), ((0, 1),), -20, 1)":{"1":"4107161938948466/15178782548475"},"('BA', 1, (), ((0, 3),), -20, 1)":{"1":"-14900400108825863/33393321606645"},"('BA', 1, (1,), ((0, 2),), -20, 1)":{"1":"4107161938948466/15178782548475"},"('BA', 1, (1,), ((0, 1),), -20, 2)":{"1":"4107161938948466/15178782548475"},"('BA', 1, (), ((0, 2),), -20, 2)":{"1":"-16181898534724313/55655536011075"},"('BA', 1, (2,), ((0, 1),), -19, 1)":{"1":"-4132070710310066/15178782548475"},"('BA', 1, (), ((0, 3),), -19, 1)":{"1":"15144256980455927/33393321606645"},"('BA', 1, (1,), ((0, 2),), -19, 1)":{"1":"-4132070710310066/15178782548475"},"('BA', 1, (1,), ((0, 1),), -19, 2)":{"1":"-4132070710310066/15178782548475"},"('BA', 1, (), ((0, 2),), -19, 2)":{"1":"16407945634830833/55655536011075"},"('BA', 1, (2,), ((0, 1),), -18, 1)":{"1":"4156356762387626/15178782548475"},"('BA', 1, (), ((0, 3),), -18, 1)":{"1":"-15390313034399627/33393321606645"},"('BA', 1, (1,), ((0, 2),), -18, 1)":{"1":"4156356762387626/15178782548475"},"('BA', 1, (1,), ((0, 1),), -18, 2)":{"1":"4156356762387626/15178782548475"},"('BA', 1, (), ((0, 2),), -18, 2)":{"1":"-16635254560855013/55655536011075"},"('BA', 1, (2,), ((0, 1),), -17, 1)":{"1":"-171382069340995066/622330084487475"},"('BA', 1, (), ((0, 3),), -17, 1)":{"1":"641213770083883267/1369126185872445"},"('BA', 1, (1,), ((0, 2),), -17, 1)":{"1":"-171382069340995066/622330084487475"},"('BA', 1, (1,), ((0, 1),), -17, 2)":{"1":"-171382069340995066/622330084487475"},"('BA', 1, (), ((0, 2),), -17, 2)":{"1":"230481679544160511/760625658818025"},"('BA', 1, (2,), ((0, 1),), -16, 1)":{"1":"24618625978670038/88904297783925"},"('BA', 1, (), ((0, 3),), -16, 1)":{"1":"-651583846292844307/1369126185872445"},"('BA', 1, (1,), ((0, 2),), -16, 1)":{"1":"24618625978670038/88904297783925"},"('BA', 1, (1,), ((0, 1),), -16, 2)":{"1":"24618625978670038/88904297783925"},"('BA', 1, (), ((0, 2),), -16, 2)":{"1":"-233652018424612111/760625658818025"},"('BA', 1, (2,), ((0, 1),), -15, 1)":{"1":"-1064290792140982834/3822884804708775"},"('BA', 1, (), ((0, 3),), -15, 1)":{"1":"28472655284301956941/58872425992515135"},"('BA', 1, (1,), ((0, 2),), -15, 1)":{"1":"-1064290792140982834/3822884804708775"},"('BA', 1, (1,), ((0, 1),), -15, 2)":{"1":"-1064290792140982834/3822884804708775"},"('BA', 1, (), ((0, 2),), -15, 2)":{"1":"10185470662163201323/32706903329175075"},"('BA', 1, (2,), ((0, 1),), -14, 1)":{"1":"11768364870426151574/42051732851796525"},"('BA', 1, (), ((0, 3),), -14, 1)":{"1":"-28937925850933712917/58872425992515135"},"('BA', 1, (1,), ((0, 2),), -14, 1)":{"1":"11768364870426151574/42051732851796525"},"('BA', 1, (1,), ((0, 1),), -14, 2)":{"1":"11768364870426151574/42051732851796525"},"('BA', 1, (), ((0, 2),), -14, 2)":{"1":"-3442201968540001761/10902301109725025"},"('BA', 1, (2,), ((0, 1),), -13, 1)":{"1":"-11828171779370928854/42051732851796525"},"('BA', 1, (), ((0, 3),), -13, 1)":{"1":"29416381122491931157/58872425992515135"},"('BA', 1, (1,), ((0, 2),), -13, 1)":{"1":"-11828171779370928854/42051732851796525"},"('BA', 1, (1,), ((0, 1),), -13, 2)":{"1":"-11828171779370928854/42051732851796525"},"('BA', 1, (), ((0, 2),), -13, 2)":{"1":"10471139268903217043/32706903329175075"},"('BA', 1, (2,), ((0, 1),), -12, 1)":{"1":"11886678538121254454/42051732851796525"},"('BA', 1, (), ((0, 3),), -12, 1)":{"1":"-29910988259927376037/58872425992515135"},"('BA', 1, (1,), ((0, 2),), -12, 1)":{"1":"11886678538121254454/42051732851796525"},"('BA', 1, (1,), ((0, 1),), -12, 2)":{"1":"11886678538121254454/42051732851796525"},"('BA', 1, (), ((0, 2),), -12, 2)":{"1":"-10619906454614515043/32706903329175075"},"('BA', 1, (2,), ((0, 1),), -11, 1)":{"1":"-561365202194213936938/1976431444034436675"},"('BA', 1, (), ((0, 3),), -11, 1)":{"1":"1429993391157512889179/2767004021648211345"},"('BA', 1, (1,), ((0, 2),), -11, 1)":{"1":"-561365202194213936938/1976431444034436675"},"('BA', 1, (1,), ((0, 1),), -11, 2)":{"1":"-561365202194213936938/1976431444034436675"},"('BA', 1, (), ((0, 2),), -11, 2)":{"1":"168791577101246541207/512408152157076175"},"('BA', 1, (2,), ((0, 1),), -10, 1)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (), ((0, 3),), -10, 1)":{"1":"-1455315670385929853609/2767004021648211345"},"('BA', 1, (1,), ((0, 2),), -10, 1)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (1,), ((0, 1),), -10, 2)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (), ((0, 2),), -10, 2)":{"1":"-171307035302744915157/512408152157076175"},"('BA', 1, (2,), ((0, 1),), -9, 1)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (), ((0, 3),), -9, 1)":{"1":"10374417279080450817119/19369028151537479415"},"('BA', 1, (1,), ((0, 2),), -9, 1)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -9, 2)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (), ((0, 2),), -9, 2)":{"1":"1217654501528544242819/3586857065099533225"},"('BA', 1, (2,), ((0, 1),), -8, 1)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (), ((0, 3),), -8, 1)":{"1":"-10574133480465192827087/19369028151537479415"},"('BA', 1, (1,), ((0, 2),), -8, 1)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -8, 2)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (), ((0, 2),), -8, 2)":{"1":"-11135650829925003182699/32281713585895799025"},"('BA', 1, (2,), ((0, 1),), -7, 1)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (), ((0, 3),), -7, 1)":{"1":"10789851284192120048807/19369028151537479415"},"('BA', 1, (1,), ((0, 2),), -7, 1)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -7, 2)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (), ((0, 2),), -7, 2)":{"1":"11325543262783213765199/32281713585895799025"},"('BA', 1, (2,), ((0, 1),), -6, 1)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (), ((0, 3),), -6, 1)":{"1":"-11026536551274643973087/19369028151537479415"},"('BA', 1, (1,), ((0, 2),), -6, 1)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -6, 2)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (), ((0, 2),), -6, 2)":{"1":"-11532713820301490101799/32281713585895799025"},"('BA', 1, (2,), ((0, 1),), -5, 1)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (), ((0, 3),), -5, 1)":{"1":"598455438970137982309291/1026558492031486408995"},"('BA', 1, (1,), ((0, 2),), -5, 1)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (1,), ((0, 1),), -5, 2)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (), ((0, 2),), -5, 2)":{"1":"623457841353838184626147/1710930820052477348325"},"('BA', 1, (2,), ((0, 1),), -4, 1)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -4, 1)":{"1":"-204879014153115137506409/342186164010495469665"},"('BA', 1, (1,), ((0, 2),), -4, 1)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -4, 2)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -4, 2)":{"1":"-212483151131126147943409/570310273350825782775"},"('BA', 1, (2,), ((0, 1),), -3, 1)":{"1":"-502998573360241646625778/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -3, 1)":{"1":"211349443436222688205529/342186164010495469665"},"('BA', 1, (1,), ((0, 2),), -3, 1)":{"1":"-502998573360241646625778/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -3, 2)":{"1":"-502998573360241646625778/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -3, 2)":{"1":"218041083976872377390089/570310273350825782775"},"('BA', 1, (2,), ((0, 1),), -2, 1)":{"1":"504953922868873049309578/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -2, 1)":{"1":"-219627089689428959566949/342186164010495469665"},"('BA', 1, (1,), ((0, 2),), -2, 1)":{"1":"504953922868873049309578/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -2, 2)":{"1":"504953922868873049309578/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -2, 2)":{"1":"-225102068313596887081589/570310273350825782775"},"('BA', 1, (2,), ((0, 1),), -1, 1)":{"1":"-506874968000160041419978/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -1, 1)":{"1":"231537569503408310651429/342186164010495469665"},"('BA', 1, (1,), ((0, 2),), -1, 1)":{"1":"-506874968000160041419978/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -1, 2)":{"1":"-506874968000160041419978/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -1, 2)":{"1":"235187555252853595661189/570310273350825782775"},"('BA', 1, (2,), ((0, 1),), 0, 1)":{"1":"508762891663666223321578/1710930820052477348325"},"('BA', 1, (), ((0, 3),), 0, 1)":{"1":"-254381445831833111660789/342186164010495469665"},"('BA', 1, (1,), ((0, 2),), 0, 1)":{"1":"508762891663666223321578/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), 0, 2)":{"1":"508762891663666223321578/1710930820052477348325"},"('BA', 1, (), ((0, 2),), 0, 2)":{"1":"-254381445831833111660789/570310273350825782775"},"('BA', 1, (), ((0, 1),), -58, 3)":{"1":"-254381445831833111660789/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -57, 3)":{"1":"253437484000080020709989/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -56, 3)":{"1":"-252476961434436524654789/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -55, 3)":{"1":"251499286680120823312889/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -54, 3)":{"1":"-250503836021181200128409/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -53, 3)":{"1":"748469853272339196210427/5132792460157432044975"},"('BA', 1, (), ((0, 1),), -52, 3)":{"1":"-14063600165435720745359/96845140757687397075"},"('BA', 1, (), ((0, 1),), -51, 3)":{"1":"14004003155738682347159/96845140757687397075"},"('BA', 1, (), ((0, 1),), -50, 3)":{"1":"-13943237577224054960759/96845140757687397075"},"('BA', 1, (), ((0, 1),), -49, 3)":{"1":"13881256687139135026631/96845140757687397075"},"('BA', 1, (), ((0, 1),), -48, 3)":{"1":"-282000222059796592919/1976431444034436675"},"('BA', 1, (), ((0, 1),), -47, 3)":{"1":"280682601097106968469/1976431444034436675"},"('BA', 1, (), ((0, 1),), -46, 3)":{"1":"-5943339269060627227/42051732851796525"},"('BA', 1, (), ((0, 1),), -45, 3)":{"1":"5914085889685464427/42051732851796525"},"('BA', 1, (), ((0, 1),), -44, 3)":{"1":"-5884182435213075787/42051732851796525"},"('BA', 1, (), ((0, 1),), -43, 3)":{"1":"532145396070491417/3822884804708775"},"('BA', 1, (), ((0, 1),), -42, 3)":{"1":"-12309312989335019/88904297783925"},"('BA', 1, (), ((0, 1),), -41, 3)":{"1":"85691034670497533/622330084487475"},"('BA', 1, (), ((0, 1),), -40, 3)":{"1":"-2078178381193813/15178782548475"},"('BA', 1, (), ((0, 1),), -39, 3)":{"1":"2066035355155033/15178782548475"},"('BA', 1, (), ((0, 1),), -38, 3)":{"1":"-2053580969474233/15178782548475"},"('BA', 1, (), ((0, 1),), -37, 3)":{"1":"2040798836801833/15178782548475"},"('BA', 1, (), ((0, 1),), -36, 3)":{"1":"-54801925434709/410237366175"},"('BA', 1, (), ((0, 1),), -35, 3)":{"1":"54437269998109/410237366175"},"('BA', 1, (), ((0, 1),), -34, 3)":{"1":"-54062195834749/410237366175"},"('BA', 1, (), ((0, 1),), -33, 3)":{"1":"53676090078349/410237366175"},"('BA', 1, (), ((0, 1),), -32, 3)":{"1":"-586061125622639/4512611027925"},"('BA', 1, (), ((0, 1),), -31, 3)":{"1":"581548514594714/4512611027925"},"('BA', 1, (), ((0, 1),), -30, 3)":{"1":"-18609365660294/145568097675"},"('BA', 1, (), ((0, 1),), -29, 3)":{"1":"18454093022774/145568097675"},"('BA', 1, (), ((0, 1),), -28, 3)":{"1":"-18609365660294/145568097675"},"('BA', 1, (), ((0, 1),), -27, 3)":{"1":"581548514594714/4512611027925"},"('BA', 1, (), ((0, 1),), -26, 3)":{"1":"-586061125622639/4512611027925"},"('BA', 1, (), ((0, 1),), -25, 3)":{"1":"53676090078349/410237366175"},"('BA', 1, (), ((0, 1),), -24, 3)":{"1":"-54062195834749/410237366175"},"('BA', 1, (), ((0, 1),), -23, 3)":{"1":"54437269998109/410237366175"},"('BA', 1, (), ((0, 1),), -22, 3)":{"1":"-54801925434709/410237366175"},"('BA', 1, (), ((0, 1),), -21, 3)":{"1":"2040798836801833/15178782548475"},"('BA', 1, (), ((0, 1),), -20, 3)":{"1":"-2053580969474233/15178782548475"},"('BA', 1, (), ((0, 1),), -19, 3)":{"1":"2066035355155033/15178782548475"},"('BA', 1, (), ((0, 1),), -18, 3)":{"1":"-2078178381193813/15178782548475"},"('BA', 1, (), ((0, 1),), -17, 3)":{"1":"85691034670497533/622330084487475"},"('BA', 1, (), ((0, 1),), -16, 3)":{"1":"-12309312989335019/88904297783925"},"('BA', 1, (), ((0, 1),), -15, 3)":{"1":"532145396070491417/3822884804708775"},"('BA', 1, (), ((0, 1),), -14, 3)":{"1":"-5884182435213075787/42051732851796525"},"('BA', 1, (), ((0, 1),), -13, 3)":{"1":"5914085889685464427/42051732851796525"},"('BA', 1, (), ((0, 1),), -12, 3)":{"1":"-5943339269060627227/42051732851796525"},"('BA', 1, (), ((0, 1),), -11, 3)":{"1":"280682601097106968469/1976431444034436675"},"('BA', 1, (), ((0, 1),), -10, 3)":{"1":"-282000222059796592919/1976431444034436675"},"('BA', 1, (), ((0, 1),), -9, 3)":{"1":"13881256687139135026631/96845140757687397075"},"('BA', 1, (), ((0, 1),), -8, 3)":{"1":"-13943237577224054960759/96845140757687397075"},"('BA', 1, (), ((0, 1),), -7, 3)":{"1":"14004003155738682347159/96845140757687397075"},"('BA', 1, (), ((0, 1),), -6, 3)":{"1":"-14063600165435720745359/96845140757687397075"},"('BA', 1, (), ((0, 1),), -5, 3)":{"1":"748469853272339196210427/5132792460157432044975"},"('BA', 1, (), ((0, 1),), -4, 3)":{"1":"-250503836021181200128409/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -3, 3)":{"1":"251499286680120823312889/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -2, 3)":{"1":"-252476961434436524654789/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -1, 3)":{"1":"253437484000080020709989/1710930820052477348325"},"('BA', 1, (), ((0, 1),), 0, 3)":{"1":"-254381445831833111660789/1710930820052477348325"},"('BA', 1, (-2,), ((0, 1),), -58, 1)":{"1":"-508762891663666223321578/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -58, 1)":{"1":"254381445831833111660789/570310273350825782775"},"('BA', 1, (-2,), ((0, 1),), -57, 1)":{"1":"506874968000160041419978/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -57, 1)":{"1":"-216937626505627170612389/570310273350825782775"},"('BA', 1, (-2,), ((0, 1),), -56, 1)":{"1":"-504953922868873049309578/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -56, 1)":{"1":"197727175192757249508389/570310273350825782775"},"('BA', 1, (-2,), ((0, 1),), -55, 1)":{"1":"502998573360241646625778/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -55, 1)":{"1":"-61527627091207977155763/190103424450275260925"},"('BA', 1, (-2,), ((0, 1),), -54, 1)":{"1":"-501007672042362400256818/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -54, 1)":{"1":"58154155413690365252803/190103424450275260925"},"('BA', 1, (-2,), ((0, 1),), -53, 1)":{"1":"1496939706544678392420854/5132792460157432044975"},"('BA', 0, (), ((0, 3),), -53, 1)":{"1":"-498445829435337173041867/1710930820052477348325"},"('BA', 1, (-2,), ((0, 1),), -52, 1)":{"1":"-28127200330871441490718/96845140757687397075"},"('BA', 0, (), ((0, 3),), -52, 1)":{"1":"9001827475167259458239/32281713585895799025"},"('BA', 1, (-2,), ((0, 1),), -51, 1)":{"1":"28008006311477364694318/96845140757687397075"},"('BA', 0, (), ((0, 3),), -51, 1)":{"1":"-8647083369827745183239/32281713585895799025"},"('BA', 1, (-2,), ((0, 1),), -50, 1)":{"1":"-27886475154448109921518/96845140757687397075"},"('BA', 0, (), ((0, 3),), -50, 1)":{"1":"8328064082625951404639/32281713585895799025"},"('BA', 1, (-2,), ((0, 1),), -49, 1)":{"1":"27762513374278270053262/96845140757687397075"},"('BA', 0, (), ((0, 3),), -49, 1)":{"1":"-8036524340374661344111/32281713585895799025"},"('BA', 1, (-2,), ((0, 1),), -48, 1)":{"1":"-564000444119593185838/1976431444034436675"},"('BA', 0, (), ((0, 3),), -48, 1)":{"1":"1109525081030832322393/4611673369413685575"},"('BA', 1, (-2,), ((0, 1),), -47, 1)":{"1":"561365202194213936938/1976431444034436675"},"('BA', 0, (), ((0, 3),), -47, 1)":{"1":"-1073470180142688962443/4611673369413685575"},"('BA', 1, (-2,), ((0, 1),), -46, 1)":{"1":"-11886678538121254454/42051732851796525"},"('BA', 0, (), ((0, 3),), -46, 1)":{"1":"22116063844262699669/98120709987525225"},"('BA', 1, (-2,), ((0, 1),), -45, 1)":{"1":"11828171779370928854/42051732851796525"},"('BA', 0, (), ((0, 3),), -45, 1)":{"1":"-21428234385621051269/98120709987525225"},"('BA', 1, (-2,), ((0, 1),), -44, 1)":{"1":"-11768364870426151574/42051732851796525"},"('BA', 0, (), ((0, 3),), -44, 1)":{"1":"20770358387228501189/98120709987525225"},"('BA', 1, (-2,), ((0, 1),), -43, 1)":{"1":"1064290792140982834/3822884804708775"},"('BA', 0, (), ((0, 3),), -43, 1)":{"1":"-20137628475551368829/98120709987525225"},"('BA', 1, (-2,), ((0, 1),), -42, 1)":{"1":"-24618625978670038/88904297783925"},"('BA', 0, (), ((0, 3),), -42, 1)":{"1":"454095010368876203/2281876976454075"},"('BA', 1, (-2,), ((0, 1),), -41, 1)":{"1":"171382069340995066/622330084487475"},"('BA', 0, (), ((0, 3),), -41, 1)":{"1":"-62898385127070029/325982425207725"},"('BA', 1, (-2,), ((0, 1),), -40, 1)":{"1":"-4156356762387626/15178782548475"},"('BA', 0, (), ((0, 3),), -40, 1)":{"1":"1487220989796869/7950790858725"},"('BA', 1, (-2,), ((0, 1),), -39, 1)":{"1":"4132070710310066/15178782548475"},"('BA', 0, (), ((0, 3),), -39, 1)":{"1":"-1441357480422329/7950790858725"},"('BA', 1, (-2,), ((0, 1),), -38, 1)":{"1":"-4107161938948466/15178782548475"},"('BA', 0, (), ((0, 3),), -38, 1)":{"1":"1396343772176009/7950790858725"},"('BA', 1, (-2,), ((0, 1),), -37, 1)":{"1":"4081597673603666/15178782548475"},"('BA', 0, (), ((0, 3),), -37, 1)":{"1":"-9464186074182863/55655536011075"},"('BA', 1, (-2,), ((0, 1),), -36, 1)":{"1":"-109603850869418/410237366175"},"('BA', 0, (), ((0, 3),), -36, 1)":{"1":"247510148849699/1504203675975"},"('BA', 1, (-2,), ((0, 1),), -35, 1)":{"1":"108874539996218/410237366175"},"('BA', 0, (), ((0, 3),), -35, 1)":{"1":"-239313328818299/1504203675975"},"('BA', 1, (-2,), ((0, 1),), -34, 1)":{"1":"-108124391669498/410237366175"},"('BA', 0, (), ((0, 3),), -34, 1)":{"1":"231176303218739/1504203675975"},"('BA', 1, (-2,), ((0, 1),), -33, 1)":{"1":"107352180156698/410237366175"},"('BA', 0, (), ((0, 3),), -33, 1)":{"1":"-223078378487843/1504203675975"},"('BA', 1, (-2,), ((0, 1),), -32, 1)":{"1":"-1172122251245278/4512611027925"},"('BA', 0, (), ((0, 3),), -32, 1)":{"1":"214999858046243/1504203675975"},"('BA', 1, (-2,), ((0, 1),), -31, 1)":{"1":"1163097029189428/4512611027925"},"('BA', 0, (), ((0, 3),), -31, 1)":{"1":"-620765181581354/4512611027925"},"('BA', 1, (-2,), ((0, 1),), -30, 1)":{"1":"-37218731320588/145568097675"},"('BA', 0, (), ((0, 3),), -30, 1)":{"1":"19241164668134/145568097675"},"('BA', 1, (-2,), ((0, 1),), -29, 1)":{"1":"36908186045548/145568097675"},"('BA', 0, (), ((0, 3),), -29, 1)":{"1":"-18454093022774/145568097675"},"('BA', 1, (-2,), ((0, 1),), -28, 1)":{"1":"-37218731320588/145568097675"},"('BA', 0, (), ((0, 3),), -28, 1)":{"1":"17977566652454/145568097675"},"('BA', 1, (-2,), ((0, 1),), -27, 1)":{"1":"1163097029189428/4512611027925"},"('BA', 0, (), ((0, 3),), -27, 1)":{"1":"-542331847608074/4512611027925"},"('BA', 1, (-2,), ((0, 1),), -26, 1)":{"1":"-1172122251245278/4512611027925"},"('BA', 0, (), ((0, 3),), -26, 1)":{"1":"527122677106549/4512611027925"},"('BA', 1, (-2,), ((0, 1),), -25, 1)":{"1":"107352180156698/410237366175"},"('BA', 0, (), ((0, 3),), -25, 1)":{"1":"-511638846260149/4512611027925"},"('BA', 1, (-2,), ((0, 1),), -24, 1)":{"1":"-108124391669498/410237366175"},"('BA', 0, (), ((0, 3),), -24, 1)":{"1":"495839398708261/4512611027925"},"('BA', 1, (-2,), ((0, 1),), -23, 1)":{"1":"108874539996218/410237366175"},"('BA', 0, (), ((0, 3),), -23, 1)":{"1":"-479679953503501/4512611027925"},"('BA', 1, (-2,), ((0, 1),), -22, 1)":{"1":"-109603850869418/410237366175"},"('BA', 0, (), ((0, 3),), -22, 1)":{"1":"463111913014501/4512611027925"},"('BA', 1, (-2,), ((0, 1),), -21, 1)":{"1":"4081597673603666/15178782548475"},"('BA', 0, (), ((0, 3),), -21, 1)":{"1":"-16505016187091737/166966608033225"},"('BA', 1, (-2,), ((0, 1),), -20, 1)":{"1":"-4107161938948466/15178782548475"},"('BA', 0, (), ((0, 3),), -20, 1)":{"1":"15855562112736937/166966608033225"},"('BA', 1, (-2,), ((0, 1),), -19, 1)":{"1":"4132070710310066/15178782548475"},"('BA', 0, (), ((0, 3),), -19, 1)":{"1":"-15184270724541817/166966608033225"},"('BA', 1, (-2,), ((0, 1),), -18, 1)":{"1":"-4156356762387626/15178782548475"},"('BA', 0, (), ((0, 3),), -18, 1)":{"1":"14488283600529637/166966608033225"},"('BA', 1, (-2,), ((0, 1),), -17, 1)":{"1":"171382069340995066/622330084487475"},"('BA', 0, (), ((0, 3),), -17, 1)":{"1":"-564336675082475117/6845630929362225"},"('BA', 1, (-2,), ((0, 1),), -16, 1)":{"1":"-24618625978670038/88904297783925"},"('BA', 0, (), ((0, 3),), -16, 1)":{"1":"533349169250964317/6845630929362225"},"('BA', 1, (-2,), ((0, 1),), -15, 1)":{"1":"1064290792140982834/3822884804708775"},"('BA', 0, (), ((0, 3),), -15, 1)":{"1":"-21537505568201571731/294362129962575675"},"('BA', 1, (-2,), ((0, 1),), -14, 1)":{"1":"-11768364870426151574/42051732851796525"},"('BA', 0, (), ((0, 3),), -14, 1)":{"1":"20067478931297557451/294362129962575675"},"('BA', 1, (-2,), ((0, 1),), -13, 1)":{"1":"11828171779370928854/42051732851796525"},"('BA', 0, (), ((0, 3),), -13, 1)":{"1":"-18512499298733348171/294362129962575675"},"('BA', 1, (-2,), ((0, 1),), -12, 1)":{"1":"-11886678538121254454/42051732851796525"},"('BA', 0, (), ((0, 3),), -12, 1)":{"1":"16858558234060682171/294362129962575675"},"('BA', 1, (-2,), ((0, 1),), -11, 1)":{"1":"561365202194213936938/1976431444034436675"},"('BA', 0, (), ((0, 3),), -11, 1)":{"1":"-709145874931430671237/13835020108241056725"},"('BA', 1, (-2,), ((0, 1),), -10, 1)":{"1":"-564000444119593185838/1976431444034436675"},"('BA', 0, (), ((0, 3),), -10, 1)":{"1":"619427865744655333687/13835020108241056725"},"('BA', 1, (-2,), ((0, 1),), -9, 1)":{"1":"27762513374278270053262/96845140757687397075"},"('BA', 0, (), ((0, 3),), -9, 1)":{"1":"-3652940353154286020929/96845140757687397075"},"('BA', 1, (-2,), ((0, 1),), -8, 1)":{"1":"-27886475154448109921518/96845140757687397075"},"('BA', 0, (), ((0, 3),), -8, 1)":{"1":"2902282906570255707601/96845140757687397075"},"('BA', 1, (-2,), ((0, 1),), -7, 1)":{"1":"28008006311477364694318/96845140757687397075"},"('BA', 0, (), ((0, 3),), -7, 1)":{"1":"-2066756201994129144601/96845140757687397075"},"('BA', 1, (-2,), ((0, 1),), -6, 1)":{"1":"-28127200330871441490718/96845140757687397075"},"('BA', 0, (), ((0, 3),), -6, 1)":{"1":"1121717905369663116001/96845140757687397075"},"('BA', 1, (-2,), ((0, 1),), -5, 1)":{"1":"1496939706544678392420854/5132792460157432044975"},"('BA', 0, (), ((0, 3),), -5, 1)":{"1":"-1602218238666873295253/5132792460157432044975"},"('BA', 1, (-2,), ((0, 1),), -4, 1)":{"1":"-501007672042362400256818/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -4, 1)":{"1":"-22379726680850887018409/1710930820052477348325"},"('BA', 1, (-2,), ((0, 1),), -3, 1)":{"1":"502998573360241646625778/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -3, 1)":{"1":"50750070460630147776089/1710930820052477348325"},"('BA', 1, (-2,), ((0, 1),), -2, 1)":{"1":"-504953922868873049309578/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -2, 1)":{"1":"-88227602709398699215589/1710930820052477348325"},"('BA', 1, (-2,), ((0, 1),), -1, 1)":{"1":"506874968000160041419978/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -1, 1)":{"1":"143937911516721470417189/1710930820052477348325"},"('BA', 1, (-2,), ((0, 1),), 0, 1)":{"1":"-508762891663666223321578/1710930820052477348325"},"('BA', 0, (), ((0, 3),), 0, 1)":{"1":"-254381445831833111660789/1710930820052477348325"},"('R', -57, 4)":{"1":"-48"},"('R', -56, 4)":{"1":"72"},"('R', -55, 4)":{"1":"-88"},"('R', -54, 4)":{"1":"100"},"('R', -53, 4)":{"1":"-548/5"},"('R', -52, 4)":{"1":"588/5"},"('R', -51, 4)":{"1":"-4356/35"},"('R', -50, 4)":{"1":"4566/35"},"('R', -49, 4)":{"1":"-14258/105"},"('R', -48, 4)":{"1":"14762/105"},"('R', -47, 4)":{"1":"-167422/1155"},"('R', -46, 4)":{"1":"172042/1155"},"('R', -45, 4)":{"1":"-2291986/15015"},"('R', -44, 4)":{"1":"2343466/15015"},"('R', -43, 4)":{"1":"-2391514/15015"},"('R', -42, 4)":{"1":"2436559/15015"},"('R', -41, 4)":{"1":"-42142223/255255"},"('R', -40, 4)":{"1":"14274301/85085"},"('R', -39, 4)":{"1":"-275295799/1616615"},"('R', -38, 4)":{"1":"55835135/323323"},"('R', -37, 4)":{"1":"-56574159/323323"},"('R', -36, 4)":{"1":"57279591/323323"},"('R', -35, 4)":{"1":"-1332950097/7436429"},"('R', -34, 4)":{"1":"1347822955/7436429"},"('R', -33, 4)":{"1":"-34052522467/185910725"},"('R', -32, 4)":{"1":"34395742267/185910725"},"('R', -31, 4)":{"1":"-312536252003/1673196525"},"('R', -30, 4)":{"1":"315404588903/1673196525"},"('R', -29, 4)":{"1":"-9227046511387/48522699225"},"('R', -28, 4)":{"1":"9304682830147/48522699225"},"('R', -27, 4)":{"1":"-290774257297357/1504203675975"},"('R', -26, 4)":{"1":"586061125622639/3008407351950"},"('R', -25, 4)":{"1":"-53676090078349/273491577450"},"('R', -24, 4)":{"1":"54062195834749/273491577450"},"('R', -23, 4)":{"1":"-54437269998109/273491577450"},"('R', -22, 4)":{"1":"54801925434709/273491577450"},"('R', -21, 4)":{"1":"-2040798836801833/10119188365650"},"('R', -20, 4)":{"1":"2053580969474233/10119188365650"},"('R', -19, 4)":{"1":"-2066035355155033/10119188365650"},"('R', -18, 4)":{"1":"2078178381193813/10119188365650"},"('R', -17, 4)":{"1":"-85691034670497533/414886722991650"},"('R', -16, 4)":{"1":"12309312989335019/59269531855950"},"('R', -15, 4)":{"1":"-532145396070491417/2548589869805850"},"('R', -14, 4)":{"1":"5884182435213075787/28034488567864350"},"('R', -13, 4)":{"1":"-5914085889685464427/28034488567864350"},"('R', -12, 4)":{"1":"5943339269060627227/28034488567864350"},"('R', -11, 4)":{"1":"-280682601097106968469/1317620962689624450"},"('R', -10, 4)":{"1":"282000222059796592919/1317620962689624450"},"('R', -9, 4)":{"1":"-13881256687139135026631/64563427171791598050"},"('R', -8, 4)":{"1":"13943237577224054960759/64563427171791598050"},"('R', -7, 4)":{"1":"-14004003155738682347159/64563427171791598050"},"('R', -6, 4)":{"1":"14063600165435720745359/64563427171791598050"},"('R', -5, 4)":{"1":"-748469853272339196210427/3421861640104954696650"},"('R', -4, 4)":{"1":"250503836021181200128409/1140620546701651565550"},"('R', -3, 4)":{"1":"-251499286680120823312889/1140620546701651565550"},"('R', -2, 4)":{"1":"252476961434436524654789/1140620546701651565550"},"('R', -1, 4)":{"1":"-253437484000080020709989/1140620546701651565550"},"('R', 0, 4)":{"1":"254381445831833111660789/1140620546701651565550"},"('BA', 1, (1, 2), ((0, 1),), -58, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -58, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -58, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -58, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -58, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -58, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -58, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -58, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -58, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -58, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -58, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -57, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -57, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -57, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -57, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -57, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -57, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -57, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -57, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -57, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -57, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -57, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -56, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -56, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -56, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -56, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -56, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -56, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -56, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -56, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -56, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -56, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -56, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -55, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -55, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -55, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -55, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -55, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -55, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -55, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -55, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -55, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -55, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -55, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -54, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -54, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -54, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -54, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -54, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -54, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -54, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -54, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -54, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -54, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -54, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -53, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -53, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -53, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -53, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -53, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -53, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -53, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -53, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -53, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -53, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -53, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -52, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -52, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -52, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -52, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -52, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -52, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -52, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -52, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -52, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -52, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -52, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -51, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -51, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -51, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -51, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -51, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -51, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -51, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -51, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -51, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -51, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -51, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -50, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -50, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -50, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -50, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -50, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -50, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -50, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -50, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -50, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -50, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -50, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -49, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -49, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -49, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -49, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -49, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -49, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -49, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -49, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -49, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -49, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -49, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -48, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -48, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -48, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -48, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -48, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -48, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -48, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -48, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -48, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -48, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -48, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -47, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -47, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -47, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -47, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -47, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -47, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -47, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -47, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -47, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -47, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -47, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -46, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -46, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -46, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -46, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -46, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -46, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -46, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -46, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -46, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -46, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -46, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -45, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -45, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -45, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -45, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -45, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -45, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -45, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -45, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -45, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -45, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -45, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -44, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -44, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -44, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -44, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -44, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -44, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -44, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -44, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -44, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -44, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -44, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -43, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -43, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -43, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -43, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -43, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -43, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -43, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -43, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -43, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -43, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -43, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -42, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -42, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -42, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -42, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -42, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -42, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -42, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -42, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -42, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -42, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -42, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -41, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -41, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -41, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -41, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -41, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -41, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -41, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -41, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -41, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -41, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -41, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -40, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -40, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -40, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -40, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -40, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -40, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -40, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -40, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -40, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -40, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -40, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -39, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -39, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -39, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -39, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -39, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -39, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -39, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -39, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -39, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -39, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -39, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -38, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -38, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -38, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -38, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -38, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -38, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -38, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -38, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -38, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -38, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -38, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -37, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -37, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -37, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -37, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -37, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -37, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -37, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -37, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -37, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -37, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -37, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -36, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -36, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -36, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -36, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -36, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -36, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -36, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -36, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -36, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -36, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -36, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -35, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -35, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -35, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -35, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -35, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -35, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -35, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -35, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -35, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -35, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -35, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -34, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -34, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -34, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -34, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -34, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -34, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -34, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -34, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -34, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -34, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -34, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -33, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -33, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -33, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -33, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -33, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -33, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -33, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -33, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -33, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -33, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -33, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -32, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -32, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -32, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -32, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -32, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -32, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -32, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -32, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -32, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -32, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -32, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -31, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -31, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -31, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -31, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -31, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -31, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -31, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -31, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -31, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -31, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -31, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -30, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -30, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -30, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -30, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -30, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -30, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -30, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -30, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -30, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -30, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -30, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -29, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -29, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -29, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -29, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -29, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -29, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -29, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -29, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -29, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -29, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -29, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -28, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -28, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -28, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -28, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -28, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -28, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -28, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -28, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -28, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -28, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -28, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -27, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -27, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -27, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -27, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -27, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -27, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -27, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -27, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -27, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -27, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -27, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -26, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -26, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -26, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -26, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -26, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -26, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -26, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -26, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -26, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -26, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -26, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -25, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -25, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -25, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -25, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -25, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -25, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -25, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -25, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -25, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -25, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -25, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -24, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -24, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -24, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -24, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -24, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -24, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -24, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -24, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -24, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -24, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -24, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -23, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -23, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -23, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -23, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -23, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -23, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -23, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -23, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -23, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -23, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -23, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -22, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -22, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -22, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -22, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -22, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -22, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -22, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -22, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -22, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -22, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -22, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -21, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -21, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -21, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -21, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -21, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -21, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -21, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -21, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -21, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -21, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -21, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -20, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -20, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -20, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -20, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -20, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -20, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -20, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -20, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -20, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -20, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -20, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -19, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -19, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -19, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -19, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -19, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -19, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -19, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -19, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -19, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -19, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -19, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -18, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -18, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -18, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -18, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -18, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -18, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -18, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -18, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -18, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -18, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -18, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -17, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -17, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -17, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -17, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -17, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -17, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -17, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -17, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -17, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -17, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -17, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -16, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -16, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -16, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -16, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -16, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -16, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -16, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -16, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -16, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -16, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -16, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -15, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -15, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -15, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -15, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -15, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -15, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -15, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -15, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -15, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -15, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -15, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -14, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -14, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -14, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -14, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -14, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -14, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -14, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -14, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -14, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -14, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -14, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -13, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -13, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -13, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -13, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -13, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -13, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -13, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -13, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -13, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -13, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -13, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -12, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -12, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -12, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -12, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -12, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -12, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -12, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -12, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -12, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -12, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -12, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -11, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -11, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -11, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -11, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -11, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -11, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -11, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -11, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -11, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -11, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -11, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -10, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -10, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -10, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -10, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -10, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -10, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -10, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -10, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -10, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -10, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -10, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -9, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -9, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -9, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -9, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -9, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -9, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -9, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -9, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -9, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -9, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -9, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -8, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -8, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -8, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -8, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -8, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -8, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -8, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -8, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -8, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -8, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -8, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -7, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -7, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -7, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -7, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -7, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -7, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -7, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -7, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -7, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -7, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -7, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -6, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -6, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -6, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -6, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -6, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -6, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -6, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -6, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -6, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -6, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -6, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -5, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -5, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -5, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -5, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -5, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -5, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -5, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -5, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -5, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -5, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -5, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -4, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -4, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -4, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -4, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -4, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -4, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -4, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -4, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -4, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -4, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -4, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -3, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -3, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -3, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -3, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -3, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -3, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -3, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -3, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -3, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -3, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -3, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -2, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -2, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -2, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -2, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -2, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -2, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -2, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -2, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -2, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -2, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -2, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -1, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -1, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -1, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -1, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -1, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -1, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -1, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -1, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -1, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -1, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -1, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), 0, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), 0, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), 0, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), 0, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), 0, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), 0, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), 0, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), 0, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), 0, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), 0, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), 0, 2)":{"1":"-144"},"('BA', 1, (1,), ((0, 1),), -58, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -58, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -57, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -57, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -56, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -56, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -55, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -55, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -54, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -54, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -53, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -53, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -52, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -52, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -51, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -51, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -50, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -50, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -49, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -49, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -48, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -48, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -47, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -47, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -46, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -46, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -45, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -45, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -44, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -44, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -43, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -43, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -42, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -42, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -41, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -41, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -40, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -40, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -39, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -39, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -38, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -38, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -37, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -37, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -36, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -36, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -35, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -35, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -34, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -34, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -33, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -33, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -32, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -32, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -31, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -31, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -30, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -30, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -29, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -29, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -28, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -28, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -27, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -27, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -26, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -26, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -25, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -25, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -24, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -24, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -23, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -23, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -22, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -22, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -21, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -21, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -20, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -20, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -19, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -19, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -18, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -18, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -17, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -17, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -16, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -16, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -15, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -15, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -14, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -14, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -13, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -13, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -12, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -12, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -11, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -11, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -10, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -10, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -9, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -9, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -8, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -8, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -7, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -7, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -6, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -6, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -5, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -5, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -4, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -4, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -3, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -3, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -2, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -2, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -1, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -1, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), 0, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), 0, 3)":{"1":"-64"},"('BA', 1, (1, -2), ((0, 1),), -58, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -58, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -57, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -57, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -56, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -56, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -55, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -55, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -54, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -54, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -53, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -53, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -52, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -52, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -51, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -51, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -50, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -50, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -49, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -49, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -48, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -48, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -47, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -47, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -46, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -46, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -45, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -45, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -44, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -44, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -43, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -43, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -42, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -42, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -41, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -41, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -40, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -40, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -39, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -39, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -38, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -38, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -37, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -37, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -36, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -36, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -35, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -35, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -34, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -34, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -33, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -33, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -32, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -32, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -31, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -31, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -30, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -30, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -29, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -29, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -28, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -28, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -27, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -27, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -26, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -26, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -25, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -25, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -24, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -24, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -23, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -23, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -22, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -22, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -21, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -21, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -20, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -20, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -19, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -19, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -18, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -18, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -17, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -17, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -16, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -16, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -15, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -15, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -14, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -14, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -13, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -13, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -12, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -12, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -11, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -11, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -10, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -10, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -9, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -9, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -8, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -8, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -7, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -7, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -6, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -6, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -5, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -5, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -4, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -4, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -3, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -3, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -2, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -2, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -1, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -1, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), 0, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), 0, 1)":{"1":"-96"},"('BA', 1, (), ((0, 1),), -58, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -57, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -56, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -55, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -54, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -53, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -52, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -51, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -50, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -49, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -48, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -47, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -46, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -45, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -44, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -43, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -42, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -41, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -40, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -39, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -38, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -37, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -36, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -35, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -34, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -33, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -32, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -31, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -30, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -29, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -28, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -27, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -26, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -25, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -24, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -23, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -22, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -21, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -20, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -19, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -18, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -17, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -16, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -15, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -14, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -13, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -12, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -11, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -10, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -9, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -8, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -7, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -6, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -5, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -4, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -3, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -2, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -1, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), 0, 4)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -58, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -58, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -57, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -57, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -56, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -56, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -55, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -55, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -54, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -54, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -53, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -53, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -52, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -52, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -51, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -51, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -50, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -50, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -49, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -49, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -48, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -48, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -47, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -47, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -46, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -46, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -45, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -45, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -44, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -44, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -43, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -43, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -42, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -42, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -41, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -41, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -40, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -40, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -39, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -39, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -38, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -38, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -37, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -37, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -36, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -36, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -35, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -35, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -34, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -34, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -33, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -33, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -32, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -32, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -31, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -31, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -30, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -30, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -29, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -29, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -28, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -28, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -27, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -27, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -26, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -26, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -25, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -25, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -24, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -24, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -23, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -23, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -22, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -22, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -21, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -21, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -20, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -20, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -19, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -19, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -18, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -18, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -17, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -17, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -16, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -16, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -15, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -15, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -14, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -14, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -13, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -13, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -12, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -12, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -11, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -11, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -10, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -10, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -9, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -9, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -8, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -8, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -7, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -7, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -6, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -6, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -5, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -5, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -4, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -4, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -3, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -3, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -2, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -2, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -1, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -1, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), 0, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), 0, 2)":{"1":"-48"},"('BA', 1, (-2, 1), ((0, 1),), -58, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -58, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -57, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -57, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -56, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -56, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -55, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -55, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -54, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -54, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -53, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -53, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -52, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -52, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -51, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -51, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -50, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -50, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -49, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -49, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -48, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -48, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -47, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -47, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -46, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -46, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -45, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -45, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -44, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -44, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -43, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -43, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -42, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -42, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -41, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -41, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -40, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -40, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -39, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -39, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -38, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -38, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -37, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -37, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -36, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -36, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -35, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -35, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -34, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -34, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -33, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -33, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -32, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -32, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -31, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -31, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -30, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -30, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -29, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -29, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -28, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -28, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -27, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -27, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -26, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -26, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -25, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -25, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -24, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -24, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -23, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -23, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -22, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -22, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -21, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -21, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -20, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -20, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -19, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -19, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -18, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -18, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -17, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -17, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -16, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -16, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -15, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -15, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -14, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -14, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -13, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -13, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -12, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -12, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -11, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -11, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -10, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -10, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -9, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -9, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -8, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -8, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -7, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -7, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -6, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -6, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -5, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -5, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -4, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -4, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -3, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -3, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -2, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -2, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -1, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -1, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), 0, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), 0, 1)":{"1":"-64"},"('BA', 0, (), (), 1, 5)":{"1":"32"},"('R', 1, 5)":{"1":"32"},"('BA', 0, (), ((0, 4),), -58, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -58, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -57, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -57, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -56, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -56, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -55, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -55, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -54, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -54, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -53, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -53, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -52, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -52, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -51, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -51, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -50, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -50, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -49, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -49, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -48, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -48, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -47, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -47, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -46, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -46, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -45, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -45, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -44, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -44, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -43, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -43, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -42, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -42, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -41, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -41, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -40, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -40, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -39, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -39, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -38, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -38, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -37, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -37, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -36, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -36, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -35, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -35, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -34, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -34, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -33, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -33, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -32, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -32, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -31, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -31, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -30, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -30, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -29, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -29, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -28, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -28, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -27, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -27, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -26, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -26, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -25, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -25, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -24, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -24, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -23, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -23, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -22, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -22, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -21, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -21, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -20, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -20, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -19, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -19, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -18, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -18, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -17, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -17, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -16, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -16, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -15, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -15, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -14, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -14, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -13, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -13, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -12, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -12, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -11, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -11, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -10, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -10, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -9, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -9, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -8, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -8, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -7, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -7, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -6, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -6, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -5, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -5, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -4, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -4, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -3, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -3, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -2, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -2, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -1, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -1, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), 0, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), 0, 3)":{"1":"-32"},"('BA', 1, (), ((0, 1),), -58, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -57, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -56, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -55, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -54, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -53, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -52, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -51, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -50, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -49, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -48, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -47, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -46, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -45, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -44, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -43, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -42, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -41, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -40, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -39, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -38, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -37, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -36, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -35, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -34, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -33, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -32, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -31, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -30, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -29, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -28, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -27, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -26, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -25, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -24, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -23, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -22, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -21, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -20, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -19, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -18, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -17, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -16, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -15, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -14, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -13, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -12, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -11, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -10, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -9, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -8, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -7, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -6, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -5, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -4, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -3, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -2, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -1, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), 0, 1)":{"z3":"-32"}}

==> anc/tables/json/atoms_m61.json <==
{"('R', -59, 1)":{"1":"-9114405198159867618710021324734838516302474089287128659310291/1708785728114388516196580384249478749868783208085038134000000","z3":"-32"},"('R', -58, 1)":{"1":"-410845597835358498501007895148049089183486161126521866355752329/3417571456228777032393160768498957499737566416170076268000000","pi2":"8/3","z3":"48"},"('R', -57, 1)":{"1":"91298841959830766836858802472524684607297249198528802319328577/410108574747453243887179292219874899968507969940409152160000","pi2":"-8/3","z3":"-176/3"},"('R', -56, 1)":{"1":"-829218192168555445326201922552042971611974728549580632695378459/2929346962481808884908423515856249285489342642431493944000000","pi2":"10/3","z3":"200/3"},"('R', -55, 1)":{"1":"33009897044519020124141040840102334790163472835951055972812585473/102527143686863310971794823054968724992126992485102288040000000","pi2":"-10/3","z3":"-1096/15"},"('R', -54, 1)":{"1":"-35376752481282624056494829159795201655806689781713265572691691503/102527143686863310971794823054968724992126992485102288040000000","pi2":"98/27","z3":"392/5"},"('R', -53, 1)":{"1":"6272462900999688280693496057406934207286542391842383108027193321/17504634288001053092745457594750757925485096277944293080000000","pi2":"-98/27","z3":"-2904/35"},"('R', -52, 1)":{"1":"-213921800142977663796914785188627761248079206830327933780826733/587307697060591797710772308825516427941807649259996740000000","pi2":"205/54","z3":"3044/35"},"('R', -51, 1)":{"1":"392985950177662229217221127690592825255979390819708143302940277519/1076535008712064765203845642077171612417333421093574024420000000","pi2":"-205/54","z3":"-28516/315"},"('R', -50, 1)":{"1":"-2071965326194118510131830149955463104808402389152575173393396319/5726250046340770027680030011048785172432624580284968215000000","pi2":"5269/1350","z3":"29524/315"},"('R', -49, 1)":{"1":"2105676713025723724722677235379294631813934939743144618721744379271/5920942547916356208621151031424443868295333816014657134310000000","pi2":"-5269/1350","z3":"-334844/3465"},"('R', -48, 1)":{"1":"-632125208404324912903989439181894511506046348897643330378328391323/1821828476281955756498815701976751959475487328004509887480000000","pi2":"5369/1350","z3":"344084/3465"},"('R', -47, 1)":{"1":"1187249679634463176873195938594160608295637159483413392437159891/3529542054425560836026915049913690860594247047330820925625000","pi2":"-5369/1350","z3":"-4583972/45045"},"('R', -46, 1)":{"1":"-1348569633691046231206331097883823521028107477926435378426989368183/4160662330968250308760808832892852447991315654496786094380000000","pi2":"266681/66150","z3":"4686932/45045"},"('R', -45, 1)":{"1":"2078232968601512775501271900072555096336773425136718484464563503/6693239401992402670615214209436327851116464313755699369220000","pi2":"-266681/66150","z3":"-4783028/45045"},"('R', -44, 1)":{"1":"-26971166738566944019103109179982156190483720026776966472223409622319/91226374071600154918014771447132172192994772868966569180480000000","pi2":"1077749/264600","z3":"4873118/45045"},"('R', -43, 1)":{"1":"39439113865156971051126827014848793167136010174176146060621075545333/140986214474291148509659192236476993389173739888402879642560000000","pi2":"-1077749/264600","z3":"-84284446/765765"},"('R', -42, 1)":{"1":"-1500034765298458026633960608138548086363761391497753868598400684773/5707088142137722653314540015569533465528772079440596327360000000","pi2":"9778141/2381400","z3":"28548602/255255"},"('R', -41, 1)":{"1":"770519049756027947949987438352094604499799203003567602957047716596083/3144605566317885181976311548578812939506353415771768576375360000000","pi2":"-9778141/2381400","z3":"-550591598/4849845"},"('R', -40, 1)":{"1":"-3274109666946624388942357282974946603228474341849815392255814813201609/14465185605062271837091033123462539521729225712550135451326656000000","pi2":"1968329/476280","z3":"111670270/969969"},"('R', -39, 1)":{"1":"33165808678428560826447769646521362173161619846802398134651021050043/160367911364326738770410566778963852790789642046010370857280000000","pi2":"-1968329/476280","z3":"-37716106/323323"},"('R', -38, 1)":{"1":"-6448439142975604218071415790217542945864171642244587746397815204788461/34590661229496737001739427034366942334569887573489454340128960000000","pi2":"239437889/57629880","z3":"38186394/323323"},"('R', -37, 1)":{"1":"3022176387667948828176376073617621489965117657370907538638085659881527469/18298459790403773873920156901180112494987470526375921345928219840000000","pi2":"-239437889/57629880","z3":"-888633398/7436429"},"('R', -36, 1)":{"1":"-2616278292943622492131271323636646234140443192293913434979742877013243229/18298459790403773873920156901180112494987470526375921345928219840000000","pi2":"240505109/57629880","z3":"2695645910/22309287"},"('R', -35, 1)":{"1":"730760638900064506749224739667583246575394822165260712577229099321975031/6099486596801257957973385633726704164995823508791973781976073280000000","pi2":"-240505109/57629880","z3":"-68105044934/557732175"},"('R', -34, 1)":{"1":"-582705377493348151593306839659845438576270099425991734330007092579638151/6099486596801257957973385633726704164995823508791973781976073280000000","pi2":"40799043101/9739449720","z3":"68791484534/557732175"},"('R', -33, 1)":{"1":"3842373285470962368932536450917073595602496713688982168403550749230437519/54895379371211321621760470703540337484962411579127764037784659520000000","pi2":"-40799043101/9739449720","z3":"-625072504006/5019589575"},"('R', -32, 1)":{"1":"-1299681022530021815615417746915961399791543780715939994673887145688363/30278753100502659471461925374263837553757535344251386672799040000000","pi2":"40931552621/9739449720","z3":"630809177806/5019589575"},"('R', -31, 1)":{"1":"3152760336193451253510253934861828569394172943691811384618561436043148373/227423714537875475290150521486095683866272847970672165299393589440000000","pi2":"-40931552621/9739449720","z3":"-18454093022774/145568097675"},"('R', -30, 1)":{"1":"8469469702917610769704897343104621710005762440116307051561/465754131287139385115729179414562540465043820845120000000","pi2":"205234915681/48697248600","z3":"18609365660294/145568097675"},"('R', -29, 1)":{"1":"-80143246668940265407921030061735594754312165216933538390054924967651410417/1410027030134827946798933233213793239970891657418167424856240254528000000","pi2":"-205234915681/48697248600","z3":"-581548514594714/4512611027925"},"('R', -28, 1)":{"1":"48789584797604776026171737992613034271831317099277123611726172848655681/657048942280907710530723780621525274916538516970255090799739168000000","pi2":"822968714749/194788994400","z3":"586061125622639/4512611027925"},"('R', -27, 1)":{"1":"-3651834960430432077339432873491639200510485431622037700810734634143747579/42543919012688774256864364795243761550845868973824017129283111128000000","pi2":"-822968714749/194788994400","z3":"-53676090078349/410237366175"},"('R', -26, 1)":{"1":"893912898491206617066150086961060076995903813010213995087260602965744139/9454204225041949834858747732276391455743526438627559362062913584000000","pi2":"238357395880861/56294019381600","z3":"54062195834749/410237366175"},"('R', -25, 1)":{"1":"-1199739069371098191545840411681005192055121917973822957321151058338229261/11817755281302437293573434665345489319679408048284449202578641980000000","pi2":"-238357395880861/56294019381600","z3":"-54437269998109/410237366175"},"('R', -24, 1)":{"1":"3381589498722489134268306529743170774304182848109002897398022390382093401/31514014083473166116195825774254638185811754795425197873543045280000000","pi2":"238820721143261/56294019381600","z3":"54801925434709/410237366175"},"('R', -23, 1)":{"1":"-87243584938763098695625047586635621025553766532920630229461971628001761983/777345680725671430866163702431614408583356618287154880880728450240000000","pi2":"-238820721143261/56294019381600","z3":"-2040798836801833/15178782548475"},"('R', -22, 1)":{"1":"319306261823890092935539196684736056327960460780020985119896001298813259/2740349050736797053582245719500403320505369982210886771612438720000000","pi2":"86364397717734821/20322140996757600","z3":"2053580969474233/15178782548475"},"('R', -21, 1)":{"1":"-21771006101868303543900161685662572737196936841785731710513667949644089/180951067597730204014056677492293140140449772769427978375360320000000","pi2":"-86364397717734821/20322140996757600","z3":"-2066035355155033/15178782548475"},"('R', -20, 1)":{"1":"18817323521159040957672859112823238254058274016879242894418567605628442319/152089372315892236473814637432272384288048034012704215824490348960000000","pi2":"17299975731542641/4064428199351520","z3":"2078178381193813/15178782548475"},"('R', -19, 1)":{"1":"-197725343594474065531147636220693066252466892179165121368961156560513377407/1558916066237895423856600033680791938952492348630218212201026076840000000","pi2":"-17299975731542641/4064428199351520","z3":"-85691034670497533/622330084487475"},"('R', -18, 1)":{"1":"404417620724114880727042533472509885208502654278733235350197634637199240829/3117832132475790847713200067361583877904984697260436424402052153680000000","pi2":"353562301485889/82947514272480","z3":"12309312989335019/88904297783925"},"('R', -17, 1)":{"1":"-277360365815459525573116284396410091529591985776644835464502476647968417453/2094793464007171975807306295258564167967411593471855722645128790753750000","pi2":"-353562301485889/82947514272480","z3":"-532145396070491417/3822884804708775"},"('R', -16, 1)":{"1":"36187918316912196226752162012856821131144998648816560995733972646311028359809/268133563392918012903335205793096213499828683964397532498576485216480000000","pi2":"354019312583809/82947514272480","z3":"5884182435213075787/42051732851796525"},"('R', -15, 1)":{"1":"-442157333328094011187136328045214402891981781426134046846084373412661589193801/3217602760715016154840022469517154561997944207572770389982917822597760000000","pi2":"-354019312583809/82947514272480","z3":"-5914085889685464427/42051732851796525"},"('R', -14, 1)":{"1":"2069284362529948260114665338866699075219660750313686495284661826643618016210187/14800972699289074312264103359778910985190543354834743793921421983949696000000","pi2":"187497409728228241/43879235050141920","z3":"5943339269060627227/42051732851796525"},"('R', -13, 1)":{"1":"-98886741977658522009856453006697999351733972579344432369409046309749746047449869/695645716866586492676412857909608816303955537677232958314306833245635712000000","pi2":"-187497409728228241/43879235050141920","z3":"-280682601097106968469/1976431444034436675"},"('R', -12, 1)":{"1":"10050330886378145564664874497095679713160134014402759003063078658710115349674189/69564571686658649267641285790960881630395553767723295831430683324563571200000","pi2":"187700554334941861/43879235050141920","z3":"282000222059796592919/1976431444034436675"},"('R', -11, 1)":{"1":"-357386062944306799724896406282970091779810261973983002702521216798833964417186501/2434760009033052724367445002683630857063844381870315354100073916359724992000000","pi2":"-187700554334941861/43879235050141920","z3":"-13881256687139135026631/96845140757687397075"},"('R', -10, 1)":{"1":"9075143057136281637263017407760049810152639950441021619888244816434027917657489097/60869000225826318109186125067090771426596109546757883852501847908993124800000000","pi2":"23485971550561141649/5484904381267740000","z3":"13943237577224054960759/96845140757687397075"},"('R', -9, 1)":{"1":"-9213972447886748715371380474630326247589858983450123876546225514597139609341512597/60869000225826318109186125067090771426596109546757883852501847908993124800000000","pi2":"-23485971550561141649/5484904381267740000","z3":"-14004003155738682347159/96845140757687397075"},"('R', -8, 1)":{"1":"239735126088712943268990378238825027197130662442522836984104450002449447141304073/1560743595534008156645798078643353113502464347352766252628252510487003200000000","pi2":"23507608254234781649/5484904381267740000","z3":"14063600165435720745359/96845140757687397075"},"('R', -7, 1)":{"1":"-3219191713419059435487928510834631939366361035830881440339440226684210872014787111/20679852640825608075556824542024428753907652602424152847324345763952792400000000","pi2":"-23507608254234781649/5484904381267740000","z3":"-748469853272339196210427/5132792460157432044975"},"('R', -6, 1)":{"1":"72165286085997253427858212966287836395052244739606162044834705353502326926030679/458420378737513479507417292803497189126031707935510777403741654865948600000000","pi2":"211749047271858474841/49364139431409660000","z3":"250503836021181200128409/1710930820052477348325"},"('R', -5, 1)":{"1":"-4212793999831199209952790653033513169556643317830161895063946452176726933960239367/26588381966775781811430202982602836969309839060259625089417015982225018800000000","pi2":"-211749047271858474841/49364139431409660000","z3":"-251499286680120823312889/1710930820052477348325"},"('R', -4, 1)":{"1":"117679028688163425307545055243356477940885352623173037498271225928088705502901946061/744474695069721890720045683512879435140675493687269502503676447502300526400000000","pi2":"10383930672892966877209/2418842832139073340000","z3":"252476961434436524654789/1710930820052477348325"},"('R', -3, 1)":{"1":"-114983236750578951707919712114932906654236420744035802418426814318361334583349455211/744474695069721890720045683512879435140675493687269502503676447502300526400000000","pi2":"-10383930672892966877209/2418842832139073340000","z3":"-253437484000080020709989/1710930820052477348325"},"('R', -2, 1)":{"1":"3103015505598859027427421860908095857685844860732381280367881910725013901576118098019/21589766157021934830881324821873503619079589316930815572606616977566715265600000000","pi2":"8739335943455356005972769/2034246821828960678940000","z3":"254381445831833111660789/1710930820052477348325"},"('R', -1, 1)":{"1":"-3875454645045648571624571869596826914717872547672347915357171486169949872568478252633/34426924412548490676270220661906397662856642424295084291453794639903681099200000000","pi2":"-8739335943455356005972769/2034246821828960678940000","z3":"-15063255090319832863132951/100944918383096163551175"},"('R', 0, 1)":{"1":"15938713842905638962385147586544534061252979531214656309566103571789611852505981971171/1273796203264294155021998164490536713525695769698918118783790401676436200670400000000","pi2":"8745363341445960333910369/2034246821828960678940000","z3":"15117092380124150817026911/100944918383096163551175"},"('R', -59, 2)":{"1":"-333746824624791246321787821537144667837/705329267471301379427290428528870000","pi2":"-16/3"},"('R', -58, 2)":{"1":"4519824883202060653845517986939945841/12708635449933358187879106820340000","pi2":"8"},"('R', -57, 2)":{"1":"-70569157426273208993192164799495957917/384725054984346206960340233743020000","pi2":"-88/9"},"('R', -56, 2)":{"1":"42586943507175215211951819782426471213/1692790241931123310625497028469288000","pi2":"100/9"},"('R', -55, 2)":{"1":"4931562881159727015613416459753077072791/42319756048278082765637425711732200000","pi2":"-548/45"},"('R', -54, 2)":{"1":"-3389707503339118434648268395707663527127/14106585349426027588545808570577400000","pi2":"196/15"},"('R', -53, 2)":{"1":"11506034656781308894407493429648827041383/32915365815327397706606886664680600000","pi2":"-484/35"},"('R', -52, 2)":{"1":"-8002700936288066298570108076765744971223/17953835899269489658149210908007600000","pi2":"1522/105"},"('R', -51, 2)":{"1":"944094312221355783623753524901977522465517/1777429754027679476156771879892752400000","pi2":"-14258/945"},"('R', -50, 2)":{"1":"-1078852083879892009391806923778785203678033/1777429754027679476156771879892752400000","pi2":"14762/945"},"('R', -49, 2)":{"1":"13190881621398978321380515440796311181392643/19551727294304474237724490678820276400000","pi2":"-167422/10395"},"('R', -48, 2)":{"1":"-243580331479803842176471281260790209638607/331385208378041936232618486081699600000","pi2":"172042/10395"},"('R', -47, 2)":{"1":"200554056041911277933350829442219341225020789/254172454825958165090418378824663593200000","pi2":"-2291986/135135"},"('R', -46, 2)":{"1":"-11200293612532336544773605606887877789794371/13377497622418850794232546253929662800000","pi2":"2343466/135135"},"('R', -45, 2)":{"1":"223744749983764837371779157702271840841484841/254172454825958165090418378824663593200000","pi2":"-2391514/135135"},"('R', -44, 2)":{"1":"-420664778771859300784676607600104916636497/457968387073798495658411493377772240000","pi2":"2436559/135135"},"('R', -43, 2)":{"1":"274369897524321109994694722058583867860715801/288062115469419253769140829334618738960000","pi2":"-42142223/2297295"},"('R', -42, 2)":{"1":"-19742047634393001334212847655316741903266237/20097356893215296774591220651252470160000","pi2":"14274301/765765"},"('R', -41, 2)":{"1":"3311531759760743009023282288893930278517727897/3283908116351379492968205454414653624144000","pi2":"-275295799/14549535"},"('R', -40, 2)":{"1":"-84636367376001383795882829311740236944994945487/82097702908784487324205136360366340603600000","pi2":"55835135/2909907"},"('R', -39, 2)":{"1":"86207667650173875235025386653048319089652242433/82097702908784487324205136360366340603600000","pi2":"-18858053/969969"},"('R', -38, 2)":{"1":"-87511487493216726103206855145084820692311087013/82097702908784487324205136360366340603600000","pi2":"6364399/323323"},"('R', -37, 2)":{"1":"2036845743852365925072181006438422202808113176179/1888247166902043208456718136288425833882800000","pi2":"-444316699/22309287"},"('R', -36, 2)":{"1":"-256889756000591540272667147325517938221093471293/236030895862755401057089767036053229235350000","pi2":"1347822955/66927861"},"('R', -35, 2)":{"1":"2587194420292411277093397662027009951424680647/2362671630257811822393290961321854146500000","pi2":"-34052522467/1673196525"},"('R', -34, 2)":{"1":"-144063384346470032041813589469212586043199075431/131128275479308556142827648353362905130750000","pi2":"34395742267/1673196525"},"('R', -33, 2)":{"1":"3891613265704952826756048549359256161275796243137/3540463437941331015856346505540798438530250000","pi2":"-312536252003/15058768725"},"('R', -32, 2)":{"1":"-15528546728606886967797303922354473633303034115473/14161853751765324063425386022163193754121000000","pi2":"315404588903/15058768725"},"('R', -31, 2)":{"1":"447815226143341818951136960987507301681206475133167/410693758801194397839336194642732618869509000000","pi2":"-9227046511387/436704293025"},"('R', -30, 2)":{"1":"-14312423137775956153942325473551974289596923592987/13248185767780464446430199827184923189339000000","pi2":"9304682830147/436704293025"},"('R', -29, 2)":{"1":"420336640630210949159437424941750310199596272262824847/394676702207947816323602083051666046733598149000000","pi2":"-290774257297357/13537833083775"},"('R', -28, 2)":{"1":"-104841849433622261325458566770061034347601735400930593/98669175551986954080900520762916511683399537250000","pi2":"586061125622639/27075666167550"},"('R', -27, 2)":{"1":"22723268467134491667218698392005631245626557830187037/21333875795024206287762274759549516039653954000000","pi2":"-53676090078349/2461424197050"},"('R', -26, 2)":{"1":"-844779997888049453551568167210948420381836235422399319/789353404415895632647204166103332093467196298000000","pi2":"54062195834749/2461424197050"},"('R', -25, 2)":{"1":"849849505151173843197235607758492474244859353695887889/789353404415895632647204166103332093467196298000000","pi2":"-54437269998109/2461424197050"},"('R', -24, 2)":{"1":"-427704917229534782674155998655182774701634908400037767/394676702207947816323602083051666046733598149000000","pi2":"54801925434709/2461424197050"},"('R', -23, 2)":{"1":"39960809190395991674232539196873061792519217258012666863/36631349513402071901492288250693614778189550236000000","pi2":"-2040798836801833/91072695290850"},"('R', -22, 2)":{"1":"-2372878194599398630526540263679189409580176449837414861417/2161249621290722242188045006790923271913183463924000000","pi2":"2053580969474233/91072695290850"},"('R', -21, 2)":{"1":"2387128646227885224993151574797777556023767837741820493717/2161249621290722242188045006790923271913183463924000000","pi2":"-2066035355155033/91072695290850"},"('R', -20, 2)":{"1":"-29267802905870778781483064361286884549050919248903349191/26356702698667344416927378131596625267233944682000000","pi2":"2078178381193813/91072695290850"},"('R', -19, 2)":{"1":"1013207793070878567886735319697550191160012467870449927172383/908265153347426022279525914103885505021515350714061000000","pi2":"-85691034670497533/3733980506924850"},"('R', -18, 2)":{"1":"-508448797931666435989047449088133861386011947177771966362529/454132576673713011139762957051942752510757675357030500000","pi2":"12309312989335019/533425786703550"},"('R', -17, 2)":{"1":"1885044027591935172494512966730607273669157670567193681864820367/1679382268539390715194843415178084298784781883470298789000000","pi2":"-532145396070491417/22937308828252650"},"('R', -16, 2)":{"1":"-3775014689868079002775987669089695998036973369780060262456674209/3358764537078781430389686830356168597569563766940597578000000","pi2":"5884182435213075787/252310397110779150"},"('R', -15, 2)":{"1":"284876272674971142565892138436318898574986751271401030180447927/253491663175757089086014100404239139439212359769101704000000","pi2":"-5914085889685464427/252310397110779150"},"('R', -14, 2)":{"1":"-15072495214691239630565000799507433750626271803210252688314580171/13435058148315125721558747321424674390278255067762390312000000","pi2":"5943339269060627227/252310397110779150"},"('R', -13, 2)":{"1":"33176629155819333712511279172425519201614788550938034288157146917139/29678043449628112718923272833027105728124665444687120199208000000","pi2":"-280682601097106968469/11858588664206620050"},"('R', -12, 2)":{"1":"-4123499089243863192385825257223568205287990133747876950644695809783/3709755431203514089865409104128388216015583180585890024901000000","pi2":"282000222059796592919/11858588664206620050"},"('R', -11, 2)":{"1":"400803288779483459864888754190341147743915749561635107629057496328709/363556032257944380806810092204582045169527151697417222440298000000","pi2":"-13881256687139135026631/581070844546124382450"},"('R', -10, 2)":{"1":"-396353150982823952706049913219261154555759166071816191722648729584127/363556032257944380806810092204582045169527151697417222440298000000","pi2":"13943237577224054960759/581070844546124382450"},"('R', -9, 2)":{"1":"390550542561064272052247107057047576094920912741033707342081610919837/363556032257944380806810092204582045169527151697417222440298000000","pi2":"-14004003155738682347159/581070844546124382450"},"('R', -8, 2)":{"1":"-95783291205082114043191498899700677529191335523161384547886486718653/90889008064486095201702523051145511292381787924354305610074500000","pi2":"14063600165435720745359/581070844546124382450"},"('R', -7, 2)":{"1":"2099754301589787722072823210887988870798816139634547099101883027006887441/2042457789225131531372659098005341929762403538236089955669594164000000","pi2":"-748469853272339196210427/30796754760944592269850"},"('R', -6, 2)":{"1":"-2033378171766890845805069059911623030251342483089682031753470850029137341/2042457789225131531372659098005341929762403538236089955669594164000000","pi2":"250503836021181200128409/10265584920314864089950"},"('R', -5, 2)":{"1":"1949521375241825366594587131440602330005778925042205257761954231296648641/2042457789225131531372659098005341929762403538236089955669594164000000","pi2":"-251499286680120823312889/10265584920314864089950"},"('R', -4, 2)":{"1":"-921255142973164066991902602154311130100079943792195348512506345036897983/1021228894612565765686329549002670964881201769118044977834797082000000","pi2":"252476961434436524654789/10265584920314864089950"},"('R', -3, 2)":{"1":"53228506532599654382033031348820943727422352248536298289360154314262963/63826805913285360355395596812666935305075110569877811114674817625000","pi2":"-253437484000080020709989/10265584920314864089950"},"('R', -2, 2)":{"1":"-379042640073373837259363833188101729133373714656732075772644095034362429/510614447306282882843164774501335482440600884559022488917398541000000","pi2":"254381445831833111660789/10265584920314864089950"},"('R', -1, 2)":{"1":"271872117595635886331553280206331541606443115482424587620995662078838636231/444362222768292678794264145009787203593932919787489320980366080305250000","pi2":"-15063255090319832863132951/605669510298576981307050"},"('R', 0, 2)":{"1":"-1434928684730014362858749281727283997355093317707315177413154777426639646033/3554897782146341430354113160078297628751463358299914567842928642442000000","pi2":"15117092380124150817026911/605669510298576981307050"},"('BA', 0, (), ((0, 1),), -60, 1)":{"1":"-677555078569291536125007484716806153637916027507565016257974709/1708785728114388516196580384249478749868783208085038134000000"},"('BA', 0, (), ((0, 1),), -59, 1)":{"1":"37125325812342869638159398415981333120378486198289295770186837/46183398057145635572880550925661587834291438056352382000000"},"('BA', 0, (), ((0, 1),), -58, 1)":{"1":"-390133222005261496506308480724354886518538087892540811581249/490889321492211581785860495331651465058541570837414000000"},"('BA', 0, (), ((0, 1),), -57, 1)":{"1":"12689154079985014643134292516810436070224408329607653506381/16927217982490054544340017080401774657191088649566000000"},"('BA', 0, (), ((0, 1),), -56, 1)":{"1":"-11855257092722819063694381955290538388893399363726478860381/16927217982490054544340017080401774657191088649566000000"},"('BA', 0, (), ((0, 1),), -55, 1)":{"1":"1580655052521785454408498619227986004758522478394479690553/2418173997498579220620002440057396379598726949938000000"},"('BA', 0, (), ((0, 1),), -54, 1)":{"1":"-1475757905667918349979938168245801481589349946434533647273/2418173997498579220620002440057396379598726949938000000"},"('BA', 0, (), ((0, 1),), -53, 1)":{"1":"119162379051615509210859613114168323454988821945687690231/208977999783827833880740951609898452557914674686000000"},"('BA', 0, (), ((0, 1),), -52, 1)":{"1":"-118965660727091398338509309803785508191076745468698477/223187611018684051848423942623601052927641162000000"},"('BA', 0, (), ((0, 1),), -51, 1)":{"1":"1001042769641475949077709547701712454017284598262407593/2008688499168156466635815483612409476348770458000000"},"('BA', 0, (), ((0, 1),), -50, 1)":{"1":"-935680433685521424904599165701051986794873253767819193/2008688499168156466635815483612409476348770458000000"},"('BA', 0, (), ((0, 1),), -49, 1)":{"1":"174803633119322929981189970013120901992930446105432141/401737699833631293327163096722481895269754091600000"},"('BA', 0, (), ((0, 1),), -48, 1)":{"1":"-3328665120742299744019774282638784919206783908654269/8198728568033291700554348912703712148362328400000"},"('BA', 0, (), ((0, 1),), -47, 1)":{"1":"775280886795087917046893352115205986765179893946791/2049682142008322925138587228175928037090582100000"},"('BA', 0, (), ((0, 1),), -46, 1)":{"1":"-326309576234284548003393795320083123134197045459/927877837034098200605969772827491189266900000"},"('BA', 0, (), ((0, 1),), -45, 1)":{"1":"13157011601948782537752378299183031118453673497/40342514653656443504607381427282225620300000"},"('BA', 0, (), ((0, 1),), -44, 1)":{"1":"-120126628921422850823300908248211057850249887/398444589171915491403529693108960253040000"},"('BA', 0, (), ((0, 1),), -43, 1)":{"1":"995580079599512757624288071379230678712420887/3586001302547239422631767237980642277360000"},"('BA', 0, (), ((0, 1),), -42, 1)":{"1":"-888289140598310528666045270014113385762979/3490969358888605170761049771966011952000"},"('BA', 0, (), ((0, 1),), -41, 1)":{"1":"4047316975151282842508932112653565132968159/17454846794443025853805248859830059760000"},"('BA', 0, (), ((0, 1),), -40, 1)":{"1":"-10892930712563816168713680523237695401903/51918045194655044181455231587834800000"},"('BA', 0, (), ((0, 1),), -39, 1)":{"1":"9770580278745469375440782661574972923947/51918045194655044181455231587834800000"},"('BA', 0, (), ((0, 1),), -38, 1)":{"1":"-234267691662245532679532386670242950791/1403190410666352545444735988860400000"},"('BA', 0, (), ((0, 1),), -37, 1)":{"1":"399035887900426269833985561119621916353/2732528694455528641129222715149200000"},"('BA', 0, (), ((0, 1),), -36, 1)":{"1":"-250229338245596866402066252087813007/1996003429112877020547277366800000"},"('BA', 0, (), ((0, 1),), -35, 1)":{"1":"1224348148704905638196547352452829/11672534673174719418405130800000"},"('BA', 0, (), ((0, 1),), -34, 1)":{"1":"-1442238155659367992750565171614523/17059858368486128380745960400000"},"('BA', 0, (), ((0, 1),), -33, 1)":{"1":"64447536218438756516387105179579/1003521080499184022396821200000"},"('BA', 0, (), ((0, 1),), -32, 1)":{"1":"-1712236235375217644463611822161/39098223915552624249226800000"},"('BA', 0, (), ((0, 1),), -31, 1)":{"1":"28009124934969699607863058193/1221819497361019507788337500"},"('BA', 0, (), ((0, 1),), -29, 1)":{"1":"-28009124934969699607863058193/1221819497361019507788337500"},"('BA', 0, (), ((0, 1),), -28, 1)":{"1":"1712236235375217644463611822161/39098223915552624249226800000"},"('BA', 0, (), ((0, 1),), -27, 1)":{"1":"-64447536218438756516387105179579/1003521080499184022396821200000"},"('BA', 0, (), ((0, 1),), -26, 1)":{"1":"1442238155659367992750565171614523/17059858368486128380745960400000"},"('BA', 0, (), ((0, 1),), -25, 1)":{"1":"-1224348148704905638196547352452829/11672534673174719418405130800000"},"('BA', 0, (), ((0, 1),), -24, 1)":{"1":"250229338245596866402066252087813007/1996003429112877020547277366800000"},"('BA', 0, (), ((0, 1),), -23, 1)":{"1":"-399035887900426269833985561119621916353/2732528694455528641129222715149200000"},"('BA', 0, (), ((0, 1),), -22, 1)":{"1":"234267691662245532679532386670242950791/1403190410666352545444735988860400000"},"('BA', 0, (), ((0, 1),), -21, 1)":{"1":"-9770580278745469375440782661574972923947/51918045194655044181455231587834800000"},"('BA', 0, (), ((0, 1),), -20, 1)":{"1":"10892930712563816168713680523237695401903/51918045194655044181455231587834800000"},"('BA', 0, (), ((0, 1),), -19, 1)":{"1":"-4047316975151282842508932112653565132968159/17454846794443025853805248859830059760000"},"('BA', 0, (), ((0, 1),), -18, 1)":{"1":"888289140598310528666045270014113385762979/3490969358888605170761049771966011952000"},"('BA', 0, (), ((0, 1),), -17, 1)":{"1":"-995580079599512757624288071379230678712420887/3586001302547239422631767237980642277360000"},"('BA', 0, (), ((0, 1),), -16, 1)":{"1":"120126628921422850823300908248211057850249887/398444589171915491403529693108960253040000"},"('BA', 0, (), ((0, 1),), -15, 1)":{"1":"-13157011601948782537752378299183031118453673497/40342514653656443504607381427282225620300000"},"('BA', 0, (), ((0, 1),), -14, 1)":{"1":"326309576234284548003393795320083123134197045459/927877837034098200605969772827491189266900000"},"('BA', 0, (), ((0, 1),), -13, 1)":{"1":"-775280886795087917046893352115205986765179893946791/2049682142008322925138587228175928037090582100000"},"('BA', 0, (), ((0, 1),), -12, 1)":{"1":"3328665120742299744019774282638784919206783908654269/8198728568033291700554348912703712148362328400000"},"('BA', 0, (), ((0, 1),), -11, 1)":{"1":"-174803633119322929981189970013120901992930446105432141/401737699833631293327163096722481895269754091600000"},"('BA', 0, (), ((0, 1),), -10, 1)":{"1":"935680433685521424904599165701051986794873253767819193/2008688499168156466635815483612409476348770458000000"},"('BA', 0, (), ((0, 1),), -9, 1)":{"1":"-1001042769641475949077709547701712454017284598262407593/2008688499168156466635815483612409476348770458000000"},"('BA', 0, (), ((0, 1),), -8, 1)":{"1":"118965660727091398338509309803785508191076745468698477/223187611018684051848423942623601052927641162000000"},"('BA', 0, (), ((0, 1),), -7, 1)":{"1":"-119162379051615509210859613114168323454988821945687690231/208977999783827833880740951609898452557914674686000000"},"('BA', 0, (), ((0, 1),), -6, 1)":{"1":"1475757905667918349979938168245801481589349946434533647273/2418173997498579220620002440057396379598726949938000000"},"('BA', 0, (), ((0, 1),), -5, 1)":{"1":"-1580655052521785454408498619227986004758522478394479690553/2418173997498579220620002440057396379598726949938000000"},"('BA', 0, (), ((0, 1),), -4, 1)":{"1":"11855257092722819063694381955290538388893399363726478860381/16927217982490054544340017080401774657191088649566000000"},"('BA', 0, (), ((0, 1),), -3, 1)":{"1":"-12689154079985014643134292516810436070224408329607653506381/16927217982490054544340017080401774657191088649566000000"},"('BA', 0, (), ((0, 1),), -2, 1)":{"1":"390133222005261496506308480724354886518538087892540811581249/490889321492211581785860495331651465058541570837414000000"},"('BA', 0, (), ((0, 1),), -1, 1)":{"1":"-37125325812342869638159398415981333120378486198289295770186837/46183398057145635572880550925661587834291438056352382000000"},"('BA', 0, (), ((0, 1),), 0, 1)":{"1":"677555078569291536125007484716806153637916027507565016257974709/1708785728114388516196580384249478749868783208085038134000000"},"('BA', 1, (), ((0, 2),), -60, 1)":{"1":"-439374010872082955830239234347618200237/705329267471301379427290428528870000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -60, 2)":{"1":"-439374010872082955830239234347618200237/705329267471301379427290428528870000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -59, 1)":{"1":"6111581431904949313495234125711056161/19062953174900037281818660230510000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -59, 2)":{"1":"6111581431904949313495234125711056161/19062953174900037281818660230510000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -58, 1)":{"1":"-2403933834186446006369783401711251023/11954733346971209820801532686930000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -58, 2)":{"1":"-2403933834186446006369783401711251023/11954733346971209820801532686930000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -57, 1)":{"1":"54432300046543621126402438895185387/412232184378317580027639058170000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -57, 2)":{"1":"54432300046543621126402438895185387/412232184378317580027639058170000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -56, 1)":{"1":"-35318729144293785908932352257770787/412232184378317580027639058170000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -56, 2)":{"1":"-35318729144293785908932352257770787/412232184378317580027639058170000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -55, 1)":{"1":"3057845001490465634053072105829761/58890312054045368575377008310000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -55, 2)":{"1":"3057845001490465634053072105829761/58890312054045368575377008310000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -54, 1)":{"1":"-139751002142507402357419260171731/5353664732185942597761546210000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -54, 2)":{"1":"-139751002142507402357419260171731/5353664732185942597761546210000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -53, 1)":{"1":"23691959234342651221950000702413/4163961458366844242703424830000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -53, 2)":{"1":"23691959234342651221950000702413/4163961458366844242703424830000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -52, 1)":{"1":"850099232937718444225142874779/78565310535223476277423110000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -52, 2)":{"1":"850099232937718444225142874779/78565310535223476277423110000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -51, 1)":{"1":"-5747531991049152639977903536937/235695931605670428832269330000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -51, 2)":{"1":"-5747531991049152639977903536937/235695931605670428832269330000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -50, 1)":{"1":"8402659835774187930856740786617/235695931605670428832269330000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -50, 2)":{"1":"8402659835774187930856740786617/235695931605670428832269330000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -49, 1)":{"1":"-2124420130008084888714924875509/47139186321134085766453866000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -49, 2)":{"1":"-2124420130008084888714924875509/47139186321134085766453866000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -48, 1)":{"1":"32422668225776271865830031697/612197224949793321642258000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -48, 2)":{"1":"32422668225776271865830031697/612197224949793321642258000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -47, 1)":{"1":"-401184096706693638272482558477/6734169474447726538064838000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -47, 2)":{"1":"-401184096706693638272482558477/6734169474447726538064838000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -46, 1)":{"1":"9325935697085806195940250131/143280201583994181660954000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -46, 2)":{"1":"9325935697085806195940250131/143280201583994181660954000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -45, 1)":{"1":"-433849334916843520307504293/6229573981912790506998000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -45, 2)":{"1":"-433849334916843520307504293/6229573981912790506998000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -44, 1)":{"1":"30460834767218624611575203/415304932127519367133200","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -44, 2)":{"1":"30460834767218624611575203/415304932127519367133200","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -43, 1)":{"1":"-69693084445463816135446301/913670850680542607693040","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -43, 2)":{"1":"-69693084445463816135446301/913670850680542607693040","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -42, 1)":{"1":"25020983866568854708556729/318722389772282305009200","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -42, 2)":{"1":"25020983866568854708556729/318722389772282305009200","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -41, 1)":{"1":"-25520369648196528678783641/318722389772282305009200","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -41, 2)":{"1":"-25520369648196528678783641/318722389772282305009200","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -40, 1)":{"1":"3148842441152607980025029/38868584118571012806000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -40, 2)":{"1":"3148842441152607980025029/38868584118571012806000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -39, 1)":{"1":"-3161992402909302053230781/38868584118571012806000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -39, 2)":{"1":"-3161992402909302053230781/38868584118571012806000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -38, 1)":{"1":"85191475642291932515993/1050502273474892238000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -38, 2)":{"1":"85191475642291932515993/1050502273474892238000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -37, 1)":{"1":"-71738064903233056891557403/893977434727133294538000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -37, 2)":{"1":"-71738064903233056891557403/893977434727133294538000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -36, 1)":{"1":"1903576336418343114102559/24161552289922521474000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -36, 2)":{"1":"1903576336418343114102559/24161552289922521474000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -35, 1)":{"1":"-3087907237418381277425833/40269253816537535790000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -35, 2)":{"1":"-3087907237418381277425833/40269253816537535790000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -34, 1)":{"1":"2974995916602287015703913/40269253816537535790000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -34, 2)":{"1":"2974995916602287015703913/40269253816537535790000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -33, 1)":{"1":"-25470344239642076565581617/362423284348837822110000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -33, 2)":{"1":"-25470344239642076565581617/362423284348837822110000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -32, 1)":{"1":"23815867511917966152466417/362423284348837822110000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -32, 2)":{"1":"23815867511917966152466417/362423284348837822110000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -31, 1)":{"1":"-314436181681852519551955159/5255137623058148420595000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -31, 2)":{"1":"-314436181681852519551955159/5255137623058148420595000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -30, 1)":{"1":"8745363341445960333910369/169520568485746723245000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -30, 2)":{"1":"8745363341445960333910369/169520568485746723245000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -29, 1)":{"1":"-314436181681852519551955159/5255137623058148420595000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -29, 2)":{"1":"-314436181681852519551955159/5255137623058148420595000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -28, 1)":{"1":"23815867511917966152466417/362423284348837822110000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -28, 2)":{"1":"23815867511917966152466417/362423284348837822110000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -27, 1)":{"1":"-25470344239642076565581617/362423284348837822110000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -27, 2)":{"1":"-25470344239642076565581617/362423284348837822110000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -26, 1)":{"1":"2974995916602287015703913/40269253816537535790000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -26, 2)":{"1":"2974995916602287015703913/40269253816537535790000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -25, 1)":{"1":"-3087907237418381277425833/40269253816537535790000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -25, 2)":{"1":"-3087907237418381277425833/40269253816537535790000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -24, 1)":{"1":"1903576336418343114102559/24161552289922521474000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -24, 2)":{"1":"1903576336418343114102559/24161552289922521474000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -23, 1)":{"1":"-71738064903233056891557403/893977434727133294538000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -23, 2)":{"1":"-71738064903233056891557403/893977434727133294538000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -22, 1)":{"1":"85191475642291932515993/1050502273474892238000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -22, 2)":{"1":"85191475642291932515993/1050502273474892238000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -21, 1)":{"1":"-3161992402909302053230781/38868584118571012806000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -21, 2)":{"1":"-3161992402909302053230781/38868584118571012806000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -20, 1)":{"1":"3148842441152607980025029/38868584118571012806000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -20, 2)":{"1":"3148842441152607980025029/38868584118571012806000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -19, 1)":{"1":"-25520369648196528678783641/318722389772282305009200","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -19, 2)":{"1":"-25520369648196528678783641/318722389772282305009200","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -18, 1)":{"1":"25020983866568854708556729/318722389772282305009200","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -18, 2)":{"1":"25020983866568854708556729/318722389772282305009200","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -17, 1)":{"1":"-69693084445463816135446301/913670850680542607693040","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -17, 2)":{"1":"-69693084445463816135446301/913670850680542607693040","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -16, 1)":{"1":"30460834767218624611575203/415304932127519367133200","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -16, 2)":{"1":"30460834767218624611575203/415304932127519367133200","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -15, 1)":{"1":"-433849334916843520307504293/6229573981912790506998000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -15, 2)":{"1":"-433849334916843520307504293/6229573981912790506998000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -14, 1)":{"1":"9325935697085806195940250131/143280201583994181660954000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -14, 2)":{"1":"9325935697085806195940250131/143280201583994181660954000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -13, 1)":{"1":"-401184096706693638272482558477/6734169474447726538064838000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -13, 2)":{"1":"-401184096706693638272482558477/6734169474447726538064838000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -12, 1)":{"1":"32422668225776271865830031697/612197224949793321642258000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -12, 2)":{"1":"32422668225776271865830031697/612197224949793321642258000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -11, 1)":{"1":"-2124420130008084888714924875509/47139186321134085766453866000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -11, 2)":{"1":"-2124420130008084888714924875509/47139186321134085766453866000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -10, 1)":{"1":"8402659835774187930856740786617/235695931605670428832269330000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -10, 2)":{"1":"8402659835774187930856740786617/235695931605670428832269330000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -9, 1)":{"1":"-5747531991049152639977903536937/235695931605670428832269330000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -9, 2)":{"1":"-5747531991049152639977903536937/235695931605670428832269330000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -8, 1)":{"1":"850099232937718444225142874779/78565310535223476277423110000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -8, 2)":{"1":"850099232937718444225142874779/78565310535223476277423110000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -7, 1)":{"1":"23691959234342651221950000702413/4163961458366844242703424830000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -7, 2)":{"1":"23691959234342651221950000702413/4163961458366844242703424830000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -6, 1)":{"1":"-139751002142507402357419260171731/5353664732185942597761546210000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -6, 2)":{"1":"-139751002142507402357419260171731/5353664732185942597761546210000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -5, 1)":{"1":"3057845001490465634053072105829761/58890312054045368575377008310000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -5, 2)":{"1":"3057845001490465634053072105829761/58890312054045368575377008310000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -4, 1)":{"1":"-35318729144293785908932352257770787/412232184378317580027639058170000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -4, 2)":{"1":"-35318729144293785908932352257770787/412232184378317580027639058170000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -3, 1)":{"1":"54432300046543621126402438895185387/412232184378317580027639058170000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -3, 2)":{"1":"54432300046543621126402438895185387/412232184378317580027639058170000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -2, 1)":{"1":"-2403933834186446006369783401711251023/11954733346971209820801532686930000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -2, 2)":{"1":"-2403933834186446006369783401711251023/11954733346971209820801532686930000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -1, 1)":{"1":"6111581431904949313495234125711056161/19062953174900037281818660230510000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -1, 2)":{"1":"6111581431904949313495234125711056161/19062953174900037281818660230510000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), 0, 1)":{"1":"-439374010872082955830239234347618200237/705329267471301379427290428528870000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), 0, 2)":{"1":"-439374010872082955830239234347618200237/705329267471301379427290428528870000","pi2":"-16/3"},"('R', -59, 3)":{"1":"-15117092380124150817026911/100944918383096163551175"},"('R', -58, 3)":{"1":"15081200853587938847764271/67296612255397442367450"},"('R', -57, 3)":{"1":"-14162206335536317277314471/55060864572597907391550"},"('R', -56, 3)":{"1":"68557338823117317551565611/242267804119430792522820"},"('R', -55, 3)":{"1":"-95137317212445606101203253/318773426472935253319500"},"('R', -54, 3)":{"1":"89907050426783037874919057/288414052523131895860500"},"('R', -53, 3)":{"1":"-4529862349888482289803800213/14132288573633462897164500"},"('R', -52, 3)":{"1":"27845380941196667762872450133/84793731441800777382987000"},"('R', -51, 3)":{"1":"-84907460338389987379477139479/254381194325402332148961000"},"('R', -50, 3)":{"1":"1063593894509644053966328571/3140508571918547310481000"},"('R', -49, 3)":{"1":"-318997689820516001250103313227/932731045859808551212857000"},"('R', -48, 3)":{"1":"321823841019640194146792435617/932731045859808551212857000"},"('R', -47, 3)":{"1":"-293544479404021970788905655361/845965367175175197611661000"},"('R', -46, 3)":{"1":"12686217196611036953666579716223/36376510788532533497301423000"},"('R', -45, 3)":{"1":"-12721436381146672409354803070687/36376510788532533497301423000"},"('R', -44, 3)":{"1":"76506775466616911459617405746683/218259064731195200983808538000"},"('R', -43, 3)":{"1":"-35172831632669504273775904992463/100281191903522119370939058000"},"('R', -42, 3)":{"1":"24560804143986106162612572121367/70007624536421102202353682000"},"('R', -41, 3)":{"1":"-667692875671550101768808230585237/1905342646166920268047842102000"},"('R', -40, 3)":{"1":"24669150442325065560669866606166013/70497677908176049917770157774000"},"('R', -39, 3)":{"1":"-24605126659603062537648902259179797/70497677908176049917770157774000"},"('R', -38, 3)":{"1":"24534327197439646244884874642016877/70497677908176049917770157774000"},"('R', -37, 3)":{"1":"-562098353263613403701209897022437211/1621446591888049148108713628802000"},"('R', -36, 3)":{"1":"559756784375859786628549389609071861/1621446591888049148108713628802000"},"('R', -35, 3)":{"1":"-103133124682896657838646187395079019/300267887386675768168280301630000"},"('R', -34, 3)":{"1":"307738716155067571808721184347699097/900803662160027304504840904890000"},"('R', -33, 3)":{"1":"-2752454985423349179787581173217651473/8107232959440245740543568144010000"},"('R', -32, 3)":{"1":"390639372384898804772499282817951139/1158176137062892248649081163430000"},"('R', -31, 3)":{"1":"-11245405948470889011070647887824292581/33587107974823875210823353739470000"},"('R', -30, 3)":{"1":"37547065860786703649255749/113013712323831148830000"},"('R', -29, 3)":{"1":"-342982641389236992443179559119078422811/1041200347219540131535523965923570000"},"('R', -28, 3)":{"1":"684221705476245136967723575214314526147/2082400694439080263071047931847140000"},"('R', -27, 3)":{"1":"-4789222559969907659358387936134900139029/14576804861073561841497335522929980000"},"('R', -26, 3)":{"1":"14392332486096602737479619478251068256687/43730414583220685524492006568789940000"},"('R', -25, 3)":{"1":"-14430352171976395252515460565430454565647/43730414583220685524492006568789940000"},"('R', -24, 3)":{"1":"14481920587152224857647711518408100350983/43730414583220685524492006568789940000"},"('R', -23, 3)":{"1":"-537974970950233072314687524671305371281171/1618025339579165364406204243045227780000"},"('R', -22, 3)":{"1":"540433031547010859625442595209769235595171/1618025339579165364406204243045227780000"},"('R', -21, 3)":{"1":"-543008534878675600368706533922904058626371/1618025339579165364406204243045227780000"},"('R', -20, 3)":{"1":"545797900978398693868892935429789297985551/1618025339579165364406204243045227780000"},"('R', -19, 3)":{"1":"-22494275654817622800964530174711870149629031/66339038922745779940654373964854338980000"},"('R', -18, 3)":{"1":"426737789942011255407279521993038001756827/1251679979674448678125554225751968660000"},"('R', -17, 3)":{"1":"-977845352195581083468488742708782586798004733/2852578673678068537448138080488736576140000"},"('R', -16, 3)":{"1":"983353889347264591484357323021699332822545333/2852578673678068537448138080488736576140000"},"('R', -15, 3)":{"1":"-988849923128219110008201302796867166055075213/2852578673678068537448138080488736576140000"},"('R', -14, 3)":{"1":"994495470264850905685940798862047193623331773/2852578673678068537448138080488736576140000"},"('R', -13, 3)":{"1":"-47004820045102300628759840586584192189733278131/134071197662869221260062489782970619078580000"},"('R', -12, 3)":{"1":"47273718645632227325029280986002334315555655881/134071197662869221260062489782970619078580000"},"('R', -11, 3)":{"1":"-332780177463661669857282706155120883322966761567/938498383640084548820437428480794333550060000"},"('R', -10, 3)":{"1":"334673267662555497920806256546440544252883275791/938498383640084548820437428480794333550060000"},"('R', -9, 3)":{"1":"-19796747134026996812627954277448075125289569983/55205787272946149930613966381223196091180000"},"('R', -8, 3)":{"1":"19908150070902321711564928543696426834908468983/55205787272946149930613966381223196091180000"},"('R', -7, 3)":{"1":"-1060961940845586225083346154146373810318333256899/2925906725466145946322540218204829392832540000"},"('R', -6, 3)":{"1":"1066846123278085878730826118757130516786321287699/2925906725466145946322540218204829392832540000"},"('R', -5, 3)":{"1":"-1072651876187764862605036447874367995486526012019/2925906725466145946322540218204829392832540000"},"('R', -4, 3)":{"1":"1078499548764280411470247485828728967852715187719/2925906725466145946322540218204829392832540000"},"('R', -3, 3)":{"1":"-1084266656566836227196631863747298612008316022119/2925906725466145946322540218204829392832540000"},"('R', -2, 3)":{"1":"1090065964583146257513898531400715421023140981719/2925906725466145946322540218204829392832540000"},"('R', -1, 3)":{"1":"-64651250947811112951097529645941442411234608890221/172628496802502610833029872874084934177119860000"},"('R', 0, 3)":{"1":"64990051213312906569171461890069960673344245546341/172628496802502610833029872874084934177119860000"},"('BA', 0, (), ((0, 2),), -60, 1)":{"1":"7192136749777512344051981893434776434814723353984/91708888926329512005047119964357621281594925625","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -59, 1)":{"1":"-64964770014614169089813831952822759462814883855284/91708888926329512005047119964357621281594925625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -58, 1)":{"1":"25836418757953862658778319739699339587853072214/26345558439048983626844906625785010422750625","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -57, 1)":{"1":"-30233286803004393732558677175469134089269446814/26345558439048983626844906625785010422750625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -56, 1)":{"1":"33323633531338194269108506331155277465809668139/26345558439048983626844906625785010422750625","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -55, 1)":{"1":"-35659841221959550741640243894318371353477575899/26345558439048983626844906625785010422750625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -54, 1)":{"1":"37506744118400428414563965023623031701218032309/26345558439048983626844906625785010422750625","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -53, 1)":{"1":"-39010978875479477053009772215423414925137247059/26345558439048983626844906625785010422750625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -52, 1)":{"1":"28666360466446140527215553889028215946757777/18757962576752569332036245372577437111250","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -51, 1)":{"1":"-29418182299553127292419812458940062876009427/18757962576752569332036245372577437111250","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -50, 1)":{"1":"30059706780587521043878611796412052147040907/18757962576752569332036245372577437111250","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -49, 1)":{"1":"-30611348790510272731157313412756963278830567/18757962576752569332036245372577437111250","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -48, 1)":{"1":"634452904946569684091066376513944723010983/382815562790868761878290721889335451250","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -47, 1)":{"1":"-642891456210460238012398135470826586972933/382815562790868761878290721889335451250","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -46, 1)":{"1":"6007134187579883574850656625909069613/3536696471677726202439840004151250","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -45, 1)":{"1":"-42461124138084350210222224794840785741/24756875301744083417078880029058750","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -44, 1)":{"1":"85634220135036713911714797490062371977/49513750603488166834157760058117500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -43, 1)":{"1":"-86247931366760273101117422920994601327/49513750603488166834157760058117500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -42, 1)":{"1":"46929917725430265939446448124613923/26778664469166125924368718257500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -41, 1)":{"1":"-47170953045786134234486548592922223/26778664469166125924368718257500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -40, 1)":{"1":"28181257037779953507880182863233/15930198970354625772973657500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -39, 1)":{"1":"-98979595352971877926249573364843/55755696396241190205407801250","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -38, 1)":{"1":"99256107467008307910168172676993/55755696396241190205407801250","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -37, 1)":{"1":"-99469548044118131522039560191443/55755696396241190205407801250","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -36, 1)":{"1":"145544557591131877790664354919/81454633157401300519222500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -35, 1)":{"1":"-145695545405043102486540988081/81454633157401300519222500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -34, 1)":{"1":"11213749019300395892605967857/6265741012107792347632500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -33, 1)":{"1":"-11215765106901279598527008557/6265741012107792347632500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -32, 1)":{"1":"11214618911466477639701649307/6265741012107792347632500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -31, 1)":{"1":"-2803146001619116052396469433/1566435253026948086908125","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -30, 1)":{"1":"2917867157847374602169968/1630005466209103108125","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -29, 1)":{"1":"-2803146001619116052396469433/1566435253026948086908125","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -28, 1)":{"1":"11214618911466477639701649307/6265741012107792347632500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -27, 1)":{"1":"-11215765106901279598527008557/6265741012107792347632500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -26, 1)":{"1":"11213749019300395892605967857/6265741012107792347632500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -25, 1)":{"1":"-145695545405043102486540988081/81454633157401300519222500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -24, 1)":{"1":"145544557591131877790664354919/81454633157401300519222500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -23, 1)":{"1":"-99469548044118131522039560191443/55755696396241190205407801250","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -22, 1)":{"1":"99256107467008307910168172676993/55755696396241190205407801250","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -21, 1)":{"1":"-98979595352971877926249573364843/55755696396241190205407801250","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -20, 1)":{"1":"28181257037779953507880182863233/15930198970354625772973657500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -19, 1)":{"1":"-47170953045786134234486548592922223/26778664469166125924368718257500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -18, 1)":{"1":"46929917725430265939446448124613923/26778664469166125924368718257500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -17, 1)":{"1":"-86247931366760273101117422920994601327/49513750603488166834157760058117500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -16, 1)":{"1":"85634220135036713911714797490062371977/49513750603488166834157760058117500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -15, 1)":{"1":"-42461124138084350210222224794840785741/24756875301744083417078880029058750","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -14, 1)":{"1":"6007134187579883574850656625909069613/3536696471677726202439840004151250","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -13, 1)":{"1":"-642891456210460238012398135470826586972933/382815562790868761878290721889335451250","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -12, 1)":{"1":"634452904946569684091066376513944723010983/382815562790868761878290721889335451250","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -11, 1)":{"1":"-30611348790510272731157313412756963278830567/18757962576752569332036245372577437111250","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -10, 1)":{"1":"30059706780587521043878611796412052147040907/18757962576752569332036245372577437111250","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -9, 1)":{"1":"-29418182299553127292419812458940062876009427/18757962576752569332036245372577437111250","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -8, 1)":{"1":"28666360466446140527215553889028215946757777/18757962576752569332036245372577437111250","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -7, 1)":{"1":"-39010978875479477053009772215423414925137247059/26345558439048983626844906625785010422750625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -6, 1)":{"1":"37506744118400428414563965023623031701218032309/26345558439048983626844906625785010422750625","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -5, 1)":{"1":"-35659841221959550741640243894318371353477575899/26345558439048983626844906625785010422750625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -4, 1)":{"1":"33323633531338194269108506331155277465809668139/26345558439048983626844906625785010422750625","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -3, 1)":{"1":"-30233286803004393732558677175469134089269446814/26345558439048983626844906625785010422750625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -2, 1)":{"1":"25836418757953862658778319739699339587853072214/26345558439048983626844906625785010422750625","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -1, 1)":{"1":"-64964770014614169089813831952822759462814883855284/91708888926329512005047119964357621281594925625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), 0, 1)":{"1":"7192136749777512344051981893434776434814723353984/91708888926329512005047119964357621281594925625","pi2":"-16/3"},"('BA', 1, (2,), ((0, 1),), -60, 1)":{"1":"30234184760248301634053822/100944918383096163551175"},"('BA', 1, (), ((0, 3),), -60, 1)":{"1":"-15117092380124150817026911/100944918383096163551175"},"('BA', 1, (1,), ((0, 2),), -60, 1)":{"1":"30234184760248301634053822/100944918383096163551175"},"('BA', 1, (1,), ((0, 1),), -60, 2)":{"1":"30234184760248301634053822/100944918383096163551175"},"('BA', 1, (), ((0, 2),), -60, 2)":{"1":"-15117092380124150817026911/100944918383096163551175"},"('BA', 1, (2,), ((0, 1),), -59, 1)":{"1":"-30126510180639665726265902/100944918383096163551175"},"('BA', 1, (), ((0, 3),), -59, 1)":{"1":"21523729866837987330408151/100944918383096163551175"},"('BA', 1, (1,), ((0, 2),), -59, 1)":{"1":"-30126510180639665726265902/100944918383096163551175"},"('BA', 1, (1,), ((0, 1),), -59, 2)":{"1":"-30126510180639665726265902/100944918383096163551175"},"('BA', 1, (), ((0, 2),), -59, 2)":{"1":"18293492478578910096770551/100944918383096163551175"},"('BA', 1, (2,), ((0, 1),), -58, 1)":{"1":"508762891663666223321578/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -58, 1)":{"1":"-418630804556870937099989/1710930820052477348325"},"('BA', 1, (1,), ((0, 2),), -58, 1)":{"1":"508762891663666223321578/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -58, 2)":{"1":"508762891663666223321578/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -58, 2)":{"1":"-336506125194352024380389/1710930820052477348325"},"('BA', 1, (2,), ((0, 1),), -57, 1)":{"1":"-506874968000160041419978/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -57, 1)":{"1":"454186700219570696246789/1710930820052477348325"},"('BA', 1, (1,), ((0, 2),), -57, 1)":{"1":"-506874968000160041419978/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -57, 2)":{"1":"-506874968000160041419978/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -57, 2)":{"1":"353812092109825358478389/1710930820052477348325"},"('BA', 1, (2,), ((0, 1),), -56, 1)":{"1":"504953922868873049309578/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -56, 1)":{"1":"-480601070774766837764789/1710930820052477348325"},"('BA', 1, (1,), ((0, 2),), -56, 1)":{"1":"504953922868873049309578/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -56, 2)":{"1":"504953922868873049309578/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -56, 2)":{"1":"-366539016104601681209789/1710930820052477348325"},"('BA', 1, (2,), ((0, 1),), -55, 1)":{"1":"-502998573360241646625778/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -55, 1)":{"1":"501523310517122846481449/1710930820052477348325"},"('BA', 1, (1,), ((0, 2),), -55, 1)":{"1":"-502998573360241646625778/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -55, 2)":{"1":"-502998573360241646625778/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -55, 2)":{"1":"376511298598621834897169/1710930820052477348325"},"('BA', 1, (2,), ((0, 1),), -54, 1)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -54, 1)":{"1":"-518777788605409648345769/1710930820052477348325"},"('BA', 1, (1,), ((0, 2),), -54, 1)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -54, 2)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -54, 2)":{"1":"-384640812313295424237089/1710930820052477348325"},"('BA', 1, (2,), ((0, 1),), -53, 1)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (), ((0, 3),), -53, 1)":{"1":"1600220099232178205273707/5132792460157432044975"},"('BA', 1, (1,), ((0, 2),), -53, 1)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (1,), ((0, 1),), -53, 2)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (), ((0, 2),), -53, 2)":{"1":"1174344976252258700742067/5132792460157432044975"},"('BA', 1, (2,), ((0, 1),), -52, 1)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (), ((0, 3),), -52, 1)":{"1":"-30909120649230031413719/96845140757687397075"},"('BA', 1, (1,), ((0, 2),), -52, 1)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -52, 2)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (), ((0, 2),), -52, 2)":{"1":"-22486360407332876079539/96845140757687397075"},"('BA', 1, (2,), ((0, 1),), -51, 1)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (), ((0, 3),), -51, 1)":{"1":"31538200196032103394719/96845140757687397075"},"('BA', 1, (1,), ((0, 2),), -51, 1)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -51, 2)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (), ((0, 2),), -51, 2)":{"1":"22771101675885392870939/96845140757687397075"},"('BA', 1, (2,), ((0, 1),), -50, 1)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (), ((0, 3),), -50, 1)":{"1":"-32097243518366675349599/96845140757687397075"},"('BA', 1, (1,), ((0, 2),), -50, 1)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -50, 2)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (), ((0, 2),), -50, 2)":{"1":"-23020240547795365155179/96845140757687397075"},"('BA', 1, (2,), ((0, 1),), -49, 1)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (), ((0, 3),), -49, 1)":{"1":"32598725265417391180271/96845140757687397075"},"('BA', 1, (1,), ((0, 2),), -49, 1)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -49, 2)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (), ((0, 2),), -49, 2)":{"1":"23239990976278263103451/96845140757687397075"},"('BA', 1, (2,), ((0, 1),), -48, 1)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (), ((0, 3),), -48, 1)":{"1":"-4721712410940374570153/13835020108241056725"},"('BA', 1, (1,), ((0, 2),), -48, 1)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (1,), ((0, 1),), -48, 2)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (), ((0, 2),), -48, 2)":{"1":"-3347856982679475360293/13835020108241056725"},"('BA', 1, (2,), ((0, 1),), -47, 1)":{"1":"-561365202194213936938/1976431444034436675"},"('BA', 1, (), ((0, 3),), -47, 1)":{"1":"4780599932426733939803/13835020108241056725"},"('BA', 1, (1,), ((0, 2),), -47, 1)":{"1":"-561365202194213936938/1976431444034436675"},"('BA', 1, (1,), ((0, 1),), -47, 2)":{"1":"-561365202194213936938/1976431444034436675"},"('BA', 1, (), ((0, 2),), -47, 2)":{"1":"3372689070053241359543/13835020108241056725"},"('BA', 1, (2,), ((0, 1),), -46, 1)":{"1":"11886678538121254454/42051732851796525"},"('BA', 1, (), ((0, 3),), -46, 1)":{"1":"-102860130861213478549/294362129962575675"},"('BA', 1, (1,), ((0, 2),), -46, 1)":{"1":"11886678538121254454/42051732851796525"},"('BA', 1, (1,), ((0, 1),), -46, 2)":{"1":"11886678538121254454/42051732851796525"},"('BA', 1, (), ((0, 2),), -46, 2)":{"1":"-72231752872318934569/294362129962575675"},"('BA', 1, (2,), ((0, 1),), -45, 1)":{"1":"-11828171779370928854/42051732851796525"},"('BA', 1, (), ((0, 3),), -45, 1)":{"1":"103911302293427661829/294362129962575675"},"('BA', 1, (1,), ((0, 2),), -45, 1)":{"1":"-11828171779370928854/42051732851796525"},"('BA', 1, (1,), ((0, 1),), -45, 2)":{"1":"-11828171779370928854/42051732851796525"},"('BA', 1, (), ((0, 2),), -45, 2)":{"1":"72654951760612956409/294362129962575675"},"('BA', 1, (2,), ((0, 1),), -44, 1)":{"1":"11768364870426151574/42051732851796525"},"('BA', 1, (), ((0, 3),), -44, 1)":{"1":"-104879426631971244049/294362129962575675"},"('BA', 1, (1,), ((0, 2),), -44, 1)":{"1":"11768364870426151574/42051732851796525"},"('BA', 1, (1,), ((0, 1),), -44, 2)":{"1":"11768364870426151574/42051732851796525"},"('BA', 1, (), ((0, 2),), -44, 2)":{"1":"-73034351839231387279/294362129962575675"},"('BA', 1, (2,), ((0, 1),), -43, 1)":{"1":"-1064290792140982834/3822884804708775"},"('BA', 1, (), ((0, 3),), -43, 1)":{"1":"105773531925119602249/294362129962575675"},"('BA', 1, (1,), ((0, 2),), -43, 1)":{"1":"-1064290792140982834/3822884804708775"},"('BA', 1, (1,), ((0, 1),), -43, 2)":{"1":"-1064290792140982834/3822884804708775"},"('BA', 1, (), ((0, 2),), -43, 2)":{"1":"73374363711273720679/294362129962575675"},"('BA', 1, (2,), ((0, 1),), -42, 1)":{"1":"24618625978670038/88904297783925"},"('BA', 1, (), ((0, 3),), -42, 1)":{"1":"-2479095177718921243/6845630929362225"},"('BA', 1, (1,), ((0, 2),), -42, 1)":{"1":"24618625978670038/88904297783925"},"('BA', 1, (1,), ((0, 1),), -42, 2)":{"1":"24618625978670038/88904297783925"},"('BA', 1, (), ((0, 2),), -42, 2)":{"1":"-1713456138948858853/6845630929362225"},"('BA', 1, (2,), ((0, 1),), -41, 1)":{"1":"-171382069340995066/622330084487475"},"('BA', 1, (), ((0, 3),), -41, 1)":{"1":"2496938426256607243/6845630929362225"},"('BA', 1, (1,), ((0, 2),), -41, 1)":{"1":"-171382069340995066/622330084487475"},"('BA', 1, (1,), ((0, 1),), -41, 2)":{"1":"-171382069340995066/622330084487475"},"('BA', 1, (), ((0, 2),), -41, 2)":{"1":"1719769903816040053/6845630929362225"},"('BA', 1, (2,), ((0, 1),), -40, 1)":{"1":"4156356762387626/15178782548475"},"('BA', 1, (), ((0, 3),), -40, 1)":{"1":"-61304914970085443/166966608033225"},"('BA', 1, (1,), ((0, 2),), -40, 1)":{"1":"4156356762387626/15178782548475"},"('BA', 1, (1,), ((0, 1),), -40, 2)":{"1":"4156356762387626/15178782548475"},"('BA', 1, (), ((0, 2),), -40, 2)":{"1":"-42082438581608693/166966608033225"},"('BA', 1, (2,), ((0, 1),), -39, 1)":{"1":"-4132070710310066/15178782548475"},"('BA', 1, (), ((0, 3),), -39, 1)":{"1":"8811456042659609/23852372576175"},"('BA', 1, (1,), ((0, 2),), -39, 1)":{"1":"-4132070710310066/15178782548475"},"('BA', 1, (1,), ((0, 1),), -39, 2)":{"1":"-4132070710310066/15178782548475"},"('BA', 1, (), ((0, 2),), -39, 2)":{"1":"42203290602661313/166966608033225"},"('BA', 1, (2,), ((0, 1),), -38, 1)":{"1":"4107161938948466/15178782548475"},"('BA', 1, (), ((0, 3),), -38, 1)":{"1":"-8861273585382809/23852372576175"},"('BA', 1, (1,), ((0, 2),), -38, 1)":{"1":"4107161938948466/15178782548475"},"('BA', 1, (1,), ((0, 1),), -38, 2)":{"1":"4107161938948466/15178782548475"},"('BA', 1, (), ((0, 2),), -38, 2)":{"1":"-42309152880948113/166966608033225"},"('BA', 1, (2,), ((0, 1),), -37, 1)":{"1":"-4081597673603666/15178782548475"},"('BA', 1, (), ((0, 3),), -37, 1)":{"1":"8907559196240009/23852372576175"},"('BA', 1, (1,), ((0, 2),), -37, 1)":{"1":"-4081597673603666/15178782548475"},"('BA', 1, (1,), ((0, 1),), -37, 2)":{"1":"-4081597673603666/15178782548475"},"('BA', 1, (), ((0, 2),), -37, 2)":{"1":"42400850789250113/166966608033225"},"('BA', 1, (2,), ((0, 1),), -36, 1)":{"1":"109603850869418/410237366175"},"('BA', 1, (), ((0, 3),), -36, 1)":{"1":"-241906390381757/644658718275"},"('BA', 1, (1,), ((0, 2),), -36, 1)":{"1":"109603850869418/410237366175"},"('BA', 1, (1,), ((0, 1),), -36, 2)":{"1":"109603850869418/410237366175"},"('BA', 1, (), ((0, 2),), -36, 2)":{"1":"-1148082956227049/4512611027925"},"('BA', 1, (2,), ((0, 1),), -35, 1)":{"1":"-108874539996218/410237366175"},"('BA', 1, (), ((0, 3),), -35, 1)":{"1":"242983686728741/644658718275"},"('BA', 1, (1,), ((0, 2),), -35, 1)":{"1":"-108874539996218/410237366175"},"('BA', 1, (1,), ((0, 1),), -35, 2)":{"1":"-108874539996218/410237366175"},"('BA', 1, (), ((0, 2),), -35, 2)":{"1":"1149847888540193/4512611027925"},"('BA', 1, (2,), ((0, 1),), -34, 1)":{"1":"108124391669498/410237366175"},"('BA', 1, (), ((0, 3),), -34, 1)":{"1":"-1707867956911427/4512611027925"},"('BA', 1, (1,), ((0, 2),), -34, 1)":{"1":"108124391669498/410237366175"},"('BA', 1, (1,), ((0, 1),), -34, 2)":{"1":"108124391669498/410237366175"},"('BA', 1, (), ((0, 2),), -34, 2)":{"1":"-1151276055546833/4512611027925"},"('BA', 1, (2,), ((0, 1),), -33, 1)":{"1":"-107352180156698/410237366175"},"('BA', 1, (), ((0, 3),), -33, 1)":{"1":"571439117688209/1504203675975"},"('BA', 1, (1,), ((0, 2),), -33, 1)":{"1":"-107352180156698/410237366175"},"('BA', 1, (1,), ((0, 1),), -33, 2)":{"1":"-107352180156698/410237366175"},"('BA', 1, (), ((0, 2),), -33, 2)":{"1":"1152377171963233/4512611027925"},"('BA', 1, (2,), ((0, 1),), -32, 1)":{"1":"1172122251245278/4512611027925"},"('BA', 1, (), ((0, 3),), -32, 1)":{"1":"-573418675772609/1504203675975"},"('BA', 1, (1,), ((0, 2),), -32, 1)":{"1":"1172122251245278/4512611027925"},"('BA', 1, (1,), ((0, 1),), -32, 2)":{"1":"1172122251245278/4512611027925"},"('BA', 1, (), ((0, 2),), -32, 2)":{"1":"-1153158576470233/4512611027925"},"('BA', 1, (2,), ((0, 1),), -31, 1)":{"1":"-1163097029189428/4512611027925"},"('BA', 1, (), ((0, 3),), -31, 1)":{"1":"575234094002234/1504203675975"},"('BA', 1, (1,), ((0, 2),), -31, 1)":{"1":"-1163097029189428/4512611027925"},"('BA', 1, (1,), ((0, 1),), -31, 2)":{"1":"-1163097029189428/4512611027925"},"('BA', 1, (), ((0, 2),), -31, 2)":{"1":"1153625398300708/4512611027925"},"('BA', 1, (2,), ((0, 1),), -30, 1)":{"1":"37218731320588/145568097675"},"('BA', 1, (), ((0, 3),), -30, 1)":{"1":"-18609365660294/48522699225"},"('BA', 1, (1,), ((0, 2),), -30, 1)":{"1":"37218731320588/145568097675"},"('BA', 1, (1,), ((0, 1),), -30, 2)":{"1":"37218731320588/145568097675"},"('BA', 1, (), ((0, 2),), -30, 2)":{"1":"-37218731320588/145568097675"},"('BA', 1, (2,), ((0, 1),), -29, 1)":{"1":"-1163097029189428/4512611027925"},"('BA', 1, (), ((0, 3),), -29, 1)":{"1":"587862935187194/1504203675975"},"('BA', 1, (1,), ((0, 2),), -29, 1)":{"1":"-1163097029189428/4512611027925"},"('BA', 1, (1,), ((0, 1),), -29, 2)":{"1":"-1163097029189428/4512611027925"},"('BA', 1, (), ((0, 2),), -29, 2)":{"1":"1172568660078148/4512611027925"},"('BA', 1, (2,), ((0, 1),), -28, 1)":{"1":"1172122251245278/4512611027925"},"('BA', 1, (), ((0, 3),), -28, 1)":{"1":"-598703575472669/1504203675975"},"('BA', 1, (1,), ((0, 2),), -28, 1)":{"1":"1172122251245278/4512611027925"},"('BA', 1, (1,), ((0, 1),), -28, 2)":{"1":"1172122251245278/4512611027925"},"('BA', 1, (), ((0, 2),), -28, 2)":{"1":"-1191085926020323/4512611027925"},"('BA', 1, (2,), ((0, 1),), -27, 1)":{"1":"-107352180156698/410237366175"},"('BA', 1, (), ((0, 3),), -27, 1)":{"1":"609434864035469/1504203675975"},"('BA', 1, (1,), ((0, 2),), -27, 1)":{"1":"-107352180156698/410237366175"},"('BA', 1, (1,), ((0, 1),), -27, 2)":{"1":"-107352180156698/410237366175"},"('BA', 1, (), ((0, 2),), -27, 2)":{"1":"1209370791484123/4512611027925"},"('BA', 1, (2,), ((0, 1),), -26, 1)":{"1":"108124391669498/410237366175"},"('BA', 1, (), ((0, 3),), -26, 1)":{"1":"-1860236968182007/4512611027925"},"('BA', 1, (1,), ((0, 2),), -26, 1)":{"1":"108124391669498/410237366175"},"('BA', 1, (1,), ((0, 1),), -26, 2)":{"1":"108124391669498/410237366175"},"('BA', 1, (), ((0, 2),), -26, 2)":{"1":"-409153520394041/1504203675975"},"('BA', 1, (2,), ((0, 1),), -25, 1)":{"1":"-108874539996218/410237366175"},"('BA', 1, (), ((0, 3),), -25, 1)":{"1":"1891974012774007/4512611027925"},"('BA', 1, (1,), ((0, 2),), -25, 1)":{"1":"-108874539996218/410237366175"},"('BA', 1, (1,), ((0, 1),), -25, 2)":{"1":"-108874539996218/410237366175"},"('BA', 1, (), ((0, 2),), -25, 2)":{"1":"59304380541743/214886239425"},"('BA', 1, (2,), ((0, 1),), -24, 1)":{"1":"109603850869418/410237366175"},"('BA', 1, (), ((0, 3),), -24, 1)":{"1":"-384716469203699/902522205585"},"('BA', 1, (1,), ((0, 2),), -24, 1)":{"1":"109603850869418/410237366175"},"('BA', 1, (1,), ((0, 1),), -24, 2)":{"1":"109603850869418/410237366175"},"('BA', 1, (), ((0, 2),), -24, 2)":{"1":"-60152464900007/214886239425"},"('BA', 1, (2,), ((0, 1),), -23, 1)":{"1":"-4081597673603666/15178782548475"},"('BA', 1, (), ((0, 3),), -23, 1)":{"1":"14467961771048183/33393321606645"},"('BA', 1, (1,), ((0, 2),), -23, 1)":{"1":"-4081597673603666/15178782548475"},"('BA', 1, (1,), ((0, 1),), -23, 2)":{"1":"-4081597673603666/15178782548475"},"('BA', 1, (), ((0, 2),), -23, 2)":{"1":"2256871334763359/7950790858725"},"('BA', 1, (2,), ((0, 1),), -22, 1)":{"1":"4107161938948466/15178782548475"},"('BA', 1, (), ((0, 3),), -22, 1)":{"1":"-14701485777523943/33393321606645"},"('BA', 1, (1,), ((0, 2),), -22, 1)":{"1":"4107161938948466/15178782548475"},"('BA', 1, (1,), ((0, 1),), -22, 2)":{"1":"4107161938948466/15178782548475"},"('BA', 1, (), ((0, 2),), -22, 2)":{"1":"-2288019513138959/7950790858725"},"('BA', 1, (2,), ((0, 1),), -21, 1)":{"1":"-4132070710310066/15178782548475"},"('BA', 1, (), ((0, 3),), -21, 1)":{"1":"14935628228322983/33393321606645"},"('BA', 1, (1,), ((0, 2),), -21, 1)":{"1":"-4132070710310066/15178782548475"},"('BA', 1, (1,), ((0, 1),), -21, 2)":{"1":"-4132070710310066/15178782548475"},"('BA', 1, (), ((0, 2),), -21, 2)":{"1":"2319155477340959/7950790858725"},"('BA', 1, (2,), ((0, 1),), -20, 1)":{"1":"4156356762387626/15178782548475"},"('BA', 1, (), ((0, 3),), -20, 1)":{"1":"-15170971637741243/33393321606645"},"('BA', 1, (1,), ((0, 2),), -20, 1)":{"1":"4156356762387626/15178782548475"},"('BA', 1, (1,), ((0, 1),), -20, 2)":{"1":"4156356762387626/15178782548475"},"('BA', 1, (), ((0, 2),), -20, 2)":{"1":"-16452470063639693/55655536011075"},"('BA', 1, (2,), ((0, 1),), -19, 1)":{"1":"-171382069340995066/622330084487475"},"('BA', 1, (), ((0, 3),), -19, 1)":{"1":"631733972399245987/1369126185872445"},"('BA', 1, (1,), ((0, 2),), -19, 1)":{"1":"-171382069340995066/622330084487475"},"('BA', 1, (1,), ((0, 1),), -19, 2)":{"1":"-171382069340995066/622330084487475"},"('BA', 1, (), ((0, 2),), -19, 2)":{"1":"683545207228617133/2281876976454075"},"('BA', 1, (2,), ((0, 1),), -18, 1)":{"1":"24618625978670038/88904297783925"},"('BA', 1, (), ((0, 3),), -18, 1)":{"1":"-641561484670771507/1369126185872445"},"('BA', 1, (1,), ((0, 2),), -18, 1)":{"1":"24618625978670038/88904297783925"},"('BA', 1, (1,), ((0, 1),), -18, 2)":{"1":"24618625978670038/88904297783925"},"('BA', 1, (), ((0, 2),), -18, 2)":{"1":"-692604087255442333/2281876976454075"},"('BA', 1, (2,), ((0, 1),), -17, 1)":{"1":"-1064290792140982834/3822884804708775"},"('BA', 1, (), ((0, 3),), -17, 1)":{"1":"28015528211889486481/58872425992515135"},"('BA', 1, (1,), ((0, 2),), -17, 1)":{"1":"-1064290792140982834/3822884804708775"},"('BA', 1, (1,), ((0, 1),), -17, 2)":{"1":"-1064290792140982834/3822884804708775"},"('BA', 1, (), ((0, 2),), -17, 2)":{"1":"10058490919826403973/32706903329175075"},"('BA', 1, (2,), ((0, 1),), -16, 1)":{"1":"11768364870426151574/42051732851796525"},"('BA', 1, (), ((0, 3),), -16, 1)":{"1":"-28451247129395587801/58872425992515135"},"('BA', 1, (1,), ((0, 2),), -16, 1)":{"1":"11768364870426151574/42051732851796525"},"('BA', 1, (1,), ((0, 1),), -16, 2)":{"1":"11768364870426151574/42051732851796525"},"('BA', 1, (), ((0, 2),), -16, 2)":{"1":"-10191417371859414973/32706903329175075"},"('BA', 1, (2,), ((0, 1),), -15, 1)":{"1":"-11828171779370928854/42051732851796525"},"('BA', 1, (), ((0, 3),), -15, 1)":{"1":"28896061014672368821/58872425992515135"},"('BA', 1, (1,), ((0, 2),), -15, 1)":{"1":"-11828171779370928854/42051732851796525"},"('BA', 1, (1,), ((0, 1),), -15, 2)":{"1":"-11828171779370928854/42051732851796525"},"('BA', 1, (), ((0, 2),), -15, 2)":{"1":"3442201968540001761/10902301109725025"},"('BA', 1, (2,), ((0, 1),), -14, 1)":{"1":"11886678538121254454/42051732851796525"},"('BA', 1, (), ((0, 3),), -14, 1)":{"1":"-29352023687866572997/58872425992515135"},"('BA', 1, (1,), ((0, 2),), -14, 1)":{"1":"11886678538121254454/42051732851796525"},"('BA', 1, (1,), ((0, 1),), -14, 2)":{"1":"11886678538121254454/42051732851796525"},"('BA', 1, (), ((0, 2),), -14, 2)":{"1":"-10464638517930958643/32706903329175075"},"('BA', 1, (2,), ((0, 1),), -13, 1)":{"1":"-561365202194213936938/1976431444034436675"},"('BA', 1, (), ((0, 3),), -13, 1)":{"1":"1401613862730351747179/2767004021648211345"},"('BA', 1, (1,), ((0, 2),), -13, 1)":{"1":"-561365202194213936938/1976431444034436675"},"('BA', 1, (1,), ((0, 1),), -13, 2)":{"1":"-561365202194213936938/1976431444034436675"},"('BA', 1, (), ((0, 2),), -13, 2)":{"1":"498491528962861528621/1537224456471228525"},"('BA', 1, (2,), ((0, 1),), -12, 1)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (), ((0, 3),), -12, 1)":{"1":"-1424459383114216466489/2767004021648211345"},"('BA', 1, (1,), ((0, 2),), -12, 1)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (1,), ((0, 1),), -12, 2)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (), ((0, 2),), -12, 2)":{"1":"-505349914999425471271/1537224456471228525"},"('BA', 1, (2,), ((0, 1),), -11, 1)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (), ((0, 3),), -11, 1)":{"1":"10137762971483483795903/19369028151537479415"},"('BA', 1, (1,), ((0, 2),), -11, 1)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -11, 2)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (), ((0, 2),), -11, 2)":{"1":"1195742065639936185299/3586857065099533225"},"('BA', 1, (2,), ((0, 1),), -10, 1)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (), ((0, 3),), -10, 1)":{"1":"-10312436388995530882991/19369028151537479415"},"('BA', 1, (1,), ((0, 2),), -10, 1)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -10, 2)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (), ((0, 2),), -10, 2)":{"1":"-1213063324485216840291/3586857065099533225"},"('BA', 1, (2,), ((0, 1),), -9, 1)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (), ((0, 3),), -9, 1)":{"1":"10497163747679998137647/19369028151537479415"},"('BA', 1, (1,), ((0, 2),), -9, 1)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -9, 2)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (), ((0, 2),), -9, 2)":{"1":"1231292998039605056211/3586857065099533225"},"('BA', 1, (2,), ((0, 1),), -8, 1)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (), ((0, 3),), -8, 1)":{"1":"-10694496068676858611687/19369028151537479415"},"('BA', 1, (1,), ((0, 2),), -8, 1)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -8, 2)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (), ((0, 2),), -8, 2)":{"1":"-11256013418136668967299/32281713585895799025"},"('BA', 1, (2,), ((0, 1),), -7, 1)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (), ((0, 3),), -7, 1)":{"1":"578119804080371394397771/1026558492031486408995"},"('BA', 1, (1,), ((0, 2),), -7, 1)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (1,), ((0, 1),), -7, 2)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (), ((0, 2),), -7, 2)":{"1":"606511478945699361366547/1710930820052477348325"},"('BA', 1, (2,), ((0, 1),), -6, 1)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -6, 1)":{"1":"-196849045504335510484937/342186164010495469665"},"('BA', 1, (1,), ((0, 2),), -6, 1)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -6, 2)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -6, 2)":{"1":"-205791510590476458758849/570310273350825782775"},"('BA', 1, (2,), ((0, 1),), -5, 1)":{"1":"-502998573360241646625778/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -5, 1)":{"1":"201494481912720418679177/342186164010495469665"},"('BA', 1, (1,), ((0, 2),), -5, 1)":{"1":"-502998573360241646625778/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -5, 2)":{"1":"-502998573360241646625778/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -5, 2)":{"1":"209828616040620486118129/570310273350825782775"},"('BA', 1, (2,), ((0, 1),), -4, 1)":{"1":"504953922868873049309578/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -4, 1)":{"1":"-206852139566370462032789/342186164010495469665"},"('BA', 1, (1,), ((0, 2),), -4, 1)":{"1":"504953922868873049309578/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -4, 2)":{"1":"504953922868873049309578/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -4, 2)":{"1":"-214456276544381472469789/570310273350825782775"},"('BA', 1, (2,), ((0, 1),), -3, 1)":{"1":"-506874968000160041419978/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -3, 1)":{"1":"213287640756181885602629/342186164010495469665"},"('BA', 1, (1,), ((0, 2),), -3, 1)":{"1":"-506874968000160041419978/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -3, 2)":{"1":"-506874968000160041419978/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -3, 2)":{"1":"219979281296831574787189/570310273350825782775"},"('BA', 1, (2,), ((0, 1),), -2, 1)":{"1":"508762891663666223321578/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -2, 1)":{"1":"-221531574086825546572949/342186164010495469665"},"('BA', 1, (1,), ((0, 2),), -2, 1)":{"1":"508762891663666223321578/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -2, 2)":{"1":"508762891663666223321578/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -2, 2)":{"1":"-227006552710993474087589/570310273350825782775"},"('BA', 1, (2,), ((0, 1),), -1, 1)":{"1":"-30126510180639665726265902/100944918383096163551175"},"('BA', 1, (), ((0, 3),), -1, 1)":{"1":"13771160135016201969677911/20188983676619232710235"},"('BA', 1, (1,), ((0, 2),), -1, 1)":{"1":"-30126510180639665726265902/100944918383096163551175"},"('BA', 1, (1,), ((0, 1),), -1, 2)":{"1":"-30126510180639665726265902/100944918383096163551175"},"('BA', 1, (), ((0, 2),), -1, 2)":{"1":"13986509294233473785253751/33648306127698721183725"},"('BA', 1, (2,), ((0, 1),), 0, 1)":{"1":"30234184760248301634053822/100944918383096163551175"},"('BA', 1, (), ((0, 3),), 0, 1)":{"1":"-15117092380124150817026911/20188983676619232710235"},"('BA', 1, (1,), ((0, 2),), 0, 1)":{"1":"30234184760248301634053822/100944918383096163551175"},"('BA', 1, (1,), ((0, 1),), 0, 2)":{"1":"30234184760248301634053822/100944918383096163551175"},"('BA', 1, (), ((0, 2),), 0, 2)":{"1":"-15117092380124150817026911/33648306127698721183725"},"('BA', 1, (), ((0, 1),), -60, 3)":{"1":"-15117092380124150817026911/100944918383096163551175"},"('BA', 1, (), ((0, 1),), -59, 3)":{"1":"15063255090319832863132951/100944918383096163551175"},"('BA', 1, (), ((0, 1),), -58, 3)":{"1":"-254381445831833111660789/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -57, 3)":{"1":"253437484000080020709989/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -56, 3)":{"1":"-252476961434436524654789/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -55, 3)":{"1":"251499286680120823312889/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -54, 3)":{"1":"-250503836021181200128409/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -53, 3)":{"1":"748469853272339196210427/5132792460157432044975"},"('BA', 1, (), ((0, 1),), -52, 3)":{"1":"-14063600165435720745359/96845140757687397075"},"('BA', 1, (), ((0, 1),), -51, 3)":{"1":"14004003155738682347159/96845140757687397075"},"('BA', 1, (), ((0, 1),), -50, 3)":{"1":"-13943237577224054960759/96845140757687397075"},"('BA', 1, (), ((0, 1),), -49, 3)":{"1":"13881256687139135026631/96845140757687397075"},"('BA', 1, (), ((0, 1),), -48, 3)":{"1":"-282000222059796592919/1976431444034436675"},"('BA', 1, (), ((0, 1),), -47, 3)":{"1":"280682601097106968469/1976431444034436675"},"('BA', 1, (), ((0, 1),), -46, 3)":{"1":"-5943339269060627227/42051732851796525"},"('BA', 1, (), ((0, 1),), -45, 3)":{"1":"5914085889685464427/42051732851796525"},"('BA', 1, (), ((0, 1),), -44, 3)":{"1":"-5884182435213075787/42051732851796525"},"('BA', 1, (), ((0, 1),), -43, 3)":{"1":"532145396070491417/3822884804708775"},"('BA', 1, (), ((0, 1),), -42, 3)":{"1":"-12309312989335019/88904297783925"},"('BA', 1, (), ((0, 1),), -41, 3)":{"1":"85691034670497533/622330084487475"},"('BA', 1, (), ((0, 1),), -40, 3)":{"1":"-2078178381193813/15178782548475"},"('BA', 1, (), ((0, 1),), -39, 3)":{"1":"2066035355155033/15178782548475"},"('BA', 1, (), ((0, 1),), -38, 3)":{"1":"-2053580969474233/15178782548475"},"('BA', 1, (), ((0, 1),), -37, 3)":{"1":"2040798836801833/15178782548475"},"('BA', 1, (), ((0, 1),), -36, 3)":{"1":"-54801925434709/410237366175"},"('BA', 1, (), ((0, 1),), -35, 3)":{"1":"54437269998109/410237366175"},"('BA', 1, (), ((0, 1),), -34, 3)":{"1":"-54062195834749/410237366175"},"('BA', 1, (), ((0, 1),), -33, 3)":{"1":"53676090078349/410237366175"},"('BA', 1, (), ((0, 1),), -32, 3)":{"1":"-586061125622639/4512611027925"},"('BA', 1, (), ((0, 1),), -31, 3)":{"1":"581548514594714/4512611027925"},"('BA', 1, (), ((0, 1),), -30, 3)":{"1":"-18609365660294/145568097675"},"('BA', 1, (), ((0, 1),), -29, 3)":{"1":"581548514594714/4512611027925"},"('BA', 1, (), ((0, 1),), -28, 3)":{"1":"-586061125622639/4512611027925"},"('BA', 1, (), ((0, 1),), -27, 3)":{"1":"53676090078349/410237366175"},"('BA', 1, (), ((0, 1),), -26, 3)":{"1":"-54062195834749/410237366175"},"('BA', 1, (), ((0, 1),), -25, 3)":{"1":"54437269998109/410237366175"},"('BA', 1, (), ((0, 1),), -24, 3)":{"1":"-54801925434709/410237366175"},"('BA', 1, (), ((0, 1),), -23, 3)":{"1":"2040798836801833/15178782548475"},"('BA', 1, (), ((0, 1),), -22, 3)":{"1":"-2053580969474233/15178782548475"},"('BA', 1, (), ((0, 1),), -21, 3)":{"1":"2066035355155033/15178782548475"},"('BA', 1, (), ((0, 1),), -20, 3)":{"1":"-2078178381193813/15178782548475"},"('BA', 1, (), ((0, 1),), -19, 3)":{"1":"85691034670497533/622330084487475"},"('BA', 1, (), ((0, 1),), -18, 3)":{"1":"-12309312989335019/88904297783925"},"('BA', 1, (), ((0, 1),), -17, 3)":{"1":"532145396070491417/3822884804708775"},"('BA', 1, (), ((0, 1),), -16, 3)":{"1":"-5884182435213075787/42051732851796525"},"('BA', 1, (), ((0, 1),), -15, 3)":{"1":"5914085889685464427/42051732851796525"},"('BA', 1, (), ((0, 1),), -14, 3)":{"1":"-5943339269060627227/42051732851796525"},"('BA', 1, (), ((0, 1),), -13, 3)":{"1":"280682601097106968469/1976431444034436675"},"('BA', 1, (), ((0, 1),), -12, 3)":{"1":"-282000222059796592919/1976431444034436675"},"('BA', 1, (), ((0, 1),), -11, 3)":{"1":"13881256687139135026631/96845140757687397075"},"('BA', 1, (), ((0, 1),), -10, 3)":{"1":"-13943237577224054960759/96845140757687397075"},"('BA', 1, (), ((0, 1),), -9, 3)":{"1":"14004003155738682347159/96845140757687397075"},"('BA', 1, (), ((0, 1),), -8, 3)":{"1":"-14063600165435720745359/96845140757687397075"},"('BA', 1, (), ((0, 1),), -7, 3)":{"1":"748469853272339196210427/5132792460157432044975"},"('BA', 1, (), ((0, 1),), -6, 3)":{"1":"-250503836021181200128409/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -5, 3)":{"1":"251499286680120823312889/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -4, 3)":{"1":"-252476961434436524654789/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -3, 3)":{"1":"253437484000080020709989/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -2, 3)":{"1":"-254381445831833111660789/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -1, 3)":{"1":"15063255090319832863132951/100944918383096163551175"},"('BA', 1, (), ((0, 1),), 0, 3)":{"1":"-15117092380124150817026911/100944918383096163551175"},"('BA', 1, (-2,), ((0, 1),), -60, 1)":{"1":"-30234184760248301634053822/100944918383096163551175"},"('BA', 0, (), ((0, 3),), -60, 1)":{"1":"15117092380124150817026911/33648306127698721183725"},"('BA', 1, (-2,), ((0, 1),), -59, 1)":{"1":"30126510180639665726265902/100944918383096163551175"},"('BA', 0, (), ((0, 3),), -59, 1)":{"1":"-12909763498147114707374551/33648306127698721183725"},"('BA', 1, (-2,), ((0, 1),), -58, 1)":{"1":"-508762891663666223321578/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -58, 1)":{"1":"199631659590153836514389/570310273350825782775"},"('BA', 1, (-2,), ((0, 1),), -57, 1)":{"1":"506874968000160041419978/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -57, 1)":{"1":"-62173692864527709621463/190103424450275260925"},"('BA', 1, (-2,), ((0, 1),), -56, 1)":{"1":"-504953922868873049309578/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -56, 1)":{"1":"58811863884775473428263/190103424450275260925"},"('BA', 1, (-2,), ((0, 1),), -55, 1)":{"1":"502998573360241646625778/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -55, 1)":{"1":"-56052648467040049641123/190103424450275260925"},"('BA', 1, (-2,), ((0, 1),), -54, 1)":{"1":"-501007672042362400256818/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -54, 1)":{"1":"161079185159771717389289/570310273350825782775"},"('BA', 1, (-2,), ((0, 1),), -53, 1)":{"1":"1496939706544678392420854/5132792460157432044975"},"('BA', 0, (), ((0, 3),), -53, 1)":{"1":"-464553104619059526522667/1710930820052477348325"},"('BA', 1, (-2,), ((0, 1),), -52, 1)":{"1":"-28127200330871441490718/96845140757687397075"},"('BA', 0, (), ((0, 3),), -52, 1)":{"1":"8448426670837617189239/32281713585895799025"},"('BA', 1, (-2,), ((0, 1),), -51, 1)":{"1":"28008006311477364694318/96845140757687397075"},"('BA', 0, (), ((0, 3),), -51, 1)":{"1":"-8159270808974208664639/32281713585895799025"},"('BA', 1, (-2,), ((0, 1),), -50, 1)":{"1":"-27886475154448109921518/96845140757687397075"},"('BA', 0, (), ((0, 3),), -50, 1)":{"1":"7891902263509848164479/32281713585895799025"},"('BA', 1, (-2,), ((0, 1),), -49, 1)":{"1":"27762513374278270053262/96845140757687397075"},"('BA', 0, (), ((0, 3),), -49, 1)":{"1":"-7642100494379716308751/32281713585895799025"},"('BA', 1, (-2,), ((0, 1),), -48, 1)":{"1":"-564000444119593185838/1976431444034436675"},"('BA', 0, (), ((0, 3),), -48, 1)":{"1":"1058097935577976677193/4611673369413685575"},"('BA', 1, (-2,), ((0, 1),), -47, 1)":{"1":"561365202194213936938/1976431444034436675"},"('BA', 0, (), ((0, 3),), -47, 1)":{"1":"-1026170966097420392443/4611673369413685575"},"('BA', 1, (-2,), ((0, 1),), -46, 1)":{"1":"-11886678538121254454/42051732851796525"},"('BA', 0, (), ((0, 3),), -46, 1)":{"1":"21184456224161361269/98120709987525225"},"('BA', 1, (-2,), ((0, 1),), -45, 1)":{"1":"11828171779370928854/42051732851796525"},"('BA', 0, (), ((0, 3),), -45, 1)":{"1":"-20561034205921780709/98120709987525225"},"('BA', 1, (-2,), ((0, 1),), -44, 1)":{"1":"-11768364870426151574/42051732851796525"},"('BA', 0, (), ((0, 3),), -44, 1)":{"1":"19959227184664959329/98120709987525225"},"('BA', 1, (-2,), ((0, 1),), -43, 1)":{"1":"1064290792140982834/3822884804708775"},"('BA', 0, (), ((0, 3),), -43, 1)":{"1":"-19375750021530584729/98120709987525225"},"('BA', 1, (-2,), ((0, 1),), -42, 1)":{"1":"-24618625978670038/88904297783925"},"('BA', 0, (), ((0, 3),), -42, 1)":{"1":"437391074332088203/2281876976454075"},"('BA', 1, (-2,), ((0, 1),), -41, 1)":{"1":"171382069340995066/622330084487475"},"('BA', 0, (), ((0, 3),), -41, 1)":{"1":"-60641290440251629/325982425207725"},"('BA', 1, (-2,), ((0, 1),), -40, 1)":{"1":"-4156356762387626/15178782548475"},"('BA', 0, (), ((0, 3),), -40, 1)":{"1":"1434996847735349/7950790858725"},"('BA', 1, (-2,), ((0, 1),), -39, 1)":{"1":"4132070710310066/15178782548475"},"('BA', 0, (), ((0, 3),), -39, 1)":{"1":"-9741787776068063/55655536011075"},"('BA', 1, (-2,), ((0, 1),), -38, 1)":{"1":"-4107161938948466/15178782548475"},"('BA', 0, (), ((0, 3),), -38, 1)":{"1":"9442882519728863/55655536011075"},"('BA', 1, (-2,), ((0, 1),), -37, 1)":{"1":"4081597673603666/15178782548475"},"('BA', 0, (), ((0, 3),), -37, 1)":{"1":"-9147411481866863/55655536011075"},"('BA', 1, (-2,), ((0, 1),), -36, 1)":{"1":"-109603850869418/410237366175"},"('BA', 0, (), ((0, 3),), -36, 1)":{"1":"239313328818299/1504203675975"},"('BA', 1, (-2,), ((0, 1),), -35, 1)":{"1":"108874539996218/410237366175"},"('BA', 0, (), ((0, 3),), -35, 1)":{"1":"-231451357605203/1504203675975"},"('BA', 1, (-2,), ((0, 1),), -34, 1)":{"1":"-108124391669498/410237366175"},"('BA', 0, (), ((0, 3),), -34, 1)":{"1":"223622886605843/1504203675975"},"('BA', 1, (-2,), ((0, 1),), -33, 1)":{"1":"107352180156698/410237366175"},"('BA', 0, (), ((0, 3),), -33, 1)":{"1":"-647430610382729/4512611027925"},"('BA', 1, (-2,), ((0, 1),), -32, 1)":{"1":"-1172122251245278/4512611027925"},"('BA', 0, (), ((0, 3),), -32, 1)":{"1":"623988475172729/4512611027925"},"('BA', 1, (-2,), ((0, 1),), -31, 1)":{"1":"1163097029189428/4512611027925"},"('BA', 0, (), ((0, 3),), -31, 1)":{"1":"-600491776372154/4512611027925"},"('BA', 1, (-2,), ((0, 1),), -30, 1)":{"1":"-37218731320588/145568097675"},"('BA', 0, (), ((0, 3),), -30, 1)":{"1":"18609365660294/145568097675"},"('BA', 1, (-2,), ((0, 1),), -29, 1)":{"1":"1163097029189428/4512611027925"},"('BA', 0, (), ((0, 3),), -29, 1)":{"1":"-562605252817274/4512611027925"},"('BA', 1, (-2,), ((0, 1),), -28, 1)":{"1":"-1172122251245278/4512611027925"},"('BA', 0, (), ((0, 3),), -28, 1)":{"1":"548133776072549/4512611027925"},"('BA', 1, (-2,), ((0, 1),), -27, 1)":{"1":"107352180156698/410237366175"},"('BA', 0, (), ((0, 3),), -27, 1)":{"1":"-533443371340949/4512611027925"},"('BA', 1, (-2,), ((0, 1),), -26, 1)":{"1":"-108124391669498/410237366175"},"('BA', 0, (), ((0, 3),), -26, 1)":{"1":"518499648546949/4512611027925"},"('BA', 1, (-2,), ((0, 1),), -25, 1)":{"1":"108874539996218/410237366175"},"('BA', 0, (), ((0, 3),), -25, 1)":{"1":"-503265867142789/4512611027925"},"('BA', 1, (-2,), ((0, 1),), -24, 1)":{"1":"-109603850869418/410237366175"},"('BA', 0, (), ((0, 3),), -24, 1)":{"1":"487702373108701/4512611027925"},"('BA', 1, (-2,), ((0, 1),), -23, 1)":{"1":"4081597673603666/15178782548475"},"('BA', 0, (), ((0, 3),), -23, 1)":{"1":"-17455339964039737/166966608033225"},"('BA', 1, (-2,), ((0, 1),), -22, 1)":{"1":"-4107161938948466/15178782548475"},"('BA', 0, (), ((0, 3),), -22, 1)":{"1":"16850133769246537/166966608033225"},"('BA', 1, (-2,), ((0, 1),), -21, 1)":{"1":"4132070710310066/15178782548475"},"('BA', 0, (), ((0, 3),), -21, 1)":{"1":"-16227414485206537/166966608033225"},"('BA', 1, (-2,), ((0, 1),), -20, 1)":{"1":"-4156356762387626/15178782548475"},"('BA', 0, (), ((0, 3),), -20, 1)":{"1":"15584990583821557/166966608033225"},"('BA', 1, (-2,), ((0, 1),), -19, 1)":{"1":"171382069340995066/622330084487475"},"('BA', 0, (), ((0, 3),), -19, 1)":{"1":"-611735663505661517/6845630929362225"},"('BA', 1, (-2,), ((0, 1),), -18, 1)":{"1":"-24618625978670038/88904297783925"},"('BA', 0, (), ((0, 3),), -18, 1)":{"1":"583460977361328317/6845630929362225"},"('BA', 1, (-2,), ((0, 1),), -17, 1)":{"1":"1064290792140982834/3822884804708775"},"('BA', 0, (), ((0, 3),), -17, 1)":{"1":"-23823140930263924031/294362129962575675"},"('BA', 1, (-2,), ((0, 1),), -16, 1)":{"1":"-11768364870426151574/42051732851796525"},"('BA', 0, (), ((0, 3),), -16, 1)":{"1":"22500872538988183031/294362129962575675"},"('BA', 1, (-2,), ((0, 1),), -15, 1)":{"1":"11828171779370928854/42051732851796525"},"('BA', 0, (), ((0, 3),), -15, 1)":{"1":"-21114099837831159851/294362129962575675"},"('BA', 1, (-2,), ((0, 1),), -14, 1)":{"1":"-11886678538121254454/42051732851796525"},"('BA', 0, (), ((0, 3),), -14, 1)":{"1":"19653381094364697371/294362129962575675"},"('BA', 1, (-2,), ((0, 1),), -13, 1)":{"1":"561365202194213936938/1976431444034436675"},"('BA', 0, (), ((0, 3),), -13, 1)":{"1":"-851043517067236381237/13835020108241056725"},"('BA', 1, (-2,), ((0, 1),), -12, 1)":{"1":"-564000444119593185838/1976431444034436675"},"('BA', 0, (), ((0, 3),), -12, 1)":{"1":"773709302103222269287/13835020108241056725"},"('BA', 1, (-2,), ((0, 1),), -11, 1)":{"1":"27762513374278270053262/96845140757687397075"},"('BA', 0, (), ((0, 3),), -11, 1)":{"1":"-4836211891139121127009/96845140757687397075"},"('BA', 1, (-2,), ((0, 1),), -10, 1)":{"1":"-27886475154448109921518/96845140757687397075"},"('BA', 0, (), ((0, 3),), -10, 1)":{"1":"4210768363918565428081/96845140757687397075"},"('BA', 1, (-2,), ((0, 1),), -9, 1)":{"1":"28008006311477364694318/96845140757687397075"},"('BA', 0, (), ((0, 3),), -9, 1)":{"1":"-3530193884554738700401/96845140757687397075"},"('BA', 1, (-2,), ((0, 1),), -8, 1)":{"1":"-28127200330871441490718/96845140757687397075"},"('BA', 0, (), ((0, 3),), -8, 1)":{"1":"2781920318358589923001/96845140757687397075"},"('BA', 1, (-2,), ((0, 1),), -7, 1)":{"1":"1496939706544678392420854/5132792460157432044975"},"('BA', 0, (), ((0, 3),), -7, 1)":{"1":"-103280392687499812852853/5132792460157432044975"},"('BA', 1, (-2,), ((0, 1),), -6, 1)":{"1":"-501007672042362400256818/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -6, 1)":{"1":"17770116563047248088951/1710930820052477348325"},"('BA', 1, (-2,), ((0, 1),), -5, 1)":{"1":"502998573360241646625778/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -5, 1)":{"1":"1475262843118800144329/1710930820052477348325"},"('BA', 1, (-2,), ((0, 1),), -4, 1)":{"1":"-504953922868873049309578/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -4, 1)":{"1":"-24352852094106211544789/1710930820052477348325"},"('BA', 1, (-2,), ((0, 1),), -3, 1)":{"1":"506874968000160041419978/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -3, 1)":{"1":"52688267780589345173189/1710930820052477348325"},"('BA', 1, (-2,), ((0, 1),), -2, 1)":{"1":"-508762891663666223321578/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -2, 1)":{"1":"-90132087106795286221589/1710930820052477348325"},"('BA', 1, (-2,), ((0, 1),), -1, 1)":{"1":"30126510180639665726265902/100944918383096163551175"},"('BA', 0, (), ((0, 3),), -1, 1)":{"1":"8602780313801678395857751/100944918383096163551175"},"('BA', 1, (-2,), ((0, 1),), 0, 1)":{"1":"-30234184760248301634053822/100944918383096163551175"},"('BA', 0, (), ((0, 3),), 0, 1)":{"1":"-15117092380124150817026911/100944918383096163551175"},"('R', -59, 4)":{"1":"-48"},"('R', -58, 4)":{"1":"72"},"('R', -57, 4)":{"1":"-88"},"('R', -56, 4)":{"1":"100"},"('R', -55, 4)":{"1":"-548/5"},"('R', -54, 4)":{"1":"588/5"},"('R', -53, 4)":{"1":"-4356/35"},"('R', -52, 4)":{"1":"4566/35"},"('R', -51, 4)":{"1":"-14258/105"},"('R', -50, 4)":{"1":"14762/105"},"('R', -49, 4)":{"1":"-167422/1155"},"('R', -48, 4)":{"1":"172042/1155"},"('R', -47, 4)":{"1":"-2291986/15015"},"('R', -46, 4)":{"1":"2343466/15015"},"('R', -45, 4)":{"1":"-2391514/15015"},"('R', -44, 4)":{"1":"2436559/15015"},"('R', -43, 4)":{"1":"-42142223/255255"},"('R', -42, 4)":{"1":"14274301/85085"},"('R', -41, 4)":{"1":"-275295799/1616615"},"('R', -40, 4)":{"1":"55835135/323323"},"('R', -39, 4)":{"1":"-56574159/323323"},"('R', -38, 4)":{"1":"57279591/323323"},"('R', -37, 4)":{"1":"-1332950097/7436429"},"('R', -36, 4)":{"1":"1347822955/7436429"},"('R', -35, 4)":{"1":"-34052522467/185910725"},"('R', -34, 4)":{"1":"34395742267/185910725"},"('R', -33, 4)":{"1":"-312536252003/1673196525"},"('R', -32, 4)":{"1":"315404588903/1673196525"},"('R', -31, 4)":{"1":"-9227046511387/48522699225"},"('R', -30, 4)":{"1":"9304682830147/48522699225"},"('R', -29, 4)":{"1":"-290774257297357/1504203675975"},"('R', -28, 4)":{"1":"586061125622639/3008407351950"},"('R', -27, 4)":{"1":"-53676090078349/273491577450"},"('R', -26, 4)":{"1":"54062195834749/273491577450"},"('R', -25, 4)":{"1":"-54437269998109/273491577450"},"('R', -24, 4)":{"1":"54801925434709/273491577450"},"('R', -23, 4)":{"1":"-2040798836801833/10119188365650"},"('R', -22, 4)":{"1":"2053580969474233/10119188365650"},"('R', -21, 4)":{"1":"-2066035355155033/10119188365650"},"('R', -20, 4)":{"1":"2078178381193813/10119188365650"},"('R', -19, 4)":{"1":"-85691034670497533/414886722991650"},"('R', -18, 4)":{"1":"12309312989335019/59269531855950"},"('R', -17, 4)":{"1":"-532145396070491417/2548589869805850"},"('R', -16, 4)":{"1":"5884182435213075787/28034488567864350"},"('R', -15, 4)":{"1":"-5914085889685464427/28034488567864350"},"('R', -14, 4)":{"1":"5943339269060627227/28034488567864350"},"('R', -13, 4)":{"1":"-280682601097106968469/1317620962689624450"},"('R', -12, 4)":{"1":"282000222059796592919/1317620962689624450"},"('R', -11, 4)":{"1":"-13881256687139135026631/64563427171791598050"},"('R', -10, 4)":{"1":"13943237577224054960759/64563427171791598050"},"('R', -9, 4)":{"1":"-14004003155738682347159/64563427171791598050"},"('R', -8, 4)":{"1":"14063600165435720745359/64563427171791598050"},"('R', -7, 4)":{"1":"-748469853272339196210427/3421861640104954696650"},"('R', -6, 4)":{"1":"250503836021181200128409/1140620546701651565550"},"('R', -5, 4)":{"1":"-251499286680120823312889/1140620546701651565550"},"('R', -4, 4)":{"1":"252476961434436524654789/1140620546701651565550"},"('R', -3, 4)":{"1":"-253437484000080020709989/1140620546701651565550"},"('R', -2, 4)":{"1":"254381445831833111660789/1140620546701651565550"},"('R', -1, 4)":{"1":"-15063255090319832863132951/67296612255397442367450"},"('R', 0, 4)":{"1":"15117092380124150817026911/67296612255397442367450"},"('BA', 1, (1, 2), ((0, 1),), -60, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -60, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -60, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -60, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -60, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -60, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -60, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -60, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -60, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -60, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -60, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -59, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -59, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -59, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -59, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -59, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -59, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -59, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -59, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -59, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -59, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -59, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -58, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -58, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -58, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -58, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -58, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -58, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -58, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -58, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -58, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -58, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -58, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -57, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -57, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -57, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -57, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -57, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -57, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -57, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -57, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -57, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -57, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -57, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -56, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -56, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -56, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -56, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -56, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -56, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -56, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -56, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -56, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -56, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -56, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -55, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -55, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -55, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -55, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -55, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -55, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -55, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -55, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -55, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -55, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -55, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -54, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -54, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -54, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -54, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -54, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -54, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -54, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -54, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -54, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -54, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -54, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -53, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -53, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -53, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -53, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -53, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -53, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -53, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -53, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -53, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -53, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -53, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -52, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -52, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -52, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -52, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -52, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -52, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -52, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -52, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -52, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -52, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -52, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -51, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -51, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -51, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -51, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -51, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -51, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -51, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -51, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -51, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -51, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -51, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -50, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -50, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -50, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -50, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -50, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -50, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -50, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -50, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -50, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -50, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -50, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -49, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -49, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -49, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -49, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -49, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -49, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -49, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -49, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -49, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -49, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -49, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -48, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -48, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -48, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -48, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -48, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -48, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -48, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -48, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -48, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -48, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -48, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -47, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -47, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -47, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -47, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -47, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -47, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -47, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -47, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -47, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -47, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -47, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -46, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -46, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -46, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -46, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -46, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -46, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -46, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -46, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -46, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -46, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -46, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -45, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -45, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -45, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -45, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -45, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -45, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -45, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -45, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -45, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -45, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -45, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -44, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -44, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -44, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -44, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -44, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -44, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -44, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -44, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -44, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -44, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -44, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -43, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -43, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -43, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -43, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -43, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -43, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -43, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -43, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -43, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -43, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -43, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -42, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -42, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -42, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -42, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -42, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -42, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -42, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -42, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -42, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -42, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -42, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -41, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -41, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -41, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -41, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -41, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -41, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -41, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -41, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -41, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -41, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -41, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -40, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -40, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -40, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -40, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -40, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -40, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -40, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -40, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -40, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -40, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -40, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -39, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -39, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -39, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -39, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -39, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -39, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -39, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -39, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -39, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -39, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -39, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -38, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -38, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -38, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -38, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -38, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -38, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -38, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -38, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -38, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -38, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -38, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -37, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -37, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -37, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -37, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -37, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -37, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -37, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -37, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -37, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -37, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -37, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -36, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -36, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -36, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -36, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -36, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -36, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -36, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -36, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -36, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -36, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -36, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -35, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -35, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -35, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -35, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -35, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -35, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -35, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -35, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -35, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -35, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -35, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -34, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -34, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -34, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -34, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -34, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -34, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -34, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -34, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -34, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -34, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -34, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -33, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -33, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -33, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -33, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -33, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -33, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -33, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -33, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -33, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -33, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -33, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -32, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -32, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -32, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -32, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -32, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -32, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -32, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -32, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -32, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -32, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -32, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -31, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -31, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -31, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -31, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -31, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -31, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -31, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -31, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -31, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -31, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -31, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -30, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -30, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -30, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -30, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -30, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -30, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -30, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -30, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -30, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -30, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -30, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -29, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -29, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -29, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -29, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -29, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -29, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -29, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -29, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -29, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -29, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -29, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -28, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -28, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -28, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -28, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -28, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -28, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -28, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -28, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -28, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -28, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -28, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -27, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -27, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -27, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -27, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -27, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -27, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -27, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -27, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -27, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -27, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -27, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -26, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -26, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -26, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -26, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -26, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -26, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -26, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -26, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -26, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -26, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -26, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -25, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -25, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -25, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -25, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -25, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -25, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -25, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -25, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -25, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -25, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -25, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -24, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -24, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -24, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -24, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -24, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -24, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -24, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -24, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -24, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -24, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -24, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -23, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -23, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -23, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -23, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -23, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -23, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -23, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -23, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -23, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -23, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -23, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -22, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -22, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -22, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -22, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -22, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -22, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -22, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -22, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -22, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -22, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -22, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -21, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -21, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -21, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -21, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -21, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -21, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -21, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -21, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -21, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -21, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -21, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -20, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -20, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -20, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -20, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -20, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -20, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -20, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -20, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -20, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -20, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -20, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -19, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -19, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -19, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -19, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -19, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -19, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -19, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -19, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -19, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -19, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -19, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -18, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -18, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -18, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -18, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -18, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -18, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -18, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -18, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -18, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -18, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -18, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -17, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -17, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -17, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -17, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -17, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -17, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -17, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -17, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -17, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -17, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -17, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -16, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -16, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -16, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -16, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -16, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -16, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -16, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -16, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -16, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -16, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -16, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -15, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -15, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -15, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -15, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -15, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -15, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -15, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -15, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -15, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -15, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -15, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -14, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -14, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -14, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -14, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -14, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -14, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -14, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -14, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -14, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -14, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -14, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -13, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -13, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -13, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -13, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -13, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -13, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -13, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -13, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -13, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -13, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -13, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -12, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -12, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -12, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -12, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -12, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -12, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -12, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -12, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -12, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -12, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -12, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -11, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -11, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -11, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -11, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -11, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -11, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -11, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -11, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -11, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -11, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -11, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -10, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -10, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -10, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -10, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -10, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -10, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -10, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -10, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -10, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -10, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -10, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -9, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -9, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -9, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -9, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -9, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -9, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -9, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -9, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -9, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -9, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -9, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -8, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -8, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -8, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -8, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -8, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -8, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -8, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -8, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -8, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -8, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -8, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -7, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -7, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -7, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -7, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -7, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -7, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -7, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -7, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -7, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -7, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -7, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -6, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -6, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -6, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -6, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -6, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -6, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -6, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -6, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -6, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -6, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -6, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -5, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -5, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -5, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -5, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -5, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -5, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -5, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -5, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -5, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -5, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -5, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -4, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -4, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -4, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -4, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -4, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -4, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -4, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -4, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -4, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -4, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -4, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -3, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -3, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -3, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -3, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -3, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -3, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -3, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -3, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -3, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -3, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -3, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -2, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -2, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -2, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -2, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -2, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -2, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -2, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -2, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -2, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -2, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -2, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -1, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -1, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -1, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -1, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -1, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -1, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -1, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -1, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -1, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -1, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -1, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), 0, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), 0, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), 0, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), 0, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), 0, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), 0, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), 0, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), 0, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), 0, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), 0, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), 0, 2)":{"1":"-144"},"('BA', 1, (1,), ((0, 1),), -60, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -60, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -59, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -59, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -58, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -58, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -57, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -57, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -56, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -56, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -55, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -55, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -54, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -54, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -53, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -53, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -52, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -52, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -51, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -51, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -50, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -50, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -49, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -49, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -48, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -48, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -47, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -47, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -46, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -46, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -45, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -45, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -44, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -44, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -43, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -43, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -42, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -42, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -41, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -41, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -40, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -40, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -39, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -39, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -38, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -38, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -37, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -37, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -36, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -36, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -35, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -35, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -34, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -34, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -33, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -33, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -32, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -32, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -31, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -31, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -30, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -30, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -29, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -29, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -28, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -28, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -27, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -27, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -26, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -26, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -25, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -25, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -24, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -24, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -23, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -23, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -22, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -22, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -21, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -21, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -20, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -20, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -19, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -19, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -18, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -18, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -17, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -17, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -16, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -16, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -15, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -15, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -14, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -14, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -13, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -13, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -12, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -12, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -11, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -11, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -10, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -10, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -9, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -9, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -8, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -8, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -7, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -7, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -6, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -6, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -5, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -5, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -4, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -4, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -3, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -3, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -2, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -2, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -1, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -1, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), 0, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), 0, 3)":{"1":"-64"},"('BA', 1, (1, -2), ((0, 1),), -60, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -60, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -59, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -59, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -58, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -58, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -57, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -57, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -56, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -56, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -55, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -55, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -54, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -54, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -53, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -53, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -52, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -52, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -51, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -51, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -50, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -50, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -49, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -49, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -48, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -48, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -47, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -47, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -46, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -46, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -45, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -45, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -44, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -44, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -43, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -43, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -42, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -42, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -41, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -41, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -40, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -40, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -39, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -39, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -38, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -38, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -37, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -37, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -36, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -36, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -35, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -35, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -34, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -34, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -33, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -33, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -32, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -32, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -31, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -31, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -30, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -30, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -29, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -29, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -28, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -28, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -27, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -27, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -26, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -26, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -25, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -25, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -24, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -24, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -23, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -23, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -22, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -22, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -21, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -21, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -20, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -20, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -19, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -19, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -18, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -18, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -17, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -17, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -16, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -16, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -15, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -15, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -14, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -14, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -13, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -13, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -12, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -12, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -11, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -11, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -10, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -10, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -9, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -9, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -8, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -8, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -7, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -7, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -6, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -6, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -5, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -5, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -4, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -4, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -3, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -3, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -2, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -2, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -1, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -1, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), 0, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), 0, 1)":{"1":"-96"},"('BA', 1, (), ((0, 1),), -60, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -59, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -58, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -57, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -56, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -55, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -54, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -53, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -52, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -51, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -50, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -49, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -48, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -47, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -46, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -45, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -44, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -43, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -42, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -41, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -40, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -39, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -38, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -37, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -36, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -35, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -34, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -33, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -32, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -31, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -30, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -29, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -28, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -27, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -26, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -25, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -24, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -23, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -22, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -21, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -20, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -19, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -18, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -17, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -16, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -15, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -14, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -13, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -12, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -11, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -10, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -9, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -8, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -7, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -6, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -5, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -4, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -3, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -2, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -1, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), 0, 4)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -60, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -60, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -59, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -59, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -58, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -58, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -57, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -57, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -56, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -56, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -55, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -55, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -54, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -54, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -53, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -53, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -52, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -52, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -51, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -51, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -50, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -50, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -49, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -49, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -48, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -48, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -47, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -47, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -46, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -46, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -45, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -45, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -44, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -44, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -43, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -43, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -42, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -42, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -41, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -41, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -40, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -40, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -39, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -39, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -38, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -38, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -37, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -37, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -36, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -36, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -35, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -35, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -34, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -34, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -33, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -33, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -32, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -32, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -31, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -31, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -30, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -30, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -29, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -29, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -28, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -28, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -27, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -27, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -26, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -26, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -25, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -25, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -24, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -24, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -23, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -23, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -22, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -22, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -21, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -21, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -20, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -20, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -19, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -19, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -18, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -18, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -17, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -17, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -16, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -16, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -15, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -15, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -14, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -14, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -13, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -13, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -12, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -12, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -11, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -11, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -10, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -10, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -9, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -9, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -8, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -8, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -7, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -7, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -6, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -6, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -5, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -5, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -4, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -4, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -3, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -3, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -2, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -2, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -1, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -1, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), 0, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), 0, 2)":{"1":"-48"},"('BA', 1, (-2, 1), ((0, 1),), -60, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -60, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -59, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -59, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -58, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -58, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -57, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -57, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -56, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -56, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -55, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -55, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -54, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -54, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -53, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -53, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -52, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -52, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -51, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -51, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -50, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -50, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -49, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -49, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -48, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -48, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -47, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -47, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -46, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -46, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -45, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -45, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -44, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -44, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -43, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -43, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -42, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -42, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -41, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -41, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -40, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -40, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -39, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -39, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -38, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -38, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -37, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -37, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -36, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -36, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -35, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -35, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -34, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -34, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -33, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -33, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -32, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -32, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -31, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -31, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -30, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -30, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -29, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -29, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -28, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -28, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -27, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -27, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -26, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -26, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -25, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -25, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -24, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -24, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -23, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -23, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -22, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -22, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -21, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -21, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -20, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -20, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -19, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -19, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -18, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -18, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -17, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -17, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -16, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -16, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -15, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -15, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -14, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -14, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -13, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -13, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -12, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -12, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -11, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -11, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -10, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -10, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -9, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -9, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -8, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -8, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -7, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -7, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -6, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -6, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -5, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -5, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -4, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -4, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -3, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -3, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -2, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -2, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -1, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -1, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), 0, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), 0, 1)":{"1":"-64"},"('BA', 0, (), (), 1, 5)":{"1":"32"},"('R', 1, 5)":{"1":"32"},"('BA', 0, (), ((0, 4),), -60, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -60, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -59, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -59, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -58, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -58, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -57, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -57, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -56, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -56, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -55, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -55, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -54, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -54, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -53, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -53, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -52, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -52, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -51, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -51, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -50, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -50, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -49, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -49, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -48, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -48, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -47, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -47, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -46, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -46, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -45, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -45, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -44, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -44, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -43, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -43, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -42, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -42, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -41, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -41, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -40, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -40, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -39, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -39, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -38, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -38, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -37, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -37, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -36, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -36, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -35, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -35, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -34, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -34, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -33, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -33, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -32, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -32, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -31, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -31, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -30, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -30, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -29, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -29, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -28, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -28, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -27, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -27, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -26, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -26, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -25, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -25, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -24, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -24, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -23, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -23, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -22, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -22, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -21, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -21, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -20, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -20, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -19, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -19, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -18, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -18, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -17, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -17, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -16, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -16, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -15, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -15, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -14, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -14, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -13, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -13, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -12, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -12, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -11, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -11, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -10, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -10, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -9, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -9, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -8, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -8, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -7, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -7, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -6, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -6, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -5, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -5, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -4, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -4, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -3, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -3, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -2, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -2, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -1, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -1, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), 0, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), 0, 3)":{"1":"-32"},"('BA', 1, (), ((0, 1),), -60, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -59, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -58, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -57, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -56, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -55, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -54, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -53, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -52, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -51, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -50, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -49, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -48, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -47, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -46, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -45, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -44, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -43, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -42, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -41, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -40, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -39, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -38, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -37, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -36, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -35, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -34, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -33, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -32, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -31, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -30, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -29, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -28, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -27, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -26, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -25, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -24, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -23, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -22, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -21, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -20, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -19, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -18, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -17, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -16, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -15, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -14, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -13, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -12, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -11, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -10, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -9, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -8, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -7, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -6, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -5, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -4, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -3, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -2, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -1, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), 0, 1)":{"z3":"-32"}}

==> anc/tables/json/atoms_m63.json <==
{"('R', -61, 1)":{"1":"-1889681150073502202014708760371263756642020410746044410583956128541/197110142523722829731791743903561623276114011835817233795034000000","z3":"-32"},"('R', -60, 1)":{"1":"-46133051706009292401535874352119626251600957035975057538480411653759/394220285047445659463583487807123246552228023671634467590068000000","pi2":"8/3","z3":"48"},"('R', -59, 1)":{"1":"1214742835405717640454206763848432123746619814861260554627461784253/5500748163452730132050002155448231347240391027976294896605600000","pi2":"-8/3","z3":"-176/3"},"('R', -58, 1)":{"1":"-13639488365778373872863470899503697585912164448064452168789883312667/48271871638462733811867365853933458761497309021016465419192000000","pi2":"10/3","z3":"200/3"},"('R', -57, 1)":{"1":"88724377578627653295691380324325649854862565072258671065771687496161/275037408172636506602500107772411567362019551398814744830280000000","pi2":"-10/3","z3":"-1096/15"},"('R', -56, 1)":{"1":"-67219763241321996990933137195865769458703605721338124039359320648153/193878828711858521047664010396945858960112142789328426683640000000","pi2":"98/27","z3":"392/5"},"('R', -55, 1)":{"1":"2716506403080327424141146041394446922948225100100985700640008844199361/7526023623633053498850230221772352888724353179185748926719480000000","pi2":"-98/27","z3":"-2904/35"},"('R', -54, 1)":{"1":"-1170951175003411945296518420644644487818494421518556399391308335142901/3184086917690907249513558939980610837537226345040124545919780000000","pi2":"205/54","z3":"3044/35"},"('R', -53, 1)":{"1":"1066802260674609506597207625817294780743175775600222800637156667836783/2887892785812683319326251131610321457301205289687554820717940000000","pi2":"-205/54","z3":"-28516/315"},"('R', -52, 1)":{"1":"-5696893732203476570558196837473915339501956978781303854310042541709309/15522423723743172841378599832405477832993978432070607161358927500000","pi2":"5269/1350","z3":"29524/315"},"('R', -51, 1)":{"1":"14527571398729895982163348292248263215443909491201831016458166358069143/40175684932041153236509317213284766155984414765359218535281930000000","pi2":"-5269/1350","z3":"-334844/3465"},"('R', -50, 1)":{"1":"-966354350613493296618118054429307397307671489873927640387780146934004729/2731946575378798420082633570503364098606940204044426860399171240000000","pi2":"5369/1350","z3":"344084/3465"},"('R', -49, 1)":{"1":"12213784554791053073891897947435651735988588478038769328940015541407197697/35515305479924379461074236416543733281890222652577549185189226120000000","pi2":"-5369/1350","z3":"-4583972/45045"},"('R', -48, 1)":{"1":"-11806283122886854314268294800970847959550212538184390621459096470724375647/35515305479924379461074236416543733281890222652577549185189226120000000","pi2":"266681/66150","z3":"4686932/45045"},"('R', -47, 1)":{"1":"49348692928374510650508334396471225064443762641471255328227523550644147/154414371651845128091627114854537970790827055011206735587779244000000","pi2":"-266681/66150","z3":"-4783028/45045"},"('R', -46, 1)":{"1":"-138896149260145780133707385888157471562653785405066117375933056423947523/454595910143032057101750226131759786008194849952992629570422094336000","pi2":"1077749/264600","z3":"4873118/45045"},"('R', -45, 1)":{"1":"280570972613662200643435890982388034072490645986209364469277517240451343383/966016309053943121341219230529989545267414056150109337837146950464000000","pi2":"-1077749/264600","z3":"-84284446/765765"},"('R', -44, 1)":{"1":"-1325296973893033586363328188122011939244244339612966032258348915482311905091/4830081545269715606706096152649947726337070280750546689185734752320000000","pi2":"9778141/2381400","z3":"28548602/255255"},"('R', -43, 1)":{"1":"2147882785223188131826471701960684915611508628359238240428776457411780563539/8342868123647690593401438809122636981854939575841853372229905481280000000","pi2":"-9778141/2381400","z3":"-550591598/4849845"},"('R', -42, 1)":{"1":"-399928602486434590989576466090243338566503916706127409140453807526620518911/1668573624729538118680287761824527396370987915168370674445981096256000000","pi2":"1968329/476280","z3":"111670270/969969"},"('R', -41, 1)":{"1":"7849951608722779561230866679559095079083788796412583774377806127884674017/35501566483607194014474207698394199922786976918475971796723002048000000","pi2":"-1968329/476280","z3":"-37716106/323323"},"('R', -40, 1)":{"1":"-3703043150924940220931344043709199920373612270704278051656462529763823359157/18354309872024919305483165380069801360080867066852077418905792058816000000","pi2":"239437889/57629880","z3":"38186394/323323"},"('R', -39, 1)":{"1":"383299116488171227127334756989964608979923725149682970906567225839847179153339/2110745635282865720130564018708027156409299712687988903174166086763840000000","pi2":"-239437889/57629880","z3":"-888633398/7436429"},"('R', -38, 1)":{"1":"-8268338391722725887356011116637554486582379619599796579884987436623410940979/51481600860557700490989366309951881863641456407024119589613806994240000000","pi2":"240505109/57629880","z3":"2695645910/22309287"},"('R', -37, 1)":{"1":"292867663132053033965324156677900023665211533331651960440730543075390681594523/2110745635282865720130564018708027156409299712687988903174166086763840000000","pi2":"-240505109/57629880","z3":"-68105044934/557732175"},"('R', -36, 1)":{"1":"-244735385696905679851813264216610306430197000442908386180059457487814963377323/2110745635282865720130564018708027156409299712687988903174166086763840000000","pi2":"40799043101/9739449720","z3":"68791484534/557732175"},"('R', -35, 1)":{"1":"583146257688774471936514923215482119041562284350949088414790795562436618268649/6332236905848597160391692056124081469227899138063966709522498260291520000000","pi2":"-40799043101/9739449720","z3":"-625072504006/5019589575"},"('R', -34, 1)":{"1":"-1289898480300247979139799773510993349522162066070088279394559890213787893801/19246920686469900183561374030772284100996653915088044709794827538880000000","pi2":"40931552621/9739449720","z3":"630809177806/5019589575"},"('R', -33, 1)":{"1":"1061772622881665086268718531517934450264793611203238908230049677577935653551963/26233552895658473950194152803942623229658439286265004939450349935493440000000","pi2":"-40931552621/9739449720","z3":"-18454093022774/145568097675"},"('R', -32, 1)":{"1":"-45005049812343440097091574579356835693085381294327380211481634794678597783069/3747650413665496278599164686277517604236919898037857848492907133641920000000","pi2":"205234915681/48697248600","z3":"18609365660294/145568097675"},"('R', -31, 1)":{"1":"-625367213168212334891323000970468728230152891101989922516545102971/32340053959372814069287696228240504957646505477762621309120000000","pi2":"-205234915681/48697248600","z3":"-581548514594714/4512611027925"},"('R', -30, 1)":{"1":"748605069625485775079408232692439184756119295311056105597783527635181029266371/13116776447829236975097076401971311614829219643132502469725174967746720000000","pi2":"822968714749/194788994400","z3":"586061125622639/4512611027925"},"('R', -29, 1)":{"1":"-38879343579095900105732916810203579166551661549961866742721558264906820284053/524671057913169479003883056078852464593168785725300098789006998709868800000","pi2":"-822968714749/194788994400","z3":"-53676090078349/410237366175"},"('R', -28, 1)":{"1":"499830018253442840618763807793630669619581999189874710270484720772882349/5850127868227933186492818854338080273859165323734967996898123872000000","pi2":"238357395880861/56294019381600","z3":"54062195834749/410237366175"},"('R', -27, 1)":{"1":"-148766960896438901246668081902843010653163019487836171012028095295441078751351/1583059226462149290097923014031020367306974784515991677380624565072880000000","pi2":"-238357395880861/56294019381600","z3":"-54437269998109/410237366175"},"('R', -26, 1)":{"1":"11820283791485073346678443579242834229554253392630734018774547457438802024331/117263646404603651118364667706001508689405539593777161287453671486880000000","pi2":"238820721143261/56294019381600","z3":"54801925434709/410237366175"},"('R', -25, 1)":{"1":"-461923794339916994571416216667311403529849891311577417947161874781384556586517/4338754916970335091379492705122055821508004964969754967635785845014560000000","pi2":"-238820721143261/56294019381600","z3":"-2040798836801833/15178782548475"},"('R', -24, 1)":{"1":"1308533834704409896672615945046807081700664769122653489672001515835497315343/11758143406423672334361768848569256968856382018888224844541425054240000000","pi2":"86364397717734821/20322140996757600","z3":"2053580969474233/15178782548475"},"('R', -23, 1)":{"1":"-3006139557426757629743167624522849732394760788931837508260279942376842340890187/26032529501822010548276956230732334929048029789818529805814715070087360000000","pi2":"-86364397717734821/20322140996757600","z3":"-2066035355155033/15178782548475"},"('R', -22, 1)":{"1":"67445273939333048343201648727579865960655549753460657139732255240771468294149/565924554387435011919064265885485541935826734561272387082928588480160000000","pi2":"17299975731542641/4064428199351520","z3":"2078178381193813/15178782548475"},"('R', -21, 1)":{"1":"-60473076067226922961336121127543647562608001852436696209368349791677445299297/493678866593294372099609253219253345092955236532173784476597279312480000000","pi2":"-17299975731542641/4064428199351520","z3":"-85691034670497533/622330084487475"},"('R', -20, 1)":{"1":"2912235211724830711345117955534784359849829555891238432142771021974563443387509/23202906729884835488681634901304907219368896117012167870400072127686560000000","pi2":"353562301485889/82947514272480","z3":"12309312989335019/88904297783925"},"('R', -19, 1)":{"1":"-63999123922298310760282061649445950617418941100136784185803641116930403224324007/498862494692523963006655150378055505216431266515761609213601550745261040000000","pi2":"-353562301485889/82947514272480","z3":"-532145396070491417/3822884804708775"},"('R', -18, 1)":{"1":"130586109374087274373875948339171081429763607799221256326282184973424152063639519/997724989385047926013310300756111010432862533031523218427203101490522080000000","pi2":"354019312583809/82947514272480","z3":"5884182435213075787/42051732851796525"},"('R', -17, 1)":{"1":"-399091601044085569668727968061066389063432729620721985382059921375169424707361259/2993174968155143778039930902268333031298587599094569655281609304471566240000000","pi2":"-354019312583809/82947514272480","z3":"-5914085889685464427/42051732851796525"},"('R', -16, 1)":{"1":"322087756700380805873179401463192555029714621378865668309302321236130979617062063/2373897388536838168790290025936953783443707406178451795568172896649862880000000","pi2":"187497409728228241/43879235050141920","z3":"5943339269060627227/42051732851796525"},"('R', -15, 1)":{"1":"-41520388987941841785581050452661384205720994016731773313876917073811614067409801827/300988106100066085959178167939727256449653320429881841614829735640350056320000000","pi2":"-187497409728228241/43879235050141920","z3":"-280682601097106968469/1976431444034436675"},"('R', -14, 1)":{"1":"181411998395524512091787856679134396180045210257733439383325599830457312178118182381/1294248856230284169624466122140827202733509277848491918943767863253505242176000000","pi2":"187700554334941861/43879235050141920","z3":"282000222059796592919/1976431444034436675"},"('R', -13, 1)":{"1":"-1289733985668158478754481576412969628914380085396305285029916049950214562253253289279/9059741993611989187371262854985790419134564944939443432606375042774536695232000000","pi2":"-187700554334941861/43879235050141920","z3":"-13881256687139135026631/96845140757687397075"},"('R', -12, 1)":{"1":"761344133855082831625063936608836271835840180065226625240965846802705549173419044809/5267291856751156504285617938945226987868933107522932228259520373706125985600000000","pi2":"23485971550561141649/5484904381267740000","z3":"13943237577224054960759/96845140757687397075"},"('R', -11, 1)":{"1":"-33231087692349018221172157893849379331335761882173164980841477898549249753195323260337/226493549840299729684281571374644760478364123623486085815159376069363417380800000000","pi2":"-23485971550561141649/5484904381267740000","z3":"-14004003155738682347159/96845140757687397075"},"('R', -10, 1)":{"1":"2594243239304897490248023778005473806003621058829197158403017584992834365796900621799/17422580756946133052637043951895750806028009509498929678089182774566416721600000000","pi2":"23507608254234781649/5484904381267740000","z3":"14063600165435720745359/96845140757687397075"},"('R', -9, 1)":{"1":"-139486004958428195048580027672976634584431214078166046998430140323295149171919065749647/923396780118145051789763329450474792719484504003443272938726687052020086244800000000","pi2":"-23507608254234781649/5484904381267740000","z3":"-748469853272339196210427/5132792460157432044975"},"('R', -8, 1)":{"1":"14630503267469359023265692291358489110322558426275694069733586638561312251521758066029/95523804839808108805837585805221530281325983172769993752282071074346905473600000000","pi2":"211749047271858474841/49364139431409660000","z3":"250503836021181200128409/1710930820052477348325"},"('R', -7, 1)":{"1":"-1248950222550408926091967572235905295625898352567146621850424208418639072339068580459/8052878896379171963282819733579722029530388116309098310512151340569942612600000000","pi2":"-211749047271858474841/49364139431409660000","z3":"-251499286680120823312889/1710930820052477348325"},"('R', -6, 1)":{"1":"7116348777054715877422773662482978829116763745077958407770680201004065121382657786861/45412956399253035333922786694285645543581205114923439652724263297640332110400000000","pi2":"10383930672892966877209/2418842832139073340000","z3":"252476961434436524654789/1710930820052477348325"},"('R', -5, 1)":{"1":"-33574931140171268393397054720493585219250565360851022015026659162584450274546587775817/213091564642648858105329999103955721396804116308486909139706158550466173748800000000","pi2":"-10383930672892966877209/2418842832139073340000","z3":"-253437484000080020709989/1710930820052477348325"},"('R', -4, 1)":{"1":"293290324977626512150650892396033562907263344911657341352221604256539569509644530987743/1868267903959967895481614178190495510851050042983710808038819111012226686123200000000","pi2":"8739335943455356005972769/2034246821828960678940000","z3":"254381445831833111660789/1710930820052477348325"},"('R', -3, 1)":{"1":"-725670542619379694158508680071421550620012410819602074846968142689802091613939469334043641/4739795672346438550836855170069287111029113959049674319994484084638019102694558400000000","pi2":"-8739335943455356005972769/2034246821828960678940000","z3":"-15063255090319832863132951/100944918383096163551175"},"('R', -2, 1)":{"1":"673059247336893113474621511136404456042328334654752477846443010668397434479200653018348191/4739795672346438550836855170069287111029113959049674319994484084638019102694558400000000","pi2":"8745363341445960333910369/2034246821828960678940000","z3":"15117092380124150817026911/100944918383096163551175"},"('R', -1, 1)":{"1":"-31868272928080082228808406289422029516134419142090037996395592154784449096949648495367767951/289127536013132751601048165374226513772775951502030133519663529162919165264368062400000000","pi2":"-8745363341445960333910369/2034246821828960678940000","z3":"-925372872575832277072279171/6157640021368865976621675"},"('R', 0, 1)":{"1":"79336629308937016225046439736206835141456328230842439692243869829843819755207949779581186781/8962953616407115299632493126601021926956054496562934139109569404050494123195409934400000000","pi2":"8409718829321111776031704609/1954911195777631212461340000","z3":"928551009361054917576341971/6157640021368865976621675"},"('R', -61, 2)":{"1":"-642719665316425849201652252437369687524967/1333777644788230908497006200348093170000","pi2":"-16/3"},"('R', -60, 2)":{"1":"325333015871441430716519047214382131991967/889185096525487272331337466898728780000","pi2":"8"},"('R', -59, 2)":{"1":"-140901440070508670051565845521119629307967/727515078975398677362003382008050820000","pi2":"-88/9"},"('R', -58, 2)":{"1":"111671577390395716578359407937933465462663/3201066347491754180392814880835423608000","pi2":"100/9"},"('R', -57, 2)":{"1":"8608159021886917963699607834797958430395581/80026658687293854509820372020885590200000","pi2":"-548/45"},"('R', -56, 2)":{"1":"-92750662647526968916155888536200354751/399412354137251533531078263838200000","pi2":"196/15"},"('R', -55, 2)":{"1":"1937758280889687118805275390976290795367143/5658450614253100823926692971173728600000","pi2":"-484/35"},"('R', -54, 2)":{"1":"-2691590983020344353623962645129537372023843/6122258041650895973428880919630591600000","pi2":"1522/105"},"('R', -53, 2)":{"1":"160755718261172818903811446811298891278085877/305556333169667444492041420443381344400000","pi2":"-14258/945"},"('R', -52, 2)":{"1":"-2026764273828852432757436245639347017386266803/3361119664866341889412455624877194788400000","pi2":"14762/945"},"('R', -51, 2)":{"1":"1307265377408217523800742009726343263230666547/1945911384922618988607211151244691719600000","pi2":"-167422/10395"},"('R', -50, 2)":{"1":"-444458856056433240282984798191171005489478443/606103546123438701369459211043428568400000","pi2":"172042/10395"},"('R', -49, 2)":{"1":"378973846453541694804911411161067074760477382619/480640112075886890185981154357438854741200000","pi2":"-2291986/135135"},"('R', -48, 2)":{"1":"-1115553953894379521365895037363457094722826719/1331413052841791939573354998220052229200000","pi2":"2343466/135135"},"('R', -47, 2)":{"1":"423991136019377961802296849409947638094779131411/480640112075886890185981154357438854741200000","pi2":"-2391514/135135"},"('R', -46, 2)":{"1":"-442988446316573167991637328627950925512535490281/480640112075886890185981154357438854741200000","pi2":"2436559/135135"},"('R', -45, 2)":{"1":"181829916151710177325028706513190313946467458619/190020509425350631003759991257592105362800000","pi2":"-42142223/2297295"},"('R', -44, 2)":{"1":"-1614743922892357751898055825490313022969804700369/1634176381058015426632335924815292106120080000","pi2":"14274301/765765"},"('R', -43, 2)":{"1":"6306840055090539787197531628035964217184251727331/6209870248020458621202876514298110003256304000","pi2":"-275295799/14549535"},"('R', -42, 2)":{"1":"-161395309537013180628461784607824367771777445154757/155246756200511465530071912857452750081407600000","pi2":"55835135/2909907"},"('R', -41, 2)":{"1":"164607489278775508773172815466064331570998023188517/155246756200511465530071912857452750081407600000","pi2":"-18858053/969969"},"('R', -40, 2)":{"1":"-167326791359533341050856438483526194726162240812977/155246756200511465530071912857452750081407600000","pi2":"6364399/323323"},"('R', -39, 2)":{"1":"3900235871042984683920621031683672574242459284948369/3570675392611763707191653995721413251872374800000","pi2":"-444316699/22309287"},"('R', -38, 2)":{"1":"-30791985895648764948905091392591361026252237928043/27895901504779403962434796841573541030252928125","pi2":"1347822955/66927861"},"('R', -37, 2)":{"1":"620657195966570332164932047215363538858834232003681/557918030095588079248695936831470820605058562500","pi2":"-34052522467/1673196525"},"('R', -36, 2)":{"1":"-4990959080757008798499594814718645427497361313560823/4463344240764704633989567494651766564840468500000","pi2":"34395742267/1673196525"},"('R', -35, 2)":{"1":"16176205739304290139783120072130029403210336282373/14428914571437622739190412159434590188061859375","pi2":"-312536252003/15058768725"},"('R', -34, 2)":{"1":"-30021516467628776892765707538749619501425136481127143/26780065444588227803937404967910599389042811000000","pi2":"315404588903/15058768725"},"('R', -33, 2)":{"1":"868207399571938854978247650421575773393457641640754547/776621897893058606314184744069407382282241519000000","pi2":"-9227046511387/436704293025"},"('R', -32, 2)":{"1":"-14151268621776018442040323009842713078398694153966957/12731506522837026333019422033924711184954779000000","pi2":"9304682830147/436704293025"},"('R', -31, 2)":{"1":"616628311574333660238522579596726841546504531947437859/559890205457786437110226210840735554668592723000000","pi2":"-290774257297357/13537833083775"},"('R', -30, 2)":{"1":"-26148075344915243746339138246277738002874853631443625637/24075278834684816795739727066151628850749487089000000","pi2":"586061125622639/27075666167550"},"('R', -29, 2)":{"1":"3260640656863219796272262262505978169177231396412382849/3009409854335602099467465883268953606343685886125000","pi2":"-53676090078349/2461424197050"},"('R', -28, 2)":{"1":"-26141527234060356688975273252365173231517857780279530667/24075278834684816795739727066151628850749487089000000","pi2":"54062195834749/2461424197050"},"('R', -27, 2)":{"1":"52517686105973874788332793848267461196406837633845151779/48150557669369633591479454132303257701498974178000000","pi2":"-54437269998109/2461424197050"},"('R', -26, 2)":{"1":"-13204344840548030370072271366287371495180948372659278001/12037639417342408397869863533075814425374743544500000","pi2":"54801925434709/2461424197050"},"('R', -25, 2)":{"1":"36380731392949933530688509993140985888775354869708133274663/32959056724683514193367686353561579896676047824841000000","pi2":"-2040798836801833/91072695290850"},"('R', -24, 2)":{"1":"-9153745072755431384428926645674653157895500325036590841257/8239764181170878548341921588390394974169011956210250000","pi2":"2053580969474233/91072695290850"},"('R', -23, 2)":{"1":"147382651562647872322709918905409045030323749681033365105237/131836226898734056773470745414246319586704191299364000000","pi2":"-2066035355155033/91072695290850"},"('R', -22, 2)":{"1":"-74128678483941180525232575486087887553806538288416007117541/65918113449367028386735372707123159793352095649682000000","pi2":"2078178381193813/91072695290850"},"('R', -21, 2)":{"1":"125282580308798723327547284324771466583299336216009444904769371/110808348708385974718102161520674031612624872787115442000000","pi2":"-85691034670497533/3733980506924850"},"('R', -20, 2)":{"1":"-2678115225954328702273440770851910494700951121290286618789743/2357624440603956908895790670652638970481380272066286000000","pi2":"12309312989335019/533425786703550"},"('R', -19, 2)":{"1":"58409268209026101284762417868385260411598844355931487980036143031/51221159190451416813442724162931571112935847445844113064500000","pi2":"-532145396070491417/22937308828252650"},"('R', -18, 2)":{"1":"-234315898558843623476488626983646589592298749620593369063862551499/204884636761805667253770896651726284451743389783376452258000000","pi2":"5884182435213075787/252310397110779150"},"('R', -17, 2)":{"1":"234739338190425223416194518776557687647873051484651366371800619429/204884636761805667253770896651726284451743389783376452258000000","pi2":"-5914085889685464427/252310397110779150"},"('R', -16, 2)":{"1":"-234870817468265420205554017030554805799557094572589643739363514479/204884636761805667253770896651726284451743389783376452258000000","pi2":"5943339269060627227/252310397110779150"},"('R', -15, 2)":{"1":"2073556741719729190147763292542421655658742207558940723758992406871519/1810360650427314875854319642814653449415604592125914332151688000000","pi2":"-280682601097106968469/11858588664206620050"},"('R', -14, 2)":{"1":"-129279608270195465720572455969522385262179624984286076780933759360919/113147540651707179740894977675915840588475287007869645759480500000","pi2":"282000222059796592919/11858588664206620050"},"('R', -13, 2)":{"1":"12615164288892263267485389922263401954625133053674506927254460100444687/11088458983867303614607707812239752377670578126771225284429089000000","pi2":"-13881256687139135026631/581070844546124382450"},"('R', -12, 2)":{"1":"-3133624904785535840562288520845124772793470377599073264246352026992059/2772114745966825903651926953059938094417644531692806321107272250000","pi2":"13943237577224054960759/581070844546124382450"},"('R', -11, 2)":{"1":"24846880677028195430350704189102627174773268714739966953029435019631147/22176917967734607229215415624479504755341156253542450568858178000000","pi2":"-14004003155738682347159/581070844546124382450"},"('R', -10, 2)":{"1":"-12277038403596408173495851452205460040157342812253487070153212169072311/11088458983867303614607707812239752377670578126771225284429089000000","pi2":"14063600165435720745359/581070844546124382450"},"('R', -9, 2)":{"1":"16979137148565540920528090467267203206191672674528873709065775975619281747/15573740642841627926716525622290732214438326979050185911980655500500000","pi2":"-748469853272339196210427/30796754760944592269850"},"('R', -8, 2)":{"1":"-33291051794622159117866747885165374388416392796449179725189498163597188169/31147481285683255853433051244581464428876653958100371823961311001000000","pi2":"250503836021181200128409/10265584920314864089950"},"('R', -7, 2)":{"1":"129818610926128632605686244717858988286806673259484394032693445989839397401/124589925142733023413732204978325857715506615832401487295845244004000000","pi2":"-251499286680120823312889/10265584920314864089950"},"('R', -6, 2)":{"1":"-62816096733381755637839305721460085244270135963827983210568798371496046713/62294962571366511706866102489162928857753307916200743647922622002000000","pi2":"252476961434436524654789/10265584920314864089950"},"('R', -5, 2)":{"1":"60185953088604511949484788644459130091459037850947390457304021154237950763/62294962571366511706866102489162928857753307916200743647922622002000000","pi2":"-253437484000080020709989/10265584920314864089950"},"('R', -4, 2)":{"1":"-56844592858250852206905609622665048491882540452042477941202319136440872213/62294962571366511706866102489162928857753307916200743647922622002000000","pi2":"254381445831833111660789/10265584920314864089950"},"('R', -3, 2)":{"1":"91401633326195905050481796952516026352183109139194358174528288061835142685989/108424382355463413625800451382388077676919632428147394319209323594481000000","pi2":"-15063255090319832863132951/605669510298576981307050"},"('R', -2, 2)":{"1":"-162604978539819843845849960070251506710815894726392093400715887179138782404263/216848764710926827251600902764776155353839264856294788638418647188962000000","pi2":"15117092380124150817026911/605669510298576981307050"},"('R', -1, 2)":{"1":"498317195092475569850408526022152248059135043035401669476757011431664670335298973/806894253489358724203206959187732074071635904530272908523555786190127602000000","pi2":"-925372872575832277072279171/36945840128213195859730050"},"('R', 0, 2)":{"1":"-328514854658755883190969000682694899502423880257429476472915331393792703904877523/806894253489358724203206959187732074071635904530272908523555786190127602000000","pi2":"928551009361054917576341971/36945840128213195859730050"},"('BA', 0, (), ((0, 1),), -62, 1)":{"1":"-78831524570934822878440140240144662531115465492516386766532522946459/197110142523722829731791743903561623276114011835817233795034000000"},"('BA', 0, (), ((0, 1),), -61, 1)":{"1":"5159902764571632900718381219161992365878022014329577403321002321389/6358391694313639668767475609792310428261742317284426896614000000"},"('BA', 0, (), ((0, 1),), -60, 1)":{"1":"-1373110630684002266852712737019202638466723740243211830021209909/1708785728114388516196580384249478749868783208085038134000000"},"('BA', 0, (), ((0, 1),), -59, 1)":{"1":"1297059261881317458174451019849368544258727379939283438663936969/1708785728114388516196580384249478749868783208085038134000000"},"('BA', 0, (), ((0, 1),), -58, 1)":{"1":"-8107796411296610706114919767255359083007664744122552961443/11416030732377013529903732449573289885082362112498000000"},"('BA', 0, (), ((0, 1),), -57, 1)":{"1":"11236960746364040906493758668342104766919601918418228279021/16927217982490054544340017080401774657191088649566000000"},"('BA', 0, (), ((0, 1),), -56, 1)":{"1":"-362334424209195902858857422699151396043313773680170922049/583697171810001880839310933806957746799692712054000000"},"('BA', 0, (), ((0, 1),), -55, 1)":{"1":"228702061979262463387746217527859303878595458645183309997/393656232150931501031163187916320340864909038362000000"},"('BA', 0, (), ((0, 1),), -54, 1)":{"1":"-9209198265507793728072080230168039045206619030868550920911/16927217982490054544340017080401774657191088649566000000"},"('BA', 0, (), ((0, 1),), -53, 1)":{"1":"2875545962685095693167631089620228716456908725154334494237/5642405994163351514780005693467258219063696216522000000"},"('BA', 0, (), ((0, 1),), -52, 1)":{"1":"-958844168821807754867888553733389835075247834546354293/2008688499168156466635815483612409476348770458000000"},"('BA', 0, (), ((0, 1),), -51, 1)":{"1":"897702284172870258833028533156652178068798627521339593/2008688499168156466635815483612409476348770458000000"},"('BA', 0, (), ((0, 1),), -50, 1)":{"1":"-19528744334407743994100133386405059218213956058265051/46713686027166429456646871711916499449971406000000"},"('BA', 0, (), ((0, 1),), -49, 1)":{"1":"156905872252480544735117185316193602270276589613610141/401737699833631293327163096722481895269754091600000"},"('BA', 0, (), ((0, 1),), -48, 1)":{"1":"-2986578691475697132079961040419389888731393193950749/8198728568033291700554348912703712148362328400000"},"('BA', 0, (), ((0, 1),), -47, 1)":{"1":"16160022202061264392021561333409975179439184745493/47667026558333091282292726236649489234664700000"},"('BA', 0, (), ((0, 1),), -46, 1)":{"1":"-1167905838326025702654659833371491276259262837949/3711511348136392802423879091309964757067600000"},"('BA', 0, (), ((0, 1),), -45, 1)":{"1":"46977986565268756463005751102132332443403933723/161370058614625774018429525709128902481200000"},"('BA', 0, (), ((0, 1),), -44, 1)":{"1":"-8657960796659672125996936603739405258923725127/32274011722925154803685905141825780496240000"},"('BA', 0, (), ((0, 1),), -43, 1)":{"1":"7940038951464007346996186746328741006804039911/32274011722925154803685905141825780496240000"},"('BA', 0, (), ((0, 1),), -42, 1)":{"1":"-19576296063693860618449789930101588125246303/87274233972215129269026244299150298800000"},"('BA', 0, (), ((0, 1),), -41, 1)":{"1":"17721932678520381651778659877169353800156143/87274233972215129269026244299150298800000"},"('BA', 0, (), ((0, 1),), -40, 1)":{"1":"-9460134025847935686998933903578281664343/51918045194655044181455231587834800000"},"('BA', 0, (), ((0, 1),), -39, 1)":{"1":"8395502561629019069102437263169216796147/51918045194655044181455231587834800000"},"('BA', 0, (), ((0, 1),), -38, 1)":{"1":"-7345652945558550035408835359351267265077/51918045194655044181455231587834800000"},"('BA', 0, (), ((0, 1),), -37, 1)":{"1":"331985114839855957354865436387702456551/2732528694455528641129222715149200000"},"('BA', 0, (), ((0, 1),), -36, 1)":{"1":"-15610807605937020076257600822929843/153538725316375155426713643600000"},"('BA', 0, (), ((0, 1),), -35, 1)":{"1":"48214544434117179622559332391623/588270978223659599336067600000"},"('BA', 0, (), ((0, 1),), -34, 1)":{"1":"-3097062531796956337620830752361/49737196409580549215002800000"},"('BA', 0, (), ((0, 1),), -33, 1)":{"1":"869667471082717852484085080191/20480022051003755559118800000"},"('BA', 0, (), ((0, 1),), -32, 1)":{"1":"-919663968449955742910812681/41373781921219708200240000"},"('BA', 0, (), ((0, 1),), -30, 1)":{"1":"919663968449955742910812681/41373781921219708200240000"},"('BA', 0, (), ((0, 1),), -29, 1)":{"1":"-869667471082717852484085080191/20480022051003755559118800000"},"('BA', 0, (), ((0, 1),), -28, 1)":{"1":"3097062531796956337620830752361/49737196409580549215002800000"},"('BA', 0, (), ((0, 1),), -27, 1)":{"1":"-48214544434117179622559332391623/588270978223659599336067600000"},"('BA', 0, (), ((0, 1),), -26, 1)":{"1":"15610807605937020076257600822929843/153538725316375155426713643600000"},"('BA', 0, (), ((0, 1),), -25, 1)":{"1":"-331985114839855957354865436387702456551/2732528694455528641129222715149200000"},"('BA', 0, (), ((0, 1),), -24, 1)":{"1":"7345652945558550035408835359351267265077/51918045194655044181455231587834800000"},"('BA', 0, (), ((0, 1),), -23, 1)":{"1":"-8395502561629019069102437263169216796147/51918045194655044181455231587834800000"},"('BA', 0, (), ((0, 1),), -22, 1)":{"1":"9460134025847935686998933903578281664343/51918045194655044181455231587834800000"},"('BA', 0, (), ((0, 1),), -21, 1)":{"1":"-17721932678520381651778659877169353800156143/87274233972215129269026244299150298800000"},"('BA', 0, (), ((0, 1),), -20, 1)":{"1":"19576296063693860618449789930101588125246303/87274233972215129269026244299150298800000"},"('BA', 0, (), ((0, 1),), -19, 1)":{"1":"-7940038951464007346996186746328741006804039911/32274011722925154803685905141825780496240000"},"('BA', 0, (), ((0, 1),), -18, 1)":{"1":"8657960796659672125996936603739405258923725127/32274011722925154803685905141825780496240000"},"('BA', 0, (), ((0, 1),), -17, 1)":{"1":"-46977986565268756463005751102132332443403933723/161370058614625774018429525709128902481200000"},"('BA', 0, (), ((0, 1),), -16, 1)":{"1":"1167905838326025702654659833371491276259262837949/3711511348136392802423879091309964757067600000"},"('BA', 0, (), ((0, 1),), -15, 1)":{"1":"-16160022202061264392021561333409975179439184745493/47667026558333091282292726236649489234664700000"},"('BA', 0, (), ((0, 1),), -14, 1)":{"1":"2986578691475697132079961040419389888731393193950749/8198728568033291700554348912703712148362328400000"},"('BA', 0, (), ((0, 1),), -13, 1)":{"1":"-156905872252480544735117185316193602270276589613610141/401737699833631293327163096722481895269754091600000"},"('BA', 0, (), ((0, 1),), -12, 1)":{"1":"19528744334407743994100133386405059218213956058265051/46713686027166429456646871711916499449971406000000"},"('BA', 0, (), ((0, 1),), -11, 1)":{"1":"-897702284172870258833028533156652178068798627521339593/2008688499168156466635815483612409476348770458000000"},"('BA', 0, (), ((0, 1),), -10, 1)":{"1":"958844168821807754867888553733389835075247834546354293/2008688499168156466635815483612409476348770458000000"},"('BA', 0, (), ((0, 1),), -9, 1)":{"1":"-2875545962685095693167631089620228716456908725154334494237/5642405994163351514780005693467258219063696216522000000"},"('BA', 0, (), ((0, 1),), -8, 1)":{"1":"9209198265507793728072080230168039045206619030868550920911/16927217982490054544340017080401774657191088649566000000"},"('BA', 0, (), ((0, 1),), -7, 1)":{"1":"-228702061979262463387746217527859303878595458645183309997/393656232150931501031163187916320340864909038362000000"},"('BA', 0, (), ((0, 1),), -6, 1)":{"1":"362334424209195902858857422699151396043313773680170922049/583697171810001880839310933806957746799692712054000000"},"('BA', 0, (), ((0, 1),), -5, 1)":{"1":"-11236960746364040906493758668342104766919601918418228279021/16927217982490054544340017080401774657191088649566000000"},"('BA', 0, (), ((0, 1),), -4, 1)":{"1":"8107796411296610706114919767255359083007664744122552961443/11416030732377013529903732449573289885082362112498000000"},"('BA', 0, (), ((0, 1),), -3, 1)":{"1":"-1297059261881317458174451019849368544258727379939283438663936969/1708785728114388516196580384249478749868783208085038134000000"},"('BA', 0, (), ((0, 1),), -2, 1)":{"1":"1373110630684002266852712737019202638466723740243211830021209909/1708785728114388516196580384249478749868783208085038134000000"},"('BA', 0, (), ((0, 1),), -1, 1)":{"1":"-5159902764571632900718381219161992365878022014329577403321002321389/6358391694313639668767475609792310428261742317284426896614000000"},"('BA', 0, (), ((0, 1),), 0, 1)":{"1":"78831524570934822878440140240144662531115465492516386766532522946459/197110142523722829731791743903561623276114011835817233795034000000"},"('BA', 1, (), ((0, 2),), -62, 1)":{"1":"-843848762508437992996846781625319953453367/1333777644788230908497006200348093170000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -62, 2)":{"1":"-843848762508437992996846781625319953453367/1333777644788230908497006200348093170000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -61, 1)":{"1":"14125824231697568659980692361376501686457/43025085315749384145064716140261070000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -61, 2)":{"1":"14125824231697568659980692361376501686457/43025085315749384145064716140261070000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -60, 1)":{"1":"-146555556429486805978507652600459955037/705329267471301379427290428528870000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -60, 2)":{"1":"-146555556429486805978507652600459955037/705329267471301379427290428528870000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -59, 1)":{"1":"97369466962471042918942584907956763957/705329267471301379427290428528870000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -59, 2)":{"1":"97369466962471042918942584907956763957/705329267471301379427290428528870000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -58, 1)":{"1":"-25341297653498860006505837136177461/278017054580725809786082155510000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -58, 2)":{"1":"-25341297653498860006505837136177461/278017054580725809786082155510000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -57, 1)":{"1":"23479863717516515500440213766693027/412232184378317580027639058170000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -57, 2)":{"1":"23479863717516515500440213766693027/412232184378317580027639058170000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -56, 1)":{"1":"-437191345458662455489114214366063/14214902909597157931987553730000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -56, 2)":{"1":"-437191345458662455489114214366063/14214902909597157931987553730000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -55, 1)":{"1":"95864068377324189344134096565989/9586794985542269302968350190000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -55, 2)":{"1":"95864068377324189344134096565989/9586794985542269302968350190000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -54, 1)":{"1":"255798491020039624882318759448383/37475653125301598184330823470000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -54, 2)":{"1":"255798491020039624882318759448383/37475653125301598184330823470000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -53, 1)":{"1":"-258425834398584325415696660670661/12491884375100532728110274490000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -53, 2)":{"1":"-258425834398584325415696660670661/12491884375100532728110274490000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -52, 1)":{"1":"7598073732585832396426753136417/235695931605670428832269330000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -52, 2)":{"1":"7598073732585832396426753136417/235695931605670428832269330000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -51, 1)":{"1":"-9882664336256320333506761298617/235695931605670428832269330000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -51, 2)":{"1":"-9882664336256320333506761298617/235695931605670428832269330000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -50, 1)":{"1":"24963006030669926791943770729/498300066819599215290210000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -50, 2)":{"1":"24963006030669926791943770729/498300066819599215290210000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -49, 1)":{"1":"-2686051640702263793352249164509/47139186321134085766453866000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -49, 2)":{"1":"-2686051640702263793352249164509/47139186321134085766453866000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -48, 1)":{"1":"422701141342153105184737820107/6734169474447726538064838000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -48, 2)":{"1":"422701141342153105184737820107/6734169474447726538064838000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -47, 1)":{"1":"-10587242881770174040646936311/156608592429016896234066000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -47, 2)":{"1":"-10587242881770174040646936311/156608592429016896234066000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -46, 1)":{"1":"10257722606294592388130723339/143280201583994181660954000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -46, 2)":{"1":"10257722606294592388130723339/143280201583994181660954000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -45, 1)":{"1":"-466107032378429525518266253/6229573981912790506998000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -45, 2)":{"1":"-466107032378429525518266253/6229573981912790506998000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -44, 1)":{"1":"96381997550609990316647689/1245914796382558101399600","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -44, 2)":{"1":"96381997550609990316647689/1245914796382558101399600","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -43, 1)":{"1":"-1086170527292480416053950483/13705062760208139115395600","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -43, 2)":{"1":"-1086170527292480416053950483/13705062760208139115395600","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -42, 1)":{"1":"128355931180614630803597869/1593611948861411525046000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -42, 2)":{"1":"128355931180614630803597869/1593611948861411525046000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -41, 1)":{"1":"-129492805967482145474779789/1593611948861411525046000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -41, 2)":{"1":"-129492805967482145474779789/1593611948861411525046000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -40, 1)":{"1":"3164276425029693182043749/38868584118571012806000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -40, 2)":{"1":"3164276425029693182043749/38868584118571012806000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -39, 1)":{"1":"-72418046189528549711940763/893977434727133294538000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -39, 2)":{"1":"-72418046189528549711940763/893977434727133294538000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -38, 1)":{"1":"71557030572828605597066683/893977434727133294538000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -38, 2)":{"1":"71557030572828605597066683/893977434727133294538000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -37, 1)":{"1":"-350898731609218487895420263/4469887173635666472690000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -37, 2)":{"1":"-350898731609218487895420263/4469887173635666472690000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -36, 1)":{"1":"9223818543238171883281499/120807761449612607370000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -36, 2)":{"1":"9223818543238171883281499/120807761449612607370000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -35, 1)":{"1":"-918957363362567738851493/12497354632718545590000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -35, 2)":{"1":"-918957363362567738851493/12497354632718545590000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -34, 1)":{"1":"25352193039130100532351217/362423284348837822110000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -34, 2)":{"1":"25352193039130100532351217/362423284348837822110000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -33, 1)":{"1":"-687850785600485998833647693/10510275246116296841190000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -33, 2)":{"1":"-687850785600485998833647693/10510275246116296841190000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -32, 1)":{"1":"627204779713063284884271053/10510275246116296841190000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -32, 2)":{"1":"627204779713063284884271053/10510275246116296841190000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -31, 1)":{"1":"-8409718829321111776031704609/162909266314802601038445000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -31, 2)":{"1":"-8409718829321111776031704609/162909266314802601038445000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -30, 1)":{"1":"627204779713063284884271053/10510275246116296841190000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -30, 2)":{"1":"627204779713063284884271053/10510275246116296841190000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -29, 1)":{"1":"-687850785600485998833647693/10510275246116296841190000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -29, 2)":{"1":"-687850785600485998833647693/10510275246116296841190000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -28, 1)":{"1":"25352193039130100532351217/362423284348837822110000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -28, 2)":{"1":"25352193039130100532351217/362423284348837822110000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -27, 1)":{"1":"-918957363362567738851493/12497354632718545590000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -27, 2)":{"1":"-918957363362567738851493/12497354632718545590000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -26, 1)":{"1":"9223818543238171883281499/120807761449612607370000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -26, 2)":{"1":"9223818543238171883281499/120807761449612607370000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -25, 1)":{"1":"-350898731609218487895420263/4469887173635666472690000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -25, 2)":{"1":"-350898731609218487895420263/4469887173635666472690000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -24, 1)":{"1":"71557030572828605597066683/893977434727133294538000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -24, 2)":{"1":"71557030572828605597066683/893977434727133294538000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -23, 1)":{"1":"-72418046189528549711940763/893977434727133294538000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -23, 2)":{"1":"-72418046189528549711940763/893977434727133294538000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -22, 1)":{"1":"3164276425029693182043749/38868584118571012806000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -22, 2)":{"1":"3164276425029693182043749/38868584118571012806000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -21, 1)":{"1":"-129492805967482145474779789/1593611948861411525046000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -21, 2)":{"1":"-129492805967482145474779789/1593611948861411525046000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -20, 1)":{"1":"128355931180614630803597869/1593611948861411525046000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -20, 2)":{"1":"128355931180614630803597869/1593611948861411525046000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -19, 1)":{"1":"-1086170527292480416053950483/13705062760208139115395600","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -19, 2)":{"1":"-1086170527292480416053950483/13705062760208139115395600","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -18, 1)":{"1":"96381997550609990316647689/1245914796382558101399600","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -18, 2)":{"1":"96381997550609990316647689/1245914796382558101399600","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -17, 1)":{"1":"-466107032378429525518266253/6229573981912790506998000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -17, 2)":{"1":"-466107032378429525518266253/6229573981912790506998000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -16, 1)":{"1":"10257722606294592388130723339/143280201583994181660954000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -16, 2)":{"1":"10257722606294592388130723339/143280201583994181660954000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -15, 1)":{"1":"-10587242881770174040646936311/156608592429016896234066000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -15, 2)":{"1":"-10587242881770174040646936311/156608592429016896234066000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -14, 1)":{"1":"422701141342153105184737820107/6734169474447726538064838000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -14, 2)":{"1":"422701141342153105184737820107/6734169474447726538064838000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -13, 1)":{"1":"-2686051640702263793352249164509/47139186321134085766453866000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -13, 2)":{"1":"-2686051640702263793352249164509/47139186321134085766453866000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -12, 1)":{"1":"24963006030669926791943770729/498300066819599215290210000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -12, 2)":{"1":"24963006030669926791943770729/498300066819599215290210000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -11, 1)":{"1":"-9882664336256320333506761298617/235695931605670428832269330000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -11, 2)":{"1":"-9882664336256320333506761298617/235695931605670428832269330000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -10, 1)":{"1":"7598073732585832396426753136417/235695931605670428832269330000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -10, 2)":{"1":"7598073732585832396426753136417/235695931605670428832269330000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -9, 1)":{"1":"-258425834398584325415696660670661/12491884375100532728110274490000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -9, 2)":{"1":"-258425834398584325415696660670661/12491884375100532728110274490000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -8, 1)":{"1":"255798491020039624882318759448383/37475653125301598184330823470000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -8, 2)":{"1":"255798491020039624882318759448383/37475653125301598184330823470000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -7, 1)":{"1":"95864068377324189344134096565989/9586794985542269302968350190000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -7, 2)":{"1":"95864068377324189344134096565989/9586794985542269302968350190000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -6, 1)":{"1":"-437191345458662455489114214366063/14214902909597157931987553730000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -6, 2)":{"1":"-437191345458662455489114214366063/14214902909597157931987553730000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -5, 1)":{"1":"23479863717516515500440213766693027/412232184378317580027639058170000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -5, 2)":{"1":"23479863717516515500440213766693027/412232184378317580027639058170000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -4, 1)":{"1":"-25341297653498860006505837136177461/278017054580725809786082155510000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -4, 2)":{"1":"-25341297653498860006505837136177461/278017054580725809786082155510000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -3, 1)":{"1":"97369466962471042918942584907956763957/705329267471301379427290428528870000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -3, 2)":{"1":"97369466962471042918942584907956763957/705329267471301379427290428528870000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -2, 1)":{"1":"-146555556429486805978507652600459955037/705329267471301379427290428528870000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -2, 2)":{"1":"-146555556429486805978507652600459955037/705329267471301379427290428528870000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -1, 1)":{"1":"14125824231697568659980692361376501686457/43025085315749384145064716140261070000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -1, 2)":{"1":"14125824231697568659980692361376501686457/43025085315749384145064716140261070000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), 0, 1)":{"1":"-843848762508437992996846781625319953453367/1333777644788230908497006200348093170000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), 0, 2)":{"1":"-843848762508437992996846781625319953453367/1333777644788230908497006200348093170000","pi2":"-16/3"},"('R', -61, 3)":{"1":"-928551009361054917576341971/6157640021368865976621675"},"('R', -60, 3)":{"1":"926432251504239823906966771/4105093347579243984414450"},"('R', -59, 3)":{"1":"-870449364138512248331426371/3358712738928472350884550"},"('R', -58, 3)":{"1":"4215171649757602720668875231/14778336051285278343892020"},"('R', -57, 3)":{"1":"-111184608081647665091445179627/369458401282131958597300500"},"('R', -56, 3)":{"1":"790281951560171296707884771/2513322457701577949641500"},"('R', -55, 3)":{"1":"-25347760785232860745720915643/78369963908331021520639500"},"('R', -54, 3)":{"1":"571510541158894545588988410571/1724139205983282473454069000"},"('R', -53, 3)":{"1":"-275258206374474438696690937801/816697518623660119004559000"},"('R', -52, 3)":{"1":"5308311152665814494448064179311/15517252853849542261086621000"},"('R', -51, 3)":{"1":"-1902827131242560395402177385411/5506121980398224673288801000"},"('R', -50, 3)":{"1":"19843731722422694346103965968317/56896593797448321623984277000"},"('R', -49, 3)":{"1":"-6035587390538530963206081984227/17201295799228562351437107000"},"('R', -48, 3)":{"1":"8417380156386653063275927636771/23859861915058973584251471000"},"('R', -47, 3)":{"1":"-785296702989117078354088954109627/2218967158100484543335386803000"},"('R', -46, 3)":{"1":"1574880243529651124469381456392869/4437934316200969086670773606000"},"('R', -45, 3)":{"1":"-724328822025734115664286348518529/2039050902038283093875760846000"},"('R', -44, 3)":{"1":"80454863168495878778476995830410471/226334650126249423420209453906000"},"('R', -43, 3)":{"1":"-41286218713373753079994843219282657/116225901416182136350918368222000"},"('R', -42, 3)":{"1":"1526097677010047263992131489027938153/4300358352398739044983979624214000"},"('R', -41, 3)":{"1":"-52513021517249304320561608754154797/148288219048232380861516538766000"},"('R', -40, 3)":{"1":"52388266837359569477837008875408197/148288219048232380861516538766000"},"('R', -39, 3)":{"1":"-34825842633690736338628152585972322991/98908242105170998034631531356922000"},"('R', -38, 3)":{"1":"34700002112796497028493805387108739521/98908242105170998034631531356922000"},"('R', -37, 3)":{"1":"-3674936918502915758192028103517497019/10522153415443723195173567165630000"},"('R', -36, 3)":{"1":"171900834355352239424381885977419262093/494541210525854990173157656784610000"},"('R', -35, 3)":{"1":"-2897385877764035261099516449009764727/8382054415692457460561994182790000"},"('R', -34, 3)":{"1":"24278047839856204989423137722100602679/70648744360836427167593950969230000"},"('R', -33, 3)":{"1":"-699411600525420674235143812224559875691/2048813586464256387860224578107670000"},"('R', -32, 3)":{"1":"694566143374620015965481827059504471651/2048813586464256387860224578107670000"},"('R', -31, 3)":{"1":"-36536031370148000788466401189/108606177543201734025630000"},"('R', -30, 3)":{"1":"42389504947722032315890261547553281170487/127026442360783896047333923842675540000"},"('R', -29, 3)":{"1":"-42275500232513125593090335701261139972567/127026442360783896047333923842675540000"},"('R', -28, 3)":{"1":"42276947446775575488292137295357723514567/127026442360783896047333923842675540000"},"('R', -27, 3)":{"1":"-5023057909787189666705540346786977819971/15070933839415038514090465540656420000"},"('R', -26, 3)":{"1":"891419931852225400337944361195477086002667/2667555289576461816994012400696186340000"},"('R', -25, 3)":{"1":"-704030261277759304682505890807345465631257/2099990334347427387846350187782104140000"},"('R', -24, 3)":{"1":"33219646893167588176014686891818422355878631/98699545714329087228778458825758894580000"},"('R', -23, 3)":{"1":"-33360107738848224097257013397725521649152631/98699545714329087228778458825758894580000"},"('R', -22, 3)":{"1":"33515958897975066688945331030330264376931411/98699545714329087228778458825758894580000"},"('R', -21, 3)":{"1":"-1380753766987667181878188568619901019899801451/4046681374287492576379916811856114677780000"},"('R', -20, 3)":{"1":"1387796072683770744342325847067169239025077851/4046681374287492576379916811856114677780000"},"('R', -19, 3)":{"1":"-59981915423552866020192412353437074152830674313/174007299094362180784336422909812931144540000"},"('R', -18, 3)":{"1":"60302490315570192800484944039433530543038201313/174007299094362180784336422909812931144540000"},"('R', -17, 3)":{"1":"-60623798469375983105502442700358149218395683393/174007299094362180784336422909812931144540000"},"('R', -16, 3)":{"1":"60955501762651782828431798196857678546215798193/174007299094362180784336422909812931144540000"},"('R', -15, 3)":{"1":"-2880439928199185377810304534203355736474465862471/8178343057435022496863811876761207763793380000"},"('R', -14, 3)":{"1":"2896343340296959061400679368049675453582039475941/8178343057435022496863811876761207763793380000"},"('R', -13, 3)":{"1":"-20384894604616909961342727862090311139276893335587/57248401402045157478046683137328454346553660000"},"('R', -12, 3)":{"1":"20497392741735723406709332210036772060999802066451/57248401402045157478046683137328454346553660000"},"('R', -11, 3)":{"1":"-1212281394415519391129809986064856723665495827203/3367553023649715145767451949254614961561980000"},"('R', -10, 3)":{"1":"1218925448330146200281734124546043570379235389403/3367553023649715145767451949254614961561980000"},"('R', -9, 3)":{"1":"-64951179104448414342170699685202269738039426058039/178480310253434902725674953310494592962784940000"},"('R', -8, 3)":{"1":"65303093876001671533581064497223551660339302317639/178480310253434902725674953310494592962784940000"},"('R', -7, 3)":{"1":"-65650656673061065475925179330510581883438974289959/178480310253434902725674953310494592962784940000"},"('R', -6, 3)":{"1":"66001168486001744793651888761179558789059419692459/178480310253434902725674953310494592962784940000"},"('R', -5, 3)":{"1":"-66347122471627874917142290390043974814660024094859/178480310253434902725674953310494592962784940000"},"('R', -4, 3)":{"1":"66695366243736065482021790466759489028200677772859/178480310253434902725674953310494592962784940000"},"('R', -3, 3)":{"1":"-3955297772404766567063058823356514529648788166383481/10530338304952659260814822245319180984804311460000"},"('R', -2, 3)":{"1":"3975673004112834051961503862729549744385907816662801/10530338304952659260814822245319180984804311460000"},"('R', -1, 3)":{"1":"-243742020286569855018786954474611643744602904221734061/642350636602112214909704156964470040073062999060000"},"('R', 0, 3)":{"1":"244972811478733221601373870742939901159449218873221661/642350636602112214909704156964470040073062999060000"},"('BA', 0, (), ((0, 2),), -62, 1)":{"1":"26767810214813408520985747641148522001707607675414464/341248775694872114170780333387374708788814718250625","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -61, 1)":{"1":"-243172097092799206700476658991234583662912109187585764/341248775694872114170780333387374708788814718250625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -60, 1)":{"1":"90523533154634580201298724707164833156894384352934/91708888926329512005047119964357621281594925625","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -59, 1)":{"1":"-105969324726450474411622295042205200050551946758034/91708888926329512005047119964357621281594925625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -58, 1)":{"1":"33564445636035015739650268351557795405729250639/26345558439048983626844906625785010422750625","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -57, 1)":{"1":"-35927662792271402509296244622549983985957476399/26345558439048983626844906625785010422750625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -56, 1)":{"1":"37798451514161023080970677891289749892985144449/26345558439048983626844906625785010422750625","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -55, 1)":{"1":"-39324451246637595636543011552187474036596736049/26345558439048983626844906625785010422750625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -54, 1)":{"1":"81191293508613252326113341570837519203751139493/52691116878097967253689813251570020845501250","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -53, 1)":{"1":"-83341553946168924787260575645829059506472776193/52691116878097967253689813251570020845501250","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -52, 1)":{"1":"30324111783538657739979692602243917698531057/18757962576752569332036245372577437111250","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -51, 1)":{"1":"-30888465561254334646487959912069652469868307/18757962576752569332036245372577437111250","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -50, 1)":{"1":"31377736534448579818032159212921677647957107/18757962576752569332036245372577437111250","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -49, 1)":{"1":"-31803459252903921085647307658886329551835567/18757962576752569332036245372577437111250","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -48, 1)":{"1":"93803445984696791827590404961225573588569/54687937541552680268327245984190778750","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -47, 1)":{"1":"-94746875750796101583541099848610770984419/54687937541552680268327245984190778750","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -46, 1)":{"1":"86526315780276271314596044518540811957/49513750603488166834157760058117500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -45, 1)":{"1":"-12453117180693827916472294442695205551/7073392943355452404879680008302500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -44, 1)":{"1":"87729212909110893012085642447992439477/49513750603488166834157760058117500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -43, 1)":{"1":"-88206948791096470362424658617229318827/49513750603488166834157760058117500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -42, 1)":{"1":"47924388845299731921264602733278773/26778664469166125924368718257500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -41, 1)":{"1":"-336753812538613917619354853593443511/187450651284162881470581027802500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -40, 1)":{"1":"200955508318423739553436200200131/111511392792482380410815602500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -39, 1)":{"1":"-100727593175328763148410244748593/55755696396241190205407801250","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -38, 1)":{"1":"201838505978900736473380222151611/111511392792482380410815602500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -37, 1)":{"1":"-202115122312069877120544361237039/111511392792482380410815602500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -36, 1)":{"1":"11366800239702685289664079087/6265741012107792347632500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -35, 1)":{"1":"-11372089403056146792843669937/6265741012107792347632500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -34, 1)":{"1":"11373351904732809929009970607/6265741012107792347632500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -33, 1)":{"1":"-11371757649342298991067914107/6265741012107792347632500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -32, 1)":{"1":"11369499861074639445900925567/6265741012107792347632500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -31, 1)":{"1":"-2843246156414367986326116148/1566435253026948086908125","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -30, 1)":{"1":"11369499861074639445900925567/6265741012107792347632500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -29, 1)":{"1":"-11371757649342298991067914107/6265741012107792347632500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -28, 1)":{"1":"11373351904732809929009970607/6265741012107792347632500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -27, 1)":{"1":"-11372089403056146792843669937/6265741012107792347632500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -26, 1)":{"1":"11366800239702685289664079087/6265741012107792347632500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -25, 1)":{"1":"-202115122312069877120544361237039/111511392792482380410815602500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -24, 1)":{"1":"201838505978900736473380222151611/111511392792482380410815602500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -23, 1)":{"1":"-100727593175328763148410244748593/55755696396241190205407801250","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -22, 1)":{"1":"200955508318423739553436200200131/111511392792482380410815602500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -21, 1)":{"1":"-336753812538613917619354853593443511/187450651284162881470581027802500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -20, 1)":{"1":"47924388845299731921264602733278773/26778664469166125924368718257500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -19, 1)":{"1":"-88206948791096470362424658617229318827/49513750603488166834157760058117500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -18, 1)":{"1":"87729212909110893012085642447992439477/49513750603488166834157760058117500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -17, 1)":{"1":"-12453117180693827916472294442695205551/7073392943355452404879680008302500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -16, 1)":{"1":"86526315780276271314596044518540811957/49513750603488166834157760058117500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -15, 1)":{"1":"-94746875750796101583541099848610770984419/54687937541552680268327245984190778750","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -14, 1)":{"1":"93803445984696791827590404961225573588569/54687937541552680268327245984190778750","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -13, 1)":{"1":"-31803459252903921085647307658886329551835567/18757962576752569332036245372577437111250","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -12, 1)":{"1":"31377736534448579818032159212921677647957107/18757962576752569332036245372577437111250","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -11, 1)":{"1":"-30888465561254334646487959912069652469868307/18757962576752569332036245372577437111250","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -10, 1)":{"1":"30324111783538657739979692602243917698531057/18757962576752569332036245372577437111250","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -9, 1)":{"1":"-83341553946168924787260575645829059506472776193/52691116878097967253689813251570020845501250","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -8, 1)":{"1":"81191293508613252326113341570837519203751139493/52691116878097967253689813251570020845501250","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -7, 1)":{"1":"-39324451246637595636543011552187474036596736049/26345558439048983626844906625785010422750625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -6, 1)":{"1":"37798451514161023080970677891289749892985144449/26345558439048983626844906625785010422750625","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -5, 1)":{"1":"-35927662792271402509296244622549983985957476399/26345558439048983626844906625785010422750625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -4, 1)":{"1":"33564445636035015739650268351557795405729250639/26345558439048983626844906625785010422750625","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -3, 1)":{"1":"-105969324726450474411622295042205200050551946758034/91708888926329512005047119964357621281594925625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -2, 1)":{"1":"90523533154634580201298724707164833156894384352934/91708888926329512005047119964357621281594925625","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -1, 1)":{"1":"-243172097092799206700476658991234583662912109187585764/341248775694872114170780333387374708788814718250625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), 0, 1)":{"1":"26767810214813408520985747641148522001707607675414464/341248775694872114170780333387374708788814718250625","pi2":"-16/3"},"('BA', 1, (2,), ((0, 1),), -62, 1)":{"1":"1857102018722109835152683942/6157640021368865976621675"},"('BA', 1, (), ((0, 3),), -62, 1)":{"1":"-928551009361054917576341971/6157640021368865976621675"},"('BA', 1, (1,), ((0, 2),), -62, 1)":{"1":"1857102018722109835152683942/6157640021368865976621675"},"('BA', 1, (1,), ((0, 1),), -62, 2)":{"1":"1857102018722109835152683942/6157640021368865976621675"},"('BA', 1, (), ((0, 2),), -62, 2)":{"1":"-928551009361054917576341971/6157640021368865976621675"},"('BA', 1, (2,), ((0, 1),), -61, 1)":{"1":"-1850745745151664554144558342/6157640021368865976621675"},"('BA', 1, (), ((0, 3),), -61, 1)":{"1":"1319461833943439699576066371/6157640021368865976621675"},"('BA', 1, (1,), ((0, 2),), -61, 1)":{"1":"-1850745745151664554144558342/6157640021368865976621675"},"('BA', 1, (1,), ((0, 1),), -61, 2)":{"1":"-1850745745151664554144558342/6157640021368865976621675"},"('BA', 1, (), ((0, 2),), -61, 2)":{"1":"1122417353259635988324172771/6157640021368865976621675"},"('BA', 1, (2,), ((0, 1),), -60, 1)":{"1":"30234184760248301634053822/100944918383096163551175"},"('BA', 1, (), ((0, 3),), -60, 1)":{"1":"-24807804544901382517939711/100944918383096163551175"},"('BA', 1, (1,), ((0, 2),), -60, 1)":{"1":"30234184760248301634053822/100944918383096163551175"},"('BA', 1, (1,), ((0, 1),), -60, 2)":{"1":"30234184760248301634053822/100944918383096163551175"},"('BA', 1, (), ((0, 2),), -60, 2)":{"1":"-19962448462512766667483311/100944918383096163551175"},"('BA', 1, (2,), ((0, 1),), -59, 1)":{"1":"-30126510180639665726265902/100944918383096163551175"},"('BA', 1, (), ((0, 3),), -59, 1)":{"1":"26907458847269782719804151/100944918383096163551175"},"('BA', 1, (1,), ((0, 2),), -59, 1)":{"1":"-30126510180639665726265902/100944918383096163551175"},"('BA', 1, (1,), ((0, 1),), -59, 2)":{"1":"-30126510180639665726265902/100944918383096163551175"},"('BA', 1, (), ((0, 2),), -59, 2)":{"1":"20985356968794807791468551/100944918383096163551175"},"('BA', 1, (2,), ((0, 1),), -58, 1)":{"1":"508762891663666223321578/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -58, 1)":{"1":"-482505555172163424770789/1710930820052477348325"},"('BA', 1, (1,), ((0, 2),), -58, 1)":{"1":"508762891663666223321578/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -58, 2)":{"1":"508762891663666223321578/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -58, 2)":{"1":"-368443500501998268215789/1710930820052477348325"},"('BA', 1, (2,), ((0, 1),), -57, 1)":{"1":"-506874968000160041419978/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -57, 1)":{"1":"503461507837082043878549/1710930820052477348325"},"('BA', 1, (1,), ((0, 2),), -57, 1)":{"1":"-506874968000160041419978/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -57, 2)":{"1":"-506874968000160041419978/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -57, 2)":{"1":"378449495918581032294269/1710930820052477348325"},"('BA', 1, (2,), ((0, 1),), -56, 1)":{"1":"504953922868873049309578/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -56, 1)":{"1":"-520750914018664972872149/1710930820052477348325"},"('BA', 1, (1,), ((0, 2),), -56, 1)":{"1":"504953922868873049309578/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -56, 2)":{"1":"504953922868873049309578/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -56, 2)":{"1":"-386613937726550748763469/1710930820052477348325"},"('BA', 1, (2,), ((0, 1),), -55, 1)":{"1":"-502998573360241646625778/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -55, 1)":{"1":"535416035333400493000649/1710930820052477348325"},"('BA', 1, (1,), ((0, 2),), -55, 1)":{"1":"-502998573360241646625778/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -55, 2)":{"1":"-502998573360241646625778/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -55, 2)":{"1":"393457661006760658156769/1710930820052477348325"},"('BA', 1, (2,), ((0, 1),), -54, 1)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -54, 1)":{"1":"-548108031234880688602769/1710930820052477348325"},"('BA', 1, (1,), ((0, 2),), -54, 1)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -54, 2)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -54, 2)":{"1":"-399305933628030944365589/1710930820052477348325"},"('BA', 1, (2,), ((0, 1),), -53, 1)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (), ((0, 3),), -53, 1)":{"1":"1677782296407890511731107/5132792460157432044975"},"('BA', 1, (1,), ((0, 2),), -53, 1)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (1,), ((0, 1),), -53, 2)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (), ((0, 2),), -53, 2)":{"1":"1213126074840114853970767/5132792460157432044975"},"('BA', 1, (2,), ((0, 1),), -52, 1)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (), ((0, 3),), -52, 1)":{"1":"-32217606106578341134199/96845140757687397075"},"('BA', 1, (1,), ((0, 2),), -52, 1)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -52, 2)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (), ((0, 2),), -52, 2)":{"1":"-23140603136007030939779/96845140757687397075"},"('BA', 1, (2,), ((0, 1),), -51, 1)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (), ((0, 3),), -51, 1)":{"1":"32721471734016938500799/96845140757687397075"},"('BA', 1, (1,), ((0, 2),), -51, 1)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -51, 2)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (), ((0, 2),), -51, 2)":{"1":"23362737444877810423979/96845140757687397075"},"('BA', 1, (2,), ((0, 1),), -50, 1)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (), ((0, 3),), -50, 1)":{"1":"-33177213572876643898799/96845140757687397075"},"('BA', 1, (1,), ((0, 2),), -50, 1)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -50, 2)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (), ((0, 2),), -50, 2)":{"1":"-23560225575050349429779/96845140757687397075"},"('BA', 1, (2,), ((0, 1),), -49, 1)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (), ((0, 3),), -49, 1)":{"1":"33592008760368031150271/96845140757687397075"},"('BA', 1, (1,), ((0, 2),), -49, 1)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -49, 2)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (), ((0, 2),), -49, 2)":{"1":"23736632723753583088451/96845140757687397075"},"('BA', 1, (2,), ((0, 1),), -48, 1)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (), ((0, 3),), -48, 1)":{"1":"-4853069085374663284553/13835020108241056725"},"('BA', 1, (1,), ((0, 2),), -48, 1)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (1,), ((0, 1),), -48, 2)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (), ((0, 2),), -48, 2)":{"1":"-3413535319896619717493/13835020108241056725"},"('BA', 1, (2,), ((0, 1),), -47, 1)":{"1":"-561365202194213936938/1976431444034436675"},"('BA', 1, (), ((0, 3),), -47, 1)":{"1":"4902875157764331088763/13835020108241056725"},"('BA', 1, (1,), ((0, 2),), -47, 1)":{"1":"-561365202194213936938/1976431444034436675"},"('BA', 1, (1,), ((0, 1),), -47, 2)":{"1":"-561365202194213936938/1976431444034436675"},"('BA', 1, (), ((0, 2),), -47, 2)":{"1":"3433826682722039934023/13835020108241056725"},"('BA', 1, (2,), ((0, 1),), -46, 1)":{"1":"11886678538121254454/42051732851796525"},"('BA', 1, (), ((0, 3),), -46, 1)":{"1":"-105293524468904104129/294362129962575675"},"('BA', 1, (1,), ((0, 2),), -46, 1)":{"1":"11886678538121254454/42051732851796525"},"('BA', 1, (1,), ((0, 1),), -46, 2)":{"1":"11886678538121254454/42051732851796525"},"('BA', 1, (), ((0, 2),), -46, 2)":{"1":"-73448449676164247359/294362129962575675"},"('BA', 1, (2,), ((0, 1),), -45, 1)":{"1":"-11828171779370928854/42051732851796525"},"('BA', 1, (), ((0, 3),), -45, 1)":{"1":"106196937655490014129/294362129962575675"},"('BA', 1, (1,), ((0, 2),), -45, 1)":{"1":"-11828171779370928854/42051732851796525"},"('BA', 1, (1,), ((0, 1),), -45, 2)":{"1":"-11828171779370928854/42051732851796525"},"('BA', 1, (), ((0, 2),), -45, 2)":{"1":"73797769441644132559/294362129962575675"},"('BA', 1, (2,), ((0, 1),), -44, 1)":{"1":"11768364870426151574/42051732851796525"},"('BA', 1, (), ((0, 3),), -44, 1)":{"1":"-107034234380716896049/294362129962575675"},"('BA', 1, (1,), ((0, 2),), -44, 1)":{"1":"11768364870426151574/42051732851796525"},"('BA', 1, (1,), ((0, 1),), -44, 2)":{"1":"11768364870426151574/42051732851796525"},"('BA', 1, (), ((0, 2),), -44, 2)":{"1":"-74111755713604213279/294362129962575675"},"('BA', 1, (2,), ((0, 1),), -43, 1)":{"1":"-1064290792140982834/3822884804708775"},"('BA', 1, (), ((0, 3),), -43, 1)":{"1":"107811688427316617449/294362129962575675"},"('BA', 1, (1,), ((0, 2),), -43, 1)":{"1":"-1064290792140982834/3822884804708775"},"('BA', 1, (1,), ((0, 1),), -43, 2)":{"1":"-1064290792140982834/3822884804708775"},"('BA', 1, (), ((0, 2),), -43, 2)":{"1":"74393441962372228279/294362129962575675"},"('BA', 1, (2,), ((0, 1),), -42, 1)":{"1":"24618625978670038/88904297783925"},"('BA', 1, (), ((0, 3),), -42, 1)":{"1":"-2524060164033889963/6845630929362225"},"('BA', 1, (1,), ((0, 2),), -42, 1)":{"1":"24618625978670038/88904297783925"},"('BA', 1, (1,), ((0, 1),), -42, 2)":{"1":"24618625978670038/88904297783925"},"('BA', 1, (), ((0, 2),), -42, 2)":{"1":"-1735938632106343213/6845630929362225"},"('BA', 1, (2,), ((0, 1),), -41, 1)":{"1":"-171382069340995066/622330084487475"},"('BA', 1, (), ((0, 3),), -41, 1)":{"1":"362815331491980109/977947275623175"},"('BA', 1, (1,), ((0, 2),), -41, 1)":{"1":"-171382069340995066/622330084487475"},"('BA', 1, (1,), ((0, 1),), -41, 2)":{"1":"-171382069340995066/622330084487475"},"('BA', 1, (), ((0, 2),), -41, 2)":{"1":"1741154350909666813/6845630929362225"},"('BA', 1, (2,), ((0, 1),), -40, 1)":{"1":"4156356762387626/15178782548475"},"('BA', 1, (), ((0, 3),), -40, 1)":{"1":"-8899926660942149/23852372576175"},"('BA', 1, (1,), ((0, 2),), -40, 1)":{"1":"4156356762387626/15178782548475"},"('BA', 1, (1,), ((0, 1),), -40, 2)":{"1":"4156356762387626/15178782548475"},"('BA', 1, (), ((0, 2),), -40, 2)":{"1":"-42579724409863493/166966608033225"},"('BA', 1, (2,), ((0, 1),), -39, 1)":{"1":"-4132070710310066/15178782548475"},"('BA', 1, (), ((0, 3),), -39, 1)":{"1":"8947216582223609/23852372576175"},"('BA', 1, (1,), ((0, 2),), -39, 1)":{"1":"-4132070710310066/15178782548475"},"('BA', 1, (1,), ((0, 1),), -39, 2)":{"1":"-4132070710310066/15178782548475"},"('BA', 1, (), ((0, 2),), -39, 2)":{"1":"42678452491135313/166966608033225"},"('BA', 1, (2,), ((0, 1),), -38, 1)":{"1":"4107161938948466/15178782548475"},"('BA', 1, (), ((0, 3),), -38, 1)":{"1":"-8991251731595009/23852372576175"},"('BA', 1, (1,), ((0, 2),), -38, 1)":{"1":"4107161938948466/15178782548475"},"('BA', 1, (1,), ((0, 1),), -38, 2)":{"1":"4107161938948466/15178782548475"},"('BA', 1, (), ((0, 2),), -38, 2)":{"1":"-42764076392690813/166966608033225"},"('BA', 1, (2,), ((0, 1),), -37, 1)":{"1":"-4081597673603666/15178782548475"},"('BA', 1, (), ((0, 3),), -37, 1)":{"1":"9032227596904817/23852372576175"},"('BA', 1, (1,), ((0, 2),), -37, 1)":{"1":"-4081597673603666/15178782548475"},"('BA', 1, (1,), ((0, 1),), -37, 2)":{"1":"-4081597673603666/15178782548475"},"('BA', 1, (), ((0, 2),), -37, 2)":{"1":"42837190191576941/166966608033225"},"('BA', 1, (2,), ((0, 1),), -36, 1)":{"1":"109603850869418/410237366175"},"('BA', 1, (), ((0, 3),), -36, 1)":{"1":"-245143568930141/644658718275"},"('BA', 1, (1,), ((0, 2),), -36, 1)":{"1":"109603850869418/410237366175"},"('BA', 1, (1,), ((0, 1),), -36, 2)":{"1":"109603850869418/410237366175"},"('BA', 1, (), ((0, 2),), -36, 2)":{"1":"-1159413081146393/4512611027925"},"('BA', 1, (2,), ((0, 1),), -35, 1)":{"1":"-108874539996218/410237366175"},"('BA', 1, (), ((0, 3),), -35, 1)":{"1":"82032872961047/214886239425"},"('BA', 1, (1,), ((0, 2),), -35, 1)":{"1":"-108874539996218/410237366175"},"('BA', 1, (1,), ((0, 1),), -35, 2)":{"1":"-108874539996218/410237366175"},"('BA', 1, (), ((0, 2),), -35, 2)":{"1":"1160750151080593/4512611027925"},"('BA', 1, (2,), ((0, 1),), -34, 1)":{"1":"108124391669498/410237366175"},"('BA', 1, (), ((0, 3),), -34, 1)":{"1":"-576293018625809/1504203675975"},"('BA', 1, (1,), ((0, 2),), -34, 1)":{"1":"108124391669498/410237366175"},"('BA', 1, (1,), ((0, 1),), -34, 2)":{"1":"108124391669498/410237366175"},"('BA', 1, (), ((0, 2),), -34, 2)":{"1":"-1161781605029833/4512611027925"},"('BA', 1, (2,), ((0, 1),), -33, 1)":{"1":"-107352180156698/410237366175"},"('BA', 1, (), ((0, 3),), -33, 1)":{"1":"578196919424609/1504203675975"},"('BA', 1, (1,), ((0, 2),), -33, 1)":{"1":"-107352180156698/410237366175"},"('BA', 1, (1,), ((0, 1),), -33, 2)":{"1":"-107352180156698/410237366175"},"('BA', 1, (), ((0, 2),), -33, 2)":{"1":"1162513874567833/4512611027925"},"('BA', 1, (2,), ((0, 1),), -32, 1)":{"1":"1172122251245278/4512611027925"},"('BA', 1, (), ((0, 3),), -32, 1)":{"1":"-579947265520289/1504203675975"},"('BA', 1, (1,), ((0, 2),), -32, 1)":{"1":"1172122251245278/4512611027925"},"('BA', 1, (1,), ((0, 1),), -32, 2)":{"1":"1172122251245278/4512611027925"},"('BA', 1, (), ((0, 2),), -32, 2)":{"1":"-1162951461091753/4512611027925"},"('BA', 1, (2,), ((0, 1),), -31, 1)":{"1":"-1163097029189428/4512611027925"},"('BA', 1, (), ((0, 3),), -31, 1)":{"1":"581548514594714/1504203675975"},"('BA', 1, (1,), ((0, 2),), -31, 1)":{"1":"-1163097029189428/4512611027925"},"('BA', 1, (1,), ((0, 1),), -31, 2)":{"1":"-1163097029189428/4512611027925"},"('BA', 1, (), ((0, 2),), -31, 2)":{"1":"1163097029189428/4512611027925"},"('BA', 1, (2,), ((0, 1),), -30, 1)":{"1":"1172122251245278/4512611027925"},"('BA', 1, (), ((0, 3),), -30, 1)":{"1":"-592174985724989/1504203675975"},"('BA', 1, (1,), ((0, 2),), -30, 1)":{"1":"1172122251245278/4512611027925"},"('BA', 1, (1,), ((0, 1),), -30, 2)":{"1":"1172122251245278/4512611027925"},"('BA', 1, (), ((0, 2),), -30, 2)":{"1":"-1181293041398803/4512611027925"},"('BA', 1, (2,), ((0, 1),), -29, 1)":{"1":"-107352180156698/410237366175"},"('BA', 1, (), ((0, 3),), -29, 1)":{"1":"602677062299069/1504203675975"},"('BA', 1, (1,), ((0, 2),), -29, 1)":{"1":"-107352180156698/410237366175"},"('BA', 1, (1,), ((0, 1),), -29, 2)":{"1":"-107352180156698/410237366175"},"('BA', 1, (), ((0, 2),), -29, 2)":{"1":"1199234088879523/4512611027925"},"('BA', 1, (2,), ((0, 1),), -28, 1)":{"1":"108124391669498/410237366175"},"('BA', 1, (), ((0, 3),), -28, 1)":{"1":"-613075289738669/1504203675975"},"('BA', 1, (1,), ((0, 2),), -28, 1)":{"1":"108124391669498/410237366175"},"('BA', 1, (1,), ((0, 1),), -28, 2)":{"1":"108124391669498/410237366175"},"('BA', 1, (), ((0, 2),), -28, 2)":{"1":"-1216955011699123/4512611027925"},"('BA', 1, (2,), ((0, 1),), -27, 1)":{"1":"-108874539996218/410237366175"},"('BA', 1, (), ((0, 3),), -27, 1)":{"1":"623389829231069/1504203675975"},"('BA', 1, (1,), ((0, 2),), -27, 1)":{"1":"-108874539996218/410237366175"},"('BA', 1, (1,), ((0, 1),), -27, 2)":{"1":"-108874539996218/410237366175"},"('BA', 1, (), ((0, 2),), -27, 2)":{"1":"176355675548029/644658718275"},"('BA', 1, (2,), ((0, 1),), -26, 1)":{"1":"109603850869418/410237366175"},"('BA', 1, (), ((0, 3),), -26, 1)":{"1":"-1900922096179807/4512611027925"},"('BA', 1, (1,), ((0, 2),), -26, 1)":{"1":"109603850869418/410237366175"},"('BA', 1, (1,), ((0, 1),), -26, 2)":{"1":"109603850869418/410237366175"},"('BA', 1, (), ((0, 2),), -26, 2)":{"1":"-59612935141943/214886239425"},"('BA', 1, (2,), ((0, 1),), -25, 1)":{"1":"-4081597673603666/15178782548475"},"('BA', 1, (), ((0, 3),), -25, 1)":{"1":"71467130050587259/166966608033225"},"('BA', 1, (1,), ((0, 2),), -25, 1)":{"1":"-4081597673603666/15178782548475"},"('BA', 1, (1,), ((0, 1),), -25, 2)":{"1":"-4081597673603666/15178782548475"},"('BA', 1, (), ((0, 2),), -25, 2)":{"1":"2236093267985891/7950790858725"},"('BA', 1, (2,), ((0, 1),), -24, 1)":{"1":"4107161938948466/15178782548475"},"('BA', 1, (), ((0, 3),), -24, 1)":{"1":"-14519516372826863/33393321606645"},"('BA', 1, (1,), ((0, 2),), -24, 1)":{"1":"4107161938948466/15178782548475"},"('BA', 1, (1,), ((0, 1),), -24, 2)":{"1":"4107161938948466/15178782548475"},"('BA', 1, (), ((0, 2),), -24, 2)":{"1":"-2266356488770259/7950790858725"},"('BA', 1, (2,), ((0, 1),), -23, 1)":{"1":"-4132070710310066/15178782548475"},"('BA', 1, (), ((0, 3),), -23, 1)":{"1":"14745563472933383/33393321606645"},"('BA', 1, (1,), ((0, 2),), -23, 1)":{"1":"-4132070710310066/15178782548475"},"('BA', 1, (1,), ((0, 1),), -23, 2)":{"1":"-4132070710310066/15178782548475"},"('BA', 1, (), ((0, 2),), -23, 2)":{"1":"2296528720746959/7950790858725"},"('BA', 1, (2,), ((0, 1),), -22, 1)":{"1":"4156356762387626/15178782548475"},"('BA', 1, (), ((0, 3),), -22, 1)":{"1":"-14972057306439323/33393321606645"},"('BA', 1, (1,), ((0, 2),), -22, 1)":{"1":"4156356762387626/15178782548475"},"('BA', 1, (1,), ((0, 1),), -22, 2)":{"1":"4156356762387626/15178782548475"},"('BA', 1, (), ((0, 2),), -22, 2)":{"1":"-2326672588698299/7950790858725"},"('BA', 1, (2,), ((0, 1),), -21, 1)":{"1":"-171382069340995066/622330084487475"},"('BA', 1, (), ((0, 3),), -21, 1)":{"1":"623180193561795283/1369126185872445"},"('BA', 1, (1,), ((0, 2),), -21, 1)":{"1":"-171382069340995066/622330084487475"},"('BA', 1, (1,), ((0, 1),), -21, 2)":{"1":"-171382069340995066/622330084487475"},"('BA', 1, (), ((0, 2),), -21, 2)":{"1":"96631008313915459/325982425207725"},"('BA', 1, (2,), ((0, 1),), -20, 1)":{"1":"24618625978670038/88904297783925"},"('BA', 1, (), ((0, 3),), -20, 1)":{"1":"-632568487407777763/1369126185872445"},"('BA', 1, (1,), ((0, 2),), -20, 1)":{"1":"24618625978670038/88904297783925"},"('BA', 1, (1,), ((0, 1),), -20, 2)":{"1":"24618625978670038/88904297783925"},"('BA', 1, (), ((0, 2),), -20, 2)":{"1":"-685109922869614213/2281876976454075"},"('BA', 1, (2,), ((0, 1),), -19, 1)":{"1":"-1064290792140982834/3822884804708775"},"('BA', 1, (), ((0, 3),), -19, 1)":{"1":"27607896911450083441/58872425992515135"},"('BA', 1, (1,), ((0, 2),), -19, 1)":{"1":"-1064290792140982834/3822884804708775"},"('BA', 1, (1,), ((0, 1),), -19, 2)":{"1":"-1064290792140982834/3822884804708775"},"('BA', 1, (), ((0, 2),), -19, 2)":{"1":"29835780009113042719/98120709987525225"},"('BA', 1, (2,), ((0, 1),), -18, 1)":{"1":"11768364870426151574/42051732851796525"},"('BA', 1, (), ((0, 3),), -18, 1)":{"1":"-28020285579646457401/58872425992515135"},"('BA', 1, (1,), ((0, 2),), -18, 1)":{"1":"11768364870426151574/42051732851796525"},"('BA', 1, (1,), ((0, 1),), -18, 2)":{"1":"11768364870426151574/42051732851796525"},"('BA', 1, (), ((0, 2),), -18, 2)":{"1":"-30215117490787302919/98120709987525225"},"('BA', 1, (2,), ((0, 1),), -17, 1)":{"1":"-11828171779370928854/42051732851796525"},"('BA', 1, (), ((0, 3),), -17, 1)":{"1":"28438933942259898361/58872425992515135"},"('BA', 1, (1,), ((0, 2),), -17, 1)":{"1":"-11828171779370928854/42051732851796525"},"('BA', 1, (1,), ((0, 1),), -17, 2)":{"1":"-11828171779370928854/42051732851796525"},"('BA', 1, (), ((0, 2),), -17, 2)":{"1":"3399875387761069311/10902301109725025"},"('BA', 1, (2,), ((0, 1),), -16, 1)":{"1":"11886678538121254454/42051732851796525"},"('BA', 1, (), ((0, 3),), -16, 1)":{"1":"-28865344966328447881/58872425992515135"},"('BA', 1, (1,), ((0, 2),), -16, 1)":{"1":"11886678538121254454/42051732851796525"},"('BA', 1, (1,), ((0, 1),), -16, 2)":{"1":"11886678538121254454/42051732851796525"},"('BA', 1, (), ((0, 2),), -16, 2)":{"1":"-3443149994723456111/10902301109725025"},"('BA', 1, (2,), ((0, 1),), -15, 1)":{"1":"-561365202194213936938/1976431444034436675"},"('BA', 1, (), ((0, 3),), -15, 1)":{"1":"1377158817662832317387/2767004021648211345"},"('BA', 1, (1,), ((0, 2),), -15, 1)":{"1":"-561365202194213936938/1976431444034436675"},"('BA', 1, (1,), ((0, 1),), -15, 2)":{"1":"-561365202194213936938/1976431444034436675"},"('BA', 1, (), ((0, 2),), -15, 2)":{"1":"163899486962850191967/512408152157076175"},"('BA', 1, (2,), ((0, 1),), -14, 1)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (), ((0, 3),), -14, 1)":{"1":"-1398188048227358723609/2767004021648211345"},"('BA', 1, (1,), ((0, 2),), -14, 1)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (1,), ((0, 1),), -14, 2)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (), ((0, 2),), -14, 2)":{"1":"-498052321975298320471/1537224456471228525"},"('BA', 1, (2,), ((0, 1),), -13, 1)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (), ((0, 3),), -13, 1)":{"1":"9939106272493355801903/19369028151537479415"},"('BA', 1, (1,), ((0, 2),), -13, 1)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -13, 2)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (), ((0, 2),), -13, 2)":{"1":"3532043780533661890897/10760571195298599675"},"('BA', 1, (2,), ((0, 1),), -12, 1)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (), ((0, 3),), -12, 1)":{"1":"-10096442378093537173151/19369028151537479415"},"('BA', 1, (1,), ((0, 2),), -12, 1)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -12, 2)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (), ((0, 2),), -12, 2)":{"1":"-3579191637093985601473/10760571195298599675"},"('BA', 1, (2,), ((0, 1),), -11, 1)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (), ((0, 3),), -11, 1)":{"1":"10260509440083031116431/19369028151537479415"},"('BA', 1, (1,), ((0, 2),), -11, 1)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -11, 2)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (), ((0, 2),), -11, 2)":{"1":"1209380562150996998691/3586857065099533225"},"('BA', 1, (2,), ((0, 1),), -10, 1)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (), ((0, 3),), -10, 1)":{"1":"-10432798977207196667591/19369028151537479415"},"('BA', 1, (1,), ((0, 2),), -10, 1)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -10, 2)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (), ((0, 2),), -10, 2)":{"1":"-1226436945397624149691/3586857065099533225"},"('BA', 1, (2,), ((0, 1),), -9, 1)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (), ((0, 3),), -9, 1)":{"1":"562607364645228933106291/1026558492031486408995"},"('BA', 1, (1,), ((0, 2),), -9, 1)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (1,), ((0, 1),), -9, 2)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (), ((0, 2),), -9, 2)":{"1":"65953827342564515958183/190103424450275260925"},"('BA', 1, (2,), ((0, 1),), -8, 1)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -8, 1)":{"1":"-190982996978441302433537/342186164010495469665"},"('BA', 1, (1,), ((0, 2),), -8, 1)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -8, 2)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -8, 2)":{"1":"-200903136818897952049349/570310273350825782775"},"('BA', 1, (2,), ((0, 1),), -7, 1)":{"1":"-502998573360241646625778/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -7, 1)":{"1":"194715936949464889375337/342186164010495469665"},"('BA', 1, (1,), ((0, 2),), -7, 1)":{"1":"-502998573360241646625778/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -7, 2)":{"1":"-502998573360241646625778/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -7, 2)":{"1":"204179828571240878364929/570310273350825782775"},"('BA', 1, (2,), ((0, 1),), -6, 1)":{"1":"504953922868873049309578/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -6, 1)":{"1":"-198822170917590835011317/342186164010495469665"},"('BA', 1, (1,), ((0, 2),), -6, 1)":{"1":"504953922868873049309578/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -6, 2)":{"1":"504953922868873049309578/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -6, 2)":{"1":"-207764636003731783285229/570310273350825782775"},"('BA', 1, (2,), ((0, 1),), -5, 1)":{"1":"-506874968000160041419978/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -5, 1)":{"1":"203432679232679616076277/342186164010495469665"},"('BA', 1, (1,), ((0, 2),), -5, 1)":{"1":"-506874968000160041419978/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -5, 2)":{"1":"-506874968000160041419978/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -5, 2)":{"1":"211766813360579683515229/570310273350825782775"},"('BA', 1, (2,), ((0, 1),), -4, 1)":{"1":"508762891663666223321578/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -4, 1)":{"1":"-208756623963767049038789/342186164010495469665"},"('BA', 1, (1,), ((0, 2),), -4, 1)":{"1":"508762891663666223321578/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -4, 2)":{"1":"508762891663666223321578/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -4, 2)":{"1":"-216360760941778059475789/570310273350825782775"},"('BA', 1, (2,), ((0, 1),), -3, 1)":{"1":"-30126510180639665726265902/100944918383096163551175"},"('BA', 1, (), ((0, 3),), -3, 1)":{"1":"12694414338929842891798711/20188983676619232710235"},"('BA', 1, (1,), ((0, 2),), -3, 1)":{"1":"-30126510180639665726265902/100944918383096163551175"},"('BA', 1, (1,), ((0, 1),), -3, 2)":{"1":"-30126510180639665726265902/100944918383096163551175"},"('BA', 1, (), ((0, 2),), -3, 2)":{"1":"13089221130828174553687751/33648306127698721183725"},"('BA', 1, (2,), ((0, 1),), -2, 1)":{"1":"30234184760248301634053822/100944918383096163551175"},"('BA', 1, (), ((0, 3),), -2, 1)":{"1":"-13178949947168704476844351/20188983676619232710235"},"('BA', 1, (1,), ((0, 2),), -2, 1)":{"1":"30234184760248301634053822/100944918383096163551175"},"('BA', 1, (1,), ((0, 1),), -2, 2)":{"1":"30234184760248301634053822/100944918383096163551175"},"('BA', 1, (), ((0, 2),), -2, 2)":{"1":"-13501973685994612200208111/33648306127698721183725"},"('BA', 1, (2,), ((0, 1),), -1, 1)":{"1":"-1850745745151664554144558342/6157640021368865976621675"},"('BA', 1, (), ((0, 3),), -1, 1)":{"1":"846555080302310792571521731/1231528004273773195324335"},"('BA', 1, (1,), ((0, 2),), -1, 1)":{"1":"-1850745745151664554144558342/6157640021368865976621675"},"('BA', 1, (1,), ((0, 1),), -1, 2)":{"1":"-1850745745151664554144558342/6157640021368865976621675"},"('BA', 1, (), ((0, 2),), -1, 2)":{"1":"859691379014564373321647971/2052546673789621992207225"},"('BA', 1, (2,), ((0, 1),), 0, 1)":{"1":"1857102018722109835152683942/6157640021368865976621675"},"('BA', 1, (), ((0, 3),), 0, 1)":{"1":"-928551009361054917576341971/1231528004273773195324335"},"('BA', 1, (1,), ((0, 2),), 0, 1)":{"1":"1857102018722109835152683942/6157640021368865976621675"},"('BA', 1, (1,), ((0, 1),), 0, 2)":{"1":"1857102018722109835152683942/6157640021368865976621675"},"('BA', 1, (), ((0, 2),), 0, 2)":{"1":"-928551009361054917576341971/2052546673789621992207225"},"('BA', 1, (), ((0, 1),), -62, 3)":{"1":"-928551009361054917576341971/6157640021368865976621675"},"('BA', 1, (), ((0, 1),), -61, 3)":{"1":"925372872575832277072279171/6157640021368865976621675"},"('BA', 1, (), ((0, 1),), -60, 3)":{"1":"-15117092380124150817026911/100944918383096163551175"},"('BA', 1, (), ((0, 1),), -59, 3)":{"1":"15063255090319832863132951/100944918383096163551175"},"('BA', 1, (), ((0, 1),), -58, 3)":{"1":"-254381445831833111660789/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -57, 3)":{"1":"253437484000080020709989/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -56, 3)":{"1":"-252476961434436524654789/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -55, 3)":{"1":"251499286680120823312889/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -54, 3)":{"1":"-250503836021181200128409/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -53, 3)":{"1":"748469853272339196210427/5132792460157432044975"},"('BA', 1, (), ((0, 1),), -52, 3)":{"1":"-14063600165435720745359/96845140757687397075"},"('BA', 1, (), ((0, 1),), -51, 3)":{"1":"14004003155738682347159/96845140757687397075"},"('BA', 1, (), ((0, 1),), -50, 3)":{"1":"-13943237577224054960759/96845140757687397075"},"('BA', 1, (), ((0, 1),), -49, 3)":{"1":"13881256687139135026631/96845140757687397075"},"('BA', 1, (), ((0, 1),), -48, 3)":{"1":"-282000222059796592919/1976431444034436675"},"('BA', 1, (), ((0, 1),), -47, 3)":{"1":"280682601097106968469/1976431444034436675"},"('BA', 1, (), ((0, 1),), -46, 3)":{"1":"-5943339269060627227/42051732851796525"},"('BA', 1, (), ((0, 1),), -45, 3)":{"1":"5914085889685464427/42051732851796525"},"('BA', 1, (), ((0, 1),), -44, 3)":{"1":"-5884182435213075787/42051732851796525"},"('BA', 1, (), ((0, 1),), -43, 3)":{"1":"532145396070491417/3822884804708775"},"('BA', 1, (), ((0, 1),), -42, 3)":{"1":"-12309312989335019/88904297783925"},"('BA', 1, (), ((0, 1),), -41, 3)":{"1":"85691034670497533/622330084487475"},"('BA', 1, (), ((0, 1),), -40, 3)":{"1":"-2078178381193813/15178782548475"},"('BA', 1, (), ((0, 1),), -39, 3)":{"1":"2066035355155033/15178782548475"},"('BA', 1, (), ((0, 1),), -38, 3)":{"1":"-2053580969474233/15178782548475"},"('BA', 1, (), ((0, 1),), -37, 3)":{"1":"2040798836801833/15178782548475"},"('BA', 1, (), ((0, 1),), -36, 3)":{"1":"-54801925434709/410237366175"},"('BA', 1, (), ((0, 1),), -35, 3)":{"1":"54437269998109/410237366175"},"('BA', 1, (), ((0, 1),), -34, 3)":{"1":"-54062195834749/410237366175"},"('BA', 1, (), ((0, 1),), -33, 3)":{"1":"53676090078349/410237366175"},"('BA', 1, (), ((0, 1),), -32, 3)":{"1":"-586061125622639/4512611027925"},"('BA', 1, (), ((0, 1),), -31, 3)":{"1":"581548514594714/4512611027925"},"('BA', 1, (), ((0, 1),), -30, 3)":{"1":"-586061125622639/4512611027925"},"('BA', 1, (), ((0, 1),), -29, 3)":{"1":"53676090078349/410237366175"},"('BA', 1, (), ((0, 1),), -28, 3)":{"1":"-54062195834749/410237366175"},"('BA', 1, (), ((0, 1),), -27, 3)":{"1":"54437269998109/410237366175"},"('BA', 1, (), ((0, 1),), -26, 3)":{"1":"-54801925434709/410237366175"},"('BA', 1, (), ((0, 1),), -25, 3)":{"1":"2040798836801833/15178782548475"},"('BA', 1, (), ((0, 1),), -24, 3)":{"1":"-2053580969474233/15178782548475"},"('BA', 1, (), ((0, 1),), -23, 3)":{"1":"2066035355155033/15178782548475"},"('BA', 1, (), ((0, 1),), -22, 3)":{"1":"-2078178381193813/15178782548475"},"('BA', 1, (), ((0, 1),), -21, 3)":{"1":"85691034670497533/622330084487475"},"('BA', 1, (), ((0, 1),), -20, 3)":{"1":"-12309312989335019/88904297783925"},"('BA', 1, (), ((0, 1),), -19, 3)":{"1":"532145396070491417/3822884804708775"},"('BA', 1, (), ((0, 1),), -18, 3)":{"1":"-5884182435213075787/42051732851796525"},"('BA', 1, (), ((0, 1),), -17, 3)":{"1":"5914085889685464427/42051732851796525"},"('BA', 1, (), ((0, 1),), -16, 3)":{"1":"-5943339269060627227/42051732851796525"},"('BA', 1, (), ((0, 1),), -15, 3)":{"1":"280682601097106968469/1976431444034436675"},"('BA', 1, (), ((0, 1),), -14, 3)":{"1":"-282000222059796592919/1976431444034436675"},"('BA', 1, (), ((0, 1),), -13, 3)":{"1":"13881256687139135026631/96845140757687397075"},"('BA', 1, (), ((0, 1),), -12, 3)":{"1":"-13943237577224054960759/96845140757687397075"},"('BA', 1, (), ((0, 1),), -11, 3)":{"1":"14004003155738682347159/96845140757687397075"},"('BA', 1, (), ((0, 1),), -10, 3)":{"1":"-14063600165435720745359/96845140757687397075"},"('BA', 1, (), ((0, 1),), -9, 3)":{"1":"748469853272339196210427/5132792460157432044975"},"('BA', 1, (), ((0, 1),), -8, 3)":{"1":"-250503836021181200128409/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -7, 3)":{"1":"251499286680120823312889/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -6, 3)":{"1":"-252476961434436524654789/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -5, 3)":{"1":"253437484000080020709989/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -4, 3)":{"1":"-254381445831833111660789/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -3, 3)":{"1":"15063255090319832863132951/100944918383096163551175"},"('BA', 1, (), ((0, 1),), -2, 3)":{"1":"-15117092380124150817026911/100944918383096163551175"},"('BA', 1, (), ((0, 1),), -1, 3)":{"1":"925372872575832277072279171/6157640021368865976621675"},"('BA', 1, (), ((0, 1),), 0, 3)":{"1":"-928551009361054917576341971/6157640021368865976621675"},"('BA', 1, (-2,), ((0, 1),), -62, 1)":{"1":"-1857102018722109835152683942/6157640021368865976621675"},"('BA', 0, (), ((0, 3),), -62, 1)":{"1":"928551009361054917576341971/2052546673789621992207225"},"('BA', 1, (-2,), ((0, 1),), -61, 1)":{"1":"1850745745151664554144558342/6157640021368865976621675"},"('BA', 0, (), ((0, 3),), -61, 1)":{"1":"-794009885453296469571016771/2052546673789621992207225"},"('BA', 1, (-2,), ((0, 1),), -60, 1)":{"1":"-30234184760248301634053822/100944918383096163551175"},"('BA', 0, (), ((0, 3),), -60, 1)":{"1":"11886854991865073583389311/33648306127698721183725"},"('BA', 1, (-2,), ((0, 1),), -59, 1)":{"1":"30126510180639665726265902/100944918383096163551175"},"('BA', 0, (), ((0, 3),), -59, 1)":{"1":"-3705062390445505414747517/11216102042566240394575"},"('BA', 1, (-2,), ((0, 1),), -58, 1)":{"1":"-508762891663666223321578/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -58, 1)":{"1":"59446692017241002430263/190103424450275260925"},"('BA', 1, (-2,), ((0, 1),), -57, 1)":{"1":"506874968000160041419978/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -57, 1)":{"1":"-56698714240359782106823/190103424450275260925"},"('BA', 1, (-2,), ((0, 1),), -56, 1)":{"1":"-504953922868873049309578/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -56, 1)":{"1":"163052310573027041915669/570310273350825782775"},"('BA', 1, (-2,), ((0, 1),), -55, 1)":{"1":"502998573360241646625778/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -55, 1)":{"1":"-156860370462360933416969/570310273350825782775"},"('BA', 1, (-2,), ((0, 1),), -54, 1)":{"1":"-501007672042362400256818/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -54, 1)":{"1":"151302437616614703970289/570310273350825782775"},"('BA', 1, (-2,), ((0, 1),), -53, 1)":{"1":"1496939706544678392420854/5132792460157432044975"},"('BA', 0, (), ((0, 3),), -53, 1)":{"1":"-438699038893822091036867/1710930820052477348325"},"('BA', 1, (-2,), ((0, 1),), -52, 1)":{"1":"-28127200330871441490718/96845140757687397075"},"('BA', 0, (), ((0, 3),), -52, 1)":{"1":"8012264851721513949079/32281713585895799025"},"('BA', 1, (-2,), ((0, 1),), -51, 1)":{"1":"28008006311477364694318/96845140757687397075"},"('BA', 0, (), ((0, 3),), -51, 1)":{"1":"-7764846962979263629279/32281713585895799025"},"('BA', 1, (-2,), ((0, 1),), -50, 1)":{"1":"-27886475154448109921518/96845140757687397075"},"('BA', 0, (), ((0, 3),), -50, 1)":{"1":"7531912245339858648079/32281713585895799025"},"('BA', 1, (-2,), ((0, 1),), -49, 1)":{"1":"27762513374278270053262/96845140757687397075"},"('BA', 0, (), ((0, 3),), -49, 1)":{"1":"-7311005996062836318751/32281713585895799025"},"('BA', 1, (-2,), ((0, 1),), -48, 1)":{"1":"-564000444119593185838/1976431444034436675"},"('BA', 0, (), ((0, 3),), -48, 1)":{"1":"1014312377433213772393/4611673369413685575"},"('BA', 1, (-2,), ((0, 1),), -47, 1)":{"1":"561365202194213936938/1976431444034436675"},"('BA', 0, (), ((0, 3),), -47, 1)":{"1":"-985412557651554676123/4611673369413685575"},"('BA', 1, (-2,), ((0, 1),), -46, 1)":{"1":"-11886678538121254454/42051732851796525"},"('BA', 0, (), ((0, 3),), -46, 1)":{"1":"20373325021597819409/98120709987525225"},"('BA', 1, (-2,), ((0, 1),), -45, 1)":{"1":"11828171779370928854/42051732851796525"},"('BA', 0, (), ((0, 3),), -45, 1)":{"1":"-19799155751900996609/98120709987525225"},"('BA', 1, (-2,), ((0, 1),), -44, 1)":{"1":"-11768364870426151574/42051732851796525"},"('BA', 0, (), ((0, 3),), -44, 1)":{"1":"19240957935083075329/98120709987525225"},"('BA', 1, (-2,), ((0, 1),), -43, 1)":{"1":"1064290792140982834/3822884804708775"},"('BA', 0, (), ((0, 3),), -43, 1)":{"1":"-18696364520798246329/98120709987525225"},"('BA', 1, (-2,), ((0, 1),), -42, 1)":{"1":"-24618625978670038/88904297783925"},"('BA', 0, (), ((0, 3),), -42, 1)":{"1":"422402745560431963/2281876976454075"},"('BA', 1, (-2,), ((0, 1),), -41, 1)":{"1":"171382069340995066/622330084487475"},"('BA', 0, (), ((0, 3),), -41, 1)":{"1":"-410232735019343563/2281876976454075"},"('BA', 1, (-2,), ((0, 1),), -40, 1)":{"1":"-4156356762387626/15178782548475"},"('BA', 0, (), ((0, 3),), -40, 1)":{"1":"9713454048644243/55655536011075"},"('BA', 1, (-2,), ((0, 1),), -39, 1)":{"1":"4132070710310066/15178782548475"},"('BA', 0, (), ((0, 3),), -39, 1)":{"1":"-9425013183752063/55655536011075"},"('BA', 1, (-2,), ((0, 1),), -38, 1)":{"1":"-4107161938948466/15178782548475"},"('BA', 0, (), ((0, 3),), -38, 1)":{"1":"9139600178567063/55655536011075"},"('BA', 1, (-2,), ((0, 1),), -37, 1)":{"1":"4081597673603666/15178782548475"},"('BA', 0, (), ((0, 3),), -37, 1)":{"1":"-8856518546982311/55655536011075"},"('BA', 1, (-2,), ((0, 1),), -36, 1)":{"1":"-109603850869418/410237366175"},"('BA', 0, (), ((0, 3),), -36, 1)":{"1":"231759912205403/1504203675975"},"('BA', 1, (-2,), ((0, 1),), -35, 1)":{"1":"108874539996218/410237366175"},"('BA', 0, (), ((0, 3),), -35, 1)":{"1":"-672549547734809/4512611027925"},"('BA', 1, (-2,), ((0, 1),), -34, 1)":{"1":"-108124391669498/410237366175"},"('BA', 0, (), ((0, 3),), -34, 1)":{"1":"649857560851529/4512611027925"},"('BA', 1, (-2,), ((0, 1),), -33, 1)":{"1":"107352180156698/410237366175"},"('BA', 0, (), ((0, 3),), -33, 1)":{"1":"-627157205173529/4512611027925"},"('BA', 1, (-2,), ((0, 1),), -32, 1)":{"1":"-1172122251245278/4512611027925"},"('BA', 0, (), ((0, 3),), -32, 1)":{"1":"604402705929689/4512611027925"},"('BA', 1, (-2,), ((0, 1),), -31, 1)":{"1":"1163097029189428/4512611027925"},"('BA', 0, (), ((0, 3),), -31, 1)":{"1":"-581548514594714/4512611027925"},"('BA', 1, (-2,), ((0, 1),), -30, 1)":{"1":"-1172122251245278/4512611027925"},"('BA', 0, (), ((0, 3),), -30, 1)":{"1":"567719545315589/4512611027925"},"('BA', 1, (-2,), ((0, 1),), -29, 1)":{"1":"107352180156698/410237366175"},"('BA', 0, (), ((0, 3),), -29, 1)":{"1":"-553716776550149/4512611027925"},"('BA', 1, (-2,), ((0, 1),), -28, 1)":{"1":"-108124391669498/410237366175"},"('BA', 0, (), ((0, 3),), -28, 1)":{"1":"539510747512949/4512611027925"},"('BA', 1, (-2,), ((0, 1),), -27, 1)":{"1":"108874539996218/410237366175"},"('BA', 0, (), ((0, 3),), -27, 1)":{"1":"-525070392223589/4512611027925"},"('BA', 1, (-2,), ((0, 1),), -26, 1)":{"1":"-109603850869418/410237366175"},"('BA', 0, (), ((0, 3),), -26, 1)":{"1":"510362622947389/4512611027925"},"('BA', 1, (-2,), ((0, 1),), -25, 1)":{"1":"4081597673603666/15178782548475"},"('BA', 0, (), ((0, 3),), -25, 1)":{"1":"-18328018768693393/166966608033225"},"('BA', 1, (-2,), ((0, 1),), -24, 1)":{"1":"-4107161938948466/15178782548475"},"('BA', 0, (), ((0, 3),), -24, 1)":{"1":"17759980792731937/166966608033225"},"('BA', 1, (-2,), ((0, 1),), -23, 1)":{"1":"4132070710310066/15178782548475"},"('BA', 0, (), ((0, 3),), -23, 1)":{"1":"-17177738262154537/166966608033225"},"('BA', 1, (-2,), ((0, 1),), -22, 1)":{"1":"-4156356762387626/15178782548475"},"('BA', 0, (), ((0, 3),), -22, 1)":{"1":"16579562240331157/166966608033225"},"('BA', 1, (-2,), ((0, 1),), -21, 1)":{"1":"171382069340995066/622330084487475"},"('BA', 0, (), ((0, 3),), -21, 1)":{"1":"-654504557692915037/6845630929362225"},"('BA', 1, (-2,), ((0, 1),), -20, 1)":{"1":"-24618625978670038/88904297783925"},"('BA', 0, (), ((0, 3),), -20, 1)":{"1":"628425963676297037/6845630929362225"},"('BA', 1, (-2,), ((0, 1),), -19, 1)":{"1":"1064290792140982834/3822884804708775"},"('BA', 0, (), ((0, 3),), -19, 1)":{"1":"-25861297432460939231/294362129962575675"},"('BA', 1, (-2,), ((0, 1),), -18, 1)":{"1":"-11768364870426151574/42051732851796525"},"('BA', 0, (), ((0, 3),), -18, 1)":{"1":"24655680287733835031/294362129962575675"},"('BA', 1, (-2,), ((0, 1),), -17, 1)":{"1":"11828171779370928854/42051732851796525"},"('BA', 0, (), ((0, 3),), -17, 1)":{"1":"-23399735199893512151/294362129962575675"},"('BA', 1, (-2,), ((0, 1),), -16, 1)":{"1":"-11886678538121254454/42051732851796525"},"('BA', 0, (), ((0, 3),), -16, 1)":{"1":"22086774702055322951/294362129962575675"},"('BA', 1, (-2,), ((0, 1),), -15, 1)":{"1":"561365202194213936938/1976431444034436675"},"('BA', 0, (), ((0, 3),), -15, 1)":{"1":"-973318742404833530197/13835020108241056725"},"('BA', 1, (-2,), ((0, 1),), -14, 1)":{"1":"-564000444119593185838/1976431444034436675"},"('BA', 0, (), ((0, 3),), -14, 1)":{"1":"905065976537510983687/13835020108241056725"},"('BA', 1, (-2,), ((0, 1),), -13, 1)":{"1":"27762513374278270053262/96845140757687397075"},"('BA', 0, (), ((0, 3),), -13, 1)":{"1":"-5829495386089761097009/96845140757687397075"},"('BA', 1, (-2,), ((0, 1),), -12, 1)":{"1":"-27886475154448109921518/96845140757687397075"},"('BA', 0, (), ((0, 3),), -12, 1)":{"1":"5290738418428533977281/96845140757687397075"},"('BA', 1, (-2,), ((0, 1),), -11, 1)":{"1":"28008006311477364694318/96845140757687397075"},"('BA', 0, (), ((0, 3),), -11, 1)":{"1":"-4713465422539573806481/96845140757687397075"},"('BA', 1, (-2,), ((0, 1),), -10, 1)":{"1":"-28127200330871441490718/96845140757687397075"},"('BA', 0, (), ((0, 3),), -10, 1)":{"1":"4090405775706899643481/96845140757687397075"},"('BA', 1, (-2,), ((0, 1),), -9, 1)":{"1":"1496939706544678392420854/5132792460157432044975"},"('BA', 0, (), ((0, 3),), -9, 1)":{"1":"-180842589863212119310253/5132792460157432044975"},"('BA', 1, (-2,), ((0, 1),), -8, 1)":{"1":"-501007672042362400256818/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -8, 1)":{"1":"47100359192518288345951/1710930820052477348325"},"('BA', 1, (-2,), ((0, 1),), -7, 1)":{"1":"502998573360241646625778/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -7, 1)":{"1":"-32417461973158846374871/1710930820052477348325"},"('BA', 1, (-2,), ((0, 1),), -6, 1)":{"1":"-504953922868873049309578/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -6, 1)":{"1":"15796991149791923562571/1710930820052477348325"},"('BA', 1, (-2,), ((0, 1),), -5, 1)":{"1":"506874968000160041419978/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -5, 1)":{"1":"3413460163077997541429/1710930820052477348325"},"('BA', 1, (-2,), ((0, 1),), -4, 1)":{"1":"-508762891663666223321578/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -4, 1)":{"1":"-26257336491502798550789/1710930820052477348325"},"('BA', 1, (-2,), ((0, 1),), -3, 1)":{"1":"30126510180639665726265902/100944918383096163551175"},"('BA', 0, (), ((0, 3),), -3, 1)":{"1":"3219051333369883006461751/100944918383096163551175"},"('BA', 1, (-2,), ((0, 1),), -2, 1)":{"1":"-30234184760248301634053822/100944918383096163551175"},"('BA', 0, (), ((0, 3),), -2, 1)":{"1":"-5426380215346919116114111/100944918383096163551175"},"('BA', 1, (-2,), ((0, 1),), -1, 1)":{"1":"1850745745151664554144558342/6157640021368865976621675"},"('BA', 0, (), ((0, 3),), -1, 1)":{"1":"531283911208224854568491971/6157640021368865976621675"},"('BA', 1, (-2,), ((0, 1),), 0, 1)":{"1":"-1857102018722109835152683942/6157640021368865976621675"},"('BA', 0, (), ((0, 3),), 0, 1)":{"1":"-928551009361054917576341971/6157640021368865976621675"},"('R', -61, 4)":{"1":"-48"},"('R', -60, 4)":{"1":"72"},"('R', -59, 4)":{"1":"-88"},"('R', -58, 4)":{"1":"100"},"('R', -57, 4)":{"1":"-548/5"},"('R', -56, 4)":{"1":"588/5"},"('R', -55, 4)":{"1":"-4356/35"},"('R', -54, 4)":{"1":"4566/35"},"('R', -53, 4)":{"1":"-14258/105"},"('R', -52, 4)":{"1":"14762/105"},"('R', -51, 4)":{"1":"-167422/1155"},"('R', -50, 4)":{"1":"172042/1155"},"('R', -49, 4)":{"1":"-2291986/15015"},"('R', -48, 4)":{"1":"2343466/15015"},"('R', -47, 4)":{"1":"-2391514/15015"},"('R', -46, 4)":{"1":"2436559/15015"},"('R', -45, 4)":{"1":"-42142223/255255"},"('R', -44, 4)":{"1":"14274301/85085"},"('R', -43, 4)":{"1":"-275295799/1616615"},"('R', -42, 4)":{"1":"55835135/323323"},"('R', -41, 4)":{"1":"-56574159/323323"},"('R', -40, 4)":{"1":"57279591/323323"},"('R', -39, 4)":{"1":"-1332950097/7436429"},"('R', -38, 4)":{"1":"1347822955/7436429"},"('R', -37, 4)":{"1":"-34052522467/185910725"},"('R', -36, 4)":{"1":"34395742267/185910725"},"('R', -35, 4)":{"1":"-312536252003/1673196525"},"('R', -34, 4)":{"1":"315404588903/1673196525"},"('R', -33, 4)":{"1":"-9227046511387/48522699225"},"('R', -32, 4)":{"1":"9304682830147/48522699225"},"('R', -31, 4)":{"1":"-290774257297357/1504203675975"},"('R', -30, 4)":{"1":"586061125622639/3008407351950"},"('R', -29, 4)":{"1":"-53676090078349/273491577450"},"('R', -28, 4)":{"1":"54062195834749/273491577450"},"('R', -27, 4)":{"1":"-54437269998109/273491577450"},"('R', -26, 4)":{"1":"54801925434709/273491577450"},"('R', -25, 4)":{"1":"-2040798836801833/10119188365650"},"('R', -24, 4)":{"1":"2053580969474233/10119188365650"},"('R', -23, 4)":{"1":"-2066035355155033/10119188365650"},"('R', -22, 4)":{"1":"2078178381193813/10119188365650"},"('R', -21, 4)":{"1":"-85691034670497533/414886722991650"},"('R', -20, 4)":{"1":"12309312989335019/59269531855950"},"('R', -19, 4)":{"1":"-532145396070491417/2548589869805850"},"('R', -18, 4)":{"1":"5884182435213075787/28034488567864350"},"('R', -17, 4)":{"1":"-5914085889685464427/28034488567864350"},"('R', -16, 4)":{"1":"5943339269060627227/28034488567864350"},"('R', -15, 4)":{"1":"-280682601097106968469/1317620962689624450"},"('R', -14, 4)":{"1":"282000222059796592919/1317620962689624450"},"('R', -13, 4)":{"1":"-13881256687139135026631/64563427171791598050"},"('R', -12, 4)":{"1":"13943237577224054960759/64563427171791598050"},"('R', -11, 4)":{"1":"-14004003155738682347159/64563427171791598050"},"('R', -10, 4)":{"1":"14063600165435720745359/64563427171791598050"},"('R', -9, 4)":{"1":"-748469853272339196210427/3421861640104954696650"},"('R', -8, 4)":{"1":"250503836021181200128409/1140620546701651565550"},"('R', -7, 4)":{"1":"-251499286680120823312889/1140620546701651565550"},"('R', -6, 4)":{"1":"252476961434436524654789/1140620546701651565550"},"('R', -5, 4)":{"1":"-253437484000080020709989/1140620546701651565550"},"('R', -4, 4)":{"1":"254381445831833111660789/1140620546701651565550"},"('R', -3, 4)":{"1":"-15063255090319832863132951/67296612255397442367450"},"('R', -2, 4)":{"1":"15117092380124150817026911/67296612255397442367450"},"('R', -1, 4)":{"1":"-925372872575832277072279171/4105093347579243984414450"},"('R', 0, 4)":{"1":"928551009361054917576341971/4105093347579243984414450"},"('BA', 1, (1, 2), ((0, 1),), -62, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -62, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -62, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -62, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -62, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -62, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -62, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -62, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -62, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -62, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -62, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -61, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -61, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -61, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -61, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -61, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -61, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -61, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -61, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -61, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -61, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -61, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -60, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -60, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -60, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -60, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -60, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -60, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -60, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -60, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -60, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -60, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -60, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -59, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -59, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -59, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -59, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -59, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -59, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -59, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -59, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -59, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -59, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -59, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -58, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -58, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -58, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -58, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -58, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -58, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -58, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -58, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -58, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -58, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -58, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -57, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -57, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -57, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -57, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -57, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -57, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -57, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -57, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -57, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -57, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -57, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -56, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -56, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -56, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -56, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -56, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -56, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -56, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -56, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -56, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -56, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -56, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -55, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -55, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -55, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -55, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -55, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -55, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -55, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -55, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -55, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -55, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -55, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -54, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -54, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -54, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -54, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -54, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -54, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -54, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -54, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -54, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -54, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -54, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -53, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -53, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -53, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -53, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -53, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -53, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -53, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -53, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -53, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -53, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -53, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -52, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -52, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -52, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -52, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -52, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -52, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -52, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -52, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -52, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -52, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -52, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -51, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -51, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -51, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -51, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -51, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -51, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -51, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -51, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -51, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -51, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -51, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -50, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -50, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -50, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -50, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -50, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -50, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -50, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -50, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -50, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -50, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -50, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -49, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -49, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -49, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -49, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -49, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -49, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -49, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -49, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -49, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -49, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -49, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -48, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -48, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -48, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -48, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -48, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -48, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -48, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -48, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -48, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -48, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -48, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -47, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -47, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -47, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -47, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -47, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -47, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -47, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -47, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -47, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -47, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -47, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -46, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -46, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -46, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -46, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -46, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -46, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -46, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -46, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -46, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -46, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -46, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -45, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -45, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -45, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -45, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -45, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -45, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -45, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -45, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -45, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -45, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -45, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -44, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -44, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -44, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -44, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -44, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -44, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -44, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -44, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -44, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -44, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -44, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -43, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -43, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -43, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -43, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -43, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -43, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -43, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -43, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -43, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -43, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -43, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -42, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -42, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -42, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -42, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -42, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -42, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -42, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -42, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -42, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -42, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -42, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -41, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -41, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -41, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -41, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -41, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -41, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -41, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -41, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -41, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -41, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -41, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -40, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -40, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -40, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -40, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -40, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -40, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -40, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -40, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -40, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -40, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -40, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -39, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -39, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -39, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -39, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -39, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -39, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -39, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -39, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -39, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -39, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -39, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -38, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -38, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -38, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -38, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -38, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -38, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -38, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -38, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -38, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -38, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -38, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -37, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -37, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -37, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -37, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -37, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -37, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -37, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -37, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -37, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -37, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -37, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -36, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -36, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -36, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -36, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -36, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -36, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -36, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -36, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -36, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -36, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -36, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -35, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -35, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -35, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -35, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -35, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -35, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -35, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -35, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -35, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -35, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -35, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -34, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -34, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -34, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -34, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -34, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -34, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -34, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -34, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -34, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -34, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -34, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -33, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -33, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -33, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -33, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -33, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -33, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -33, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -33, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -33, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -33, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -33, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -32, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -32, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -32, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -32, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -32, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -32, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -32, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -32, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -32, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -32, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -32, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -31, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -31, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -31, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -31, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -31, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -31, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -31, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -31, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -31, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -31, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -31, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -30, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -30, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -30, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -30, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -30, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -30, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -30, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -30, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -30, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -30, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -30, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -29, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -29, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -29, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -29, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -29, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -29, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -29, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -29, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -29, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -29, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -29, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -28, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -28, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -28, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -28, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -28, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -28, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -28, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -28, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -28, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -28, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -28, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -27, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -27, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -27, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -27, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -27, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -27, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -27, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -27, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -27, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -27, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -27, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -26, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -26, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -26, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -26, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -26, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -26, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -26, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -26, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -26, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -26, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -26, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -25, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -25, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -25, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -25, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -25, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -25, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -25, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -25, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -25, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -25, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -25, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -24, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -24, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -24, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -24, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -24, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -24, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -24, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -24, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -24, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -24, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -24, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -23, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -23, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -23, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -23, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -23, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -23, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -23, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -23, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -23, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -23, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -23, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -22, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -22, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -22, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -22, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -22, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -22, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -22, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -22, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -22, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -22, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -22, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -21, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -21, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -21, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -21, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -21, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -21, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -21, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -21, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -21, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -21, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -21, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -20, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -20, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -20, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -20, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -20, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -20, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -20, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -20, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -20, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -20, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -20, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -19, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -19, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -19, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -19, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -19, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -19, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -19, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -19, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -19, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -19, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -19, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -18, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -18, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -18, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -18, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -18, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -18, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -18, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -18, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -18, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -18, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -18, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -17, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -17, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -17, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -17, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -17, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -17, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -17, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -17, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -17, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -17, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -17, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -16, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -16, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -16, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -16, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -16, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -16, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -16, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -16, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -16, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -16, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -16, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -15, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -15, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -15, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -15, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -15, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -15, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -15, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -15, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -15, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -15, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -15, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -14, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -14, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -14, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -14, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -14, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -14, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -14, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -14, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -14, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -14, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -14, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -13, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -13, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -13, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -13, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -13, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -13, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -13, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -13, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -13, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -13, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -13, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -12, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -12, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -12, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -12, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -12, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -12, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -12, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -12, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -12, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -12, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -12, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -11, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -11, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -11, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -11, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -11, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -11, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -11, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -11, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -11, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -11, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -11, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -10, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -10, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -10, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -10, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -10, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -10, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -10, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -10, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -10, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -10, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -10, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -9, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -9, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -9, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -9, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -9, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -9, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -9, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -9, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -9, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -9, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -9, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -8, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -8, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -8, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -8, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -8, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -8, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -8, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -8, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -8, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -8, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -8, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -7, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -7, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -7, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -7, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -7, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -7, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -7, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -7, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -7, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -7, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -7, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -6, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -6, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -6, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -6, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -6, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -6, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -6, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -6, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -6, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -6, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -6, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -5, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -5, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -5, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -5, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -5, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -5, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -5, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -5, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -5, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -5, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -5, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -4, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -4, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -4, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -4, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -4, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -4, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -4, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -4, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -4, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -4, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -4, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -3, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -3, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -3, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -3, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -3, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -3, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -3, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -3, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -3, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -3, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -3, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -2, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -2, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -2, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -2, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -2, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -2, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -2, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -2, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -2, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -2, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -2, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -1, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -1, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -1, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -1, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -1, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -1, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -1, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -1, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -1, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -1, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -1, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), 0, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), 0, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), 0, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), 0, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), 0, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), 0, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), 0, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), 0, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), 0, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), 0, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), 0, 2)":{"1":"-144"},"('BA', 1, (1,), ((0, 1),), -62, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -62, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -61, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -61, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -60, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -60, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -59, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -59, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -58, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -58, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -57, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -57, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -56, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -56, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -55, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -55, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -54, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -54, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -53, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -53, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -52, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -52, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -51, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -51, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -50, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -50, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -49, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -49, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -48, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -48, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -47, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -47, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -46, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -46, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -45, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -45, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -44, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -44, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -43, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -43, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -42, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -42, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -41, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -41, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -40, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -40, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -39, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -39, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -38, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -38, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -37, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -37, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -36, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -36, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -35, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -35, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -34, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -34, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -33, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -33, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -32, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -32, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -31, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -31, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -30, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -30, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -29, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -29, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -28, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -28, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -27, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -27, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -26, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -26, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -25, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -25, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -24, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -24, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -23, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -23, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -22, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -22, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -21, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -21, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -20, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -20, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -19, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -19, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -18, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -18, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -17, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -17, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -16, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -16, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -15, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -15, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -14, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -14, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -13, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -13, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -12, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -12, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -11, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -11, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -10, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -10, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -9, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -9, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -8, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -8, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -7, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -7, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -6, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -6, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -5, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -5, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -4, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -4, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -3, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -3, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -2, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -2, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -1, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -1, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), 0, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), 0, 3)":{"1":"-64"},"('BA', 1, (1, -2), ((0, 1),), -62, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -62, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -61, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -61, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -60, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -60, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -59, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -59, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -58, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -58, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -57, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -57, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -56, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -56, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -55, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -55, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -54, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -54, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -53, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -53, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -52, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -52, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -51, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -51, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -50, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -50, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -49, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -49, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -48, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -48, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -47, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -47, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -46, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -46, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -45, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -45, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -44, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -44, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -43, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -43, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -42, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -42, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -41, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -41, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -40, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -40, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -39, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -39, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -38, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -38, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -37, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -37, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -36, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -36, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -35, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -35, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -34, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -34, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -33, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -33, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -32, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -32, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -31, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -31, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -30, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -30, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -29, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -29, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -28, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -28, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -27, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -27, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -26, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -26, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -25, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -25, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -24, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -24, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -23, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -23, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -22, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -22, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -21, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -21, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -20, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -20, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -19, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -19, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -18, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -18, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -17, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -17, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -16, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -16, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -15, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -15, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -14, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -14, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -13, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -13, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -12, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -12, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -11, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -11, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -10, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -10, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -9, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -9, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -8, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -8, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -7, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -7, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -6, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -6, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -5, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -5, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -4, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -4, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -3, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -3, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -2, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -2, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -1, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -1, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), 0, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), 0, 1)":{"1":"-96"},"('BA', 1, (), ((0, 1),), -62, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -61, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -60, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -59, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -58, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -57, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -56, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -55, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -54, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -53, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -52, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -51, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -50, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -49, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -48, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -47, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -46, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -45, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -44, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -43, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -42, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -41, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -40, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -39, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -38, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -37, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -36, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -35, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -34, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -33, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -32, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -31, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -30, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -29, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -28, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -27, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -26, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -25, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -24, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -23, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -22, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -21, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -20, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -19, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -18, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -17, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -16, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -15, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -14, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -13, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -12, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -11, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -10, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -9, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -8, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -7, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -6, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -5, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -4, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -3, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -2, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -1, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), 0, 4)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -62, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -62, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -61, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -61, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -60, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -60, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -59, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -59, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -58, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -58, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -57, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -57, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -56, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -56, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -55, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -55, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -54, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -54, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -53, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -53, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -52, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -52, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -51, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -51, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -50, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -50, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -49, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -49, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -48, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -48, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -47, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -47, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -46, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -46, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -45, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -45, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -44, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -44, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -43, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -43, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -42, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -42, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -41, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -41, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -40, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -40, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -39, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -39, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -38, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -38, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -37, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -37, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -36, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -36, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -35, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -35, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -34, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -34, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -33, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -33, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -32, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -32, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -31, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -31, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -30, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -30, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -29, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -29, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -28, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -28, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -27, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -27, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -26, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -26, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -25, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -25, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -24, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -24, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -23, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -23, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -22, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -22, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -21, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -21, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -20, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -20, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -19, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -19, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -18, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -18, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -17, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -17, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -16, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -16, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -15, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -15, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -14, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -14, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -13, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -13, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -12, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -12, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -11, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -11, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -10, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -10, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -9, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -9, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -8, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -8, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -7, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -7, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -6, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -6, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -5, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -5, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -4, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -4, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -3, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -3, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -2, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -2, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -1, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -1, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), 0, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), 0, 2)":{"1":"-48"},"('BA', 1, (-2, 1), ((0, 1),), -62, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -62, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -61, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -61, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -60, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -60, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -59, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -59, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -58, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -58, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -57, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -57, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -56, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -56, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -55, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -55, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -54, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -54, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -53, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -53, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -52, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -52, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -51, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -51, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -50, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -50, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -49, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -49, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -48, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -48, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -47, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -47, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -46, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -46, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -45, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -45, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -44, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -44, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -43, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -43, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -42, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -42, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -41, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -41, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -40, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -40, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -39, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -39, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -38, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -38, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -37, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -37, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -36, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -36, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -35, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -35, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -34, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -34, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -33, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -33, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -32, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -32, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -31, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -31, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -30, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -30, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -29, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -29, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -28, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -28, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -27, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -27, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -26, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -26, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -25, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -25, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -24, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -24, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -23, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -23, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -22, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -22, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -21, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -21, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -20, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -20, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -19, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -19, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -18, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -18, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -17, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -17, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -16, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -16, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -15, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -15, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -14, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -14, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -13, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -13, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -12, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -12, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -11, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -11, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -10, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -10, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -9, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -9, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -8, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -8, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -7, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -7, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -6, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -6, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -5, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -5, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -4, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -4, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -3, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -3, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -2, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -2, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -1, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -1, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), 0, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), 0, 1)":{"1":"-64"},"('BA', 0, (), (), 1, 5)":{"1":"32"},"('R', 1, 5)":{"1":"32"},"('BA', 0, (), ((0, 4),), -62, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -62, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -61, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -61, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -60, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -60, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -59, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -59, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -58, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -58, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -57, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -57, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -56, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -56, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -55, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -55, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -54, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -54, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -53, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -53, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -52, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -52, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -51, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -51, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -50, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -50, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -49, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -49, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -48, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -48, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -47, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -47, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -46, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -46, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -45, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -45, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -44, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -44, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -43, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -43, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -42, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -42, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -41, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -41, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -40, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -40, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -39, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -39, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -38, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -38, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -37, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -37, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -36, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -36, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -35, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -35, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -34, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -34, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -33, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -33, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -32, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -32, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -31, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -31, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -30, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -30, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -29, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -29, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -28, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -28, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -27, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -27, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -26, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -26, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -25, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -25, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -24, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -24, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -23, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -23, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -22, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -22, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -21, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -21, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -20, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -20, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -19, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -19, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -18, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -18, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -17, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -17, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -16, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -16, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -15, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -15, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -14, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -14, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -13, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -13, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -12, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -12, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -11, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -11, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -10, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -10, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -9, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -9, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -8, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -8, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -7, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -7, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -6, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -6, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -5, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -5, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -4, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -4, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -3, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -3, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -2, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -2, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -1, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -1, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), 0, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), 0, 3)":{"1":"-32"},"('BA', 1, (), ((0, 1),), -62, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -61, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -60, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -59, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -58, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -57, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -56, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -55, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -54, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -53, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -52, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -51, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -50, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -49, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -48, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -47, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -46, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -45, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -44, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -43, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -42, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -41, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -40, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -39, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -38, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -37, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -36, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -35, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -34, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -33, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -32, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -31, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -30, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -29, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -28, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -27, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -26, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -25, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -24, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -23, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -22, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -21, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -20, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -19, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -18, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -17, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -16, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -15, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -14, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -13, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -12, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -11, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -10, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -9, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -8, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -7, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -6, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -5, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -4, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -3, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -2, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -1, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), 0, 1)":{"z3":"-32"}}

==> anc/tables/json/atoms_m65.json <==
{"('R', -63, 1)":{"1":"-10857654158089141038205734921728276308957216918538224135695846461689/788440570094891318927166975614246493104456047343268935180136000000","z3":"-32"},"('R', -62, 1)":{"1":"-4852077516350183929116878206978111330842723785428254530630445696353/42618409194318449671738755438607918546186813369906428928656000000","pi2":"8/3","z3":"48"},"('R', -61, 1)":{"1":"103604280883530459559344283385066857696498837816593888749074122776893/473064342056934791356300185368547895862673628405961361108081600000","pi2":"-8/3","z3":"-176/3"},"('R', -60, 1)":{"1":"-2667638242265744962139109909205878949565880357788260272802923528442277/9461286841138695827126003707370957917253472568119227222161632000000","pi2":"10/3","z3":"200/3"},"('R', -59, 1)":{"1":"3173614056816600692693679302478366242759267317022673289529943995287/9822764577594160950089289563300413120072126835671955172510000000","pi2":"-10/3","z3":"-1096/15"},"('R', -58, 1)":{"1":"-8236064434088033222001451292013208559040732281863661970150313676418991/23653217102846739567815009268427394793133681420298068055404080000000","pi2":"98/27","z3":"392/5"},"('R', -57, 1)":{"1":"23574169615219272183313285322161225003178460222120602933174772995621/64879513996836668093536467429072007661416837751601283851030000000","pi2":"-98/27","z3":"-2904/35"},"('R', -56, 1)":{"1":"-2362649917915175675112333461963562765213688017481496971215676465480097/6368173835381814499027117879961221675074452690080249091839560000000","pi2":"205/54","z3":"3044/35"},"('R', -55, 1)":{"1":"92755128472174551297446254413714952529461822164422235131255874153337843/248358779579890765462057597318487645327903654913129714581742840000000","pi2":"-205/54","z3":"-28516/315"},"('R', -54, 1)":{"1":"-184706603364294968034774131014640633920061238628010122809220316787422063/496717559159781530924115194636975290655807309826259429163485680000000","pi2":"5269/1350","z3":"29524/315"},"('R', -53, 1)":{"1":"59009895611454340918769791243052436473835525985667009669644074531860197/160702739728164612946037268853139064623937659061436874141127720000000","pi2":"-5269/1350","z3":"-334844/3465"},"('R', -52, 1)":{"1":"-3934672686086667568450843099856402369019304158089195821950720741236940041/10927786301515193680330534282013456394427760816177707441596684960000000","pi2":"5369/1350","z3":"344084/3465"},"('R', -51, 1)":{"1":"3116216275813345138285259808196840483508652532264704124253773785069318923/8878826369981094865268559104135933320472555663144387296297306530000000","pi2":"-5369/1350","z3":"-4583972/45045"},"('R', -50, 1)":{"1":"-1421566110068926496867458973700797558436872890226379896009076438415484297/4178271232932279936596968990181615680222379135597358727669320720000000","pi2":"266681/66150","z3":"4686932/45045"},"('R', -49, 1)":{"1":"25333321493229177878016052232773798780327498743687628606925426019209987/77207185825922564045813557427268985395413527505603367793889622000000","pi2":"-266681/66150","z3":"-4783028/45045"},"('R', -48, 1)":{"1":"-71557307755801165160081425862524350193348966885606335562978027200211732817/227297955071516028550875113065879893004097424976496314785211047168000000","pi2":"1077749/264600","z3":"4873118/45045"},"('R', -47, 1)":{"1":"1235186364122059725242609730057778124785376264763929623880608405912195117/4110707698101885622728592470340381043691123643191954629094242342400000","pi2":"-1077749/264600","z3":"-84284446/765765"},"('R', -46, 1)":{"1":"-275510488685455014332909982286767747372002378439899282383059025033936417139/966016309053943121341219230529989545267414056150109337837146950464000000","pi2":"9778141/2381400","z3":"28548602/255255"},"('R', -45, 1)":{"1":"4938706969850361472202833491197803425883141302368642772037347333066404779469/18354309872024919305483165380069801360080867066852077418905792058816000000","pi2":"-9778141/2381400","z3":"-550591598/4849845"},"('R', -44, 1)":{"1":"-4627973473778843880107900540093775453853357271277324055044627949392670016203/18354309872024919305483165380069801360080867066852077418905792058816000000","pi2":"1968329/476280","z3":"111670270/969969"},"('R', -43, 1)":{"1":"78242058125214079923650185126914155813500143841751312907113111245110493339/333714724945907623736057552364905479274197583033674134889196219251200000","pi2":"-1968329/476280","z3":"-37716106/323323"},"('R', -42, 1)":{"1":"-3964955485537030877816444171894375490621556170292369222684889668561416361249/18354309872024919305483165380069801360080867066852077418905792058816000000","pi2":"239437889/57629880","z3":"38186394/323323"},"('R', -41, 1)":{"1":"83100416420845034118136728820632496060800769376424485466636292352060188674299/422149127056573144026112803741605431281859942537597780634833217352768000000","pi2":"-239437889/57629880","z3":"-888633398/7436429"},"('R', -40, 1)":{"1":"-403720495251387751204888017343295936858898659178256448116964559335019699787/2281887173278773751492501641846515844766810500203231246674774147852800000","pi2":"240505109/57629880","z3":"2695645910/22309287"},"('R', -39, 1)":{"1":"329734613589714159708178863434716938353140249516792916573793849108895820278483/2110745635282865720130564018708027156409299712687988903174166086763840000000","pi2":"-240505109/57629880","z3":"-68105044934/557732175"},"('R', -38, 1)":{"1":"-284271720419170086544426376865413682023316436064632703457547334340242046840583/2110745635282865720130564018708027156409299712687988903174166086763840000000","pi2":"40799043101/9739449720","z3":"68791484534/557732175"},"('R', -37, 1)":{"1":"710713531429699574698865485540876956014028352364880421717267783215853117150889/6332236905848597160391692056124081469227899138063966709522498260291520000000","pi2":"-40799043101/9739449720","z3":"-625072504006/5019589575"},"('R', -36, 1)":{"1":"-19386370806038175983572870548882153305114783767362654023897466640785578673991/218352996753399902082472139866347636869927556484964369293879250354880000000","pi2":"40931552621/9739449720","z3":"630809177806/5019589575"},"('R', -35, 1)":{"1":"11782575629180339511884753888509981426700454043337822785798278986545023224181061/183634870269609317651359069627598362607609075003855034576152449548454080000000","pi2":"-40931552621/9739449720","z3":"-18454093022774/145568097675"},"('R', -34, 1)":{"1":"-1000071642639345443865966715375103170968217937813355682374726364442068954997503/26233552895658473950194152803942623229658439286265004939450349935493440000000","pi2":"205234915681/48697248600","z3":"18609365660294/145568097675"},"('R', -33, 1)":{"1":"8318618134462153912926380037147201513025962667927339004032172024791667567059453/813240139765412692456018736922221320119411617874215153122960848000296640000000","pi2":"-205234915681/48697248600","z3":"-581548514594714/4512611027925"},"('R', -32, 1)":{"1":"455014280669027061962011969804859768457142120670736663936313556086013/22249957124048496079669935005029467410860795768700683460674560000000","pi2":"822968714749/194788994400","z3":"586061125622639/4512611027925"},"('R', -31, 1)":{"1":"-3329158939144957676938171670519687775334680852231047746197041327766463726654543/58088581411815192318287052637301522865672258419586796651640060571449760000000","pi2":"-822968714749/194788994400","z3":"-53676090078349/410237366175"},"('R', -30, 1)":{"1":"138614483856783682487028850638269828138897448000161399479491347941693049655253/1873825206832748139299582343138758802118459949018928924246453566820960000000","pi2":"238357395880861/56294019381600","z3":"54062195834749/410237366175"},"('R', -29, 1)":{"1":"-7811512345046567418981826696888331505040839844510028498211969034395443348216113/91817435134804658825679534813799181303804537501927517288076224774227040000000","pi2":"-238357395880861/56294019381600","z3":"-54437269998109/410237366175"},"('R', -28, 1)":{"1":"295846911489569921146819581455751143962349617154167081732450575161164673941397/3166118452924298580195846028062040734613949569031983354761249130145760000000","pi2":"238820721143261/56294019381600","z3":"54801925434709/410237366175"},"('R', -27, 1)":{"1":"-11730116193576963646274928845416575814467528344587889819447066698105722180227849/117146382758199047467246303038295507180716134054183384126166217815393120000000","pi2":"-238820721143261/56294019381600","z3":"-2040798836801833/15178782548475"},"('R', -26, 1)":{"1":"458531267488388303705753090920033202535001187444494881992059828306690211473087/4338754916970335091379492705122055821508004964969754967635785845014560000000","pi2":"86364397717734821/20322140996757600","z3":"2053580969474233/15178782548475"},"('R', -25, 1)":{"1":"-1437057286321398450352477866638086099259824955245624257531130027995395634036881/13016264750911005274138478115366167464524014894909264902907357535043680000000","pi2":"-86364397717734821/20322140996757600","z3":"-2066035355155033/15178782548475"},"('R', -24, 1)":{"1":"2980781141800203364029809359392415798717141285658164450306771912571769478910689/26032529501822010548276956230732334929048029789818529805814715070087360000000","pi2":"17299975731542641/4064428199351520","z3":"2078178381193813/15178782548475"},"('R', -23, 1)":{"1":"-2173585181856552611667087693175392358221312156803821097245749367736881623020963/18402305337494869525506124232069409173982227954871719345489712377130720000000","pi2":"-17299975731542641/4064428199351520","z3":"-85691034670497533/622330084487475"},"('R', -22, 1)":{"1":"2815609521475744182065084614478804838345493089062755099654775343169089636295709/23202906729884835488681634901304907219368896117012167870400072127686560000000","pi2":"353562301485889/82947514272480","z3":"12309312989335019/88904297783925"},"('R', -21, 1)":{"1":"-123994315422091244933334691115291981850679817817863273909745966233015568061355867/997724989385047926013310300756111010432862533031523218427203101490522080000000","pi2":"-353562301485889/82947514272480","z3":"-532145396070491417/3822884804708775"},"('R', -20, 1)":{"1":"3089730307720098474568322750506685250020741228804659297307133211670035759835927/24334755838659705512519763433075878303240549586134712644565929304646880000000","pi2":"354019312583809/82947514272480","z3":"5884182435213075787/42051732851796525"},"('R', -19, 1)":{"1":"-387521546326558272030799520521898636385716358451530198719281335547129512222247009/2993174968155143778039930902268333031298587599094569655281609304471566240000000","pi2":"-354019312583809/82947514272480","z3":"-5914085889685464427/42051732851796525"},"('R', -18, 1)":{"1":"9075060745783875367473957079103105199497815458889819952818900750600257971973480947/68843024267568306894918410752171659719867514779175102071477014002846023520000000","pi2":"187497409728228241/43879235050141920","z3":"5943339269060627227/42051732851796525"},"('R', -17, 1)":{"1":"-433778942008680314710506196669998134998044110388489010889063506075252772124943396969/3235622140575710424061165305352068006833773194621229797359419658133763105440000000","pi2":"-187497409728228241/43879235050141920","z3":"-280682601097106968469/1976431444034436675"},"('R', -16, 1)":{"1":"95301637723131646025219290018526663921002509813428323004271101679364032420595465811/699593976340694145742954660616663352828923933972157794023658304461354184960000000","pi2":"187700554334941861/43879235050141920","z3":"282000222059796592919/1976431444034436675"},"('R', -15, 1)":{"1":"-6266071464876098611132517086027976547965847717283819220305576180622689449252674656751/45298709968059945936856314274928952095672824724697217163031875213872683476160000000","pi2":"-187700554334941861/43879235050141920","z3":"-13881256687139135026631/96845140757687397075"},"('R', -14, 1)":{"1":"31799714238096946468774544427071163200163939613650187879915686515901485220627751927987/226493549840299729684281571374644760478364123623486085815159376069363417380800000000","pi2":"23485971550561141649/5484904381267740000","z3":"13943237577224054960759/96845140757687397075"},"('R', -13, 1)":{"1":"-32265153642869057848910967683895918039087926316020304421826649369422555598743998161787/226493549840299729684281571374644760478364123623486085815159376069363417380800000000","pi2":"-23485971550561141649/5484904381267740000","z3":"-14004003155738682347159/96845140757687397075"},"('R', -12, 1)":{"1":"2517764855918448848467535798246282244176473196021808125527999774371391397786248756999/17422580756946133052637043951895750806028009509498929678089182774566416721600000000","pi2":"23507608254234781649/5484904381267740000","z3":"14063600165435720745359/96845140757687397075"},"('R', -11, 1)":{"1":"-281376339394902251423317037211482368595555263328224268300778988633137182192134945787/1919743825609449172120090082017619111682919966743125307564920347301497060800000000","pi2":"-23507608254234781649/5484904381267740000","z3":"-748469853272339196210427/5132792460157432044975"},"('R', -10, 1)":{"1":"411747995901573875861176762576585758830416890400177723757005425759377726708473974776441/2770190340354435155369289988351424378158453512010329818816180061156060258734400000000","pi2":"211749047271858474841/49364139431409660000","z3":"250503836021181200128409/1710930820052477348325"},"('R', -9, 1)":{"1":"-417403175018050741774575624817056848653551543723537892410532631854541138105730650074721/2770190340354435155369289988351424378158453512010329818816180061156060258734400000000","pi2":"-211749047271858474841/49364139431409660000","z3":"-251499286680120823312889/1710930820052477348325"},"('R', -8, 1)":{"1":"4315356710006650634444463872855551222504982576318985516663260245649509214654621891827/28267248370963624034380510085218616103657688898064589987920204705674084272800000000","pi2":"10383930672892966877209/2418842832139073340000","z3":"252476961434436524654789/1710930820052477348325"},"('R', -7, 1)":{"1":"-61130873370376710086462816720315195002481344607831213592650360158242356168736351623303/395741477193490736481327141193060625451207644572904259830882865879437179819200000000","pi2":"-10383930672892966877209/2418842832139073340000","z3":"-253437484000080020709989/1710930820052477348325"},"('R', -6, 1)":{"1":"12527912634132559065953692460731552465802999353631826145180689196449996504556921093791109/80335519870278619505709409662191306966595151848299564745669221773525747503297600000000","pi2":"8739335943455356005972769/2034246821828960678940000","z3":"254381445831833111660789/1710930820052477348325"},"('R', -5, 1)":{"1":"-57112936194582875516397865329463512708194453223480127826995317055298690611407911370101387/364599667103572196218219628466868239309931843003821101538037237279847623284196800000000","pi2":"-8739335943455356005972769/2034246821828960678940000","z3":"-15063255090319832863132951/100944918383096163551175"},"('R', -4, 1)":{"1":"23833140874789487717672660489502452627120816223915503089397969201188335550320439244416361/152896634591820598414092102260299584226745611582247558709499486601226422667566400000000","pi2":"8745363341445960333910369/2034246821828960678940000","z3":"15117092380124150817026911/100944918383096163551175"},"('R', -3, 1)":{"1":"-1070065463768092966185055503802109141155698775637115694119872875367900149771878524897594611/7051891122271530526854833301810402774945754914683661793162525101534613786935806400000000","pi2":"-8745363341445960333910369/2034246821828960678940000","z3":"-925372872575832277072279171/6157640021368865976621675"},"('R', -2, 1)":{"1":"1257302244402995038309406629877170568082162735174012776587610153254632067906762574416213189181/8962953616407115299632493126601021926956054496562934139109569404050494123195409934400000000","pi2":"8409718829321111776031704609/1954911195777631212461340000","z3":"928551009361054917576341971/6157640021368865976621675"},"('R', -1, 1)":{"1":"-967056391505191995121589754760401233718881531021341179996955797602424265020137578011374918981/8962953616407115299632493126601021926956054496562934139109569404050494123195409934400000000","pi2":"-8409718829321111776031704609/1954911195777631212461340000","z3":"-310559566510213034489743057/2052546673789621992207225"},"('R', 0, 1)":{"1":"1506561622099094305699502023538353418850022162893551822776429251566069830547061996091550086117/286814515725027689588239780051232701662593743890013892451506220929615811942253117900800000000","pi2":"33659238975573797429256624061/7819644783110524849845360000","z3":"623171679694215690971693339/4105093347579243984414450"},"('R', -63, 2)":{"1":"-2616183871698239609448232099255158378072193/5335110579152923633988024801392372680000","pi2":"-16/3"},"('R', -62, 2)":{"1":"1336913129528670794340866407372059541668643/3556740386101949089325349867594915120000","pi2":"8"},"('R', -61, 2)":{"1":"-296420216834425124983961869952378244896909/1455030157950797354724006764016101640000","pi2":"-88/9"},"('R', -60, 2)":{"1":"113825155522026102844178859865376962773883/2560853077993403344314251904668338886400","pi2":"100/9"},"('R', -59, 2)":{"1":"564329546366202454946522667685965338569529/5716189906235275322130026572920399300000","pi2":"-548/45"},"('R', -58, 2)":{"1":"-11962429265936244452369133136590446327448199/53351105791529236339880248013923726800000","pi2":"196/15"},"('R', -57, 2)":{"1":"28752889046095968829246062467202748286923/85734100215956073089798378351117100000","pi2":"-484/35"},"('R', -56, 2)":{"1":"-647607590227382647919806760447724229663263097/1493830962162818617516646944389864350400000","pi2":"1522/105"},"('R', -55, 2)":{"1":"1751092369814384262389211503312444665792097177/3361119664866341889412455624877194788400000","pi2":"-14258/945"},"('R', -54, 2)":{"1":"-259940682100504344971124133887762367149287/434028882343277620017104290402530318750","pi2":"14762/945"},"('R', -53, 2)":{"1":"24725134929582349736318143322180454662474253643/36972316313529760783537011873649142672400000","pi2":"-167422/10395"},"('R', -52, 2)":{"1":"-319984487482918073720016457012947877674774359/437542204893843322882094815072770919200000","pi2":"172042/10395"},"('R', -51, 2)":{"1":"378547937062268450673987891921875574225127858609/480640112075886890185981154357438854741200000","pi2":"-2291986/135135"},"('R', -50, 2)":{"1":"-12588411768198340803088791169181296814385372797/15020003502371465318311911073669964210662500","pi2":"2343466/135135"},"('R', -49, 2)":{"1":"424659893330293791155435911591436929691324164081/480640112075886890185981154357438854741200000","pi2":"-2391514/135135"},"('R', -48, 2)":{"1":"-3553822929364958322022848898186779855432491440073/3845120896607095121487849234859510837929600000","pi2":"2436559/135135"},"('R', -47, 2)":{"1":"7849764713226119605366111633790540174658721395527/8170881905290077133161679624076460530600400000","pi2":"-42142223/2297295"},"('R', -46, 2)":{"1":"-338131307842497070938996996304818739169650257073/340453412720419880548403317669852522108350000","pi2":"14274301/765765"},"('R', -45, 2)":{"1":"52887440163998808381907941378715832785571659097471/51748918733503821843357304285817583360469200000","pi2":"-275295799/14549535"},"('R', -44, 2)":{"1":"-325198228110949448109699010616961016420981960062959/310493512401022931060143825714905500162815200000","pi2":"55835135/2909907"},"('R', -43, 2)":{"1":"166033279758875301361100460508811627325560823795367/155246756200511465530071912857452750081407600000","pi2":"-18858053/969969"},"('R', -42, 2)":{"1":"-1030398794359404839178075763674733384356083387753/946626562198240643476048249130809451715900000","pi2":"6364399/323323"},"('R', -41, 2)":{"1":"3944024781199001579780597475334545700509831981765041/3570675392611763707191653995721413251872374800000","pi2":"-444316699/22309287"},"('R', -40, 2)":{"1":"-15964540034930319296245265452249746993572334728831489/14282701570447054828766615982885653007489499200000","pi2":"1347822955/66927861"},"('R', -39, 2)":{"1":"10070816110979480122194625082308079881230633978462671/8926688481529409267979134989303533129680937000000","pi2":"-34052522467/1673196525"},"('R', -38, 2)":{"1":"-20278542394174386772417520598462786693824252829777667/17853376963058818535958269978607066259361874000000","pi2":"34395742267/1673196525"},"('R', -37, 2)":{"1":"30550461216667082535140685162560497727357458229876713/26780065444588227803937404967910599389042811000000","pi2":"-312536252003/15058768725"},"('R', -36, 2)":{"1":"-122438356426249355748779963382315048846976480340353627/107120261778352911215749619871642397556171244000000","pi2":"315404588903/15058768725"},"('R', -35, 2)":{"1":"13862849662967905463945833201138787199030863532394793/12134717154579040723659136626084490348160023734375","pi2":"-9227046511387/436704293025"},"('R', -34, 2)":{"1":"-1768983094060915268898133758870873184946298501946176229/1553243795786117212628369488138814764564483038000000","pi2":"9304682830147/436704293025"},"('R', -33, 2)":{"1":"3407337947896540891031482226012069602998225782038876789/3009409854335602099467465883268953606343685886125000","pi2":"-290774257297357/13537833083775"},"('R', -32, 2)":{"1":"-216087714922178442266305004404069024162853186135919821671/192602230677478534365917816529213030805995896712000000","pi2":"586061125622639/27075666167550"},"('R', -31, 2)":{"1":"13323036237363387275137219577222413828261194112194671281/12037639417342408397869863533075814425374743544500000","pi2":"-53676090078349/2461424197050"},"('R', -30, 2)":{"1":"-1296557165107927000383167565537663005299137378298142789/1174403845594381307109254978836664821987779858000000","pi2":"54062195834749/2461424197050"},"('R', -29, 2)":{"1":"13315440165235650050842312168350202656055696921753008901/12037639417342408397869863533075814425374743544500000","pi2":"-54437269998109/2461424197050"},"('R', -28, 2)":{"1":"-106972053247561810687626909262143116578450189357585222883/96301115338739267182958908264606515402997948356000000","pi2":"54801925434709/2461424197050"},"('R', -27, 2)":{"1":"36810136672591680001852199278027219111038402826863222763763/32959056724683514193367686353561579896676047824841000000","pi2":"-2040798836801833/91072695290850"},"('R', -26, 2)":{"1":"-74064525550419275628173936008450992984064429219821719444101/65918113449367028386735372707123159793352095649682000000","pi2":"2053580969474233/91072695290850"},"('R', -25, 2)":{"1":"37263171280489198469195072031390000262510814377929100619063/32959056724683514193367686353561579896676047824841000000","pi2":"-2066035355155033/91072695290850"},"('R', -24, 2)":{"1":"-299938337922897754671072252996290536448913523931500464808639/263672453797468113546941490828492639173408382598728000000","pi2":"2078178381193813/91072695290850"},"('R', -23, 2)":{"1":"126786872771086152362953698861737727713098466110216257304299871/110808348708385974718102161520674031612624872787115442000000","pi2":"-85691034670497533/3733980506924850"},"('R', -22, 2)":{"1":"-4552489326477632753413069847055587030580836929127881445508907/3957441025299499097075077197166929700450888313825551500000","pi2":"12309312989335019/533425786703550"},"('R', -21, 2)":{"1":"4833017820143195733294546951031985454924841567299905254102928071/4181319117587870760281038707178087437790681424150539842000000","pi2":"-532145396070491417/22937308828252650"},"('R', -20, 2)":{"1":"-475550606816319224158206191032723107912157125296256827113018673183/409769273523611334507541793303452568903486779566752904516000000","pi2":"5884182435213075787/252310397110779150"},"('R', -19, 2)":{"1":"238533562580587208384629471440607805034991936462513394411690084029/204884636761805667253770896651726284451743389783376452258000000","pi2":"-5914085889685464427/252310397110779150"},"('R', -18, 2)":{"1":"-29882649012922764438751999133628256037480188425864919989704980763/25610579595225708406721362081465785556467923722922056532250000","pi2":"5943339269060627227/252310397110779150"},"('R', -17, 2)":{"1":"528672309399218570706658444072737688147517965250929243408125068380261/452590162606828718963579910703663362353901148031478583037922000000","pi2":"-280682601097106968469/11858588664206620050"},"('R', -16, 2)":{"1":"-4228809743248910577344751101605264563006549448515707967445425998286263/3620721300854629751708639285629306898831209184251828664303376000000","pi2":"282000222059796592919/11858588664206620050"},"('R', -15, 2)":{"1":"12930823670032975353174197926136631981818094466312229274873831701531807/11088458983867303614607707812239752377670578126771225284429089000000","pi2":"-13881256687139135026631/581070844546124382450"},"('R', -14, 2)":{"1":"-25780700112397818691189579962554648327012330274648555332617036190544247/22176917967734607229215415624479504755341156253542450568858178000000","pi2":"13943237577224054960759/581070844546124382450"},"('R', -13, 2)":{"1":"12826559481295348747572217852881560004777731949443678785991894987341511/11088458983867303614607707812239752377670578126771225284429089000000","pi2":"-14004003155738682347159/581070844546124382450"},"('R', -12, 2)":{"1":"-50944533247269186157289358623385973549658129973952669186458126232046819/44353835935469214458430831248959009510682312507084901137716356000000","pi2":"14063600165435720745359/581070844546124382450"},"('R', -11, 2)":{"1":"8858948187756213027613542060405314055238658586826305565536094306541061881/7786870321420813963358262811145366107219163489525092955990327750250000","pi2":"-748469853272339196210427/30796754760944592269850"},"('R', -10, 2)":{"1":"-69991665757110563256722905425690131226176866419070746622909243806920514823/62294962571366511706866102489162928857753307916200743647922622002000000","pi2":"250503836021181200128409/10265584920314864089950"},"('R', -9, 2)":{"1":"4304800633058243956624156093447879192267378401846942880955317427800145593/3893435160710406981679131405572683053609581744762546477995163875125000","pi2":"-251499286680120823312889/10265584920314864089950"},"('R', -8, 2)":{"1":"-269926034546905590290175248350803104469749860094992597710943595867826673477/249179850285466046827464409956651715431013231664802974591690488008000000","pi2":"252476961434436524654789/10265584920314864089950"},"('R', -7, 2)":{"1":"65745573055979351974336238072587459965090511592836511061613757447391210763/62294962571366511706866102489162928857753307916200743647922622002000000","pi2":"-253437484000080020709989/10265584920314864089950"},"('R', -6, 2)":{"1":"-67358446240498485345149934072552825780272079839949821148270490389995927/65990426452718762401341210263943780569653927877331296237206167375000","pi2":"254381445831833111660789/10265584920314864089950"},"('R', -5, 2)":{"1":"211946077906426242040160583228993254214391403700328943664329587822945462369603/216848764710926827251600902764776155353839264856294788638418647188962000000","pi2":"-15063255090319832863132951/605669510298576981307050"},"('R', -4, 2)":{"1":"-400110427097716082430756162036088603244370448730525420571784706253624419681651/433697529421853654503201805529552310707678529712589577276837294377924000000","pi2":"15117092380124150817026911/605669510298576981307050"},"('R', -3, 2)":{"1":"687266067001461805074787363393866111651984398524028426268467633256443431911866473/806894253489358724203206959187732074071635904530272908523555786190127602000000","pi2":"-925372872575832277072279171/36945840128213195859730050"},"('R', -2, 2)":{"1":"-152731649773146953929037388080252548207526685772379798102593380108614949988790287/201723563372339681050801739796933018517908976132568227130888946547531900500000","pi2":"928551009361054917576341971/36945840128213195859730050"},"('R', -1, 2)":{"1":"502805075176416426872546635250032184823472018744799186622990954091012140535751473/806894253489358724203206959187732074071635904530272908523555786190127602000000","pi2":"-310559566510213034489743057/12315280042737731953243350"},"('R', 0, 2)":{"1":"-10599629075302431002541323017165343957858371195023129756948830465357873017470820811/25820616111659479174502622694007426370292348944968733072753785158084083264000000","pi2":"623171679694215690971693339/24630560085475463906486700"},"('BA', 0, (), ((0, 1),), -64, 1)":{"1":"-317940540516830973550127070779021748218661482575553122244163597303311/788440570094891318927166975614246493104456047343268935180136000000"},"('BA', 0, (), ((0, 1),), -63, 1)":{"1":"161415759942698678752264647635592974523572648491674920022815014638059/197110142523722829731791743903561623276114011835817233795034000000"},"('BA', 0, (), ((0, 1),), -62, 1)":{"1":"-160070663751471354613834146890673357499681824184923354320782709481659/197110142523722829731791743903561623276114011835817233795034000000"},"('BA', 0, (), ((0, 1),), -61, 1)":{"1":"119129703089490062941135278393463664105934955069076027184153576229/155082724251552187043109161214446595811262007738644558454000000"},"('BA', 0, (), ((0, 1),), -60, 1)":{"1":"-1229865004067523218733215466285828375456427974113428982316409709/1708785728114388516196580384249478749868783208085038134000000"},"('BA', 0, (), ((0, 1),), -59, 1)":{"1":"1151175553545214758158620315370952108108851982269218479956052329/1708785728114388516196580384249478749868783208085038134000000"},"('BA', 0, (), ((0, 1),), -58, 1)":{"1":"-309691717880507080076199475931941538652330030264268289334209/490889321492211581785860495331651465058541570837414000000"},"('BA', 0, (), ((0, 1),), -57, 1)":{"1":"1429984973405828154448040520951717003106677081353131623403/2418173997498579220620002440057396379598726949938000000"},"('BA', 0, (), ((0, 1),), -56, 1)":{"1":"-1341298240337061073268241733570934337969649629535980835453/2418173997498579220620002440057396379598726949938000000"},"('BA', 0, (), ((0, 1),), -55, 1)":{"1":"8810618497431015531857841186972847883350783233149988183871/16927217982490054544340017080401774657191088649566000000"},"('BA', 0, (), ((0, 1),), -54, 1)":{"1":"-8268226947712935006558468124140147217551452449655896736911/16927217982490054544340017080401774657191088649566000000"},"('BA', 0, (), ((0, 1),), -53, 1)":{"1":"69883541314934439871853990612645863114608723964163580601/152497459301712203102162316039655627542262059906000000"},"('BA', 0, (), ((0, 1),), -52, 1)":{"1":"-863028029174228245906644281129251151332176890683517293/2008688499168156466635815483612409476348770458000000"},"('BA', 0, (), ((0, 1),), -51, 1)":{"1":"808323442866982428580938300983851257633820574373029593/2008688499168156466635815483612409476348770458000000"},"('BA', 0, (), ((0, 1),), -50, 1)":{"1":"-756020770206253647977817466328424080663976421941669193/2008688499168156466635815483612409476348770458000000"},"('BA', 0, (), ((0, 1),), -49, 1)":{"1":"141164516472822685391936389188970655602521142527322109/401737699833631293327163096722481895269754091600000"},"('BA', 0, (), ((0, 1),), -48, 1)":{"1":"-145055415832578298315331578470998501987895789228361/443174517190988740570505346632633089100666400000"},"('BA', 0, (), ((0, 1),), -47, 1)":{"1":"2492750011851814629216462193835023046844001932132941/8198728568033291700554348912703712148362328400000"},"('BA', 0, (), ((0, 1),), -46, 1)":{"1":"-348238158935931105699631209958362954244273743383/1237170449378797600807959697103321585689200000"},"('BA', 0, (), ((0, 1),), -45, 1)":{"1":"13960732640092367502583596948882524534599443121/53790019538208591339476508569709634160400000"},"('BA', 0, (), ((0, 1),), -44, 1)":{"1":"-937323202417040385986244008500693214043893527/3935855088161604244351939651442168353200000"},"('BA', 0, (), ((0, 1),), -43, 1)":{"1":"35055714372420910233151347071497117381837078007/161370058614625774018429525709128902481200000"},"('BA', 0, (), ((0, 1),), -42, 1)":{"1":"-17170663982107123173576727636047545856931943/87274233972215129269026244299150298800000"},"('BA', 0, (), ((0, 1),), -41, 1)":{"1":"15413587744024998883128797112537441430924343/87274233972215129269026244299150298800000"},"('BA', 0, (), ((0, 1),), -40, 1)":{"1":"-8140025765482558462544720224014717044903/51918045194655044181455231587834800000"},"('BA', 0, (), ((0, 1),), -39, 1)":{"1":"7124110389100357305107246237158162705349/51918045194655044181455231587834800000"},"('BA', 0, (), ((0, 1),), -38, 1)":{"1":"-2785117621263956375650900535749578617/23631336001208486200025139548400000"},"('BA', 0, (), ((0, 1),), -37, 1)":{"1":"1595035091126367822875965430982515959/16168808842932122136859306006800000"},"('BA', 0, (), ((0, 1),), -36, 1)":{"1":"-939343029806149806603768718404811/11810671178182704263593357200000"},"('BA', 0, (), ((0, 1),), -35, 1)":{"1":"79304094069716351333021644833179/1312296797575856029288150800000"},"('BA', 0, (), ((0, 1),), -34, 1)":{"1":"-185432888633176713289507600411/4499303305974363528987945600"},"('BA', 0, (), ((0, 1),), -33, 1)":{"1":"28548580071691925431077856231/1323324501757165743819984000"},"('BA', 0, (), ((0, 1),), -31, 1)":{"1":"-28548580071691925431077856231/1323324501757165743819984000"},"('BA', 0, (), ((0, 1),), -30, 1)":{"1":"185432888633176713289507600411/4499303305974363528987945600"},"('BA', 0, (), ((0, 1),), -29, 1)":{"1":"-79304094069716351333021644833179/1312296797575856029288150800000"},"('BA', 0, (), ((0, 1),), -28, 1)":{"1":"939343029806149806603768718404811/11810671178182704263593357200000"},"('BA', 0, (), ((0, 1),), -27, 1)":{"1":"-1595035091126367822875965430982515959/16168808842932122136859306006800000"},"('BA', 0, (), ((0, 1),), -26, 1)":{"1":"2785117621263956375650900535749578617/23631336001208486200025139548400000"},"('BA', 0, (), ((0, 1),), -25, 1)":{"1":"-7124110389100357305107246237158162705349/51918045194655044181455231587834800000"},"('BA', 0, (), ((0, 1),), -24, 1)":{"1":"8140025765482558462544720224014717044903/51918045194655044181455231587834800000"},"('BA', 0, (), ((0, 1),), -23, 1)":{"1":"-15413587744024998883128797112537441430924343/87274233972215129269026244299150298800000"},"('BA', 0, (), ((0, 1),), -22, 1)":{"1":"17170663982107123173576727636047545856931943/87274233972215129269026244299150298800000"},"('BA', 0, (), ((0, 1),), -21, 1)":{"1":"-35055714372420910233151347071497117381837078007/161370058614625774018429525709128902481200000"},"('BA', 0, (), ((0, 1),), -20, 1)":{"1":"937323202417040385986244008500693214043893527/3935855088161604244351939651442168353200000"},"('BA', 0, (), ((0, 1),), -19, 1)":{"1":"-13960732640092367502583596948882524534599443121/53790019538208591339476508569709634160400000"},"('BA', 0, (), ((0, 1),), -18, 1)":{"1":"348238158935931105699631209958362954244273743383/1237170449378797600807959697103321585689200000"},"('BA', 0, (), ((0, 1),), -17, 1)":{"1":"-2492750011851814629216462193835023046844001932132941/8198728568033291700554348912703712148362328400000"},"('BA', 0, (), ((0, 1),), -16, 1)":{"1":"145055415832578298315331578470998501987895789228361/443174517190988740570505346632633089100666400000"},"('BA', 0, (), ((0, 1),), -15, 1)":{"1":"-141164516472822685391936389188970655602521142527322109/401737699833631293327163096722481895269754091600000"},"('BA', 0, (), ((0, 1),), -14, 1)":{"1":"756020770206253647977817466328424080663976421941669193/2008688499168156466635815483612409476348770458000000"},"('BA', 0, (), ((0, 1),), -13, 1)":{"1":"-808323442866982428580938300983851257633820574373029593/2008688499168156466635815483612409476348770458000000"},"('BA', 0, (), ((0, 1),), -12, 1)":{"1":"863028029174228245906644281129251151332176890683517293/2008688499168156466635815483612409476348770458000000"},"('BA', 0, (), ((0, 1),), -11, 1)":{"1":"-69883541314934439871853990612645863114608723964163580601/152497459301712203102162316039655627542262059906000000"},"('BA', 0, (), ((0, 1),), -10, 1)":{"1":"8268226947712935006558468124140147217551452449655896736911/16927217982490054544340017080401774657191088649566000000"},"('BA', 0, (), ((0, 1),), -9, 1)":{"1":"-8810618497431015531857841186972847883350783233149988183871/16927217982490054544340017080401774657191088649566000000"},"('BA', 0, (), ((0, 1),), -8, 1)":{"1":"1341298240337061073268241733570934337969649629535980835453/2418173997498579220620002440057396379598726949938000000"},"('BA', 0, (), ((0, 1),), -7, 1)":{"1":"-1429984973405828154448040520951717003106677081353131623403/2418173997498579220620002440057396379598726949938000000"},"('BA', 0, (), ((0, 1),), -6, 1)":{"1":"309691717880507080076199475931941538652330030264268289334209/490889321492211581785860495331651465058541570837414000000"},"('BA', 0, (), ((0, 1),), -5, 1)":{"1":"-1151175553545214758158620315370952108108851982269218479956052329/1708785728114388516196580384249478749868783208085038134000000"},"('BA', 0, (), ((0, 1),), -4, 1)":{"1":"1229865004067523218733215466285828375456427974113428982316409709/1708785728114388516196580384249478749868783208085038134000000"},"('BA', 0, (), ((0, 1),), -3, 1)":{"1":"-119129703089490062941135278393463664105934955069076027184153576229/155082724251552187043109161214446595811262007738644558454000000"},"('BA', 0, (), ((0, 1),), -2, 1)":{"1":"160070663751471354613834146890673357499681824184923354320782709481659/197110142523722829731791743903561623276114011835817233795034000000"},"('BA', 0, (), ((0, 1),), -1, 1)":{"1":"-161415759942698678752264647635592974523572648491674920022815014638059/197110142523722829731791743903561623276114011835817233795034000000"},"('BA', 0, (), ((0, 1),), 0, 1)":{"1":"317940540516830973550127070779021748218661482575553122244163597303311/788440570094891318927166975614246493104456047343268935180136000000"},"('BA', 1, (), ((0, 2),), -64, 1)":{"1":"-3426077713192894702895014018782966039645793/5335110579152923633988024801392372680000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -64, 2)":{"1":"-3426077713192894702895014018782966039645793/5335110579152923633988024801392372680000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -63, 1)":{"1":"447954447755195230115694105029983746020167/1333777644788230908497006200348093170000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -63, 2)":{"1":"447954447755195230115694105029983746020167/1333777644788230908497006200348093170000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -62, 1)":{"1":"-285874448483175036576379001947514715053167/1333777644788230908497006200348093170000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -62, 2)":{"1":"-285874448483175036576379001947514715053167/1333777644788230908497006200348093170000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -61, 1)":{"1":"151040127738936161105347402251634407377/1049392324774375223050358930250270000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -61, 2)":{"1":"151040127738936161105347402251634407377/1049392324774375223050358930250270000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -60, 1)":{"1":"-68077957516970934944946819516711752737/705329267471301379427290428528870000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -60, 2)":{"1":"-68077957516970934944946819516711752737/705329267471301379427290428528870000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -59, 1)":{"1":"43662230319562934770047737094571389997/705329267471301379427290428528870000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -59, 2)":{"1":"43662230319562934770047737094571389997/705329267471301379427290428528870000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -58, 1)":{"1":"-422417575986971879903904348402411983/11954733346971209820801532686930000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -58, 2)":{"1":"-422417575986971879903904348402411983/11954733346971209820801532686930000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -57, 1)":{"1":"839214887094473572939870215292261/58890312054045368575377008310000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -57, 2)":{"1":"839214887094473572939870215292261/58890312054045368575377008310000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -56, 1)":{"1":"169378540691859782199419259530489/58890312054045368575377008310000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -56, 2)":{"1":"169378540691859782199419259530489/58890312054045368575377008310000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -55, 1)":{"1":"-7016442907931033976841665499299173/412232184378317580027639058170000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -55, 2)":{"1":"-7016442907931033976841665499299173/412232184378317580027639058170000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -54, 1)":{"1":"1080786873666900807200378255082103/37475653125301598184330823470000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -54, 2)":{"1":"1080786873666900807200378255082103/37475653125301598184330823470000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -53, 1)":{"1":"-13097612770973047652407812651073/337618496624338722381358770000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -53, 2)":{"1":"-13097612770973047652407812651073/337618496624338722381358770000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -52, 1)":{"1":"11128947614666934331842678179117/235695931605670428832269330000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -52, 2)":{"1":"11128947614666934331842678179117/235695931605670428832269330000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -51, 1)":{"1":"-12811779919761699573187673613617/235695931605670428832269330000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -51, 2)":{"1":"-12811779919761699573187673613617/235695931605670428832269330000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -50, 1)":{"1":"14236351410667984036355182086617/235695931605670428832269330000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -50, 2)":{"1":"14236351410667984036355182086617/235695931605670428832269330000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -49, 1)":{"1":"-3087340363772093207071225372381/47139186321134085766453866000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -49, 2)":{"1":"-3087340363772093207071225372381/47139186321134085766453866000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -48, 1)":{"1":"577020512913999667268434297/8272935472294504346517000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -48, 2)":{"1":"577020512913999667268434297/8272935472294504346517000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -47, 1)":{"1":"-493283628873241802870041683733/6734169474447726538064838000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -47, 2)":{"1":"-493283628873241802870041683733/6734169474447726538064838000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -46, 1)":{"1":"3633190623057197724407924513/47760067194664727220318000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -46, 2)":{"1":"3633190623057197724407924513/47760067194664727220318000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -45, 1)":{"1":"-162517822282206945346598431/2076524660637596835666000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -45, 2)":{"1":"-162517822282206945346598431/2076524660637596835666000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -44, 1)":{"1":"12135489132375913792487977/151940828827141231878000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -44, 2)":{"1":"12135489132375913792487977/151940828827141231878000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -43, 1)":{"1":"-5544973535691996331309910527/68525313801040695576978000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -43, 2)":{"1":"-5544973535691996331309910527/68525313801040695576978000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -42, 1)":{"1":"129770132764668929212105189/1593611948861411525046000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -42, 2)":{"1":"129770132764668929212105189/1593611948861411525046000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -41, 1)":{"1":"-2984295804145023839949441947/36653074823812465076058000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -41, 2)":{"1":"-2984295804145023839949441947/36653074823812465076058000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -40, 1)":{"1":"72311240918934262350998917/893977434727133294538000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -40, 2)":{"1":"72311240918934262350998917/893977434727133294538000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -39, 1)":{"1":"-356810194043791456943317463/4469887173635666472690000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -39, 2)":{"1":"-356810194043791456943317463/4469887173635666472690000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -38, 1)":{"1":"349616128178267841105250463/4469887173635666472690000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -38, 2)":{"1":"349616128178267841105250463/4469887173635666472690000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -37, 1)":{"1":"-1019465751086890393392212389/13409661520906999418070000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -37, 2)":{"1":"-1019465751086890393392212389/13409661520906999418070000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -36, 1)":{"1":"26527907622101393439387997/362423284348837822110000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -36, 2)":{"1":"26527907622101393439387997/362423284348837822110000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -35, 1)":{"1":"-731911692961225464700752413/10510275246116296841190000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -35, 2)":{"1":"-731911692961225464700752413/10510275246116296841190000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -34, 1)":{"1":"685162026261082857618997253/10510275246116296841190000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -34, 2)":{"1":"685162026261082857618997253/10510275246116296841190000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -33, 1)":{"1":"-19394104454853115796549567843/325818532629605202076890000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -33, 2)":{"1":"-19394104454853115796549567843/325818532629605202076890000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -32, 1)":{"1":"33659238975573797429256624061/651637065259210404153780000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -32, 2)":{"1":"33659238975573797429256624061/651637065259210404153780000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -31, 1)":{"1":"-19394104454853115796549567843/325818532629605202076890000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -31, 2)":{"1":"-19394104454853115796549567843/325818532629605202076890000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -30, 1)":{"1":"685162026261082857618997253/10510275246116296841190000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -30, 2)":{"1":"685162026261082857618997253/10510275246116296841190000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -29, 1)":{"1":"-731911692961225464700752413/10510275246116296841190000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -29, 2)":{"1":"-731911692961225464700752413/10510275246116296841190000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -28, 1)":{"1":"26527907622101393439387997/362423284348837822110000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -28, 2)":{"1":"26527907622101393439387997/362423284348837822110000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -27, 1)":{"1":"-1019465751086890393392212389/13409661520906999418070000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -27, 2)":{"1":"-1019465751086890393392212389/13409661520906999418070000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -26, 1)":{"1":"349616128178267841105250463/4469887173635666472690000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -26, 2)":{"1":"349616128178267841105250463/4469887173635666472690000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -25, 1)":{"1":"-356810194043791456943317463/4469887173635666472690000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -25, 2)":{"1":"-356810194043791456943317463/4469887173635666472690000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -24, 1)":{"1":"72311240918934262350998917/893977434727133294538000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -24, 2)":{"1":"72311240918934262350998917/893977434727133294538000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -23, 1)":{"1":"-2984295804145023839949441947/36653074823812465076058000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -23, 2)":{"1":"-2984295804145023839949441947/36653074823812465076058000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -22, 1)":{"1":"129770132764668929212105189/1593611948861411525046000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -22, 2)":{"1":"129770132764668929212105189/1593611948861411525046000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -21, 1)":{"1":"-5544973535691996331309910527/68525313801040695576978000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -21, 2)":{"1":"-5544973535691996331309910527/68525313801040695576978000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -20, 1)":{"1":"12135489132375913792487977/151940828827141231878000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -20, 2)":{"1":"12135489132375913792487977/151940828827141231878000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -19, 1)":{"1":"-162517822282206945346598431/2076524660637596835666000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -19, 2)":{"1":"-162517822282206945346598431/2076524660637596835666000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -18, 1)":{"1":"3633190623057197724407924513/47760067194664727220318000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -18, 2)":{"1":"3633190623057197724407924513/47760067194664727220318000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -17, 1)":{"1":"-493283628873241802870041683733/6734169474447726538064838000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -17, 2)":{"1":"-493283628873241802870041683733/6734169474447726538064838000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -16, 1)":{"1":"577020512913999667268434297/8272935472294504346517000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -16, 2)":{"1":"577020512913999667268434297/8272935472294504346517000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -15, 1)":{"1":"-3087340363772093207071225372381/47139186321134085766453866000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -15, 2)":{"1":"-3087340363772093207071225372381/47139186321134085766453866000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -14, 1)":{"1":"14236351410667984036355182086617/235695931605670428832269330000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -14, 2)":{"1":"14236351410667984036355182086617/235695931605670428832269330000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -13, 1)":{"1":"-12811779919761699573187673613617/235695931605670428832269330000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -13, 2)":{"1":"-12811779919761699573187673613617/235695931605670428832269330000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -12, 1)":{"1":"11128947614666934331842678179117/235695931605670428832269330000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -12, 2)":{"1":"11128947614666934331842678179117/235695931605670428832269330000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -11, 1)":{"1":"-13097612770973047652407812651073/337618496624338722381358770000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -11, 2)":{"1":"-13097612770973047652407812651073/337618496624338722381358770000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -10, 1)":{"1":"1080786873666900807200378255082103/37475653125301598184330823470000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -10, 2)":{"1":"1080786873666900807200378255082103/37475653125301598184330823470000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -9, 1)":{"1":"-7016442907931033976841665499299173/412232184378317580027639058170000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -9, 2)":{"1":"-7016442907931033976841665499299173/412232184378317580027639058170000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -8, 1)":{"1":"169378540691859782199419259530489/58890312054045368575377008310000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -8, 2)":{"1":"169378540691859782199419259530489/58890312054045368575377008310000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -7, 1)":{"1":"839214887094473572939870215292261/58890312054045368575377008310000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -7, 2)":{"1":"839214887094473572939870215292261/58890312054045368575377008310000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -6, 1)":{"1":"-422417575986971879903904348402411983/11954733346971209820801532686930000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -6, 2)":{"1":"-422417575986971879903904348402411983/11954733346971209820801532686930000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -5, 1)":{"1":"43662230319562934770047737094571389997/705329267471301379427290428528870000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -5, 2)":{"1":"43662230319562934770047737094571389997/705329267471301379427290428528870000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -4, 1)":{"1":"-68077957516970934944946819516711752737/705329267471301379427290428528870000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -4, 2)":{"1":"-68077957516970934944946819516711752737/705329267471301379427290428528870000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -3, 1)":{"1":"151040127738936161105347402251634407377/1049392324774375223050358930250270000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -3, 2)":{"1":"151040127738936161105347402251634407377/1049392324774375223050358930250270000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -2, 1)":{"1":"-285874448483175036576379001947514715053167/1333777644788230908497006200348093170000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -2, 2)":{"1":"-285874448483175036576379001947514715053167/1333777644788230908497006200348093170000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -1, 1)":{"1":"447954447755195230115694105029983746020167/1333777644788230908497006200348093170000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -1, 2)":{"1":"447954447755195230115694105029983746020167/1333777644788230908497006200348093170000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), 0, 1)":{"1":"-3426077713192894702895014018782966039645793/5335110579152923633988024801392372680000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), 0, 2)":{"1":"-3426077713192894702895014018782966039645793/5335110579152923633988024801392372680000","pi2":"-16/3"},"('R', -63, 3)":{"1":"-623171679694215690971693339/4105093347579243984414450"},"('R', -62, 3)":{"1":"621803315245022609643555189/2736728898386162656276300"},"('R', -61, 3)":{"1":"-146132178057416405379168766/559785456488078725147425"},"('R', -60, 3)":{"1":"566301948719594846428160069/1970444806838037112518936"},"('R', -59, 3)":{"1":"-112074699151920649299650606477/369458401282131958597300500"},"('R', -58, 3)":{"1":"4183518980117560981150670204/13194942902933284235617875"},"('R', -57, 3)":{"1":"-76703009676118132084591169479/235109891724993064561918500"},"('R', -56, 3)":{"1":"1153298146824729458862102344087/3448278411966564946908138000"},"('R', -55, 3)":{"1":"-1759565951584935524095690394053/5172417617949847420362207000"},"('R', -54, 3)":{"1":"162410029786959054772500285017/470219783449986129123837000"},"('R', -53, 3)":{"1":"-59576820471697849855799708812241/170689781392344964871952831000"},"('R', -52, 3)":{"1":"578321671235970309733197703669/1641247898003316969922623375"},"('R', -51, 3)":{"1":"-18299907247275922366017523214381/51603887397685687054311321000"},"('R', -50, 3)":{"1":"263812509009315717328407410045491/739655719366828181111795601000"},"('R', -49, 3)":{"1":"-88247969342025049359981487857323/246551906455609393703931867000"},"('R', -48, 3)":{"1":"34266172242056276219862483669941/95439447660235894337005884000"},"('R', -47, 3)":{"1":"-733116140531867978784639871152569/2039050902038283093875760846000"},"('R', -46, 3)":{"1":"27154179192827823267018263799877673/75444883375416474473403151302000"},"('R', -45, 3)":{"1":"-7371836381755351933417167196241/20487555335128174925245614000"},"('R', -44, 3)":{"1":"49886840870439042699867935682677953/138721237174152872418838052394000"},"('R', -43, 3)":{"1":"-1543911492643404909988261543987810513/4300358352398739044983979624214000"},"('R', -42, 3)":{"1":"1540945967587347918207703022624185573/4300358352398739044983979624214000"},"('R', -41, 3)":{"1":"-35339973794198114664231804131948120399/98908242105170998034631531356922000"},"('R', -40, 3)":{"1":"149279121900902909642272473991546849/419102720784622873028099709139500"},"('R', -39, 3)":{"1":"-175452291013815427374467229517367219293/494541210525854990173157656784610000"},"('R', -38, 3)":{"1":"174714455163818642977840895830265924593/494541210525854990173157656784610000"},"('R', -37, 3)":{"1":"-173845485875898034165693119270016569493/494541210525854990173157656784610000"},"('R', -36, 3)":{"1":"172935173561158150428091394669025510343/494541210525854990173157656784610000"},"('R', -35, 3)":{"1":"-4985238567307117600546881297967523466997/14341695105249794715021572046753690000"},"('R', -34, 3)":{"1":"707729665726513711734576030541005874951/2048813586464256387860224578107670000"},"('R', -33, 3)":{"1":"-21787311771743991792019788080347092128581/63513221180391948023666961921337770000"},"('R', -32, 3)":{"1":"147941175510089493384709410181/434424710172806936102520000"},"('R', -31, 3)":{"1":"-42914175760070938898326923505163476305287/127026442360783896047333923842675540000"},"('R', -30, 3)":{"1":"42807560748979588532560734274414021625087/127026442360783896047333923842675540000"},"('R', -29, 3)":{"1":"-299596379747144201394983525354147538191489/889185096525487272331337466898728780000"},"('R', -28, 3)":{"1":"300033664426662606021928844864500451879389/889185096525487272331337466898728780000"},"('R', -27, 3)":{"1":"-11127167816449489921875318385291937440085293/32899848571443029076259486275252964860000"},"('R', -26, 3)":{"1":"33488408837062012447842097944650208598113679/98699545714329087228778458825758894580000"},"('R', -25, 3)":{"1":"-33609612790331064573269387785574558980240279/98699545714329087228778458825758894580000"},"('R', -24, 3)":{"1":"572020283590237899992203096144408758550379/1672873656175069275064041675012862620000"},"('R', -23, 3)":{"1":"-1389743156336071904409052061184933258859255451/4046681374287492576379916811856114677780000"},"('R', -22, 3)":{"1":"1396285636107180690805043550606688392185513651/4046681374287492576379916811856114677780000"},"('R', -21, 3)":{"1":"-60328015918458255326540655130045268409010778393/174007299094362180784336422909812931144540000"},"('R', -20, 3)":{"1":"60631721807840009252316644270386027324460813693/174007299094362180784336422909812931144540000"},"('R', -19, 3)":{"1":"-998981847163732597491473596442405622736490213/2852578673678068537448138080488736576140000"},"('R', -18, 3)":{"1":"61255918379505964450649145928233322529635309193/174007299094362180784336422909812931144540000"},"('R', -17, 3)":{"1":"-2893975150065590287080509864793454221537074460271/8178343057435022496863811876761207763793380000"},"('R', -16, 3)":{"1":"1454672278840124486935781645908036575153028552973/4089171528717511248431905938380603881896690000"},"('R', -15, 3)":{"1":"-20472471190580879464985799881713722570561029000947/57248401402045157478046683137328454346553660000"},"('R', -14, 3)":{"1":"20581805239343520313337493843013238710818979448251/57248401402045157478046683137328454346553660000"},"('R', -13, 3)":{"1":"-1217074593517695268381171796782735961497995417203/3367553023649715145767451949254614961561980000"},"('R', -12, 3)":{"1":"1223558709392457994964513247257945086657668129503/3367553023649715145767451949254614961561980000"},"('R', -11, 3)":{"1":"-65188846429848602017684810249058484452146554634759/178480310253434902725674953310494592962784940000"},"('R', -10, 3)":{"1":"65533386291798188744552877415009799306709658868959/178480310253434902725674953310494592962784940000"},"('R', -9, 3)":{"1":"-65874042619354774787261135505627928930410884803159/178480310253434902725674953310494592962784940000"},"('R', -8, 3)":{"1":"66218071224739722570337568665898689085818556279209/178480310253434902725674953310494592962784940000"},"('R', -7, 3)":{"1":"-66557925908658581340744929783053557083819181336859/178480310253434902725674953310494592962784940000"},"('R', -6, 3)":{"1":"66900419818551720404326223679155335915628902879459/178480310253434902725674953310494592962784940000"},"('R', -5, 3)":{"1":"-3967075518796112065553567366254908670381492502463881/10530338304952659260814822245319180984804311460000"},"('R', -4, 3)":{"1":"3987147581286220268104332561066885518110627440139301/10530338304952659260814822245319180984804311460000"},"('R', -3, 3)":{"1":"-244424442463994304153742655707761557341536643876564061/642350636602112214909704156964470040073062999060000"},"('R', -2, 3)":{"1":"245638596566363444668978053354171508163349832173706661/642350636602112214909704156964470040073062999060000"},"('R', -1, 3)":{"1":"-246836693902187020386510650021611959335056256306434061/642350636602112214909704156964470040073062999060000"},"('R', 0, 3)":{"1":"992156557019476597416311708378171465623890049560211319/2569402546408448859638816627857880160292251996240000"},"('BA', 0, (), ((0, 2),), -64, 1)":{"1":"26773312840574172394834810362573765635207855632574464/341248775694872114170780333387374708788814718250625","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -63, 1)":{"1":"-244564436140828378137138565289769705977240223206576389/341248775694872114170780333387374708788814718250625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -62, 1)":{"1":"677903368587993038622913545059803463898759209594063453/682497551389744228341560666774749417577629436501250","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -61, 1)":{"1":"-396929514850886777179639416926911893840475958503985389/341248775694872114170780333387374708788814718250625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -60, 1)":{"1":"470593304044068572591972781672466357760681792484061/366835555705318048020188479857430485126379702500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -59, 1)":{"1":"-125965153885121876442461187979700469336925210782544/91708888926329512005047119964357621281594925625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -58, 1)":{"1":"76160431545052683891689076961617715538568120773/52691116878097967253689813251570020845501250","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -57, 1)":{"1":"-39627082246483195826367581172971731753982664724/26345558439048983626844906625785010422750625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -56, 1)":{"1":"327341411321328313471664126022784869573303868217/210764467512391869014759253006280083382005000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -55, 1)":{"1":"-84022286132839954480295870418757652022419687423/52691116878097967253689813251570020845501250","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -54, 1)":{"1":"42948140788137323582413369349887142112443423569/26345558439048983626844906625785010422750625","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -53, 1)":{"1":"-87515535577097742372141186574133268570525933863/52691116878097967253689813251570020845501250","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -52, 1)":{"1":"63312967970465361711391686480574272216287389/37515925153505138664072490745154874222500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -51, 1)":{"1":"-32093809909301803806022512985071611368689557/18757962576752569332036245372577437111250","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -50, 1)":{"1":"16238200761205910645937660169671056855650141/9378981288376284666018122686288718555625","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -49, 1)":{"1":"-32811388283091263626751407663403965192377317/18757962576752569332036245372577437111250","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -48, 1)":{"1":"772116594161320232350577109691660213649677/437503500332421442146617967873526230000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -47, 1)":{"1":"-194521301418305021229637569465612295163713/109375875083105360536654491968381557500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -46, 1)":{"1":"88645988975415628342858642365627808207/49513750603488166834157760058117500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -45, 1)":{"1":"-89153917581281922590636645135503280857/49513750603488166834157760058117500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -44, 1)":{"1":"44794757257025771918890804881143728001/24756875301744083417078880029058750","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -43, 1)":{"1":"-629712592430667673074451279221917123839/346596254224417167839104320406822500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -42, 1)":{"1":"341737623703404391436746857190920661/187450651284162881470581027802500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -41, 1)":{"1":"-342693643817572974838924352747928511/187450651284162881470581027802500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -40, 1)":{"1":"408630033094905509563130904600887/223022785584964760821631205000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -39, 1)":{"1":"-204659402579507039874777722926639/111511392792482380410815602500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -38, 1)":{"1":"15761916928324081026785466378853/8577799445575567723908892500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -37, 1)":{"1":"-15773902372548667858512577172803/8577799445575567723908892500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -36, 1)":{"1":"2881626891932981076568973428/1566435253026948086908125","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -35, 1)":{"1":"-11527101811233434777855473987/6265741012107792347632500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -34, 1)":{"1":"11525113911596583386036702617/6265741012107792347632500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -33, 1)":{"1":"-11522662679912256436070033467/6265741012107792347632500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -32, 1)":{"1":"23051906226463325772357136409/12531482024215584695265000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -31, 1)":{"1":"-11522662679912256436070033467/6265741012107792347632500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -30, 1)":{"1":"11525113911596583386036702617/6265741012107792347632500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -29, 1)":{"1":"-11527101811233434777855473987/6265741012107792347632500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -28, 1)":{"1":"2881626891932981076568973428/1566435253026948086908125","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -27, 1)":{"1":"-15773902372548667858512577172803/8577799445575567723908892500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -26, 1)":{"1":"15761916928324081026785466378853/8577799445575567723908892500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -25, 1)":{"1":"-204659402579507039874777722926639/111511392792482380410815602500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -24, 1)":{"1":"408630033094905509563130904600887/223022785584964760821631205000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -23, 1)":{"1":"-342693643817572974838924352747928511/187450651284162881470581027802500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -22, 1)":{"1":"341737623703404391436746857190920661/187450651284162881470581027802500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -21, 1)":{"1":"-629712592430667673074451279221917123839/346596254224417167839104320406822500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -20, 1)":{"1":"44794757257025771918890804881143728001/24756875301744083417078880029058750","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -19, 1)":{"1":"-89153917581281922590636645135503280857/49513750603488166834157760058117500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -18, 1)":{"1":"88645988975415628342858642365627808207/49513750603488166834157760058117500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -17, 1)":{"1":"-194521301418305021229637569465612295163713/109375875083105360536654491968381557500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -16, 1)":{"1":"772116594161320232350577109691660213649677/437503500332421442146617967873526230000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -15, 1)":{"1":"-32811388283091263626751407663403965192377317/18757962576752569332036245372577437111250","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -14, 1)":{"1":"16238200761205910645937660169671056855650141/9378981288376284666018122686288718555625","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -13, 1)":{"1":"-32093809909301803806022512985071611368689557/18757962576752569332036245372577437111250","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -12, 1)":{"1":"63312967970465361711391686480574272216287389/37515925153505138664072490745154874222500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -11, 1)":{"1":"-87515535577097742372141186574133268570525933863/52691116878097967253689813251570020845501250","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -10, 1)":{"1":"42948140788137323582413369349887142112443423569/26345558439048983626844906625785010422750625","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -9, 1)":{"1":"-84022286132839954480295870418757652022419687423/52691116878097967253689813251570020845501250","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -8, 1)":{"1":"327341411321328313471664126022784869573303868217/210764467512391869014759253006280083382005000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -7, 1)":{"1":"-39627082246483195826367581172971731753982664724/26345558439048983626844906625785010422750625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -6, 1)":{"1":"76160431545052683891689076961617715538568120773/52691116878097967253689813251570020845501250","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -5, 1)":{"1":"-125965153885121876442461187979700469336925210782544/91708888926329512005047119964357621281594925625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -4, 1)":{"1":"470593304044068572591972781672466357760681792484061/366835555705318048020188479857430485126379702500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -3, 1)":{"1":"-396929514850886777179639416926911893840475958503985389/341248775694872114170780333387374708788814718250625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -2, 1)":{"1":"677903368587993038622913545059803463898759209594063453/682497551389744228341560666774749417577629436501250","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -1, 1)":{"1":"-244564436140828378137138565289769705977240223206576389/341248775694872114170780333387374708788814718250625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), 0, 1)":{"1":"26773312840574172394834810362573765635207855632574464/341248775694872114170780333387374708788814718250625","pi2":"-16/3"},"('BA', 1, (2,), ((0, 1),), -64, 1)":{"1":"623171679694215690971693339/2052546673789621992207225"},"('BA', 1, (), ((0, 3),), -64, 1)":{"1":"-623171679694215690971693339/4105093347579243984414450"},"('BA', 1, (1,), ((0, 2),), -64, 1)":{"1":"623171679694215690971693339/2052546673789621992207225"},"('BA', 1, (1,), ((0, 1),), -64, 2)":{"1":"623171679694215690971693339/2052546673789621992207225"},"('BA', 1, (), ((0, 2),), -64, 2)":{"1":"-623171679694215690971693339/4105093347579243984414450"},"('BA', 1, (2,), ((0, 1),), -63, 1)":{"1":"-621119133020426068979486114/2052546673789621992207225"},"('BA', 1, (), ((0, 3),), -63, 1)":{"1":"441922553632748841991005457/2052546673789621992207225"},"('BA', 1, (1,), ((0, 2),), -63, 1)":{"1":"-621119133020426068979486114/2052546673789621992207225"},"('BA', 1, (1,), ((0, 1),), -63, 2)":{"1":"-621119133020426068979486114/2052546673789621992207225"},"('BA', 1, (), ((0, 2),), -63, 2)":{"1":"376241060071480938240374257/2052546673789621992207225"},"('BA', 1, (2,), ((0, 1),), -62, 1)":{"1":"1857102018722109835152683942/6157640021368865976621675"},"('BA', 1, (), ((0, 3),), -62, 1)":{"1":"-1519684451412466051332022771/6157640021368865976621675"},"('BA', 1, (1,), ((0, 2),), -62, 1)":{"1":"1857102018722109835152683942/6157640021368865976621675"},"('BA', 1, (1,), ((0, 1),), -62, 2)":{"1":"1857102018722109835152683942/6157640021368865976621675"},"('BA', 1, (), ((0, 2),), -62, 2)":{"1":"-1224117730386760484454182371/6157640021368865976621675"},"('BA', 1, (2,), ((0, 1),), -61, 1)":{"1":"-1850745745151664554144558342/6157640021368865976621675"},"('BA', 1, (), ((0, 3),), -61, 1)":{"1":"1647869301749779218329222371/6157640021368865976621675"},"('BA', 1, (1,), ((0, 2),), -61, 1)":{"1":"-1850745745151664554144558342/6157640021368865976621675"},"('BA', 1, (1,), ((0, 1),), -61, 2)":{"1":"-1850745745151664554144558342/6157640021368865976621675"},"('BA', 1, (), ((0, 2),), -61, 2)":{"1":"1286621087162805747700750771/6157640021368865976621675"},"('BA', 1, (2,), ((0, 1),), -60, 1)":{"1":"30234184760248301634053822/100944918383096163551175"},"('BA', 1, (), ((0, 3),), -60, 1)":{"1":"-28576414831203639290516911/100944918383096163551175"},"('BA', 1, (1,), ((0, 2),), -60, 1)":{"1":"30234184760248301634053822/100944918383096163551175"},"('BA', 1, (1,), ((0, 1),), -60, 2)":{"1":"30234184760248301634053822/100944918383096163551175"},"('BA', 1, (), ((0, 2),), -60, 2)":{"1":"-21846753605663895053771911/100944918383096163551175"},"('BA', 1, (2,), ((0, 1),), -59, 1)":{"1":"-30126510180639665726265902/100944918383096163551175"},"('BA', 1, (), ((0, 3),), -59, 1)":{"1":"29814672496702952230077991/100944918383096163551175"},"('BA', 1, (1,), ((0, 2),), -59, 1)":{"1":"-30126510180639665726265902/100944918383096163551175"},"('BA', 1, (1,), ((0, 1),), -59, 2)":{"1":"-30126510180639665726265902/100944918383096163551175"},"('BA', 1, (), ((0, 2),), -59, 2)":{"1":"22438963793511392546605471/100944918383096163551175"},"('BA', 1, (2,), ((0, 1),), -58, 1)":{"1":"508762891663666223321578/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -58, 1)":{"1":"-522655398416061559878149/1710930820052477348325"},"('BA', 1, (1,), ((0, 2),), -58, 1)":{"1":"508762891663666223321578/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -58, 2)":{"1":"508762891663666223321578/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -58, 2)":{"1":"-388518422123947335769469/1710930820052477348325"},"('BA', 1, (2,), ((0, 1),), -57, 1)":{"1":"-506874968000160041419978/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -57, 1)":{"1":"537354232653359690397749/1710930820052477348325"},"('BA', 1, (1,), ((0, 2),), -57, 1)":{"1":"-506874968000160041419978/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -57, 2)":{"1":"-506874968000160041419978/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -57, 2)":{"1":"395395858326719855553869/1710930820052477348325"},"('BA', 1, (2,), ((0, 1),), -56, 1)":{"1":"504953922868873049309578/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -56, 1)":{"1":"-550081156648136013129149/1710930820052477348325"},"('BA', 1, (1,), ((0, 2),), -56, 1)":{"1":"504953922868873049309578/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -56, 2)":{"1":"504953922868873049309578/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -56, 2)":{"1":"-401279059041286268891969/1710930820052477348325"},"('BA', 1, (2,), ((0, 1),), -55, 1)":{"1":"-502998573360241646625778/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -55, 1)":{"1":"561270101058637928486449/1710930820052477348325"},"('BA', 1, (1,), ((0, 2),), -55, 1)":{"1":"-502998573360241646625778/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -55, 2)":{"1":"-502998573360241646625778/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -55, 2)":{"1":"135461564623126458633223/570310273350825782775"},"('BA', 1, (2,), ((0, 1),), -54, 1)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -54, 1)":{"1":"-571224607648034160331249/1710930820052477348325"},"('BA', 1, (1,), ((0, 2),), -54, 1)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -54, 2)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -54, 2)":{"1":"-136954740611535893409943/570310273350825782775"},"('BA', 1, (2,), ((0, 1),), -53, 1)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (), ((0, 3),), -53, 1)":{"1":"1740495687921086772353347/5132792460157432044975"},"('BA', 1, (1,), ((0, 2),), -53, 1)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (1,), ((0, 1),), -53, 2)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (), ((0, 2),), -53, 2)":{"1":"1244482770596712984281887/5132792460157432044975"},"('BA', 1, (2,), ((0, 1),), -52, 1)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (), ((0, 3),), -52, 1)":{"1":"-33297576161088309683399/96845140757687397075"},"('BA', 1, (1,), ((0, 2),), -52, 1)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -52, 2)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (), ((0, 2),), -52, 2)":{"1":"-23680588163262015214379/96845140757687397075"},"('BA', 1, (2,), ((0, 1),), -51, 1)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (), ((0, 3),), -51, 1)":{"1":"33714755228967578470799/96845140757687397075"},"('BA', 1, (1,), ((0, 2),), -51, 1)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -51, 2)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (), ((0, 2),), -51, 2)":{"1":"23859379192353130408979/96845140757687397075"},"('BA', 1, (2,), ((0, 1),), -50, 1)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (), ((0, 3),), -50, 1)":{"1":"-34096710293916664899599/96845140757687397075"},"('BA', 1, (1,), ((0, 2),), -50, 1)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -50, 2)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (), ((0, 2),), -50, 2)":{"1":"-24019973935570359930179/96845140757687397075"},"('BA', 1, (2,), ((0, 1),), -49, 1)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (), ((0, 3),), -49, 1)":{"1":"34447935337731211192991/96845140757687397075"},"('BA', 1, (1,), ((0, 2),), -49, 1)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -49, 2)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (), ((0, 2),), -49, 2)":{"1":"24164596012435173109811/96845140757687397075"},"('BA', 1, (2,), ((0, 1),), -48, 1)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (), ((0, 3),), -48, 1)":{"1":"-4967438584936122686813/13835020108241056725"},"('BA', 1, (1,), ((0, 2),), -48, 1)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (1,), ((0, 1),), -48, 2)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (), ((0, 2),), -48, 2)":{"1":"-3470720069677349418623/13835020108241056725"},"('BA', 1, (2,), ((0, 1),), -47, 1)":{"1":"-561365202194213936938/1976431444034436675"},"('BA', 1, (), ((0, 3),), -47, 1)":{"1":"5010300019781261646863/13835020108241056725"},"('BA', 1, (1,), ((0, 2),), -47, 1)":{"1":"-561365202194213936938/1976431444034436675"},"('BA', 1, (1,), ((0, 1),), -47, 2)":{"1":"-561365202194213936938/1976431444034436675"},"('BA', 1, (), ((0, 2),), -47, 2)":{"1":"3487539113730505213073/13835020108241056725"},"('BA', 1, (2,), ((0, 1),), -46, 1)":{"1":"11886678538121254454/42051732851796525"},"('BA', 1, (), ((0, 3),), -46, 1)":{"1":"-107448332217649756129/294362129962575675"},"('BA', 1, (1,), ((0, 2),), -46, 1)":{"1":"11886678538121254454/42051732851796525"},"('BA', 1, (1,), ((0, 1),), -46, 2)":{"1":"11886678538121254454/42051732851796525"},"('BA', 1, (), ((0, 2),), -46, 2)":{"1":"-74525853550537073359/294362129962575675"},"('BA', 1, (2,), ((0, 1),), -45, 1)":{"1":"-11828171779370928854/42051732851796525"},"('BA', 1, (), ((0, 3),), -45, 1)":{"1":"108235094157687029329/294362129962575675"},"('BA', 1, (1,), ((0, 2),), -45, 1)":{"1":"-11828171779370928854/42051732851796525"},"('BA', 1, (1,), ((0, 1),), -45, 2)":{"1":"-11828171779370928854/42051732851796525"},"('BA', 1, (), ((0, 2),), -45, 2)":{"1":"74816847692742640159/294362129962575675"},"('BA', 1, (2,), ((0, 1),), -44, 1)":{"1":"11768364870426151574/42051732851796525"},"('BA', 1, (), ((0, 3),), -44, 1)":{"1":"-108967728792260551009/294362129962575675"},"('BA', 1, (1,), ((0, 2),), -44, 1)":{"1":"11768364870426151574/42051732851796525"},"('BA', 1, (1,), ((0, 1),), -44, 2)":{"1":"11768364870426151574/42051732851796525"},"('BA', 1, (), ((0, 2),), -44, 2)":{"1":"-75078502919376040759/294362129962575675"},"('BA', 1, (2,), ((0, 1),), -43, 1)":{"1":"-1064290792140982834/3822884804708775"},"('BA', 1, (), ((0, 3),), -43, 1)":{"1":"109650750877368518809/294362129962575675"},"('BA', 1, (1,), ((0, 2),), -43, 1)":{"1":"-1064290792140982834/3822884804708775"},"('BA', 1, (1,), ((0, 1),), -43, 2)":{"1":"-1064290792140982834/3822884804708775"},"('BA', 1, (), ((0, 2),), -43, 2)":{"1":"75312973187398178959/294362129962575675"},"('BA', 1, (2,), ((0, 1),), -42, 1)":{"1":"24618625978670038/88904297783925"},"('BA', 1, (), ((0, 3),), -42, 1)":{"1":"-2564837601950783563/6845630929362225"},"('BA', 1, (1,), ((0, 2),), -42, 1)":{"1":"24618625978670038/88904297783925"},"('BA', 1, (1,), ((0, 1),), -42, 2)":{"1":"24618625978670038/88904297783925"},"('BA', 1, (), ((0, 2),), -42, 2)":{"1":"-1756327351064790013/6845630929362225"},"('BA', 1, (2,), ((0, 1),), -41, 1)":{"1":"-171382069340995066/622330084487475"},"('BA', 1, (), ((0, 3),), -41, 1)":{"1":"368381513614104109/977947275623175"},"('BA', 1, (1,), ((0, 2),), -41, 1)":{"1":"-171382069340995066/622330084487475"},"('BA', 1, (1,), ((0, 1),), -41, 2)":{"1":"-171382069340995066/622330084487475"},"('BA', 1, (), ((0, 2),), -41, 2)":{"1":"1760635988337100813/6845630929362225"},"('BA', 1, (2,), ((0, 1),), -40, 1)":{"1":"4156356762387626/15178782548475"},"('BA', 1, (), ((0, 3),), -40, 1)":{"1":"-9029904807154349/23852372576175"},"('BA', 1, (1,), ((0, 2),), -40, 1)":{"1":"4156356762387626/15178782548475"},"('BA', 1, (1,), ((0, 1),), -40, 2)":{"1":"4156356762387626/15178782548475"},"('BA', 1, (), ((0, 2),), -40, 2)":{"1":"-43034647921606193/166966608033225"},"('BA', 1, (2,), ((0, 1),), -39, 1)":{"1":"-4132070710310066/15178782548475"},"('BA', 1, (), ((0, 3),), -39, 1)":{"1":"9071884982888417/23852372576175"},"('BA', 1, (1,), ((0, 2),), -39, 1)":{"1":"-4132070710310066/15178782548475"},"('BA', 1, (1,), ((0, 1),), -39, 2)":{"1":"-4132070710310066/15178782548475"},"('BA', 1, (), ((0, 2),), -39, 2)":{"1":"43114791893462141/166966608033225"},"('BA', 1, (2,), ((0, 1),), -38, 1)":{"1":"4107161938948466/15178782548475"},"('BA', 1, (), ((0, 3),), -38, 1)":{"1":"-9111027337885217/23852372576175"},"('BA', 1, (1,), ((0, 2),), -38, 1)":{"1":"4107161938948466/15178782548475"},"('BA', 1, (1,), ((0, 1),), -38, 2)":{"1":"4107161938948466/15178782548475"},"('BA', 1, (), ((0, 2),), -38, 2)":{"1":"-43183291014706541/166966608033225"},"('BA', 1, (2,), ((0, 1),), -37, 1)":{"1":"-4081597673603666/15178782548475"},"('BA', 1, (), ((0, 3),), -37, 1)":{"1":"3049160028872539/7950790858725"},"('BA', 1, (1,), ((0, 2),), -37, 1)":{"1":"-4081597673603666/15178782548475"},"('BA', 1, (1,), ((0, 1),), -37, 2)":{"1":"-4081597673603666/15178782548475"},"('BA', 1, (), ((0, 2),), -37, 2)":{"1":"43240573905571741/166966608033225"},"('BA', 1, (2,), ((0, 1),), -36, 1)":{"1":"109603850869418/410237366175"},"('BA', 1, (), ((0, 3),), -36, 1)":{"1":"-579005360492329/1504203675975"},"('BA', 1, (1,), ((0, 2),), -36, 1)":{"1":"109603850869418/410237366175"},"('BA', 1, (1,), ((0, 1),), -36, 2)":{"1":"109603850869418/410237366175"},"('BA', 1, (), ((0, 2),), -36, 2)":{"1":"-1169918630629393/4512611027925"},"('BA', 1, (2,), ((0, 1),), -35, 1)":{"1":"-108874539996218/410237366175"},"('BA', 1, (), ((0, 3),), -35, 1)":{"1":"580987912463729/1504203675975"},"('BA', 1, (1,), ((0, 2),), -35, 1)":{"1":"-108874539996218/410237366175"},"('BA', 1, (1,), ((0, 1),), -35, 2)":{"1":"-108874539996218/410237366175"},"('BA', 1, (), ((0, 2),), -35, 2)":{"1":"1170886853685193/4512611027925"},"('BA', 1, (2,), ((0, 1),), -34, 1)":{"1":"108124391669498/410237366175"},"('BA', 1, (), ((0, 3),), -34, 1)":{"1":"-582821608373489/1504203675975"},"('BA', 1, (1,), ((0, 2),), -34, 1)":{"1":"108124391669498/410237366175"},"('BA', 1, (1,), ((0, 1),), -34, 2)":{"1":"108124391669498/410237366175"},"('BA', 1, (), ((0, 2),), -34, 2)":{"1":"-1171574489651353/4512611027925"},"('BA', 1, (2,), ((0, 1),), -33, 1)":{"1":"-107352180156698/410237366175"},"('BA', 1, (), ((0, 3),), -33, 1)":{"1":"584511340017089/1504203675975"},"('BA', 1, (1,), ((0, 2),), -33, 1)":{"1":"-107352180156698/410237366175"},"('BA', 1, (1,), ((0, 1),), -33, 2)":{"1":"-107352180156698/410237366175"},"('BA', 1, (), ((0, 2),), -33, 2)":{"1":"1171985505456553/4512611027925"},"('BA', 1, (2,), ((0, 1),), -32, 1)":{"1":"1172122251245278/4512611027925"},"('BA', 1, (), ((0, 3),), -32, 1)":{"1":"-586061125622639/1504203675975"},"('BA', 1, (1,), ((0, 2),), -32, 1)":{"1":"1172122251245278/4512611027925"},"('BA', 1, (1,), ((0, 1),), -32, 2)":{"1":"1172122251245278/4512611027925"},"('BA', 1, (), ((0, 2),), -32, 2)":{"1":"-1172122251245278/4512611027925"},"('BA', 1, (2,), ((0, 1),), -31, 1)":{"1":"-107352180156698/410237366175"},"('BA', 1, (), ((0, 3),), -31, 1)":{"1":"596362641706589/1504203675975"},"('BA', 1, (1,), ((0, 2),), -31, 1)":{"1":"-107352180156698/410237366175"},"('BA', 1, (1,), ((0, 1),), -31, 2)":{"1":"-107352180156698/410237366175"},"('BA', 1, (), ((0, 2),), -31, 2)":{"1":"1189762457990803/4512611027925"},"('BA', 1, (2,), ((0, 1),), -30, 1)":{"1":"108124391669498/410237366175"},"('BA', 1, (), ((0, 3),), -30, 1)":{"1":"-606546699990989/1504203675975"},"('BA', 1, (1,), ((0, 2),), -30, 1)":{"1":"108124391669498/410237366175"},"('BA', 1, (1,), ((0, 1),), -30, 2)":{"1":"108124391669498/410237366175"},"('BA', 1, (), ((0, 2),), -30, 2)":{"1":"-1207162127077603/4512611027925"},"('BA', 1, (2,), ((0, 1),), -29, 1)":{"1":"-108874539996218/410237366175"},"('BA', 1, (), ((0, 3),), -29, 1)":{"1":"616632027494669/1504203675975"},"('BA', 1, (1,), ((0, 2),), -29, 1)":{"1":"-108874539996218/410237366175"},"('BA', 1, (1,), ((0, 1),), -29, 2)":{"1":"-108874539996218/410237366175"},"('BA', 1, (), ((0, 2),), -29, 2)":{"1":"1224353026231603/4512611027925"},"('BA', 1, (2,), ((0, 1),), -28, 1)":{"1":"109603850869418/410237366175"},"('BA', 1, (), ((0, 3),), -28, 1)":{"1":"-69626333230141/167133741775"},"('BA', 1, (1,), ((0, 2),), -28, 1)":{"1":"109603850869418/410237366175"},"('BA', 1, (1,), ((0, 1),), -28, 2)":{"1":"109603850869418/410237366175"},"('BA', 1, (), ((0, 2),), -28, 2)":{"1":"-1241366088497803/4512611027925"},"('BA', 1, (2,), ((0, 1),), -27, 1)":{"1":"-4081597673603666/15178782548475"},"('BA', 1, (), ((0, 3),), -27, 1)":{"1":"2617050467503617/6183948445675"},"('BA', 1, (1,), ((0, 2),), -27, 1)":{"1":"-4081597673603666/15178782548475"},"('BA', 1, (1,), ((0, 1),), -27, 2)":{"1":"-4081597673603666/15178782548475"},"('BA', 1, (), ((0, 2),), -27, 2)":{"1":"6650653559101273/23852372576175"},"('BA', 1, (2,), ((0, 1),), -26, 1)":{"1":"4107161938948466/15178782548475"},"('BA', 1, (), ((0, 3),), -26, 1)":{"1":"-71759152620102859/166966608033225"},"('BA', 1, (1,), ((0, 2),), -26, 1)":{"1":"4107161938948466/15178782548475"},"('BA', 1, (1,), ((0, 1),), -26, 2)":{"1":"4107161938948466/15178782548475"},"('BA', 1, (), ((0, 2),), -26, 2)":{"1":"-2246393887721891/7950790858725"},"('BA', 1, (2,), ((0, 1),), -25, 1)":{"1":"-4132070710310066/15178782548475"},"('BA', 1, (), ((0, 3),), -25, 1)":{"1":"72855138560013259/166966608033225"},"('BA', 1, (1,), ((0, 2),), -25, 1)":{"1":"-4132070710310066/15178782548475"},"('BA', 1, (1,), ((0, 1),), -25, 2)":{"1":"-4132070710310066/15178782548475"},"('BA', 1, (), ((0, 2),), -25, 2)":{"1":"2275750653969491/7950790858725"},"('BA', 1, (2,), ((0, 1),), -24, 1)":{"1":"4156356762387626/15178782548475"},"('BA', 1, (), ((0, 3),), -24, 1)":{"1":"-14790087901742243/33393321606645"},"('BA', 1, (1,), ((0, 2),), -24, 1)":{"1":"4156356762387626/15178782548475"},"('BA', 1, (1,), ((0, 1),), -24, 2)":{"1":"4156356762387626/15178782548475"},"('BA', 1, (), ((0, 2),), -24, 2)":{"1":"-2305009564329599/7950790858725"},"('BA', 1, (2,), ((0, 1),), -23, 1)":{"1":"-171382069340995066/622330084487475"},"('BA', 1, (), ((0, 3),), -23, 1)":{"1":"615387538590821683/1369126185872445"},"('BA', 1, (1,), ((0, 2),), -23, 1)":{"1":"-171382069340995066/622330084487475"},"('BA', 1, (1,), ((0, 1),), -23, 2)":{"1":"-171382069340995066/622330084487475"},"('BA', 1, (), ((0, 2),), -23, 2)":{"1":"95703311293561459/325982425207725"},"('BA', 1, (2,), ((0, 1),), -22, 1)":{"1":"24618625978670038/88904297783925"},"('BA', 1, (), ((0, 3),), -22, 1)":{"1":"-624412999824399043/1369126185872445"},"('BA', 1, (1,), ((0, 2),), -22, 1)":{"1":"24618625978670038/88904297783925"},"('BA', 1, (1,), ((0, 1),), -22, 2)":{"1":"24618625978670038/88904297783925"},"('BA', 1, (), ((0, 2),), -22, 2)":{"1":"-678313683216798613/2281876976454075"},"('BA', 1, (2,), ((0, 1),), -21, 1)":{"1":"-1064290792140982834/3822884804708775"},"('BA', 1, (), ((0, 3),), -21, 1)":{"1":"27240084421439703169/58872425992515135"},"('BA', 1, (1,), ((0, 2),), -21, 1)":{"1":"-1064290792140982834/3822884804708775"},"('BA', 1, (1,), ((0, 1),), -21, 2)":{"1":"-1064290792140982834/3822884804708775"},"('BA', 1, (), ((0, 2),), -21, 2)":{"1":"29529269600771059159/98120709987525225"},"('BA', 1, (2,), ((0, 1),), -20, 1)":{"1":"11768364870426151574/42051732851796525"},"('BA', 1, (), ((0, 3),), -20, 1)":{"1":"-27633586697337726409/58872425992515135"},"('BA', 1, (1,), ((0, 2),), -20, 1)":{"1":"11768364870426151574/42051732851796525"},"('BA', 1, (1,), ((0, 1),), -20, 2)":{"1":"11768364870426151574/42051732851796525"},"('BA', 1, (), ((0, 2),), -20, 2)":{"1":"-29892868422196693759/98120709987525225"},"('BA', 1, (2,), ((0, 1),), -19, 1)":{"1":"-11828171779370928854/42051732851796525"},"('BA', 1, (), ((0, 3),), -19, 1)":{"1":"28031302641820495321/58872425992515135"},"('BA', 1, (1,), ((0, 2),), -19, 1)":{"1":"-11828171779370928854/42051732851796525"},"('BA', 1, (1,), ((0, 1),), -19, 2)":{"1":"-11828171779370928854/42051732851796525"},"('BA', 1, (), ((0, 2),), -19, 2)":{"1":"30259185739483454599/98120709987525225"},"('BA', 1, (2,), ((0, 1),), -18, 1)":{"1":"11886678538121254454/42051732851796525"},"('BA', 1, (), ((0, 3),), -18, 1)":{"1":"-28434383416579317481/58872425992515135"},"('BA', 1, (1,), ((0, 2),), -18, 1)":{"1":"11886678538121254454/42051732851796525"},"('BA', 1, (1,), ((0, 1),), -18, 2)":{"1":"11886678538121254454/42051732851796525"},"('BA', 1, (), ((0, 2),), -18, 2)":{"1":"-30629215327720162999/98120709987525225"},"('BA', 1, (2,), ((0, 1),), -17, 1)":{"1":"-561365202194213936938/1976431444034436675"},"('BA', 1, (), ((0, 3),), -17, 1)":{"1":"1355673845259446205767/2767004021648211345"},"('BA', 1, (1,), ((0, 2),), -17, 1)":{"1":"-561365202194213936938/1976431444034436675"},"('BA', 1, (1,), ((0, 1),), -17, 2)":{"1":"-561365202194213936938/1976431444034436675"},"('BA', 1, (), ((0, 2),), -17, 2)":{"1":"161910137666240366817/512408152157076175"},"('BA', 1, (2,), ((0, 1),), -16, 1)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (), ((0, 3),), -16, 1)":{"1":"-1375314148315066843157/2767004021648211345"},"('BA', 1, (1,), ((0, 2),), -16, 1)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (1,), ((0, 1),), -16, 2)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (), ((0, 2),), -16, 2)":{"1":"-163899486962850191967/512408152157076175"},"('BA', 1, (2,), ((0, 1),), -15, 1)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (), ((0, 3),), -15, 1)":{"1":"9767920957020719793359/19369028151537479415"},"('BA', 1, (1,), ((0, 2),), -15, 1)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -15, 2)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (), ((0, 2),), -15, 2)":{"1":"1161497434671161740619/3586857065099533225"},"('BA', 1, (2,), ((0, 1),), -14, 1)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (), ((0, 3),), -14, 1)":{"1":"-9912543033885532972991/19369028151537479415"},"('BA', 1, (1,), ((0, 2),), -14, 1)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -14, 2)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (), ((0, 2),), -14, 2)":{"1":"-3528108485925095545873/10760571195298599675"},"('BA', 1, (2,), ((0, 1),), -13, 1)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (), ((0, 3),), -13, 1)":{"1":"10061852741092903122431/19369028151537479415"},"('BA', 1, (1,), ((0, 2),), -13, 1)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -13, 2)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (), ((0, 2),), -13, 2)":{"1":"3572959270066844331073/10760571195298599675"},"('BA', 1, (2,), ((0, 1),), -12, 1)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (), ((0, 3),), -12, 1)":{"1":"-10216804966305202957751/19369028151537479415"},"('BA', 1, (1,), ((0, 2),), -12, 1)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -12, 2)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (), ((0, 2),), -12, 2)":{"1":"-3619312499831207529673/10760571195298599675"},"('BA', 1, (2,), ((0, 1),), -11, 1)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (), ((0, 3),), -11, 1)":{"1":"550064686342589680981843/1026558492031486408995"},"('BA', 1, (1,), ((0, 2),), -11, 1)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (1,), ((0, 1),), -11, 2)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (), ((0, 2),), -11, 2)":{"1":"64792468240468288909623/190103424450275260925"},"('BA', 1, (2,), ((0, 1),), -10, 1)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -10, 1)":{"1":"-186359681695810608087841/342186164010495469665"},"('BA', 1, (1,), ((0, 2),), -10, 1)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -10, 2)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -10, 2)":{"1":"-591151122250117120283807/1710930820052477348325"},"('BA', 1, (2,), ((0, 1),), -9, 1)":{"1":"-502998573360241646625778/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -9, 1)":{"1":"189545123804417402278177/342186164010495469665"},"('BA', 1, (1,), ((0, 2),), -9, 1)":{"1":"-502998573360241646625778/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -9, 2)":{"1":"-502998573360241646625778/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -9, 2)":{"1":"599612452851103917351887/1710930820052477348325"},"('BA', 1, (2,), ((0, 1),), -8, 1)":{"1":"504953922868873049309578/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -8, 1)":{"1":"-192956122391696626959917/342186164010495469665"},"('BA', 1, (1,), ((0, 2),), -8, 1)":{"1":"504953922868873049309578/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -8, 2)":{"1":"504953922868873049309578/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -8, 2)":{"1":"-202876262232153276575729/570310273350825782775"},"('BA', 1, (2,), ((0, 1),), -7, 1)":{"1":"-506874968000160041419978/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -7, 1)":{"1":"196654134269424086772437/342186164010495469665"},"('BA', 1, (1,), ((0, 2),), -7, 1)":{"1":"-506874968000160041419978/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -7, 2)":{"1":"-506874968000160041419978/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -7, 2)":{"1":"206118025891200075762029/570310273350825782775"},"('BA', 1, (2,), ((0, 1),), -6, 1)":{"1":"508762891663666223321578/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -6, 1)":{"1":"-200726655314987422017317/342186164010495469665"},"('BA', 1, (1,), ((0, 2),), -6, 1)":{"1":"508762891663666223321578/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -6, 2)":{"1":"508762891663666223321578/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -6, 2)":{"1":"-209669120401128370291229/570310273350825782775"},"('BA', 1, (2,), ((0, 1),), -5, 1)":{"1":"-30126510180639665726265902/100944918383096163551175"},"('BA', 1, (), ((0, 3),), -5, 1)":{"1":"12112971609043208989743943/20188983676619232710235"},"('BA', 1, (1,), ((0, 2),), -5, 1)":{"1":"-30126510180639665726265902/100944918383096163551175"},"('BA', 1, (1,), ((0, 1),), -5, 2)":{"1":"-30126510180639665726265902/100944918383096163551175"},"('BA', 1, (), ((0, 2),), -5, 2)":{"1":"12604685522589312968642111/33648306127698721183725"},"('BA', 1, (2,), ((0, 1),), -4, 1)":{"1":"30234184760248301634053822/100944918383096163551175"},"('BA', 1, (), ((0, 3),), -4, 1)":{"1":"-12425227889908253122328911/20188983676619232710235"},"('BA', 1, (1,), ((0, 2),), -4, 1)":{"1":"30234184760248301634053822/100944918383096163551175"},"('BA', 1, (1,), ((0, 1),), -4, 2)":{"1":"30234184760248301634053822/100944918383096163551175"},"('BA', 1, (), ((0, 2),), -4, 2)":{"1":"-12873871971610902738111911/33648306127698721183725"},"('BA', 1, (2,), ((0, 1),), -3, 1)":{"1":"-1850745745151664554144558342/6157640021368865976621675"},"('BA', 1, (), ((0, 3),), -3, 1)":{"1":"780873586741042888820890531/1231528004273773195324335"},"('BA', 1, (1,), ((0, 2),), -3, 1)":{"1":"-1850745745151664554144558342/6157640021368865976621675"},"('BA', 1, (1,), ((0, 1),), -3, 2)":{"1":"-1850745745151664554144558342/6157640021368865976621675"},"('BA', 1, (), ((0, 2),), -3, 2)":{"1":"804956801046841120196121971/2052546673789621992207225"},"('BA', 1, (2,), ((0, 1),), -2, 1)":{"1":"1857102018722109835152683942/6157640021368865976621675"},"('BA', 1, (), ((0, 3),), -2, 1)":{"1":"-810324320950772690825205811/1231528004273773195324335"},"('BA', 1, (1,), ((0, 2),), -2, 1)":{"1":"1857102018722109835152683942/6157640021368865976621675"},"('BA', 1, (1,), ((0, 1),), -2, 2)":{"1":"1857102018722109835152683942/6157640021368865976621675"},"('BA', 1, (), ((0, 2),), -2, 2)":{"1":"-830028769019153061950395171/2052546673789621992207225"},"('BA', 1, (2,), ((0, 1),), -1, 1)":{"1":"-621119133020426068979486114/2052546673789621992207225"},"('BA', 1, (), ((0, 3),), -1, 1)":{"1":"284286969085705872989490577/410509334757924398441445"},"('BA', 1, (1,), ((0, 2),), -1, 1)":{"1":"-621119133020426068979486114/2052546673789621992207225"},"('BA', 1, (1,), ((0, 1),), -1, 2)":{"1":"-621119133020426068979486114/2052546673789621992207225"},"('BA', 1, (), ((0, 2),), -1, 2)":{"1":"288665735323123733239532657/684182224596540664069075"},"('BA', 1, (2,), ((0, 1),), 0, 1)":{"1":"623171679694215690971693339/2052546673789621992207225"},"('BA', 1, (), ((0, 3),), 0, 1)":{"1":"-623171679694215690971693339/821018669515848796882890"},"('BA', 1, (1,), ((0, 2),), 0, 1)":{"1":"623171679694215690971693339/2052546673789621992207225"},"('BA', 1, (1,), ((0, 1),), 0, 2)":{"1":"623171679694215690971693339/2052546673789621992207225"},"('BA', 1, (), ((0, 2),), 0, 2)":{"1":"-623171679694215690971693339/1368364449193081328138150"},"('BA', 1, (), ((0, 1),), -64, 3)":{"1":"-623171679694215690971693339/4105093347579243984414450"},"('BA', 1, (), ((0, 1),), -63, 3)":{"1":"310559566510213034489743057/2052546673789621992207225"},"('BA', 1, (), ((0, 1),), -62, 3)":{"1":"-928551009361054917576341971/6157640021368865976621675"},"('BA', 1, (), ((0, 1),), -61, 3)":{"1":"925372872575832277072279171/6157640021368865976621675"},"('BA', 1, (), ((0, 1),), -60, 3)":{"1":"-15117092380124150817026911/100944918383096163551175"},"('BA', 1, (), ((0, 1),), -59, 3)":{"1":"15063255090319832863132951/100944918383096163551175"},"('BA', 1, (), ((0, 1),), -58, 3)":{"1":"-254381445831833111660789/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -57, 3)":{"1":"253437484000080020709989/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -56, 3)":{"1":"-252476961434436524654789/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -55, 3)":{"1":"251499286680120823312889/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -54, 3)":{"1":"-250503836021181200128409/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -53, 3)":{"1":"748469853272339196210427/5132792460157432044975"},"('BA', 1, (), ((0, 1),), -52, 3)":{"1":"-14063600165435720745359/96845140757687397075"},"('BA', 1, (), ((0, 1),), -51, 3)":{"1":"14004003155738682347159/96845140757687397075"},"('BA', 1, (), ((0, 1),), -50, 3)":{"1":"-13943237577224054960759/96845140757687397075"},"('BA', 1, (), ((0, 1),), -49, 3)":{"1":"13881256687139135026631/96845140757687397075"},"('BA', 1, (), ((0, 1),), -48, 3)":{"1":"-282000222059796592919/1976431444034436675"},"('BA', 1, (), ((0, 1),), -47, 3)":{"1":"280682601097106968469/1976431444034436675"},"('BA', 1, (), ((0, 1),), -46, 3)":{"1":"-5943339269060627227/42051732851796525"},"('BA', 1, (), ((0, 1),), -45, 3)":{"1":"5914085889685464427/42051732851796525"},"('BA', 1, (), ((0, 1),), -44, 3)":{"1":"-5884182435213075787/42051732851796525"},"('BA', 1, (), ((0, 1),), -43, 3)":{"1":"532145396070491417/3822884804708775"},"('BA', 1, (), ((0, 1),), -42, 3)":{"1":"-12309312989335019/88904297783925"},"('BA', 1, (), ((0, 1),), -41, 3)":{"1":"85691034670497533/622330084487475"},"('BA', 1, (), ((0, 1),), -40, 3)":{"1":"-2078178381193813/15178782548475"},"('BA', 1, (), ((0, 1),), -39, 3)":{"1":"2066035355155033/15178782548475"},"('BA', 1, (), ((0, 1),), -38, 3)":{"1":"-2053580969474233/15178782548475"},"('BA', 1, (), ((0, 1),), -37, 3)":{"1":"2040798836801833/15178782548475"},"('BA', 1, (), ((0, 1),), -36, 3)":{"1":"-54801925434709/410237366175"},"('BA', 1, (), ((0, 1),), -35, 3)":{"1":"54437269998109/410237366175"},"('BA', 1, (), ((0, 1),), -34, 3)":{"1":"-54062195834749/410237366175"},"('BA', 1, (), ((0, 1),), -33, 3)":{"1":"53676090078349/410237366175"},"('BA', 1, (), ((0, 1),), -32, 3)":{"1":"-586061125622639/4512611027925"},"('BA', 1, (), ((0, 1),), -31, 3)":{"1":"53676090078349/410237366175"},"('BA', 1, (), ((0, 1),), -30, 3)":{"1":"-54062195834749/410237366175"},"('BA', 1, (), ((0, 1),), -29, 3)":{"1":"54437269998109/410237366175"},"('BA', 1, (), ((0, 1),), -28, 3)":{"1":"-54801925434709/410237366175"},"('BA', 1, (), ((0, 1),), -27, 3)":{"1":"2040798836801833/15178782548475"},"('BA', 1, (), ((0, 1),), -26, 3)":{"1":"-2053580969474233/15178782548475"},"('BA', 1, (), ((0, 1),), -25, 3)":{"1":"2066035355155033/15178782548475"},"('BA', 1, (), ((0, 1),), -24, 3)":{"1":"-2078178381193813/15178782548475"},"('BA', 1, (), ((0, 1),), -23, 3)":{"1":"85691034670497533/622330084487475"},"('BA', 1, (), ((0, 1),), -22, 3)":{"1":"-12309312989335019/88904297783925"},"('BA', 1, (), ((0, 1),), -21, 3)":{"1":"532145396070491417/3822884804708775"},"('BA', 1, (), ((0, 1),), -20, 3)":{"1":"-5884182435213075787/42051732851796525"},"('BA', 1, (), ((0, 1),), -19, 3)":{"1":"5914085889685464427/42051732851796525"},"('BA', 1, (), ((0, 1),), -18, 3)":{"1":"-5943339269060627227/42051732851796525"},"('BA', 1, (), ((0, 1),), -17, 3)":{"1":"280682601097106968469/1976431444034436675"},"('BA', 1, (), ((0, 1),), -16, 3)":{"1":"-282000222059796592919/1976431444034436675"},"('BA', 1, (), ((0, 1),), -15, 3)":{"1":"13881256687139135026631/96845140757687397075"},"('BA', 1, (), ((0, 1),), -14, 3)":{"1":"-13943237577224054960759/96845140757687397075"},"('BA', 1, (), ((0, 1),), -13, 3)":{"1":"14004003155738682347159/96845140757687397075"},"('BA', 1, (), ((0, 1),), -12, 3)":{"1":"-14063600165435720745359/96845140757687397075"},"('BA', 1, (), ((0, 1),), -11, 3)":{"1":"748469853272339196210427/5132792460157432044975"},"('BA', 1, (), ((0, 1),), -10, 3)":{"1":"-250503836021181200128409/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -9, 3)":{"1":"251499286680120823312889/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -8, 3)":{"1":"-252476961434436524654789/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -7, 3)":{"1":"253437484000080020709989/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -6, 3)":{"1":"-254381445831833111660789/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -5, 3)":{"1":"15063255090319832863132951/100944918383096163551175"},"('BA', 1, (), ((0, 1),), -4, 3)":{"1":"-15117092380124150817026911/100944918383096163551175"},"('BA', 1, (), ((0, 1),), -3, 3)":{"1":"925372872575832277072279171/6157640021368865976621675"},"('BA', 1, (), ((0, 1),), -2, 3)":{"1":"-928551009361054917576341971/6157640021368865976621675"},"('BA', 1, (), ((0, 1),), -1, 3)":{"1":"310559566510213034489743057/2052546673789621992207225"},"('BA', 1, (), ((0, 1),), 0, 3)":{"1":"-623171679694215690971693339/4105093347579243984414450"},"('BA', 1, (-2,), ((0, 1),), -64, 1)":{"1":"-623171679694215690971693339/2052546673789621992207225"},"('BA', 0, (), ((0, 3),), -64, 1)":{"1":"623171679694215690971693339/1368364449193081328138150"},"('BA', 1, (-2,), ((0, 1),), -63, 1)":{"1":"621119133020426068979486114/2052546673789621992207225"},"('BA', 0, (), ((0, 3),), -63, 1)":{"1":"-266771904136034431989322257/684182224596540664069075"},"('BA', 1, (-2,), ((0, 1),), -62, 1)":{"1":"-1857102018722109835152683942/6157640021368865976621675"},"('BA', 0, (), ((0, 3),), -62, 1)":{"1":"731506528677251206324448371/2052546673789621992207225"},"('BA', 1, (-2,), ((0, 1),), -61, 1)":{"1":"1850745745151664554144558342/6157640021368865976621675"},"('BA', 0, (), ((0, 3),), -61, 1)":{"1":"-228180243172616654439988257/684182224596540664069075"},"('BA', 1, (-2,), ((0, 1),), -60, 1)":{"1":"-30234184760248301634053822/100944918383096163551175"},"('BA', 0, (), ((0, 3),), -60, 1)":{"1":"3543550521032551553065637/11216102042566240394575"},"('BA', 1, (-2,), ((0, 1),), -59, 1)":{"1":"30126510180639665726265902/100944918383096163551175"},"('BA', 0, (), ((0, 3),), -59, 1)":{"1":"-3382038651619597691383757/11216102042566240394575"},"('BA', 1, (-2,), ((0, 1),), -58, 1)":{"1":"-508762891663666223321578/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -58, 1)":{"1":"164956794970423628921669/570310273350825782775"},"('BA', 1, (-2,), ((0, 1),), -57, 1)":{"1":"506874968000160041419978/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -57, 1)":{"1":"-158798567782320130814069/570310273350825782775"},"('BA', 1, (-2,), ((0, 1),), -56, 1)":{"1":"-504953922868873049309578/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -56, 1)":{"1":"153275563029870028496669/570310273350825782775"},"('BA', 1, (-2,), ((0, 1),), -55, 1)":{"1":"502998573360241646625778/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -55, 1)":{"1":"-444727045661845364765107/1710930820052477348325"},"('BA', 1, (-2,), ((0, 1),), -54, 1)":{"1":"-501007672042362400256818/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -54, 1)":{"1":"430790736436690640182387/1710930820052477348325"},"('BA', 1, (-2,), ((0, 1),), -53, 1)":{"1":"1496939706544678392420854/5132792460157432044975"},"('BA', 0, (), ((0, 3),), -53, 1)":{"1":"-417794575056090004162787/1710930820052477348325"},"('BA', 1, (-2,), ((0, 1),), -52, 1)":{"1":"-28127200330871441490718/96845140757687397075"},"('BA', 0, (), ((0, 3),), -52, 1)":{"1":"7652274833551524432679/32281713585895799025"},"('BA', 1, (-2,), ((0, 1),), -51, 1)":{"1":"28008006311477364694318/96845140757687397075"},"('BA', 0, (), ((0, 3),), -51, 1)":{"1":"-7433752464662383639279/32281713585895799025"},"('BA', 1, (-2,), ((0, 1),), -50, 1)":{"1":"-27886475154448109921518/96845140757687397075"},"('BA', 0, (), ((0, 3),), -50, 1)":{"1":"7225413338326518314479/32281713585895799025"},"('BA', 1, (-2,), ((0, 1),), -49, 1)":{"1":"27762513374278270053262/96845140757687397075"},"('BA', 0, (), ((0, 3),), -49, 1)":{"1":"-7025697136941776304511/32281713585895799025"},"('BA', 1, (-2,), ((0, 1),), -48, 1)":{"1":"-564000444119593185838/1976431444034436675"},"('BA', 0, (), ((0, 3),), -48, 1)":{"1":"976189210912727304973/4611673369413685575"},"('BA', 1, (-2,), ((0, 1),), -47, 1)":{"1":"561365202194213936938/1976431444034436675"},"('BA', 0, (), ((0, 3),), -47, 1)":{"1":"-949604270312577823423/4611673369413685575"},"('BA', 1, (-2,), ((0, 1),), -46, 1)":{"1":"-11886678538121254454/42051732851796525"},"('BA', 0, (), ((0, 3),), -46, 1)":{"1":"19655055772015935409/98120709987525225"},"('BA', 1, (-2,), ((0, 1),), -45, 1)":{"1":"11828171779370928854/42051732851796525"},"('BA', 0, (), ((0, 3),), -45, 1)":{"1":"-19119770251168658209/98120709987525225"},"('BA', 1, (-2,), ((0, 1),), -44, 1)":{"1":"-11768364870426151574/42051732851796525"},"('BA', 0, (), ((0, 3),), -44, 1)":{"1":"18596459797901857009/98120709987525225"},"('BA', 1, (-2,), ((0, 1),), -43, 1)":{"1":"1064290792140982834/3822884804708775"},"('BA', 0, (), ((0, 3),), -43, 1)":{"1":"-18083343704114279209/98120709987525225"},"('BA', 1, (-2,), ((0, 1),), -42, 1)":{"1":"-24618625978670038/88904297783925"},"('BA', 0, (), ((0, 3),), -42, 1)":{"1":"408810266254800763/2281876976454075"},"('BA', 1, (-2,), ((0, 1),), -41, 1)":{"1":"171382069340995066/622330084487475"},"('BA', 0, (), ((0, 3),), -41, 1)":{"1":"-397244976734387563/2281876976454075"},"('BA', 1, (-2,), ((0, 1),), -40, 1)":{"1":"-4156356762387626/15178782548475"},"('BA', 0, (), ((0, 3),), -40, 1)":{"1":"9410171707482443/55655536011075"},"('BA', 1, (-2,), ((0, 1),), -39, 1)":{"1":"4132070710310066/15178782548475"},"('BA', 0, (), ((0, 3),), -39, 1)":{"1":"-9134120248867511/55655536011075"},"('BA', 1, (-2,), ((0, 1),), -38, 1)":{"1":"-4107161938948466/15178782548475"},"('BA', 0, (), ((0, 3),), -38, 1)":{"1":"8860123763889911/55655536011075"},"('BA', 1, (-2,), ((0, 1),), -37, 1)":{"1":"4081597673603666/15178782548475"},"('BA', 0, (), ((0, 3),), -37, 1)":{"1":"-25762788212957333/166966608033225"},"('BA', 1, (-2,), ((0, 1),), -36, 1)":{"1":"-109603850869418/410237366175"},"('BA', 0, (), ((0, 3),), -36, 1)":{"1":"96324091092887/644658718275"},"('BA', 1, (-2,), ((0, 1),), -35, 1)":{"1":"108874539996218/410237366175"},"('BA', 0, (), ((0, 3),), -35, 1)":{"1":"-93182306075087/644658718275"},"('BA', 1, (-2,), ((0, 1),), -34, 1)":{"1":"-108124391669498/410237366175"},"('BA', 0, (), ((0, 3),), -34, 1)":{"1":"630271791608489/4512611027925"},"('BA', 1, (-2,), ((0, 1),), -33, 1)":{"1":"107352180156698/410237366175"},"('BA', 0, (), ((0, 3),), -33, 1)":{"1":"-608213943396089/4512611027925"},"('BA', 1, (-2,), ((0, 1),), -32, 1)":{"1":"-1172122251245278/4512611027925"},"('BA', 0, (), ((0, 3),), -32, 1)":{"1":"586061125622639/4512611027925"},"('BA', 1, (-2,), ((0, 1),), -31, 1)":{"1":"107352180156698/410237366175"},"('BA', 0, (), ((0, 3),), -31, 1)":{"1":"-572660038327589/4512611027925"},"('BA', 1, (-2,), ((0, 1),), -30, 1)":{"1":"-108124391669498/410237366175"},"('BA', 0, (), ((0, 3),), -30, 1)":{"1":"559096516755989/4512611027925"},"('BA', 1, (-2,), ((0, 1),), -29, 1)":{"1":"108874539996218/410237366175"},"('BA', 0, (), ((0, 3),), -29, 1)":{"1":"-545343797432789/4512611027925"},"('BA', 1, (-2,), ((0, 1),), -28, 1)":{"1":"-109603850869418/410237366175"},"('BA', 0, (), ((0, 3),), -28, 1)":{"1":"531373721913389/4512611027925"},"('BA', 1, (-2,), ((0, 1),), -27, 1)":{"1":"4081597673603666/15178782548475"},"('BA', 0, (), ((0, 3),), -27, 1)":{"1":"-19134786196682993/166966608033225"},"('BA', 1, (-2,), ((0, 1),), -26, 1)":{"1":"-4107161938948466/15178782548475"},"('BA', 0, (), ((0, 3),), -26, 1)":{"1":"18598410036763393/166966608033225"},"('BA', 1, (-2,), ((0, 1),), -25, 1)":{"1":"4132070710310066/15178782548475"},"('BA', 0, (), ((0, 3),), -25, 1)":{"1":"-18050417066808193/166966608033225"},"('BA', 1, (-2,), ((0, 1),), -24, 1)":{"1":"-4156356762387626/15178782548475"},"('BA', 0, (), ((0, 3),), -24, 1)":{"1":"17489409263816557/166966608033225"},"('BA', 1, (-2,), ((0, 1),), -23, 1)":{"1":"171382069340995066/622330084487475"},"('BA', 0, (), ((0, 3),), -23, 1)":{"1":"-693467832547783037/6845630929362225"},"('BA', 1, (-2,), ((0, 1),), -22, 1)":{"1":"-24618625978670038/88904297783925"},"('BA', 0, (), ((0, 3),), -22, 1)":{"1":"669203401593190637/6845630929362225"},"('BA', 1, (-2,), ((0, 1),), -21, 1)":{"1":"1064290792140982834/3822884804708775"},"('BA', 0, (), ((0, 3),), -21, 1)":{"1":"-27700359882512840591/294362129962575675"},"('BA', 1, (-2,), ((0, 1),), -20, 1)":{"1":"-11768364870426151574/42051732851796525"},"('BA', 0, (), ((0, 3),), -20, 1)":{"1":"26589174699277489991/294362129962575675"},"('BA', 1, (-2,), ((0, 1),), -19, 1)":{"1":"11828171779370928854/42051732851796525"},"('BA', 0, (), ((0, 3),), -19, 1)":{"1":"-25437891702090527351/294362129962575675"},"('BA', 1, (-2,), ((0, 1),), -18, 1)":{"1":"-11886678538121254454/42051732851796525"},"('BA', 0, (), ((0, 3),), -18, 1)":{"1":"24241582450800974951/294362129962575675"},"('BA', 1, (-2,), ((0, 1),), -17, 1)":{"1":"561365202194213936938/1976431444034436675"},"('BA', 0, (), ((0, 3),), -17, 1)":{"1":"-1080743604421764088297/13835020108241056725"},"('BA', 1, (-2,), ((0, 1),), -16, 1)":{"1":"-564000444119593185838/1976431444034436675"},"('BA', 0, (), ((0, 3),), -16, 1)":{"1":"1019435476098970385947/13835020108241056725"},"('BA', 1, (-2,), ((0, 1),), -15, 1)":{"1":"27762513374278270053262/96845140757687397075"},"('BA', 0, (), ((0, 3),), -15, 1)":{"1":"-6685421963452941139729/96845140757687397075"},"('BA', 1, (-2,), ((0, 1),), -14, 1)":{"1":"-27886475154448109921518/96845140757687397075"},"('BA', 0, (), ((0, 3),), -14, 1)":{"1":"6210235139468554978081/96845140757687397075"},"('BA', 1, (-2,), ((0, 1),), -13, 1)":{"1":"28008006311477364694318/96845140757687397075"},"('BA', 0, (), ((0, 3),), -13, 1)":{"1":"-5706748917490213776481/96845140757687397075"},"('BA', 1, (-2,), ((0, 1),), -12, 1)":{"1":"-28127200330871441490718/96845140757687397075"},"('BA', 0, (), ((0, 3),), -12, 1)":{"1":"5170375830216868192681/96845140757687397075"},"('BA', 1, (-2,), ((0, 1),), -11, 1)":{"1":"1496939706544678392420854/5132792460157432044975"},"('BA', 0, (), ((0, 3),), -11, 1)":{"1":"-243555981376408379932493/5132792460157432044975"},"('BA', 1, (-2,), ((0, 1),), -10, 1)":{"1":"-501007672042362400256818/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -10, 1)":{"1":"7801881733963528897159/190103424450275260925"},"('BA', 1, (-2,), ((0, 1),), -9, 1)":{"1":"502998573360241646625778/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -9, 1)":{"1":"-6474614188710697984519/190103424450275260925"},"('BA', 1, (-2,), ((0, 1),), -8, 1)":{"1":"-504953922868873049309578/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -8, 1)":{"1":"45127233779262963819571/1710930820052477348325"},"('BA', 1, (-2,), ((0, 1),), -7, 1)":{"1":"506874968000160041419978/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -7, 1)":{"1":"-30479264653199648977771/1710930820052477348325"},"('BA', 1, (-2,), ((0, 1),), -6, 1)":{"1":"-508762891663666223321578/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -6, 1)":{"1":"13892506752395336556571/1710930820052477348325"},"('BA', 1, (-2,), ((0, 1),), -5, 1)":{"1":"30126510180639665726265902/100944918383096163551175"},"('BA', 0, (), ((0, 3),), -5, 1)":{"1":"311837683936713496187911/100944918383096163551175"},"('BA', 1, (-2,), ((0, 1),), -4, 1)":{"1":"-30234184760248301634053822/100944918383096163551175"},"('BA', 0, (), ((0, 3),), -4, 1)":{"1":"-1657769929044662343536911/100944918383096163551175"},"('BA', 1, (-2,), ((0, 1),), -3, 1)":{"1":"1850745745151664554144558342/6157640021368865976621675"},"('BA', 0, (), ((0, 3),), -3, 1)":{"1":"202876443401885335815335971/6157640021368865976621675"},"('BA', 1, (-2,), ((0, 1),), -2, 1)":{"1":"-1857102018722109835152683942/6157640021368865976621675"},"('BA', 0, (), ((0, 3),), -2, 1)":{"1":"-337417567309643783820661171/6157640021368865976621675"},"('BA', 1, (-2,), ((0, 1),), -1, 1)":{"1":"621119133020426068979486114/2052546673789621992207225"},"('BA', 0, (), ((0, 3),), -1, 1)":{"1":"179196579387677226988480657/2052546673789621992207225"},"('BA', 1, (-2,), ((0, 1),), 0, 1)":{"1":"-623171679694215690971693339/2052546673789621992207225"},"('BA', 0, (), ((0, 3),), 0, 1)":{"1":"-623171679694215690971693339/4105093347579243984414450"},"('R', -63, 4)":{"1":"-48"},"('R', -62, 4)":{"1":"72"},"('R', -61, 4)":{"1":"-88"},"('R', -60, 4)":{"1":"100"},"('R', -59, 4)":{"1":"-548/5"},"('R', -58, 4)":{"1":"588/5"},"('R', -57, 4)":{"1":"-4356/35"},"('R', -56, 4)":{"1":"4566/35"},"('R', -55, 4)":{"1":"-14258/105"},"('R', -54, 4)":{"1":"14762/105"},"('R', -53, 4)":{"1":"-167422/1155"},"('R', -52, 4)":{"1":"172042/1155"},"('R', -51, 4)":{"1":"-2291986/15015"},"('R', -50, 4)":{"1":"2343466/15015"},"('R', -49, 4)":{"1":"-2391514/15015"},"('R', -48, 4)":{"1":"2436559/15015"},"('R', -47, 4)":{"1":"-42142223/255255"},"('R', -46, 4)":{"1":"14274301/85085"},"('R', -45, 4)":{"1":"-275295799/1616615"},"('R', -44, 4)":{"1":"55835135/323323"},"('R', -43, 4)":{"1":"-56574159/323323"},"('R', -42, 4)":{"1":"57279591/323323"},"('R', -41, 4)":{"1":"-1332950097/7436429"},"('R', -40, 4)":{"1":"1347822955/7436429"},"('R', -39, 4)":{"1":"-34052522467/185910725"},"('R', -38, 4)":{"1":"34395742267/185910725"},"('R', -37, 4)":{"1":"-312536252003/1673196525"},"('R', -36, 4)":{"1":"315404588903/1673196525"},"('R', -35, 4)":{"1":"-9227046511387/48522699225"},"('R', -34, 4)":{"1":"9304682830147/48522699225"},"('R', -33, 4)":{"1":"-290774257297357/1504203675975"},"('R', -32, 4)":{"1":"586061125622639/3008407351950"},"('R', -31, 4)":{"1":"-53676090078349/273491577450"},"('R', -30, 4)":{"1":"54062195834749/273491577450"},"('R', -29, 4)":{"1":"-54437269998109/273491577450"},"('R', -28, 4)":{"1":"54801925434709/273491577450"},"('R', -27, 4)":{"1":"-2040798836801833/10119188365650"},"('R', -26, 4)":{"1":"2053580969474233/10119188365650"},"('R', -25, 4)":{"1":"-2066035355155033/10119188365650"},"('R', -24, 4)":{"1":"2078178381193813/10119188365650"},"('R', -23, 4)":{"1":"-85691034670497533/414886722991650"},"('R', -22, 4)":{"1":"12309312989335019/59269531855950"},"('R', -21, 4)":{"1":"-532145396070491417/2548589869805850"},"('R', -20, 4)":{"1":"5884182435213075787/28034488567864350"},"('R', -19, 4)":{"1":"-5914085889685464427/28034488567864350"},"('R', -18, 4)":{"1":"5943339269060627227/28034488567864350"},"('R', -17, 4)":{"1":"-280682601097106968469/1317620962689624450"},"('R', -16, 4)":{"1":"282000222059796592919/1317620962689624450"},"('R', -15, 4)":{"1":"-13881256687139135026631/64563427171791598050"},"('R', -14, 4)":{"1":"13943237577224054960759/64563427171791598050"},"('R', -13, 4)":{"1":"-14004003155738682347159/64563427171791598050"},"('R', -12, 4)":{"1":"14063600165435720745359/64563427171791598050"},"('R', -11, 4)":{"1":"-748469853272339196210427/3421861640104954696650"},"('R', -10, 4)":{"1":"250503836021181200128409/1140620546701651565550"},"('R', -9, 4)":{"1":"-251499286680120823312889/1140620546701651565550"},"('R', -8, 4)":{"1":"252476961434436524654789/1140620546701651565550"},"('R', -7, 4)":{"1":"-253437484000080020709989/1140620546701651565550"},"('R', -6, 4)":{"1":"254381445831833111660789/1140620546701651565550"},"('R', -5, 4)":{"1":"-15063255090319832863132951/67296612255397442367450"},"('R', -4, 4)":{"1":"15117092380124150817026911/67296612255397442367450"},"('R', -3, 4)":{"1":"-925372872575832277072279171/4105093347579243984414450"},"('R', -2, 4)":{"1":"928551009361054917576341971/4105093347579243984414450"},"('R', -1, 4)":{"1":"-310559566510213034489743057/1368364449193081328138150"},"('R', 0, 4)":{"1":"623171679694215690971693339/2736728898386162656276300"},"('BA', 1, (1, 2), ((0, 1),), -64, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -64, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -64, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -64, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -64, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -64, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -64, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -64, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -64, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -64, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -64, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -63, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -63, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -63, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -63, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -63, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -63, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -63, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -63, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -63, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -63, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -63, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -62, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -62, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -62, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -62, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -62, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -62, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -62, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -62, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -62, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -62, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -62, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -61, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -61, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -61, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -61, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -61, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -61, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -61, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -61, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -61, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -61, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -61, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -60, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -60, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -60, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -60, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -60, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -60, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -60, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -60, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -60, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -60, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -60, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -59, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -59, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -59, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -59, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -59, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -59, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -59, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -59, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -59, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -59, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -59, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -58, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -58, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -58, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -58, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -58, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -58, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -58, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -58, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -58, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -58, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -58, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -57, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -57, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -57, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -57, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -57, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -57, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -57, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -57, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -57, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -57, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -57, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -56, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -56, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -56, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -56, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -56, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -56, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -56, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -56, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -56, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -56, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -56, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -55, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -55, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -55, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -55, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -55, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -55, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -55, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -55, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -55, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -55, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -55, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -54, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -54, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -54, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -54, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -54, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -54, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -54, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -54, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -54, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -54, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -54, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -53, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -53, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -53, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -53, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -53, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -53, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -53, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -53, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -53, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -53, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -53, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -52, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -52, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -52, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -52, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -52, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -52, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -52, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -52, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -52, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -52, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -52, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -51, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -51, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -51, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -51, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -51, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -51, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -51, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -51, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -51, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -51, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -51, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -50, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -50, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -50, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -50, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -50, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -50, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -50, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -50, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -50, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -50, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -50, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -49, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -49, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -49, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -49, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -49, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -49, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -49, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -49, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -49, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -49, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -49, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -48, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -48, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -48, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -48, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -48, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -48, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -48, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -48, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -48, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -48, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -48, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -47, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -47, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -47, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -47, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -47, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -47, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -47, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -47, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -47, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -47, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -47, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -46, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -46, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -46, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -46, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -46, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -46, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -46, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -46, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -46, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -46, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -46, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -45, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -45, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -45, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -45, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -45, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -45, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -45, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -45, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -45, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -45, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -45, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -44, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -44, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -44, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -44, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -44, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -44, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -44, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -44, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -44, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -44, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -44, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -43, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -43, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -43, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -43, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -43, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -43, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -43, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -43, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -43, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -43, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -43, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -42, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -42, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -42, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -42, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -42, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -42, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -42, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -42, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -42, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -42, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -42, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -41, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -41, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -41, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -41, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -41, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -41, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -41, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -41, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -41, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -41, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -41, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -40, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -40, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -40, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -40, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -40, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -40, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -40, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -40, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -40, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -40, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -40, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -39, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -39, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -39, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -39, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -39, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -39, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -39, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -39, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -39, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -39, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -39, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -38, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -38, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -38, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -38, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -38, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -38, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -38, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -38, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -38, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -38, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -38, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -37, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -37, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -37, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -37, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -37, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -37, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -37, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -37, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -37, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -37, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -37, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -36, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -36, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -36, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -36, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -36, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -36, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -36, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -36, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -36, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -36, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -36, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -35, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -35, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -35, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -35, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -35, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -35, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -35, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -35, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -35, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -35, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -35, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -34, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -34, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -34, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -34, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -34, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -34, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -34, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -34, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -34, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -34, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -34, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -33, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -33, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -33, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -33, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -33, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -33, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -33, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -33, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -33, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -33, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -33, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -32, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -32, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -32, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -32, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -32, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -32, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -32, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -32, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -32, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -32, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -32, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -31, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -31, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -31, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -31, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -31, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -31, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -31, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -31, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -31, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -31, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -31, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -30, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -30, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -30, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -30, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -30, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -30, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -30, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -30, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -30, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -30, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -30, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -29, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -29, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -29, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -29, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -29, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -29, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -29, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -29, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -29, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -29, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -29, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -28, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -28, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -28, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -28, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -28, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -28, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -28, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -28, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -28, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -28, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -28, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -27, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -27, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -27, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -27, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -27, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -27, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -27, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -27, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -27, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -27, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -27, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -26, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -26, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -26, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -26, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -26, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -26, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -26, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -26, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -26, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -26, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -26, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -25, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -25, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -25, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -25, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -25, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -25, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -25, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -25, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -25, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -25, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -25, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -24, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -24, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -24, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -24, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -24, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -24, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -24, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -24, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -24, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -24, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -24, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -23, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -23, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -23, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -23, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -23, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -23, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -23, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -23, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -23, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -23, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -23, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -22, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -22, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -22, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -22, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -22, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -22, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -22, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -22, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -22, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -22, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -22, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -21, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -21, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -21, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -21, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -21, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -21, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -21, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -21, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -21, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -21, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -21, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -20, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -20, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -20, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -20, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -20, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -20, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -20, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -20, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -20, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -20, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -20, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -19, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -19, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -19, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -19, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -19, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -19, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -19, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -19, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -19, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -19, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -19, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -18, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -18, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -18, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -18, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -18, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -18, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -18, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -18, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -18, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -18, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -18, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -17, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -17, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -17, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -17, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -17, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -17, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -17, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -17, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -17, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -17, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -17, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -16, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -16, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -16, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -16, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -16, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -16, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -16, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -16, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -16, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -16, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -16, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -15, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -15, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -15, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -15, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -15, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -15, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -15, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -15, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -15, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -15, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -15, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -14, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -14, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -14, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -14, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -14, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -14, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -14, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -14, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -14, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -14, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -14, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -13, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -13, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -13, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -13, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -13, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -13, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -13, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -13, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -13, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -13, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -13, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -12, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -12, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -12, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -12, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -12, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -12, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -12, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -12, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -12, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -12, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -12, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -11, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -11, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -11, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -11, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -11, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -11, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -11, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -11, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -11, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -11, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -11, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -10, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -10, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -10, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -10, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -10, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -10, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -10, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -10, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -10, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -10, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -10, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -9, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -9, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -9, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -9, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -9, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -9, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -9, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -9, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -9, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -9, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -9, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -8, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -8, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -8, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -8, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -8, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -8, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -8, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -8, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -8, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -8, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -8, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -7, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -7, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -7, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -7, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -7, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -7, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -7, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -7, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -7, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -7, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -7, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -6, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -6, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -6, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -6, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -6, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -6, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -6, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -6, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -6, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -6, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -6, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -5, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -5, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -5, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -5, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -5, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -5, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -5, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -5, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -5, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -5, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -5, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -4, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -4, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -4, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -4, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -4, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -4, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -4, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -4, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -4, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -4, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -4, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -3, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -3, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -3, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -3, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -3, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -3, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -3, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -3, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -3, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -3, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -3, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -2, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -2, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -2, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -2, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -2, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -2, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -2, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -2, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -2, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -2, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -2, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -1, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -1, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -1, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -1, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -1, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -1, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -1, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -1, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -1, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -1, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -1, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), 0, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), 0, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), 0, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), 0, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), 0, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), 0, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), 0, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), 0, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), 0, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), 0, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), 0, 2)":{"1":"-144"},"('BA', 1, (1,), ((0, 1),), -64, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -64, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -63, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -63, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -62, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -62, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -61, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -61, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -60, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -60, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -59, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -59, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -58, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -58, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -57, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -57, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -56, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -56, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -55, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -55, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -54, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -54, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -53, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -53, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -52, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -52, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -51, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -51, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -50, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -50, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -49, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -49, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -48, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -48, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -47, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -47, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -46, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -46, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -45, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -45, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -44, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -44, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -43, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -43, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -42, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -42, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -41, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -41, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -40, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -40, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -39, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -39, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -38, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -38, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -37, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -37, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -36, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -36, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -35, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -35, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -34, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -34, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -33, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -33, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -32, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -32, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -31, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -31, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -30, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -30, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -29, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -29, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -28, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -28, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -27, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -27, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -26, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -26, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -25, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -25, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -24, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -24, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -23, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -23, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -22, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -22, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -21, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -21, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -20, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -20, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -19, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -19, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -18, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -18, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -17, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -17, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -16, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -16, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -15, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -15, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -14, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -14, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -13, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -13, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -12, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -12, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -11, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -11, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -10, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -10, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -9, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -9, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -8, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -8, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -7, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -7, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -6, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -6, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -5, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -5, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -4, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -4, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -3, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -3, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -2, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -2, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -1, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -1, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), 0, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), 0, 3)":{"1":"-64"},"('BA', 1, (1, -2), ((0, 1),), -64, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -64, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -63, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -63, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -62, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -62, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -61, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -61, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -60, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -60, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -59, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -59, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -58, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -58, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -57, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -57, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -56, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -56, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -55, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -55, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -54, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -54, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -53, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -53, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -52, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -52, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -51, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -51, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -50, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -50, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -49, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -49, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -48, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -48, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -47, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -47, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -46, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -46, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -45, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -45, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -44, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -44, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -43, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -43, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -42, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -42, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -41, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -41, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -40, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -40, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -39, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -39, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -38, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -38, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -37, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -37, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -36, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -36, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -35, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -35, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -34, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -34, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -33, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -33, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -32, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -32, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -31, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -31, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -30, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -30, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -29, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -29, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -28, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -28, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -27, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -27, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -26, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -26, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -25, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -25, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -24, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -24, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -23, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -23, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -22, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -22, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -21, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -21, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -20, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -20, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -19, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -19, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -18, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -18, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -17, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -17, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -16, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -16, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -15, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -15, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -14, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -14, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -13, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -13, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -12, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -12, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -11, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -11, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -10, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -10, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -9, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -9, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -8, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -8, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -7, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -7, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -6, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -6, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -5, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -5, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -4, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -4, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -3, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -3, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -2, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -2, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -1, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -1, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), 0, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), 0, 1)":{"1":"-96"},"('BA', 1, (), ((0, 1),), -64, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -63, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -62, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -61, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -60, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -59, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -58, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -57, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -56, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -55, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -54, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -53, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -52, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -51, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -50, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -49, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -48, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -47, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -46, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -45, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -44, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -43, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -42, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -41, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -40, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -39, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -38, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -37, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -36, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -35, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -34, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -33, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -32, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -31, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -30, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -29, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -28, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -27, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -26, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -25, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -24, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -23, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -22, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -21, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -20, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -19, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -18, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -17, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -16, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -15, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -14, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -13, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -12, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -11, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -10, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -9, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -8, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -7, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -6, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -5, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -4, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -3, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -2, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -1, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), 0, 4)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -64, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -64, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -63, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -63, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -62, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -62, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -61, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -61, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -60, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -60, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -59, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -59, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -58, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -58, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -57, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -57, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -56, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -56, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -55, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -55, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -54, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -54, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -53, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -53, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -52, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -52, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -51, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -51, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -50, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -50, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -49, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -49, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -48, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -48, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -47, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -47, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -46, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -46, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -45, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -45, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -44, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -44, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -43, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -43, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -42, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -42, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -41, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -41, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -40, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -40, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -39, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -39, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -38, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -38, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -37, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -37, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -36, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -36, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -35, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -35, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -34, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -34, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -33, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -33, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -32, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -32, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -31, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -31, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -30, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -30, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -29, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -29, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -28, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -28, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -27, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -27, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -26, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -26, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -25, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -25, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -24, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -24, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -23, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -23, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -22, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -22, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -21, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -21, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -20, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -20, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -19, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -19, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -18, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -18, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -17, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -17, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -16, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -16, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -15, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -15, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -14, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -14, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -13, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -13, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -12, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -12, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -11, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -11, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -10, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -10, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -9, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -9, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -8, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -8, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -7, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -7, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -6, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -6, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -5, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -5, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -4, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -4, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -3, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -3, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -2, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -2, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -1, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -1, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), 0, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), 0, 2)":{"1":"-48"},"('BA', 1, (-2, 1), ((0, 1),), -64, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -64, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -63, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -63, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -62, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -62, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -61, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -61, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -60, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -60, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -59, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -59, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -58, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -58, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -57, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -57, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -56, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -56, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -55, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -55, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -54, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -54, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -53, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -53, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -52, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -52, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -51, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -51, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -50, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -50, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -49, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -49, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -48, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -48, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -47, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -47, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -46, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -46, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -45, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -45, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -44, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -44, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -43, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -43, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -42, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -42, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -41, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -41, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -40, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -40, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -39, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -39, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -38, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -38, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -37, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -37, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -36, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -36, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -35, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -35, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -34, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -34, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -33, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -33, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -32, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -32, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -31, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -31, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -30, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -30, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -29, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -29, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -28, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -28, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -27, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -27, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -26, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -26, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -25, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -25, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -24, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -24, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -23, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -23, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -22, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -22, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -21, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -21, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -20, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -20, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -19, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -19, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -18, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -18, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -17, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -17, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -16, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -16, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -15, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -15, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -14, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -14, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -13, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -13, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -12, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -12, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -11, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -11, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -10, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -10, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -9, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -9, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -8, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -8, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -7, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -7, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -6, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -6, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -5, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -5, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -4, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -4, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -3, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -3, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -2, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -2, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -1, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -1, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), 0, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), 0, 1)":{"1":"-64"},"('BA', 0, (), (), 1, 5)":{"1":"32"},"('R', 1, 5)":{"1":"32"},"('BA', 0, (), ((0, 4),), -64, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -64, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -63, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -63, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -62, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -62, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -61, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -61, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -60, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -60, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -59, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -59, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -58, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -58, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -57, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -57, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -56, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -56, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -55, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -55, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -54, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -54, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -53, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -53, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -52, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -52, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -51, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -51, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -50, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -50, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -49, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -49, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -48, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -48, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -47, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -47, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -46, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -46, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -45, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -45, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -44, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -44, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -43, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -43, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -42, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -42, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -41, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -41, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -40, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -40, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -39, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -39, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -38, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -38, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -37, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -37, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -36, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -36, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -35, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -35, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -34, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -34, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -33, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -33, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -32, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -32, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -31, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -31, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -30, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -30, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -29, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -29, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -28, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -28, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -27, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -27, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -26, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -26, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -25, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -25, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -24, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -24, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -23, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -23, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -22, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -22, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -21, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -21, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -20, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -20, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -19, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -19, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -18, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -18, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -17, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -17, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -16, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -16, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -15, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -15, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -14, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -14, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -13, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -13, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -12, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -12, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -11, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -11, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -10, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -10, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -9, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -9, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -8, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -8, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -7, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -7, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -6, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -6, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -5, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -5, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -4, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -4, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -3, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -3, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -2, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -2, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -1, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -1, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), 0, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), 0, 3)":{"1":"-32"},"('BA', 1, (), ((0, 1),), -64, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -63, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -62, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -61, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -60, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -59, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -58, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -57, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -56, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -55, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -54, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -53, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -52, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -51, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -50, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -49, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -48, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -47, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -46, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -45, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -44, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -43, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -42, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -41, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -40, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -39, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -38, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -37, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -36, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -35, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -34, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -33, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -32, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -31, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -30, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -29, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -28, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -27, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -26, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -25, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -24, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -23, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -22, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -21, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -20, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -19, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -18, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -17, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -16, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -15, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -14, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -13, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -12, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -11, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -10, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -9, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -8, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -7, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -6, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -5, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -4, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -3, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -2, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -1, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), 0, 1)":{"z3":"-32"}}

==> anc/tables/json/atoms_m67.json <==
{"('R', -65, 1)":{"1":"-14103980850462391710503175863594021848885292658764703672981476791249/788440570094891318927166975614246493104456047343268935180136000000","z3":"-32"},"('R', -64, 1)":{"1":"-174552122877593914106038319184213302421536317246532383241828489916851/1576881140189782637854333951228492986208912094686537870360272000000","pi2":"8/3","z3":"48"},"('R', -63, 1)":{"1":"205451630995543506711567540767500428470688434448630421656305206549763/946128684113869582712600370737095791725347256811922722216163200000","pi2":"-8/3","z3":"-176/3"},"('R', -62, 1)":{"1":"-380172907557431511061791772869352208014981733642561567245135367807081/1351612405876956546732286243910136845321924652588461031737376000000","pi2":"10/3","z3":"200/3"},"('R', -61, 1)":{"1":"15302063605231148479388876068208827873947313669221779838957007578171097/47306434205693479135630018536854789586267362840596136110808160000000","pi2":"-10/3","z3":"-1096/15"},"('R', -60, 1)":{"1":"-16535213422340090107202252938201836481933342050763826187137320715511287/47306434205693479135630018536854789586267362840596136110808160000000","pi2":"98/27","z3":"392/5"},"('R', -59, 1)":{"1":"2087148983036893433713609904534857909225908782273691967768046150188973/5709397231721626792231209133758336674204681722140912978890640000000","pi2":"-98/27","z3":"-2904/35"},"('R', -58, 1)":{"1":"-61930262873293347910183992080921737035719162770493775045153746082557197/165572519719927176974705064878991763551935769942086476387828560000000","pi2":"205/54","z3":"3044/35"},"('R', -57, 1)":{"1":"93699257902422130172088945095043115557885767629171698214189818229515193/248358779579890765462057597318487645327903654913129714581742840000000","pi2":"-205/54","z3":"-28516/315"},"('R', -56, 1)":{"1":"-186962672430166154422229530277056158697682003317119666092413532577667853/496717559159781530924115194636975290655807309826259429163485680000000","pi2":"5269/1350","z3":"29524/315"},"('R', -55, 1)":{"1":"9208473604162136959829442722037747575840175500575936538111470629789353/24723498419717632760928810592790625326759639855605672944788880000000","pi2":"-5269/1350","z3":"-334844/3465"},"('R', -54, 1)":{"1":"-3999811706906606813453455516844657704444692849748844856142300453554008591/10927786301515193680330534282013456394427760816177707441596684960000000","pi2":"5369/1350","z3":"344084/3465"},"('R', -53, 1)":{"1":"50804647081951531759650632266135475558418978915068032629790811845439840693/142061221919697517844296945666174933127560890610310196740756904480000000","pi2":"-5369/1350","z3":"-4583972/45045"},"('R', -52, 1)":{"1":"-2904489165202370944975294019039401743444586059053790502916572640267884519/8356542465864559873193937980363231360444758271194717455338641440000000","pi2":"266681/66150","z3":"4686932/45045"},"('R', -51, 1)":{"1":"207628315688512390920476972107577938900567720897341608072788927880516563/617657486607380512366508459418151883163308220044826942351116976000000","pi2":"-266681/66150","z3":"-4783028/45045"},"('R', -50, 1)":{"1":"-1987614334941942698066721546195066570315700971707639235948049954761831773/6143187974905838609483111163942699810921552026391792291492190464000000","pi2":"1077749/264600","z3":"4873118/45045"},"('R', -49, 1)":{"1":"1197548690523000660959539405816785112447673726883150032196306697938274876993/3864065236215772485364876922119958181069656224600437351348587801856000000","pi2":"-1077749/264600","z3":"-84284446/765765"},"('R', -48, 1)":{"1":"-228263175881144753459942652367696753916923850112031568688941563693624608013/772813047243154497072975384423991636213931244920087470269717560371200000","pi2":"9778141/2381400","z3":"28548602/255255"},"('R', -47, 1)":{"1":"5138947227295802201612605484426729877768436146129387617994103252712108157737/18354309872024919305483165380069801360080867066852077418905792058816000000","pi2":"-9778141/2381400","z3":"-550591598/4849845"},"('R', -46, 1)":{"1":"-24211942868951675306075874855387215488411187167204987046046618109490780167651/91771549360124596527415826900349006800404335334260387094528960294080000000","pi2":"1968329/476280","z3":"111670270/969969"},"('R', -45, 1)":{"1":"22662498054337555552958892882308105352935179831398542937434126890074058872151/91771549360124596527415826900349006800404335334260387094528960294080000000","pi2":"-1968329/476280","z3":"-37716106/323323"},"('R', -44, 1)":{"1":"-4209636711501233468203473622704210715195327010458689067048423472668175369791/18354309872024919305483165380069801360080867066852077418905792058816000000","pi2":"239437889/57629880","z3":"38186394/323323"},"('R', -43, 1)":{"1":"89104580953880004284605622982420454027352794242560473862466828353794777778327/422149127056573144026112803741605431281859942537597780634833217352768000000","pi2":"-239437889/57629880","z3":"-888633398/7436429"},"('R', -42, 1)":{"1":"-81093328325901875818479309404872521564914575805994112519661948763537705227591/422149127056573144026112803741605431281859942537597780634833217352768000000","pi2":"240505109/57629880","z3":"2695645910/22309287"},"('R', -41, 1)":{"1":"12388529387060530246914174613780040419854767709477752954637607476118921553/71855170562820960685295796381549860643720841282995366916567356145152000","pi2":"-240505109/57629880","z3":"-68105044934/557732175"},"('R', -40, 1)":{"1":"-12831518954888548568642948434106138531635305776953671888808407290566935468643/84429825411314628805222560748321086256371988507519556126966643470553600000","pi2":"40799043101/9739449720","z3":"68791484534/557732175"},"('R', -39, 1)":{"1":"827977000013065024871727053736504617150892468978444638018408039438133840642869/6332236905848597160391692056124081469227899138063966709522498260291520000000","pi2":"-40799043101/9739449720","z3":"-625072504006/5019589575"},"('R', -38, 1)":{"1":"-688100096747418074772575656045980003257096457649405520537437697632798881602519/6332236905848597160391692056124081469227899138063966709522498260291520000000","pi2":"40931552621/9739449720","z3":"630809177806/5019589575"},"('R', -37, 1)":{"1":"15720309898982704003988561238072957796135281880128480023684077651278301763931871/183634870269609317651359069627598362607609075003855034576152449548454080000000","pi2":"-40931552621/9739449720","z3":"-18454093022774/145568097675"},"('R', -36, 1)":{"1":"-11278656633788896885043697592994299046232959476347346063023431957461165323535411/183634870269609317651359069627598362607609075003855034576152449548454080000000","pi2":"205234915681/48697248600","z3":"18609365660294/145568097675"},"('R', -35, 1)":{"1":"204158436528856960256345684283186942981506728394587624668545090658029019376853191/5692680978357888847192131158455549240835881325119506071860725936002076480000000","pi2":"-205234915681/48697248600","z3":"-581548514594714/4512611027925"},"('R', -34, 1)":{"1":"-110820058264757509569549948880601746991206007659072177591130302573364901285315793/13011842236246603079296299790755541121910585885987442449967373568004746240000000","pi2":"822968714749/194788994400","z3":"586061125622639/4512611027925"},"('R', -33, 1)":{"1":"-478910475711009915582280297537882839537224921578014683922961122445373/22249957124048496079669935005029467410860795768700683460674560000000","pi2":"-822968714749/194788994400","z3":"-53676090078349/410237366175"},"('R', -32, 1)":{"1":"748918775473020733089352696324678078764219432831128264824151486940161816360849327/13011842236246603079296299790755541121910585885987442449967373568004746240000000","pi2":"238357395880861/56294019381600","z3":"54062195834749/410237366175"},"('R', -31, 1)":{"1":"-42050243550829311455216260977307476199636164049692051647293737026513435491816127/569268097835788884719213115845554924083588132511950607186072593600207648000000","pi2":"-238357395880861/56294019381600","z3":"-54437269998109/410237366175"},"('R', -30, 1)":{"1":"1556252376153361286314177498873619201994214632274521905469609996244855176313001/18363487026960931765135906962759836260760907500385503457615244954845408000000","pi2":"238820721143261/56294019381600","z3":"54801925434709/410237366175"},"('R', -29, 1)":{"1":"-315768463585491629582132264389873134384063622371376149919303507424649163094157781/3397245099987772376550142788110569708240767887571318139658820316646400480000000","pi2":"-238820721143261/56294019381600","z3":"-2040798836801833/15178782548475"},"('R', -28, 1)":{"1":"315062057942357340552795194931630153383324055654518854981906520185750743584537/3166118452924298580195846028062040734613949569031983354761249130145760000000","pi2":"86364397717734821/20322140996757600","z3":"2053580969474233/15178782548475"},"('R', -27, 1)":{"1":"-12294807194079456039019334350210637723649014397589454928541706550380635071425669/117146382758199047467246303038295507180716134054183384126166217815393120000000","pi2":"-86364397717734821/20322140996757600","z3":"-2066035355155033/15178782548475"},"('R', -26, 1)":{"1":"2852653447839524225269977166610768442305100974818701025352783627507459623838113/26032529501822010548276956230732334929048029789818529805814715070087360000000","pi2":"17299975731542641/4064428199351520","z3":"2078178381193813/15178782548475"},"('R', -25, 1)":{"1":"-2579556825371769472392928676118906352129076405142286680426679955625449327658679/22709227863291541116582025648085653874275940880479994085923474848374080000000","pi2":"-17299975731542641/4064428199351520","z3":"-85691034670497533/622330084487475"},"('R', -24, 1)":{"1":"125008338384087616315048447404470299710575497736931784293902739963196135867798649/1067333709574702432479355205460025732090969221382559722038403317873581760000000","pi2":"353562301485889/82947514272480","z3":"12309312989335019/88904297783925"},"('R', -23, 1)":{"1":"-2760011153883665449321291923124998208213654375576202350419092160000802350439981801/22947674755856102298306136917390553239955838259725034023825671334282007840000000","pi2":"-353562301485889/82947514272480","z3":"-532145396070491417/3822884804708775"},"('R', -22, 1)":{"1":"122844651516473838540166485251147146337701401374090773741450891388144343322285307/997724989385047926013310300756111010432862533031523218427203101490522080000000","pi2":"354019312583809/82947514272480","z3":"5884182435213075787/42051732851796525"},"('R', -21, 1)":{"1":"-12977306777233854755478370218882426469859979038933587115473812922512318542431937/103212929936384268208273479388563207975813365486019643285572734636950560000000","pi2":"-354019312583809/82947514272480","z3":"-5914085889685464427/42051732851796525"},"('R', -20, 1)":{"1":"8822255709156882987342921403876905943000263795877204010320605623186337659872240559/68843024267568306894918410752171659719867514779175102071477014002846023520000000","pi2":"187497409728228241/43879235050141920","z3":"5943339269060627227/42051732851796525"},"('R', -19, 1)":{"1":"-421973339705861360499000683389808728767054757525316981232390920036452313925238631869/3235622140575710424061165305352068006833773194621229797359419658133763105440000000","pi2":"-187497409728228241/43879235050141920","z3":"-280682601097106968469/1976431444034436675"},"('R', -18, 1)":{"1":"3431398368129482620502399527765301449572508367976662363674839697395330728298001272527/25884977124605683392489322442816544054670185556969838378875357265070104843520000000","pi2":"187700554334941861/43879235050141920","z3":"282000222059796592919/1976431444034436675"},"('R', -17, 1)":{"1":"-24393027238873121322924231543899334690150270973784726633843892526101604313038711560089/181194839872239783747425257099715808382691298898788868652127500855490733904640000000","pi2":"-187700554334941861/43879235050141920","z3":"-13881256687139135026631/96845140757687397075"},"('R', -16, 1)":{"1":"123776575841023535277145819023323500347055066694949473786457839973394879889554625032333/905974199361198918737126285498579041913456494493944343260637504277453669523200000000","pi2":"23485971550561141649/5484904381267740000","z3":"13943237577224054960759/96845140757687397075"},"('R', -15, 1)":{"1":"-31387734047839806177843788767378878934041351797054880036221704578527964645855585590227/226493549840299729684281571374644760478364123623486085815159376069363417380800000000","pi2":"-23485971550561141649/5484904381267740000","z3":"-14004003155738682347159/96845140757687397075"},"('R', -14, 1)":{"1":"31827153864279610935533481499953879832878312409230280620639888513199876009196259009187/226493549840299729684281571374644760478364123623486085815159376069363417380800000000","pi2":"23507608254234781649/5484904381267740000","z3":"14063600165435720745359/96845140757687397075"},"('R', -13, 1)":{"1":"-1710042648505716685474334298306842976922392676536795842414704820358793846732066805090711/12004158141535885673266923282856172305353298552044762548203446931676261121182400000000","pi2":"-23507608254234781649/5484904381267740000","z3":"-748469853272339196210427/5132792460157432044975"},"('R', -12, 1)":{"1":"8510748691603595295485374756622789963860756223603141721296586176754422663315245462303/58940220007541173518495531667051582514009649191709145081195320450128941675200000000","pi2":"211749047271858474841/49364139431409660000","z3":"250503836021181200128409/1710930820052477348325"},"('R', -11, 1)":{"1":"-405404026274173351182041959288752678688277000767368666092774441822215107378056464482521/2770190340354435155369289988351424378158453512010329818816180061156060258734400000000","pi2":"-211749047271858474841/49364139431409660000","z3":"-251499286680120823312889/1710930820052477348325"},"('R', -10, 1)":{"1":"29345063578684342858129043466109651922669571253239957430465194318960233002821142575589/197870738596745368240663570596530312725603822286452129915441432939718589909600000000","pi2":"10383930672892966877209/2418842832139073340000","z3":"252476961434436524654789/1710930820052477348325"},"('R', -9, 1)":{"1":"-29727942101135451068428877788637264529795360069064182734436779567341184449770590753389/197870738596745368240663570596530312725603822286452129915441432939718589909600000000","pi2":"-10383930672892966877209/2418842832139073340000","z3":"-253437484000080020709989/1710930820052477348325"},"('R', -8, 1)":{"1":"872878336493448093977992273894689209258473023554902043083453450963258044062242822248881/5738251419305615678979243547299379069042510846307111767547801555251839107378400000000","pi2":"8739335943455356005972769/2034246821828960678940000","z3":"254381445831833111660789/1710930820052477348325"},"('R', -7, 1)":{"1":"-2215863046338178643360077263921631714919439361366250657316349547668125771741746929229839/14406673776128992555735122097475036811638644252430621033417884755738659886609600000000","pi2":"-8739335943455356005972769/2034246821828960678940000","z3":"-15063255090319832863132951/100944918383096163551175"},"('R', -6, 1)":{"1":"735388975319315432049810741074032389598965976791996997856803308944521072972674800057600831/4739795672346438550836855170069287111029113959049674319994484084638019102694558400000000","pi2":"8745363341445960333910369/2034246821828960678940000","z3":"15117092380124150817026911/100944918383096163551175"},"('R', -5, 1)":{"1":"-266378412754192487597395515456917339794378966085343100125366150052010459417982530126546339/1710813822562915689947030564344535584454295571017929784140020882620823463102769600000000","pi2":"-8745363341445960333910369/2034246821828960678940000","z3":"-925372872575832277072279171/6157640021368865976621675"},"('R', -4, 1)":{"1":"1387019362638685817505248073704707689044733763211116910671472853184979109820686809139265369181/8962953616407115299632493126601021926956054496562934139109569404050494123195409934400000000","pi2":"8409718829321111776031704609/1954911195777631212461340000","z3":"928551009361054917576341971/6157640021368865976621675"},"('R', -3, 1)":{"1":"-1347771779795150751863764391538316916614311039436658393159178307710138381354911520688768119581/8962953616407115299632493126601021926956054496562934139109569404050494123195409934400000000","pi2":"-8409718829321111776031704609/1954911195777631212461340000","z3":"-310559566510213034489743057/2052546673789621992207225"},"('R', -2, 1)":{"1":"39739782860128162524499662536008631392272744690661422230662722075148539288624019763820323912917/286814515725027689588239780051232701662593743890013892451506220929615811942253117900800000000","pi2":"33659238975573797429256624061/7819644783110524849845360000","z3":"623171679694215690971693339/4105093347579243984414450"},"('R', -1, 1)":{"1":"-10640456113648099073481478865349337298243421021788021307766931934153260144323057716935972493133/100772667687171890936408571369352030313884288393788664915394077623919069060791636019200000000","pi2":"-33659238975573797429256624061/7819644783110524849845360000","z3":"-625192648726870088010174299/4105093347579243984414450"},"('R', 0, 1)":{"1":"6390511961787825432247104042006522260124693875005813041642361387050566326009114616869584144721/3728588704425359964647117140666025121613718670570180601869580872085005555249290532710400000000","pi2":"33678387172165436302473264061/7819644783110524849845360000","z3":"209060999005535159677640233/1368364449193081328138150"},"('R', -65, 2)":{"1":"-2660433889498787903491219997073238863562273/5335110579152923633988024801392372680000","pi2":"-16/3"},"('R', -64, 2)":{"1":"1371735442019785233034009232200477984981873/3556740386101949089325349867594915120000","pi2":"8"},"('R', -63, 2)":{"1":"-6836651410867675576576624357953783990154523/32010663474917541803928148808354236080000","pi2":"-88/9"},"('R', -62, 2)":{"1":"689516597731194074153725247256826158475697/12804265389967016721571259523341694432000","pi2":"100/9"},"('R', -61, 2)":{"1":"28811111907170213486181656876782138271666689/320106634749175418039281488083542360800000","pi2":"-548/45"},"('R', -60, 2)":{"1":"-2098184051933535545331508534185808372242523/9700201053005315698160045093440677600000","pi2":"196/15"},"('R', -59, 2)":{"1":"257056879165585113576793244892677564410069/782930273670240365574762549470578800000","pi2":"-484/35"},"('R', -58, 2)":{"1":"-49111494035010820036519410485399265210841969/114910074012524509039742072645374180800000","pi2":"1522/105"},"('R', -57, 2)":{"1":"6934674947007757637133562993780626046033625633/13444478659465367557649822499508779153600000","pi2":"-14258/945"},"('R', -56, 2)":{"1":"-7995291562626522196688405960661287658955314797/13444478659465367557649822499508779153600000","pi2":"14762/945"},"('R', -55, 2)":{"1":"768941923542975301577827929944590598116069769/1155384884797805024485531621051535708512500","pi2":"-167422/10395"},"('R', -54, 2)":{"1":"-53914462167525212775612270246159841756562015921/73944632627059521567074023747298285344800000","pi2":"172042/10395"},"('R', -53, 2)":{"1":"755975193565168230175312734563077950783480917843/961280224151773780371962308714877709482400000","pi2":"-2291986/135135"},"('R', -52, 2)":{"1":"-805557793676827505348549291719172931626892084233/961280224151773780371962308714877709482400000","pi2":"2343466/135135"},"('R', -51, 2)":{"1":"26570765070166266081443418512555356615968811951/30040007004742930636623822147339928421325000","pi2":"-2391514/135135"},"('R', -50, 2)":{"1":"-12324894249891416811762373645273717699109784737/13304916597256384503418163442420452726400000","pi2":"2436559/135135"},"('R', -49, 2)":{"1":"63010432818218035660792414713690960969401423396761/65367055242320617065293436992611684244803200000","pi2":"-42142223/2297295"},"('R', -48, 2)":{"1":"-7245667481410450640142988193292410555873280135449/7263006138035624118365937443623520471644800000","pi2":"14274301/765765"},"('R', -47, 2)":{"1":"108976067945426288563729171777345561873719711127/106042866257179962793764967798806523279650000","pi2":"-275295799/14549535"},"('R', -46, 2)":{"1":"-369887679720151485069844023667459790576948475577/350840127006805571819371554480119209223520000","pi2":"55835135/2909907"},"('R', -45, 2)":{"1":"22308679600370078750888359505760470366593249748497/20699567493401528737342921714327033344187680000","pi2":"-18858053/969969"},"('R', -44, 2)":{"1":"-340964047207749332407448564055106956065227507757729/310493512401022931060143825714905500162815200000","pi2":"6364399/323323"},"('R', -43, 2)":{"1":"995906944300433520276614351776121418172946477892179/892668848152940926797913498930353312968093700000","pi2":"-444316699/22309287"},"('R', -42, 2)":{"1":"-16144776175822071966924345181146406437902063876939069/14282701570447054828766615982885653007489499200000","pi2":"1347822955/66927861"},"('R', -41, 2)":{"1":"81583197765732980802299638138021069109238337959006373/71413507852235274143833079914428265037447496000000","pi2":"-34052522467/1673196525"},"('R', -40, 2)":{"1":"-1912878532309885329231281627374819556976893073347611/1660779252377564514972862323591355000870872000000","pi2":"34395742267/1673196525"},"('R', -39, 2)":{"1":"62054476038892170186499478423110943181150748196336201/53560130889176455607874809935821198778085622000000","pi2":"-312536252003/15058768725"},"('R', -38, 2)":{"1":"-124559320133404978091035002579685881589544832989087377/107120261778352911215749619871642397556171244000000","pi2":"315404588903/15058768725"},"('R', -37, 2)":{"1":"3617187943666816917570150646030829875812791587458209183/3106487591572234425256738976277629529128966076000000","pi2":"-9227046511387/436704293025"},"('R', -36, 2)":{"1":"-3613831521381059283114724365533523249848117161711347953/3106487591572234425256738976277629529128966076000000","pi2":"9304682830147/436704293025"},"('R', -35, 2)":{"1":"55827799220899082849171122750161507782888484868683071659/48150557669369633591479454132303257701498974178000000","pi2":"-290774257297357/13537833083775"},"('R', -34, 2)":{"1":"-221981074720874095112333790749421770357842229870879595571/192602230677478534365917816529213030805995896712000000","pi2":"586061125622639/27075666167550"},"('R', -33, 2)":{"1":"219981959112721256883178053358985518895631168697404396871/192602230677478534365917816529213030805995896712000000","pi2":"-53676090078349/2461424197050"},"('R', -32, 2)":{"1":"-217078341563222699478081050696126496458612394505113521971/192602230677478534365917816529213030805995896712000000","pi2":"54062195834749/2461424197050"},"('R', -31, 2)":{"1":"54129736042395904770598966314942224281807684973365154269/48150557669369633591479454132303257701498974178000000","pi2":"-54437269998109/2461424197050"},"('R', -30, 2)":{"1":"-108446060179485105623384055471112224461490678839925150413/96301115338739267182958908264606515402997948356000000","pi2":"54801925434709/2461424197050"},"('R', -29, 2)":{"1":"149050220769961970168296858293531915042136367921702785820027/131836226898734056773470745414246319586704191299364000000","pi2":"-2040798836801833/91072695290850"},"('R', -28, 2)":{"1":"-149821298788505648333929103942530283672724162888314563750577/131836226898734056773470745414246319586704191299364000000","pi2":"2053580969474233/91072695290850"},"('R', -27, 2)":{"1":"75345027990729394393933266539859748667137566847215780773701/65918113449367028386735372707123159793352095649682000000","pi2":"-2066035355155033/91072695290850"},"('R', -26, 2)":{"1":"-303198252524342754438140873698473921191824163081574782802859/263672453797468113546941490828492639173408382598728000000","pi2":"2078178381193813/91072695290850"},"('R', -25, 2)":{"1":"512733373553774924086682224518649490641377115103246935719758479/443233394833543898872408646082696126450499491148461768000000","pi2":"-85691034670497533/3733980506924850"},"('R', -24, 2)":{"1":"-73669325673477302207424026962323313014730304261333234648576437/63319056404791985553201235154670875207214213021208824000000","pi2":"12309312989335019/533425786703550"},"('R', -23, 2)":{"1":"20724053624086803611367179578382937379502634394424769520545611/17717453888084198136784062318551217956740175526061609500000","pi2":"-532145396070491417/22937308828252650"},"('R', -22, 2)":{"1":"-68802598297349803320520090605169538184143251315559303420976073319/58538467646230190643934541900493224129069539938107557788000000","pi2":"5884182435213075787/252310397110779150"},"('R', -21, 2)":{"1":"69089794686067594897340656299718856098691166206707123684831969049/58538467646230190643934541900493224129069539938107557788000000","pi2":"-5914085889685464427/252310397110779150"},"('R', -20, 2)":{"1":"-485278631565877564718571767214370978790562254933064135696633008093/409769273523611334507541793303452568903486779566752904516000000","pi2":"5943339269060627227/252310397110779150"},"('R', -19, 2)":{"1":"67169186323331831583369141102190404149825693976180832068064805674067/56573770325853589870447488837957920294237643503934822879740250000","pi2":"-280682601097106968469/11858588664206620050"},"('R', -18, 2)":{"1":"-4305537356634924436618256334169530268809460641641537633048968093293263/3620721300854629751708639285629306898831209184251828664303376000000","pi2":"282000222059796592919/11858588664206620050"},"('R', -17, 2)":{"1":"211068126183841545175620823716608951199417960780226317480404280780412487/177415343741876857833723324995836038042729250028339604550865424000000","pi2":"-13881256687139135026631/581070844546124382450"},"('R', -16, 2)":{"1":"-210903291064467206490110066472630100554850561114062250473087873281666831/177415343741876857833723324995836038042729250028339604550865424000000","pi2":"13943237577224054960759/581070844546124382450"},"('R', -15, 2)":{"1":"26305538481225605797043731604201466931302366934016437506998646488846407/22176917967734607229215415624479504755341156253542450568858178000000","pi2":"-14004003155738682347159/581070844546124382450"},"('R', -14, 2)":{"1":"-52413270309582861415424588121565553437402245861171198130404465040437869/44353835935469214458430831248959009510682312507084901137716356000000","pi2":"14063600165435720745359/581070844546124382450"},"('R', -13, 2)":{"1":"146409083385781768764507036618939493420625875966736867911357760799920346971/124589925142733023413732204978325857715506615832401487295845244004000000","pi2":"-748469853272339196210427/30796754760944592269850"},"('R', -12, 2)":{"1":"-145287839605584174683242728575852785888206543416046938128684579378845458321/124589925142733023413732204978325857715506615832401487295845244004000000","pi2":"250503836021181200128409/10265584920314864089950"},"('R', -11, 2)":{"1":"71910125540243514872137989059898108481980393663407093414260046391305505223/62294962571366511706866102489162928857753307916200743647922622002000000","pi2":"-251499286680120823312889/10265584920314864089950"},"('R', -10, 2)":{"1":"-4654106245558610032637970895888623765321601639383759020644654149358553797/4084915578450263062745318196010683859524807076472179911339188328000000","pi2":"252476961434436524654789/10265584920314864089950"},"('R', -9, 2)":{"1":"279214623722286228860148070499333673199738884811799749544621522921557847077/249179850285466046827464409956651715431013231664802974591690488008000000","pi2":"-253437484000080020709989/10265584920314864089950"},"('R', -8, 2)":{"1":"-273399740269759979352565755273088024347795193271235975955748996615142035977/249179850285466046827464409956651715431013231664802974591690488008000000","pi2":"254381445831833111660789/10265584920314864089950"},"('R', -7, 2)":{"1":"7239756480152723149313818773230897645206701660977886310260115378251636044429/6776523897216463351612528211399254854807477026759212144950582724655062500","pi2":"-15063255090319832863132951/605669510298576981307050"},"('R', -6, 2)":{"1":"-447870366955520646984215463940312612125693489917054819838425295393123792669701/433697529421853654503201805529552310707678529712589577276837294377924000000","pi2":"15117092380124150817026911/605669510298576981307050"},"('R', -5, 2)":{"1":"1594848039946629738385200583905663443479831888409126581136016610318715059434345371/1613788506978717448406413918375464148143271809060545817047111572380255204000000","pi2":"-925372872575832277072279171/36945840128213195859730050"},"('R', -4, 2)":{"1":"-1504495362461558388606884684431796688668676108222885541940945030675888867701364921/1613788506978717448406413918375464148143271809060545817047111572380255204000000","pi2":"928551009361054917576341971/36945840128213195859730050"},"('R', -3, 2)":{"1":"173523077867802214200554974435374524957997535121223753061782053880436216651237087/201723563372339681050801739796933018517908976132568227130888946547531900500000","pi2":"-310559566510213034489743057/12315280042737731953243350"},"('R', -2, 2)":{"1":"-19731589204308724869394716422079086962139152526068737116511380093957918433458914811/25820616111659479174502622694007426370292348944968733072753785158084083264000000","pi2":"623171679694215690971693339/24630560085475463906486700"},"('R', -1, 2)":{"1":"16228849301174161175060233712373212302269730356284358700854880322730449357427914891/25820616111659479174502622694007426370292348944968733072753785158084083264000000","pi2":"-625192648726870088010174299/24630560085475463906486700"},"('R', 0, 2)":{"1":"-10684087892518582522497570624074099565181603343513272020724262689529788231257424091/25820616111659479174502622694007426370292348944968733072753785158084083264000000","pi2":"209060999005535159677640233/8210186695158487968828900"},"('BA', 0, (), ((0, 1),), -66, 1)":{"1":"-320475143826159395083662545435039864457733522892093724122536246429751/788440570094891318927166975614246493104456047343268935180136000000"},"('BA', 0, (), ((0, 1),), -65, 1)":{"1":"17603207711988046461069361877484174672237236739818593521709429741523/21309204597159224835869377719303959273093406684953214464328000000"},"('BA', 0, (), ((0, 1),), -64, 1)":{"1":"-646797104537383109069877812770372888189104410862501568080637866569111/788440570094891318927166975614246493104456047343268935180136000000"},"('BA', 0, (), ((0, 1),), -63, 1)":{"1":"153153857806739686476902681899488454256781296618392965634997797362059/197110142523722829731791743903561623276114011835817233795034000000"},"('BA', 0, (), ((0, 1),), -62, 1)":{"1":"-143682270917016667941760332586358451069298145927120433950904351611459/197110142523722829731791743903561623276114011835817233795034000000"},"('BA', 0, (), ((0, 1),), -61, 1)":{"1":"4344058305960023387125811961679755570855816337371832246092453838949/6358391694313639668767475609792310428261742317284426896614000000"},"('BA', 0, (), ((0, 1),), -60, 1)":{"1":"-1094760227474305274154122304891798353551923502477356247291022669/1708785728114388516196580384249478749868783208085038134000000"},"('BA', 0, (), ((0, 1),), -59, 1)":{"1":"3123496138376638852807468893415897104740680933485506869516801/5193877593052852632816353751518172492002380571687046000000"},"('BA', 0, (), ((0, 1),), -58, 1)":{"1":"-39617447278575703203740446627351822047918614154768176217137/70127045927458797397980070761664495008363081548202000000"},"('BA', 0, (), ((0, 1),), -57, 1)":{"1":"1284029624528941484754922308524774676521271932570651276653/2418173997498579220620002440057396379598726949938000000"},"('BA', 0, (), ((0, 1),), -56, 1)":{"1":"-1207089598106393123526354571061218117934846354356853035453/2418173997498579220620002440057396379598726949938000000"},"('BA', 0, (), ((0, 1),), -55, 1)":{"1":"7942296344672981276998083671971040306421858102483069231871/16927217982490054544340017080401774657191088649566000000"},"('BA', 0, (), ((0, 1),), -54, 1)":{"1":"-158762299304876145966750557016151177262500048441839985913/360153574095533075411489725114931375684916779778000000"},"('BA', 0, (), ((0, 1),), -53, 1)":{"1":"2334923539421108065830377946291224591221540676651737717237/5642405994163351514780005693467258219063696216522000000"},"('BA', 0, (), ((0, 1),), -52, 1)":{"1":"-779405018362155071904391910710352115290718640889789293/2008688499168156466635815483612409476348770458000000"},"('BA', 0, (), ((0, 1),), -51, 1)":{"1":"729698240269361284101051156388093106722239772811055193/2008688499168156466635815483612409476348770458000000"},"('BA', 0, (), ((0, 1),), -50, 1)":{"1":"-1363691992688504714786812868988489514751705609605696961/4017376998336312933271630967224818952697540916000000"},"('BA', 0, (), ((0, 1),), -49, 1)":{"1":"254252014187573966666375032277037048676547040545033053/803475399667262586654326193444963790539508183200000"},"('BA', 0, (), ((0, 1),), -48, 1)":{"1":"-178640749559550133983119946687164183911031584319591/607313227261725311152173993533608307286098400000"},"('BA', 0, (), ((0, 1),), -47, 1)":{"1":"744696664838163506245891148045412543296546809304807/2732909522677763900184782970901237382787442800000"},"('BA', 0, (), ((0, 1),), -46, 1)":{"1":"-62203397845082788271466766536308760701586206167/247434089875759520161591939420664317137840000"},"('BA', 0, (), ((0, 1),), -45, 1)":{"1":"2482820935656236979873391453834015852631995921/10758003907641718267895301713941926832080000"},"('BA', 0, (), ((0, 1),), -44, 1)":{"1":"-33986947822711606716172567368310723674876382967/161370058614625774018429525709128902481200000"},"('BA', 0, (), ((0, 1),), -43, 1)":{"1":"30792574557513482531760181558919301091447139807/161370058614625774018429525709128902481200000"},"('BA', 0, (), ((0, 1),), -42, 1)":{"1":"-14954531879232644127662189191844443755653303/87274233972215129269026244299150298800000"},"('BA', 0, (), ((0, 1),), -41, 1)":{"1":"13279791267947784222074645405234666110621991/87274233972215129269026244299150298800000"},"('BA', 0, (), ((0, 1),), -40, 1)":{"1":"-6915730822770229817911323518726011491551/51918045194655044181455231587834800000"},"('BA', 0, (), ((0, 1),), -39, 1)":{"1":"5941198599262492690503792473738818275229/51918045194655044181455231587834800000"},"('BA', 0, (), ((0, 1),), -38, 1)":{"1":"-10340496005997811767210518959778047729/107937723897411734264979691450800000"},"('BA', 0, (), ((0, 1),), -37, 1)":{"1":"16237013592081366888206785205767189927/210194514958117587779170978088400000"},"('BA', 0, (), ((0, 1),), -36, 1)":{"1":"-9012758329575908711008195658887111/153538725316375155426713643600000"},"('BA', 0, (), ((0, 1),), -35, 1)":{"1":"107840731694561727297646952599463/2693661847655704481170414800000"},"('BA', 0, (), ((0, 1),), -34, 1)":{"1":"-3830448528503078756033285590499/182784196805208518365135290000"},"('BA', 0, (), ((0, 1),), -32, 1)":{"1":"3830448528503078756033285590499/182784196805208518365135290000"},"('BA', 0, (), ((0, 1),), -31, 1)":{"1":"-107840731694561727297646952599463/2693661847655704481170414800000"},"('BA', 0, (), ((0, 1),), -30, 1)":{"1":"9012758329575908711008195658887111/153538725316375155426713643600000"},"('BA', 0, (), ((0, 1),), -29, 1)":{"1":"-16237013592081366888206785205767189927/210194514958117587779170978088400000"},"('BA', 0, (), ((0, 1),), -28, 1)":{"1":"10340496005997811767210518959778047729/107937723897411734264979691450800000"},"('BA', 0, (), ((0, 1),), -27, 1)":{"1":"-5941198599262492690503792473738818275229/51918045194655044181455231587834800000"},"('BA', 0, (), ((0, 1),), -26, 1)":{"1":"6915730822770229817911323518726011491551/51918045194655044181455231587834800000"},"('BA', 0, (), ((0, 1),), -25, 1)":{"1":"-13279791267947784222074645405234666110621991/87274233972215129269026244299150298800000"},"('BA', 0, (), ((0, 1),), -24, 1)":{"1":"14954531879232644127662189191844443755653303/87274233972215129269026244299150298800000"},"('BA', 0, (), ((0, 1),), -23, 1)":{"1":"-30792574557513482531760181558919301091447139807/161370058614625774018429525709128902481200000"},"('BA', 0, (), ((0, 1),), -22, 1)":{"1":"33986947822711606716172567368310723674876382967/161370058614625774018429525709128902481200000"},"('BA', 0, (), ((0, 1),), -21, 1)":{"1":"-2482820935656236979873391453834015852631995921/10758003907641718267895301713941926832080000"},"('BA', 0, (), ((0, 1),), -20, 1)":{"1":"62203397845082788271466766536308760701586206167/247434089875759520161591939420664317137840000"},"('BA', 0, (), ((0, 1),), -19, 1)":{"1":"-744696664838163506245891148045412543296546809304807/2732909522677763900184782970901237382787442800000"},"('BA', 0, (), ((0, 1),), -18, 1)":{"1":"178640749559550133983119946687164183911031584319591/607313227261725311152173993533608307286098400000"},"('BA', 0, (), ((0, 1),), -17, 1)":{"1":"-254252014187573966666375032277037048676547040545033053/803475399667262586654326193444963790539508183200000"},"('BA', 0, (), ((0, 1),), -16, 1)":{"1":"1363691992688504714786812868988489514751705609605696961/4017376998336312933271630967224818952697540916000000"},"('BA', 0, (), ((0, 1),), -15, 1)":{"1":"-729698240269361284101051156388093106722239772811055193/2008688499168156466635815483612409476348770458000000"},"('BA', 0, (), ((0, 1),), -14, 1)":{"1":"779405018362155071904391910710352115290718640889789293/2008688499168156466635815483612409476348770458000000"},"('BA', 0, (), ((0, 1),), -13, 1)":{"1":"-2334923539421108065830377946291224591221540676651737717237/5642405994163351514780005693467258219063696216522000000"},"('BA', 0, (), ((0, 1),), -12, 1)":{"1":"158762299304876145966750557016151177262500048441839985913/360153574095533075411489725114931375684916779778000000"},"('BA', 0, (), ((0, 1),), -11, 1)":{"1":"-7942296344672981276998083671971040306421858102483069231871/16927217982490054544340017080401774657191088649566000000"},"('BA', 0, (), ((0, 1),), -10, 1)":{"1":"1207089598106393123526354571061218117934846354356853035453/2418173997498579220620002440057396379598726949938000000"},"('BA', 0, (), ((0, 1),), -9, 1)":{"1":"-1284029624528941484754922308524774676521271932570651276653/2418173997498579220620002440057396379598726949938000000"},"('BA', 0, (), ((0, 1),), -8, 1)":{"1":"39617447278575703203740446627351822047918614154768176217137/70127045927458797397980070761664495008363081548202000000"},"('BA', 0, (), ((0, 1),), -7, 1)":{"1":"-3123496138376638852807468893415897104740680933485506869516801/5193877593052852632816353751518172492002380571687046000000"},"('BA', 0, (), ((0, 1),), -6, 1)":{"1":"1094760227474305274154122304891798353551923502477356247291022669/1708785728114388516196580384249478749868783208085038134000000"},"('BA', 0, (), ((0, 1),), -5, 1)":{"1":"-4344058305960023387125811961679755570855816337371832246092453838949/6358391694313639668767475609792310428261742317284426896614000000"},"('BA', 0, (), ((0, 1),), -4, 1)":{"1":"143682270917016667941760332586358451069298145927120433950904351611459/197110142523722829731791743903561623276114011835817233795034000000"},"('BA', 0, (), ((0, 1),), -3, 1)":{"1":"-153153857806739686476902681899488454256781296618392965634997797362059/197110142523722829731791743903561623276114011835817233795034000000"},"('BA', 0, (), ((0, 1),), -2, 1)":{"1":"646797104537383109069877812770372888189104410862501568080637866569111/788440570094891318927166975614246493104456047343268935180136000000"},"('BA', 0, (), ((0, 1),), -1, 1)":{"1":"-17603207711988046461069361877484174672237236739818593521709429741523/21309204597159224835869377719303959273093406684953214464328000000"},"('BA', 0, (), ((0, 1),), 0, 1)":{"1":"320475143826159395083662545435039864457733522892093724122536246429751/788440570094891318927166975614246493104456047343268935180136000000"},"('BA', 1, (), ((0, 2),), -66, 1)":{"1":"-3475540967251673546092705366476905925199873/5335110579152923633988024801392372680000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -66, 2)":{"1":"-3475540967251673546092705366476905925199873/5335110579152923633988024801392372680000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -65, 1)":{"1":"49490006738320457751330065210235721497229/144192177814943881999676345983577640000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -65, 2)":{"1":"49490006738320457751330065210235721497229/144192177814943881999676345983577640000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -64, 1)":{"1":"-1177709113391353781812776436404438387064993/5335110579152923633988024801392372680000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -64, 2)":{"1":"-1177709113391353781812776436404438387064993/5335110579152923633988024801392372680000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -63, 1)":{"1":"199661868128736324001291662373037441621167/1333777644788230908497006200348093170000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -63, 2)":{"1":"199661868128736324001291662373037441621167/1333777644788230908497006200348093170000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -62, 1)":{"1":"-135763281983383453047914142973297216333867/1333777644788230908497006200348093170000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -62, 2)":{"1":"-135763281983383453047914142973297216333867/1333777644788230908497006200348093170000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -61, 1)":{"1":"2872511621789705354455636324939341608797/43025085315749384145064716140261070000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -61, 2)":{"1":"2872511621789705354455636324939341608797/43025085315749384145064716140261070000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -60, 1)":{"1":"-28101867500167715916973021990819653577/705329267471301379427290428528870000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -60, 2)":{"1":"-28101867500167715916973021990819653577/705329267471301379427290428528870000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -59, 1)":{"1":"39538929953877745207499717075298893/2143857955839821821967448111030000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -59, 2)":{"1":"39538929953877745207499717075298893/2143857955839821821967448111030000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -58, 1)":{"1":"-1755013623608434519254200044616819/1707819049567315688685933240990000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -58, 2)":{"1":"-1755013623608434519254200044616819/1707819049567315688685933240990000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -57, 1)":{"1":"-788349829534178941277463642372089/58890312054045368575377008310000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -57, 2)":{"1":"-788349829534178941277463642372089/58890312054045368575377008310000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -56, 1)":{"1":"1499507411687442726711845121266849/58890312054045368575377008310000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -56, 2)":{"1":"1499507411687442726711845121266849/58890312054045368575377008310000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -55, 1)":{"1":"-14702333011730430121191844065392093/412232184378317580027639058170000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -55, 2)":{"1":"-14702333011730430121191844065392093/412232184378317580027639058170000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -54, 1)":{"1":"35347553903346523006237681075349/797354321814927620943209010000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -54, 2)":{"1":"35347553903346523006237681075349/797354321814927620943209010000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -53, 1)":{"1":"-645966336481818148323805836757201/12491884375100532728110274490000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -53, 2)":{"1":"-645966336481818148323805836757201/12491884375100532728110274490000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -52, 1)":{"1":"13669145040827612229348756540917/235695931605670428832269330000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -52, 2)":{"1":"13669145040827612229348756540917/235695931605670428832269330000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -51, 1)":{"1":"-1356956581628720029255899033067/21426902873242766257479030000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -51, 2)":{"1":"-1356956581628720029255899033067/21426902873242766257479030000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -50, 1)":{"1":"7993583367895249642978749144481/117847965802835214416134665000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -50, 2)":{"1":"7993583367895249642978749144481/117847965802835214416134665000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -49, 1)":{"1":"-1687232034829095800469846191513/23569593160567042883226933000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -49, 2)":{"1":"-1687232034829095800469846191513/23569593160567042883226933000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -48, 1)":{"1":"27934541322528062442500915731/374120526358207029892491000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -48, 2)":{"1":"27934541322528062442500915731/374120526358207029892491000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -47, 1)":{"1":"-173140125620073708691551462991/2244723158149242179354946000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -47, 2)":{"1":"-173140125620073708691551462991/2244723158149242179354946000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -46, 1)":{"1":"754832709242378750203622497/9552013438932945444063600","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -46, 2)":{"1":"754832709242378750203622497/9552013438932945444063600","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -45, 1)":{"1":"-33380003980229140129659871/415304932127519367133200","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -45, 2)":{"1":"-33380003980229140129659871/415304932127519367133200","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -44, 1)":{"1":"5564956265314493691690250387/68525313801040695576978000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -44, 2)":{"1":"5564956265314493691690250387/68525313801040695576978000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -43, 1)":{"1":"-128523369919230313033328001521/1576082217423935998270494000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -43, 2)":{"1":"-128523369919230313033328001521/1576082217423935998270494000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -42, 1)":{"1":"2983210048801323743497177637/36653074823812465076058000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -42, 2)":{"1":"2983210048801323743497177637/36653074823812465076058000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -41, 1)":{"1":"-14797428950019563452383376513/183265374119062325380290000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -41, 2)":{"1":"-14797428950019563452383376513/183265374119062325380290000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -40, 1)":{"1":"355781614162840035711275393/4469887173635666472690000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -40, 2)":{"1":"355781614162840035711275393/4469887173635666472690000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -39, 1)":{"1":"-1044968803488899391137048989/13409661520906999418070000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -39, 2)":{"1":"-1044968803488899391137048989/13409661520906999418070000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -38, 1)":{"1":"27436493026349573172462997/362423284348837822110000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -38, 2)":{"1":"27436493026349573172462997/362423284348837822110000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -37, 1)":{"1":"-28337285955459125259205058381/388880184106302983124030000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -37, 2)":{"1":"-28337285955459125259205058381/388880184106302983124030000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -36, 1)":{"1":"728728917285187810580989073/10510275246116296841190000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -36, 2)":{"1":"728728917285187810580989073/10510275246116296841190000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -35, 1)":{"1":"-21160180238870457041485718363/325818532629605202076890000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -35, 2)":{"1":"-21160180238870457041485718363/325818532629605202076890000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -34, 1)":{"1":"38694275785150193246337728461/651637065259210404153780000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -34, 2)":{"1":"38694275785150193246337728461/651637065259210404153780000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -33, 1)":{"1":"-33678387172165436302473264061/651637065259210404153780000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -33, 2)":{"1":"-33678387172165436302473264061/651637065259210404153780000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -32, 1)":{"1":"38694275785150193246337728461/651637065259210404153780000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -32, 2)":{"1":"38694275785150193246337728461/651637065259210404153780000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -31, 1)":{"1":"-21160180238870457041485718363/325818532629605202076890000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -31, 2)":{"1":"-21160180238870457041485718363/325818532629605202076890000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -30, 1)":{"1":"728728917285187810580989073/10510275246116296841190000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -30, 2)":{"1":"728728917285187810580989073/10510275246116296841190000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -29, 1)":{"1":"-28337285955459125259205058381/388880184106302983124030000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -29, 2)":{"1":"-28337285955459125259205058381/388880184106302983124030000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -28, 1)":{"1":"27436493026349573172462997/362423284348837822110000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -28, 2)":{"1":"27436493026349573172462997/362423284348837822110000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -27, 1)":{"1":"-1044968803488899391137048989/13409661520906999418070000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -27, 2)":{"1":"-1044968803488899391137048989/13409661520906999418070000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -26, 1)":{"1":"355781614162840035711275393/4469887173635666472690000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -26, 2)":{"1":"355781614162840035711275393/4469887173635666472690000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -25, 1)":{"1":"-14797428950019563452383376513/183265374119062325380290000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -25, 2)":{"1":"-14797428950019563452383376513/183265374119062325380290000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -24, 1)":{"1":"2983210048801323743497177637/36653074823812465076058000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -24, 2)":{"1":"2983210048801323743497177637/36653074823812465076058000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -23, 1)":{"1":"-128523369919230313033328001521/1576082217423935998270494000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -23, 2)":{"1":"-128523369919230313033328001521/1576082217423935998270494000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -22, 1)":{"1":"5564956265314493691690250387/68525313801040695576978000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -22, 2)":{"1":"5564956265314493691690250387/68525313801040695576978000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -21, 1)":{"1":"-33380003980229140129659871/415304932127519367133200","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -21, 2)":{"1":"-33380003980229140129659871/415304932127519367133200","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -20, 1)":{"1":"754832709242378750203622497/9552013438932945444063600","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -20, 2)":{"1":"754832709242378750203622497/9552013438932945444063600","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -19, 1)":{"1":"-173140125620073708691551462991/2244723158149242179354946000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -19, 2)":{"1":"-173140125620073708691551462991/2244723158149242179354946000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -18, 1)":{"1":"27934541322528062442500915731/374120526358207029892491000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -18, 2)":{"1":"27934541322528062442500915731/374120526358207029892491000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -17, 1)":{"1":"-1687232034829095800469846191513/23569593160567042883226933000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -17, 2)":{"1":"-1687232034829095800469846191513/23569593160567042883226933000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -16, 1)":{"1":"7993583367895249642978749144481/117847965802835214416134665000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -16, 2)":{"1":"7993583367895249642978749144481/117847965802835214416134665000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -15, 1)":{"1":"-1356956581628720029255899033067/21426902873242766257479030000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -15, 2)":{"1":"-1356956581628720029255899033067/21426902873242766257479030000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -14, 1)":{"1":"13669145040827612229348756540917/235695931605670428832269330000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -14, 2)":{"1":"13669145040827612229348756540917/235695931605670428832269330000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -13, 1)":{"1":"-645966336481818148323805836757201/12491884375100532728110274490000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -13, 2)":{"1":"-645966336481818148323805836757201/12491884375100532728110274490000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -12, 1)":{"1":"35347553903346523006237681075349/797354321814927620943209010000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -12, 2)":{"1":"35347553903346523006237681075349/797354321814927620943209010000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -11, 1)":{"1":"-14702333011730430121191844065392093/412232184378317580027639058170000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -11, 2)":{"1":"-14702333011730430121191844065392093/412232184378317580027639058170000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -10, 1)":{"1":"1499507411687442726711845121266849/58890312054045368575377008310000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -10, 2)":{"1":"1499507411687442726711845121266849/58890312054045368575377008310000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -9, 1)":{"1":"-788349829534178941277463642372089/58890312054045368575377008310000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -9, 2)":{"1":"-788349829534178941277463642372089/58890312054045368575377008310000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -8, 1)":{"1":"-1755013623608434519254200044616819/1707819049567315688685933240990000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -8, 2)":{"1":"-1755013623608434519254200044616819/1707819049567315688685933240990000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -7, 1)":{"1":"39538929953877745207499717075298893/2143857955839821821967448111030000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -7, 2)":{"1":"39538929953877745207499717075298893/2143857955839821821967448111030000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -6, 1)":{"1":"-28101867500167715916973021990819653577/705329267471301379427290428528870000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -6, 2)":{"1":"-28101867500167715916973021990819653577/705329267471301379427290428528870000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -5, 1)":{"1":"2872511621789705354455636324939341608797/43025085315749384145064716140261070000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -5, 2)":{"1":"2872511621789705354455636324939341608797/43025085315749384145064716140261070000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -4, 1)":{"1":"-135763281983383453047914142973297216333867/1333777644788230908497006200348093170000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -4, 2)":{"1":"-135763281983383453047914142973297216333867/1333777644788230908497006200348093170000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -3, 1)":{"1":"199661868128736324001291662373037441621167/1333777644788230908497006200348093170000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -3, 2)":{"1":"199661868128736324001291662373037441621167/1333777644788230908497006200348093170000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -2, 1)":{"1":"-1177709113391353781812776436404438387064993/5335110579152923633988024801392372680000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -2, 2)":{"1":"-1177709113391353781812776436404438387064993/5335110579152923633988024801392372680000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -1, 1)":{"1":"49490006738320457751330065210235721497229/144192177814943881999676345983577640000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -1, 2)":{"1":"49490006738320457751330065210235721497229/144192177814943881999676345983577640000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), 0, 1)":{"1":"-3475540967251673546092705366476905925199873/5335110579152923633988024801392372680000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), 0, 2)":{"1":"-3475540967251673546092705366476905925199873/5335110579152923633988024801392372680000","pi2":"-16/3"},"('R', -65, 3)":{"1":"-209060999005535159677640233/1368364449193081328138150"},"('R', -64, 3)":{"1":"1877568294470345655053269297/8210186695158487968828900"},"('R', -63, 3)":{"1":"-2158295019003835981807579043/8210186695158487968828900"},"('R', -62, 3)":{"1":"2852229877828469137542165739/9852224034190185562594680"},"('R', -61, 3)":{"1":"-75290909619851424097825111913/246305600854754639064867000"},"('R', -60, 3)":{"1":"11245176059697858316595018629/35186514407822091294981000"},"('R', -59, 3)":{"1":"-212688120409350511327918393511/646552202243730927545275875"},"('R', -58, 3)":{"1":"3489702838875563758649113119761/10344835235899694840724414000"},"('R', -57, 3)":{"1":"-322778748324193658920912892671/940439566899972258247674000"},"('R', -56, 3)":{"1":"3606003285196966859967404825729/10344835235899694840724414000"},"('R', -55, 3)":{"1":"-20048544066507197364450042236537/56896593797448321623984277000"},"('R', -54, 3)":{"1":"10123028174295921443884935468671/28448296898724160811992138500"},"('R', -53, 3)":{"1":"-2310772168498391304482254097032/6450485924710710881788915125"},"('R', -52, 3)":{"1":"399873571554692671637395427917249/1109483579050242271667693401500"},"('R', -51, 3)":{"1":"-802838792604075053702351572936817/2218967158100484543335386803000"},"('R', -50, 3)":{"1":"63183685307088983677220947019683/174036639851018395555716612000"},"('R', -49, 3)":{"1":"-164793414446078717498941562514037/453122422675174020861280188000"},"('R', -48, 3)":{"1":"18318082427827779616226695416289507/50296588916944316315602100868000"},"('R', -47, 3)":{"1":"-455200964381028078516324284095361/1249740875442818670439982454000"},"('R', -46, 3)":{"1":"104404838698275478669853634142364941/286690556826582602998931974947600"},"('R', -45, 3)":{"1":"-3595610789847615145307148458078933/9885881269882158724101102584400"},"('R', -44, 3)":{"1":"1561734566840325461055670195246203763/4300358352398739044983979624214000"},"('R', -43, 3)":{"1":"-35832416140604336507764073701127228099/98908242105170998034631531356922000"},"('R', -42, 3)":{"1":"2233559397162419862129668720076361109/6181765131573187377164470709807625"},"('R', -41, 3)":{"1":"-1535023482355818357475880032163708783/4263286297636680949768600489522500"},"('R', -40, 3)":{"1":"11087626514527470400375416114558402583/30908825657865936885822353549038125"},"('R', -39, 3)":{"1":"-176612514147776918728139718273053743393/494541210525854990173157656784610000"},"('R', -38, 3)":{"1":"175784228530063497193467018271173367843/494541210525854990173157656784610000"},"('R', -37, 3)":{"1":"-5070321928223108140491731518347539465147/14341695105249794715021572046753690000"},"('R', -36, 3)":{"1":"5041741854781173540408062192623088604167/14341695105249794715021572046753690000"},"('R', -35, 3)":{"1":"-2632372550918555036967242817662719978253/7535466919707519257045232770328210000"},"('R', -34, 3)":{"1":"88164613764451292732472489055533592412599/254052884721567792094667847685351080000"},"('R', -33, 3)":{"1":"-149670006711786819229039549381/434424710172806936102520000"},"('R', -32, 3)":{"1":"86867092195993692092293661441705682740599/254052884721567792094667847685351080000"},"('R', -31, 3)":{"1":"-5139697832360832894145075571196945135931/15070933839415038514090465540656420000"},"('R', -30, 3)":{"1":"303213494361605624837368623246624504433429/889185096525487272331337466898728780000"},"('R', -29, 3)":{"1":"-11232473494529796993521463543831875111538193/32899848571443029076259486275252964860000"},"('R', -28, 3)":{"1":"11258637176405706527270830364356713446512393/32899848571443029076259486275252964860000"},"('R', -27, 3)":{"1":"-11291447638604368073405946690507170105878693/32899848571443029076259486275252964860000"},"('R', -26, 3)":{"1":"33995108488260866155917319587017509559263009/98699545714329087228778458825758894580000"},"('R', -25, 3)":{"1":"-1399173355139013317281574092861470210683792369/4046681374287492576379916811856114677780000"},"('R', -24, 3)":{"1":"1405154838839951200540931568640000667520538601/4046681374287492576379916811856114677780000"},"('R', -23, 3)":{"1":"-60688350896630513868231202860440558267884745393/174007299094362180784336422909812931144540000"},"('R', -22, 3)":{"1":"60973494626926638890300568124029944064961895093/174007299094362180784336422909812931144540000"},"('R', -21, 3)":{"1":"-61263134153950487978673038052291786953547270173/174007299094362180784336422909812931144540000"},"('R', -20, 3)":{"1":"61566318568023987872797545245117555761434453173/174007299094362180784336422909812931144540000"},"('R', -19, 3)":{"1":"-2907933399899849985068108511108523763770150222471/8178343057435022496863811876761207763793380000"},"('R', -18, 3)":{"1":"1461364686792713562644729847397111148011908816473/4089171528717511248431905938380603881896690000"},"('R', -17, 3)":{"1":"-10281247632285044545342914953635480451436997675211/28624200701022578739023341568664227173276830000"},"('R', -16, 3)":{"1":"10334229431077068598267518651721322271462049309823/28624200701022578739023341568664227173276830000"},"('R', -15, 3)":{"1":"-1221989009159831520320408146659389888370720377963/3367553023649715145767451949254614961561980000"},"('R', -14, 3)":{"1":"1228303845840017701344138755834407037437523990903/3367553023649715145767451949254614961561980000"},"('R', -13, 3)":{"1":"-65432004912436006025340118240585183605693953637259/178480310253434902725674953310494592962784940000"},"('R', -12, 3)":{"1":"65768779887164072226357392066522274636470699856259/178480310253434902725674953310494592962784940000"},"('R', -11, 3)":{"1":"-66102181035176742945749947849525065370293314521279/178480310253434902725674953310494592962784940000"},"('R', -10, 3)":{"1":"66439413241494521900130056397149972743976234498929/178480310253434902725674953310494592962784940000"},"('R', -9, 3)":{"1":"-66772886185732400692666607995790257298155438076809/178480310253434902725674953310494592962784940000"},"('R', -8, 3)":{"1":"67109374569990400308457398859423342131002196548209/178480310253434902725674953310494592962784940000"},"('R', -7, 3)":{"1":"-3979069732777088060083121880750416141476107321024881/10530338304952659260814822245319180984804311460000"},"('R', -6, 3)":{"1":"3998826139505721032581073730251777374408534333787501/10530338304952659260814822245319180984804311460000"},"('R', -5, 3)":{"1":"-245118611266629183684570353637148868229014360254539761/642350636602112214909704156964470040073062999060000"},"('R', -4, 3)":{"1":"246315490099371498685848313760676026221245281719515161/642350636602112214909704156964470040073062999060000"},"('R', -3, 3)":{"1":"-247497185466171929050731066993045179321683003134709061/642350636602112214909704156964470040073062999060000"},"('R', -2, 3)":{"1":"994736141347537480688681028475184027360575068056203319/2569402546408448859638816627857880160292251996240000"},"('R', -1, 3)":{"1":"-999422509926605914635630439983164796843319990895786039/2569402546408448859638816627857880160292251996240000"},"('R', 0, 3)":{"1":"1004124581409279381948481652428879353653361010185330839/2569402546408448859638816627857880160292251996240000"},"('BA', 0, (), ((0, 2),), -66, 1)":{"1":"26778482052797716019759527508452296281684183240140864/341248775694872114170780333387374708788814718250625","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -65, 1)":{"1":"-245913759621511583530188654480771746607192865757965414/341248775694872114170780333387374708788814718250625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -64, 1)":{"1":"681998494084194543981684503583596775078905436078548453/682497551389744228341560666774749417577629436501250","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -63, 1)":{"1":"-798928638098023335851245542891940247451915996790272653/682497551389744228341560666774749417577629436501250","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -62, 1)":{"1":"1762754121531993308324052502400090856367509287402915731/1364995102779488456683121333549498835155258873002500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -61, 1)":{"1":"-1887839266925635486596372974757945389205779202574650421/1364995102779488456683121333549498835155258873002500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -60, 1)":{"1":"534022883486958305579465491892244465038785415955151/366835555705318048020188479857430485126379702500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -59, 1)":{"1":"-277920227769258330585849396522246352043683332595613/183417777852659024010094239928715242563189851250","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -58, 1)":{"1":"329830285155500283530790511291772450559867734717/210764467512391869014759253006280083382005000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -57, 1)":{"1":"-338718391205294665002625018082260890548205592217/210764467512391869014759253006280083382005000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -56, 1)":{"1":"346348567503765418936291885458102205625451884597/210764467512391869014759253006280083382005000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -55, 1)":{"1":"-44119402416545639956799172198977204771026190209/26345558439048983626844906625785010422750625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -54, 1)":{"1":"179355816815591906154058937905537016913661259251/105382233756195934507379626503140041691002500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -53, 1)":{"1":"-181874674593361162501130253876733676259590612101/105382233756195934507379626503140041691002500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -52, 1)":{"1":"65534076986949382460802403852036589765006239/37515925153505138664072490745154874222500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -51, 1)":{"1":"-16556409523040309100764641503530154223580101/9378981288376284666018122686288718555625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -50, 1)":{"1":"267333415936941650084220674960539806666015091/150063700614020554656289962980619496890000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -49, 1)":{"1":"-269466540224260561216411267761131272584226411/150063700614020554656289962980619496890000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -48, 1)":{"1":"791058302445712249503430439317647935504677/437503500332421442146617967873526230000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -47, 1)":{"1":"-198949519005018773946004264190104083150463/109375875083105360536654491968381557500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -46, 1)":{"1":"22631845837210930636134831916037155708/12378437650872041708539440014529375","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -45, 1)":{"1":"-318239575278813290928083338212198287687/173298127112208583919552160203411250","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -44, 1)":{"1":"14519134345965814324825802320395760631/7877187596009481087252370918336875","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -43, 1)":{"1":"-640812765138490064454954639340420302589/346596254224417167839104320406822500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -42, 1)":{"1":"694884803474666078122638421506126947/374901302568325762941162055605000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -41, 1)":{"1":"-696261116150923243471041586885232423/374901302568325762941162055605000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -40, 1)":{"1":"414813533485475467372107346169483/223022785584964760821631205000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -39, 1)":{"1":"-207624393837917036030567641122289/111511392792482380410815602500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -38, 1)":{"1":"7990719020275453143195729078989/4288899722787783861954446250","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -37, 1)":{"1":"-3996528609302291727116799393532/2144449861393891930977223125","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -36, 1)":{"1":"5838610255056699610753619711/3132870506053896173816250","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -35, 1)":{"1":"-11674886258093418486143836297/6265741012107792347632500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -34, 1)":{"1":"23344534181138915286362295509/12531482024215584695265000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -33, 1)":{"1":"-23350758776822639113237032809/12531482024215584695265000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -32, 1)":{"1":"23344534181138915286362295509/12531482024215584695265000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -31, 1)":{"1":"-11674886258093418486143836297/6265741012107792347632500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -30, 1)":{"1":"5838610255056699610753619711/3132870506053896173816250","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -29, 1)":{"1":"-3996528609302291727116799393532/2144449861393891930977223125","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -28, 1)":{"1":"7990719020275453143195729078989/4288899722787783861954446250","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -27, 1)":{"1":"-207624393837917036030567641122289/111511392792482380410815602500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -26, 1)":{"1":"414813533485475467372107346169483/223022785584964760821631205000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -25, 1)":{"1":"-696261116150923243471041586885232423/374901302568325762941162055605000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -24, 1)":{"1":"694884803474666078122638421506126947/374901302568325762941162055605000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -23, 1)":{"1":"-640812765138490064454954639340420302589/346596254224417167839104320406822500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -22, 1)":{"1":"14519134345965814324825802320395760631/7877187596009481087252370918336875","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -21, 1)":{"1":"-318239575278813290928083338212198287687/173298127112208583919552160203411250","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -20, 1)":{"1":"22631845837210930636134831916037155708/12378437650872041708539440014529375","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -19, 1)":{"1":"-198949519005018773946004264190104083150463/109375875083105360536654491968381557500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -18, 1)":{"1":"791058302445712249503430439317647935504677/437503500332421442146617967873526230000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -17, 1)":{"1":"-269466540224260561216411267761131272584226411/150063700614020554656289962980619496890000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -16, 1)":{"1":"267333415936941650084220674960539806666015091/150063700614020554656289962980619496890000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -15, 1)":{"1":"-16556409523040309100764641503530154223580101/9378981288376284666018122686288718555625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -14, 1)":{"1":"65534076986949382460802403852036589765006239/37515925153505138664072490745154874222500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -13, 1)":{"1":"-181874674593361162501130253876733676259590612101/105382233756195934507379626503140041691002500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -12, 1)":{"1":"179355816815591906154058937905537016913661259251/105382233756195934507379626503140041691002500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -11, 1)":{"1":"-44119402416545639956799172198977204771026190209/26345558439048983626844906625785010422750625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -10, 1)":{"1":"346348567503765418936291885458102205625451884597/210764467512391869014759253006280083382005000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -9, 1)":{"1":"-338718391205294665002625018082260890548205592217/210764467512391869014759253006280083382005000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -8, 1)":{"1":"329830285155500283530790511291772450559867734717/210764467512391869014759253006280083382005000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -7, 1)":{"1":"-277920227769258330585849396522246352043683332595613/183417777852659024010094239928715242563189851250","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -6, 1)":{"1":"534022883486958305579465491892244465038785415955151/366835555705318048020188479857430485126379702500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -5, 1)":{"1":"-1887839266925635486596372974757945389205779202574650421/1364995102779488456683121333549498835155258873002500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -4, 1)":{"1":"1762754121531993308324052502400090856367509287402915731/1364995102779488456683121333549498835155258873002500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -3, 1)":{"1":"-798928638098023335851245542891940247451915996790272653/682497551389744228341560666774749417577629436501250","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -2, 1)":{"1":"681998494084194543981684503583596775078905436078548453/682497551389744228341560666774749417577629436501250","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -1, 1)":{"1":"-245913759621511583530188654480771746607192865757965414/341248775694872114170780333387374708788814718250625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), 0, 1)":{"1":"26778482052797716019759527508452296281684183240140864/341248775694872114170780333387374708788814718250625","pi2":"-16/3"},"('BA', 1, (2,), ((0, 1),), -66, 1)":{"1":"209060999005535159677640233/684182224596540664069075"},"('BA', 1, (), ((0, 3),), -66, 1)":{"1":"-209060999005535159677640233/1368364449193081328138150"},"('BA', 1, (1,), ((0, 2),), -66, 1)":{"1":"209060999005535159677640233/684182224596540664069075"},"('BA', 1, (1,), ((0, 1),), -66, 2)":{"1":"209060999005535159677640233/684182224596540664069075"},"('BA', 1, (), ((0, 2),), -66, 2)":{"1":"-209060999005535159677640233/1368364449193081328138150"},"('BA', 1, (2,), ((0, 1),), -65, 1)":{"1":"-625192648726870088010174299/2052546673789621992207225"},"('BA', 1, (), ((0, 3),), -65, 1)":{"1":"887918622971941703012699099/4105093347579243984414450"},"('BA', 1, (1,), ((0, 2),), -65, 1)":{"1":"-625192648726870088010174299/2052546673789621992207225"},"('BA', 1, (1,), ((0, 1),), -65, 2)":{"1":"-625192648726870088010174299/2052546673789621992207225"},"('BA', 1, (), ((0, 2),), -65, 2)":{"1":"756555635849405895511436699/4105093347579243984414450"},"('BA', 1, (2,), ((0, 1),), -64, 1)":{"1":"623171679694215690971693339/2052546673789621992207225"},"('BA', 1, (), ((0, 3),), -64, 1)":{"1":"-1017260641061823113475480539/4105093347579243984414450"},"('BA', 1, (1,), ((0, 2),), -64, 1)":{"1":"623171679694215690971693339/2052546673789621992207225"},"('BA', 1, (1,), ((0, 1),), -64, 2)":{"1":"623171679694215690971693339/2052546673789621992207225"},"('BA', 1, (), ((0, 2),), -64, 2)":{"1":"-820216160378019402223586939/4105093347579243984414450"},"('BA', 1, (2,), ((0, 1),), -63, 1)":{"1":"-621119133020426068979486114/2052546673789621992207225"},"('BA', 1, (), ((0, 3),), -63, 1)":{"1":"551391709568195348242057457/2052546673789621992207225"},"('BA', 1, (1,), ((0, 2),), -63, 1)":{"1":"-621119133020426068979486114/2052546673789621992207225"},"('BA', 1, (1,), ((0, 1),), -63, 2)":{"1":"-621119133020426068979486114/2052546673789621992207225"},"('BA', 1, (), ((0, 2),), -63, 2)":{"1":"143658546013068063788633419/684182224596540664069075"},"('BA', 1, (2,), ((0, 1),), -62, 1)":{"1":"1857102018722109835152683942/6157640021368865976621675"},"('BA', 1, (), ((0, 3),), -62, 1)":{"1":"-1749569678876903714459231971/6157640021368865976621675"},"('BA', 1, (1,), ((0, 2),), -62, 1)":{"1":"1857102018722109835152683942/6157640021368865976621675"},"('BA', 1, (1,), ((0, 1),), -62, 2)":{"1":"1857102018722109835152683942/6157640021368865976621675"},"('BA', 1, (), ((0, 2),), -62, 2)":{"1":"-1339060344118979316017786971/6157640021368865976621675"},"('BA', 1, (2,), ((0, 1),), -61, 1)":{"1":"-1850745745151664554144558342/6157640021368865976621675"},"('BA', 1, (), ((0, 3),), -61, 1)":{"1":"1825209334365202558455926611/6157640021368865976621675"},"('BA', 1, (1,), ((0, 2),), -61, 1)":{"1":"-1850745745151664554144558342/6157640021368865976621675"},"('BA', 1, (1,), ((0, 1),), -61, 2)":{"1":"-1850745745151664554144558342/6157640021368865976621675"},"('BA', 1, (), ((0, 2),), -61, 2)":{"1":"1375291103470517417764102891/6157640021368865976621675"},"('BA', 1, (2,), ((0, 1),), -60, 1)":{"1":"30234184760248301634053822/100944918383096163551175"},"('BA', 1, (), ((0, 3),), -60, 1)":{"1":"-30945255582593629261851151/100944918383096163551175"},"('BA', 1, (1,), ((0, 2),), -60, 1)":{"1":"30234184760248301634053822/100944918383096163551175"},"('BA', 1, (1,), ((0, 1),), -60, 2)":{"1":"30234184760248301634053822/100944918383096163551175"},"('BA', 1, (), ((0, 2),), -60, 2)":{"1":"-23031173981358890039439031/100944918383096163551175"},"('BA', 1, (2,), ((0, 1),), -59, 1)":{"1":"-30126510180639665726265902/100944918383096163551175"},"('BA', 1, (), ((0, 3),), -59, 1)":{"1":"31814343260863333374710791/100944918383096163551175"},"('BA', 1, (1,), ((0, 2),), -59, 1)":{"1":"-30126510180639665726265902/100944918383096163551175"},"('BA', 1, (1,), ((0, 1),), -59, 2)":{"1":"-30126510180639665726265902/100944918383096163551175"},"('BA', 1, (), ((0, 2),), -59, 2)":{"1":"23438799175591583118921871/100944918383096163551175"},"('BA', 1, (2,), ((0, 1),), -58, 1)":{"1":"508762891663666223321578/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -58, 1)":{"1":"-551985641045532600135149/1710930820052477348325"},"('BA', 1, (1,), ((0, 2),), -58, 1)":{"1":"508762891663666223321578/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -58, 2)":{"1":"508762891663666223321578/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -58, 2)":{"1":"-403183543438682855897969/1710930820052477348325"},"('BA', 1, (2,), ((0, 1),), -57, 1)":{"1":"-506874968000160041419978/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -57, 1)":{"1":"563208298378597125883549/1710930820052477348325"},"('BA', 1, (1,), ((0, 2),), -57, 1)":{"1":"-506874968000160041419978/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -57, 2)":{"1":"-506874968000160041419978/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -57, 2)":{"1":"136107630396446191098923/570310273350825782775"},"('BA', 1, (2,), ((0, 1),), -56, 1)":{"1":"504953922868873049309578/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -56, 1)":{"1":"-573197733061289484857629/1710930820052477348325"},"('BA', 1, (1,), ((0, 2),), -56, 1)":{"1":"504953922868873049309578/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -56, 2)":{"1":"504953922868873049309578/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -56, 2)":{"1":"-137612449082621001585403/570310273350825782775"},"('BA', 1, (2,), ((0, 1),), -55, 1)":{"1":"-502998573360241646625778/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -55, 1)":{"1":"582174564896370015360529/1710930820052477348325"},"('BA', 1, (1,), ((0, 2),), -55, 1)":{"1":"-502998573360241646625778/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -55, 2)":{"1":"-502998573360241646625778/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -55, 2)":{"1":"138945641929415139778903/570310273350825782775"},"('BA', 1, (2,), ((0, 1),), -54, 1)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -54, 1)":{"1":"-590304078611043604700449/1710930820052477348325"},"('BA', 1, (1,), ((0, 2),), -54, 1)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -54, 2)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -54, 2)":{"1":"-140134652438704134138143/570310273350825782775"},"('BA', 1, (2,), ((0, 1),), -53, 1)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (), ((0, 3),), -53, 1)":{"1":"1793139713153470690763347/5132792460157432044975"},"('BA', 1, (1,), ((0, 2),), -53, 1)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (1,), ((0, 1),), -53, 2)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (), ((0, 2),), -53, 2)":{"1":"1270804783212904943486887/5132792460157432044975"},"('BA', 1, (2,), ((0, 1),), -52, 1)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (), ((0, 3),), -52, 1)":{"1":"-34217072882128330684199/96845140757687397075"},"('BA', 1, (1,), ((0, 2),), -52, 1)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -52, 2)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (), ((0, 2),), -52, 2)":{"1":"-24140336523782025714779/96845140757687397075"},"('BA', 1, (2,), ((0, 1),), -51, 1)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (), ((0, 3),), -51, 1)":{"1":"34570681806330758513519/96845140757687397075"},"('BA', 1, (1,), ((0, 2),), -51, 1)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -51, 2)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (), ((0, 2),), -51, 2)":{"1":"24287342481034720430339/96845140757687397075"},"('BA', 1, (2,), ((0, 1),), -50, 1)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (), ((0, 3),), -50, 1)":{"1":"-34897296790846880715419/96845140757687397075"},"('BA', 1, (1,), ((0, 2),), -50, 1)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -50, 2)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (), ((0, 2),), -50, 2)":{"1":"-24420267184035467838089/96845140757687397075"},"('BA', 1, (2,), ((0, 1),), -49, 1)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (), ((0, 3),), -49, 1)":{"1":"35199909371849725099691/96845140757687397075"},"('BA', 1, (1,), ((0, 2),), -49, 1)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -49, 2)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (), ((0, 2),), -49, 2)":{"1":"24540583029494430063161/96845140757687397075"},"('BA', 1, (2,), ((0, 1),), -48, 1)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (), ((0, 3),), -48, 1)":{"1":"-5068714549127168330813/13835020108241056725"},"('BA', 1, (1,), ((0, 2),), -48, 1)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (1,), ((0, 1),), -48, 2)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (), ((0, 2),), -48, 2)":{"1":"-3521358051772872240623/13835020108241056725"},"('BA', 1, (2,), ((0, 1),), -47, 1)":{"1":"-561365202194213936938/1976431444034436675"},"('BA', 1, (), ((0, 3),), -47, 1)":{"1":"5106093375384521361263/13835020108241056725"},"('BA', 1, (1,), ((0, 2),), -47, 1)":{"1":"-561365202194213936938/1976431444034436675"},"('BA', 1, (1,), ((0, 1),), -47, 2)":{"1":"-561365202194213936938/1976431444034436675"},"('BA', 1, (), ((0, 2),), -47, 2)":{"1":"3535435791532135070273/13835020108241056725"},"('BA', 1, (2,), ((0, 1),), -46, 1)":{"1":"11886678538121254454/42051732851796525"},"('BA', 1, (), ((0, 3),), -46, 1)":{"1":"-109381826629193411089/294362129962575675"},"('BA', 1, (1,), ((0, 2),), -46, 1)":{"1":"11886678538121254454/42051732851796525"},"('BA', 1, (1,), ((0, 1),), -46, 2)":{"1":"11886678538121254454/42051732851796525"},"('BA', 1, (), ((0, 2),), -46, 2)":{"1":"-75492600756308900839/294362129962575675"},"('BA', 1, (2,), ((0, 1),), -45, 1)":{"1":"-11828171779370928854/42051732851796525"},"('BA', 1, (), ((0, 3),), -45, 1)":{"1":"110074156607738930689/294362129962575675"},"('BA', 1, (1,), ((0, 2),), -45, 1)":{"1":"-11828171779370928854/42051732851796525"},"('BA', 1, (1,), ((0, 1),), -45, 2)":{"1":"-11828171779370928854/42051732851796525"},"('BA', 1, (), ((0, 2),), -45, 2)":{"1":"75736378917768590839/294362129962575675"},"('BA', 1, (2,), ((0, 1),), -44, 1)":{"1":"11768364870426151574/42051732851796525"},"('BA', 1, (), ((0, 3),), -44, 1)":{"1":"-110721158622686975809/294362129962575675"},"('BA', 1, (1,), ((0, 2),), -44, 1)":{"1":"11768364870426151574/42051732851796525"},"('BA', 1, (1,), ((0, 1),), -44, 2)":{"1":"11768364870426151574/42051732851796525"},"('BA', 1, (), ((0, 2),), -44, 2)":{"1":"-75955217834589253159/294362129962575675"},"('BA', 1, (2,), ((0, 1),), -43, 1)":{"1":"-1064290792140982834/3822884804708775"},"('BA', 1, (), ((0, 3),), -43, 1)":{"1":"111326171696127842809/294362129962575675"},"('BA', 1, (1,), ((0, 2),), -43, 1)":{"1":"-1064290792140982834/3822884804708775"},"('BA', 1, (1,), ((0, 1),), -43, 2)":{"1":"-1064290792140982834/3822884804708775"},"('BA', 1, (), ((0, 2),), -43, 2)":{"1":"76150683596777840959/294362129962575675"},"('BA', 1, (2,), ((0, 1),), -42, 1)":{"1":"24618625978670038/88904297783925"},"('BA', 1, (), ((0, 3),), -42, 1)":{"1":"-2602141329913684963/6845630929362225"},"('BA', 1, (1,), ((0, 2),), -42, 1)":{"1":"24618625978670038/88904297783925"},"('BA', 1, (1,), ((0, 1),), -42, 2)":{"1":"24618625978670038/88904297783925"},"('BA', 1, (), ((0, 2),), -42, 2)":{"1":"-1774979215046240713/6845630929362225"},"('BA', 1, (2,), ((0, 1),), -41, 1)":{"1":"-171382069340995066/622330084487475"},"('BA', 1, (), ((0, 3),), -41, 1)":{"1":"373492918041361237/977947275623175"},"('BA', 1, (1,), ((0, 2),), -41, 1)":{"1":"-171382069340995066/622330084487475"},"('BA', 1, (1,), ((0, 1),), -41, 2)":{"1":"-171382069340995066/622330084487475"},"('BA', 1, (), ((0, 2),), -41, 2)":{"1":"1778525903832500761/6845630929362225"},"('BA', 1, (2,), ((0, 1),), -40, 1)":{"1":"4156356762387626/15178782548475"},"('BA', 1, (), ((0, 3),), -40, 1)":{"1":"-9149680413444557/23852372576175"},"('BA', 1, (1,), ((0, 2),), -40, 1)":{"1":"4156356762387626/15178782548475"},"('BA', 1, (1,), ((0, 1),), -40, 2)":{"1":"4156356762387626/15178782548475"},"('BA', 1, (), ((0, 2),), -40, 2)":{"1":"-43453862543621921/166966608033225"},"('BA', 1, (2,), ((0, 1),), -39, 1)":{"1":"-4132070710310066/15178782548475"},"('BA', 1, (), ((0, 3),), -39, 1)":{"1":"3062379157533739/7950790858725"},"('BA', 1, (1,), ((0, 2),), -39, 1)":{"1":"-4132070710310066/15178782548475"},"('BA', 1, (1,), ((0, 1),), -39, 2)":{"1":"-4132070710310066/15178782548475"},"('BA', 1, (), ((0, 2),), -39, 2)":{"1":"43518175607456941/166966608033225"},"('BA', 1, (2,), ((0, 1),), -38, 1)":{"1":"4107161938948466/15178782548475"},"('BA', 1, (), ((0, 3),), -38, 1)":{"1":"-21518200675646173/55655536011075"},"('BA', 1, (1,), ((0, 2),), -38, 1)":{"1":"4107161938948466/15178782548475"},"('BA', 1, (1,), ((0, 1),), -38, 2)":{"1":"4107161938948466/15178782548475"},"('BA', 1, (), ((0, 2),), -38, 2)":{"1":"-43571996345577541/166966608033225"},"('BA', 1, (2,), ((0, 1),), -37, 1)":{"1":"-4081597673603666/15178782548475"},"('BA', 1, (), ((0, 3),), -37, 1)":{"1":"21594158866354573/55655536011075"},"('BA', 1, (1,), ((0, 2),), -37, 1)":{"1":"-4081597673603666/15178782548475"},"('BA', 1, (1,), ((0, 1),), -37, 2)":{"1":"-4081597673603666/15178782548475"},"('BA', 1, (), ((0, 2),), -37, 2)":{"1":"43615631901941941/166966608033225"},"('BA', 1, (2,), ((0, 1),), -36, 1)":{"1":"109603850869418/410237366175"},"('BA', 1, (), ((0, 3),), -36, 1)":{"1":"-585533950240009/1504203675975"},"('BA', 1, (1,), ((0, 2),), -36, 1)":{"1":"109603850869418/410237366175"},"('BA', 1, (1,), ((0, 1),), -36, 2)":{"1":"109603850869418/410237366175"},"('BA', 1, (), ((0, 2),), -36, 2)":{"1":"-1179711515250913/4512611027925"},"('BA', 1, (2,), ((0, 1),), -35, 1)":{"1":"-108874539996218/410237366175"},"('BA', 1, (), ((0, 3),), -35, 1)":{"1":"587302333056209/1504203675975"},"('BA', 1, (1,), ((0, 2),), -35, 1)":{"1":"-108874539996218/410237366175"},"('BA', 1, (1,), ((0, 1),), -35, 2)":{"1":"-108874539996218/410237366175"},"('BA', 1, (), ((0, 2),), -35, 2)":{"1":"1180358484573913/4512611027925"},"('BA', 1, (2,), ((0, 1),), -34, 1)":{"1":"108124391669498/410237366175"},"('BA', 1, (), ((0, 3),), -34, 1)":{"1":"-588935468475839/1504203675975"},"('BA', 1, (1,), ((0, 2),), -34, 1)":{"1":"108124391669498/410237366175"},"('BA', 1, (1,), ((0, 1),), -34, 2)":{"1":"108124391669498/410237366175"},"('BA', 1, (), ((0, 2),), -34, 2)":{"1":"-1180745279804878/4512611027925"},"('BA', 1, (2,), ((0, 1),), -33, 1)":{"1":"-107352180156698/410237366175"},"('BA', 1, (), ((0, 3),), -33, 1)":{"1":"53676090078349/136745788725"},"('BA', 1, (1,), ((0, 2),), -33, 1)":{"1":"-107352180156698/410237366175"},"('BA', 1, (1,), ((0, 1),), -33, 2)":{"1":"-107352180156698/410237366175"},"('BA', 1, (), ((0, 2),), -33, 2)":{"1":"107352180156698/410237366175"},"('BA', 1, (2,), ((0, 1),), -32, 1)":{"1":"108124391669498/410237366175"},"('BA', 1, (), ((0, 3),), -32, 1)":{"1":"-600432839888639/1504203675975"},"('BA', 1, (1,), ((0, 2),), -32, 1)":{"1":"108124391669498/410237366175"},"('BA', 1, (1,), ((0, 1),), -32, 2)":{"1":"108124391669498/410237366175"},"('BA', 1, (), ((0, 2),), -32, 2)":{"1":"-1197991336924078/4512611027925"},"('BA', 1, (2,), ((0, 1),), -31, 1)":{"1":"-108874539996218/410237366175"},"('BA', 1, (), ((0, 3),), -31, 1)":{"1":"610317606902189/1504203675975"},"('BA', 1, (1,), ((0, 2),), -31, 1)":{"1":"-108874539996218/410237366175"},"('BA', 1, (1,), ((0, 1),), -31, 2)":{"1":"-108874539996218/410237366175"},"('BA', 1, (), ((0, 2),), -31, 2)":{"1":"1214881395342883/4512611027925"},"('BA', 1, (2,), ((0, 1),), -30, 1)":{"1":"109603850869418/410237366175"},"('BA', 1, (), ((0, 3),), -30, 1)":{"1":"-206702803107863/501401225325"},"('BA', 1, (1,), ((0, 2),), -30, 1)":{"1":"109603850869418/410237366175"},"('BA', 1, (1,), ((0, 1),), -30, 2)":{"1":"109603850869418/410237366175"},"('BA', 1, (), ((0, 2),), -30, 2)":{"1":"-1231573203876283/4512611027925"},"('BA', 1, (2,), ((0, 1),), -29, 1)":{"1":"-4081597673603666/15178782548475"},"('BA', 1, (), ((0, 3),), -29, 1)":{"1":"2589268393698417/6183948445675"},"('BA', 1, (1,), ((0, 2),), -29, 1)":{"1":"-4081597673603666/15178782548475"},"('BA', 1, (1,), ((0, 1),), -29, 2)":{"1":"-4081597673603666/15178782548475"},"('BA', 1, (), ((0, 2),), -29, 2)":{"1":"46179516917338711/166966608033225"},"('BA', 1, (2,), ((0, 1),), -28, 1)":{"1":"4107161938948466/15178782548475"},"('BA', 1, (), ((0, 3),), -28, 1)":{"1":"-2628953405865217/6183948445675"},"('BA', 1, (1,), ((0, 2),), -28, 1)":{"1":"4107161938948466/15178782548475"},"('BA', 1, (1,), ((0, 1),), -28, 2)":{"1":"4107161938948466/15178782548475"},"('BA', 1, (), ((0, 2),), -28, 2)":{"1":"-46785566311288711/166966608033225"},"('BA', 1, (2,), ((0, 1),), -27, 1)":{"1":"-4132070710310066/15178782548475"},"('BA', 1, (), ((0, 3),), -27, 1)":{"1":"8005374570224851/18551845337025"},"('BA', 1, (1,), ((0, 2),), -27, 1)":{"1":"-4132070710310066/15178782548475"},"('BA', 1, (1,), ((0, 1),), -27, 2)":{"1":"-4132070710310066/15178782548475"},"('BA', 1, (), ((0, 2),), -27, 2)":{"1":"6769625717052073/23852372576175"},"('BA', 1, (2,), ((0, 1),), -26, 1)":{"1":"4156356762387626/15178782548475"},"('BA', 1, (), ((0, 3),), -26, 1)":{"1":"-73112010264679759/166966608033225"},"('BA', 1, (1,), ((0, 2),), -26, 1)":{"1":"4156356762387626/15178782548475"},"('BA', 1, (1,), ((0, 1),), -26, 2)":{"1":"4156356762387626/15178782548475"},"('BA', 1, (), ((0, 2),), -26, 2)":{"1":"-2285046963281231/7950790858725"},"('BA', 1, (2,), ((0, 1),), -25, 1)":{"1":"-171382069340995066/622330084487475"},"('BA', 1, (), ((0, 3),), -25, 1)":{"1":"3041157861963308519/6845630929362225"},"('BA', 1, (1,), ((0, 2),), -25, 1)":{"1":"-171382069340995066/622330084487475"},"('BA', 1, (1,), ((0, 1),), -25, 2)":{"1":"-171382069340995066/622330084487475"},"('BA', 1, (), ((0, 2),), -25, 2)":{"1":"94851410555685271/325982425207725"},"('BA', 1, (2,), ((0, 1),), -24, 1)":{"1":"24618625978670038/88904297783925"},"('BA', 1, (), ((0, 3),), -24, 1)":{"1":"-616952254231818763/1369126185872445"},"('BA', 1, (1,), ((0, 2),), -24, 1)":{"1":"24618625978670038/88904297783925"},"('BA', 1, (1,), ((0, 1),), -24, 2)":{"1":"24618625978670038/88904297783925"},"('BA', 1, (), ((0, 2),), -24, 2)":{"1":"-672096395222981713/2281876976454075"},"('BA', 1, (2,), ((0, 1),), -23, 1)":{"1":"-1064290792140982834/3822884804708775"},"('BA', 1, (), ((0, 3),), -23, 1)":{"1":"26905000257687838369/58872425992515135"},"('BA', 1, (1,), ((0, 2),), -23, 1)":{"1":"-1064290792140982834/3822884804708775"},"('BA', 1, (1,), ((0, 1),), -23, 2)":{"1":"-1064290792140982834/3822884804708775"},"('BA', 1, (), ((0, 2),), -23, 2)":{"1":"29250032797644505159/98120709987525225"},"('BA', 1, (2,), ((0, 1),), -22, 1)":{"1":"11768364870426151574/42051732851796525"},"('BA', 1, (), ((0, 3),), -22, 1)":{"1":"-27282900731252441449/58872425992515135"},"('BA', 1, (1,), ((0, 2),), -22, 1)":{"1":"11768364870426151574/42051732851796525"},"('BA', 1, (1,), ((0, 1),), -22, 2)":{"1":"11768364870426151574/42051732851796525"},"('BA', 1, (), ((0, 2),), -22, 2)":{"1":"-29600630117125622959/98120709987525225"},"('BA', 1, (2,), ((0, 1),), -21, 1)":{"1":"-11828171779370928854/42051732851796525"},"('BA', 1, (), ((0, 3),), -21, 1)":{"1":"27663490151810115049/58872425992515135"},"('BA', 1, (1,), ((0, 2),), -21, 1)":{"1":"-11828171779370928854/42051732851796525"},"('BA', 1, (1,), ((0, 1),), -21, 2)":{"1":"-11828171779370928854/42051732851796525"},"('BA', 1, (), ((0, 2),), -21, 2)":{"1":"29952675331141471039/98120709987525225"},"('BA', 1, (2,), ((0, 1),), -20, 1)":{"1":"11886678538121254454/42051732851796525"},"('BA', 1, (), ((0, 3),), -20, 1)":{"1":"-28047684534270586489/58872425992515135"},"('BA', 1, (1,), ((0, 2),), -20, 1)":{"1":"11886678538121254454/42051732851796525"},"('BA', 1, (1,), ((0, 1),), -20, 2)":{"1":"11886678538121254454/42051732851796525"},"('BA', 1, (), ((0, 2),), -20, 2)":{"1":"-30306966259129553839/98120709987525225"},"('BA', 1, (2,), ((0, 1),), -19, 1)":{"1":"-561365202194213936938/1976431444034436675"},"('BA', 1, (), ((0, 3),), -19, 1)":{"1":"1336515174138794262887/2767004021648211345"},"('BA', 1, (1,), ((0, 2),), -19, 1)":{"1":"-561365202194213936938/1976431444034436675"},"('BA', 1, (1,), ((0, 1),), -19, 2)":{"1":"-561365202194213936938/1976431444034436675"},"('BA', 1, (), ((0, 2),), -19, 2)":{"1":"1441225679728953348953/4611673369413685575"},"('BA', 1, (2,), ((0, 1),), -18, 1)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (), ((0, 3),), -18, 1)":{"1":"-1355058955476857714357/2767004021648211345"},"('BA', 1, (1,), ((0, 2),), -18, 1)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (1,), ((0, 1),), -18, 2)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (), ((0, 2),), -18, 2)":{"1":"-1458216055300477453703/4611673369413685575"},"('BA', 1, (2,), ((0, 1),), -17, 1)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (), ((0, 3),), -17, 1)":{"1":"9617526150197017012019/19369028151537479415"},"('BA', 1, (1,), ((0, 2),), -17, 1)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -17, 2)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (), ((0, 2),), -17, 2)":{"1":"1147571989594892964569/3586857065099533225"},"('BA', 1, (2,), ((0, 1),), -16, 1)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (), ((0, 3),), -16, 1)":{"1":"-9752425734499489809827/19369028151537479415"},"('BA', 1, (1,), ((0, 2),), -16, 1)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -16, 2)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (), ((0, 2),), -16, 2)":{"1":"-1161210486105953777961/3586857065099533225"},"('BA', 1, (2,), ((0, 1),), -15, 1)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (), ((0, 3),), -15, 1)":{"1":"9890667425620267113887/19369028151537479415"},"('BA', 1, (1,), ((0, 2),), -15, 1)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -15, 2)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (), ((0, 2),), -15, 2)":{"1":"1175135931182222554011/3586857065099533225"},"('BA', 1, (2,), ((0, 1),), -14, 1)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (), ((0, 3),), -14, 1)":{"1":"-10032905622097198757591/19369028151537479415"},"('BA', 1, (1,), ((0, 2),), -14, 1)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -14, 2)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (), ((0, 2),), -14, 2)":{"1":"-3568229348662317474073/10760571195298599675"},"('BA', 1, (2,), ((0, 1),), -13, 1)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (), ((0, 3),), -13, 1)":{"1":"539535881296112897299843/1026558492031486408995"},"('BA', 1, (1,), ((0, 2),), -13, 1)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (1,), ((0, 1),), -13, 2)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (), ((0, 2),), -13, 2)":{"1":"191452736652939093483869/570310273350825782775"},"('BA', 1, (2,), ((0, 1),), -12, 1)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -12, 1)":{"1":"-182543787503208719214001/342186164010495469665"},"('BA', 1, (1,), ((0, 2),), -12, 1)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -12, 2)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -12, 2)":{"1":"-581611386768612398099207/1710930820052477348325"},"('BA', 1, (2,), ((0, 1),), -11, 1)":{"1":"-502998573360241646625778/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -11, 1)":{"1":"185364231036870984903361/342186164010495469665"},"('BA', 1, (1,), ((0, 2),), -11, 1)":{"1":"-502998573360241646625778/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -11, 2)":{"1":"-502998573360241646625778/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -11, 2)":{"1":"589160220932237873914847/1710930820052477348325"},"('BA', 1, (2,), ((0, 1),), -10, 1)":{"1":"504953922868873049309578/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -10, 1)":{"1":"-188332807109065932614221/342186164010495469665"},"('BA', 1, (1,), ((0, 2),), -10, 1)":{"1":"504953922868873049309578/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -10, 2)":{"1":"504953922868873049309578/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -10, 2)":{"1":"-597070498489883093862947/1710930820052477348325"},"('BA', 1, (2,), ((0, 1),), -9, 1)":{"1":"-506874968000160041419978/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -9, 1)":{"1":"191483321124376599675277/342186164010495469665"},"('BA', 1, (1,), ((0, 2),), -9, 1)":{"1":"-506874968000160041419978/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -9, 2)":{"1":"-506874968000160041419978/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -9, 2)":{"1":"605427044810981509543187/1710930820052477348325"},"('BA', 1, (2,), ((0, 1),), -8, 1)":{"1":"508762891663666223321578/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -8, 1)":{"1":"-194860606789093213965917/342186164010495469665"},"('BA', 1, (1,), ((0, 2),), -8, 1)":{"1":"508762891663666223321578/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -8, 2)":{"1":"508762891663666223321578/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -8, 2)":{"1":"-204780746629549863581729/570310273350825782775"},"('BA', 1, (2,), ((0, 1),), -7, 1)":{"1":"-30126510180639665726265902/100944918383096163551175"},"('BA', 1, (), ((0, 3),), -7, 1)":{"1":"11713037456211132760817383/20188983676619232710235"},"('BA', 1, (1,), ((0, 2),), -7, 1)":{"1":"-30126510180639665726265902/100944918383096163551175"},"('BA', 1, (1,), ((0, 1),), -7, 2)":{"1":"-30126510180639665726265902/100944918383096163551175"},"('BA', 1, (), ((0, 2),), -7, 2)":{"1":"12271407061895916111203311/33648306127698721183725"},"('BA', 1, (2,), ((0, 1),), -6, 1)":{"1":"30234184760248301634053822/100944918383096163551175"},"('BA', 1, (), ((0, 3),), -6, 1)":{"1":"-11951459739630255128062063/20188983676619232710235"},"('BA', 1, (1,), ((0, 2),), -6, 1)":{"1":"30234184760248301634053822/100944918383096163551175"},"('BA', 1, (1,), ((0, 1),), -6, 2)":{"1":"30234184760248301634053822/100944918383096163551175"},"('BA', 1, (), ((0, 2),), -6, 2)":{"1":"-12479065179712571076222871/33648306127698721183725"},"('BA', 1, (2,), ((0, 1),), -5, 1)":{"1":"-1850745745151664554144558342/6157640021368865976621675"},"('BA', 1, (), ((0, 3),), -5, 1)":{"1":"745405580217958220795549683/1231528004273773195324335"},"('BA', 1, (1,), ((0, 2),), -5, 1)":{"1":"-1850745745151664554144558342/6157640021368865976621675"},"('BA', 1, (1,), ((0, 1),), -5, 2)":{"1":"-1850745745151664554144558342/6157640021368865976621675"},"('BA', 1, (), ((0, 2),), -5, 2)":{"1":"775400128944270563508337931/2052546673789621992207225"},"('BA', 1, (2,), ((0, 1),), -4, 1)":{"1":"1857102018722109835152683942/6157640021368865976621675"},"('BA', 1, (), ((0, 3),), -4, 1)":{"1":"-764347275457885158199763971/1231528004273773195324335"},"('BA', 1, (1,), ((0, 2),), -4, 1)":{"1":"1857102018722109835152683942/6157640021368865976621675"},"('BA', 1, (1,), ((0, 1),), -4, 2)":{"1":"1857102018722109835152683942/6157640021368865976621675"},"('BA', 1, (), ((0, 2),), -4, 2)":{"1":"-791714564441746784762526971/2052546673789621992207225"},"('BA', 1, (2,), ((0, 1),), -3, 1)":{"1":"-621119133020426068979486114/2052546673789621992207225"},"('BA', 1, (), ((0, 3),), -3, 1)":{"1":"262393137898616571739280177/410509334757924398441445"},"('BA', 1, (1,), ((0, 2),), -3, 1)":{"1":"-621119133020426068979486114/2052546673789621992207225"},"('BA', 1, (1,), ((0, 1),), -3, 2)":{"1":"-621119133020426068979486114/2052546673789621992207225"},"('BA', 1, (), ((0, 2),), -3, 2)":{"1":"811262628001647946593071971/2052546673789621992207225"},"('BA', 1, (2,), ((0, 1),), -2, 1)":{"1":"623171679694215690971693339/2052546673789621992207225"},"('BA', 1, (), ((0, 3),), -2, 1)":{"1":"-544353887420694206470935899/821018669515848796882890"},"('BA', 1, (1,), ((0, 2),), -2, 1)":{"1":"623171679694215690971693339/2052546673789621992207225"},"('BA', 1, (1,), ((0, 1),), -2, 2)":{"1":"623171679694215690971693339/2052546673789621992207225"},"('BA', 1, (), ((0, 2),), -2, 2)":{"1":"-557490186132947787221062139/1368364449193081328138150"},"('BA', 1, (2,), ((0, 1),), -1, 1)":{"1":"-625192648726870088010174299/2052546673789621992207225"},"('BA', 1, (), ((0, 3),), -1, 1)":{"1":"572647453877855765009669339/821018669515848796882890"},"('BA', 1, (1,), ((0, 2),), -1, 1)":{"1":"-625192648726870088010174299/2052546673789621992207225"},"('BA', 1, (1,), ((0, 1),), -1, 2)":{"1":"-625192648726870088010174299/2052546673789621992207225"},"('BA', 1, (), ((0, 2),), -1, 2)":{"1":"581404986352691485509753499/1368364449193081328138150"},"('BA', 1, (2,), ((0, 1),), 0, 1)":{"1":"209060999005535159677640233/684182224596540664069075"},"('BA', 1, (), ((0, 3),), 0, 1)":{"1":"-209060999005535159677640233/273672889838616265627630"},"('BA', 1, (1,), ((0, 2),), 0, 1)":{"1":"209060999005535159677640233/684182224596540664069075"},"('BA', 1, (1,), ((0, 1),), 0, 2)":{"1":"209060999005535159677640233/684182224596540664069075"},"('BA', 1, (), ((0, 2),), 0, 2)":{"1":"-627182997016605479032920699/1368364449193081328138150"},"('BA', 1, (), ((0, 1),), -66, 3)":{"1":"-209060999005535159677640233/1368364449193081328138150"},"('BA', 1, (), ((0, 1),), -65, 3)":{"1":"625192648726870088010174299/4105093347579243984414450"},"('BA', 1, (), ((0, 1),), -64, 3)":{"1":"-623171679694215690971693339/4105093347579243984414450"},"('BA', 1, (), ((0, 1),), -63, 3)":{"1":"310559566510213034489743057/2052546673789621992207225"},"('BA', 1, (), ((0, 1),), -62, 3)":{"1":"-928551009361054917576341971/6157640021368865976621675"},"('BA', 1, (), ((0, 1),), -61, 3)":{"1":"925372872575832277072279171/6157640021368865976621675"},"('BA', 1, (), ((0, 1),), -60, 3)":{"1":"-15117092380124150817026911/100944918383096163551175"},"('BA', 1, (), ((0, 1),), -59, 3)":{"1":"15063255090319832863132951/100944918383096163551175"},"('BA', 1, (), ((0, 1),), -58, 3)":{"1":"-254381445831833111660789/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -57, 3)":{"1":"253437484000080020709989/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -56, 3)":{"1":"-252476961434436524654789/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -55, 3)":{"1":"251499286680120823312889/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -54, 3)":{"1":"-250503836021181200128409/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -53, 3)":{"1":"748469853272339196210427/5132792460157432044975"},"('BA', 1, (), ((0, 1),), -52, 3)":{"1":"-14063600165435720745359/96845140757687397075"},"('BA', 1, (), ((0, 1),), -51, 3)":{"1":"14004003155738682347159/96845140757687397075"},"('BA', 1, (), ((0, 1),), -50, 3)":{"1":"-13943237577224054960759/96845140757687397075"},"('BA', 1, (), ((0, 1),), -49, 3)":{"1":"13881256687139135026631/96845140757687397075"},"('BA', 1, (), ((0, 1),), -48, 3)":{"1":"-282000222059796592919/1976431444034436675"},"('BA', 1, (), ((0, 1),), -47, 3)":{"1":"280682601097106968469/1976431444034436675"},"('BA', 1, (), ((0, 1),), -46, 3)":{"1":"-5943339269060627227/42051732851796525"},"('BA', 1, (), ((0, 1),), -45, 3)":{"1":"5914085889685464427/42051732851796525"},"('BA', 1, (), ((0, 1),), -44, 3)":{"1":"-5884182435213075787/42051732851796525"},"('BA', 1, (), ((0, 1),), -43, 3)":{"1":"532145396070491417/3822884804708775"},"('BA', 1, (), ((0, 1),), -42, 3)":{"1":"-12309312989335019/88904297783925"},"('BA', 1, (), ((0, 1),), -41, 3)":{"1":"85691034670497533/622330084487475"},"('BA', 1, (), ((0, 1),), -40, 3)":{"1":"-2078178381193813/15178782548475"},"('BA', 1, (), ((0, 1),), -39, 3)":{"1":"2066035355155033/15178782548475"},"('BA', 1, (), ((0, 1),), -38, 3)":{"1":"-2053580969474233/15178782548475"},"('BA', 1, (), ((0, 1),), -37, 3)":{"1":"2040798836801833/15178782548475"},"('BA', 1, (), ((0, 1),), -36, 3)":{"1":"-54801925434709/410237366175"},"('BA', 1, (), ((0, 1),), -35, 3)":{"1":"54437269998109/410237366175"},"('BA', 1, (), ((0, 1),), -34, 3)":{"1":"-54062195834749/410237366175"},"('BA', 1, (), ((0, 1),), -33, 3)":{"1":"53676090078349/410237366175"},"('BA', 1, (), ((0, 1),), -32, 3)":{"1":"-54062195834749/410237366175"},"('BA', 1, (), ((0, 1),), -31, 3)":{"1":"54437269998109/410237366175"},"('BA', 1, (), ((0, 1),), -30, 3)":{"1":"-54801925434709/410237366175"},"('BA', 1, (), ((0, 1),), -29, 3)":{"1":"2040798836801833/15178782548475"},"('BA', 1, (), ((0, 1),), -28, 3)":{"1":"-2053580969474233/15178782548475"},"('BA', 1, (), ((0, 1),), -27, 3)":{"1":"2066035355155033/15178782548475"},"('BA', 1, (), ((0, 1),), -26, 3)":{"1":"-2078178381193813/15178782548475"},"('BA', 1, (), ((0, 1),), -25, 3)":{"1":"85691034670497533/622330084487475"},"('BA', 1, (), ((0, 1),), -24, 3)":{"1":"-12309312989335019/88904297783925"},"('BA', 1, (), ((0, 1),), -23, 3)":{"1":"532145396070491417/3822884804708775"},"('BA', 1, (), ((0, 1),), -22, 3)":{"1":"-5884182435213075787/42051732851796525"},"('BA', 1, (), ((0, 1),), -21, 3)":{"1":"5914085889685464427/42051732851796525"},"('BA', 1, (), ((0, 1),), -20, 3)":{"1":"-5943339269060627227/42051732851796525"},"('BA', 1, (), ((0, 1),), -19, 3)":{"1":"280682601097106968469/1976431444034436675"},"('BA', 1, (), ((0, 1),), -18, 3)":{"1":"-282000222059796592919/1976431444034436675"},"('BA', 1, (), ((0, 1),), -17, 3)":{"1":"13881256687139135026631/96845140757687397075"},"('BA', 1, (), ((0, 1),), -16, 3)":{"1":"-13943237577224054960759/96845140757687397075"},"('BA', 1, (), ((0, 1),), -15, 3)":{"1":"14004003155738682347159/96845140757687397075"},"('BA', 1, (), ((0, 1),), -14, 3)":{"1":"-14063600165435720745359/96845140757687397075"},"('BA', 1, (), ((0, 1),), -13, 3)":{"1":"748469853272339196210427/5132792460157432044975"},"('BA', 1, (), ((0, 1),), -12, 3)":{"1":"-250503836021181200128409/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -11, 3)":{"1":"251499286680120823312889/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -10, 3)":{"1":"-252476961434436524654789/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -9, 3)":{"1":"253437484000080020709989/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -8, 3)":{"1":"-254381445831833111660789/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -7, 3)":{"1":"15063255090319832863132951/100944918383096163551175"},"('BA', 1, (), ((0, 1),), -6, 3)":{"1":"-15117092380124150817026911/100944918383096163551175"},"('BA', 1, (), ((0, 1),), -5, 3)":{"1":"925372872575832277072279171/6157640021368865976621675"},"('BA', 1, (), ((0, 1),), -4, 3)":{"1":"-928551009361054917576341971/6157640021368865976621675"},"('BA', 1, (), ((0, 1),), -3, 3)":{"1":"310559566510213034489743057/2052546673789621992207225"},"('BA', 1, (), ((0, 1),), -2, 3)":{"1":"-623171679694215690971693339/4105093347579243984414450"},"('BA', 1, (), ((0, 1),), -1, 3)":{"1":"625192648726870088010174299/4105093347579243984414450"},"('BA', 1, (), ((0, 1),), 0, 3)":{"1":"-209060999005535159677640233/1368364449193081328138150"},"('BA', 1, (-2,), ((0, 1),), -66, 1)":{"1":"-209060999005535159677640233/684182224596540664069075"},"('BA', 0, (), ((0, 3),), -66, 1)":{"1":"627182997016605479032920699/1368364449193081328138150"},"('BA', 1, (-2,), ((0, 1),), -65, 1)":{"1":"625192648726870088010174299/2052546673789621992207225"},"('BA', 0, (), ((0, 3),), -65, 1)":{"1":"-537617323978512883009332699/1368364449193081328138150"},"('BA', 1, (-2,), ((0, 1),), -64, 1)":{"1":"-623171679694215690971693339/2052546673789621992207225"},"('BA', 0, (), ((0, 3),), -64, 1)":{"1":"491808692571679883470430939/1368364449193081328138150"},"('BA', 1, (-2,), ((0, 1),), -63, 1)":{"1":"621119133020426068979486114/2052546673789621992207225"},"('BA', 0, (), ((0, 3),), -63, 1)":{"1":"-690846556472656789716914771/2052546673789621992207225"},"('BA', 1, (-2,), ((0, 1),), -62, 1)":{"1":"-1857102018722109835152683942/6157640021368865976621675"},"('BA', 0, (), ((0, 3),), -62, 1)":{"1":"218292706507479550649570657/684182224596540664069075"},"('BA', 1, (-2,), ((0, 1),), -61, 1)":{"1":"1850745745151664554144558342/6157640021368865976621675"},"('BA', 0, (), ((0, 3),), -61, 1)":{"1":"-208475795104236283314798897/684182224596540664069075"},"('BA', 1, (-2,), ((0, 1),), -60, 1)":{"1":"-30234184760248301634053822/100944918383096163551175"},"('BA', 0, (), ((0, 3),), -60, 1)":{"1":"9841037979300991335418831/33648306127698721183725"},"('BA', 1, (-2,), ((0, 1),), -59, 1)":{"1":"30126510180639665726265902/100944918383096163551175"},"('BA', 0, (), ((0, 3),), -59, 1)":{"1":"-9479559033471999359273671/33648306127698721183725"},"('BA', 1, (-2,), ((0, 1),), -58, 1)":{"1":"-508762891663666223321578/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -58, 1)":{"1":"155180047427266615502669/570310273350825782775"},"('BA', 1, (-2,), ((0, 1),), -57, 1)":{"1":"506874968000160041419978/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -57, 1)":{"1":"-450541637621722956956407/1710930820052477348325"},"('BA', 1, (-2,), ((0, 1),), -56, 1)":{"1":"-504953922868873049309578/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -56, 1)":{"1":"436710112676456613761527/1710930820052477348325"},"('BA', 1, (-2,), ((0, 1),), -55, 1)":{"1":"502998573360241646625778/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -55, 1)":{"1":"-423822581824113277891027/1710930820052477348325"},"('BA', 1, (-2,), ((0, 1),), -54, 1)":{"1":"-501007672042362400256818/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -54, 1)":{"1":"411711265473681195813187/1710930820052477348325"},"('BA', 1, (-2,), ((0, 1),), -53, 1)":{"1":"1496939706544678392420854/5132792460157432044975"},"('BA', 0, (), ((0, 3),), -53, 1)":{"1":"-400246566645295364692787/1710930820052477348325"},"('BA', 1, (-2,), ((0, 1),), -52, 1)":{"1":"-28127200330871441490718/96845140757687397075"},"('BA', 0, (), ((0, 3),), -52, 1)":{"1":"7345775926538184099079/32281713585895799025"},"('BA', 1, (-2,), ((0, 1),), -51, 1)":{"1":"28008006311477364694318/96845140757687397075"},"('BA', 0, (), ((0, 3),), -51, 1)":{"1":"-7148443605541323625039/32281713585895799025"},"('BA', 1, (-2,), ((0, 1),), -50, 1)":{"1":"-27886475154448109921518/96845140757687397075"},"('BA', 0, (), ((0, 3),), -50, 1)":{"1":"6958551172683113042539/32281713585895799025"},"('BA', 1, (-2,), ((0, 1),), -49, 1)":{"1":"27762513374278270053262/96845140757687397075"},"('BA', 0, (), ((0, 3),), -49, 1)":{"1":"-6775039125568938335611/32281713585895799025"},"('BA', 1, (-2,), ((0, 1),), -48, 1)":{"1":"-564000444119593185838/1976431444034436675"},"('BA', 0, (), ((0, 3),), -48, 1)":{"1":"942430556182378756973/4611673369413685575"},"('BA', 1, (-2,), ((0, 1),), -47, 1)":{"1":"561365202194213936938/1976431444034436675"},"('BA', 0, (), ((0, 3),), -47, 1)":{"1":"-917673151778157918623/4611673369413685575"},"('BA', 1, (-2,), ((0, 1),), -46, 1)":{"1":"-11886678538121254454/42051732851796525"},"('BA', 0, (), ((0, 3),), -46, 1)":{"1":"19010557634834717089/98120709987525225"},"('BA', 1, (-2,), ((0, 1),), -45, 1)":{"1":"11828171779370928854/42051732851796525"},"('BA', 0, (), ((0, 3),), -45, 1)":{"1":"-18506749434484691089/98120709987525225"},"('BA', 1, (-2,), ((0, 1),), -44, 1)":{"1":"-11768364870426151574/42051732851796525"},"('BA', 0, (), ((0, 3),), -44, 1)":{"1":"18011983187759715409/98120709987525225"},"('BA', 1, (-2,), ((0, 1),), -43, 1)":{"1":"1064290792140982834/3822884804708775"},"('BA', 0, (), ((0, 3),), -43, 1)":{"1":"-17524870097861171209/98120709987525225"},"('BA', 1, (-2,), ((0, 1),), -42, 1)":{"1":"-24618625978670038/88904297783925"},"('BA', 0, (), ((0, 3),), -42, 1)":{"1":"396375690267166963/2281876976454075"},"('BA', 1, (-2,), ((0, 1),), -41, 1)":{"1":"171382069340995066/622330084487475"},"('BA', 0, (), ((0, 3),), -41, 1)":{"1":"-385318366404120931/2281876976454075"},"('BA', 1, (-2,), ((0, 1),), -40, 1)":{"1":"-4156356762387626/15178782548475"},"('BA', 0, (), ((0, 3),), -40, 1)":{"1":"9130695292805291/55655536011075"},"('BA', 1, (-2,), ((0, 1),), -39, 1)":{"1":"4132070710310066/15178782548475"},"('BA', 0, (), ((0, 3),), -39, 1)":{"1":"-26595593318612933/166966608033225"},"('BA', 1, (-2,), ((0, 1),), -38, 1)":{"1":"-4107161938948466/15178782548475"},"('BA', 0, (), ((0, 3),), -38, 1)":{"1":"3686137232846819/23852372576175"},"('BA', 1, (-2,), ((0, 1),), -37, 1)":{"1":"4081597673603666/15178782548475"},"('BA', 0, (), ((0, 3),), -37, 1)":{"1":"-3573238888602419/23852372576175"},"('BA', 1, (-2,), ((0, 1),), -36, 1)":{"1":"-109603850869418/410237366175"},"('BA', 0, (), ((0, 3),), -36, 1)":{"1":"93526124058167/644658718275"},"('BA', 1, (-2,), ((0, 1),), -35, 1)":{"1":"108874539996218/410237366175"},"('BA', 0, (), ((0, 3),), -35, 1)":{"1":"-90476125821167/644658718275"},"('BA', 1, (-2,), ((0, 1),), -34, 1)":{"1":"-108124391669498/410237366175"},"('BA', 0, (), ((0, 3),), -34, 1)":{"1":"611930211301439/4512611027925"},"('BA', 1, (-2,), ((0, 1),), -33, 1)":{"1":"107352180156698/410237366175"},"('BA', 0, (), ((0, 3),), -33, 1)":{"1":"-53676090078349/410237366175"},"('BA', 1, (-2,), ((0, 1),), -32, 1)":{"1":"-108124391669498/410237366175"},"('BA', 0, (), ((0, 3),), -32, 1)":{"1":"577438097063039/4512611027925"},"('BA', 1, (-2,), ((0, 1),), -31, 1)":{"1":"108874539996218/410237366175"},"('BA', 0, (), ((0, 3),), -31, 1)":{"1":"-564287059210229/4512611027925"},"('BA', 1, (-2,), ((0, 1),), -30, 1)":{"1":"-109603850869418/410237366175"},"('BA', 0, (), ((0, 3),), -30, 1)":{"1":"550959491156429/4512611027925"},"('BA', 1, (-2,), ((0, 1),), -29, 1)":{"1":"4081597673603666/15178782548475"},"('BA', 0, (), ((0, 3),), -29, 1)":{"1":"-19884902189423393/166966608033225"},"('BA', 1, (-2,), ((0, 1),), -28, 1)":{"1":"-4107161938948466/15178782548475"},"('BA', 0, (), ((0, 3),), -28, 1)":{"1":"19375820698505393/166966608033225"},"('BA', 1, (-2,), ((0, 1),), -27, 1)":{"1":"4132070710310066/15178782548475"},"('BA', 0, (), ((0, 3),), -27, 1)":{"1":"-18857184494797793/166966608033225"},"('BA', 1, (-2,), ((0, 1),), -26, 1)":{"1":"-4156356762387626/15178782548475"},"('BA', 0, (), ((0, 3),), -26, 1)":{"1":"18327838507848013/166966608033225"},"('BA', 1, (-2,), ((0, 1),), -25, 1)":{"1":"171382069340995066/622330084487475"},"('BA', 0, (), ((0, 3),), -25, 1)":{"1":"-729247663538582933/6845630929362225"},"('BA', 1, (-2,), ((0, 1),), -24, 1)":{"1":"-24618625978670038/88904297783925"},"('BA', 0, (), ((0, 3),), -24, 1)":{"1":"706507129556092037/6845630929362225"},"('BA', 1, (-2,), ((0, 1),), -23, 1)":{"1":"1064290792140982834/3822884804708775"},"('BA', 0, (), ((0, 3),), -23, 1)":{"1":"-29375780701272164591/294362129962575675"},"('BA', 1, (-2,), ((0, 1),), -22, 1)":{"1":"-11768364870426151574/42051732851796525"},"('BA', 0, (), ((0, 3),), -22, 1)":{"1":"2576600411791264981/26760193632961425"},"('BA', 1, (-2,), ((0, 1),), -21, 1)":{"1":"11828171779370928854/42051732851796525"},"('BA', 0, (), ((0, 3),), -21, 1)":{"1":"-27276954152142428711/294362129962575675"},"('BA', 1, (-2,), ((0, 1),), -20, 1)":{"1":"-11886678538121254454/42051732851796525"},"('BA', 0, (), ((0, 3),), -20, 1)":{"1":"26175076862344629911/294362129962575675"},"('BA', 1, (-2,), ((0, 1),), -19, 1)":{"1":"561365202194213936938/1976431444034436675"},"('BA', 0, (), ((0, 3),), -19, 1)":{"1":"-1176536960025023802697/13835020108241056725"},"('BA', 1, (-2,), ((0, 1),), -18, 1)":{"1":"-564000444119593185838/1976431444034436675"},"('BA', 0, (), ((0, 3),), -18, 1)":{"1":"1120711440290016029947/13835020108241056725"},"('BA', 1, (-2,), ((0, 1),), -17, 1)":{"1":"27762513374278270053262/96845140757687397075"},"('BA', 0, (), ((0, 3),), -17, 1)":{"1":"-7437395997571455046429/96845140757687397075"},"('BA', 1, (-2,), ((0, 1),), -16, 1)":{"1":"-27886475154448109921518/96845140757687397075"},"('BA', 0, (), ((0, 3),), -16, 1)":{"1":"7010821636398770793901/96845140757687397075"},"('BA', 1, (-2,), ((0, 1),), -15, 1)":{"1":"28008006311477364694318/96845140757687397075"},"('BA', 0, (), ((0, 3),), -15, 1)":{"1":"-6562675494853393819201/96845140757687397075"},"('BA', 1, (-2,), ((0, 1),), -14, 1)":{"1":"-28127200330871441490718/96845140757687397075"},"('BA', 0, (), ((0, 3),), -14, 1)":{"1":"6089872551256889193481/96845140757687397075"},"('BA', 1, (-2,), ((0, 1),), -13, 1)":{"1":"1496939706544678392420854/5132792460157432044975"},"('BA', 0, (), ((0, 3),), -13, 1)":{"1":"-296200006608792298342493/5132792460157432044975"},"('BA', 1, (-2,), ((0, 1),), -12, 1)":{"1":"-501007672042362400256818/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -12, 1)":{"1":"29765468856227068147877/570310273350825782775"},"('BA', 1, (-2,), ((0, 1),), -11, 1)":{"1":"502998573360241646625778/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -11, 1)":{"1":"-8797332392903152081639/190103424450275260925"},"('BA', 1, (-2,), ((0, 1),), -10, 1)":{"1":"-504953922868873049309578/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -10, 1)":{"1":"7582645576935159505339/190103424450275260925"},"('BA', 1, (-2,), ((0, 1),), -9, 1)":{"1":"506874968000160041419978/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -9, 1)":{"1":"-18777776792812361487857/570310273350825782775"},"('BA', 1, (-2,), ((0, 1),), -8, 1)":{"1":"-508762891663666223321578/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -8, 1)":{"1":"43222749381866376813571/1710930820052477348325"},"('BA', 1, (-2,), ((0, 1),), -7, 1)":{"1":"30126510180639665726265902/100944918383096163551175"},"('BA', 0, (), ((0, 3),), -7, 1)":{"1":"-1687833080223667648444889/100944918383096163551175"},"('BA', 1, (-2,), ((0, 1),), -6, 1)":{"1":"-30234184760248301634053822/100944918383096163551175"},"('BA', 0, (), ((0, 3),), -6, 1)":{"1":"711070822345327627797329/100944918383096163551175"},"('BA', 1, (-2,), ((0, 1),), -5, 1)":{"1":"1850745745151664554144558342/6157640021368865976621675"},"('BA', 0, (), ((0, 3),), -5, 1)":{"1":"25536410786461995688631731/6157640021368865976621675"},"('BA', 1, (-2,), ((0, 1),), -4, 1)":{"1":"-1857102018722109835152683942/6157640021368865976621675"},"('BA', 0, (), ((0, 3),), -4, 1)":{"1":"-107532339845206120693451971/6157640021368865976621675"},"('BA', 1, (-2,), ((0, 1),), -3, 1)":{"1":"621119133020426068979486114/2052546673789621992207225"},"('BA', 0, (), ((0, 3),), -3, 1)":{"1":"23242474484076906912476219/684182224596540664069075"},"('BA', 1, (-2,), ((0, 1),), -2, 1)":{"1":"-623171679694215690971693339/2052546673789621992207225"},"('BA', 0, (), ((0, 3),), -2, 1)":{"1":"-229082718326608268467906139/4105093347579243984414450"},"('BA', 1, (-2,), ((0, 1),), -1, 1)":{"1":"625192648726870088010174299/2052546673789621992207225"},"('BA', 0, (), ((0, 3),), -1, 1)":{"1":"362466674481798473007649499/4105093347579243984414450"},"('BA', 1, (-2,), ((0, 1),), 0, 1)":{"1":"-209060999005535159677640233/684182224596540664069075"},"('BA', 0, (), ((0, 3),), 0, 1)":{"1":"-209060999005535159677640233/1368364449193081328138150"},"('R', -65, 4)":{"1":"-48"},"('R', -64, 4)":{"1":"72"},"('R', -63, 4)":{"1":"-88"},"('R', -62, 4)":{"1":"100"},"('R', -61, 4)":{"1":"-548/5"},"('R', -60, 4)":{"1":"588/5"},"('R', -59, 4)":{"1":"-4356/35"},"('R', -58, 4)":{"1":"4566/35"},"('R', -57, 4)":{"1":"-14258/105"},"('R', -56, 4)":{"1":"14762/105"},"('R', -55, 4)":{"1":"-167422/1155"},"('R', -54, 4)":{"1":"172042/1155"},"('R', -53, 4)":{"1":"-2291986/15015"},"('R', -52, 4)":{"1":"2343466/15015"},"('R', -51, 4)":{"1":"-2391514/15015"},"('R', -50, 4)":{"1":"2436559/15015"},"('R', -49, 4)":{"1":"-42142223/255255"},"('R', -48, 4)":{"1":"14274301/85085"},"('R', -47, 4)":{"1":"-275295799/1616615"},"('R', -46, 4)":{"1":"55835135/323323"},"('R', -45, 4)":{"1":"-56574159/323323"},"('R', -44, 4)":{"1":"57279591/323323"},"('R', -43, 4)":{"1":"-1332950097/7436429"},"('R', -42, 4)":{"1":"1347822955/7436429"},"('R', -41, 4)":{"1":"-34052522467/185910725"},"('R', -40, 4)":{"1":"34395742267/185910725"},"('R', -39, 4)":{"1":"-312536252003/1673196525"},"('R', -38, 4)":{"1":"315404588903/1673196525"},"('R', -37, 4)":{"1":"-9227046511387/48522699225"},"('R', -36, 4)":{"1":"9304682830147/48522699225"},"('R', -35, 4)":{"1":"-290774257297357/1504203675975"},"('R', -34, 4)":{"1":"586061125622639/3008407351950"},"('R', -33, 4)":{"1":"-53676090078349/273491577450"},"('R', -32, 4)":{"1":"54062195834749/273491577450"},"('R', -31, 4)":{"1":"-54437269998109/273491577450"},"('R', -30, 4)":{"1":"54801925434709/273491577450"},"('R', -29, 4)":{"1":"-2040798836801833/10119188365650"},"('R', -28, 4)":{"1":"2053580969474233/10119188365650"},"('R', -27, 4)":{"1":"-2066035355155033/10119188365650"},"('R', -26, 4)":{"1":"2078178381193813/10119188365650"},"('R', -25, 4)":{"1":"-85691034670497533/414886722991650"},"('R', -24, 4)":{"1":"12309312989335019/59269531855950"},"('R', -23, 4)":{"1":"-532145396070491417/2548589869805850"},"('R', -22, 4)":{"1":"5884182435213075787/28034488567864350"},"('R', -21, 4)":{"1":"-5914085889685464427/28034488567864350"},"('R', -20, 4)":{"1":"5943339269060627227/28034488567864350"},"('R', -19, 4)":{"1":"-280682601097106968469/1317620962689624450"},"('R', -18, 4)":{"1":"282000222059796592919/1317620962689624450"},"('R', -17, 4)":{"1":"-13881256687139135026631/64563427171791598050"},"('R', -16, 4)":{"1":"13943237577224054960759/64563427171791598050"},"('R', -15, 4)":{"1":"-14004003155738682347159/64563427171791598050"},"('R', -14, 4)":{"1":"14063600165435720745359/64563427171791598050"},"('R', -13, 4)":{"1":"-748469853272339196210427/3421861640104954696650"},"('R', -12, 4)":{"1":"250503836021181200128409/1140620546701651565550"},"('R', -11, 4)":{"1":"-251499286680120823312889/1140620546701651565550"},"('R', -10, 4)":{"1":"252476961434436524654789/1140620546701651565550"},"('R', -9, 4)":{"1":"-253437484000080020709989/1140620546701651565550"},"('R', -8, 4)":{"1":"254381445831833111660789/1140620546701651565550"},"('R', -7, 4)":{"1":"-15063255090319832863132951/67296612255397442367450"},"('R', -6, 4)":{"1":"15117092380124150817026911/67296612255397442367450"},"('R', -5, 4)":{"1":"-925372872575832277072279171/4105093347579243984414450"},"('R', -4, 4)":{"1":"928551009361054917576341971/4105093347579243984414450"},"('R', -3, 4)":{"1":"-310559566510213034489743057/1368364449193081328138150"},"('R', -2, 4)":{"1":"623171679694215690971693339/2736728898386162656276300"},"('R', -1, 4)":{"1":"-625192648726870088010174299/2736728898386162656276300"},"('R', 0, 4)":{"1":"627182997016605479032920699/2736728898386162656276300"},"('BA', 1, (1, 2), ((0, 1),), -66, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -66, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -66, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -66, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -66, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -66, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -66, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -66, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -66, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -66, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -66, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -65, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -65, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -65, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -65, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -65, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -65, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -65, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -65, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -65, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -65, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -65, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -64, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -64, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -64, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -64, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -64, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -64, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -64, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -64, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -64, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -64, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -64, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -63, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -63, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -63, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -63, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -63, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -63, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -63, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -63, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -63, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -63, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -63, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -62, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -62, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -62, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -62, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -62, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -62, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -62, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -62, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -62, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -62, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -62, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -61, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -61, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -61, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -61, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -61, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -61, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -61, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -61, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -61, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -61, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -61, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -60, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -60, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -60, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -60, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -60, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -60, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -60, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -60, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -60, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -60, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -60, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -59, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -59, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -59, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -59, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -59, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -59, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -59, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -59, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -59, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -59, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -59, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -58, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -58, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -58, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -58, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -58, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -58, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -58, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -58, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -58, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -58, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -58, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -57, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -57, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -57, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -57, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -57, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -57, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -57, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -57, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -57, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -57, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -57, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -56, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -56, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -56, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -56, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -56, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -56, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -56, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -56, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -56, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -56, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -56, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -55, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -55, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -55, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -55, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -55, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -55, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -55, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -55, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -55, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -55, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -55, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -54, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -54, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -54, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -54, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -54, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -54, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -54, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -54, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -54, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -54, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -54, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -53, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -53, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -53, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -53, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -53, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -53, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -53, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -53, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -53, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -53, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -53, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -52, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -52, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -52, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -52, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -52, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -52, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -52, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -52, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -52, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -52, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -52, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -51, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -51, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -51, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -51, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -51, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -51, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -51, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -51, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -51, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -51, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -51, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -50, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -50, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -50, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -50, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -50, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -50, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -50, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -50, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -50, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -50, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -50, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -49, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -49, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -49, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -49, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -49, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -49, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -49, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -49, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -49, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -49, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -49, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -48, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -48, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -48, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -48, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -48, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -48, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -48, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -48, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -48, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -48, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -48, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -47, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -47, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -47, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -47, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -47, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -47, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -47, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -47, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -47, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -47, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -47, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -46, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -46, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -46, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -46, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -46, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -46, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -46, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -46, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -46, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -46, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -46, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -45, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -45, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -45, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -45, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -45, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -45, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -45, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -45, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -45, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -45, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -45, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -44, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -44, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -44, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -44, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -44, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -44, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -44, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -44, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -44, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -44, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -44, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -43, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -43, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -43, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -43, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -43, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -43, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -43, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -43, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -43, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -43, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -43, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -42, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -42, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -42, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -42, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -42, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -42, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -42, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -42, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -42, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -42, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -42, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -41, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -41, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -41, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -41, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -41, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -41, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -41, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -41, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -41, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -41, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -41, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -40, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -40, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -40, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -40, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -40, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -40, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -40, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -40, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -40, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -40, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -40, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -39, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -39, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -39, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -39, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -39, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -39, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -39, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -39, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -39, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -39, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -39, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -38, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -38, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -38, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -38, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -38, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -38, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -38, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -38, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -38, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -38, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -38, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -37, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -37, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -37, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -37, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -37, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -37, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -37, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -37, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -37, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -37, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -37, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -36, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -36, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -36, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -36, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -36, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -36, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -36, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -36, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -36, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -36, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -36, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -35, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -35, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -35, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -35, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -35, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -35, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -35, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -35, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -35, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -35, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -35, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -34, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -34, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -34, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -34, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -34, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -34, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -34, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -34, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -34, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -34, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -34, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -33, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -33, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -33, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -33, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -33, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -33, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -33, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -33, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -33, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -33, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -33, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -32, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -32, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -32, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -32, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -32, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -32, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -32, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -32, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -32, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -32, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -32, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -31, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -31, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -31, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -31, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -31, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -31, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -31, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -31, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -31, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -31, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -31, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -30, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -30, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -30, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -30, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -30, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -30, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -30, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -30, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -30, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -30, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -30, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -29, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -29, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -29, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -29, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -29, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -29, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -29, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -29, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -29, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -29, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -29, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -28, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -28, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -28, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -28, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -28, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -28, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -28, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -28, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -28, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -28, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -28, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -27, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -27, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -27, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -27, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -27, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -27, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -27, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -27, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -27, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -27, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -27, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -26, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -26, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -26, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -26, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -26, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -26, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -26, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -26, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -26, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -26, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -26, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -25, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -25, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -25, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -25, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -25, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -25, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -25, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -25, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -25, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -25, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -25, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -24, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -24, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -24, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -24, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -24, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -24, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -24, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -24, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -24, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -24, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -24, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -23, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -23, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -23, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -23, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -23, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -23, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -23, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -23, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -23, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -23, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -23, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -22, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -22, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -22, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -22, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -22, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -22, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -22, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -22, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -22, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -22, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -22, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -21, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -21, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -21, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -21, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -21, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -21, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -21, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -21, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -21, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -21, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -21, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -20, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -20, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -20, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -20, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -20, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -20, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -20, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -20, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -20, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -20, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -20, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -19, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -19, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -19, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -19, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -19, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -19, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -19, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -19, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -19, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -19, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -19, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -18, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -18, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -18, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -18, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -18, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -18, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -18, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -18, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -18, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -18, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -18, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -17, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -17, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -17, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -17, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -17, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -17, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -17, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -17, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -17, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -17, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -17, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -16, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -16, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -16, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -16, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -16, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -16, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -16, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -16, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -16, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -16, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -16, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -15, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -15, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -15, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -15, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -15, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -15, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -15, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -15, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -15, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -15, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -15, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -14, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -14, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -14, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -14, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -14, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -14, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -14, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -14, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -14, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -14, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -14, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -13, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -13, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -13, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -13, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -13, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -13, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -13, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -13, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -13, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -13, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -13, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -12, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -12, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -12, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -12, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -12, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -12, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -12, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -12, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -12, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -12, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -12, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -11, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -11, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -11, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -11, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -11, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -11, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -11, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -11, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -11, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -11, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -11, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -10, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -10, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -10, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -10, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -10, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -10, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -10, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -10, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -10, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -10, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -10, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -9, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -9, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -9, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -9, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -9, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -9, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -9, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -9, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -9, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -9, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -9, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -8, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -8, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -8, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -8, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -8, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -8, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -8, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -8, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -8, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -8, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -8, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -7, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -7, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -7, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -7, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -7, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -7, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -7, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -7, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -7, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -7, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -7, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -6, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -6, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -6, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -6, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -6, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -6, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -6, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -6, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -6, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -6, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -6, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -5, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -5, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -5, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -5, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -5, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -5, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -5, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -5, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -5, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -5, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -5, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -4, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -4, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -4, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -4, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -4, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -4, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -4, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -4, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -4, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -4, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -4, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -3, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -3, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -3, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -3, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -3, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -3, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -3, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -3, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -3, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -3, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -3, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -2, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -2, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -2, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -2, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -2, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -2, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -2, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -2, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -2, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -2, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -2, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -1, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -1, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -1, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -1, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -1, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -1, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -1, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -1, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -1, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -1, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -1, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), 0, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), 0, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), 0, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), 0, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), 0, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), 0, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), 0, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), 0, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), 0, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), 0, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), 0, 2)":{"1":"-144"},"('BA', 1, (1,), ((0, 1),), -66, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -66, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -65, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -65, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -64, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -64, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -63, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -63, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -62, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -62, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -61, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -61, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -60, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -60, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -59, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -59, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -58, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -58, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -57, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -57, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -56, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -56, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -55, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -55, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -54, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -54, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -53, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -53, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -52, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -52, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -51, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -51, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -50, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -50, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -49, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -49, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -48, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -48, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -47, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -47, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -46, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -46, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -45, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -45, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -44, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -44, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -43, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -43, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -42, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -42, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -41, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -41, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -40, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -40, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -39, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -39, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -38, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -38, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -37, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -37, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -36, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -36, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -35, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -35, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -34, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -34, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -33, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -33, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -32, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -32, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -31, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -31, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -30, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -30, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -29, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -29, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -28, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -28, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -27, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -27, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -26, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -26, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -25, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -25, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -24, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -24, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -23, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -23, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -22, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -22, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -21, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -21, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -20, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -20, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -19, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -19, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -18, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -18, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -17, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -17, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -16, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -16, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -15, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -15, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -14, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -14, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -13, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -13, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -12, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -12, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -11, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -11, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -10, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -10, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -9, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -9, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -8, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -8, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -7, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -7, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -6, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -6, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -5, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -5, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -4, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -4, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -3, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -3, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -2, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -2, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -1, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -1, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), 0, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), 0, 3)":{"1":"-64"},"('BA', 1, (1, -2), ((0, 1),), -66, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -66, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -65, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -65, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -64, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -64, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -63, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -63, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -62, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -62, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -61, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -61, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -60, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -60, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -59, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -59, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -58, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -58, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -57, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -57, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -56, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -56, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -55, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -55, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -54, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -54, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -53, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -53, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -52, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -52, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -51, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -51, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -50, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -50, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -49, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -49, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -48, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -48, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -47, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -47, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -46, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -46, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -45, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -45, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -44, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -44, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -43, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -43, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -42, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -42, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -41, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -41, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -40, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -40, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -39, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -39, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -38, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -38, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -37, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -37, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -36, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -36, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -35, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -35, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -34, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -34, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -33, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -33, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -32, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -32, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -31, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -31, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -30, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -30, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -29, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -29, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -28, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -28, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -27, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -27, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -26, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -26, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -25, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -25, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -24, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -24, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -23, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -23, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -22, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -22, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -21, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -21, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -20, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -20, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -19, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -19, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -18, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -18, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -17, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -17, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -16, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -16, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -15, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -15, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -14, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -14, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -13, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -13, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -12, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -12, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -11, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -11, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -10, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -10, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -9, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -9, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -8, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -8, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -7, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -7, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -6, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -6, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -5, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -5, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -4, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -4, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -3, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -3, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -2, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -2, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -1, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -1, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), 0, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), 0, 1)":{"1":"-96"},"('BA', 1, (), ((0, 1),), -66, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -65, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -64, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -63, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -62, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -61, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -60, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -59, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -58, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -57, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -56, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -55, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -54, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -53, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -52, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -51, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -50, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -49, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -48, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -47, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -46, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -45, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -44, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -43, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -42, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -41, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -40, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -39, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -38, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -37, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -36, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -35, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -34, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -33, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -32, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -31, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -30, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -29, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -28, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -27, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -26, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -25, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -24, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -23, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -22, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -21, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -20, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -19, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -18, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -17, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -16, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -15, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -14, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -13, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -12, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -11, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -10, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -9, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -8, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -7, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -6, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -5, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -4, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -3, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -2, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -1, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), 0, 4)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -66, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -66, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -65, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -65, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -64, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -64, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -63, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -63, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -62, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -62, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -61, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -61, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -60, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -60, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -59, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -59, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -58, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -58, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -57, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -57, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -56, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -56, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -55, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -55, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -54, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -54, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -53, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -53, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -52, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -52, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -51, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -51, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -50, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -50, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -49, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -49, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -48, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -48, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -47, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -47, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -46, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -46, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -45, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -45, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -44, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -44, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -43, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -43, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -42, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -42, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -41, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -41, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -40, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -40, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -39, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -39, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -38, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -38, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -37, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -37, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -36, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -36, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -35, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -35, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -34, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -34, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -33, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -33, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -32, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -32, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -31, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -31, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -30, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -30, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -29, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -29, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -28, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -28, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -27, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -27, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -26, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -26, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -25, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -25, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -24, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -24, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -23, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -23, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -22, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -22, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -21, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -21, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -20, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -20, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -19, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -19, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -18, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -18, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -17, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -17, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -16, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -16, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -15, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -15, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -14, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -14, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -13, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -13, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -12, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -12, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -11, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -11, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -10, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -10, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -9, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -9, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -8, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -8, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -7, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -7, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -6, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -6, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -5, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -5, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -4, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -4, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -3, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -3, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -2, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -2, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -1, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -1, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), 0, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), 0, 2)":{"1":"-48"},"('BA', 1, (-2, 1), ((0, 1),), -66, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -66, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -65, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -65, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -64, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -64, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -63, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -63, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -62, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -62, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -61, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -61, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -60, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -60, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -59, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -59, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -58, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -58, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -57, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -57, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -56, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -56, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -55, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -55, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -54, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -54, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -53, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -53, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -52, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -52, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -51, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -51, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -50, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -50, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -49, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -49, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -48, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -48, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -47, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -47, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -46, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -46, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -45, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -45, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -44, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -44, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -43, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -43, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -42, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -42, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -41, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -41, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -40, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -40, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -39, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -39, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -38, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -38, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -37, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -37, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -36, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -36, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -35, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -35, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -34, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -34, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -33, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -33, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -32, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -32, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -31, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -31, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -30, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -30, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -29, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -29, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -28, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -28, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -27, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -27, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -26, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -26, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -25, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -25, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -24, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -24, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -23, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -23, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -22, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -22, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -21, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -21, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -20, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -20, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -19, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -19, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -18, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -18, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -17, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -17, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -16, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -16, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -15, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -15, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -14, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -14, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -13, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -13, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -12, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -12, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -11, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -11, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -10, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -10, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -9, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -9, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -8, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -8, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -7, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -7, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -6, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -6, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -5, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -5, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -4, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -4, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -3, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -3, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -2, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -2, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -1, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -1, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), 0, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), 0, 1)":{"1":"-64"},"('BA', 0, (), (), 1, 5)":{"1":"32"},"('R', 1, 5)":{"1":"32"},"('BA', 0, (), ((0, 4),), -66, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -66, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -65, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -65, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -64, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -64, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -63, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -63, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -62, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -62, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -61, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -61, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -60, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -60, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -59, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -59, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -58, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -58, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -57, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -57, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -56, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -56, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -55, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -55, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -54, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -54, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -53, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -53, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -52, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -52, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -51, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -51, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -50, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -50, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -49, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -49, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -48, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -48, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -47, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -47, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -46, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -46, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -45, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -45, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -44, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -44, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -43, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -43, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -42, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -42, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -41, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -41, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -40, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -40, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -39, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -39, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -38, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -38, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -37, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -37, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -36, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -36, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -35, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -35, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -34, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -34, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -33, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -33, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -32, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -32, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -31, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -31, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -30, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -30, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -29, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -29, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -28, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -28, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -27, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -27, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -26, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -26, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -25, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -25, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -24, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -24, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -23, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -23, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -22, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -22, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -21, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -21, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -20, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -20, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -19, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -19, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -18, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -18, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -17, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -17, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -16, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -16, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -15, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -15, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -14, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -14, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -13, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -13, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -12, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -12, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -11, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -11, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -10, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -10, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -9, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -9, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -8, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -8, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -7, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -7, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -6, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -6, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -5, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -5, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -4, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -4, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -3, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -3, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -2, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -2, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -1, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -1, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), 0, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), 0, 3)":{"1":"-32"},"('BA', 1, (), ((0, 1),), -66, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -65, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -64, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -63, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -62, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -61, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -60, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -59, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -58, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -57, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -56, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -55, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -54, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -53, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -52, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -51, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -50, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -49, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -48, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -47, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -46, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -45, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -44, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -43, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -42, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -41, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -40, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -39, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -38, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -37, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -36, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -35, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -34, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -33, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -32, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -31, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -30, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -29, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -28, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -27, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -26, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -25, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -24, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -23, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -22, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -21, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -20, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -19, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -18, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -17, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -16, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -15, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -14, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -13, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -12, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -11, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -10, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -9, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -8, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -7, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -6, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -5, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -4, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -3, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -2, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -1, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), 0, 1)":{"z3":"-32"}}

==> anc/tables/json/atoms_m69.json <==
{"('R', -67, 1)":{"1":"-77657041247636917810524048372038740005187581764386400292695095096405261/3539309719155967130664052553532352507545903196523934250023630504000000","z3":"-32"},"('R', -66, 1)":{"1":"-761378630277276800310664991776704204818707644150608705554717825344885839/7078619438311934261328105107064705015091806393047868500047261008000000","pi2":"8/3","z3":"48"},"('R', -65, 1)":{"1":"914271676433666863786475842041827999560720157553471112899379134380678939/4247171662987160556796863064238823009055083835828721100028356604800000","pi2":"-8/3","z3":"-176/3"},"('R', -64, 1)":{"1":"-100120887116145292356019460728468029481863910454618727684149841000782017/356905181763626937545954879347800252861771750909976563027592992000000","pi2":"10/3","z3":"200/3"},"('R', -63, 1)":{"1":"568170566091900519776340003037092700796899379734483571582512467495812323/1755029612804611800329282257949926863245902411499471528937337440000000","pi2":"-10/3","z3":"-1096/15"},"('R', -62, 1)":{"1":"-97104700217177471727573140010811024325974381674525537706040668662807079/276869078421588041512181425308919361737619546012302548893634720000000","pi2":"98/27","z3":"392/5"},"('R', -61, 1)":{"1":"85260825099779336300143982650197934779704497646679522839963539329781049/231941033241614322808379165623902021090541323535661161649231520000000","pi2":"-98/27","z3":"-2904/35"},"('R', -60, 1)":{"1":"-560197850350953305887979370032780103039431622709630253415383842857129957431/1486510082045506194878902072483588053169279342540052385009924811680000000","pi2":"205/54","z3":"3044/35"},"('R', -59, 1)":{"1":"849165126379911731995301885435880852805307371132891911831642301903263531479/2229765123068259292318353108725382079753919013810078577514887217520000000","pi2":"-205/54","z3":"-28516/315"},"('R', -58, 1)":{"1":"-212196556068054696554127361165322552455432581480285090903619149904242304523/557441280767064823079588277181345519938479753452519644378721804380000000","pi2":"5269/1350","z3":"29524/315"},"('R', -57, 1)":{"1":"298607500080344094607042537376922050361277714532982594050178945038634462697/791206979153253297274254328902554931525584166190673043634314819120000000","pi2":"-5269/1350","z3":"-334844/3465"},"('R', -56, 1)":{"1":"-959508648121150469384756047317533381332424145736060148078239543906620079451/2581833300394826549000198336418863460767695700201143616069869409760000000","pi2":"5369/1350","z3":"344084/3465"},"('R', -55, 1)":{"1":"7485888481135863359900419631800811703083373434312776838767127778565283456477/20571381457984585729130612551466428219665188320957499134492185297120000000","pi2":"-5369/1350","z3":"-4583972/45045"},"('R', -54, 1)":{"1":"-226066334440133964469469041418494686432274984815060546088303041478080545030597/637712825197522157603048989095459274809620837949682473169257744210720000000","pi2":"266681/66150","z3":"4686932/45045"},"('R', -53, 1)":{"1":"1528548225971281449279593655234149330273852303512641171303458754099740227/4446935777675270441079801883445202571804475701333164625844689824000000","pi2":"-266681/66150","z3":"-4783028/45045"},"('R', -52, 1)":{"1":"-19913408931336061815816155375041297061642751646732723133808506053984177626697/60020030606825614833228140150160872923258431807028938651224258278656000000","pi2":"1077749/264600","z3":"4873118/45045"},"('R', -51, 1)":{"1":"1106019270752123286392708182986625290824522171869576864082649723382127541084821/3469157769074520537360586500679298454964337358446272654040762128506316800000","pi2":"-1077749/264600","z3":"-84284446/765765"},"('R', -50, 1)":{"1":"-5289400384474909213624169594780030138066755885984954856335994788476535222041977/17345788845372602686802932503396492274821686792231363270203810642531584000000","pi2":"9778141/2381400","z3":"28548602/255255"},"('R', -49, 1)":{"1":"19131615696428622780187353200074358035906608901682770841363543381279737139962447/65913997612415890209851143512906670644322409810479180426774480441620019200000","pi2":"-9778141/2381400","z3":"-550591598/4849845"},"('R', -48, 1)":{"1":"-452843304286934595749131255527257225601156992327822674382187499428983747427148951/1647849940310397255246278587822666766108060245261979510669362011040500480000000","pi2":"1968329/476280","z3":"111670270/969969"},"('R', -47, 1)":{"1":"106560779976331708532274685575951301527878352894916259235802912352919340737142699/411962485077599313811569646955666691527015061315494877667340502760125120000000","pi2":"-1968329/476280","z3":"-37716106/323323"},"('R', -46, 1)":{"1":"-99632780262172286725170268189660948470406925945227672549197913994381602521294799/411962485077599313811569646955666691527015061315494877667340502760125120000000","pi2":"239437889/57629880","z3":"38186394/323323"},"('R', -45, 1)":{"1":"2126040347702965292225908419183426956425500072156806272357454847473827126332851237/9475137156784784217666101879980333905121346410256382186348831563482877760000000","pi2":"-239437889/57629880","z3":"-888633398/7436429"},"('R', -44, 1)":{"1":"-434786318787189615872829859969060965771668833858941291231700984767826086590167/2107928177260241205264983733032332348191623228088182911312309580307648000000","pi2":"240505109/57629880","z3":"2695645910/22309287"},"('R', -43, 1)":{"1":"355299839342275645876020374757371482562447508422008418420611102526779489592609087/1895027431356956843533220375996066781024269282051276437269766312696575552000000","pi2":"-240505109/57629880","z3":"-68105044934/557732175"},"('R', -42, 1)":{"1":"-10272437195458757111859058169323001716905912857331319167970082565384616296884717/61129917140546994952684528257937638097557073614557304428056977828921792000000","pi2":"40799043101/9739449720","z3":"68791484534/557732175"},"('R', -41, 1)":{"1":"840755400458330610434776207145787751003641906929032049122918657185451630887862741/5685082294070870530599661127988200343072807846153829311809298938089726656000000","pi2":"-40799043101/9739449720","z3":"-625072504006/5019589575"},"('R', -40, 1)":{"1":"-721853966978635147621128075047386412151849378680657343653953703152098383725251211/5685082294070870530599661127988200343072807846153829311809298938089726656000000","pi2":"40931552621/9739449720","z3":"630809177806/5019589575"},"('R', -39, 1)":{"1":"86743675581435764545905078210232578769539126630095258799187350086874023359301617699/824336932640276226936950863558289049745557137692305250212348346023010365120000000","pi2":"-40931552621/9739449720","z3":"-18454093022774/145568097675"},"('R', -38, 1)":{"1":"-68047072610688829671260795486767825184769434435928779478757093890820985814276523159/824336932640276226936950863558289049745557137692305250212348346023010365120000000","pi2":"205234915681/48697248600","z3":"18609365660294/145568097675"},"('R', -37, 1)":{"1":"1502113957837169358028741305502371899399546620683780220690395286262084511539708926789/25554444911848563035045476770306960542112271268461462756582798726713321318720000000","pi2":"-205234915681/48697248600","z3":"-581548514594714/4512611027925"},"('R', -36, 1)":{"1":"-13775207127243219466381920822915047341363344379185297972957236498893733713381612549999/408871118589577008560727628324911368673796340295383404105324779627413141099520000000","pi2":"822968714749/194788994400","z3":"586061125622639/4512611027925"},"('R', -35, 1)":{"1":"65320366770758789521532330392977759773182269673253854611670452919625925244474143373/9508630664873883920016921588951427178460380006869381490821506502963096304640000000","pi2":"-822968714749/194788994400","z3":"-53676090078349/410237366175"},"('R', -34, 1)":{"1":"570092665340612603859554515757706926587460754294126953741141977497109/25266900462902529446404841446389395195384293500049928675681280000000","pi2":"238357395880861/56294019381600","z3":"54062195834749/410237366175"},"('R', -33, 1)":{"1":"-109929339082386043142352296727494066696164149049652868214006366163520043233592628119/1901726132974776784003384317790285435692076001373876298164301300592619260928000000","pi2":"-238357395880861/56294019381600","z3":"-54437269998109/410237366175"},"('R', -32, 1)":{"1":"1206673013349590356250030675150608450110983618603638007460035639088540875403468871289/16354844743583080342429105132996454746951853611815336164212991185096525643980800000","pi2":"238820721143261/56294019381600","z3":"54801925434709/410237366175"},"('R', -31, 1)":{"1":"-7984569009370632071306040823123594999490856344641789146046976881648806182945776167611/94551446173839683229668264050135754005815403693307412199356355288839288879264000000","pi2":"-238820721143261/56294019381600","z3":"-2040798836801833/15178782548475"},"('R', -30, 1)":{"1":"282106918205318801545017574439048024552769056941759029129044126196642471723393929009/3050046650769022039666718195165669484058561409461529425785688880285138350944000000","pi2":"86364397717734821/20322140996757600","z3":"2053580969474233/15178782548475"},"('R', -29, 1)":{"1":"-1508723002892274970255851734144745356286516547899604799751795973975690451215128109729/15250233253845110198333590975828347420292807047307647128928444401425691754720000000","pi2":"-86364397717734821/20322140996757600","z3":"-2066035355155033/15178782548475"},"('R', -28, 1)":{"1":"109665804770935042289965245880228143517643716099101281254135454475245619640685856373/1051740224403111048160937308677817063468469451538458422684720303546599431360000000","pi2":"17299975731542641/4064428199351520","z3":"2078178381193813/15178782548475"},"('R', -27, 1)":{"1":"-4691963227555109646126784339782508298868910973412817446071796379473725827975943273033/43121349200527552974598429655790499602207247513076795330073532445410576685760000000","pi2":"-17299975731542641/4064428199351520","z3":"-85691034670497533/622330084487475"},"('R', -26, 1)":{"1":"540155341087594569956836830332717266316120200842483975353487955091714010804949016297/4791261022280839219399825517310055511356360834786310592230392493934508520640000000","pi2":"353562301485889/82947514272480","z3":"12309312989335019/88904297783925"},"('R', -25, 1)":{"1":"-23938320064513171360760580291594671460574924243113275987682060897733110707386337810171/206024223958076086434192497244332386988323515895811355465906877239183866387520000000","pi2":"-353562301485889/82947514272480","z3":"-532145396070491417/3822884804708775"},"('R', -24, 1)":{"1":"24572509267292459528191541546331050081412877856225694564120148523971752238652477205503/206024223958076086434192497244332386988323515895811355465906877239183866387520000000","pi2":"354019312583809/82947514272480","z3":"5884182435213075787/42051732851796525"},"('R', -23, 1)":{"1":"-37716694555050533988667094172370545861344950173105074200415477508135079207186365902351/309036335937114129651288745866498580482485273843717033198860315858775799581280000000","pi2":"-354019312583809/82947514272480","z3":"-5914085889685464427/42051732851796525"},"('R', -22, 1)":{"1":"38499840887352137453317071736679756362323260175641386546443479476829766400646464303451/309036335937114129651288745866498580482485273843717033198860315858775799581280000000","pi2":"187497409728228241/43879235050141920","z3":"5943339269060627227/42051732851796525"},"('R', -21, 1)":{"1":"-1843462234452216673063182493393017669785194121893136871491710344860296523924209996399417/14524707789044364093610571055725433282676807870654700560346434845362462580320160000000","pi2":"-187497409728228241/43879235050141920","z3":"-280682601097106968469/1976431444034436675"},"('R', -20, 1)":{"1":"405446198888796145189200688665577948181590881446508166839864572803846227070431588073283/3140477359793376020240123471508201790849039539601016337372202128727018936285440000000","pi2":"187700554334941861/43879235050141920","z3":"282000222059796592919/1976431444034436675"},"('R', -19, 1)":{"1":"-106687693318498084659805121165296642143220083296183292501942776735893970292905307573837521/813383636186484389242191979120624263829901240756663231379400351340297904497928960000000","pi2":"-187700554334941861/43879235050141920","z3":"-13881256687139135026631/96845140757687397075"},"('R', -18, 1)":{"1":"541450732325949315029975437294469528188736210394717980372509611725572681374471484383891637/4066918180932421946210959895603121319149506203783316156897001756701489522489644800000000","pi2":"23485971550561141649/5484904381267740000","z3":"13943237577224054960759/96845140757687397075"},"('R', -17, 1)":{"1":"-549183929560460358949353954824777525016313736298867444548841795910190840966278961128772437/4066918180932421946210959895603121319149506203783316156897001756701489522489644800000000","pi2":"-23485971550561141649/5484904381267740000","z3":"-14004003155738682347159/96845140757687397075"},"('R', -16, 1)":{"1":"556737373041246202103858929052240904635643142248795665414085638902315797857336863265841037/4066918180932421946210959895603121319149506203783316156897001756701489522489644800000000","pi2":"23507608254234781649/5484904381267740000","z3":"14063600165435720745359/96845140757687397075"},"('R', -15, 1)":{"1":"-7778730395263438051508345644957739156769529975504859098985721129427234838292607720228919/56073533712127565855666200433653857938325657856533755545145965948277561054097600000000","pi2":"-23507608254234781649/5484904381267740000","z3":"-748469853272339196210427/5132792460157432044975"},"('R', -14, 1)":{"1":"22720579386173202423455205606009116035847439497662165755361156248165068989412707969041956237/161659997692063772361885655850224072436192871600386817236655819828884208518963380800000000","pi2":"211749047271858474841/49364139431409660000","z3":"250503836021181200128409/1710930820052477348325"},"('R', -13, 1)":{"1":"-23015257157380880880123937449544898686304543959031798123190446915693602580963785986427236197/161659997692063772361885655850224072436192871600386817236655819828884208518963380800000000","pi2":"-211749047271858474841/49364139431409660000","z3":"-251499286680120823312889/1710930820052477348325"},"('R', -12, 1)":{"1":"18298579641365007700766474991289598054717838607935656329148739791388057004170063368551153/126891677937255708290334109772546367689319365463411944455773798923770964300599200000000","pi2":"10383930672892966877209/2418842832139073340000","z3":"252476961434436524654789/1710930820052477348325"},"('R', -11, 1)":{"1":"-3506276298031290030709239498320209201277852754123008926817147138511988859010547803390433/24006533663805134000874020767779042535817177249834692194335583580172885137951200000000","pi2":"-10383930672892966877209/2418842832139073340000","z3":"-253437484000080020709989/1710930820052477348325"},"('R', -10, 1)":{"1":"3810162598829505275115490988731628564580743181232293071316977673062757763423806917977861109/25759010621262908782937824283826912640931831189072624724522081181525505753021637600000000","pi2":"8739335943455356005972769/2034246821828960678940000","z3":"254381445831833111660789/1710930820052477348325"},"('R', -9, 1)":{"1":"-227589783503954261029110423332457620901681727456659558609944320296164107521450945230590123531/1519781626654511618193331632745787845814978040155284858746802789710004839428276618400000000","pi2":"-8739335943455356005972769/2034246821828960678940000","z3":"-15063255090319832863132951/100944918383096163551175"},"('R', -8, 1)":{"1":"7428567786438454824393705612856333800004136983185969821218487323178795478239069426607835351/49025213763048761877204246217606059542418646456622092217638799668064672239621826400000000","pi2":"8745363341445960333910369/2034246821828960678940000","z3":"15117092380124150817026911/100944918383096163551175"},"('R', -7, 1)":{"1":"-28388212234880467502518226397791713920478812527021856060895129255091536978813425374249775079757/185413358451850417419586459194986117189427320898944752767109940344620590410249747444800000000","pi2":"-8745363341445960333910369/2034246821828960678940000","z3":"-925372872575832277072279171/6157640021368865976621675"},"('R', -6, 1)":{"1":"6209374157430030633533153544383283378548700019155312097568375041717913707380181622746531328493869/40234698784051540580050261645311987430105728635071011350462857054782668119024195195521600000000","pi2":"8409718829321111776031704609/1954911195777631212461340000","z3":"928551009361054917576341971/6157640021368865976621675"},"('R', -5, 1)":{"1":"-6225760283861535624871819006747653743171561933926784676843705041676926918413874414406544494075269/40234698784051540580050261645311987430105728635071011350462857054782668119024195195521600000000","pi2":"-8409718829321111776031704609/1954911195777631212461340000","z3":"-310559566510213034489743057/2052546673789621992207225"},"('R', -4, 1)":{"1":"197769928807190074683265943977585509304833557528660409908456949228828226079575738563673180984265413/1287510361089649298561608372649983597763383316322272363214811425753045379808774246256691200000000","pi2":"33659238975573797429256624061/7819644783110524849845360000","z3":"623171679694215690971693339/4105093347579243984414450"},"('R', -3, 1)":{"1":"-2493793650835689993284247344851030182003073043295798016728319566361496575516340842259898797242383769/16737634694165440881300908844449786770923983112189540721792548534789589937514065201336985600000000","pi2":"-33659238975573797429256624061/7819644783110524849845360000","z3":"-625192648726870088010174299/4105093347579243984414450"},"('R', -2, 1)":{"1":"2290331615415513365220474778173972558528415223009123344716218439629259407676438159835179202368888169/16737634694165440881300908844449786770923983112189540721792548534789589937514065201336985600000000","pi2":"33678387172165436302473264061/7819644783110524849845360000","z3":"209060999005535159677640233/1368364449193081328138150"},"('R', -1, 1)":{"1":"-115847388359906861583555203290134117102425579972482561787879762192720950104709464432642872960609347723/1121421524509084539047160892578135713651906868516699228360100751830902525813442368489578035200000000","pi2":"-33678387172165436302473264061/7819644783110524849845360000","z3":"-14050874595745034300902316411/91680418095936448985256050"},"('R', 0, 1)":{"1":"-1981480848477168045375522615041099820805671202921112881273905298254402716041776592141304758665322877/1121421524509084539047160892578135713651906868516699228360100751830902525813442368489578035200000000","pi2":"33696425568435587455529424061/7819644783110524849845360000","z3":"14094018321907827923954201611/91680418095936448985256050"},"('R', -67, 2)":{"1":"-181146662575417077453149526233444545589866291/357452408803245883477197661693288969560000","pi2":"-16/3"},"('R', -66, 2)":{"1":"1777186595536927809105731797887557105269847/4496256714506237528015064926959609680000","pi2":"8"},"('R', -65, 2)":{"1":"-43526475668340035537498995435216534541571091/194974041165406845533016906378157619760000","pi2":"-88/9"},"('R', -64, 2)":{"1":"984201780065252928690720467264605334806481/15597923293232547642641352510252609580800","pi2":"100/9"},"('R', -63, 2)":{"1":"1745877135093529523843190275501894715940484413/21447144528194753008631859701597338173600000","pi2":"-548/45"},"('R', -62, 2)":{"1":"-30414928941873702306719742221315696620556849/145898942368671789174366392527873048800000","pi2":"196/15"},"('R', -61, 2)":{"1":"5359971058702296895368400166268233491577180279/16681112410818141228935890879020151912800000","pi2":"-484/35"},"('R', -60, 2)":{"1":"-42162159169234718097997785877142095580804531989/100086674464908847373615345274120911476800000","pi2":"1522/105"},"('R', -59, 2)":{"1":"459910265233746651971810479157497019868261465311/900780070184179626362538107467088203291200000","pi2":"-14258/945"},"('R', -58, 2)":{"1":"-2843876392645167548281390532473345155333613577/4817005722910051477874535334048600017600000","pi2":"14762/945"},"('R', -57, 2)":{"1":"6561134516200441598002095118002199643164174641469/9908580772025975889987919182137970236203200000","pi2":"-167422/10395"},"('R', -56, 2)":{"1":"-7200780863715258569892244571453247040143300360259/9908580772025975889987919182137970236203200000","pi2":"172042/10395"},"('R', -55, 2)":{"1":"50559280507890311954391144362457495204700211224511/64405775018168843284921474683896806535320800000","pi2":"-2291986/135135"},"('R', -54, 2)":{"1":"-53946022637945897473232238534099889146151854009161/64405775018168843284921474683896806535320800000","pi2":"2343466/135135"},"('R', -53, 2)":{"1":"57007548761721518129390457607791709661833327988819/64405775018168843284921474683896806535320800000","pi2":"-2391514/135135"},"('R', -52, 2)":{"1":"-239077468228440879768577282156035928479026963044031/257623100072675373139685898735587226141283200000","pi2":"2436559/135135"},"('R', -51, 2)":{"1":"4233752593906960794836668242919491548350234774961107/4379592701235481343374660278504982844401814400000","pi2":"-42142223/2297295"},"('R', -50, 2)":{"1":"-487340416571671091142293241424546940781237367624403/486621411248386815930517808722775871600201600000","pi2":"14274301/765765"},"('R', -49, 2)":{"1":"9547897941215193154948712221139393678235322273265777/9245806813719349502679838365732741560403830400000","pi2":"-275295799/14549535"},"('R', -48, 2)":{"1":"-1961020417111153165233646228795916745682931947059193/1849161362743869900535967673146548312080766080000","pi2":"55835135/2909907"},"('R', -47, 2)":{"1":"40675407954464368396097758622861296003979809720669/37483000596159525010864209590808411731366880000","pi2":"-18858053/969969"},"('R', -46, 2)":{"1":"-2901815666770758797098506895390106058072590947363/2621684351716261673727742447750304790284640000","pi2":"6364399/323323"},"('R', -45, 2)":{"1":"35907834490183440000046512562959243902625411492773267/31898033507331755784245442361777958383393214880000","pi2":"-444316699/22309287"},"('R', -44, 2)":{"1":"-1092667148952308532706885298582947891157604702323684513/956941005219952673527363270853338751501796446400000","pi2":"1347822955/66927861"},"('R', -43, 2)":{"1":"5527987270647480785061058212133366006278984397885403491/4784705026099763367636816354266693757508982232000000","pi2":"-34052522467/1673196525"},"('R', -42, 2)":{"1":"-5580404051093762446348658729645261899144175749131315391/4784705026099763367636816354266693757508982232000000","pi2":"34395742267/1673196525"},"('R', -41, 2)":{"1":"16862707000862513914363466060238141000736074866219675873/14354115078299290102910449062800081272526946696000000","pi2":"-312536252003/15058768725"},"('R', -40, 2)":{"1":"-16948672754129826984568799200200788572830632669947196123/14354115078299290102910449062800081272526946696000000","pi2":"315404588903/15058768725"},"('R', -39, 2)":{"1":"6011956315116821824436836564874343223022235449977856071/5076455332569261133956134424648809230527822612000000","pi2":"-9227046511387/436704293025"},"('R', -38, 2)":{"1":"-246704866001831381940406041681650464655265574211655849101/208134668635339706492201511410601178451640727092000000","pi2":"9304682830147/436704293025"},"('R', -37, 2)":{"1":"7638024823120648101733180422397096615121795053757323183781/6452174727695530901258246853728636532000862539852000000","pi2":"-290774257297357/13537833083775"},"('R', -36, 2)":{"1":"-323866440597030582720388501595861433377742465501563184521/274560626710448123457797738456537724765994150632000000","pi2":"586061125622639/27075666167550"},"('R', -35, 2)":{"1":"15129934003329399623726777975590774233041123463597677333737/12904349455391061802516493707457273064001725079704000000","pi2":"-53676090078349/2461424197050"},"('R', -34, 2)":{"1":"-254151274338228614067059542849177336918188743405305792223/218717787379509522076550740804360560406808899656000000","pi2":"54062195834749/2461424197050"},"('R', -33, 2)":{"1":"14801531722639068945737924529180750672269310368339872266217/12904349455391061802516493707457273064001725079704000000","pi2":"-54437269998109/2461424197050"},"('R', -32, 2)":{"1":"-14762352913924701234231338628944663629097196095277638583367/12904349455391061802516493707457273064001725079704000000","pi2":"54801925434709/2461424197050"},"('R', -31, 2)":{"1":"190949471929375751996925582056507938964447527342291943213083/166660890607833618940047923448198177590739260699196000000","pi2":"-2040798836801833/91072695290850"},"('R', -30, 2)":{"1":"-10157946428973097039733194961740704535565987422840250393162849/8833027202215181803822539942754503412309180817057388000000","pi2":"2053580969474233/91072695290850"},"('R', -29, 2)":{"1":"10208040014837101735418609941057104634662931968851428979533259/8833027202215181803822539942754503412309180817057388000000","pi2":"-2066035355155033/91072695290850"},"('R', -28, 2)":{"1":"-20529793849091393883282555946729783222989653627846863291499803/17666054404430363607645079885509006824618361634114776000000","pi2":"2078178381193813/91072695290850"},"('R', -27, 2)":{"1":"738555107078055531065836074581255486069802837222468212196463919/631843350081860451584071899734907244089009912913764648000000","pi2":"-85691034670497533/3733980506924850"},"('R', -26, 2)":{"1":"-4987846940894815462403099775655793887901859317968693678650655099/4242376779121063032064482755362948638883352272420991208000000","pi2":"12309312989335019/533425786703550"},"('R', -25, 2)":{"1":"1324956240385785322528410572099406512809277818547596118184945282193/1120593523513549363755318373523727433327902621672344677656000000","pi2":"-532145396070491417/22937308828252650"},"('R', -24, 2)":{"1":"-9323974120423473275403204838632187393862119043461634755566857153521/7844154664594845546287228614666092033295318351706412743592000000","pi2":"5884182435213075787/252310397110779150"},"('R', -23, 2)":{"1":"4684582734818891772579038265387261589183564362658649989702366551533/3922077332297422773143614307333046016647659175853206371796000000","pi2":"-5914085889685464427/252310397110779150"},"('R', -22, 2)":{"1":"-4704574715005315905406220284484376691919863324195603370628192303083/3922077332297422773143614307333046016647659175853206371796000000","pi2":"5943339269060627227/252310397110779150"},"('R', -21, 2)":{"1":"1489958174497094949639288781314544223037691266426476418787361547235871/1237695546720715272267749143556956950110668445637104696471052000000","pi2":"-280682601097106968469/11858588664206620050"},"('R', -20, 2)":{"1":"-292852654158415759430583480768122532159343034245622225876218661112649241/242588327157260193364478832137163562221691015344872520508326192000000","pi2":"282000222059796592919/11858588664206620050"},"('R', -19, 2)":{"1":"14377538682553405713255265734245437077116575871617710142048809012532615229/11886828030705749474859462774721014548862859751898753504907983408000000","pi2":"-13881256687139135026631/581070844546124382450"},"('R', -18, 2)":{"1":"-14391199999093007337875064313084855414709123834745218147310631366780386677/11886828030705749474859462774721014548862859751898753504907983408000000","pi2":"13943237577224054960759/581070844546124382450"},"('R', -17, 2)":{"1":"14389051691535272193151774472167481955016858272441531507093030391241836877/11886828030705749474859462774721014548862859751898753504907983408000000","pi2":"-14004003155738682347159/581070844546124382450"},"('R', -16, 2)":{"1":"-14369147466809254208125917571266289895415216036266080443388784420963720177/11886828030705749474859462774721014548862859751898753504907983408000000","pi2":"14063600165435720745359/581070844546124382450"},"('R', -15, 2)":{"1":"10062772291751662903498411357574379026048399169253176860021966991689365321367/8347524984563112568720057733547832466938943260770899648821631348268000000","pi2":"-748469853272339196210427/30796754760944592269850"},"('R', -14, 2)":{"1":"-10019045295684392659306853534537386361651404936813136347793460555479616170657/8347524984563112568720057733547832466938943260770899648821631348268000000","pi2":"250503836021181200128409/10265584920314864089950"},"('R', -13, 2)":{"1":"9957486849556511369765154136086859898567076732098939246749957360564437230507/8347524984563112568720057733547832466938943260770899648821631348268000000","pi2":"-251499286680120823312889/10265584920314864089950"},"('R', -12, 2)":{"1":"-19751188687993207749170499242859812860446723785152300962357707146652507644789/16695049969126225137440115467095664933877886521541799297643262696536000000","pi2":"252476961434436524654789/10265584920314864089950"},"('R', -11, 2)":{"1":"19540692584501326966281961494714204401790181501240510931742357475760280951139/16695049969126225137440115467095664933877886521541799297643262696536000000","pi2":"-253437484000080020709989/10265584920314864089950"},"('R', -10, 2)":{"1":"-19275934044706978003373170023465194277476694979687841468492002598015575415839/16695049969126225137440115467095664933877886521541799297643262696536000000","pi2":"254381445831833111660789/10265584920314864089950"},"('R', -9, 2)":{"1":"65955923348855908552361106809418188813267859577828473076384816571333188741512979/58115468942528389703429041940960009634828922981487003355096197446641816000000","pi2":"-15063255090319832863132951/605669510298576981307050"},"('R', -8, 2)":{"1":"-64547348251959955778365701985295677421157189830679141192265188464609849576501809/58115468942528389703429041940960009634828922981487003355096197446641816000000","pi2":"15117092380124150817026911/605669510298576981307050"},"('R', -7, 2)":{"1":"116870792146029400244150881045852872300461110468825772197419407164586905017511630607/108123829967574069043229732531156097925599211207056569742156475349477098668000000","pi2":"-925372872575832277072279171/36945840128213195859730050"},"('R', -6, 2)":{"1":"-112906995084054562023482476532846330690611475716329403298698568714887165282529951057/108123829967574069043229732531156097925599211207056569742156475349477098668000000","pi2":"928551009361054917576341971/36945840128213195859730050"},"('R', -5, 2)":{"1":"107992459936157869991460118567510938999088898364391267403018041913885678397814851107/108123829967574069043229732531156097925599211207056569742156475349477098668000000","pi2":"-310559566510213034489743057/12315280042737731953243350"},"('R', -4, 2)":{"1":"-1629097349412089970196575146568128612540291790046240779991340688039667477462741519337/1729981279481185104691675720498497566809587379312905115874503605591633578688000000","pi2":"623171679694215690971693339/24630560085475463906486700"},"('R', -3, 2)":{"1":"1502309269238574022222884997558157272497695799907383648344156270369306869034353387697/1729981279481185104691675720498497566809587379312905115874503605591633578688000000","pi2":"-625192648726870088010174299/24630560085475463906486700"},"('R', -2, 2)":{"1":"-1333828261021772561286338314182914084463741627730907610578918202735256187591732116097/1729981279481185104691675720498497566809587379312905115874503605591633578688000000","pi2":"209060999005535159677640233/8210186695158487968828900"},"('R', -1, 2)":{"1":"4921591326875947430638294438652640486658690469315126298716834708397606658584215815830233/7765885963591039934960932309317755577408237745735631065160646685500843134730432000000","pi2":"-14050874595745034300902316411/550082508575618693911536300"},"('R', 0, 2)":{"1":"-3238018398873976081182402342047673764672890535539158459292418667979368352463544429202433/7765885963591039934960932309317755577408237745735631065160646685500843134730432000000","pi2":"14094018321907827923954201611/550082508575618693911536300"},"('BA', 0, (), ((0, 1),), -68, 1)":{"1":"-1449653599488471437278248879756397696607607290045079289385503634426263739/3539309719155967130664052553532352507545903196523934250023630504000000"},"('BA', 0, (), ((0, 1),), -67, 1)":{"1":"2948400289455593159947394596948092892852728127241901058652058594718146239/3539309719155967130664052553532352507545903196523934250023630504000000"},"('BA', 0, (), ((0, 1),), -66, 1)":{"1":"-653114745085872463735168738156507480970627697187223508483340120650551/788440570094891318927166975614246493104456047343268935180136000000"},"('BA', 0, (), ((0, 1),), -65, 1)":{"1":"619362304993216938951397754826785328341776056025106819500165861157351/788440570094891318927166975614246493104456047343268935180136000000"},"('BA', 0, (), ((0, 1),), -64, 1)":{"1":"-581767875722394852165168007117982776626612662795173845750439499605811/788440570094891318927166975614246493104456047343268935180136000000"},"('BA', 0, (), ((0, 1),), -63, 1)":{"1":"136483206415490334281707611710903169643977535847322276083735011782419/197110142523722829731791743903561623276114011835817233795034000000"},"('BA', 0, (), ((0, 1),), -62, 1)":{"1":"-128149002202665158651446734191693389088336089785324438441744806280419/197110142523722829731791743903561623276114011835817233795034000000"},"('BA', 0, (), ((0, 1),), -61, 1)":{"1":"555074524797336808243802733432455129322423772342952770417490068307/908341670616234238395353658541758632608820331040632413802000000"},"('BA', 0, (), ((0, 1),), -60, 1)":{"1":"-140331194093762553529907768223431600022938352501161810165916917/244112246873484073742368626321354107124111886869291162000000"},"('BA', 0, (), ((0, 1),), -59, 1)":{"1":"132096587748616797403229349182897747991027143279544279293582297/244112246873484073742368626321354107124111886869291162000000"},"('BA', 0, (), ((0, 1),), -58, 1)":{"1":"-35731459979003839116497719707066794883046846554596307117137/70127045927458797397980070761664495008363081548202000000"},"('BA', 0, (), ((0, 1),), -57, 1)":{"1":"31355552455098981035500019026185503607944021064916651369/65356053986448087043783849731280983232398025674000000"},"('BA', 0, (), ((0, 1),), -56, 1)":{"1":"-1092033933790515067302650843702742371105102884721237938453/2418173997498579220620002440057396379598726949938000000"},"('BA', 0, (), ((0, 1),), -55, 1)":{"1":"7190856091909308622610901728401455894052170475599953736871/16927217982490054544340017080401774657191088649566000000"},"('BA', 0, (), ((0, 1),), -54, 1)":{"1":"-6757885766448890302246885584478270169991761330141285561911/16927217982490054544340017080401774657191088649566000000"},"('BA', 0, (), ((0, 1),), -53, 1)":{"1":"2114285502019544322138714408647702354740710944422105227637/5642405994163351514780005693467258219063696216522000000"},"('BA', 0, (), ((0, 1),), -52, 1)":{"1":"-1410600860133005492754918900613941835126560182858757161/4017376998336312933271630967224818952697540916000000"},"('BA', 0, (), ((0, 1),), -51, 1)":{"1":"1319139043705256446502313021190320750276821266605105761/4017376998336312933271630967224818952697540916000000"},"('BA', 0, (), ((0, 1),), -50, 1)":{"1":"-45577451917722239438326618620896577469396647429215443/148791740679122701232282628415734035285094108000000"},"('BA', 0, (), ((0, 1),), -49, 1)":{"1":"2826241149662624280117972024552345562111887936693853/9919449378608180082152175227715602352339607200000"},"('BA', 0, (), ((0, 1),), -48, 1)":{"1":"-866948047686928137862532682043508142523419491447/3282774201414731411633372938019504363708640000"},"('BA', 0, (), ((0, 1),), -47, 1)":{"1":"133237636337755792127822683795339033892474016758279/546581904535552780036956594180247476557488560000"},"('BA', 0, (), ((0, 1),), -46, 1)":{"1":"-55396801066260078254878435529099312488380225119/247434089875759520161591939420664317137840000"},"('BA', 0, (), ((0, 1),), -45, 1)":{"1":"4156715822353965979083749166772142638370329/20336491318793418275794521198377933520000"},"('BA', 0, (), ((0, 1),), -44, 1)":{"1":"-1299738607509617454569651808344415136073921809/7016089504983729305149109813440387064400000"},"('BA', 0, (), ((0, 1),), -43, 1)":{"1":"1167494190959573420910665432604464875478842633/7016089504983729305149109813440387064400000"},"('BA', 0, (), ((0, 1),), -42, 1)":{"1":"-560858156033308864241624166973438636481737/3794531911835440403001141056484795600000"},"('BA', 0, (), ((0, 1),), -41, 1)":{"1":"491098443663047586760957828149660441727577/3794531911835440403001141056484795600000"},"('BA', 0, (), ((0, 1),), -40, 1)":{"1":"-251027506556418897861944287474276651637/2257306312811088877454575286427600000"},"('BA', 0, (), ((0, 1),), -39, 1)":{"1":"210185775512603317934761239694342809863/2257306312811088877454575286427600000"},"('BA', 0, (), ((0, 1),), -38, 1)":{"1":"-13038578086577952703067272868780553227/173638947139314529034967329725200000"},"('BA', 0, (), ((0, 1),), -37, 1)":{"1":"521518481156624413956961892774560793/9138891954700764686050912090800000"},"('BA', 0, (), ((0, 1),), -36, 1)":{"1":"-2239894284152516031100100237047/57548247869705830369832700000"},"('BA', 0, (), ((0, 1),), -35, 1)":{"1":"57240723502951401371331223217/2809594592965436162836950000"},"('BA', 0, (), ((0, 1),), -33, 1)":{"1":"-57240723502951401371331223217/2809594592965436162836950000"},"('BA', 0, (), ((0, 1),), -32, 1)":{"1":"2239894284152516031100100237047/57548247869705830369832700000"},"('BA', 0, (), ((0, 1),), -31, 1)":{"1":"-521518481156624413956961892774560793/9138891954700764686050912090800000"},"('BA', 0, (), ((0, 1),), -30, 1)":{"1":"13038578086577952703067272868780553227/173638947139314529034967329725200000"},"('BA', 0, (), ((0, 1),), -29, 1)":{"1":"-210185775512603317934761239694342809863/2257306312811088877454575286427600000"},"('BA', 0, (), ((0, 1),), -28, 1)":{"1":"251027506556418897861944287474276651637/2257306312811088877454575286427600000"},"('BA', 0, (), ((0, 1),), -27, 1)":{"1":"-491098443663047586760957828149660441727577/3794531911835440403001141056484795600000"},"('BA', 0, (), ((0, 1),), -26, 1)":{"1":"560858156033308864241624166973438636481737/3794531911835440403001141056484795600000"},"('BA', 0, (), ((0, 1),), -25, 1)":{"1":"-1167494190959573420910665432604464875478842633/7016089504983729305149109813440387064400000"},"('BA', 0, (), ((0, 1),), -24, 1)":{"1":"1299738607509617454569651808344415136073921809/7016089504983729305149109813440387064400000"},"('BA', 0, (), ((0, 1),), -23, 1)":{"1":"-4156715822353965979083749166772142638370329/20336491318793418275794521198377933520000"},"('BA', 0, (), ((0, 1),), -22, 1)":{"1":"55396801066260078254878435529099312488380225119/247434089875759520161591939420664317137840000"},"('BA', 0, (), ((0, 1),), -21, 1)":{"1":"-133237636337755792127822683795339033892474016758279/546581904535552780036956594180247476557488560000"},"('BA', 0, (), ((0, 1),), -20, 1)":{"1":"866948047686928137862532682043508142523419491447/3282774201414731411633372938019504363708640000"},"('BA', 0, (), ((0, 1),), -19, 1)":{"1":"-2826241149662624280117972024552345562111887936693853/9919449378608180082152175227715602352339607200000"},"('BA', 0, (), ((0, 1),), -18, 1)":{"1":"45577451917722239438326618620896577469396647429215443/148791740679122701232282628415734035285094108000000"},"('BA', 0, (), ((0, 1),), -17, 1)":{"1":"-1319139043705256446502313021190320750276821266605105761/4017376998336312933271630967224818952697540916000000"},"('BA', 0, (), ((0, 1),), -16, 1)":{"1":"1410600860133005492754918900613941835126560182858757161/4017376998336312933271630967224818952697540916000000"},"('BA', 0, (), ((0, 1),), -15, 1)":{"1":"-2114285502019544322138714408647702354740710944422105227637/5642405994163351514780005693467258219063696216522000000"},"('BA', 0, (), ((0, 1),), -14, 1)":{"1":"6757885766448890302246885584478270169991761330141285561911/16927217982490054544340017080401774657191088649566000000"},"('BA', 0, (), ((0, 1),), -13, 1)":{"1":"-7190856091909308622610901728401455894052170475599953736871/16927217982490054544340017080401774657191088649566000000"},"('BA', 0, (), ((0, 1),), -12, 1)":{"1":"1092033933790515067302650843702742371105102884721237938453/2418173997498579220620002440057396379598726949938000000"},"('BA', 0, (), ((0, 1),), -11, 1)":{"1":"-31355552455098981035500019026185503607944021064916651369/65356053986448087043783849731280983232398025674000000"},"('BA', 0, (), ((0, 1),), -10, 1)":{"1":"35731459979003839116497719707066794883046846554596307117137/70127045927458797397980070761664495008363081548202000000"},"('BA', 0, (), ((0, 1),), -9, 1)":{"1":"-132096587748616797403229349182897747991027143279544279293582297/244112246873484073742368626321354107124111886869291162000000"},"('BA', 0, (), ((0, 1),), -8, 1)":{"1":"140331194093762553529907768223431600022938352501161810165916917/244112246873484073742368626321354107124111886869291162000000"},"('BA', 0, (), ((0, 1),), -7, 1)":{"1":"-555074524797336808243802733432455129322423772342952770417490068307/908341670616234238395353658541758632608820331040632413802000000"},"('BA', 0, (), ((0, 1),), -6, 1)":{"1":"128149002202665158651446734191693389088336089785324438441744806280419/197110142523722829731791743903561623276114011835817233795034000000"},"('BA', 0, (), ((0, 1),), -5, 1)":{"1":"-136483206415490334281707611710903169643977535847322276083735011782419/197110142523722829731791743903561623276114011835817233795034000000"},"('BA', 0, (), ((0, 1),), -4, 1)":{"1":"581767875722394852165168007117982776626612662795173845750439499605811/788440570094891318927166975614246493104456047343268935180136000000"},"('BA', 0, (), ((0, 1),), -3, 1)":{"1":"-619362304993216938951397754826785328341776056025106819500165861157351/788440570094891318927166975614246493104456047343268935180136000000"},"('BA', 0, (), ((0, 1),), -2, 1)":{"1":"653114745085872463735168738156507480970627697187223508483340120650551/788440570094891318927166975614246493104456047343268935180136000000"},"('BA', 0, (), ((0, 1),), -1, 1)":{"1":"-2948400289455593159947394596948092892852728127241901058652058594718146239/3539309719155967130664052553532352507545903196523934250023630504000000"},"('BA', 0, (), ((0, 1),), 0, 1)":{"1":"1449653599488471437278248879756397696607607290045079289385503634426263739/3539309719155967130664052553532352507545903196523934250023630504000000"},"('BA', 1, (), ((0, 2),), -68, 1)":{"1":"-236097773221653660067725932264990460042785491/357452408803245883477197661693288969560000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -68, 2)":{"1":"-236097773221653660067725932264990460042785491/357452408803245883477197661693288969560000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -67, 1)":{"1":"125262089261936137660218496181090863795588291/357452408803245883477197661693288969560000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -67, 2)":{"1":"125262089261936137660218496181090863795588291/357452408803245883477197661693288969560000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -66, 1)":{"1":"-1211214073640856979432741393774103736447073/5335110579152923633988024801392372680000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -66, 2)":{"1":"-1211214073640856979432741393774103736447073/5335110579152923633988024801392372680000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -65, 1)":{"1":"828807616729161841330889760116311931501473/5335110579152923633988024801392372680000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -65, 2)":{"1":"828807616729161841330889760116311931501473/5335110579152923633988024801392372680000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -64, 1)":{"1":"-570650928507590245067388787192417936305793/5335110579152923633988024801392372680000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -64, 2)":{"1":"-570650928507590245067388787192417936305793/5335110579152923633988024801392372680000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -63, 1)":{"1":"95420552369368982808737211452169556757707/1333777644788230908497006200348093170000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -63, 2)":{"1":"95420552369368982808737211452169556757707/1333777644788230908497006200348093170000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -62, 1)":{"1":"-59059540267198555682764500392040581358307/1333777644788230908497006200348093170000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -62, 2)":{"1":"-59059540267198555682764500392040581358307/1333777644788230908497006200348093170000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -61, 1)":{"1":"138771427834099188424848694334690564371/6146440759392769163580673734323010000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -61, 2)":{"1":"138771427834099188424848694334690564371/6146440759392769163580673734323010000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -60, 1)":{"1":"-492250277406944182743113073640033261/100761323924471625632470061218410000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -60, 2)":{"1":"-492250277406944182743113073640033261/100761323924471625632470061218410000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -59, 1)":{"1":"-986194243682956414011866329518547679/100761323924471625632470061218410000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -59, 2)":{"1":"-986194243682956414011866329518547679/100761323924471625632470061218410000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -58, 1)":{"1":"5393907551896627660964670244256803/243974149938187955526561891570000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -58, 2)":{"1":"5393907551896627660964670244256803/243974149938187955526561891570000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -57, 1)":{"1":"-51802675569638045570291006834477/1591630055514739691226405630000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -57, 2)":{"1":"-51802675569638045570291006834477/1591630055514739691226405630000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -56, 1)":{"1":"2440579834747863685822516107297749/58890312054045368575377008310000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -56, 2)":{"1":"2440579834747863685822516107297749/58890312054045368575377008310000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -55, 1)":{"1":"-20219717412469368396043949294859593/412232184378317580027639058170000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -55, 2)":{"1":"-20219717412469368396043949294859593/412232184378317580027639058170000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -54, 1)":{"1":"2082109560504775109767917059419603/37475653125301598184330823470000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -54, 2)":{"1":"2082109560504775109767917059419603/37475653125301598184330823470000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -53, 1)":{"1":"-763510291052523057881561796553561/12491884375100532728110274490000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -53, 2)":{"1":"-763510291052523057881561796553561/12491884375100532728110274490000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -52, 1)":{"1":"7760327838831515809430201652631/117847965802835214416134665000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -52, 2)":{"1":"7760327838831515809430201652631/117847965802835214416134665000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -51, 1)":{"1":"-748232766440850983800207999571/10713451436621383128739515000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -51, 2)":{"1":"-748232766440850983800207999571/10713451436621383128739515000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -50, 1)":{"1":"958026715832511327089731825109/13094218422537246046237185000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -50, 2)":{"1":"958026715832511327089731825109/13094218422537246046237185000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -49, 1)":{"1":"-198715959886760404482370052917/2618843684507449209247437000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -49, 2)":{"1":"-198715959886760404482370052917/2618843684507449209247437000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -48, 1)":{"1":"157802018572797729969025037/2022273115449767729148600","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -48, 2)":{"1":"157802018572797729969025037/2022273115449767729148600","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -47, 1)":{"1":"-35762098755150723950625788527/448944631629848435870989200","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -47, 2)":{"1":"-35762098755150723950625788527/448944631629848435870989200","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -46, 1)":{"1":"8488243842692584413349605379/105072147828262399884699600","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -46, 2)":{"1":"8488243842692584413349605379/105072147828262399884699600","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -45, 1)":{"1":"-8556207157940769358381592923/105072147828262399884699600","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -45, 2)":{"1":"-8556207157940769358381592923/105072147828262399884699600","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -44, 1)":{"1":"128625460277021390338920230171/1576082217423935998270494000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -44, 2)":{"1":"128625460277021390338920230171/1576082217423935998270494000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -43, 1)":{"1":"-640894400095928311201866851059/7880411087119679991352470000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -43, 2)":{"1":"-640894400095928311201866851059/7880411087119679991352470000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -42, 1)":{"1":"14767423652339574816350814913/183265374119062325380290000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -42, 2)":{"1":"14767423652339574816350814913/183265374119062325380290000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -41, 1)":{"1":"-43629646707249188236706218139/549796122357186976140870000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -41, 2)":{"1":"-43629646707249188236706218139/549796122357186976140870000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -40, 1)":{"1":"1041079243641552079080105679/13409661520906999418070000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -40, 2)":{"1":"1041079243641552079080105679/13409661520906999418070000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -39, 1)":{"1":"-29316267731542070743624951781/388880184106302983124030000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -39, 2)":{"1":"-29316267731542070743624951781/388880184106302983124030000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -38, 1)":{"1":"28213690855921866957384510701/388880184106302983124030000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -38, 2)":{"1":"28213690855921866957384510701/388880184106302983124030000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -37, 1)":{"1":"-832331997058011032153893547531/12055285707295392476844930000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -37, 2)":{"1":"-832331997058011032153893547531/12055285707295392476844930000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -36, 1)":{"1":"42167266917494162755155399301/651637065259210404153780000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -36, 2)":{"1":"42167266917494162755155399301/651637065259210404153780000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -35, 1)":{"1":"-38604580753248915992573705101/651637065259210404153780000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -35, 2)":{"1":"-38604580753248915992573705101/651637065259210404153780000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -34, 1)":{"1":"33696425568435587455529424061/651637065259210404153780000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -34, 2)":{"1":"33696425568435587455529424061/651637065259210404153780000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -33, 1)":{"1":"-38604580753248915992573705101/651637065259210404153780000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -33, 2)":{"1":"-38604580753248915992573705101/651637065259210404153780000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -32, 1)":{"1":"42167266917494162755155399301/651637065259210404153780000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -32, 2)":{"1":"42167266917494162755155399301/651637065259210404153780000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -31, 1)":{"1":"-832331997058011032153893547531/12055285707295392476844930000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -31, 2)":{"1":"-832331997058011032153893547531/12055285707295392476844930000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -30, 1)":{"1":"28213690855921866957384510701/388880184106302983124030000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -30, 2)":{"1":"28213690855921866957384510701/388880184106302983124030000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -29, 1)":{"1":"-29316267731542070743624951781/388880184106302983124030000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -29, 2)":{"1":"-29316267731542070743624951781/388880184106302983124030000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -28, 1)":{"1":"1041079243641552079080105679/13409661520906999418070000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -28, 2)":{"1":"1041079243641552079080105679/13409661520906999418070000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -27, 1)":{"1":"-43629646707249188236706218139/549796122357186976140870000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -27, 2)":{"1":"-43629646707249188236706218139/549796122357186976140870000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -26, 1)":{"1":"14767423652339574816350814913/183265374119062325380290000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -26, 2)":{"1":"14767423652339574816350814913/183265374119062325380290000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -25, 1)":{"1":"-640894400095928311201866851059/7880411087119679991352470000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -25, 2)":{"1":"-640894400095928311201866851059/7880411087119679991352470000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -24, 1)":{"1":"128625460277021390338920230171/1576082217423935998270494000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -24, 2)":{"1":"128625460277021390338920230171/1576082217423935998270494000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -23, 1)":{"1":"-8556207157940769358381592923/105072147828262399884699600","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -23, 2)":{"1":"-8556207157940769358381592923/105072147828262399884699600","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -22, 1)":{"1":"8488243842692584413349605379/105072147828262399884699600","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -22, 2)":{"1":"8488243842692584413349605379/105072147828262399884699600","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -21, 1)":{"1":"-35762098755150723950625788527/448944631629848435870989200","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -21, 2)":{"1":"-35762098755150723950625788527/448944631629848435870989200","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -20, 1)":{"1":"157802018572797729969025037/2022273115449767729148600","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -20, 2)":{"1":"157802018572797729969025037/2022273115449767729148600","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -19, 1)":{"1":"-198715959886760404482370052917/2618843684507449209247437000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -19, 2)":{"1":"-198715959886760404482370052917/2618843684507449209247437000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -18, 1)":{"1":"958026715832511327089731825109/13094218422537246046237185000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -18, 2)":{"1":"958026715832511327089731825109/13094218422537246046237185000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -17, 1)":{"1":"-748232766440850983800207999571/10713451436621383128739515000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -17, 2)":{"1":"-748232766440850983800207999571/10713451436621383128739515000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -16, 1)":{"1":"7760327838831515809430201652631/117847965802835214416134665000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -16, 2)":{"1":"7760327838831515809430201652631/117847965802835214416134665000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -15, 1)":{"1":"-763510291052523057881561796553561/12491884375100532728110274490000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -15, 2)":{"1":"-763510291052523057881561796553561/12491884375100532728110274490000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -14, 1)":{"1":"2082109560504775109767917059419603/37475653125301598184330823470000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -14, 2)":{"1":"2082109560504775109767917059419603/37475653125301598184330823470000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -13, 1)":{"1":"-20219717412469368396043949294859593/412232184378317580027639058170000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -13, 2)":{"1":"-20219717412469368396043949294859593/412232184378317580027639058170000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -12, 1)":{"1":"2440579834747863685822516107297749/58890312054045368575377008310000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -12, 2)":{"1":"2440579834747863685822516107297749/58890312054045368575377008310000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -11, 1)":{"1":"-51802675569638045570291006834477/1591630055514739691226405630000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -11, 2)":{"1":"-51802675569638045570291006834477/1591630055514739691226405630000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -10, 1)":{"1":"5393907551896627660964670244256803/243974149938187955526561891570000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -10, 2)":{"1":"5393907551896627660964670244256803/243974149938187955526561891570000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -9, 1)":{"1":"-986194243682956414011866329518547679/100761323924471625632470061218410000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -9, 2)":{"1":"-986194243682956414011866329518547679/100761323924471625632470061218410000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -8, 1)":{"1":"-492250277406944182743113073640033261/100761323924471625632470061218410000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -8, 2)":{"1":"-492250277406944182743113073640033261/100761323924471625632470061218410000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -7, 1)":{"1":"138771427834099188424848694334690564371/6146440759392769163580673734323010000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -7, 2)":{"1":"138771427834099188424848694334690564371/6146440759392769163580673734323010000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -6, 1)":{"1":"-59059540267198555682764500392040581358307/1333777644788230908497006200348093170000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -6, 2)":{"1":"-59059540267198555682764500392040581358307/1333777644788230908497006200348093170000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -5, 1)":{"1":"95420552369368982808737211452169556757707/1333777644788230908497006200348093170000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -5, 2)":{"1":"95420552369368982808737211452169556757707/1333777644788230908497006200348093170000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -4, 1)":{"1":"-570650928507590245067388787192417936305793/5335110579152923633988024801392372680000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -4, 2)":{"1":"-570650928507590245067388787192417936305793/5335110579152923633988024801392372680000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -3, 1)":{"1":"828807616729161841330889760116311931501473/5335110579152923633988024801392372680000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -3, 2)":{"1":"828807616729161841330889760116311931501473/5335110579152923633988024801392372680000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -2, 1)":{"1":"-1211214073640856979432741393774103736447073/5335110579152923633988024801392372680000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -2, 2)":{"1":"-1211214073640856979432741393774103736447073/5335110579152923633988024801392372680000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -1, 1)":{"1":"125262089261936137660218496181090863795588291/357452408803245883477197661693288969560000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -1, 2)":{"1":"125262089261936137660218496181090863795588291/357452408803245883477197661693288969560000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), 0, 1)":{"1":"-236097773221653660067725932264990460042785491/357452408803245883477197661693288969560000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), 0, 2)":{"1":"-236097773221653660067725932264990460042785491/357452408803245883477197661693288969560000","pi2":"-16/3"},"('R', -67, 3)":{"1":"-14094018321907827923954201611/91680418095936448985256050"},"('R', -66, 3)":{"1":"42195767513397896525758834433/183360836191872897970512100"},"('R', -65, 3)":{"1":"-13234714717642363076222013211/50007500779601699446503300"},"('R', -64, 3)":{"1":"4276559613560403667697706937/14668866895349831837640968"},"('R', -63, 3)":{"1":"-153993563588499188261208582937/500075007796016994465033000"},"('R', -62, 3)":{"1":"6379925971621730333576498447/19810894666588908544233000"},"('R', -61, 3)":{"1":"-38303869315861177735798491566687/115517326800879925721422623000"},"('R', -60, 3)":{"1":"4622414338808939431513978005967/13590273741279991261343838000"},"('R', -59, 3)":{"1":"-239925538076527742259228449586227/693103960805279554328535738000"},"('R', -58, 3)":{"1":"22158111227375693380020795496213/63009450982298141302594158000"},"('R', -57, 3)":{"1":"-45950220337007008004016547879187/129222772353526696569727002000"},"('R', -56, 3)":{"1":"2738549268591066339854081604904463/7624143568858075097613893118000"},"('R', -55, 3)":{"1":"-10970395741052648831418851368553/30328600488113517830165425500"},"('R', -54, 3)":{"1":"4510032477282116974706494474292443/12389233299394372033622576316750"},"('R', -53, 3)":{"1":"-27173230970193521469565353926304307/74335399796366232201735457900500"},"('R', -52, 3)":{"1":"218199029493313780936844906959110311/594683198370929857613883663204000"},"('R', -51, 3)":{"1":"-100461937408311567186287172612795391/273232820873129934579351953364000"},"('R', -50, 3)":{"1":"1241201249291485493050942718535076129/3369871457435269193145340758156000"},"('R', -49, 3)":{"1":"-212551769611603945923394851112762981/576824844065496528556409679324000"},"('R', -48, 3)":{"1":"152241495139232062376953855203371093/413081017363032997869428867128800"},"('R', -47, 3)":{"1":"-133450726528271559097348051157785739/362420137875113856621291364556400"},"('R', -46, 3)":{"1":"10592077328343821488740950598128689/28798001960091505848468429267600"},"('R', -45, 3)":{"1":"-162162076144661439027484649922200907377/441790148069763791221354173394251600"},"('R', -44, 3)":{"1":"1213475014549360873628581967802157666819/3313426110523228434160156300456887000"},"('R', -43, 3)":{"1":"-756109760918522323270626150758754133561/2070891319077017771350097687785554375"},"('R', -42, 3)":{"1":"3014572653179558648368230320119493915419/8283565276308071085400390751142217500"},"('R', -41, 3)":{"1":"-24214370233158849537232561351866263581/66802945776677992624196699605985625"},"('R', -40, 3)":{"1":"127233123764757935873048112649443026029/352492139417364727038314500048605000"},"('R', -39, 3)":{"1":"-345152352393831242906766525802475516132549/960893572051736245906445327132497230000"},"('R', -38, 3)":{"1":"343394679138410165324062061994280621881689/960893572051736245906445327132497230000"},"('R', -37, 3)":{"1":"-10584353603294379550701018853706035596399659/29787700733603823623099805141107414130000"},"('R', -36, 3)":{"1":"1026451185880129007668243902077329785241171/2906117144741836451034127330839747720000"},"('R', -35, 3)":{"1":"-41807469875088183508852444383405996483807811/119150802934415294492399220564429656520000"},"('R', -34, 3)":{"1":"151383884523481006976097399781/434424710172806936102520000"},"('R', -33, 3)":{"1":"-41210257639408058082009710174426957577860611/119150802934415294492399220564429656520000"},"('R', -32, 3)":{"1":"1002691616150528925266260196972626911185971/2906117144741836451034127330839747720000"},"('R', -31, 3)":{"1":"-760325024874923276161939176193342301434041691/2204289854286682948109385580441948645620000"},"('R', -30, 3)":{"1":"761270801302631809437651454223705511564515491/2204289854286682948109385580441948645620000"},"('R', -29, 3)":{"1":"-762849470989994594844680099122586323460288731/2204289854286682948109385580441948645620000"},"('R', -28, 3)":{"1":"16277651370500127329583434680850174215988483/46899784133759211661901820860466992460000"},"('R', -27, 3)":{"1":"-31470203188978575066356295909811224369635234441/90375884025754000872484808798119894470420000"},"('R', -26, 3)":{"1":"94768618124449631282258309356146700180214436323/271127652077262002617454426394359683411260000"},"('R', -25, 3)":{"1":"-4091336836939212932085744215697478043521326882089/11658489039322266112550540334957466386684180000"},"('R', -24, 3)":{"1":"4109060713491897732916901701749246680305947796181/11658489039322266112550540334957466386684180000"},"('R', -23, 3)":{"1":"-4127247844808400653650837722449937279544988570591/11658489039322266112550540334957466386684180000"},"('R', -22, 3)":{"1":"4146475300374500531078501758851684972400758928391/11658489039322266112550540334957466386684180000"},"('R', -21, 3)":{"1":"-3694296214807690995766358023619022816701445743309/10338660091474462401695762183830206041021820000"},"('R', -20, 3)":{"1":"98373786626388068040264443159469945839313078905201/273974492424073253644937697871500460087078230000"},"('R', -19, 3)":{"1":"-691948053221257621487299898513639341644696424237037/1917821446968512775514563885100503220609547610000"},"('R', -18, 3)":{"1":"695377106099224148235444691720670629436686432773641/1917821446968512775514563885100503220609547610000"},"('R', -17, 3)":{"1":"-698795548768186413914119195999489848415253965902941/1917821446968512775514563885100503220609547610000"},"('R', -16, 3)":{"1":"41311147339892053650349177442326455098017525611823/112813026292265457383209640300029601212326330000"},"('R', -15, 3)":{"1":"-4400628028385248545334877705869251669098338066235113/11958180786980138482620221871803137728506590980000"},"('R', -14, 3)":{"1":"4422642836444365919279788292404116654529394984632753/11958180786980138482620221871803137728506590980000"},"('R', -13, 3)":{"1":"-261439348183394670946064371077945846686313817883129/703422399234125793095307168929596336970975940000"},"('R', -12, 3)":{"1":"4466585133016436050171732755678568618206962611125343/11958180786980138482620221871803137728506590980000"},"('R', -11, 3)":{"1":"-76075925312928029403902400487211057513440645362377/202681030287798957332546133420392164889942220000"},"('R', -10, 3)":{"1":"4510603317019283826278962477978833511523021073331243/11958180786980138482620221871803137728506590980000"},"('R', -9, 3)":{"1":"-267416529186671423389461592384863249294465622569023777/705532666431828170474593090436385125981888867820000"},"('R', -8, 3)":{"1":"268718155308380036776907858985474537359140297871571317/705532666431828170474593090436385125981888867820000"},"('R', -7, 3)":{"1":"-16470280761969938813422662917300830816191326712037466987/43037492652341518398950178516619492684895220937020000"},"('R', -6, 3)":{"1":"16549268233124811282734931973802256571845335718690589187/43037492652341518398950178516619492684895220937020000"},"('R', -5, 3)":{"1":"-16627300744906421252637367833286455186351632642274998987/43037492652341518398950178516619492684895220937020000"},"('R', -4, 3)":{"1":"66822944180981268232685953604440618989649535959329058373/172149970609366073595800714066477970739580883748080000"},"('R', -3, 3)":{"1":"-67132808533325059921034034657302658677121875084684104613/172149970609366073595800714066477970739580883748080000"},"('R', -2, 3)":{"1":"67443921464881597961094554175800984643625050277851086213/172149970609366073595800714066477970739580883748080000"},"('R', -1, 3)":{"1":"-4539326613292246721298462686684503947305465217287016121871/11534048030827526930918647842454024039551919211121360000"},"('R', 0, 3)":{"1":"77519561954174625083963483714013031581871531156927627890607/196078816524067957825617013321718408672382626589063120000"},"('BA', 0, (), ((0, 2),), -68, 1)":{"1":"120230445856653419028007448926779149989842782706960378496/1531865754094280920512632916575925067752989270227055625","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -67, 1)":{"1":"-1109782457946550421959102220398607422892449810019650973446/1531865754094280920512632916575925067752989270227055625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -66, 1)":{"1":"342984758748336516013523518913259054626707617762437689/341248775694872114170780333387374708788814718250625","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -65, 1)":{"1":"-803842707074849782664214700885196182138764563599199453/682497551389744228341560666774749417577629436501250","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -64, 1)":{"1":"1774067694355036277883189672459038937450848916096565981/1364995102779488456683121333549498835155258873002500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -63, 1)":{"1":"-1900404661209878506534561262212884496451563925086534171/1364995102779488456683121333549498835155258873002500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -62, 1)":{"1":"2000765944248703253644880867434156793206392434156407621/1364995102779488456683121333549498835155258873002500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -61, 1)":{"1":"-2082947530932477328275024480722441132474335737651865471/1364995102779488456683121333549498835155258873002500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -60, 1)":{"1":"1156518806555147739488212807879281021722513257316927/733671111410636096040376959714860970252759405000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -59, 1)":{"1":"-1187926678878873863865212688983703432634594373753477/733671111410636096040376959714860970252759405000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -58, 1)":{"1":"349018773544590847538299860677562827550296221097/210764467512391869014759253006280083382005000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -57, 1)":{"1":"-355749281778937858577249057190135815964406500197/210764467512391869014759253006280083382005000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -56, 1)":{"1":"361626176124882653171790406913501119976803666547/210764467512391869014759253006280083382005000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -55, 1)":{"1":"-183390958592277787539122145621884294834691825211/105382233756195934507379626503140041691002500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -54, 1)":{"1":"185659657612805925542434921076831015388268134901/105382233756195934507379626503140041691002500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -53, 1)":{"1":"-187659837978625880341144296904521991484068615711/105382233756195934507379626503140041691002500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -52, 1)":{"1":"269738941660532761054325535572983840213049791/150063700614020554656289962980619496890000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -51, 1)":{"1":"-271953420677115280761123378886781948193387091/150063700614020554656289962980619496890000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -50, 1)":{"1":"273901277013114675989152726545899804753274091/150063700614020554656289962980619496890000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -49, 1)":{"1":"-275608640831306665425812801346262688001415411/150063700614020554656289962980619496890000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -48, 1)":{"1":"807864611069500094779923662108451733231177/437503500332421442146617967873526230000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -47, 1)":{"1":"-355085257285508864909958027965366281486654/191407781395434380939145360944667725625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -46, 1)":{"1":"29342423824680956817442876220385314617/15754375192018962174504741836673750","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -45, 1)":{"1":"-14720374084660561026730793346906425321/7877187596009481087252370918336875","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -44, 1)":{"1":"118090456730307663869300533891636982923/63017500768075848698018967346695000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -43, 1)":{"1":"-1301925104623873216421539625842711745627/693192508448834335678208640813645000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -42, 1)":{"1":"705371198977182486684357098806273223/374901302568325762941162055605000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -41, 1)":{"1":"-706306015242971036034506548216391723/374901302568325762941162055605000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -40, 1)":{"1":"420555226946118794042462988046733/223022785584964760821631205000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -39, 1)":{"1":"-105196296107898630449194876321757/55755696396241190205407801250","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -38, 1)":{"1":"4046909538030824640071682311242/2144449861393891930977223125","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -37, 1)":{"1":"-8093457252735047150396638564259/4288899722787783861954446250","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -36, 1)":{"1":"23642514567338606415385302119/12531482024215584695265000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -35, 1)":{"1":"-23636984705184384912236188469/12531482024215584695265000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -34, 1)":{"1":"23642881875932941511963774609/12531482024215584695265000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -33, 1)":{"1":"-23636984705184384912236188469/12531482024215584695265000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -32, 1)":{"1":"23642514567338606415385302119/12531482024215584695265000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -31, 1)":{"1":"-8093457252735047150396638564259/4288899722787783861954446250","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -30, 1)":{"1":"4046909538030824640071682311242/2144449861393891930977223125","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -29, 1)":{"1":"-105196296107898630449194876321757/55755696396241190205407801250","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -28, 1)":{"1":"420555226946118794042462988046733/223022785584964760821631205000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -27, 1)":{"1":"-706306015242971036034506548216391723/374901302568325762941162055605000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -26, 1)":{"1":"705371198977182486684357098806273223/374901302568325762941162055605000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -25, 1)":{"1":"-1301925104623873216421539625842711745627/693192508448834335678208640813645000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -24, 1)":{"1":"118090456730307663869300533891636982923/63017500768075848698018967346695000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -23, 1)":{"1":"-14720374084660561026730793346906425321/7877187596009481087252370918336875","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -22, 1)":{"1":"29342423824680956817442876220385314617/15754375192018962174504741836673750","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -21, 1)":{"1":"-355085257285508864909958027965366281486654/191407781395434380939145360944667725625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -20, 1)":{"1":"807864611069500094779923662108451733231177/437503500332421442146617967873526230000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -19, 1)":{"1":"-275608640831306665425812801346262688001415411/150063700614020554656289962980619496890000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -18, 1)":{"1":"273901277013114675989152726545899804753274091/150063700614020554656289962980619496890000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -17, 1)":{"1":"-271953420677115280761123378886781948193387091/150063700614020554656289962980619496890000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -16, 1)":{"1":"269738941660532761054325535572983840213049791/150063700614020554656289962980619496890000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -15, 1)":{"1":"-187659837978625880341144296904521991484068615711/105382233756195934507379626503140041691002500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -14, 1)":{"1":"185659657612805925542434921076831015388268134901/105382233756195934507379626503140041691002500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -13, 1)":{"1":"-183390958592277787539122145621884294834691825211/105382233756195934507379626503140041691002500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -12, 1)":{"1":"361626176124882653171790406913501119976803666547/210764467512391869014759253006280083382005000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -11, 1)":{"1":"-355749281778937858577249057190135815964406500197/210764467512391869014759253006280083382005000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -10, 1)":{"1":"349018773544590847538299860677562827550296221097/210764467512391869014759253006280083382005000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -9, 1)":{"1":"-1187926678878873863865212688983703432634594373753477/733671111410636096040376959714860970252759405000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -8, 1)":{"1":"1156518806555147739488212807879281021722513257316927/733671111410636096040376959714860970252759405000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -7, 1)":{"1":"-2082947530932477328275024480722441132474335737651865471/1364995102779488456683121333549498835155258873002500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -6, 1)":{"1":"2000765944248703253644880867434156793206392434156407621/1364995102779488456683121333549498835155258873002500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -5, 1)":{"1":"-1900404661209878506534561262212884496451563925086534171/1364995102779488456683121333549498835155258873002500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -4, 1)":{"1":"1774067694355036277883189672459038937450848916096565981/1364995102779488456683121333549498835155258873002500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -3, 1)":{"1":"-803842707074849782664214700885196182138764563599199453/682497551389744228341560666774749417577629436501250","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -2, 1)":{"1":"342984758748336516013523518913259054626707617762437689/341248775694872114170780333387374708788814718250625","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -1, 1)":{"1":"-1109782457946550421959102220398607422892449810019650973446/1531865754094280920512632916575925067752989270227055625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), 0, 1)":{"1":"120230445856653419028007448926779149989842782706960378496/1531865754094280920512632916575925067752989270227055625","pi2":"-16/3"},"('BA', 1, (2,), ((0, 1),), -68, 1)":{"1":"14094018321907827923954201611/45840209047968224492628025"},"('BA', 1, (), ((0, 3),), -68, 1)":{"1":"-14094018321907827923954201611/91680418095936448985256050"},"('BA', 1, (1,), ((0, 2),), -68, 1)":{"1":"14094018321907827923954201611/45840209047968224492628025"},"('BA', 1, (1,), ((0, 1),), -68, 2)":{"1":"14094018321907827923954201611/45840209047968224492628025"},"('BA', 1, (), ((0, 2),), -68, 2)":{"1":"-14094018321907827923954201611/91680418095936448985256050"},"('BA', 1, (2,), ((0, 1),), -67, 1)":{"1":"-14050874595745034300902316411/45840209047968224492628025"},"('BA', 1, (), ((0, 3),), -67, 1)":{"1":"19918421353884967035958703611/91680418095936448985256050"},"('BA', 1, (1,), ((0, 2),), -67, 1)":{"1":"-14050874595745034300902316411/45840209047968224492628025"},"('BA', 1, (1,), ((0, 1),), -67, 2)":{"1":"-14050874595745034300902316411/45840209047968224492628025"},"('BA', 1, (), ((0, 2),), -67, 2)":{"1":"16984647974815000668430510011/91680418095936448985256050"},"('BA', 1, (2,), ((0, 1),), -66, 1)":{"1":"209060999005535159677640233/684182224596540664069075"},"('BA', 1, (), ((0, 3),), -66, 1)":{"1":"-340423986128070967178902633/1368364449193081328138150"},"('BA', 1, (1,), ((0, 2),), -66, 1)":{"1":"209060999005535159677640233/684182224596540664069075"},"('BA', 1, (1,), ((0, 1),), -66, 2)":{"1":"209060999005535159677640233/684182224596540664069075"},"('BA', 1, (), ((0, 2),), -66, 2)":{"1":"-274742492566803063428271433/1368364449193081328138150"},"('BA', 1, (2,), ((0, 1),), -65, 1)":{"1":"-625192648726870088010174299/2052546673789621992207225"},"('BA', 1, (), ((0, 3),), -65, 1)":{"1":"1106856934842834715514803099/4105093347579243984414450"},"('BA', 1, (1,), ((0, 2),), -65, 1)":{"1":"-625192648726870088010174299/2052546673789621992207225"},"('BA', 1, (1,), ((0, 1),), -65, 2)":{"1":"-625192648726870088010174299/2052546673789621992207225"},"('BA', 1, (), ((0, 2),), -65, 2)":{"1":"288674930594950800587496233/1368364449193081328138150"},"('BA', 1, (2,), ((0, 1),), -64, 1)":{"1":"623171679694215690971693339/2052546673789621992207225"},"('BA', 1, (), ((0, 3),), -64, 1)":{"1":"-1170517459371448222226953339/4105093347579243984414450"},"('BA', 1, (1,), ((0, 2),), -64, 1)":{"1":"623171679694215690971693339/2052546673789621992207225"},"('BA', 1, (1,), ((0, 1),), -64, 2)":{"1":"623171679694215690971693339/2052546673789621992207225"},"('BA', 1, (), ((0, 2),), -64, 2)":{"1":"-298948189844277318866441113/1368364449193081328138150"},"('BA', 1, (2,), ((0, 1),), -63, 1)":{"1":"-621119133020426068979486114/2052546673789621992207225"},"('BA', 1, (), ((0, 3),), -63, 1)":{"1":"610505053773336461617625537/2052546673789621992207225"},"('BA', 1, (1,), ((0, 2),), -63, 1)":{"1":"-621119133020426068979486114/2052546673789621992207225"},"('BA', 1, (1,), ((0, 1),), -63, 2)":{"1":"-621119133020426068979486114/2052546673789621992207225"},"('BA', 1, (), ((0, 2),), -63, 2)":{"1":"153510770047258249351228099/684182224596540664069075"},"('BA', 1, (2,), ((0, 1),), -62, 1)":{"1":"1857102018722109835152683942/6157640021368865976621675"},"('BA', 1, (), ((0, 3),), -62, 1)":{"1":"-1894068964711693102710620611/6157640021368865976621675"},"('BA', 1, (1,), ((0, 2),), -62, 1)":{"1":"1857102018722109835152683942/6157640021368865976621675"},"('BA', 1, (1,), ((0, 1),), -62, 2)":{"1":"1857102018722109835152683942/6157640021368865976621675"},"('BA', 1, (), ((0, 2),), -62, 2)":{"1":"-1411309987036374010143481291/6157640021368865976621675"},"('BA', 1, (2,), ((0, 1),), -61, 1)":{"1":"-1850745745151664554144558342/6157640021368865976621675"},"('BA', 1, (), ((0, 3),), -61, 1)":{"1":"1947189250978985808278527411/6157640021368865976621675"},"('BA', 1, (1,), ((0, 2),), -61, 1)":{"1":"-1850745745151664554144558342/6157640021368865976621675"},"('BA', 1, (1,), ((0, 1),), -61, 2)":{"1":"-1850745745151664554144558342/6157640021368865976621675"},"('BA', 1, (), ((0, 2),), -61, 2)":{"1":"1436281061777409042675403291/6157640021368865976621675"},"('BA', 1, (2,), ((0, 1),), -60, 1)":{"1":"30234184760248301634053822/100944918383096163551175"},"('BA', 1, (), ((0, 3),), -60, 1)":{"1":"-32675739897732420637014151/100944918383096163551175"},"('BA', 1, (1,), ((0, 2),), -60, 1)":{"1":"30234184760248301634053822/100944918383096163551175"},"('BA', 1, (1,), ((0, 1),), -60, 2)":{"1":"30234184760248301634053822/100944918383096163551175"},"('BA', 1, (), ((0, 2),), -60, 2)":{"1":"-23896416138928285727020531/100944918383096163551175"},"('BA', 1, (2,), ((0, 1),), -59, 1)":{"1":"-30126510180639665726265902/100944918383096163551175"},"('BA', 1, (), ((0, 3),), -59, 1)":{"1":"33339733138652342068372991/100944918383096163551175"},"('BA', 1, (1,), ((0, 2),), -59, 1)":{"1":"-30126510180639665726265902/100944918383096163551175"},"('BA', 1, (1,), ((0, 1),), -59, 2)":{"1":"-30126510180639665726265902/100944918383096163551175"},"('BA', 1, (), ((0, 2),), -59, 2)":{"1":"8067164704828695821917657/33648306127698721183725"},"('BA', 1, (2,), ((0, 1),), -58, 1)":{"1":"508762891663666223321578/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -58, 1)":{"1":"-575102217458686071863629/1710930820052477348325"},"('BA', 1, (1,), ((0, 2),), -58, 1)":{"1":"508762891663666223321578/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -58, 2)":{"1":"508762891663666223321578/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -58, 2)":{"1":"-138247277215086530587403/570310273350825782775"},"('BA', 1, (2,), ((0, 1),), -57, 1)":{"1":"-506874968000160041419978/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -57, 1)":{"1":"584112762216329212757629/1710930820052477348325"},"('BA', 1, (1,), ((0, 2),), -57, 1)":{"1":"-506874968000160041419978/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -57, 2)":{"1":"-506874968000160041419978/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -57, 2)":{"1":"139591707702734872244603/570310273350825782775"},"('BA', 1, (2,), ((0, 1),), -56, 1)":{"1":"504953922868873049309578/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -56, 1)":{"1":"-592277204024298929226829/1710930820052477348325"},"('BA', 1, (1,), ((0, 2),), -56, 1)":{"1":"504953922868873049309578/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -56, 2)":{"1":"504953922868873049309578/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -56, 2)":{"1":"-140792360909789242313603/570310273350825782775"},"('BA', 1, (2,), ((0, 1),), -55, 1)":{"1":"-502998573360241646625778/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -55, 1)":{"1":"599722573307164654830529/1710930820052477348325"},"('BA', 1, (1,), ((0, 2),), -55, 1)":{"1":"-502998573360241646625778/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -55, 2)":{"1":"-502998573360241646625778/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -55, 2)":{"1":"141870309997880913023903/570310273350825782775"},"('BA', 1, (2,), ((0, 1),), -54, 1)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -54, 1)":{"1":"-606548520682750642381249/1710930820052477348325"},"('BA', 1, (1,), ((0, 2),), -54, 1)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -54, 2)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -54, 2)":{"1":"-142842059450655307084943/570310273350825782775"},"('BA', 1, (2,), ((0, 1),), -53, 1)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (), ((0, 3),), -53, 1)":{"1":"1838503821753719233027507/5132792460157432044975"},"('BA', 1, (1,), ((0, 2),), -53, 1)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (1,), ((0, 1),), -53, 2)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (), ((0, 2),), -53, 2)":{"1":"1293486837513029214618967/5132792460157432044975"},"('BA', 1, (2,), ((0, 1),), -52, 1)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (), ((0, 3),), -52, 1)":{"1":"-35017659379058546500019/96845140757687397075"},"('BA', 1, (1,), ((0, 2),), -52, 1)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -52, 2)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (), ((0, 2),), -52, 2)":{"1":"-24540629772247133622689/96845140757687397075"},"('BA', 1, (2,), ((0, 1),), -51, 1)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (), ((0, 3),), -51, 1)":{"1":"35322655840449272420219/96845140757687397075"},"('BA', 1, (1,), ((0, 2),), -51, 1)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -51, 2)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (), ((0, 2),), -51, 2)":{"1":"1450784088123175140217/5696772985746317475"},"('BA', 1, (2,), ((0, 1),), -50, 1)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (), ((0, 3),), -50, 1)":{"1":"-35606228540184200223419/96845140757687397075"},"('BA', 1, (1,), ((0, 2),), -50, 1)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -50, 2)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (), ((0, 2),), -50, 2)":{"1":"-24774733058704127592089/96845140757687397075"},"('BA', 1, (2,), ((0, 1),), -49, 1)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (), ((0, 3),), -49, 1)":{"1":"35870462861072543100491/96845140757687397075"},"('BA', 1, (1,), ((0, 2),), -49, 1)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -49, 2)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (), ((0, 2),), -49, 2)":{"1":"24875859774105839063561/96845140757687397075"},"('BA', 1, (2,), ((0, 1),), -48, 1)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (), ((0, 3),), -48, 1)":{"1":"-5159588786469720113933/13835020108241056725"},"('BA', 1, (1,), ((0, 2),), -48, 1)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (1,), ((0, 1),), -48, 2)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (), ((0, 2),), -48, 2)":{"1":"-3566795170444148132183/13835020108241056725"},"('BA', 1, (2,), ((0, 1),), -47, 1)":{"1":"-561365202194213936938/1976431444034436675"},"('BA', 1, (), ((0, 3),), -47, 1)":{"1":"5192529310536960725183/13835020108241056725"},"('BA', 1, (1,), ((0, 2),), -47, 1)":{"1":"-561365202194213936938/1976431444034436675"},"('BA', 1, (1,), ((0, 1),), -47, 2)":{"1":"-561365202194213936938/1976431444034436675"},"('BA', 1, (), ((0, 2),), -47, 2)":{"1":"3578653759108354752233/13835020108241056725"},"('BA', 1, (2,), ((0, 1),), -46, 1)":{"1":"11886678538121254454/42051732851796525"},"('BA', 1, (), ((0, 3),), -46, 1)":{"1":"-111135256459619835889/294362129962575675"},"('BA', 1, (1,), ((0, 2),), -46, 1)":{"1":"11886678538121254454/42051732851796525"},"('BA', 1, (1,), ((0, 1),), -46, 2)":{"1":"11886678538121254454/42051732851796525"},"('BA', 1, (), ((0, 2),), -46, 2)":{"1":"-76369315671522113239/294362129962575675"},"('BA', 1, (2,), ((0, 1),), -45, 1)":{"1":"-11828171779370928854/42051732851796525"},"('BA', 1, (), ((0, 3),), -45, 1)":{"1":"111749577426498254689/294362129962575675"},"('BA', 1, (1,), ((0, 2),), -45, 1)":{"1":"-11828171779370928854/42051732851796525"},"('BA', 1, (1,), ((0, 1),), -45, 2)":{"1":"-11828171779370928854/42051732851796525"},"('BA', 1, (), ((0, 2),), -45, 2)":{"1":"76574089327148252839/294362129962575675"},"('BA', 1, (2,), ((0, 1),), -44, 1)":{"1":"11768364870426151574/42051732851796525"},"('BA', 1, (), ((0, 3),), -44, 1)":{"1":"-112325218925091736009/294362129962575675"},"('BA', 1, (1,), ((0, 2),), -44, 1)":{"1":"11768364870426151574/42051732851796525"},"('BA', 1, (1,), ((0, 1),), -44, 2)":{"1":"11768364870426151574/42051732851796525"},"('BA', 1, (), ((0, 2),), -44, 2)":{"1":"-76757247985791633259/294362129962575675"},"('BA', 1, (2,), ((0, 1),), -43, 1)":{"1":"-1064290792140982834/3822884804708775"},"('BA', 1, (), ((0, 3),), -43, 1)":{"1":"112864704428732238337/294362129962575675"},"('BA', 1, (1,), ((0, 2),), -43, 1)":{"1":"-1064290792140982834/3822884804708775"},"('BA', 1, (1,), ((0, 1),), -43, 2)":{"1":"-1064290792140982834/3822884804708775"},"('BA', 1, (), ((0, 2),), -43, 2)":{"1":"76919949963080038723/294362129962575675"},"('BA', 1, (2,), ((0, 1),), -42, 1)":{"1":"24618625978670038/88904297783925"},"('BA', 1, (), ((0, 3),), -42, 1)":{"1":"-2636516928918974659/6845630929362225"},"('BA', 1, (1,), ((0, 2),), -42, 1)":{"1":"24618625978670038/88904297783925"},"('BA', 1, (1,), ((0, 1),), -42, 2)":{"1":"24618625978670038/88904297783925"},"('BA', 1, (), ((0, 2),), -42, 2)":{"1":"-1792167014548885561/6845630929362225"},"('BA', 1, (2,), ((0, 1),), -41, 1)":{"1":"-171382069340995066/622330084487475"},"('BA', 1, (), ((0, 3),), -41, 1)":{"1":"126072756706528679/325982425207725"},"('BA', 1, (1,), ((0, 2),), -41, 1)":{"1":"-171382069340995066/622330084487475"},"('BA', 1, (1,), ((0, 1),), -41, 2)":{"1":"-171382069340995066/622330084487475"},"('BA', 1, (), ((0, 2),), -41, 2)":{"1":"1795064636106287561/6845630929362225"},"('BA', 1, (2,), ((0, 1),), -40, 1)":{"1":"4156356762387626/15178782548475"},"('BA', 1, (), ((0, 3),), -40, 1)":{"1":"-21608391185284633/55655536011075"},"('BA', 1, (1,), ((0, 2),), -40, 1)":{"1":"4156356762387626/15178782548475"},"('BA', 1, (1,), ((0, 1),), -40, 2)":{"1":"4156356762387626/15178782548475"},"('BA', 1, (), ((0, 2),), -40, 2)":{"1":"-43842567874492921/166966608033225"},"('BA', 1, (2,), ((0, 1),), -39, 1)":{"1":"-4132070710310066/15178782548475"},"('BA', 1, (), ((0, 3),), -39, 1)":{"1":"21686692766982973/55655536011075"},"('BA', 1, (1,), ((0, 2),), -39, 1)":{"1":"-4132070710310066/15178782548475"},"('BA', 1, (1,), ((0, 1),), -39, 2)":{"1":"-4132070710310066/15178782548475"},"('BA', 1, (), ((0, 2),), -39, 2)":{"1":"43893233603827141/166966608033225"},"('BA', 1, (2,), ((0, 1),), -38, 1)":{"1":"4107161938948466/15178782548475"},"('BA', 1, (), ((0, 3),), -38, 1)":{"1":"-21759758496310333/55655536011075"},"('BA', 1, (1,), ((0, 2),), -38, 1)":{"1":"4107161938948466/15178782548475"},"('BA', 1, (1,), ((0, 1),), -38, 2)":{"1":"4107161938948466/15178782548475"},"('BA', 1, (), ((0, 2),), -38, 2)":{"1":"-43934333076573781/166966608033225"},"('BA', 1, (2,), ((0, 1),), -37, 1)":{"1":"-4081597673603666/15178782548475"},"('BA', 1, (), ((0, 3),), -37, 1)":{"1":"21827792428276333/55655536011075"},"('BA', 1, (1,), ((0, 2),), -37, 1)":{"1":"-4081597673603666/15178782548475"},"('BA', 1, (1,), ((0, 1),), -37, 2)":{"1":"-4081597673603666/15178782548475"},"('BA', 1, (), ((0, 2),), -37, 2)":{"1":"43966082244824581/166966608033225"},"('BA', 1, (2,), ((0, 1),), -36, 1)":{"1":"109603850869418/410237366175"},"('BA', 1, (), ((0, 3),), -36, 1)":{"1":"-591647810342359/1504203675975"},"('BA', 1, (1,), ((0, 2),), -36, 1)":{"1":"109603850869418/410237366175"},"('BA', 1, (1,), ((0, 1),), -36, 2)":{"1":"109603850869418/410237366175"},"('BA', 1, (), ((0, 2),), -36, 2)":{"1":"-1188882305404438/4512611027925"},"('BA', 1, (2,), ((0, 1),), -35, 1)":{"1":"-108874539996218/410237366175"},"('BA', 1, (), ((0, 3),), -35, 1)":{"1":"53929816718269/136745788725"},"('BA', 1, (1,), ((0, 2),), -35, 1)":{"1":"-108874539996218/410237366175"},"('BA', 1, (1,), ((0, 1),), -35, 2)":{"1":"-108874539996218/410237366175"},"('BA', 1, (), ((0, 2),), -35, 2)":{"1":"108113360076458/410237366175"},"('BA', 1, (2,), ((0, 1),), -34, 1)":{"1":"108124391669498/410237366175"},"('BA', 1, (), ((0, 3),), -34, 1)":{"1":"-54062195834749/136745788725"},"('BA', 1, (1,), ((0, 2),), -34, 1)":{"1":"108124391669498/410237366175"},"('BA', 1, (1,), ((0, 1),), -34, 2)":{"1":"108124391669498/410237366175"},"('BA', 1, (), ((0, 2),), -34, 2)":{"1":"-108124391669498/410237366175"},"('BA', 1, (2,), ((0, 1),), -33, 1)":{"1":"-108874539996218/410237366175"},"('BA', 1, (), ((0, 3),), -33, 1)":{"1":"54944723277949/136745788725"},"('BA', 1, (1,), ((0, 2),), -33, 1)":{"1":"-108874539996218/410237366175"},"('BA', 1, (1,), ((0, 1),), -33, 2)":{"1":"-108874539996218/410237366175"},"('BA', 1, (), ((0, 2),), -33, 2)":{"1":"109635719915978/410237366175"},"('BA', 1, (2,), ((0, 1),), -32, 1)":{"1":"109603850869418/410237366175"},"('BA', 1, (), ((0, 3),), -32, 1)":{"1":"-204664849740413/501401225325"},"('BA', 1, (1,), ((0, 2),), -32, 1)":{"1":"109603850869418/410237366175"},"('BA', 1, (1,), ((0, 1),), -32, 2)":{"1":"109603850869418/410237366175"},"('BA', 1, (), ((0, 2),), -32, 2)":{"1":"-1222402413722758/4512611027925"},"('BA', 1, (2,), ((0, 1),), -31, 1)":{"1":"-4081597673603666/15178782548475"},"('BA', 1, (), ((0, 3),), -31, 1)":{"1":"7689927327121331/18551845337025"},"('BA', 1, (1,), ((0, 2),), -31, 1)":{"1":"-4081597673603666/15178782548475"},"('BA', 1, (1,), ((0, 1),), -31, 2)":{"1":"-4081597673603666/15178782548475"},"('BA', 1, (), ((0, 2),), -31, 2)":{"1":"45829066574456071/166966608033225"},"('BA', 1, (2,), ((0, 1),), -30, 1)":{"1":"4107161938948466/15178782548475"},"('BA', 1, (), ((0, 3),), -30, 1)":{"1":"-7806340944040931/18551845337025"},"('BA', 1, (1,), ((0, 2),), -30, 1)":{"1":"4107161938948466/15178782548475"},"('BA', 1, (1,), ((0, 1),), -30, 2)":{"1":"4107161938948466/15178782548475"},"('BA', 1, (), ((0, 2),), -30, 2)":{"1":"-46423229580292471/166966608033225"},"('BA', 1, (2,), ((0, 1),), -29, 1)":{"1":"-4132070710310066/15178782548475"},"('BA', 1, (), ((0, 3),), -29, 1)":{"1":"7922028348809251/18551845337025"},"('BA', 1, (1,), ((0, 2),), -29, 1)":{"1":"-4132070710310066/15178782548475"},"('BA', 1, (1,), ((0, 1),), -29, 2)":{"1":"-4132070710310066/15178782548475"},"('BA', 1, (), ((0, 2),), -29, 2)":{"1":"47012322022994311/166966608033225"},"('BA', 1, (2,), ((0, 1),), -28, 1)":{"1":"4156356762387626/15178782548475"},"('BA', 1, (), ((0, 3),), -28, 1)":{"1":"-8037177733659751/18551845337025"},"('BA', 1, (1,), ((0, 2),), -28, 1)":{"1":"4156356762387626/15178782548475"},"('BA', 1, (1,), ((0, 1),), -28, 2)":{"1":"4156356762387626/15178782548475"},"('BA', 1, (), ((0, 2),), -28, 2)":{"1":"-47597280898034851/166966608033225"},"('BA', 1, (2,), ((0, 1),), -27, 1)":{"1":"-171382069340995066/622330084487475"},"('BA', 1, (), ((0, 3),), -27, 1)":{"1":"334231155268414991/760625658818025"},"('BA', 1, (1,), ((0, 2),), -27, 1)":{"1":"-171382069340995066/622330084487475"},"('BA', 1, (1,), ((0, 1),), -27, 2)":{"1":"-171382069340995066/622330084487475"},"('BA', 1, (), ((0, 2),), -27, 2)":{"1":"282191555627943413/977947275623175"},"('BA', 1, (2,), ((0, 1),), -26, 1)":{"1":"24618625978670038/88904297783925"},"('BA', 1, (), ((0, 3),), -26, 1)":{"1":"-3050385672153804119/6845630929362225"},"('BA', 1, (1,), ((0, 2),), -26, 1)":{"1":"24618625978670038/88904297783925"},"('BA', 1, (1,), ((0, 1),), -26, 2)":{"1":"24618625978670038/88904297783925"},"('BA', 1, (), ((0, 2),), -26, 2)":{"1":"-666367128722100097/2281876976454075"},"('BA', 1, (2,), ((0, 1),), -25, 1)":{"1":"-1064290792140982834/3822884804708775"},"('BA', 1, (), ((0, 3),), -25, 1)":{"1":"132986468555834796317/294362129962575675"},"('BA', 1, (1,), ((0, 2),), -25, 1)":{"1":"-1064290792140982834/3822884804708775"},"('BA', 1, (1,), ((0, 1),), -25, 2)":{"1":"-1064290792140982834/3822884804708775"},"('BA', 1, (), ((0, 2),), -25, 2)":{"1":"28993610675543772571/98120709987525225"},"('BA', 1, (2,), ((0, 1),), -24, 1)":{"1":"11768364870426151574/42051732851796525"},"('BA', 1, (), ((0, 3),), -24, 1)":{"1":"-26962088670771489409/58872425992515135"},"('BA', 1, (1,), ((0, 2),), -24, 1)":{"1":"11768364870426151574/42051732851796525"},"('BA', 1, (1,), ((0, 1),), -24, 2)":{"1":"11768364870426151574/42051732851796525"},"('BA', 1, (), ((0, 2),), -24, 2)":{"1":"-29333286733391496259/98120709987525225"},"('BA', 1, (2,), ((0, 1),), -23, 1)":{"1":"-11828171779370928854/42051732851796525"},"('BA', 1, (), ((0, 3),), -23, 1)":{"1":"27328405988058250249/58872425992515135"},"('BA', 1, (1,), ((0, 2),), -23, 1)":{"1":"-11828171779370928854/42051732851796525"},"('BA', 1, (1,), ((0, 1),), -23, 2)":{"1":"-11828171779370928854/42051732851796525"},"('BA', 1, (), ((0, 2),), -23, 2)":{"1":"29673438528014917039/98120709987525225"},"('BA', 1, (2,), ((0, 1),), -22, 1)":{"1":"11886678538121254454/42051732851796525"},"('BA', 1, (), ((0, 3),), -22, 1)":{"1":"-27696998568185301529/58872425992515135"},"('BA', 1, (1,), ((0, 2),), -22, 1)":{"1":"11886678538121254454/42051732851796525"},"('BA', 1, (1,), ((0, 1),), -22, 2)":{"1":"11886678538121254454/42051732851796525"},"('BA', 1, (), ((0, 2),), -22, 2)":{"1":"-30014727954058483039/98120709987525225"},"('BA', 1, (2,), ((0, 1),), -21, 1)":{"1":"-561365202194213936938/1976431444034436675"},"('BA', 1, (), ((0, 3),), -21, 1)":{"1":"1319227987108306390103/2767004021648211345"},"('BA', 1, (1,), ((0, 2),), -21, 1)":{"1":"-561365202194213936938/1976431444034436675"},"('BA', 1, (1,), ((0, 1),), -21, 2)":{"1":"-561365202194213936938/1976431444034436675"},"('BA', 1, (), ((0, 2),), -21, 2)":{"1":"1426819690536880121633/4611673369413685575"},"('BA', 1, (2,), ((0, 1),), -20, 1)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (), ((0, 3),), -20, 1)":{"1":"-1336884108008347357733/2767004021648211345"},"('BA', 1, (1,), ((0, 2),), -20, 1)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (1,), ((0, 1),), -20, 2)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (), ((0, 2),), -20, 2)":{"1":"-1443070349076718823183/4611673369413685575"},"('BA', 1, (2,), ((0, 1),), -19, 1)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (), ((0, 3),), -19, 1)":{"1":"9483415452352453411859/19369028151537479415"},"('BA', 1, (1,), ((0, 2),), -19, 1)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -19, 2)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (), ((0, 2),), -19, 2)":{"1":"10216388991483567014321/32281713585895799025"},"('BA', 1, (2,), ((0, 1),), -18, 1)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (), ((0, 3),), -18, 1)":{"1":"-9610639384632025908227/19369028151537479415"},"('BA', 1, (1,), ((0, 2),), -18, 1)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -18, 2)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (), ((0, 2),), -18, 2)":{"1":"-10332739083397364083649/32281713585895799025"},"('BA', 1, (2,), ((0, 1),), -17, 1)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (), ((0, 3),), -17, 1)":{"1":"9740272618796564332547/19369028151537479415"},"('BA', 1, (1,), ((0, 2),), -17, 1)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -17, 2)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (), ((0, 2),), -17, 2)":{"1":"1161210486105953777961/3586857065099533225"},"('BA', 1, (2,), ((0, 1),), -16, 1)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (), ((0, 3),), -16, 1)":{"1":"-9872788322711155594427/19369028151537479415"},"('BA', 1, (1,), ((0, 2),), -16, 1)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -16, 2)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (), ((0, 2),), -16, 2)":{"1":"-1174584107018361087361/3586857065099533225"},"('BA', 1, (2,), ((0, 1),), -15, 1)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (), ((0, 3),), -15, 1)":{"1":"530463059576063188847011/1026558492031486408995"},"('BA', 1, (1,), ((0, 2),), -15, 1)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (1,), ((0, 1),), -15, 2)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (), ((0, 2),), -15, 2)":{"1":"62977502799123243341583/190103424450275260925"},"('BA', 1, (2,), ((0, 1),), -14, 1)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -14, 1)":{"1":"-179294899088867311677841/342186164010495469665"},"('BA', 1, (1,), ((0, 2),), -14, 1)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -14, 2)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -14, 2)":{"1":"-573489165732758879258807/1710930820052477348325"},"('BA', 1, (2,), ((0, 1),), -13, 1)":{"1":"-502998573360241646625778/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -13, 1)":{"1":"181854629354712057009361/342186164010495469665"},"('BA', 1, (1,), ((0, 2),), -13, 1)":{"1":"-502998573360241646625778/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -13, 2)":{"1":"-502998573360241646625778/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -13, 2)":{"1":"580386216726840554179847/1710930820052477348325"},"('BA', 1, (2,), ((0, 1),), -12, 1)":{"1":"504953922868873049309578/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -12, 1)":{"1":"-184516912916464043740381/342186164010495469665"},"('BA', 1, (1,), ((0, 2),), -12, 1)":{"1":"504953922868873049309578/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -12, 2)":{"1":"504953922868873049309578/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -12, 2)":{"1":"-587530763008378371678347/1710930820052477348325"},"('BA', 1, (2,), ((0, 1),), -11, 1)":{"1":"-506874968000160041419978/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -11, 1)":{"1":"187302428356830182300461/342186164010495469665"},"('BA', 1, (1,), ((0, 2),), -11, 1)":{"1":"-506874968000160041419978/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -11, 2)":{"1":"-506874968000160041419978/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -11, 2)":{"1":"594974812892115466106147/1710930820052477348325"},"('BA', 1, (2,), ((0, 1),), -10, 1)":{"1":"508762891663666223321578/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -10, 1)":{"1":"-190237291506462519620221/342186164010495469665"},"('BA', 1, (1,), ((0, 2),), -10, 1)":{"1":"508762891663666223321578/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -10, 2)":{"1":"508762891663666223321578/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -10, 2)":{"1":"-602783951682072854880947/1710930820052477348325"},"('BA', 1, (2,), ((0, 1),), -9, 1)":{"1":"-30126510180639665726265902/100944918383096163551175"},"('BA', 1, (), ((0, 3),), -9, 1)":{"1":"11407959480653331022084943/20188983676619232710235"},"('BA', 1, (1,), ((0, 2),), -9, 1)":{"1":"-30126510180639665726265902/100944918383096163551175"},"('BA', 1, (1,), ((0, 1),), -9, 2)":{"1":"-30126510180639665726265902/100944918383096163551175"},"('BA', 1, (), ((0, 2),), -9, 2)":{"1":"36051526246793243986778833/100944918383096163551175"},"('BA', 1, (2,), ((0, 1),), -8, 1)":{"1":"30234184760248301634053822/100944918383096163551175"},"('BA', 1, (), ((0, 3),), -8, 1)":{"1":"-11605362876602496853029463/20188983676619232710235"},"('BA', 1, (1,), ((0, 2),), -8, 1)":{"1":"30234184760248301634053822/100944918383096163551175"},"('BA', 1, (1,), ((0, 1),), -8, 2)":{"1":"30234184760248301634053822/100944918383096163551175"},"('BA', 1, (), ((0, 2),), -8, 2)":{"1":"-12190651127189439180362371/33648306127698721183725"},"('BA', 1, (2,), ((0, 1),), -7, 1)":{"1":"-1850745745151664554144558342/6157640021368865976621675"},"('BA', 1, (), ((0, 3),), -7, 1)":{"1":"721009596895201570831029523/1231528004273773195324335"},"('BA', 1, (1,), ((0, 2),), -7, 1)":{"1":"-1850745745151664554144558342/6157640021368865976621675"},"('BA', 1, (1,), ((0, 1),), -7, 2)":{"1":"-1850745745151664554144558342/6157640021368865976621675"},"('BA', 1, (), ((0, 2),), -7, 2)":{"1":"755070142841973355204571131/2052546673789621992207225"},"('BA', 1, (2,), ((0, 1),), -6, 1)":{"1":"1857102018722109835152683942/6157640021368865976621675"},"('BA', 1, (), ((0, 3),), -6, 1)":{"1":"-735447418290927280549486243/1231528004273773195324335"},"('BA', 1, (1,), ((0, 2),), -6, 1)":{"1":"1857102018722109835152683942/6157640021368865976621675"},"('BA', 1, (1,), ((0, 1),), -6, 2)":{"1":"1857102018722109835152683942/6157640021368865976621675"},"('BA', 1, (), ((0, 2),), -6, 2)":{"1":"-767631350135948553387295531/2052546673789621992207225"},"('BA', 1, (2,), ((0, 1),), -5, 1)":{"1":"-621119133020426068979486114/2052546673789621992207225"},"('BA', 1, (), ((0, 3),), -5, 1)":{"1":"250570469057588349064166561/410509334757924398441445"},"('BA', 1, (1,), ((0, 2),), -5, 1)":{"1":"-621119133020426068979486114/2052546673789621992207225"},"('BA', 1, (1,), ((0, 1),), -5, 2)":{"1":"-621119133020426068979486114/2052546673789621992207225"},"('BA', 1, (), ((0, 2),), -5, 2)":{"1":"781705955899077389905287931/2052546673789621992207225"},"('BA', 1, (2,), ((0, 1),), -4, 1)":{"1":"623171679694215690971693339/2052546673789621992207225"},"('BA', 1, (), ((0, 3),), -4, 1)":{"1":"-513702523758769184720641339/821018669515848796882890"},"('BA', 1, (1,), ((0, 2),), -4, 1)":{"1":"623171679694215690971693339/2052546673789621992207225"},"('BA', 1, (1,), ((0, 1),), -4, 2)":{"1":"623171679694215690971693339/2052546673789621992207225"},"('BA', 1, (), ((0, 2),), -4, 2)":{"1":"-1595842149244030807287450017/4105093347579243984414450"},"('BA', 1, (2,), ((0, 1),), -3, 1)":{"1":"-625192648726870088010174299/2052546673789621992207225"},"('BA', 1, (), ((0, 3),), -3, 1)":{"1":"528859791503677162509248539/821018669515848796882890"},"('BA', 1, (1,), ((0, 2),), -3, 1)":{"1":"-625192648726870088010174299/2052546673789621992207225"},"('BA', 1, (1,), ((0, 1),), -3, 2)":{"1":"-625192648726870088010174299/2052546673789621992207225"},"('BA', 1, (), ((0, 2),), -3, 2)":{"1":"1634745803122627950278208497/4105093347579243984414450"},"('BA', 1, (2,), ((0, 1),), -2, 1)":{"1":"209060999005535159677640233/684182224596540664069075"},"('BA', 1, (), ((0, 3),), -2, 1)":{"1":"-182788401581027998177387753/273672889838616265627630"},"('BA', 1, (1,), ((0, 2),), -2, 1)":{"1":"209060999005535159677640233/684182224596540664069075"},"('BA', 1, (1,), ((0, 1),), -2, 2)":{"1":"209060999005535159677640233/684182224596540664069075"},"('BA', 1, (), ((0, 2),), -2, 2)":{"1":"-561501503455337575282289499/1368364449193081328138150"},"('BA', 1, (2,), ((0, 1),), -1, 1)":{"1":"-14050874595745034300902316411/45840209047968224492628025"},"('BA', 1, (), ((0, 3),), -1, 1)":{"1":"12877365244117047753891038971/18336083619187289797051210"},"('BA', 1, (1,), ((0, 2),), -1, 1)":{"1":"-14050874595745034300902316411/45840209047968224492628025"},"('BA', 1, (1,), ((0, 1),), -1, 2)":{"1":"-14050874595745034300902316411/45840209047968224492628025"},"('BA', 1, (), ((0, 2),), -1, 2)":{"1":"39218850408165136535178755633/91680418095936448985256050"},"('BA', 1, (2,), ((0, 1),), 0, 1)":{"1":"14094018321907827923954201611/45840209047968224492628025"},"('BA', 1, (), ((0, 3),), 0, 1)":{"1":"-14094018321907827923954201611/18336083619187289797051210"},"('BA', 1, (1,), ((0, 2),), 0, 1)":{"1":"14094018321907827923954201611/45840209047968224492628025"},"('BA', 1, (1,), ((0, 1),), 0, 2)":{"1":"14094018321907827923954201611/45840209047968224492628025"},"('BA', 1, (), ((0, 2),), 0, 2)":{"1":"-42282054965723483771862604833/91680418095936448985256050"},"('BA', 1, (), ((0, 1),), -68, 3)":{"1":"-14094018321907827923954201611/91680418095936448985256050"},"('BA', 1, (), ((0, 1),), -67, 3)":{"1":"14050874595745034300902316411/91680418095936448985256050"},"('BA', 1, (), ((0, 1),), -66, 3)":{"1":"-209060999005535159677640233/1368364449193081328138150"},"('BA', 1, (), ((0, 1),), -65, 3)":{"1":"625192648726870088010174299/4105093347579243984414450"},"('BA', 1, (), ((0, 1),), -64, 3)":{"1":"-623171679694215690971693339/4105093347579243984414450"},"('BA', 1, (), ((0, 1),), -63, 3)":{"1":"310559566510213034489743057/2052546673789621992207225"},"('BA', 1, (), ((0, 1),), -62, 3)":{"1":"-928551009361054917576341971/6157640021368865976621675"},"('BA', 1, (), ((0, 1),), -61, 3)":{"1":"925372872575832277072279171/6157640021368865976621675"},"('BA', 1, (), ((0, 1),), -60, 3)":{"1":"-15117092380124150817026911/100944918383096163551175"},"('BA', 1, (), ((0, 1),), -59, 3)":{"1":"15063255090319832863132951/100944918383096163551175"},"('BA', 1, (), ((0, 1),), -58, 3)":{"1":"-254381445831833111660789/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -57, 3)":{"1":"253437484000080020709989/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -56, 3)":{"1":"-252476961434436524654789/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -55, 3)":{"1":"251499286680120823312889/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -54, 3)":{"1":"-250503836021181200128409/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -53, 3)":{"1":"748469853272339196210427/5132792460157432044975"},"('BA', 1, (), ((0, 1),), -52, 3)":{"1":"-14063600165435720745359/96845140757687397075"},"('BA', 1, (), ((0, 1),), -51, 3)":{"1":"14004003155738682347159/96845140757687397075"},"('BA', 1, (), ((0, 1),), -50, 3)":{"1":"-13943237577224054960759/96845140757687397075"},"('BA', 1, (), ((0, 1),), -49, 3)":{"1":"13881256687139135026631/96845140757687397075"},"('BA', 1, (), ((0, 1),), -48, 3)":{"1":"-282000222059796592919/1976431444034436675"},"('BA', 1, (), ((0, 1),), -47, 3)":{"1":"280682601097106968469/1976431444034436675"},"('BA', 1, (), ((0, 1),), -46, 3)":{"1":"-5943339269060627227/42051732851796525"},"('BA', 1, (), ((0, 1),), -45, 3)":{"1":"5914085889685464427/42051732851796525"},"('BA', 1, (), ((0, 1),), -44, 3)":{"1":"-5884182435213075787/42051732851796525"},"('BA', 1, (), ((0, 1),), -43, 3)":{"1":"532145396070491417/3822884804708775"},"('BA', 1, (), ((0, 1),), -42, 3)":{"1":"-12309312989335019/88904297783925"},"('BA', 1, (), ((0, 1),), -41, 3)":{"1":"85691034670497533/622330084487475"},"('BA', 1, (), ((0, 1),), -40, 3)":{"1":"-2078178381193813/15178782548475"},"('BA', 1, (), ((0, 1),), -39, 3)":{"1":"2066035355155033/15178782548475"},"('BA', 1, (), ((0, 1),), -38, 3)":{"1":"-2053580969474233/15178782548475"},"('BA', 1, (), ((0, 1),), -37, 3)":{"1":"2040798836801833/15178782548475"},"('BA', 1, (), ((0, 1),), -36, 3)":{"1":"-54801925434709/410237366175"},"('BA', 1, (), ((0, 1),), -35, 3)":{"1":"54437269998109/410237366175"},"('BA', 1, (), ((0, 1),), -34, 3)":{"1":"-54062195834749/410237366175"},"('BA', 1, (), ((0, 1),), -33, 3)":{"1":"54437269998109/410237366175"},"('BA', 1, (), ((0, 1),), -32, 3)":{"1":"-54801925434709/410237366175"},"('BA', 1, (), ((0, 1),), -31, 3)":{"1":"2040798836801833/15178782548475"},"('BA', 1, (), ((0, 1),), -30, 3)":{"1":"-2053580969474233/15178782548475"},"('BA', 1, (), ((0, 1),), -29, 3)":{"1":"2066035355155033/15178782548475"},"('BA', 1, (), ((0, 1),), -28, 3)":{"1":"-2078178381193813/15178782548475"},"('BA', 1, (), ((0, 1),), -27, 3)":{"1":"85691034670497533/622330084487475"},"('BA', 1, (), ((0, 1),), -26, 3)":{"1":"-12309312989335019/88904297783925"},"('BA', 1, (), ((0, 1),), -25, 3)":{"1":"532145396070491417/3822884804708775"},"('BA', 1, (), ((0, 1),), -24, 3)":{"1":"-5884182435213075787/42051732851796525"},"('BA', 1, (), ((0, 1),), -23, 3)":{"1":"5914085889685464427/42051732851796525"},"('BA', 1, (), ((0, 1),), -22, 3)":{"1":"-5943339269060627227/42051732851796525"},"('BA', 1, (), ((0, 1),), -21, 3)":{"1":"280682601097106968469/1976431444034436675"},"('BA', 1, (), ((0, 1),), -20, 3)":{"1":"-282000222059796592919/1976431444034436675"},"('BA', 1, (), ((0, 1),), -19, 3)":{"1":"13881256687139135026631/96845140757687397075"},"('BA', 1, (), ((0, 1),), -18, 3)":{"1":"-13943237577224054960759/96845140757687397075"},"('BA', 1, (), ((0, 1),), -17, 3)":{"1":"14004003155738682347159/96845140757687397075"},"('BA', 1, (), ((0, 1),), -16, 3)":{"1":"-14063600165435720745359/96845140757687397075"},"('BA', 1, (), ((0, 1),), -15, 3)":{"1":"748469853272339196210427/5132792460157432044975"},"('BA', 1, (), ((0, 1),), -14, 3)":{"1":"-250503836021181200128409/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -13, 3)":{"1":"251499286680120823312889/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -12, 3)":{"1":"-252476961434436524654789/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -11, 3)":{"1":"253437484000080020709989/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -10, 3)":{"1":"-254381445831833111660789/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -9, 3)":{"1":"15063255090319832863132951/100944918383096163551175"},"('BA', 1, (), ((0, 1),), -8, 3)":{"1":"-15117092380124150817026911/100944918383096163551175"},"('BA', 1, (), ((0, 1),), -7, 3)":{"1":"925372872575832277072279171/6157640021368865976621675"},"('BA', 1, (), ((0, 1),), -6, 3)":{"1":"-928551009361054917576341971/6157640021368865976621675"},"('BA', 1, (), ((0, 1),), -5, 3)":{"1":"310559566510213034489743057/2052546673789621992207225"},"('BA', 1, (), ((0, 1),), -4, 3)":{"1":"-623171679694215690971693339/4105093347579243984414450"},"('BA', 1, (), ((0, 1),), -3, 3)":{"1":"625192648726870088010174299/4105093347579243984414450"},"('BA', 1, (), ((0, 1),), -2, 3)":{"1":"-209060999005535159677640233/1368364449193081328138150"},"('BA', 1, (), ((0, 1),), -1, 3)":{"1":"14050874595745034300902316411/91680418095936448985256050"},"('BA', 1, (), ((0, 1),), 0, 3)":{"1":"-14094018321907827923954201611/91680418095936448985256050"},"('BA', 1, (-2,), ((0, 1),), -68, 1)":{"1":"-14094018321907827923954201611/45840209047968224492628025"},"('BA', 0, (), ((0, 3),), -68, 1)":{"1":"42282054965723483771862604833/91680418095936448985256050"},"('BA', 1, (-2,), ((0, 1),), -67, 1)":{"1":"14050874595745034300902316411/45840209047968224492628025"},"('BA', 0, (), ((0, 3),), -67, 1)":{"1":"-36285077029095170167650562033/91680418095936448985256050"},"('BA', 1, (-2,), ((0, 1),), -66, 1)":{"1":"-209060999005535159677640233/684182224596540664069075"},"('BA', 0, (), ((0, 3),), -66, 1)":{"1":"495820009894069671531658299/1368364449193081328138150"},"('BA', 1, (-2,), ((0, 1),), -65, 1)":{"1":"625192648726870088010174299/2052546673789621992207225"},"('BA', 0, (), ((0, 3),), -65, 1)":{"1":"-1393913660064645636525894097/4105093347579243984414450"},"('BA', 1, (-2,), ((0, 1),), -64, 1)":{"1":"-623171679694215690971693339/2052546673789621992207225"},"('BA', 0, (), ((0, 3),), -64, 1)":{"1":"1322169259405414541659820017/4105093347579243984414450"},"('BA', 1, (-2,), ((0, 1),), -63, 1)":{"1":"621119133020426068979486114/2052546673789621992207225"},"('BA', 0, (), ((0, 3),), -63, 1)":{"1":"-631733212267515676341346691/2052546673789621992207225"},"('BA', 1, (-2,), ((0, 1),), -62, 1)":{"1":"-1857102018722109835152683942/6157640021368865976621675"},"('BA', 0, (), ((0, 3),), -62, 1)":{"1":"606711690910842189198249091/2052546673789621992207225"},"('BA', 1, (-2,), ((0, 1),), -61, 1)":{"1":"1850745745151664554144558342/6157640021368865976621675"},"('BA', 0, (), ((0, 3),), -61, 1)":{"1":"-584767413108114433336863091/2052546673789621992207225"},"('BA', 1, (-2,), ((0, 1),), -60, 1)":{"1":"-30234184760248301634053822/100944918383096163551175"},"('BA', 0, (), ((0, 3),), -60, 1)":{"1":"9264209874254727543697831/33648306127698721183725"},"('BA', 1, (-2,), ((0, 1),), -59, 1)":{"1":"30126510180639665726265902/100944918383096163551175"},"('BA', 0, (), ((0, 3),), -59, 1)":{"1":"-26913287222626989384158813/100944918383096163551175"},"('BA', 1, (-2,), ((0, 1),), -58, 1)":{"1":"-508762891663666223321578/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -58, 1)":{"1":"442423565868646374779527/1710930820052477348325"},"('BA', 1, (-2,), ((0, 1),), -57, 1)":{"1":"506874968000160041419978/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -57, 1)":{"1":"-429637173783990870082327/1710930820052477348325"},"('BA', 1, (-2,), ((0, 1),), -56, 1)":{"1":"-504953922868873049309578/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -56, 1)":{"1":"417630641713447169392327/1710930820052477348325"},"('BA', 1, (-2,), ((0, 1),), -55, 1)":{"1":"502998573360241646625778/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -55, 1)":{"1":"-406274573413318638421027/1710930820052477348325"},"('BA', 1, (-2,), ((0, 1),), -54, 1)":{"1":"-501007672042362400256818/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -54, 1)":{"1":"395466823401974158132387/1710930820052477348325"},"('BA', 1, (-2,), ((0, 1),), -53, 1)":{"1":"1496939706544678392420854/5132792460157432044975"},"('BA', 0, (), ((0, 3),), -53, 1)":{"1":"-385125197111879183938067/1710930820052477348325"},"('BA', 1, (-2,), ((0, 1),), -52, 1)":{"1":"-28127200330871441490718/96845140757687397075"},"('BA', 0, (), ((0, 3),), -52, 1)":{"1":"7078913760894778827139/32281713585895799025"},"('BA', 1, (-2,), ((0, 1),), -51, 1)":{"1":"28008006311477364694318/96845140757687397075"},"('BA', 0, (), ((0, 3),), -51, 1)":{"1":"-6897785594168485656139/32281713585895799025"},"('BA', 1, (-2,), ((0, 1),), -50, 1)":{"1":"-27886475154448109921518/96845140757687397075"},"('BA', 0, (), ((0, 3),), -50, 1)":{"1":"6722240589570673206539/32281713585895799025"},"('BA', 1, (-2,), ((0, 1),), -49, 1)":{"1":"27762513374278270053262/96845140757687397075"},"('BA', 0, (), ((0, 3),), -49, 1)":{"1":"-6551521295827999002011/32281713585895799025"},"('BA', 1, (-2,), ((0, 1),), -48, 1)":{"1":"-564000444119593185838/1976431444034436675"},"('BA', 0, (), ((0, 3),), -48, 1)":{"1":"912139143734861495933/4611673369413685575"},"('BA', 1, (-2,), ((0, 1),), -47, 1)":{"1":"561365202194213936938/1976431444034436675"},"('BA', 0, (), ((0, 3),), -47, 1)":{"1":"-888861173394011463983/4611673369413685575"},"('BA', 1, (-2,), ((0, 1),), -46, 1)":{"1":"-11886678538121254454/42051732851796525"},"('BA', 0, (), ((0, 3),), -46, 1)":{"1":"18426081024692575489/98120709987525225"},"('BA', 1, (-2,), ((0, 1),), -45, 1)":{"1":"11828171779370928854/42051732851796525"},"('BA', 0, (), ((0, 3),), -45, 1)":{"1":"-17948275828231583089/98120709987525225"},"('BA', 1, (-2,), ((0, 1),), -44, 1)":{"1":"-11768364870426151574/42051732851796525"},"('BA', 0, (), ((0, 3),), -44, 1)":{"1":"17477296420291462009/98120709987525225"},"('BA', 1, (-2,), ((0, 1),), -43, 1)":{"1":"1064290792140982834/3822884804708775"},"('BA', 0, (), ((0, 3),), -43, 1)":{"1":"-17012025853659706033/98120709987525225"},"('BA', 1, (-2,), ((0, 1),), -42, 1)":{"1":"-24618625978670038/88904297783925"},"('BA', 0, (), ((0, 3),), -42, 1)":{"1":"384917157265403731/2281876976454075"},"('BA', 1, (-2,), ((0, 1),), -41, 1)":{"1":"171382069340995066/622330084487475"},"('BA', 0, (), ((0, 3),), -41, 1)":{"1":"-1122877634664789193/6845630929362225"},"('BA', 1, (-2,), ((0, 1),), -40, 1)":{"1":"-4156356762387626/15178782548475"},"('BA', 0, (), ((0, 3),), -40, 1)":{"1":"3802096459524839/23852372576175"},"('BA', 1, (-2,), ((0, 1),), -39, 1)":{"1":"4132070710310066/15178782548475"},"('BA', 0, (), ((0, 3),), -39, 1)":{"1":"-3692211046553219/23852372576175"},"('BA', 1, (-2,), ((0, 1),), -38, 1)":{"1":"-4107161938948466/15178782548475"},"('BA', 0, (), ((0, 3),), -38, 1)":{"1":"3582612452562179/23852372576175"},"('BA', 1, (-2,), ((0, 1),), -37, 1)":{"1":"4081597673603666/15178782548475"},"('BA', 0, (), ((0, 3),), -37, 1)":{"1":"-3473110219207379/23852372576175"},"('BA', 1, (-2,), ((0, 1),), -36, 1)":{"1":"-109603850869418/410237366175"},"('BA', 0, (), ((0, 3),), -36, 1)":{"1":"90905898300017/644658718275"},"('BA', 1, (-2,), ((0, 1),), -35, 1)":{"1":"108874539996218/410237366175"},"('BA', 0, (), ((0, 3),), -35, 1)":{"1":"-7994232833947/58605338025"},"('BA', 1, (-2,), ((0, 1),), -34, 1)":{"1":"-108124391669498/410237366175"},"('BA', 0, (), ((0, 3),), -34, 1)":{"1":"54062195834749/410237366175"},"('BA', 1, (-2,), ((0, 1),), -33, 1)":{"1":"108874539996218/410237366175"},"('BA', 0, (), ((0, 3),), -33, 1)":{"1":"-52914910158589/410237366175"},"('BA', 1, (-2,), ((0, 1),), -32, 1)":{"1":"-109603850869418/410237366175"},"('BA', 0, (), ((0, 3),), -32, 1)":{"1":"569301071463479/4512611027925"},"('BA', 1, (-2,), ((0, 1),), -31, 1)":{"1":"4081597673603666/15178782548475"},"('BA', 0, (), ((0, 3),), -31, 1)":{"1":"-20585802875188673/166966608033225"},"('BA', 1, (-2,), ((0, 1),), -30, 1)":{"1":"-4107161938948466/15178782548475"},"('BA', 0, (), ((0, 3),), -30, 1)":{"1":"20100494160497873/166966608033225"},"('BA', 1, (-2,), ((0, 1),), -29, 1)":{"1":"4132070710310066/15178782548475"},"('BA', 0, (), ((0, 3),), -29, 1)":{"1":"-19607300487538193/166966608033225"},"('BA', 1, (-2,), ((0, 1),), -28, 1)":{"1":"-4156356762387626/15178782548475"},"('BA', 0, (), ((0, 3),), -28, 1)":{"1":"19105249169590013/166966608033225"},"('BA', 1, (-2,), ((0, 1),), -27, 1)":{"1":"171382069340995066/622330084487475"},"('BA', 0, (), ((0, 3),), -27, 1)":{"1":"-762325128086156533/6845630929362225"},"('BA', 1, (-2,), ((0, 1),), -26, 1)":{"1":"-24618625978670038/88904297783925"},"('BA', 0, (), ((0, 3),), -26, 1)":{"1":"740882728561381733/6845630929362225"},"('BA', 1, (-2,), ((0, 1),), -25, 1)":{"1":"1064290792140982834/3822884804708775"},"('BA', 0, (), ((0, 3),), -25, 1)":{"1":"-30914313433876560119/294362129962575675"},"('BA', 1, (-2,), ((0, 1),), -24, 1)":{"1":"-11768364870426151574/42051732851796525"},"('BA', 0, (), ((0, 3),), -24, 1)":{"1":"2722424075646243181/26760193632961425"},"('BA', 1, (-2,), ((0, 1),), -23, 1)":{"1":"11828171779370928854/42051732851796525"},"('BA', 0, (), ((0, 3),), -23, 1)":{"1":"-2632034088263795701/26760193632961425"},"('BA', 1, (-2,), ((0, 1),), -22, 1)":{"1":"-11886678538121254454/42051732851796525"},"('BA', 0, (), ((0, 3),), -22, 1)":{"1":"2538955153888277701/26760193632961425"},"('BA', 1, (-2,), ((0, 1),), -21, 1)":{"1":"561365202194213936938/1976431444034436675"},"('BA', 0, (), ((0, 3),), -21, 1)":{"1":"-1262972895177463166617/13835020108241056725"},"('BA', 1, (-2,), ((0, 1),), -20, 1)":{"1":"-564000444119593185838/1976431444034436675"},"('BA', 0, (), ((0, 3),), -20, 1)":{"1":"1211585677632567813067/13835020108241056725"},"('BA', 1, (-2,), ((0, 1),), -19, 1)":{"1":"27762513374278270053262/96845140757687397075"},"('BA', 0, (), ((0, 3),), -19, 1)":{"1":"-8107949486794273047229/96845140757687397075"},"('BA', 1, (-2,), ((0, 1),), -18, 1)":{"1":"-27886475154448109921518/96845140757687397075"},"('BA', 0, (), ((0, 3),), -18, 1)":{"1":"7719753385736090301901/96845140757687397075"},"('BA', 1, (-2,), ((0, 1),), -17, 1)":{"1":"28008006311477364694318/96845140757687397075"},"('BA', 0, (), ((0, 3),), -17, 1)":{"1":"-7314649528971907725901/96845140757687397075"},"('BA', 1, (-2,), ((0, 1),), -16, 1)":{"1":"-28127200330871441490718/96845140757687397075"},"('BA', 0, (), ((0, 3),), -16, 1)":{"1":"6890459048187105009301/96845140757687397075"},"('BA', 1, (-2,), ((0, 1),), -15, 1)":{"1":"1496939706544678392420854/5132792460157432044975"},"('BA', 0, (), ((0, 3),), -15, 1)":{"1":"-341564115209040840606653/5132792460157432044975"},"('BA', 1, (-2,), ((0, 1),), -14, 1)":{"1":"-501007672042362400256818/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -14, 1)":{"1":"35180282880129414041477/570310273350825782775"},"('BA', 1, (-2,), ((0, 1),), -13, 1)":{"1":"502998573360241646625778/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -13, 1)":{"1":"-32241333315641002734917/570310273350825782775"},"('BA', 1, (-2,), ((0, 1),), -12, 1)":{"1":"-504953922868873049309578/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -12, 1)":{"1":"29107760385141959972417/570310273350825782775"},"('BA', 1, (-2,), ((0, 1),), -11, 1)":{"1":"506874968000160041419978/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -11, 1)":{"1":"-25745931405389723779217/570310273350825782775"},"('BA', 1, (-2,), ((0, 1),), -10, 1)":{"1":"-508762891663666223321578/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -10, 1)":{"1":"22113108598339949514017/570310273350825782775"},"('BA', 1, (-2,), ((0, 1),), -9, 1)":{"1":"30126510180639665726265902/100944918383096163551175"},"('BA', 0, (), ((0, 3),), -9, 1)":{"1":"-1071074319337558780702363/33648306127698721183725"},"('BA', 1, (-2,), ((0, 1),), -8, 1)":{"1":"-30234184760248301634053822/100944918383096163551175"},"('BA', 0, (), ((0, 3),), -8, 1)":{"1":"2441555137484119002960329/100944918383096163551175"},"('BA', 1, (-2,), ((0, 1),), -7, 1)":{"1":"1850745745151664554144558342/6157640021368865976621675"},"('BA', 0, (), ((0, 3),), -7, 1)":{"1":"-96443505827321254133969069/6157640021368865976621675"},"('BA', 1, (-2,), ((0, 1),), -6, 1)":{"1":"-1857102018722109835152683942/6157640021368865976621675"},"('BA', 0, (), ((0, 3),), -6, 1)":{"1":"36966945989583267557936669/6157640021368865976621675"},"('BA', 1, (-2,), ((0, 1),), -5, 1)":{"1":"621119133020426068979486114/2052546673789621992207225"},"('BA', 0, (), ((0, 3),), -5, 1)":{"1":"3538026415696535787286859/684182224596540664069075"},"('BA', 1, (-2,), ((0, 1),), -4, 1)":{"1":"-623171679694215690971693339/2052546673789621992207225"},"('BA', 0, (), ((0, 3),), -4, 1)":{"1":"-25275300005661053238811113/1368364449193081328138150"},"('BA', 1, (-2,), ((0, 1),), -3, 1)":{"1":"625192648726870088010174299/2052546673789621992207225"},"('BA', 0, (), ((0, 3),), -3, 1)":{"1":"47842787536968486835181833/1368364449193081328138150"},"('BA', 1, (-2,), ((0, 1),), -2, 1)":{"1":"-209060999005535159677640233/684182224596540664069075"},"('BA', 0, (), ((0, 3),), -2, 1)":{"1":"-77698011882999352176377833/1368364449193081328138150"},"('BA', 1, (-2,), ((0, 1),), -1, 1)":{"1":"14050874595745034300902316411/45840209047968224492628025"},"('BA', 0, (), ((0, 3),), -1, 1)":{"1":"8183327837605101565845929211/91680418095936448985256050"},"('BA', 1, (-2,), ((0, 1),), 0, 1)":{"1":"-14094018321907827923954201611/45840209047968224492628025"},"('BA', 0, (), ((0, 3),), 0, 1)":{"1":"-14094018321907827923954201611/91680418095936448985256050"},"('R', -67, 4)":{"1":"-48"},"('R', -66, 4)":{"1":"72"},"('R', -65, 4)":{"1":"-88"},"('R', -64, 4)":{"1":"100"},"('R', -63, 4)":{"1":"-548/5"},"('R', -62, 4)":{"1":"588/5"},"('R', -61, 4)":{"1":"-4356/35"},"('R', -60, 4)":{"1":"4566/35"},"('R', -59, 4)":{"1":"-14258/105"},"('R', -58, 4)":{"1":"14762/105"},"('R', -57, 4)":{"1":"-167422/1155"},"('R', -56, 4)":{"1":"172042/1155"},"('R', -55, 4)":{"1":"-2291986/15015"},"('R', -54, 4)":{"1":"2343466/15015"},"('R', -53, 4)":{"1":"-2391514/15015"},"('R', -52, 4)":{"1":"2436559/15015"},"('R', -51, 4)":{"1":"-42142223/255255"},"('R', -50, 4)":{"1":"14274301/85085"},"('R', -49, 4)":{"1":"-275295799/1616615"},"('R', -48, 4)":{"1":"55835135/323323"},"('R', -47, 4)":{"1":"-56574159/323323"},"('R', -46, 4)":{"1":"57279591/323323"},"('R', -45, 4)":{"1":"-1332950097/7436429"},"('R', -44, 4)":{"1":"1347822955/7436429"},"('R', -43, 4)":{"1":"-34052522467/185910725"},"('R', -42, 4)":{"1":"34395742267/185910725"},"('R', -41, 4)":{"1":"-312536252003/1673196525"},"('R', -40, 4)":{"1":"315404588903/1673196525"},"('R', -39, 4)":{"1":"-9227046511387/48522699225"},"('R', -38, 4)":{"1":"9304682830147/48522699225"},"('R', -37, 4)":{"1":"-290774257297357/1504203675975"},"('R', -36, 4)":{"1":"586061125622639/3008407351950"},"('R', -35, 4)":{"1":"-53676090078349/273491577450"},"('R', -34, 4)":{"1":"54062195834749/273491577450"},"('R', -33, 4)":{"1":"-54437269998109/273491577450"},"('R', -32, 4)":{"1":"54801925434709/273491577450"},"('R', -31, 4)":{"1":"-2040798836801833/10119188365650"},"('R', -30, 4)":{"1":"2053580969474233/10119188365650"},"('R', -29, 4)":{"1":"-2066035355155033/10119188365650"},"('R', -28, 4)":{"1":"2078178381193813/10119188365650"},"('R', -27, 4)":{"1":"-85691034670497533/414886722991650"},"('R', -26, 4)":{"1":"12309312989335019/59269531855950"},"('R', -25, 4)":{"1":"-532145396070491417/2548589869805850"},"('R', -24, 4)":{"1":"5884182435213075787/28034488567864350"},"('R', -23, 4)":{"1":"-5914085889685464427/28034488567864350"},"('R', -22, 4)":{"1":"5943339269060627227/28034488567864350"},"('R', -21, 4)":{"1":"-280682601097106968469/1317620962689624450"},"('R', -20, 4)":{"1":"282000222059796592919/1317620962689624450"},"('R', -19, 4)":{"1":"-13881256687139135026631/64563427171791598050"},"('R', -18, 4)":{"1":"13943237577224054960759/64563427171791598050"},"('R', -17, 4)":{"1":"-14004003155738682347159/64563427171791598050"},"('R', -16, 4)":{"1":"14063600165435720745359/64563427171791598050"},"('R', -15, 4)":{"1":"-748469853272339196210427/3421861640104954696650"},"('R', -14, 4)":{"1":"250503836021181200128409/1140620546701651565550"},"('R', -13, 4)":{"1":"-251499286680120823312889/1140620546701651565550"},"('R', -12, 4)":{"1":"252476961434436524654789/1140620546701651565550"},"('R', -11, 4)":{"1":"-253437484000080020709989/1140620546701651565550"},"('R', -10, 4)":{"1":"254381445831833111660789/1140620546701651565550"},"('R', -9, 4)":{"1":"-15063255090319832863132951/67296612255397442367450"},"('R', -8, 4)":{"1":"15117092380124150817026911/67296612255397442367450"},"('R', -7, 4)":{"1":"-925372872575832277072279171/4105093347579243984414450"},"('R', -6, 4)":{"1":"928551009361054917576341971/4105093347579243984414450"},"('R', -5, 4)":{"1":"-310559566510213034489743057/1368364449193081328138150"},"('R', -4, 4)":{"1":"623171679694215690971693339/2736728898386162656276300"},"('R', -3, 4)":{"1":"-625192648726870088010174299/2736728898386162656276300"},"('R', -2, 4)":{"1":"627182997016605479032920699/2736728898386162656276300"},"('R', -1, 4)":{"1":"-42152623787235102902706949233/183360836191872897970512100"},"('R', 0, 4)":{"1":"42282054965723483771862604833/183360836191872897970512100"},"('BA', 1, (1, 2), ((0, 1),), -68, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -68, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -68, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -68, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -68, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -68, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -68, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -68, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -68, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -68, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -68, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -67, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -67, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -67, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -67, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -67, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -67, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -67, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -67, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -67, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -67, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -67, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -66, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -66, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -66, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -66, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -66, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -66, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -66, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -66, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -66, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -66, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -66, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -65, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -65, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -65, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -65, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -65, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -65, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -65, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -65, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -65, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -65, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -65, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -64, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -64, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -64, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -64, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -64, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -64, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -64, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -64, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -64, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -64, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -64, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -63, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -63, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -63, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -63, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -63, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -63, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -63, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -63, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -63, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -63, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -63, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -62, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -62, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -62, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -62, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -62, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -62, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -62, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -62, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -62, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -62, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -62, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -61, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -61, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -61, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -61, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -61, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -61, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -61, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -61, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -61, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -61, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -61, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -60, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -60, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -60, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -60, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -60, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -60, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -60, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -60, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -60, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -60, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -60, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -59, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -59, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -59, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -59, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -59, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -59, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -59, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -59, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -59, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -59, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -59, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -58, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -58, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -58, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -58, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -58, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -58, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -58, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -58, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -58, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -58, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -58, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -57, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -57, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -57, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -57, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -57, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -57, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -57, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -57, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -57, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -57, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -57, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -56, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -56, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -56, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -56, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -56, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -56, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -56, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -56, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -56, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -56, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -56, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -55, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -55, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -55, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -55, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -55, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -55, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -55, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -55, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -55, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -55, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -55, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -54, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -54, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -54, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -54, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -54, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -54, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -54, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -54, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -54, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -54, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -54, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -53, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -53, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -53, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -53, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -53, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -53, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -53, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -53, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -53, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -53, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -53, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -52, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -52, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -52, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -52, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -52, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -52, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -52, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -52, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -52, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -52, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -52, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -51, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -51, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -51, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -51, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -51, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -51, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -51, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -51, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -51, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -51, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -51, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -50, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -50, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -50, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -50, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -50, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -50, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -50, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -50, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -50, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -50, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -50, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -49, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -49, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -49, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -49, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -49, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -49, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -49, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -49, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -49, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -49, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -49, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -48, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -48, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -48, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -48, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -48, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -48, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -48, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -48, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -48, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -48, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -48, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -47, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -47, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -47, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -47, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -47, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -47, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -47, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -47, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -47, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -47, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -47, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -46, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -46, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -46, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -46, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -46, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -46, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -46, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -46, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -46, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -46, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -46, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -45, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -45, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -45, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -45, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -45, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -45, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -45, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -45, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -45, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -45, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -45, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -44, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -44, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -44, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -44, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -44, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -44, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -44, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -44, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -44, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -44, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -44, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -43, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -43, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -43, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -43, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -43, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -43, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -43, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -43, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -43, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -43, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -43, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -42, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -42, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -42, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -42, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -42, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -42, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -42, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -42, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -42, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -42, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -42, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -41, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -41, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -41, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -41, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -41, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -41, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -41, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -41, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -41, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -41, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -41, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -40, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -40, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -40, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -40, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -40, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -40, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -40, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -40, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -40, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -40, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -40, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -39, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -39, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -39, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -39, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -39, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -39, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -39, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -39, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -39, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -39, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -39, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -38, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -38, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -38, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -38, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -38, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -38, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -38, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -38, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -38, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -38, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -38, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -37, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -37, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -37, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -37, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -37, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -37, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -37, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -37, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -37, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -37, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -37, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -36, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -36, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -36, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -36, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -36, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -36, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -36, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -36, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -36, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -36, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -36, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -35, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -35, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -35, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -35, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -35, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -35, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -35, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -35, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -35, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -35, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -35, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -34, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -34, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -34, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -34, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -34, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -34, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -34, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -34, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -34, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -34, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -34, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -33, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -33, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -33, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -33, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -33, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -33, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -33, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -33, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -33, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -33, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -33, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -32, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -32, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -32, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -32, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -32, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -32, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -32, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -32, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -32, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -32, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -32, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -31, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -31, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -31, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -31, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -31, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -31, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -31, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -31, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -31, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -31, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -31, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -30, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -30, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -30, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -30, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -30, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -30, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -30, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -30, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -30, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -30, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -30, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -29, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -29, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -29, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -29, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -29, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -29, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -29, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -29, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -29, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -29, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -29, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -28, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -28, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -28, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -28, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -28, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -28, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -28, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -28, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -28, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -28, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -28, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -27, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -27, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -27, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -27, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -27, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -27, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -27, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -27, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -27, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -27, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -27, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -26, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -26, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -26, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -26, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -26, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -26, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -26, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -26, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -26, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -26, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -26, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -25, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -25, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -25, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -25, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -25, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -25, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -25, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -25, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -25, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -25, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -25, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -24, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -24, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -24, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -24, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -24, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -24, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -24, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -24, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -24, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -24, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -24, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -23, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -23, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -23, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -23, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -23, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -23, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -23, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -23, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -23, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -23, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -23, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -22, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -22, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -22, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -22, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -22, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -22, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -22, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -22, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -22, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -22, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -22, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -21, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -21, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -21, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -21, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -21, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -21, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -21, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -21, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -21, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -21, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -21, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -20, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -20, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -20, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -20, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -20, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -20, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -20, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -20, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -20, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -20, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -20, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -19, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -19, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -19, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -19, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -19, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -19, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -19, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -19, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -19, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -19, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -19, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -18, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -18, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -18, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -18, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -18, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -18, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -18, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -18, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -18, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -18, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -18, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -17, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -17, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -17, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -17, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -17, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -17, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -17, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -17, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -17, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -17, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -17, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -16, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -16, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -16, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -16, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -16, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -16, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -16, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -16, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -16, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -16, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -16, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -15, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -15, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -15, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -15, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -15, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -15, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -15, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -15, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -15, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -15, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -15, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -14, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -14, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -14, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -14, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -14, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -14, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -14, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -14, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -14, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -14, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -14, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -13, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -13, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -13, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -13, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -13, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -13, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -13, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -13, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -13, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -13, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -13, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -12, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -12, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -12, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -12, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -12, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -12, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -12, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -12, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -12, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -12, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -12, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -11, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -11, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -11, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -11, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -11, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -11, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -11, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -11, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -11, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -11, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -11, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -10, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -10, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -10, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -10, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -10, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -10, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -10, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -10, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -10, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -10, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -10, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -9, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -9, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -9, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -9, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -9, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -9, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -9, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -9, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -9, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -9, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -9, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -8, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -8, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -8, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -8, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -8, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -8, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -8, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -8, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -8, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -8, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -8, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -7, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -7, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -7, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -7, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -7, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -7, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -7, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -7, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -7, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -7, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -7, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -6, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -6, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -6, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -6, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -6, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -6, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -6, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -6, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -6, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -6, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -6, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -5, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -5, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -5, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -5, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -5, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -5, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -5, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -5, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -5, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -5, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -5, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -4, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -4, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -4, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -4, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -4, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -4, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -4, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -4, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -4, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -4, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -4, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -3, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -3, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -3, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -3, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -3, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -3, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -3, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -3, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -3, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -3, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -3, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -2, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -2, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -2, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -2, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -2, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -2, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -2, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -2, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -2, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -2, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -2, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -1, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -1, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -1, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -1, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -1, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -1, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -1, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -1, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -1, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -1, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -1, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), 0, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), 0, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), 0, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), 0, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), 0, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), 0, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), 0, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), 0, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), 0, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), 0, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), 0, 2)":{"1":"-144"},"('BA', 1, (1,), ((0, 1),), -68, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -68, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -67, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -67, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -66, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -66, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -65, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -65, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -64, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -64, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -63, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -63, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -62, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -62, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -61, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -61, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -60, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -60, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -59, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -59, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -58, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -58, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -57, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -57, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -56, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -56, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -55, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -55, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -54, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -54, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -53, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -53, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -52, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -52, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -51, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -51, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -50, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -50, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -49, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -49, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -48, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -48, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -47, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -47, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -46, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -46, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -45, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -45, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -44, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -44, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -43, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -43, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -42, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -42, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -41, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -41, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -40, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -40, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -39, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -39, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -38, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -38, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -37, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -37, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -36, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -36, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -35, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -35, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -34, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -34, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -33, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -33, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -32, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -32, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -31, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -31, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -30, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -30, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -29, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -29, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -28, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -28, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -27, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -27, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -26, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -26, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -25, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -25, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -24, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -24, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -23, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -23, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -22, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -22, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -21, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -21, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -20, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -20, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -19, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -19, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -18, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -18, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -17, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -17, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -16, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -16, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -15, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -15, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -14, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -14, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -13, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -13, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -12, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -12, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -11, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -11, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -10, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -10, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -9, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -9, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -8, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -8, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -7, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -7, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -6, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -6, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -5, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -5, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -4, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -4, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -3, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -3, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -2, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -2, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -1, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -1, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), 0, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), 0, 3)":{"1":"-64"},"('BA', 1, (1, -2), ((0, 1),), -68, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -68, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -67, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -67, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -66, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -66, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -65, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -65, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -64, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -64, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -63, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -63, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -62, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -62, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -61, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -61, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -60, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -60, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -59, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -59, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -58, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -58, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -57, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -57, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -56, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -56, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -55, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -55, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -54, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -54, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -53, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -53, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -52, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -52, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -51, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -51, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -50, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -50, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -49, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -49, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -48, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -48, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -47, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -47, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -46, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -46, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -45, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -45, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -44, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -44, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -43, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -43, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -42, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -42, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -41, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -41, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -40, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -40, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -39, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -39, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -38, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -38, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -37, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -37, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -36, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -36, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -35, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -35, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -34, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -34, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -33, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -33, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -32, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -32, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -31, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -31, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -30, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -30, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -29, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -29, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -28, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -28, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -27, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -27, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -26, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -26, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -25, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -25, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -24, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -24, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -23, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -23, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -22, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -22, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -21, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -21, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -20, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -20, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -19, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -19, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -18, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -18, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -17, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -17, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -16, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -16, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -15, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -15, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -14, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -14, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -13, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -13, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -12, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -12, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -11, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -11, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -10, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -10, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -9, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -9, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -8, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -8, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -7, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -7, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -6, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -6, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -5, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -5, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -4, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -4, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -3, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -3, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -2, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -2, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -1, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -1, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), 0, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), 0, 1)":{"1":"-96"},"('BA', 1, (), ((0, 1),), -68, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -67, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -66, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -65, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -64, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -63, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -62, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -61, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -60, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -59, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -58, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -57, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -56, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -55, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -54, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -53, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -52, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -51, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -50, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -49, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -48, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -47, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -46, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -45, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -44, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -43, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -42, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -41, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -40, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -39, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -38, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -37, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -36, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -35, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -34, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -33, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -32, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -31, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -30, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -29, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -28, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -27, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -26, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -25, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -24, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -23, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -22, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -21, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -20, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -19, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -18, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -17, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -16, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -15, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -14, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -13, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -12, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -11, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -10, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -9, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -8, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -7, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -6, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -5, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -4, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -3, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -2, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -1, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), 0, 4)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -68, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -68, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -67, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -67, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -66, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -66, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -65, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -65, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -64, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -64, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -63, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -63, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -62, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -62, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -61, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -61, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -60, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -60, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -59, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -59, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -58, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -58, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -57, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -57, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -56, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -56, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -55, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -55, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -54, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -54, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -53, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -53, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -52, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -52, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -51, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -51, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -50, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -50, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -49, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -49, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -48, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -48, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -47, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -47, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -46, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -46, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -45, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -45, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -44, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -44, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -43, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -43, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -42, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -42, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -41, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -41, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -40, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -40, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -39, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -39, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -38, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -38, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -37, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -37, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -36, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -36, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -35, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -35, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -34, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -34, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -33, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -33, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -32, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -32, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -31, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -31, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -30, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -30, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -29, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -29, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -28, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -28, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -27, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -27, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -26, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -26, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -25, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -25, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -24, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -24, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -23, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -23, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -22, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -22, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -21, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -21, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -20, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -20, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -19, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -19, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -18, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -18, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -17, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -17, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -16, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -16, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -15, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -15, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -14, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -14, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -13, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -13, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -12, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -12, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -11, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -11, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -10, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -10, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -9, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -9, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -8, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -8, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -7, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -7, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -6, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -6, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -5, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -5, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -4, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -4, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -3, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -3, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -2, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -2, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -1, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -1, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), 0, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), 0, 2)":{"1":"-48"},"('BA', 1, (-2, 1), ((0, 1),), -68, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -68, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -67, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -67, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -66, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -66, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -65, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -65, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -64, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -64, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -63, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -63, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -62, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -62, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -61, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -61, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -60, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -60, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -59, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -59, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -58, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -58, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -57, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -57, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -56, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -56, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -55, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -55, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -54, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -54, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -53, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -53, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -52, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -52, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -51, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -51, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -50, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -50, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -49, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -49, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -48, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -48, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -47, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -47, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -46, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -46, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -45, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -45, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -44, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -44, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -43, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -43, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -42, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -42, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -41, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -41, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -40, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -40, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -39, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -39, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -38, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -38, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -37, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -37, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -36, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -36, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -35, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -35, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -34, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -34, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -33, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -33, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -32, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -32, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -31, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -31, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -30, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -30, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -29, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -29, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -28, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -28, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -27, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -27, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -26, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -26, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -25, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -25, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -24, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -24, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -23, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -23, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -22, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -22, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -21, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -21, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -20, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -20, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -19, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -19, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -18, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -18, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -17, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -17, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -16, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -16, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -15, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -15, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -14, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -14, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -13, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -13, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -12, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -12, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -11, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -11, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -10, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -10, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -9, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -9, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -8, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -8, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -7, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -7, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -6, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -6, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -5, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -5, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -4, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -4, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -3, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -3, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -2, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -2, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -1, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -1, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), 0, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), 0, 1)":{"1":"-64"},"('BA', 0, (), (), 1, 5)":{"1":"32"},"('R', 1, 5)":{"1":"32"},"('BA', 0, (), ((0, 4),), -68, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -68, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -67, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -67, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -66, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -66, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -65, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -65, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -64, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -64, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -63, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -63, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -62, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -62, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -61, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -61, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -60, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -60, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -59, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -59, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -58, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -58, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -57, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -57, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -56, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -56, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -55, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -55, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -54, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -54, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -53, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -53, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -52, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -52, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -51, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -51, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -50, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -50, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -49, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -49, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -48, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -48, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -47, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -47, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -46, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -46, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -45, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -45, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -44, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -44, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -43, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -43, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -42, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -42, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -41, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -41, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -40, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -40, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -39, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -39, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -38, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -38, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -37, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -37, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -36, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -36, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -35, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -35, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -34, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -34, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -33, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -33, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -32, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -32, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -31, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -31, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -30, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -30, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -29, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -29, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -28, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -28, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -27, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -27, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -26, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -26, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -25, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -25, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -24, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -24, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -23, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -23, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -22, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -22, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -21, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -21, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -20, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -20, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -19, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -19, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -18, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -18, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -17, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -17, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -16, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -16, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -15, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -15, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -14, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -14, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -13, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -13, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -12, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -12, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -11, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -11, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -10, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -10, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -9, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -9, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -8, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -8, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -7, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -7, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -6, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -6, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -5, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -5, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -4, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -4, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -3, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -3, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -2, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -2, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -1, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -1, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), 0, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), 0, 3)":{"1":"-32"},"('BA', 1, (), ((0, 1),), -68, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -67, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -66, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -65, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -64, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -63, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -62, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -61, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -60, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -59, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -58, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -57, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -56, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -55, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -54, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -53, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -52, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -51, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -50, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -49, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -48, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -47, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -46, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -45, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -44, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -43, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -42, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -41, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -40, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -39, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -38, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -37, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -36, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -35, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -34, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -33, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -32, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -31, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -30, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -29, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -28, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -27, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -26, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -25, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -24, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -23, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -22, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -21, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -20, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -19, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -18, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -17, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -16, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -15, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -14, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -13, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -12, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -11, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -10, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -9, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -8, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -7, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -6, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -5, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -4, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -3, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -2, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -1, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), 0, 1)":{"z3":"-32"}}

==> anc/tables/json/atoms_m7.json <==
{"('R', -5, 1)":{"1":"82648/675","z3":"-32"},"('R', -4, 1)":{"1":"-15473/135","pi2":"8/3","z3":"48"},"('R', -3, 1)":{"1":"22747/405","pi2":"-8/3","z3":"-176/3"},"('R', -2, 1)":{"1":"3821/45","pi2":"10/3","z3":"200/3"},"('R', -1, 1)":{"1":"-875723/6750","pi2":"-10/3","z3":"-1096/15"},"('R', 0, 1)":{"1":"1327648/10125","pi2":"98/27","z3":"392/5"},"('R', -5, 2)":{"1":"-1988/45","pi2":"-16/3"},"('R', -4, 2)":{"1":"-3836/45","pi2":"8"},"('R', -3, 2)":{"1":"23128/135","pi2":"-88/9"},"('R', -2, 2)":{"1":"-4886/27","pi2":"100/9"},"('R', -1, 2)":{"1":"654169/3375","pi2":"-548/45"},"('R', 0, 2)":{"1":"-538774/3375","pi2":"196/15"},"('BA', 0, (), ((0, 1),), -6, 1)":{"1":"-109276/675"},"('BA', 0, (), ((0, 1),), -5, 1)":{"1":"60208/225"},"('BA', 0, (), ((0, 1),), -4, 1)":{"1":"-1316/9"},"('BA', 0, (), ((0, 1),), -2, 1)":{"1":"1316/9"},"('BA', 0, (), ((0, 1),), -1, 1)":{"1":"-60208/225"},"('BA', 0, (), ((0, 1),), 0, 1)":{"1":"109276/675"},"('BA', 1, (), ((0, 2),), -6, 1)":{"1":"-5516/45","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -6, 2)":{"1":"-5516/45","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -5, 1)":{"1":"-532/15","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -5, 2)":{"1":"-532/15","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -4, 1)":{"1":"196/3","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -4, 2)":{"1":"196/3","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -3, 1)":{"1":"-392/9","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -3, 2)":{"1":"-392/9","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -2, 1)":{"1":"196/3","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -2, 2)":{"1":"196/3","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -1, 1)":{"1":"-532/15","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -1, 2)":{"1":"-532/15","pi2":"16/3"},"('BA', 1, (), ((0, 2),), 0, 1)":{"1":"-5516/45","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), 0, 2)":{"1":"-5516/45","pi2":"-16/3"},"('R', -5, 3)":{"1":"-392/5"},"('R', -4, 3)":{"1":"1684/15"},"('R', -3, 3)":{"1":"-340/3"},"('R', -2, 3)":{"1":"4918/45"},"('R', -1, 3)":{"1":"-25238/225"},"('R', 0, 3)":{"1":"26978/225"},"('BA', 0, (), ((0, 2),), -6, 1)":{"1":"16576/225","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -5, 1)":{"1":"-91936/225","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -4, 1)":{"1":"4576/9","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -3, 1)":{"1":"-4864/9","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -2, 1)":{"1":"4576/9","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -1, 1)":{"1":"-91936/225","pi2":"16/3"},"('BA', 0, (), ((0, 2),), 0, 1)":{"1":"16576/225","pi2":"-16/3"},"('BA', 1, (2,), ((0, 1),), -6, 1)":{"1":"784/5"},"('BA', 1, (), ((0, 3),), -6, 1)":{"1":"-392/5"},"('BA', 1, (1,), ((0, 2),), -6, 1)":{"1":"784/5"},"('BA', 1, (1,), ((0, 1),), -6, 2)":{"1":"784/5"},"('BA', 1, (), ((0, 2),), -6, 2)":{"1":"-392/5"},"('BA', 1, (2,), ((0, 1),), -5, 1)":{"1":"-2192/15"},"('BA', 1, (), ((0, 3),), -5, 1)":{"1":"2056/15"},"('BA', 1, (1,), ((0, 2),), -5, 1)":{"1":"-2192/15"},"('BA', 1, (1,), ((0, 1),), -5, 2)":{"1":"-2192/15"},"('BA', 1, (), ((0, 2),), -5, 2)":{"1":"1576/15"},"('BA', 1, (2,), ((0, 1),), -4, 1)":{"1":"400/3"},"('BA', 1, (), ((0, 3),), -4, 1)":{"1":"-488/3"},"('BA', 1, (1,), ((0, 2),), -4, 1)":{"1":"400/3"},"('BA', 1, (1,), ((0, 1),), -4, 2)":{"1":"400/3"},"('BA', 1, (), ((0, 2),), -4, 2)":{"1":"-344/3"},"('BA', 1, (2,), ((0, 1),), -3, 1)":{"1":"-352/3"},"('BA', 1, (), ((0, 3),), -3, 1)":{"1":"176"},"('BA', 1, (1,), ((0, 2),), -3, 1)":{"1":"-352/3"},"('BA', 1, (1,), ((0, 1),), -3, 2)":{"1":"-352/3"},"('BA', 1, (), ((0, 2),), -3, 2)":{"1":"352/3"},"('BA', 1, (2,), ((0, 1),), -2, 1)":{"1":"400/3"},"('BA', 1, (), ((0, 3),), -2, 1)":{"1":"-712/3"},"('BA', 1, (1,), ((0, 2),), -2, 1)":{"1":"400/3"},"('BA', 1, (1,), ((0, 1),), -2, 2)":{"1":"400/3"},"('BA', 1, (), ((0, 2),), -2, 2)":{"1":"-152"},"('BA', 1, (2,), ((0, 1),), -1, 1)":{"1":"-2192/15"},"('BA', 1, (), ((0, 3),), -1, 1)":{"1":"904/3"},"('BA', 1, (1,), ((0, 2),), -1, 1)":{"1":"-2192/15"},"('BA', 1, (1,), ((0, 1),), -1, 2)":{"1":"-2192/15"},"('BA', 1, (), ((0, 2),), -1, 2)":{"1":"936/5"},"('BA', 1, (2,), ((0, 1),), 0, 1)":{"1":"784/5"},"('BA', 1, (), ((0, 3),), 0, 1)":{"1":"-392"},"('BA', 1, (1,), ((0, 2),), 0, 1)":{"1":"784/5"},"('BA', 1, (1,), ((0, 1),), 0, 2)":{"1":"784/5"},"('BA', 1, (), ((0, 2),), 0, 2)":{"1":"-1176/5"},"('BA', 1, (), ((0, 1),), -6, 3)":{"1":"-392/5"},"('BA', 1, (), ((0, 1),), -5, 3)":{"1":"1096/15"},"('BA', 1, (), ((0, 1),), -4, 3)":{"1":"-200/3"},"('BA', 1, (), ((0, 1),), -3, 3)":{"1":"176/3"},"('BA', 1, (), ((0, 1),), -2, 3)":{"1":"-200/3"},"('BA', 1, (), ((0, 1),), -1, 3)":{"1":"1096/15"},"('BA', 1, (), ((0, 1),), 0, 3)":{"1":"-392/5"},"('BA', 1, (-2,), ((0, 1),), -6, 1)":{"1":"-784/5"},"('BA', 0, (), ((0, 3),), -6, 1)":{"1":"1176/5"},"('BA', 1, (-2,), ((0, 1),), -5, 1)":{"1":"2192/15"},"('BA', 0, (), ((0, 3),), -5, 1)":{"1":"-776/5"},"('BA', 1, (-2,), ((0, 1),), -4, 1)":{"1":"-400/3"},"('BA', 0, (), ((0, 3),), -4, 1)":{"1":"104"},"('BA', 1, (-2,), ((0, 1),), -3, 1)":{"1":"352/3"},"('BA', 0, (), ((0, 3),), -3, 1)":{"1":"-176/3"},"('BA', 1, (-2,), ((0, 1),), -2, 1)":{"1":"-400/3"},"('BA', 0, (), ((0, 3),), -2, 1)":{"1":"88/3"},"('BA', 1, (-2,), ((0, 1),), -1, 1)":{"1":"2192/15"},"('BA', 0, (), ((0, 3),), -1, 1)":{"1":"136/15"},"('BA', 1, (-2,), ((0, 1),), 0, 1)":{"1":"-784/5"},"('BA', 0, (), ((0, 3),), 0, 1)":{"1":"-392/5"},"('R', -5, 4)":{"1":"-48"},"('R', -4, 4)":{"1":"72"},"('R', -3, 4)":{"1":"-88"},"('R', -2, 4)":{"1":"100"},"('R', -1, 4)":{"1":"-548/5"},"('R', 0, 4)":{"1":"588/5"},"('BA', 1, (1, 2), ((0, 1),), -6, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -6, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -6, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -6, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -6, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -6, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -6, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -6, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -6, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -6, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -6, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -5, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -5, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -5, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -5, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -5, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -5, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -5, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -5, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -5, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -5, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -5, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -4, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -4, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -4, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -4, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -4, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -4, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -4, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -4, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -4, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -4, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -4, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -3, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -3, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -3, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -3, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -3, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -3, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -3, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -3, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -3, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -3, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -3, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -2, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -2, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -2, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -2, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -2, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -2, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -2, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -2, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -2, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -2, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -2, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -1, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -1, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -1, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -1, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -1, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -1, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -1, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -1, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -1, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -1, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -1, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), 0, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), 0, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), 0, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), 0, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), 0, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), 0, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), 0, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), 0, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), 0, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), 0, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), 0, 2)":{"1":"-144"},"('BA', 1, (1,), ((0, 1),), -6, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -6, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -5, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -5, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -4, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -4, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -3, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -3, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -2, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -2, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -1, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -1, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), 0, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), 0, 3)":{"1":"-64"},"('BA', 1, (1, -2), ((0, 1),), -6, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -6, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -5, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -5, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -4, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -4, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -3, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -3, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -2, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -2, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -1, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -1, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), 0, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), 0, 1)":{"1":"-96"},"('BA', 1, (), ((0, 1),), -6, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -5, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -4, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -3, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -2, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -1, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), 0, 4)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -6, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -6, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -5, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -5, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -4, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -4, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -3, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -3, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -2, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -2, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -1, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -1, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), 0, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), 0, 2)":{"1":"-48"},"('BA', 1, (-2, 1), ((0, 1),), -6, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -6, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -5, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -5, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -4, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -4, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -3, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -3, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -2, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -2, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -1, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -1, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), 0, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), 0, 1)":{"1":"-64"},"('BA', 0, (), (), 1, 5)":{"1":"32"},"('R', 1, 5)":{"1":"32"},"('BA', 0, (), ((0, 4),), -6, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -6, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -5, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -5, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -4, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -4, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -3, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -3, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -2, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -2, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -1, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -1, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), 0, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), 0, 3)":{"1":"-32"},"('BA', 1, (), ((0, 1),), -6, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -5, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -4, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -3, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -2, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -1, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), 0, 1)":{"z3":"-32"}}

==> anc/tables/json/atoms_m71.json <==
{"('R', -69, 1)":{"1":"-91780170430230395092385462690182963233345698006403008187558686211490741/3539309719155967130664052553532352507545903196523934250023630504000000","z3":"-32"},"('R', -68, 1)":{"1":"-105620757484496878086868500196095779022476554414003201768143512916993017/1011231348330276323046872158152100716441686627578266928578180144000000","pi2":"8/3","z3":"48"},"('R', -67, 1)":{"1":"2122188135978131847475883238456539149242781546715386586348733253962941/9946537852428947439805299916250170981393638959786232084375542400000","pi2":"-8/3","z3":"-176/3"},"('R', -66, 1)":{"1":"-11879955784456337452352522229951181314556845202459812888843755676234930263/42471716629871605567968630642388230090550838358287211000283566048000000","pi2":"10/3","z3":"200/3"},"('R', -65, 1)":{"1":"68785476319823567207168578382201170995477320336080153656674750621063349223/212358583149358027839843153211941150452754191791436055001417830240000000","pi2":"-10/3","z3":"-1096/15"},"('R', -64, 1)":{"1":"-74704133757893834566281995069233859953387010505036759889731076138526609993/212358583149358027839843153211941150452754191791436055001417830240000000","pi2":"98/27","z3":"392/5"},"('R', -63, 1)":{"1":"18938503746302964682521902112174351377248182098599633891525887060479839579/51258968346396765340651795602882346661009632501381116724480165920000000","pi2":"-98/27","z3":"-2904/35"},"('R', -62, 1)":{"1":"-24525994498299235466334115385494837030389120244225020600201699853109270647/64630873132413312820821829238416871876925188806089234130866296160000000","pi2":"205/54","z3":"3044/35"},"('R', -61, 1)":{"1":"1713198050679926983764937904154890419251857690411401143832698806519482633453/4459530246136518584636706217450764159507838027620157155029774435040000000","pi2":"-205/54","z3":"-28516/315"},"('R', -60, 1)":{"1":"-1715460673273612158523355908441423264317873269754321806648679038504892289159/4459530246136518584636706217450764159507838027620157155029774435040000000","pi2":"5269/1350","z3":"29524/315"},"('R', -59, 1)":{"1":"1171404976443563225877592063393907699372273294461010016363199513738074486329/3065927044218856526937735524497400359661638643988858044082969924090000000","pi2":"-5269/1350","z3":"-334844/3465"},"('R', -58, 1)":{"1":"-973193157298194134110776845060070628743454448000180693882324800991194102001/2581833300394826549000198336418863460767695700201143616069869409760000000","pi2":"5369/1350","z3":"344084/3465"},"('R', -57, 1)":{"1":"235840848648488580394060836783667748790242753907433265937937794607074290068037/637712825197522157603048989095459274809620837949682473169257744210720000000","pi2":"-5369/1350","z3":"-4583972/45045"},"('R', -56, 1)":{"1":"-467015670604999055460264364831450885356830132367107026781562086801437370999/1293535142388483078302330606684501571621948961358382298517764187040000000","pi2":"266681/66150","z3":"4686932/45045"},"('R', -55, 1)":{"1":"44753338428757149439257376048513518850060813672529203727046802161212374642753/127542565039504431520609797819091854961924167589936494633851548842144000000","pi2":"-266681/66150","z3":"-4783028/45045"},"('R', -54, 1)":{"1":"-346462965896191516980897311816157946929111398438526768089349629238728618477369/1020340520316035452164878382552734839695393340719491957070812390737152000000","pi2":"1077749/264600","z3":"4873118/45045"},"('R', -53, 1)":{"1":"1135163188629593168502709752892450505685857110767921044077946951392857875184629/3469157769074520537360586500679298454964337358446272654040762128506316800000","pi2":"-1077749/264600","z3":"-84284446/765765"},"('R', -52, 1)":{"1":"-286637496360937367357539840172161249542594459569612365211823835766833302092963/912936255019610667726470131757710119727457199591124382642305823291136000000","pi2":"9778141/2381400","z3":"28548602/255255"},"('R', -51, 1)":{"1":"98848922529919094181256254044327424755795814681933537158808059315407946553218267/329569988062079451049255717564533353221612049052395902133872402208100096000000","pi2":"-9778141/2381400","z3":"-550591598/4849845"},"('R', -50, 1)":{"1":"-20430125136642326261176468920966660195474837670507629552135104743096644184326257/71645649578712924141142547296637685482959141098346935246494000480021760000000","pi2":"1968329/476280","z3":"111670270/969969"},"('R', -49, 1)":{"1":"444423852060118083349708185011900449147139232100833428783966017759383055129913911/1647849940310397255246278587822666766108060245261979510669362011040500480000000","pi2":"-1968329/476280","z3":"-37716106/323323"},"('R', -48, 1)":{"1":"-6850598717079660052903746334767318811759258057114741917424763205479560144299331/27013933447711430413873419472502733870623938446917696896219049361319680000000","pi2":"239437889/57629880","z3":"38186394/323323"},"('R', -47, 1)":{"1":"2244388918145502113570778937962936536278477034389971091645342942801935948474733817/9475137156784784217666101879980333905121346410256382186348831563482877760000000","pi2":"-239437889/57629880","z3":"-888633398/7436429"},"('R', -46, 1)":{"1":"-2080127564025690397679202296463149171298680455641280327488674093262168083976823157/9475137156784784217666101879980333905121346410256382186348831563482877760000000","pi2":"240505109/57629880","z3":"2695645910/22309287"},"('R', -45, 1)":{"1":"9317594269608772838063631450144550406566381313789278906972763268173542285751021/46220181252608703500810253073074799537177299562226254567555275919428672000000","pi2":"-240505109/57629880","z3":"-68105044934/557732175"},"('R', -44, 1)":{"1":"-346839470089953057711892806368408396955838272052364151134377101316353187450558313/1895027431356956843533220375996066781024269282051276437269766312696575552000000","pi2":"40799043101/9739449720","z3":"68791484534/557732175"},"('R', -43, 1)":{"1":"683295378730317744802165749852868328327614984709760423724230763296875203467379/4171006818834094299779648663234189540038743834302149164937123212098112000000","pi2":"-40799043101/9739449720","z3":"-625072504006/5019589575"},"('R', -42, 1)":{"1":"-818290607873958269872337974367775948679935917278265595378289248086410965628750687/5685082294070870530599661127988200343072807846153829311809298938089726656000000","pi2":"40931552621/9739449720","z3":"630809177806/5019589575"},"('R', -41, 1)":{"1":"20332426867777709601672654177048021089686199118633850634654744609133964860245103311/164867386528055245387390172711657809949111427538461050042469669204602073024000000","pi2":"-40931552621/9739449720","z3":"-18454093022774/145568097675"},"('R', -40, 1)":{"1":"-4826900812165069181120939074132165540782600910023452278665176170863571132286867/47362075991972204937486404111363921272367545974852355657130039989831104000000","pi2":"205234915681/48697248600","z3":"18609365660294/145568097675"},"('R', -39, 1)":{"1":"2034216454413893618993678065096161474813523611551858209159597808036721617176558843369/25554444911848563035045476770306960542112271268461462756582798726713321318720000000","pi2":"-205234915681/48697248600","z3":"-581548514594714/4512611027925"},"('R', -38, 1)":{"1":"-22995402971125655457110984199983518843438144510123425728951569496317654316690711863279/408871118589577008560727628324911368673796340295383404105324779627413141099520000000","pi2":"822968714749/194788994400","z3":"586061125622639/4512611027925"},"('R', -37, 1)":{"1":"12920504928666476792833974635618602449944590158373031450885618520499507693162121599279/408871118589577008560727628324911368673796340295383404105324779627413141099520000000","pi2":"-822968714749/194788994400","z3":"-53676090078349/410237366175"},"('R', -36, 1)":{"1":"-2159613900577106501060788117910613887003859364060952836213380667393135954093548763279/408871118589577008560727628324911368673796340295383404105324779627413141099520000000","pi2":"238357395880861/56294019381600","z3":"54062195834749/410237366175"},"('R', -35, 1)":{"1":"-35132739718253514193233743539725354247192914495006365721759595157113367/1490747127311249237337885645336974316527673316502945791865195520000000","pi2":"-238357395880861/56294019381600","z3":"-54437269998109/410237366175"},"('R', -34, 1)":{"1":"4747570730926397522872711596586750700960926257135179221519972398000615692514976943677/81774223717915401712145525664982273734759268059076680821064955925482628219904000000","pi2":"238820721143261/56294019381600","z3":"54801925434709/410237366175"},"('R', -33, 1)":{"1":"-223025975284816527364264705835549918085404587855337599274248436081878253886120135953329/3025646277562869863349384449604344128186092918185837190379403369242857244136448000000","pi2":"-238820721143261/56294019381600","z3":"-2040798836801833/15178782548475"},"('R', -32, 1)":{"1":"254681261683169102482406875488770086076694046662227259182611526085379894261254868615537/3025646277562869863349384449604344128186092918185837190379403369242857244136448000000","pi2":"86364397717734821/20322140996757600","z3":"2053580969474233/15178782548475"},"('R', -31, 1)":{"1":"-69643052275765393207627901307793895742896290313492308428292964069028105728199903979/756411569390717465837346112401086032046523229546459297594850842310714311034112000","pi2":"-86364397717734821/20322140996757600","z3":"-2066035355155033/15178782548475"},"('R', -30, 1)":{"1":"1374707741356150905205023423651473577637674808734531436221051361967008523590692343/13971812417631800456558489212852356775348426062581444918853361797000175680000000","pi2":"17299975731542641/4064428199351520","z3":"2078178381193813/15178782548475"},"('R', -29, 1)":{"1":"-129594731379599553814430130728161491972641548731276192968495085244291614641014558389337/1250519126815299036263354460017924488464010177879227064572132440916906723887040000000","pi2":"-17299975731542641/4064428199351520","z3":"-85691034670497533/622330084487475"},"('R', -28, 1)":{"1":"4660790519529319824926021089848566138006427954762600588914854122423147232363657684133/43121349200527552974598429655790499602207247513076795330073532445410576685760000000","pi2":"353562301485889/82947514272480","z3":"12309312989335019/88904297783925"},"('R', -27, 1)":{"1":"-4416084109554640361669616789273641559591818054981513231129381864967972033408055658917/39451447140908186763994307982957265593508758363027706365811955216013931861440000000","pi2":"-353562301485889/82947514272480","z3":"-532145396070491417/3822884804708775"},"('R', -26, 1)":{"1":"23758654719485731042179292206448140036532684202138438163541008740018313742156498900871/206024223958076086434192497244332386988323515895811355465906877239183866387520000000","pi2":"354019312583809/82947514272480","z3":"5884182435213075787/42051732851796525"},"('R', -25, 1)":{"1":"-73135307005534777384498760371936521404944680445052898388947957391653412309548269013229/618072671874228259302577491732997160964970547687434066397720631717551599162560000000","pi2":"-354019312583809/82947514272480","z3":"-5914085889685464427/42051732851796525"},"('R', -24, 1)":{"1":"74809041268099892046399444528143268951998711271578513452111260848109199918784313460237/618072671874228259302577491732997160964970547687434066397720631717551599162560000000","pi2":"187497409728228241/43879235050141920","z3":"5943339269060627227/42051732851796525"},"('R', -23, 1)":{"1":"-1793804662150720758890502840670024994040379395315383191753064919860395442388021033736357/14524707789044364093610571055725433282676807870654700560346434845362462580320160000000","pi2":"-187497409728228241/43879235050141920","z3":"-280682601097106968469/1976431444034436675"},"('R', -22, 1)":{"1":"239573432765483993551197173599816905785347527012149007880198533957897565071350296180811/1904879710038605127030894564685302725596958409266190237422483258408191813812480000000","pi2":"187700554334941861/43879235050141920","z3":"282000222059796592919/1976431444034436675"},"('R', -21, 1)":{"1":"-104013517450277861302503177349051573185522608006876978060722847212845412074628916253711977/813383636186484389242191979120624263829901240756663231379400351340297904497928960000000","pi2":"-187700554334941861/43879235050141920","z3":"-13881256687139135026631/96845140757687397075"},"('R', -20, 1)":{"1":"528138144276885477648843110740552686844903102981269381379123987711015467499025955552597037/4066918180932421946210959895603121319149506203783316156897001756701489522489644800000000","pi2":"23485971550561141649/5484904381267740000","z3":"13943237577224054960759/96845140757687397075"},"('R', -19, 1)":{"1":"-535809274546387367317526765922543635484543038159806581837632160965016842039303070852418837/4066918180932421946210959895603121319149506203783316156897001756701489522489644800000000","pi2":"-23485971550561141649/5484904381267740000","z3":"-14004003155738682347159/96845140757687397075"},"('R', -18, 1)":{"1":"543187590314427235979772466982588107932253022644454151513791866698761047342110094262989837/4066918180932421946210959895603121319149506203783316156897001756701489522489644800000000","pi2":"23507608254234781649/5484904381267740000","z3":"14063600165435720745359/96845140757687397075"},"('R', -17, 1)":{"1":"-29168718355060197211988716372699785717176459716903420051370028498942272152954353930698910161/215546663589418363149180874466965429914923828800515756315541093105178944691951174400000000","pi2":"-23507608254234781649/5484904381267740000","z3":"-748469853272339196210427/5132792460157432044975"},"('R', -16, 1)":{"1":"88625537898826252654793130016033051267339172010906448002334313611417925048240820724825494083/646639990768255089447542623400896289744771486401547268946623279315536834075853523200000000","pi2":"211749047271858474841/49364139431409660000","z3":"250503836021181200128409/1710930820052477348325"},"('R', -15, 1)":{"1":"-22433509291094646332665269524264615719670597116068734436593569876365192781495378025094889037/161659997692063772361885655850224072436192871600386817236655819828884208518963380800000000","pi2":"-211749047271858474841/49364139431409660000","z3":"-251499286680120823312889/1710930820052477348325"},"('R', -14, 1)":{"1":"11355383275949555291448407268671998628589969790888415739976791134331848438404276541649714061/80829998846031886180942827925112036218096435800193408618327909914442104259481690400000000","pi2":"10383930672892966877209/2418842832139073340000","z3":"252476961434436524654789/1710930820052477348325"},"('R', -13, 1)":{"1":"-1642091859061823990576176386349535304877878051683284992757756918115489110736820919502828323/11547142692290269454420403989301719459728062257170486945475415702063157751354527200000000","pi2":"-10383930672892966877209/2418842832139073340000","z3":"-253437484000080020709989/1710930820052477348325"},"('R', -12, 1)":{"1":"3708022498863426635459582221873531146485967793097758425017689802198956895860370172873898559/25759010621262908782937824283826912640931831189072624724522081181525505753021637600000000","pi2":"8739335943455356005972769/2034246821828960678940000","z3":"254381445831833111660789/1710930820052477348325"},"('R', -11, 1)":{"1":"-221442941984050948246888545218240623476407511372049659784539179284718707082360533590200716831/1519781626654511618193331632745787845814978040155284858746802789710004839428276618400000000","pi2":"-8739335943455356005972769/2034246821828960678940000","z3":"-15063255090319832863132951/100944918383096163551175"},"('R', -10, 1)":{"1":"224131992907989048115446993225912441399749949837360352775671186706286890144558975810816815621/1519781626654511618193331632745787845814978040155284858746802789710004839428276618400000000","pi2":"8745363341445960333910369/2034246821828960678940000","z3":"15117092380124150817026911/100944918383096163551175"},"('R', -9, 1)":{"1":"-13833670655552924738871843879387887501241112846187776445485546170854671905058069740766790598541/92706679225925208709793229597493058594713660449472376383554970172310295205124873722400000000","pi2":"-8745363341445960333910369/2034246821828960678940000","z3":"-925372872575832277072279171/6157640021368865976621675"},"('R', -8, 1)":{"1":"4765536526162029773869473703500932709515228091211869644904378905360030495243756602834705075681/31581396219820675494544946346398734246550807405864216130661583245512298366581000938400000000","pi2":"8409718829321111776031704609/1954911195777631212461340000","z3":"928551009361054917576341971/6157640021368865976621675"},"('R', -7, 1)":{"1":"-6130757901106830840862631125216750988780288507748262756684264904278464264213459962142898255092269/40234698784051540580050261645311987430105728635071011350462857054782668119024195195521600000000","pi2":"-8409718829321111776031704609/1954911195777631212461340000","z3":"-310559566510213034489743057/2052546673789621992207225"},"('R', -6, 1)":{"1":"197605794593267461616385172301656094285294041468699486614558470818381120551204839821549253099518933/1287510361089649298561608372649983597763383316322272363214811425753045379808774246256691200000000","pi2":"33659238975573797429256624061/7819644783110524849845360000","z3":"623171679694215690971693339/4105093347579243984414450"},"('R', -5, 1)":{"1":"-2573391622162601141815909265125920428396529935604817338448114817762804424302495917755508190209436929/16737634694165440881300908844449786770923983112189540721792548534789589937514065201336985600000000","pi2":"-33659238975573797429256624061/7819644783110524849845360000","z3":"-625192648726870088010174299/4105093347579243984414450"},"('R', -4, 1)":{"1":"2551631015061382193070535336134902090140109527318721790967417557863359647032781153234283928693601169/16737634694165440881300908844449786770923983112189540721792548534789589937514065201336985600000000","pi2":"33678387172165436302473264061/7819644783110524849845360000","z3":"209060999005535159677640233/1368364449193081328138150"},"('R', -3, 1)":{"1":"-4473835889582407136322931279315735468477660788470479015636857906800974611765365036024159745537406879/30308689851596879433707051150760424693294780230181060225948668968402770967930874824042649600000000","pi2":"-33678387172165436302473264061/7819644783110524849845360000","z3":"-14050874595745034300902316411/91680418095936448985256050"},"('R', -2, 1)":{"1":"151530416055590698125757170740111163523235858606413334063213578994501597541797451677340427376830694323/1121421524509084539047160892578135713651906868516699228360100751830902525813442368489578035200000000","pi2":"33696425568435587455529424061/7819644783110524849845360000","z3":"14094018321907827923954201611/91680418095936448985256050"},"('R', -1, 1)":{"1":"-113309523302622900315637417657100408830583087493677579216304959168318716872093506551130156316333838723/1121421524509084539047160892578135713651906868516699228360100751830902525813442368489578035200000000","pi2":"-33696425568435587455529424061/7819644783110524849845360000","z3":"-42409610330030873613929048033/275041254287809346955768150"},"('R', 0, 1)":{"1":"-5822247046733011964302163383488356875304909972204898623068184237103818709353897340564796407641966477/1121421524509084539047160892578135713651906868516699228360100751830902525813442368489578035200000000","pi2":"33713447924426032135474665661/7819644783110524849845360000","z3":"42535343474848157886823113473/275041254287809346955768150"},"('R', -69, 2)":{"1":"-183980365941654725093305513036400503626499411/357452408803245883477197661693288969560000","pi2":"-16/3"},"('R', -68, 2)":{"1":"96429215846201063966301600685661447115214531/238301605868830588984798441128859313040000","pi2":"8"},"('R', -67, 2)":{"1":"-45376926441871868861195059730547762361952131/194974041165406845533016906378157619760000","pi2":"-88/9"},"('R', -66, 2)":{"1":"8848039079658221783555170698735770838526241/122555111589684302906467769723413360992000","pi2":"100/9"},"('R', -65, 2)":{"1":"1563910266609330531625907273361058610826245773/21447144528194753008631859701597338173600000","pi2":"-548/45"},"('R', -64, 2)":{"1":"-2461198339119696822151087049178015621015347/12262518312289738712768358891708026400000","pi2":"196/15"},"('R', -63, 2)":{"1":"5243803932572195793467030093299125865761895229/16681112410818141228935890879020151912800000","pi2":"-484/35"},"('R', -62, 2)":{"1":"-41548546826541488183760773048129495181155778889/100086674464908847373615345274120911476800000","pi2":"1522/105"},"('R', -61, 2)":{"1":"455163339275093484619899135945521664420097346621/900780070184179626362538107467088203291200000","pi2":"-14258/945"},"('R', -60, 2)":{"1":"-660641730683825177375510049979599512601368831/1127384318127884388438721035628395748800000","pi2":"14762/945"},"('R', -59, 2)":{"1":"6526584051131645417072965210778311416830714454769/9908580772025975889987919182137970236203200000","pi2":"-167422/10395"},"('R', -58, 2)":{"1":"-7175323336251697753010678424825440551449267572359/9908580772025975889987919182137970236203200000","pi2":"172042/10395"},"('R', -57, 2)":{"1":"3479588055644561031024668971305618243501724052243/4441777587459920226546308598889434933470400000","pi2":"-2291986/135135"},"('R', -56, 2)":{"1":"-59461855122233553953270673789139701276948055039/71048841718884548576857666501816664683200000","pi2":"2343466/135135"},"('R', -55, 2)":{"1":"1326195072302323884014092517555904123039479783723/1497808721352763797323755225206902477565600000","pi2":"-2391514/135135"},"('R', -54, 2)":{"1":"-239409278156415221434425901725348394338975340430231/257623100072675373139685898735587226141283200000","pi2":"2436559/135135"},"('R', -53, 2)":{"1":"90294909794011419369012869952346226022766752254081/93182823430542156242014048478829422221315200000","pi2":"-42142223/2297295"},"('R', -52, 2)":{"1":"-1466919875476260568981339905305936082966326723263309/1459864233745160447791553426168327614800604800000","pi2":"14274301/765765"},"('R', -51, 2)":{"1":"28766675795596870219160787995670842396906792436088891/27737420441158048508039515097198224681211491200000","pi2":"-275295799/14549535"},"('R', -50, 2)":{"1":"-78851069956311193018420491863950816114402941416857/73966454509754796021438706925861932483230643200","pi2":"55835135/2909907"},"('R', -49, 2)":{"1":"114285209873713326485875373607026595286367057343007/104669511098709617011469868291314055400798080000","pi2":"-18858053/969969"},"('R', -48, 2)":{"1":"-6184024971361869883314898531327641011203991978462963/5547484088231609701607903019439644936242298240000","pi2":"6364399/323323"},"('R', -47, 2)":{"1":"36199250934217097200132251749354818322305706857399109/31898033507331755784245442361777958383393214880000","pi2":"-444316699/22309287"},"('R', -46, 2)":{"1":"-73510157278732618199686827670625973215302498558792451/63796067014663511568490884723555916766786429760000","pi2":"1347822955/66927861"},"('R', -45, 2)":{"1":"35122180679028898811281147717292640749735840292600379/30092484440879014890797587133752790927729448000000","pi2":"-34052522467/1673196525"},"('R', -44, 2)":{"1":"-5643699790144201689059526183434302652777559149506697041/4784705026099763367636816354266693757508982232000000","pi2":"34395742267/1673196525"},"('R', -43, 2)":{"1":"17074350224465057982929089760880784694941676042939929373/14354115078299290102910449062800081272526946696000000","pi2":"-312536252003/15058768725"},"('R', -42, 2)":{"1":"-20432174837866558749962530058626740863037155090357903/17067913291675731394661651679904971786595656000000","pi2":"315404588903/15058768725"},"('R', -41, 2)":{"1":"8483189067164095842837809401402550128221769158118538813/7055412496113210389566152929172921303445448376000000","pi2":"-9227046511387/436704293025"},"('R', -40, 2)":{"1":"-501714496676118143471144429148163107173021923096768162747/416269337270679412984403022821202356903281454184000000","pi2":"9304682830147/436704293025"},"('R', -39, 2)":{"1":"7779924002459001728301650493099539617946449038634323868931/6452174727695530901258246853728636532000862539852000000","pi2":"-290774257297357/13537833083775"},"('R', -38, 2)":{"1":"-15534859983599079328238298513724986493973880316300128325987/12904349455391061802516493707457273064001725079704000000","pi2":"586061125622639/27075666167550"},"('R', -37, 2)":{"1":"15476688861549234561247620079462103509319146913486041555687/12904349455391061802516493707457273064001725079704000000","pi2":"-53676090078349/2461424197050"},"('R', -36, 2)":{"1":"-15382407497267097281551626695582968608909278230783812310387/12904349455391061802516493707457273064001725079704000000","pi2":"54062195834749/2461424197050"},"('R', -35, 2)":{"1":"15246570569674594167876940905701962581353059999374673201477/12904349455391061802516493707457273064001725079704000000","pi2":"-54437269998109/2461424197050"},"('R', -34, 2)":{"1":"-15054269222519135068483006344280900180897860485165465576467/12904349455391061802516493707457273064001725079704000000","pi2":"54801925434709/2461424197050"},"('R', -33, 2)":{"1":"20553595022659281101327138263030097357452553406762117986509423/17666054404430363607645079885509006824618361634114776000000","pi2":"-2040798836801833/91072695290850"},"('R', -32, 2)":{"1":"-20581418462502900205450365573456027953248103525991970080230923/17666054404430363607645079885509006824618361634114776000000","pi2":"2053580969474233/91072695290850"},"('R', -31, 2)":{"1":"10326704716339619006314471491109493257367491677537313502396849/8833027202215181803822539942754503412309180817057388000000","pi2":"-2066035355155033/91072695290850"},"('R', -30, 2)":{"1":"-20750478127301920377673491632387092360375184803914830459226583/17666054404430363607645079885509006824618361634114776000000","pi2":"2078178381193813/91072695290850"},"('R', -29, 2)":{"1":"35068340117470789847047343223893245321870173862255590256081528843/29696637453847441224451379287540640472183465906946938456000000","pi2":"-85691034670497533/3733980506924850"},"('R', -28, 2)":{"1":"-35266401563748662707131040325646612279070491816856568088779169943/29696637453847441224451379287540640472183465906946938456000000","pi2":"12309312989335019/533425786703550"},"('R', -27, 2)":{"1":"1338341818626052366524574509496047516722205399963227672929583552293/1120593523513549363755318373523727433327902621672344677656000000","pi2":"-532145396070491417/22937308828252650"},"('R', -26, 2)":{"1":"-9420357917047684569101548625550990481714609086172179768711949637101/7844154664594845546287228614666092033295318351706412743592000000","pi2":"5884182435213075787/252310397110779150"},"('R', -25, 2)":{"1":"9469889853972491873660699315358036038002152771705906825069046157041/7844154664594845546287228614666092033295318351706412743592000000","pi2":"-5914085889685464427/252310397110779150"},"('R', -24, 2)":{"1":"-9515788117646945664015529058762261530880078414522871386383323698941/7844154664594845546287228614666092033295318351706412743592000000","pi2":"5943339269060627227/252310397110779150"},"('R', -23, 2)":{"1":"215423284920233761414299737463641123691236882181719365924347198141803/176813649531530753181107020508136707158666920805300670924436000000","pi2":"-280682601097106968469/11858588664206620050"},"('R', -22, 2)":{"1":"-42380268232769084333195151827357850618756020341444914869097430509732263/34655475308180027623496976019594794603098716477838931501189456000000","pi2":"282000222059796592919/11858588664206620050"},"('R', -21, 2)":{"1":"14580465159035449241908159920999248166520275886174596715257649087607652809/11886828030705749474859462774721014548862859751898753504907983408000000","pi2":"-13881256687139135026631/581070844546124382450"},"('R', -20, 2)":{"1":"-14613143341316663068484082106257659143951864811155728506919453832409156897/11886828030705749474859462774721014548862859751898753504907983408000000","pi2":"13943237577224054960759/581070844546124382450"},"('R', -19, 2)":{"1":"14633035116015872880717242685794730854010140640682261531710067018111204277/11886828030705749474859462774721014548862859751898753504907983408000000","pi2":"-14004003155738682347159/581070844546124382450"},"('R', -18, 2)":{"1":"-14638566430751223052386504315015670958475308725033385825919353803547165177/11886828030705749474859462774721014548862859751898753504907983408000000","pi2":"14063600165435720745359/581070844546124382450"},"('R', -17, 2)":{"1":"41090228737401662359350968878571633873236812852658163681618301172173181685993/33390099938252450274880230934191329867755773043083598595286525393072000000","pi2":"-748469853272339196210427/30796754760944592269850"},"('R', -16, 2)":{"1":"-41010299279681831355761415218397386860358342288839549248642165743458530874193/33390099938252450274880230934191329867755773043083598595286525393072000000","pi2":"250503836021181200128409/10265584920314864089950"},"('R', -15, 2)":{"1":"10218481371594253866809947056165529689506478199341834228953803821885266911217/8347524984563112568720057733547832466938943260770899648821631348268000000","pi2":"-251499286680120823312889/10265584920314864089950"},"('R', -14, 2)":{"1":"-20337002830951088366126672015987499906759991487931752236494318781978481111089/16695049969126225137440115467095664933877886521541799297643262696536000000","pi2":"252476961434436524654789/10265584920314864089950"},"('R', -13, 2)":{"1":"20201132419407669545881873039073249148323685396802109588704960052236642334389/16695049969126225137440115467095664933877886521541799297643262696536000000","pi2":"-253437484000080020709989/10265584920314864089950"},"('R', -12, 2)":{"1":"-20024334145291223629524544543937516189384253743630813716399313671585260900289/16695049969126225137440115467095664933877886521541799297643262696536000000","pi2":"254381445831833111660789/10265584920314864089950"},"('R', -11, 2)":{"1":"68925663613736376912222924881666695737148698125749441242467057468940295522976359/58115468942528389703429041940960009634828922981487003355096197446641816000000","pi2":"-15063255090319832863132951/605669510298576981307050"},"('R', -10, 2)":{"1":"-67956589539832291281425432871811876062395675863179717259509253404118988362377109/58115468942528389703429041940960009634828922981487003355096197446641816000000","pi2":"15117092380124150817026911/605669510298576981307050"},"('R', -9, 2)":{"1":"248429533538040395742152219563207421442863689979408877308506481969775463419231356089/216247659935148138086459465062312195851198422414113139484312950698954197336000000","pi2":"-925372872575832277072279171/36945840128213195859730050"},"('R', -8, 2)":{"1":"-243000611765578584104721174197577235356425965585461799923856707574692185433670154989/216247659935148138086459465062312195851198422414113139484312950698954197336000000","pi2":"928551009361054917576341971/36945840128213195859730050"},"('R', -7, 2)":{"1":"118183232832774057932199413453668557735883427935646828947093103467411238056096413857/108123829967574069043229732531156097925599211207056569742156475349477098668000000","pi2":"-310559566510213034489743057/12315280042737731953243350"},"('R', -6, 2)":{"1":"-1825876109585375291201667988811906431364706091497811740771483829736924568050621854937/1729981279481185104691675720498497566809587379312905115874503605591633578688000000","pi2":"623171679694215690971693339/24630560085475463906486700"},"('R', -5, 2)":{"1":"1745512707260180584267797166963642601073066344166299489988714908523055840493564873897/1729981279481185104691675720498497566809587379312905115874503605591633578688000000","pi2":"-625192648726870088010174299/24630560085475463906486700"},"('R', -4, 2)":{"1":"-1644872965910443324555667365489362095684502821511674146186965791337631697857483975097/1729981279481185104691675720498497566809587379312905115874503605591633578688000000","pi2":"209060999005535159677640233/8210186695158487968828900"},"('R', -3, 2)":{"1":"6805558904535531916635799322062208024911087926863676871405491473525442628940525748012233/7765885963591039934960932309317755577408237745735631065160646685500843134730432000000","pi2":"-14050874595745034300902316411/550082508575618693911536300"},"('R', -2, 2)":{"1":"-6038982491926012537138867737146368207556857654441507972786845594548072668670601767968433/7765885963591039934960932309317755577408237745735631065160646685500843134730432000000","pi2":"14094018321907827923954201611/550082508575618693911536300"},"('R', -1, 2)":{"1":"4960942444847491809736591541887096868698253849699674027621213414219488766013666300112833/7765885963591039934960932309317755577408237745735631065160646685500843134730432000000","pi2":"-42409610330030873613929048033/1650247525726856081734608900"},"('R', 0, 2)":{"1":"-3261940746399569655454805989173468244557072728647538508250882040926246821340269059560913/7765885963591039934960932309317755577408237745735631065160646685500843134730432000000","pi2":"42535343474848157886823113473/1650247525726856081734608900"},"('BA', 0, (), ((0, 1),), -70, 1)":{"1":"-1460376530323350787716438006635178051595971160306052261439243950585386259/3539309719155967130664052553532352507545903196523934250023630504000000"},"('BA', 0, (), ((0, 1),), -69, 1)":{"1":"2972317414202603083356944216573984429037688213240075789899733294533052139/3539309719155967130664052553532352507545903196523934250023630504000000"},"('BA', 0, (), ((0, 1),), -68, 1)":{"1":"-2959360328836421912808836184671444102671245780512228556610271993374634939/3539309719155967130664052553532352507545903196523934250023630504000000"},"('BA', 0, (), ((0, 1),), -67, 1)":{"1":"75937950380477119736274005218236856165279097122877121027209221502710547/95657019436647760288217636581955473176916302608754979730368392000000"},"('BA', 0, (), ((0, 1),), -66, 1)":{"1":"-588594610571901729734416202710583886918263622991639080531713694807251/788440570094891318927166975614246493104456047343268935180136000000"},"('BA', 0, (), ((0, 1),), -65, 1)":{"1":"552980262547101536967954990102265406733685405367595432945683981336291/788440570094891318927166975614246493104456047343268935180136000000"},"('BA', 0, (), ((0, 1),), -64, 1)":{"1":"-519833634328412627327787174498273832522851522290724415206894092876651/788440570094891318927166975614246493104456047343268935180136000000"},"('BA', 0, (), ((0, 1),), -63, 1)":{"1":"122303944209838219387297452559296859216862352586250063921983976797619/197110142523722829731791743903561623276114011835817233795034000000"},"('BA', 0, (), ((0, 1),), -62, 1)":{"1":"-16457887777879348207255897496982061913292572433150323770098029662667/28158591789103261390255963414794517610873430262259604827862000000"},"('BA', 0, (), ((0, 1),), -61, 1)":{"1":"500442063011463006029968031939104262225774714339366050119437858957/908341670616234238395353658541758632608820331040632413802000000"},"('BA', 0, (), ((0, 1),), -60, 1)":{"1":"-126824540953297279052584209470749772399128733223328313655758357/244112246873484073742368626321354107124111886869291162000000"},"('BA', 0, (), ((0, 1),), -59, 1)":{"1":"119608424706681479629769158745007328579677693945686319004418297/244112246873484073742368626321354107124111886869291162000000"},"('BA', 0, (), ((0, 1),), -58, 1)":{"1":"-32398894205259524678723300928069560625442041233362478904137/70127045927458797397980070761664495008363081548202000000"},"('BA', 0, (), ((0, 1),), -57, 1)":{"1":"36307791391705616647825213415614778987803692799707266057/83385310258571697262758704829565392399956101722000000"},"('BA', 0, (), ((0, 1),), -56, 1)":{"1":"-6941018134470258794484782611872926705935510389869518273171/16927217982490054544340017080401774657191088649566000000"},"('BA', 0, (), ((0, 1),), -55, 1)":{"1":"6529578095645668456594606976951733610325822835842184284071/16927217982490054544340017080401774657191088649566000000"},"('BA', 0, (), ((0, 1),), -54, 1)":{"1":"-12267948483602460340337207261559331856571906079124937735347/33854435964980109088680034160803549314382177299132000000"},"('BA', 0, (), ((0, 1),), -53, 1)":{"1":"3834930681551399780279632036159295941165597054708332163649/11284811988326703029560011386934516438127392433044000000"},"('BA', 0, (), ((0, 1),), -52, 1)":{"1":"-425870748292051276426965286968220121803651986052892387/1339125666112104311090543655741606317565846972000000"},"('BA', 0, (), ((0, 1),), -51, 1)":{"1":"397537131768689243983839986608825102942546634218656587/1339125666112104311090543655741606317565846972000000"},"('BA', 0, (), ((0, 1),), -50, 1)":{"1":"-41108575375828064279478190529786374425058672531943243/148791740679122701232282628415734035285094108000000"},"('BA', 0, (), ((0, 1),), -49, 1)":{"1":"13724221862394451996343018778913268786956563051617531/53565026644484172443621746229664252702633878880000"},"('BA', 0, (), ((0, 1),), -48, 1)":{"1":"-258648144270551039882300826351541153017580850197787/1093163809071105560073913188360494953114977120000"},"('BA', 0, (), ((0, 1),), -47, 1)":{"1":"118825793691942070433420803447951239376035491139119/546581904535552780036956594180247476557488560000"},"('BA', 0, (), ((0, 1),), -46, 1)":{"1":"-49127166663066092820209203971044325541880803567/247434089875759520161591939420664317137840000"},"('BA', 0, (), ((0, 1),), -45, 1)":{"1":"387302921705816022896873186745057349562909029/2151600781528343653579060342788385366416000"},"('BA', 0, (), ((0, 1),), -44, 1)":{"1":"-26099580910607258922142301752350581247023673119/161370058614625774018429525709128902481200000"},"('BA', 0, (), ((0, 1),), -43, 1)":{"1":"23188698418321343841630099444770670595945846279/161370058614625774018429525709128902481200000"},"('BA', 0, (), ((0, 1),), -42, 1)":{"1":"-378746777433011448670274819570914714781519/3009456343869487216173318768936217200000"},"('BA', 0, (), ((0, 1),), -41, 1)":{"1":"9439423369549452367336005702169941819023491/87274233972215129269026244299150298800000"},"('BA', 0, (), ((0, 1),), -40, 1)":{"1":"-1016743419984484805416665105354332507/11225523285330820363557887910883200"},"('BA', 0, (), ((0, 1),), -39, 1)":{"1":"3792652213166722976052894480165608115913/51918045194655044181455231587834800000"},"('BA', 0, (), ((0, 1),), -38, 1)":{"1":"-55432829984757970592576675679252396589/998423946051058541951062145919900000"},"('BA', 0, (), ((0, 1),), -37, 1)":{"1":"180908053057893182926615600726837631/4777148067229945176799340411100000"},"('BA', 0, (), ((0, 1),), -36, 1)":{"1":"-4068793901229307326227061636757/205265675556651277308440700000"},"('BA', 0, (), ((0, 1),), -34, 1)":{"1":"4068793901229307326227061636757/205265675556651277308440700000"},"('BA', 0, (), ((0, 1),), -33, 1)":{"1":"-180908053057893182926615600726837631/4777148067229945176799340411100000"},"('BA', 0, (), ((0, 1),), -32, 1)":{"1":"55432829984757970592576675679252396589/998423946051058541951062145919900000"},"('BA', 0, (), ((0, 1),), -31, 1)":{"1":"-3792652213166722976052894480165608115913/51918045194655044181455231587834800000"},"('BA', 0, (), ((0, 1),), -30, 1)":{"1":"1016743419984484805416665105354332507/11225523285330820363557887910883200"},"('BA', 0, (), ((0, 1),), -29, 1)":{"1":"-9439423369549452367336005702169941819023491/87274233972215129269026244299150298800000"},"('BA', 0, (), ((0, 1),), -28, 1)":{"1":"378746777433011448670274819570914714781519/3009456343869487216173318768936217200000"},"('BA', 0, (), ((0, 1),), -27, 1)":{"1":"-23188698418321343841630099444770670595945846279/161370058614625774018429525709128902481200000"},"('BA', 0, (), ((0, 1),), -26, 1)":{"1":"26099580910607258922142301752350581247023673119/161370058614625774018429525709128902481200000"},"('BA', 0, (), ((0, 1),), -25, 1)":{"1":"-387302921705816022896873186745057349562909029/2151600781528343653579060342788385366416000"},"('BA', 0, (), ((0, 1),), -24, 1)":{"1":"49127166663066092820209203971044325541880803567/247434089875759520161591939420664317137840000"},"('BA', 0, (), ((0, 1),), -23, 1)":{"1":"-118825793691942070433420803447951239376035491139119/546581904535552780036956594180247476557488560000"},"('BA', 0, (), ((0, 1),), -22, 1)":{"1":"258648144270551039882300826351541153017580850197787/1093163809071105560073913188360494953114977120000"},"('BA', 0, (), ((0, 1),), -21, 1)":{"1":"-13724221862394451996343018778913268786956563051617531/53565026644484172443621746229664252702633878880000"},"('BA', 0, (), ((0, 1),), -20, 1)":{"1":"41108575375828064279478190529786374425058672531943243/148791740679122701232282628415734035285094108000000"},"('BA', 0, (), ((0, 1),), -19, 1)":{"1":"-397537131768689243983839986608825102942546634218656587/1339125666112104311090543655741606317565846972000000"},"('BA', 0, (), ((0, 1),), -18, 1)":{"1":"425870748292051276426965286968220121803651986052892387/1339125666112104311090543655741606317565846972000000"},"('BA', 0, (), ((0, 1),), -17, 1)":{"1":"-3834930681551399780279632036159295941165597054708332163649/11284811988326703029560011386934516438127392433044000000"},"('BA', 0, (), ((0, 1),), -16, 1)":{"1":"12267948483602460340337207261559331856571906079124937735347/33854435964980109088680034160803549314382177299132000000"},"('BA', 0, (), ((0, 1),), -15, 1)":{"1":"-6529578095645668456594606976951733610325822835842184284071/16927217982490054544340017080401774657191088649566000000"},"('BA', 0, (), ((0, 1),), -14, 1)":{"1":"6941018134470258794484782611872926705935510389869518273171/16927217982490054544340017080401774657191088649566000000"},"('BA', 0, (), ((0, 1),), -13, 1)":{"1":"-36307791391705616647825213415614778987803692799707266057/83385310258571697262758704829565392399956101722000000"},"('BA', 0, (), ((0, 1),), -12, 1)":{"1":"32398894205259524678723300928069560625442041233362478904137/70127045927458797397980070761664495008363081548202000000"},"('BA', 0, (), ((0, 1),), -11, 1)":{"1":"-119608424706681479629769158745007328579677693945686319004418297/244112246873484073742368626321354107124111886869291162000000"},"('BA', 0, (), ((0, 1),), -10, 1)":{"1":"126824540953297279052584209470749772399128733223328313655758357/244112246873484073742368626321354107124111886869291162000000"},"('BA', 0, (), ((0, 1),), -9, 1)":{"1":"-500442063011463006029968031939104262225774714339366050119437858957/908341670616234238395353658541758632608820331040632413802000000"},"('BA', 0, (), ((0, 1),), -8, 1)":{"1":"16457887777879348207255897496982061913292572433150323770098029662667/28158591789103261390255963414794517610873430262259604827862000000"},"('BA', 0, (), ((0, 1),), -7, 1)":{"1":"-122303944209838219387297452559296859216862352586250063921983976797619/197110142523722829731791743903561623276114011835817233795034000000"},"('BA', 0, (), ((0, 1),), -6, 1)":{"1":"519833634328412627327787174498273832522851522290724415206894092876651/788440570094891318927166975614246493104456047343268935180136000000"},"('BA', 0, (), ((0, 1),), -5, 1)":{"1":"-552980262547101536967954990102265406733685405367595432945683981336291/788440570094891318927166975614246493104456047343268935180136000000"},"('BA', 0, (), ((0, 1),), -4, 1)":{"1":"588594610571901729734416202710583886918263622991639080531713694807251/788440570094891318927166975614246493104456047343268935180136000000"},"('BA', 0, (), ((0, 1),), -3, 1)":{"1":"-75937950380477119736274005218236856165279097122877121027209221502710547/95657019436647760288217636581955473176916302608754979730368392000000"},"('BA', 0, (), ((0, 1),), -2, 1)":{"1":"2959360328836421912808836184671444102671245780512228556610271993374634939/3539309719155967130664052553532352507545903196523934250023630504000000"},"('BA', 0, (), ((0, 1),), -1, 1)":{"1":"-2972317414202603083356944216573984429037688213240075789899733294533052139/3539309719155967130664052553532352507545903196523934250023630504000000"},"('BA', 0, (), ((0, 1),), 0, 1)":{"1":"1460376530323350787716438006635178051595971160306052261439243950585386259/3539309719155967130664052553532352507545903196523934250023630504000000"},"('BA', 1, (), ((0, 2),), -70, 1)":{"1":"-239260658433513841391050982256189016285754611/357452408803245883477197661693288969560000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -70, 2)":{"1":"-239260658433513841391050982256189016285754611/357452408803245883477197661693288969560000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -69, 1)":{"1":"127783601315580021511347065583693260025012691/357452408803245883477197661693288969560000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -69, 2)":{"1":"127783601315580021511347065583693260025012691/357452408803245883477197661693288969560000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -68, 1)":{"1":"-83350963874881745911110138167736177716923891/357452408803245883477197661693288969560000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -68, 2)":{"1":"-83350963874881745911110138167736177716923891/357452408803245883477197661693288969560000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -67, 1)":{"1":"1554388026598437110379047889400789412135143/9660875913601240093978315180899701880000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -67, 2)":{"1":"1554388026598437110379047889400789412135143/9660875913601240093978315180899701880000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -66, 1)":{"1":"-597754454113940408258320830429924529783873/5335110579152923633988024801392372680000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -66, 2)":{"1":"-597754454113940408258320830429924529783873/5335110579152923633988024801392372680000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -65, 1)":{"1":"406747719686996135580205576731254800328833/5335110579152923633988024801392372680000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -65, 2)":{"1":"406747719686996135580205576731254800328833/5335110579152923633988024801392372680000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -64, 1)":{"1":"-259551148174428661537988155719469093695553/5335110579152923633988024801392372680000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -64, 2)":{"1":"-259551148174428661537988155719469093695553/5335110579152923633988024801392372680000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -63, 1)":{"1":"35552165033734085636191493783038088305507/1333777644788230908497006200348093170000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -63, 2)":{"1":"35552165033734085636191493783038088305507/1333777644788230908497006200348093170000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -62, 1)":{"1":"-1657078411455753217752390228804103521151/190539663541175844071000885764013310000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -62, 2)":{"1":"-1657078411455753217752390228804103521151/190539663541175844071000885764013310000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -61, 1)":{"1":"-38253775426659430584891745240096526279/6146440759392769163580673734323010000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -61, 2)":{"1":"-38253775426659430584891745240096526279/6146440759392769163580673734323010000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -60, 1)":{"1":"270317455527523014767577031171848797/14394474846353089376067151602630000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -60, 2)":{"1":"270317455527523014767577031171848797/14394474846353089376067151602630000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -59, 1)":{"1":"-2966682272320711246912227293584830839/100761323924471625632470061218410000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -59, 2)":{"1":"-2966682272320711246912227293584830839/100761323924471625632470061218410000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -58, 1)":{"1":"65848703645272652565509514392709721/1707819049567315688685933240990000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -58, 2)":{"1":"65848703645272652565509514392709721/1707819049567315688685933240990000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -57, 1)":{"1":"-94180891298547915758375511464281/2030700415656736847426793390000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -57, 2)":{"1":"-94180891298547915758375511464281/2030700415656736847426793390000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -56, 1)":{"1":"21890055914270945069819252472864443/412232184378317580027639058170000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -56, 2)":{"1":"21890055914270945069819252472864443/412232184378317580027639058170000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -55, 1)":{"1":"-24270624047614783039420432605373073/412232184378317580027639058170000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -55, 2)":{"1":"-24270624047614783039420432605373073/412232184378317580027639058170000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -54, 1)":{"1":"1195870871615866580271567126169229/18737826562650799092165411735000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -54, 2)":{"1":"1195870871615866580271567126169229/18737826562650799092165411735000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -53, 1)":{"1":"-424913551029426977457876634300643/6245942187550266364055137245000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -53, 2)":{"1":"-424913551029426977457876634300643/6245942187550266364055137245000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -52, 1)":{"1":"2811784207819733750439611039377/39282655267611738138711555000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -52, 2)":{"1":"2811784207819733750439611039377/39282655267611738138711555000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -51, 1)":{"1":"-2927534641966482371986490361727/39282655267611738138711555000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -51, 2)":{"1":"-2927534641966482371986490361727/39282655267611738138711555000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -50, 1)":{"1":"1007181000654180944751348836939/13094218422537246046237185000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -50, 2)":{"1":"1007181000654180944751348836939/13094218422537246046237185000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -49, 1)":{"1":"-123811948168302048807965126101/1571306210704469525548462200","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -49, 2)":{"1":"-123811948168302048807965126101/1571306210704469525548462200","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -48, 1)":{"1":"197997527309274482070818998949/2469195473964166397290440600","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -48, 2)":{"1":"197997527309274482070818998949/2469195473964166397290440600","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -47, 1)":{"1":"-400575857593712953043012583437/4938390947928332794580881200","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -47, 2)":{"1":"-400575857593712953043012583437/4938390947928332794580881200","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -46, 1)":{"1":"8573235810130762200227354237/105072147828262399884699600","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -46, 2)":{"1":"8573235810130762200227354237/105072147828262399884699600","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -45, 1)":{"1":"-214435553431368720042792805613/2626803695706559997117490000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -45, 2)":{"1":"-214435553431368720042792805613/2626803695706559997117490000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -44, 1)":{"1":"640180635846843487313821931359/7880411087119679991352470000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -44, 2)":{"1":"640180635846843487313821931359/7880411087119679991352470000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -43, 1)":{"1":"-1900749231957153173250345126977/23641233261359039974057410000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -43, 2)":{"1":"-1900749231957153173250345126977/23641233261359039974057410000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -42, 1)":{"1":"1499810349396278404014938491/18958486977834033660030000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -42, 2)":{"1":"1499810349396278404014938491/18958486977834033660030000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -41, 1)":{"1":"-1233227284583934670113568025131/15944087548358422308085230000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -41, 2)":{"1":"-1233227284583934670113568025131/15944087548358422308085230000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -40, 1)":{"1":"789065292195249801439475903/10510275246116296841190000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -40, 2)":{"1":"789065292195249801439475903/10510275246116296841190000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -39, 1)":{"1":"-870901804660353944930542330931/12055285707295392476844930000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -39, 2)":{"1":"-870901804660353944930542330931/12055285707295392476844930000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -38, 1)":{"1":"1657873136271367027507357388137/24110571414590784953689860000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -38, 2)":{"1":"1657873136271367027507357388137/24110571414590784953689860000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -37, 1)":{"1":"-1554753688364955051893390250937/24110571414590784953689860000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -37, 2)":{"1":"-1554753688364955051893390250937/24110571414590784953689860000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -36, 1)":{"1":"38518836241900664352727542901/651637065259210404153780000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -36, 2)":{"1":"38518836241900664352727542901/651637065259210404153780000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -35, 1)":{"1":"-33713447924426032135474665661/651637065259210404153780000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -35, 2)":{"1":"-33713447924426032135474665661/651637065259210404153780000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -34, 1)":{"1":"38518836241900664352727542901/651637065259210404153780000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -34, 2)":{"1":"38518836241900664352727542901/651637065259210404153780000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -33, 1)":{"1":"-1554753688364955051893390250937/24110571414590784953689860000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -33, 2)":{"1":"-1554753688364955051893390250937/24110571414590784953689860000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -32, 1)":{"1":"1657873136271367027507357388137/24110571414590784953689860000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -32, 2)":{"1":"1657873136271367027507357388137/24110571414590784953689860000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -31, 1)":{"1":"-870901804660353944930542330931/12055285707295392476844930000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -31, 2)":{"1":"-870901804660353944930542330931/12055285707295392476844930000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -30, 1)":{"1":"789065292195249801439475903/10510275246116296841190000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -30, 2)":{"1":"789065292195249801439475903/10510275246116296841190000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -29, 1)":{"1":"-1233227284583934670113568025131/15944087548358422308085230000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -29, 2)":{"1":"-1233227284583934670113568025131/15944087548358422308085230000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -28, 1)":{"1":"1499810349396278404014938491/18958486977834033660030000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -28, 2)":{"1":"1499810349396278404014938491/18958486977834033660030000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -27, 1)":{"1":"-1900749231957153173250345126977/23641233261359039974057410000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -27, 2)":{"1":"-1900749231957153173250345126977/23641233261359039974057410000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -26, 1)":{"1":"640180635846843487313821931359/7880411087119679991352470000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -26, 2)":{"1":"640180635846843487313821931359/7880411087119679991352470000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -25, 1)":{"1":"-214435553431368720042792805613/2626803695706559997117490000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -25, 2)":{"1":"-214435553431368720042792805613/2626803695706559997117490000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -24, 1)":{"1":"8573235810130762200227354237/105072147828262399884699600","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -24, 2)":{"1":"8573235810130762200227354237/105072147828262399884699600","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -23, 1)":{"1":"-400575857593712953043012583437/4938390947928332794580881200","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -23, 2)":{"1":"-400575857593712953043012583437/4938390947928332794580881200","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -22, 1)":{"1":"197997527309274482070818998949/2469195473964166397290440600","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -22, 2)":{"1":"197997527309274482070818998949/2469195473964166397290440600","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -21, 1)":{"1":"-123811948168302048807965126101/1571306210704469525548462200","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -21, 2)":{"1":"-123811948168302048807965126101/1571306210704469525548462200","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -20, 1)":{"1":"1007181000654180944751348836939/13094218422537246046237185000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -20, 2)":{"1":"1007181000654180944751348836939/13094218422537246046237185000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -19, 1)":{"1":"-2927534641966482371986490361727/39282655267611738138711555000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -19, 2)":{"1":"-2927534641966482371986490361727/39282655267611738138711555000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -18, 1)":{"1":"2811784207819733750439611039377/39282655267611738138711555000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -18, 2)":{"1":"2811784207819733750439611039377/39282655267611738138711555000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -17, 1)":{"1":"-424913551029426977457876634300643/6245942187550266364055137245000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -17, 2)":{"1":"-424913551029426977457876634300643/6245942187550266364055137245000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -16, 1)":{"1":"1195870871615866580271567126169229/18737826562650799092165411735000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -16, 2)":{"1":"1195870871615866580271567126169229/18737826562650799092165411735000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -15, 1)":{"1":"-24270624047614783039420432605373073/412232184378317580027639058170000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -15, 2)":{"1":"-24270624047614783039420432605373073/412232184378317580027639058170000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -14, 1)":{"1":"21890055914270945069819252472864443/412232184378317580027639058170000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -14, 2)":{"1":"21890055914270945069819252472864443/412232184378317580027639058170000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -13, 1)":{"1":"-94180891298547915758375511464281/2030700415656736847426793390000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -13, 2)":{"1":"-94180891298547915758375511464281/2030700415656736847426793390000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -12, 1)":{"1":"65848703645272652565509514392709721/1707819049567315688685933240990000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -12, 2)":{"1":"65848703645272652565509514392709721/1707819049567315688685933240990000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -11, 1)":{"1":"-2966682272320711246912227293584830839/100761323924471625632470061218410000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -11, 2)":{"1":"-2966682272320711246912227293584830839/100761323924471625632470061218410000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -10, 1)":{"1":"270317455527523014767577031171848797/14394474846353089376067151602630000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -10, 2)":{"1":"270317455527523014767577031171848797/14394474846353089376067151602630000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -9, 1)":{"1":"-38253775426659430584891745240096526279/6146440759392769163580673734323010000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -9, 2)":{"1":"-38253775426659430584891745240096526279/6146440759392769163580673734323010000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -8, 1)":{"1":"-1657078411455753217752390228804103521151/190539663541175844071000885764013310000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -8, 2)":{"1":"-1657078411455753217752390228804103521151/190539663541175844071000885764013310000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -7, 1)":{"1":"35552165033734085636191493783038088305507/1333777644788230908497006200348093170000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -7, 2)":{"1":"35552165033734085636191493783038088305507/1333777644788230908497006200348093170000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -6, 1)":{"1":"-259551148174428661537988155719469093695553/5335110579152923633988024801392372680000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -6, 2)":{"1":"-259551148174428661537988155719469093695553/5335110579152923633988024801392372680000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -5, 1)":{"1":"406747719686996135580205576731254800328833/5335110579152923633988024801392372680000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -5, 2)":{"1":"406747719686996135580205576731254800328833/5335110579152923633988024801392372680000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -4, 1)":{"1":"-597754454113940408258320830429924529783873/5335110579152923633988024801392372680000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -4, 2)":{"1":"-597754454113940408258320830429924529783873/5335110579152923633988024801392372680000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -3, 1)":{"1":"1554388026598437110379047889400789412135143/9660875913601240093978315180899701880000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -3, 2)":{"1":"1554388026598437110379047889400789412135143/9660875913601240093978315180899701880000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -2, 1)":{"1":"-83350963874881745911110138167736177716923891/357452408803245883477197661693288969560000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -2, 2)":{"1":"-83350963874881745911110138167736177716923891/357452408803245883477197661693288969560000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -1, 1)":{"1":"127783601315580021511347065583693260025012691/357452408803245883477197661693288969560000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -1, 2)":{"1":"127783601315580021511347065583693260025012691/357452408803245883477197661693288969560000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), 0, 1)":{"1":"-239260658433513841391050982256189016285754611/357452408803245883477197661693288969560000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), 0, 2)":{"1":"-239260658433513841391050982256189016285754611/357452408803245883477197661693288969560000","pi2":"-16/3"},"('R', -69, 3)":{"1":"-42535343474848157886823113473/275041254287809346955768150"},"('R', -68, 3)":{"1":"42451521378303301704893736513/183360836191872897970512100"},"('R', -67, 3)":{"1":"-39962535211136376539895932513/150022502338805098339509900"},"('R', -66, 3)":{"1":"193751017122746222910799748869/660099010290742432693843560"},"('R', -65, 3)":{"1":"-1705988242432058451462590435267/5500825085756186939115363000"},"('R', -64, 3)":{"1":"764819939694066525475755167093/2357496465324080116763727000"},"('R', -63, 3)":{"1":"-38598132261637356718940874172337/115517326800879925721422623000"},"('R', -62, 3)":{"1":"79205348111422035046561363935539/231034653601759851442845246000"},"('R', -61, 3)":{"1":"-241898960436406637056714784683757/693103960805279554328535738000"},"('R', -60, 3)":{"1":"129988392126921205729277253083/366527742361332392558718000"},"('R', -59, 3)":{"1":"-2734827259800604699397856589083133/7624143568858075097613893118000"},"('R', -58, 3)":{"1":"2763289008457284002438458967318363/7624143568858075097613893118000"},"('R', -57, 3)":{"1":"-29017840400755402303296094503757/79481849555056115692847322000"},"('R', -56, 3)":{"1":"36426413463884975781094061556377399/99113866395154976268980610534000"},"('R', -55, 3)":{"1":"-4573642889884030515717160579740077/12389233299394372033622576316750"},"('R', -54, 3)":{"1":"73473208420148480045012092968665237/198227732790309952537961221068000"},"('R', -53, 3)":{"1":"-101515015706281134501244317274986091/273232820873129934579351953364000"},"('R', -52, 3)":{"1":"163642740206427958060164952725581369/439548450969817720845044446716000"},"('R', -51, 3)":{"1":"-62394377130157487878436038089588379/167465277309337701838957648836000"},"('R', -50, 3)":{"1":"190939467178531363607979274774512971/512220461530160917358091795239712"},"('R', -49, 3)":{"1":"-1590278746298061425506216901237644217/4268503846084674311317431626997600"},"('R', -48, 3)":{"1":"4767119730590557658051981617870271267/12805511538254022933952294880992800"},"('R', -47, 3)":{"1":"-164190713455205463096308122828685147501/441790148069763791221354173394251600"},"('R', -46, 3)":{"1":"81941214245997199718640616491550635523/220895074034881895610677086697125800"},"('R', -45, 3)":{"1":"-70451511457471954239119323246847198609/190426787961105082422997488532005000"},"('R', -44, 3)":{"1":"6111787180869027711107018863902660133613/16567130552616142170800781502284435000"},"('R', -43, 3)":{"1":"-3045050545356270854346499891674926346919/8283565276308071085400390751142217500"},"('R', -42, 3)":{"1":"209215604060436352702934335909580084197/571280363883315247268992465596015000"},"('R', -41, 3)":{"1":"-175178158718188448567439737874376525580527/480446786025868122953222663566248615000"},"('R', -40, 3)":{"1":"174371937137841543313863735879829509243697/480446786025868122953222663566248615000"},"('R', -39, 3)":{"1":"-10754830524263860461475122012865417088478359/29787700733603823623099805141107414130000"},"('R', -38, 3)":{"1":"807276750006270985106492993520370459319887/2248128357253118764007532463479804840000"},"('R', -37, 3)":{"1":"-42528613623210357372184059199459324100304011/119150802934415294492399220564429656520000"},"('R', -36, 3)":{"1":"42262350107719581987188405499414100625266811/119150802934415294492399220564429656520000"},"('R', -35, 3)":{"1":"-153036611731156036933950770341/434424710172806936102520000"},"('R', -34, 3)":{"1":"41675293484301111045869577200075821215795611/119150802934415294492399220564429656520000"},"('R', -33, 3)":{"1":"-1538089065693128524161946324488304487002726007/4408579708573365896218771160883897291240000"},"('R', -32, 3)":{"1":"29014788628540691690826305871157271104443019/83180749218365394268278701148752779080000"},"('R', -31, 3)":{"1":"-769682527530431052907380553862861814185303491/2204289854286682948109385580441948645620000"},"('R', -30, 3)":{"1":"771277288528055654199569867659010494673443861/2204289854286682948109385580441948645620000"},"('R', -29, 3)":{"1":"-31705617700528721065432697574170365389703346741/90375884025754000872484808798119894470420000"},"('R', -28, 3)":{"1":"31808471531575586623682323054616972650715760941/90375884025754000872484808798119894470420000"},"('R', -27, 3)":{"1":"-1372593224135120804427246873285542141259287657963/3886163013107422037516846778319155462228060000"},"('R', -26, 3)":{"1":"4133953998934458221379325111786638966353045536589/11658489039322266112550540334957466386684180000"},"('R', -25, 3)":{"1":"-4150788142810243403447610358650989795002982796149/11658489039322266112550540334957466386684180000"},"('R', -24, 3)":{"1":"4168820810215033160994005392117923710016818793341/11658489039322266112550540334957466386684180000"},"('R', -23, 3)":{"1":"-196797880177057993536415175620175451047181010910377/547948984848146507289875395743000920174156460000"},"('R', -22, 3)":{"1":"98851386775799312407458104205122176217345258315501/273974492424073253644937697871500460087078230000"},"('R', -21, 3)":{"1":"-695148819714194816222553579808515580346742019182407/1917821446968512775514563885100503220609547610000"},"('R', -20, 3)":{"1":"698448237528749578221526780268940283835128940115731/1917821446968512775514563885100503220609547610000"},"('R', -19, 3)":{"1":"-701748076627347548313565127368445925440880772549241/1917821446968512775514563885100503220609547610000"},"('R', -18, 3)":{"1":"705133018831754274003426117040946017278170384088491/1917821446968512775514563885100503220609547610000"},"('R', -17, 3)":{"1":"-37550711955525381480287029689574078175556247482412123/101644536689331177102271885910326670692306023330000"},"('R', -16, 3)":{"1":"2219582229885833153025844535471061947648104184118719/5979090393490069241310110935901568864253295490000"},"('R', -15, 3)":{"1":"-4460450357724942039692617781847131926173124348756753/11958180786980138482620221871803137728506590980000"},"('R', -14, 3)":{"1":"4482062947351804116231375605275533455162823798692743/11958180786980138482620221871803137728506590980000"},"('R', -13, 3)":{"1":"-4503486561756010351909983420851059221894412538423743/11958180786980138482620221871803137728506590980000"},"('R', -12, 3)":{"1":"4525168959678857609402594485390658860498787295012343/11958180786980138482620221871803137728506590980000"},"('R', -11, 3)":{"1":"-268251438989647905799184519292401475704223577746624137/705532666431828170474593090436385125981888867820000"},"('R', -10, 3)":{"1":"4418525112324198171843373035603017645201112985544897/11566109285767674925813001482563690589867030620000"},"('R', -9, 3)":{"1":"-16518479658560255213824235850695208420741634225329540737/43037492652341518398950178516619492684895220937020000"},"('R', -8, 3)":{"1":"16596214175060165402847954016937596603436474570611306937/43037492652341518398950178516619492684895220937020000"},"('R', -7, 3)":{"1":"-16673060300422834205159966518819040838268097358798557987/43037492652341518398950178516619492684895220937020000"},"('R', -6, 3)":{"1":"67001481632885109350474176819932742455538572189952339973/172149970609366073595800714066477970739580883748080000"},"('R', -5, 3)":{"1":"-67307070818368962160004111973989508050823971303304686213/172149970609366073595800714066477970739580883748080000"},"('R', -4, 3)":{"1":"3977301001509651435005936767483742310057011938933255189/10126468859374474917400042003910468867034169632240000"},"('R', -3, 3)":{"1":"-4550470178356004968528654338132180943691335912214042233871/11534048030827526930918647842454024039551919211121360000"},"('R', -2, 3)":{"1":"77704794467146722311495056731786007510794918997376543346607/196078816524067957825617013321718408672382626589063120000"},"('R', -1, 3)":{"1":"-78047373421543931641526814647141371614057600096642763876207/196078816524067957825617013321718408672382626589063120000"},"('R', 0, 3)":{"1":"78390933693711986043827419479015080565641573831297213686927/196078816524067957825617013321718408672382626589063120000"},"('BA', 0, (), ((0, 2),), -70, 1)":{"1":"120251038044904213814588589129816507520684242760162338496/1531865754094280920512632916575925067752989270227055625","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -69, 1)":{"1":"-1115487091092436252144714232553404861317730908934606891446/1531865754094280920512632916575925067752989270227055625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -68, 1)":{"1":"1548309383326873966195473128888553809965152803380331209921/1531865754094280920512632916575925067752989270227055625","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -67, 1)":{"1":"-1814926258450169716984242171353709392732300863190429943571/1531865754094280920512632916575925067752989270227055625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -66, 1)":{"1":"1785040272541783755453846586289619354011085355853779831/1364995102779488456683121333549498835155258873002500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -65, 1)":{"1":"-1912586467189817298969938638417394612847094706437894021/1364995102779488456683121333549498835155258873002500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -64, 1)":{"1":"2014010064348773260085348077153650075199760625885542371/1364995102779488456683121333549498835155258873002500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -63, 1)":{"1":"-2097153136313518076276820753326646497628726012077963221/1364995102779488456683121333549498835155258873002500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -62, 1)":{"1":"4333596554336622363264101700811418633923223055158858867/2729990205558976913366242667098997670310517746005000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -61, 1)":{"1":"-4452138410656167941441299832946485211876531663621622967/2729990205558976913366242667098997670310517746005000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -60, 1)":{"1":"1223925930539996190292003824027037082032655546888267/733671111410636096040376959714860970252759405000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -59, 1)":{"1":"-1247767464715692302057542830840053619031935429741857/733671111410636096040376959714860970252759405000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -58, 1)":{"1":"364442893814327110011413155157932178181748611047/210764467512391869014759253006280083382005000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -57, 1)":{"1":"-369711255689536750441108184428796642245480800947/210764467512391869014759253006280083382005000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -56, 1)":{"1":"374359470999314618638592543359130836934811889847/210764467512391869014759253006280083382005000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -55, 1)":{"1":"-189234709128474807202378366212199703355893818021/105382233756195934507379626503140041691002500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -54, 1)":{"1":"764213820290583352525410133178897592685086125119/421528935024783738029518506012560166764010000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -53, 1)":{"1":"-770651186993008142756789810055367053927549818119/421528935024783738029518506012560166764010000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -52, 1)":{"1":"276375752919167829390029799928425346162964791/150063700614020554656289962980619496890000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -51, 1)":{"1":"-278160427011857367941147731593857698874720491/150063700614020554656289962980619496890000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -50, 1)":{"1":"279726937533264329040276367465925276399759911/150063700614020554656289962980619496890000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -49, 1)":{"1":"-281094185248103503510311313562978753508560911/150063700614020554656289962980619496890000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -48, 1)":{"1":"523707663075083444821123563673589209539749/278411318393359099547847797737698510000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -47, 1)":{"1":"-65698935668105949413285920876875244444153/34801414799169887443480974717212313750","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -46, 1)":{"1":"119326640203223832040324832008000500343/63017500768075848698018967346695000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -45, 1)":{"1":"-119626326030551778174431854281026047147/63017500768075848698018967346695000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -44, 1)":{"1":"119869234857807722757067200398743918807/63017500768075848698018967346695000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -43, 1)":{"1":"-1320652634316868876626519918783713333327/693192508448834335678208640813645000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -42, 1)":{"1":"715091884435319595728105537329482473/374901302568325762941162055605000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -41, 1)":{"1":"-715663136883001051824728087103330173/374901302568325762941162055605000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -40, 1)":{"1":"425931705781285215959127680748473/223022785584964760821631205000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -39, 1)":{"1":"-53249977403966821059067488683146/27877848198120595102703900625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -38, 1)":{"1":"2520498274870152045239143407647/1319661453165471957524445000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -37, 1)":{"1":"-32758514424408047370573211158911/17155598891151135447817785000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -36, 1)":{"1":"23923007940665134675040285219/12531482024215584695265000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -35, 1)":{"1":"-23928603462723034299285603329/12531482024215584695265000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -34, 1)":{"1":"23923007940665134675040285219/12531482024215584695265000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -33, 1)":{"1":"-32758514424408047370573211158911/17155598891151135447817785000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -32, 1)":{"1":"2520498274870152045239143407647/1319661453165471957524445000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -31, 1)":{"1":"-53249977403966821059067488683146/27877848198120595102703900625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -30, 1)":{"1":"425931705781285215959127680748473/223022785584964760821631205000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -29, 1)":{"1":"-715663136883001051824728087103330173/374901302568325762941162055605000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -28, 1)":{"1":"715091884435319595728105537329482473/374901302568325762941162055605000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -27, 1)":{"1":"-1320652634316868876626519918783713333327/693192508448834335678208640813645000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -26, 1)":{"1":"119869234857807722757067200398743918807/63017500768075848698018967346695000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -25, 1)":{"1":"-119626326030551778174431854281026047147/63017500768075848698018967346695000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -24, 1)":{"1":"119326640203223832040324832008000500343/63017500768075848698018967346695000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -23, 1)":{"1":"-65698935668105949413285920876875244444153/34801414799169887443480974717212313750","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -22, 1)":{"1":"523707663075083444821123563673589209539749/278411318393359099547847797737698510000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -21, 1)":{"1":"-281094185248103503510311313562978753508560911/150063700614020554656289962980619496890000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -20, 1)":{"1":"279726937533264329040276367465925276399759911/150063700614020554656289962980619496890000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -19, 1)":{"1":"-278160427011857367941147731593857698874720491/150063700614020554656289962980619496890000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -18, 1)":{"1":"276375752919167829390029799928425346162964791/150063700614020554656289962980619496890000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -17, 1)":{"1":"-770651186993008142756789810055367053927549818119/421528935024783738029518506012560166764010000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -16, 1)":{"1":"764213820290583352525410133178897592685086125119/421528935024783738029518506012560166764010000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -15, 1)":{"1":"-189234709128474807202378366212199703355893818021/105382233756195934507379626503140041691002500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -14, 1)":{"1":"374359470999314618638592543359130836934811889847/210764467512391869014759253006280083382005000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -13, 1)":{"1":"-369711255689536750441108184428796642245480800947/210764467512391869014759253006280083382005000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -12, 1)":{"1":"364442893814327110011413155157932178181748611047/210764467512391869014759253006280083382005000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -11, 1)":{"1":"-1247767464715692302057542830840053619031935429741857/733671111410636096040376959714860970252759405000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -10, 1)":{"1":"1223925930539996190292003824027037082032655546888267/733671111410636096040376959714860970252759405000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -9, 1)":{"1":"-4452138410656167941441299832946485211876531663621622967/2729990205558976913366242667098997670310517746005000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -8, 1)":{"1":"4333596554336622363264101700811418633923223055158858867/2729990205558976913366242667098997670310517746005000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -7, 1)":{"1":"-2097153136313518076276820753326646497628726012077963221/1364995102779488456683121333549498835155258873002500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -6, 1)":{"1":"2014010064348773260085348077153650075199760625885542371/1364995102779488456683121333549498835155258873002500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -5, 1)":{"1":"-1912586467189817298969938638417394612847094706437894021/1364995102779488456683121333549498835155258873002500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -4, 1)":{"1":"1785040272541783755453846586289619354011085355853779831/1364995102779488456683121333549498835155258873002500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -3, 1)":{"1":"-1814926258450169716984242171353709392732300863190429943571/1531865754094280920512632916575925067752989270227055625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -2, 1)":{"1":"1548309383326873966195473128888553809965152803380331209921/1531865754094280920512632916575925067752989270227055625","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -1, 1)":{"1":"-1115487091092436252144714232553404861317730908934606891446/1531865754094280920512632916575925067752989270227055625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), 0, 1)":{"1":"120251038044904213814588589129816507520684242760162338496/1531865754094280920512632916575925067752989270227055625","pi2":"-16/3"},"('BA', 1, (2,), ((0, 1),), -70, 1)":{"1":"42535343474848157886823113473/137520627143904673477884075"},"('BA', 1, (), ((0, 3),), -70, 1)":{"1":"-42535343474848157886823113473/275041254287809346955768150"},"('BA', 1, (1,), ((0, 2),), -70, 1)":{"1":"42535343474848157886823113473/137520627143904673477884075"},"('BA', 1, (1,), ((0, 1),), -70, 2)":{"1":"42535343474848157886823113473/137520627143904673477884075"},"('BA', 1, (), ((0, 2),), -70, 2)":{"1":"-42535343474848157886823113473/275041254287809346955768150"},"('BA', 1, (2,), ((0, 1),), -69, 1)":{"1":"-42409610330030873613929048033/137520627143904673477884075"},"('BA', 1, (), ((0, 3),), -69, 1)":{"1":"60012250604450671819098209633/275041254287809346955768150"},"('BA', 1, (1,), ((0, 2),), -69, 1)":{"1":"-42409610330030873613929048033/137520627143904673477884075"},"('BA', 1, (1,), ((0, 1),), -69, 2)":{"1":"-42409610330030873613929048033/137520627143904673477884075"},"('BA', 1, (), ((0, 2),), -69, 2)":{"1":"51210930467240772716513628833/275041254287809346955768150"},"('BA', 1, (2,), ((0, 1),), -68, 1)":{"1":"14094018321907827923954201611/45840209047968224492628025"},"('BA', 1, (), ((0, 3),), -68, 1)":{"1":"-22895338459117727026538782411/91680418095936448985256050"},"('BA', 1, (1,), ((0, 2),), -68, 1)":{"1":"14094018321907827923954201611/45840209047968224492628025"},"('BA', 1, (1,), ((0, 1),), -68, 2)":{"1":"14094018321907827923954201611/45840209047968224492628025"},"('BA', 1, (), ((0, 2),), -68, 2)":{"1":"-18494678390512777475246492011/91680418095936448985256050"},"('BA', 1, (2,), ((0, 1),), -67, 1)":{"1":"-14050874595745034300902316411/45840209047968224492628025"},"('BA', 1, (), ((0, 3),), -67, 1)":{"1":"74424130957004732945517078833/275041254287809346955768150"},"('BA', 1, (1,), ((0, 2),), -67, 1)":{"1":"-14050874595745034300902316411/45840209047968224492628025"},"('BA', 1, (1,), ((0, 1),), -67, 2)":{"1":"-14050874595745034300902316411/45840209047968224492628025"},"('BA', 1, (), ((0, 2),), -67, 2)":{"1":"58288377372119917924112014033/275041254287809346955768150"},"('BA', 1, (2,), ((0, 1),), -66, 1)":{"1":"209060999005535159677640233/684182224596540664069075"},"('BA', 1, (), ((0, 3),), -66, 1)":{"1":"-1174528776693838010288180699/4105093347579243984414450"},"('BA', 1, (1,), ((0, 2),), -66, 1)":{"1":"209060999005535159677640233/684182224596540664069075"},"('BA', 1, (1,), ((0, 1),), -66, 2)":{"1":"209060999005535159677640233/684182224596540664069075"},"('BA', 1, (), ((0, 2),), -66, 2)":{"1":"-900855886855221744660550699/4105093347579243984414450"},"('BA', 1, (2,), ((0, 1),), -65, 1)":{"1":"-625192648726870088010174299/2052546673789621992207225"},"('BA', 1, (), ((0, 3),), -65, 1)":{"1":"1225083623253116942265939259/4105093347579243984414450"},"('BA', 1, (1,), ((0, 2),), -65, 1)":{"1":"-625192648726870088010174299/2052546673789621992207225"},"('BA', 1, (1,), ((0, 1),), -65, 2)":{"1":"-625192648726870088010174299/2052546673789621992207225"},"('BA', 1, (), ((0, 2),), -65, 2)":{"1":"308379378663331171712685593/1368364449193081328138150"},"('BA', 1, (2,), ((0, 1),), -64, 1)":{"1":"623171679694215690971693339/2052546673789621992207225"},"('BA', 1, (), ((0, 3),), -64, 1)":{"1":"-1266850316594641147727879099/4105093347579243984414450"},"('BA', 1, (1,), ((0, 2),), -64, 1)":{"1":"623171679694215690971693339/2052546673789621992207225"},"('BA', 1, (1,), ((0, 1),), -64, 2)":{"1":"623171679694215690971693339/2052546673789621992207225"},"('BA', 1, (), ((0, 2),), -64, 2)":{"1":"-945010998144428419349786219/4105093347579243984414450"},"('BA', 1, (2,), ((0, 1),), -63, 1)":{"1":"-621119133020426068979486114/2052546673789621992207225"},"('BA', 1, (), ((0, 3),), -63, 1)":{"1":"651165025977930878225159137/2052546673789621992207225"},"('BA', 1, (1,), ((0, 2),), -63, 1)":{"1":"-621119133020426068979486114/2052546673789621992207225"},"('BA', 1, (1,), ((0, 1),), -63, 2)":{"1":"-621119133020426068979486114/2052546673789621992207225"},"('BA', 1, (), ((0, 2),), -63, 2)":{"1":"480862296244071956357451097/2052546673789621992207225"},"('BA', 1, (2,), ((0, 1),), -62, 1)":{"1":"1857102018722109835152683942/6157640021368865976621675"},"('BA', 1, (), ((0, 3),), -62, 1)":{"1":"-1999628507935159376595563611/6157640021368865976621675"},"('BA', 1, (1,), ((0, 2),), -62, 1)":{"1":"1857102018722109835152683942/6157640021368865976621675"},"('BA', 1, (1,), ((0, 1),), -62, 2)":{"1":"1857102018722109835152683942/6157640021368865976621675"},"('BA', 1, (), ((0, 2),), -62, 2)":{"1":"-1464089758648107147085952791/6157640021368865976621675"},"('BA', 1, (2,), ((0, 1),), -61, 1)":{"1":"-1850745745151664554144558342/6157640021368865976621675"},"('BA', 1, (), ((0, 3),), -61, 1)":{"1":"2040238033524115338591921611/6157640021368865976621675"},"('BA', 1, (1,), ((0, 2),), -61, 1)":{"1":"-1850745745151664554144558342/6157640021368865976621675"},"('BA', 1, (1,), ((0, 1),), -61, 2)":{"1":"-1850745745151664554144558342/6157640021368865976621675"},"('BA', 1, (), ((0, 2),), -61, 2)":{"1":"494268484349991269277366797/2052546673789621992207225"},"('BA', 1, (2,), ((0, 1),), -60, 1)":{"1":"30234184760248301634053822/100944918383096163551175"},"('BA', 1, (), ((0, 3),), -60, 1)":{"1":"-34039617906108475468994471/100944918383096163551175"},"('BA', 1, (1,), ((0, 2),), -60, 1)":{"1":"30234184760248301634053822/100944918383096163551175"},"('BA', 1, (1,), ((0, 1),), -60, 2)":{"1":"30234184760248301634053822/100944918383096163551175"},"('BA', 1, (), ((0, 2),), -60, 2)":{"1":"-8192785047705437714336897/33648306127698721183725"},"('BA', 1, (2,), ((0, 1),), -59, 1)":{"1":"-30126510180639665726265902/100944918383096163551175"},"('BA', 1, (), ((0, 3),), -59, 1)":{"1":"34573096505078535193943711/100944918383096163551175"},"('BA', 1, (1,), ((0, 2),), -59, 1)":{"1":"-30126510180639665726265902/100944918383096163551175"},"('BA', 1, (1,), ((0, 1),), -59, 2)":{"1":"-30126510180639665726265902/100944918383096163551175"},"('BA', 1, (), ((0, 2),), -59, 2)":{"1":"8272725265899728009512777/33648306127698721183725"},"('BA', 1, (2,), ((0, 1),), -58, 1)":{"1":"508762891663666223321578/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -58, 1)":{"1":"-594181688421695516232829/1710930820052477348325"},"('BA', 1, (1,), ((0, 2),), -58, 1)":{"1":"508762891663666223321578/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -58, 2)":{"1":"508762891663666223321578/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -58, 2)":{"1":"-47142396347418257105201/190103424450275260925"},"('BA', 1, (2,), ((0, 1),), -57, 1)":{"1":"-506874968000160041419978/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -57, 1)":{"1":"601660770627123852227629/1710930820052477348325"},"('BA', 1, (1,), ((0, 2),), -57, 1)":{"1":"-506874968000160041419978/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -57, 2)":{"1":"-506874968000160041419978/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -57, 2)":{"1":"47505458590400215163201/190103424450275260925"},"('BA', 1, (2,), ((0, 1),), -56, 1)":{"1":"504953922868873049309578/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -56, 1)":{"1":"-608521646096005966907629/1710930820052477348325"},"('BA', 1, (1,), ((0, 2),), -56, 1)":{"1":"504953922868873049309578/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -56, 2)":{"1":"504953922868873049309578/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -56, 2)":{"1":"-143499767921740415260403/570310273350825782775"},"('BA', 1, (2,), ((0, 1),), -55, 1)":{"1":"-502998573360241646625778/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -55, 1)":{"1":"614843942840580835585249/1710930820052477348325"},"('BA', 1, (1,), ((0, 2),), -55, 1)":{"1":"-502998573360241646625778/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -55, 2)":{"1":"-502998573360241646625778/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -55, 2)":{"1":"144390538253450276483023/570310273350825782775"},"('BA', 1, (2,), ((0, 1),), -54, 1)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -54, 1)":{"1":"-620692215461851121794069/1710930820052477348325"},"('BA', 1, (1,), ((0, 2),), -54, 1)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -54, 2)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -54, 2)":{"1":"-145199341913838720320413/570310273350825782775"},"('BA', 1, (2,), ((0, 1),), -53, 1)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (), ((0, 3),), -53, 1)":{"1":"1878358445562000470082607/5132792460157432044975"},"('BA', 1, (1,), ((0, 2),), -53, 1)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (1,), ((0, 1),), -53, 2)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (), ((0, 2),), -53, 2)":{"1":"77259655848068813714501/301928968244554826175"},"('BA', 1, (2,), ((0, 1),), -52, 1)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (), ((0, 3),), -52, 1)":{"1":"-35726591128395866008019/96845140757687397075"},"('BA', 1, (1,), ((0, 2),), -52, 1)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -52, 2)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (), ((0, 2),), -52, 2)":{"1":"-1464417390995046669217/5696772985746317475"},"('BA', 1, (2,), ((0, 1),), -51, 1)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (), ((0, 3),), -51, 1)":{"1":"35993209329672090421019/96845140757687397075"},"('BA', 1, (1,), ((0, 2),), -51, 1)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -51, 2)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (), ((0, 2),), -51, 2)":{"1":"1470506249570905081417/5696772985746317475"},"('BA', 1, (2,), ((0, 1),), -50, 1)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (), ((0, 3),), -50, 1)":{"1":"-36242348201582062705259/96845140757687397075"},"('BA', 1, (1,), ((0, 2),), -50, 1)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -50, 2)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (), ((0, 2),), -50, 2)":{"1":"-25092792889403058833009/96845140757687397075"},"('BA', 1, (2,), ((0, 1),), -49, 1)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (), ((0, 3),), -49, 1)":{"1":"36475514407139618647931/96845140757687397075"},"('BA', 1, (1,), ((0, 2),), -49, 1)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -49, 2)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (), ((0, 2),), -49, 2)":{"1":"25178385547139376837281/96845140757687397075"},"('BA', 1, (2,), ((0, 1),), -48, 1)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (), ((0, 3),), -48, 1)":{"1":"-5241999988499762079533/13835020108241056725"},"('BA', 1, (1,), ((0, 2),), -48, 1)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (1,), ((0, 1),), -48, 2)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (), ((0, 2),), -48, 2)":{"1":"-3608000771459169114983/13835020108241056725"},"('BA', 1, (2,), ((0, 1),), -47, 1)":{"1":"-561365202194213936938/1976431444034436675"},"('BA', 1, (), ((0, 3),), -47, 1)":{"1":"5271274089018648953183/13835020108241056725"},"('BA', 1, (1,), ((0, 2),), -47, 1)":{"1":"-561365202194213936938/1976431444034436675"},"('BA', 1, (1,), ((0, 1),), -47, 2)":{"1":"-561365202194213936938/1976431444034436675"},"('BA', 1, (), ((0, 2),), -47, 2)":{"1":"3618026148349198866233/13835020108241056725"},"('BA', 1, (2,), ((0, 1),), -46, 1)":{"1":"11886678538121254454/42051732851796525"},"('BA', 1, (), ((0, 3),), -46, 1)":{"1":"-112739316762024596089/294362129962575675"},"('BA', 1, (1,), ((0, 2),), -46, 1)":{"1":"11886678538121254454/42051732851796525"},"('BA', 1, (1,), ((0, 1),), -46, 2)":{"1":"11886678538121254454/42051732851796525"},"('BA', 1, (), ((0, 2),), -46, 2)":{"1":"-77171345822724493339/294362129962575675"},"('BA', 1, (2,), ((0, 1),), -45, 1)":{"1":"-11828171779370928854/42051732851796525"},"('BA', 1, (), ((0, 3),), -45, 1)":{"1":"113288110159102650217/294362129962575675"},"('BA', 1, (1,), ((0, 2),), -45, 1)":{"1":"-11828171779370928854/42051732851796525"},"('BA', 1, (1,), ((0, 1),), -45, 2)":{"1":"-11828171779370928854/42051732851796525"},"('BA', 1, (), ((0, 2),), -45, 2)":{"1":"77343355693450450603/294362129962575675"},"('BA', 1, (2,), ((0, 1),), -44, 1)":{"1":"11768364870426151574/42051732851796525"},"('BA', 1, (), ((0, 3),), -44, 1)":{"1":"-113803369682319192937/294362129962575675"},"('BA', 1, (1,), ((0, 2),), -44, 1)":{"1":"11768364870426151574/42051732851796525"},"('BA', 1, (1,), ((0, 1),), -44, 2)":{"1":"11768364870426151574/42051732851796525"},"('BA', 1, (), ((0, 2),), -44, 2)":{"1":"-77496323364405361723/294362129962575675"},"('BA', 1, (2,), ((0, 1),), -43, 1)":{"1":"-1064290792140982834/3822884804708775"},"('BA', 1, (), ((0, 3),), -43, 1)":{"1":"38095678468092634379/98120709987525225"},"('BA', 1, (1,), ((0, 2),), -43, 1)":{"1":"-1064290792140982834/3822884804708775"},"('BA', 1, (1,), ((0, 1),), -43, 2)":{"1":"-1064290792140982834/3822884804708775"},"('BA', 1, (), ((0, 2),), -43, 2)":{"1":"77631115450852871123/294362129962575675"},"('BA', 1, (2,), ((0, 1),), -42, 1)":{"1":"24618625978670038/88904297783925"},"('BA', 1, (), ((0, 3),), -42, 1)":{"1":"-889463588683465553/2281876976454075"},"('BA', 1, (1,), ((0, 2),), -42, 1)":{"1":"24618625978670038/88904297783925"},"('BA', 1, (1,), ((0, 1),), -42, 2)":{"1":"24618625978670038/88904297783925"},"('BA', 1, (), ((0, 2),), -42, 2)":{"1":"-1808103933114596561/6845630929362225"},"('BA', 1, (2,), ((0, 1),), -41, 1)":{"1":"-171382069340995066/622330084487475"},"('BA', 1, (), ((0, 3),), -41, 1)":{"1":"892760882179819553/2281876976454075"},"('BA', 1, (1,), ((0, 2),), -41, 1)":{"1":"-171382069340995066/622330084487475"},"('BA', 1, (1,), ((0, 1),), -41, 2)":{"1":"-171382069340995066/622330084487475"},"('BA', 1, (), ((0, 2),), -41, 2)":{"1":"1810442013957465761/6845630929362225"},"('BA', 1, (2,), ((0, 1),), -40, 1)":{"1":"4156356762387626/15178782548475"},"('BA', 1, (), ((0, 3),), -40, 1)":{"1":"-21849949005948793/55655536011075"},"('BA', 1, (1,), ((0, 2),), -40, 1)":{"1":"4156356762387626/15178782548475"},"('BA', 1, (1,), ((0, 1),), -40, 2)":{"1":"4156356762387626/15178782548475"},"('BA', 1, (), ((0, 2),), -40, 2)":{"1":"-44204904605489161/166966608033225"},"('BA', 1, (2,), ((0, 1),), -39, 1)":{"1":"-4132070710310066/15178782548475"},"('BA', 1, (), ((0, 3),), -39, 1)":{"1":"21920326328904733/55655536011075"},"('BA', 1, (1,), ((0, 2),), -39, 1)":{"1":"-4132070710310066/15178782548475"},"('BA', 1, (1,), ((0, 1),), -39, 2)":{"1":"-4132070710310066/15178782548475"},"('BA', 1, (), ((0, 2),), -39, 2)":{"1":"44243683946709781/166966608033225"},"('BA', 1, (2,), ((0, 1),), -38, 1)":{"1":"4107161938948466/15178782548475"},"('BA', 1, (), ((0, 3),), -38, 1)":{"1":"-21985971320097283/55655536011075"},"('BA', 1, (1,), ((0, 2),), -38, 1)":{"1":"4107161938948466/15178782548475"},"('BA', 1, (1,), ((0, 1),), -38, 2)":{"1":"4107161938948466/15178782548475"},"('BA', 1, (), ((0, 2),), -38, 2)":{"1":"-44273652312254206/166966608033225"},"('BA', 1, (2,), ((0, 1),), -37, 1)":{"1":"-4081597673603666/15178782548475"},"('BA', 1, (), ((0, 3),), -37, 1)":{"1":"2004276500866553/5059594182825"},"('BA', 1, (1,), ((0, 2),), -37, 1)":{"1":"-4081597673603666/15178782548475"},"('BA', 1, (1,), ((0, 1),), -37, 2)":{"1":"-4081597673603666/15178782548475"},"('BA', 1, (), ((0, 2),), -37, 2)":{"1":"4026814169700746/15178782548475"},"('BA', 1, (2,), ((0, 1),), -36, 1)":{"1":"109603850869418/410237366175"},"('BA', 1, (), ((0, 3),), -36, 1)":{"1":"-54308772368069/136745788725"},"('BA', 1, (1,), ((0, 2),), -36, 1)":{"1":"109603850869418/410237366175"},"('BA', 1, (1,), ((0, 1),), -36, 2)":{"1":"109603850869418/410237366175"},"('BA', 1, (), ((0, 2),), -36, 2)":{"1":"-108864121269458/410237366175"},"('BA', 1, (2,), ((0, 1),), -35, 1)":{"1":"-108874539996218/410237366175"},"('BA', 1, (), ((0, 3),), -35, 1)":{"1":"54437269998109/136745788725"},"('BA', 1, (1,), ((0, 2),), -35, 1)":{"1":"-108874539996218/410237366175"},"('BA', 1, (1,), ((0, 1),), -35, 2)":{"1":"-108874539996218/410237366175"},"('BA', 1, (), ((0, 2),), -35, 2)":{"1":"108874539996218/410237366175"},"('BA', 1, (2,), ((0, 1),), -34, 1)":{"1":"109603850869418/410237366175"},"('BA', 1, (), ((0, 3),), -34, 1)":{"1":"-6143897611261/15193976525"},"('BA', 1, (1,), ((0, 2),), -34, 1)":{"1":"109603850869418/410237366175"},"('BA', 1, (1,), ((0, 1),), -34, 2)":{"1":"109603850869418/410237366175"},"('BA', 1, (), ((0, 2),), -34, 2)":{"1":"-110343580469378/410237366175"},"('BA', 1, (2,), ((0, 1),), -33, 1)":{"1":"-4081597673603666/15178782548475"},"('BA', 1, (), ((0, 3),), -33, 1)":{"1":"230813463637457/562177131425"},"('BA', 1, (1,), ((0, 2),), -33, 1)":{"1":"-4081597673603666/15178782548475"},"('BA', 1, (1,), ((0, 1),), -33, 2)":{"1":"-4081597673603666/15178782548475"},"('BA', 1, (), ((0, 2),), -33, 2)":{"1":"4136381177506586/15178782548475"},"('BA', 1, (2,), ((0, 1),), -32, 1)":{"1":"4107161938948466/15178782548475"},"('BA', 1, (), ((0, 3),), -32, 1)":{"1":"-7730936669445281/18551845337025"},"('BA', 1, (1,), ((0, 2),), -32, 1)":{"1":"4107161938948466/15178782548475"},"('BA', 1, (1,), ((0, 1),), -32, 2)":{"1":"4107161938948466/15178782548475"},"('BA', 1, (), ((0, 2),), -32, 2)":{"1":"-46083910344612046/166966608033225"},"('BA', 1, (2,), ((0, 1),), -31, 1)":{"1":"-4132070710310066/15178782548475"},"('BA', 1, (), ((0, 3),), -31, 1)":{"1":"2614716831611777/6183948445675"},"('BA', 1, (1,), ((0, 2),), -31, 1)":{"1":"-4132070710310066/15178782548475"},"('BA', 1, (1,), ((0, 1),), -31, 2)":{"1":"-4132070710310066/15178782548475"},"('BA', 1, (), ((0, 2),), -31, 2)":{"1":"46661871680111671/166966608033225"},"('BA', 1, (2,), ((0, 1),), -30, 1)":{"1":"4156356762387626/15178782548475"},"('BA', 1, (), ((0, 3),), -30, 1)":{"1":"-2652219486701677/6183948445675"},"('BA', 1, (1,), ((0, 2),), -30, 1)":{"1":"4156356762387626/15178782548475"},"('BA', 1, (1,), ((0, 1),), -30, 2)":{"1":"4156356762387626/15178782548475"},"('BA', 1, (), ((0, 2),), -30, 2)":{"1":"-47234944167038611/166966608033225"},"('BA', 1, (2,), ((0, 1),), -29, 1)":{"1":"-171382069340995066/622330084487475"},"('BA', 1, (), ((0, 3),), -29, 1)":{"1":"330813960190375391/760625658818025"},"('BA', 1, (1,), ((0, 2),), -29, 1)":{"1":"-171382069340995066/622330084487475"},"('BA', 1, (1,), ((0, 1),), -29, 2)":{"1":"-171382069340995066/622330084487475"},"('BA', 1, (), ((0, 2),), -29, 2)":{"1":"1959963511544425691/6845630929362225"},"('BA', 1, (2,), ((0, 1),), -28, 1)":{"1":"24618625978670038/88904297783925"},"('BA', 1, (), ((0, 3),), -28, 1)":{"1":"-111796734630458597/253541886272675"},"('BA', 1, (1,), ((0, 2),), -28, 1)":{"1":"24618625978670038/88904297783925"},"('BA', 1, (1,), ((0, 1),), -28, 2)":{"1":"24618625978670038/88904297783925"},"('BA', 1, (), ((0, 2),), -28, 2)":{"1":"-1983164467600589291/6845630929362225"},"('BA', 1, (2,), ((0, 1),), -27, 1)":{"1":"-1064290792140982834/3822884804708775"},"('BA', 1, (), ((0, 3),), -27, 1)":{"1":"4872745836307004871/10902301109725025"},"('BA', 1, (1,), ((0, 2),), -27, 1)":{"1":"-1064290792140982834/3822884804708775"},"('BA', 1, (1,), ((0, 1),), -27, 2)":{"1":"-1064290792140982834/3822884804708775"},"('BA', 1, (), ((0, 2),), -27, 2)":{"1":"86269666538858485313/294362129962575675"},"('BA', 1, (2,), ((0, 1),), -26, 1)":{"1":"11768364870426151574/42051732851796525"},"('BA', 1, (), ((0, 3),), -26, 1)":{"1":"-133332292596629990117/294362129962575675"},"('BA', 1, (1,), ((0, 2),), -26, 1)":{"1":"11768364870426151574/42051732851796525"},"('BA', 1, (1,), ((0, 1),), -26, 2)":{"1":"11768364870426151574/42051732851796525"},"('BA', 1, (), ((0, 2),), -26, 2)":{"1":"-29086928273853586771/98120709987525225"},"('BA', 1, (2,), ((0, 1),), -25, 1)":{"1":"-11828171779370928854/42051732851796525"},"('BA', 1, (), ((0, 3),), -25, 1)":{"1":"135103497207686855717/294362129962575675"},"('BA', 1, (1,), ((0, 2),), -25, 1)":{"1":"-11828171779370928854/42051732851796525"},"('BA', 1, (1,), ((0, 1),), -25, 2)":{"1":"-11828171779370928854/42051732851796525"},"('BA', 1, (), ((0, 2),), -25, 2)":{"1":"29417016405914184451/98120709987525225"},"('BA', 1, (2,), ((0, 1),), -24, 1)":{"1":"11886678538121254454/42051732851796525"},"('BA', 1, (), ((0, 3),), -24, 1)":{"1":"-27376186507704349489/58872425992515135"},"('BA', 1, (1,), ((0, 2),), -24, 1)":{"1":"11886678538121254454/42051732851796525"},"('BA', 1, (1,), ((0, 1),), -24, 2)":{"1":"11886678538121254454/42051732851796525"},"('BA', 1, (), ((0, 2),), -24, 2)":{"1":"-29747384570324356339/98120709987525225"},"('BA', 1, (2,), ((0, 1),), -23, 1)":{"1":"-561365202194213936938/1976431444034436675"},"('BA', 1, (), ((0, 3),), -23, 1)":{"1":"1303479031411968744503/2767004021648211345"},"('BA', 1, (1,), ((0, 2),), -23, 1)":{"1":"-561365202194213936938/1976431444034436675"},"('BA', 1, (1,), ((0, 1),), -23, 2)":{"1":"-561365202194213936938/1976431444034436675"},"('BA', 1, (), ((0, 2),), -23, 2)":{"1":"1413695560789932083633/4611673369413685575"},"('BA', 1, (2,), ((0, 1),), -22, 1)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (), ((0, 3),), -22, 1)":{"1":"-1320401867602338964613/2767004021648211345"},"('BA', 1, (1,), ((0, 2),), -22, 1)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (1,), ((0, 1),), -22, 2)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (), ((0, 2),), -22, 2)":{"1":"-1429335148738378495583/4611673369413685575"},"('BA', 1, (2,), ((0, 1),), -21, 1)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (), ((0, 3),), -21, 1)":{"1":"9362405143139038302371/19369028151537479415"},"('BA', 1, (1,), ((0, 2),), -21, 1)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -21, 2)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (), ((0, 2),), -21, 2)":{"1":"10115547067139054423081/32281713585895799025"},"('BA', 1, (2,), ((0, 1),), -20, 1)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (), ((0, 3),), -20, 1)":{"1":"-9483415452352453411859/19369028151537479415"},"('BA', 1, (1,), ((0, 2),), -20, 1)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -20, 2)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (), ((0, 2),), -20, 2)":{"1":"-10226719139831053670009/32281713585895799025"},"('BA', 1, (2,), ((0, 1),), -19, 1)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (), ((0, 3),), -19, 1)":{"1":"9606161920952000732387/19369028151537479415"},"('BA', 1, (1,), ((0, 2),), -19, 1)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -19, 2)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (), ((0, 2),), -19, 2)":{"1":"10339135460083114334849/32281713585895799025"},"('BA', 1, (2,), ((0, 1),), -18, 1)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (), ((0, 3),), -18, 1)":{"1":"-9731001972843691692827/19369028151537479415"},"('BA', 1, (1,), ((0, 2),), -18, 1)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -18, 2)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (), ((0, 2),), -18, 2)":{"1":"-10453101671609029868249/32281713585895799025"},"('BA', 1, (2,), ((0, 1),), -17, 1)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (), ((0, 3),), -17, 1)":{"1":"522492134814406941435991/1026558492031486408995"},"('BA', 1, (1,), ((0, 2),), -17, 1)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (1,), ((0, 1),), -17, 2)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (), ((0, 2),), -17, 2)":{"1":"62239454210080998210933/190103424450275260925"},"('BA', 1, (2,), ((0, 1),), -16, 1)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -16, 1)":{"1":"-176466160133047215795277/342186164010495469665"},"('BA', 1, (1,), ((0, 2),), -16, 1)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -16, 2)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -16, 2)":{"1":"-566417318343208639552397/1710930820052477348325"},"('BA', 1, (2,), ((0, 1),), -15, 1)":{"1":"-502998573360241646625778/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -15, 1)":{"1":"178830355448028820858417/342186164010495469665"},"('BA', 1, (1,), ((0, 2),), -15, 1)":{"1":"-502998573360241646625778/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -15, 2)":{"1":"-502998573360241646625778/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -15, 2)":{"1":"572825531960132463802487/1710930820052477348325"},"('BA', 1, (2,), ((0, 1),), -14, 1)":{"1":"504953922868873049309578/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -14, 1)":{"1":"-181268024502122636204221/342186164010495469665"},"('BA', 1, (1,), ((0, 2),), -14, 1)":{"1":"504953922868873049309578/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -14, 2)":{"1":"504953922868873049309578/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -14, 2)":{"1":"-579408541972524852837947/1710930820052477348325"},"('BA', 1, (2,), ((0, 1),), -13, 1)":{"1":"-506874968000160041419978/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -13, 1)":{"1":"183792826674671254406461/342186164010495469665"},"('BA', 1, (1,), ((0, 2),), -13, 1)":{"1":"-506874968000160041419978/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -13, 2)":{"1":"-506874968000160041419978/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -13, 2)":{"1":"586200808686718146371147/1710930820052477348325"},"('BA', 1, (2,), ((0, 1),), -12, 1)":{"1":"508762891663666223321578/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -12, 1)":{"1":"-186421397313860630746381/342186164010495469665"},"('BA', 1, (1,), ((0, 2),), -12, 1)":{"1":"508762891663666223321578/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -12, 2)":{"1":"508762891663666223321578/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -12, 2)":{"1":"-593244216200568132696347/1710930820052477348325"},"('BA', 1, (2,), ((0, 1),), -11, 1)":{"1":"-30126510180639665726265902/100944918383096163551175"},"('BA', 1, (), ((0, 3),), -11, 1)":{"1":"11161286807368092396970799/20188983676619232710235"},"('BA', 1, (1,), ((0, 2),), -11, 1)":{"1":"-30126510180639665726265902/100944918383096163551175"},"('BA', 1, (1,), ((0, 1),), -11, 2)":{"1":"-30126510180639665726265902/100944918383096163551175"},"('BA', 1, (), ((0, 2),), -11, 2)":{"1":"35434844563580147423993473/100944918383096163551175"},"('BA', 1, (2,), ((0, 1),), -10, 1)":{"1":"30234184760248301634053822/100944918383096163551175"},"('BA', 1, (), ((0, 3),), -10, 1)":{"1":"-11332587274927285886633399/20188983676619232710235"},"('BA', 1, (1,), ((0, 2),), -10, 1)":{"1":"30234184760248301634053822/100944918383096163551175"},"('BA', 1, (1,), ((0, 1),), -10, 2)":{"1":"30234184760248301634053822/100944918383096163551175"},"('BA', 1, (), ((0, 2),), -10, 2)":{"1":"-35890014377380290125096953/100944918383096163551175"},"('BA', 1, (2,), ((0, 1),), -9, 1)":{"1":"-1850745745151664554144558342/6157640021368865976621675"},"('BA', 1, (), ((0, 3),), -9, 1)":{"1":"702399840386175664768350683/1231528004273773195324335"},"('BA', 1, (1,), ((0, 2),), -9, 1)":{"1":"-1850745745151664554144558342/6157640021368865976621675"},"('BA', 1, (1,), ((0, 1),), -9, 2)":{"1":"-1850745745151664554144558342/6157640021368865976621675"},"('BA', 1, (), ((0, 2),), -9, 2)":{"1":"2218686037253355300457016293/6157640021368865976621675"},"('BA', 1, (2,), ((0, 1),), -8, 1)":{"1":"1857102018722109835152683942/6157640021368865976621675"},"('BA', 1, (), ((0, 3),), -8, 1)":{"1":"-714335509646234025772497643/1231528004273773195324335"},"('BA', 1, (1,), ((0, 2),), -8, 1)":{"1":"1857102018722109835152683942/6157640021368865976621675"},"('BA', 1, (1,), ((0, 1),), -8, 2)":{"1":"1857102018722109835152683942/6157640021368865976621675"},"('BA', 1, (), ((0, 2),), -8, 2)":{"1":"-750038092932037507739805031/2052546673789621992207225"},"('BA', 1, (2,), ((0, 1),), -7, 1)":{"1":"-621119133020426068979486114/2052546673789621992207225"},"('BA', 1, (), ((0, 3),), -7, 1)":{"1":"242438474616669465742659841/410509334757924398441445"},"('BA', 1, (1,), ((0, 2),), -7, 1)":{"1":"-621119133020426068979486114/2052546673789621992207225"},"('BA', 1, (1,), ((0, 1),), -7, 2)":{"1":"-621119133020426068979486114/2052546673789621992207225"},"('BA', 1, (), ((0, 2),), -7, 2)":{"1":"253791989932260060533840377/684182224596540664069075"},"('BA', 1, (2,), ((0, 1),), -6, 1)":{"1":"623171679694215690971693339/2052546673789621992207225"},"('BA', 1, (), ((0, 3),), -6, 1)":{"1":"-494435952314130599620456187/821018669515848796882890"},"('BA', 1, (1,), ((0, 2),), -6, 1)":{"1":"623171679694215690971693339/2052546673789621992207225"},"('BA', 1, (1,), ((0, 1),), -6, 2)":{"1":"623171679694215690971693339/2052546673789621992207225"},"('BA', 1, (), ((0, 2),), -6, 2)":{"1":"-515891906877478114845662379/1368364449193081328138150"},"('BA', 1, (2,), ((0, 1),), -5, 1)":{"1":"-625192648726870088010174299/2052546673789621992207225"},"('BA', 1, (), ((0, 3),), -5, 1)":{"1":"505214453821620717159021307/821018669515848796882890"},"('BA', 1, (1,), ((0, 2),), -5, 1)":{"1":"-625192648726870088010174299/2052546673789621992207225"},"('BA', 1, (1,), ((0, 1),), -5, 2)":{"1":"-625192648726870088010174299/2052546673789621992207225"},"('BA', 1, (), ((0, 2),), -5, 2)":{"1":"1575632458917486836902640417/4105093347579243984414450"},"('BA', 1, (2,), ((0, 1),), -4, 1)":{"1":"209060999005535159677640233/684182224596540664069075"},"('BA', 1, (), ((0, 3),), -4, 1)":{"1":"-517713841081158972781868699/821018669515848796882890"},"('BA', 1, (1,), ((0, 2),), -4, 1)":{"1":"209060999005535159677640233/684182224596540664069075"},"('BA', 1, (1,), ((0, 1),), -4, 2)":{"1":"209060999005535159677640233/684182224596540664069075"},"('BA', 1, (), ((0, 2),), -4, 2)":{"1":"-1607876101211200171471132097/4105093347579243984414450"},"('BA', 1, (2,), ((0, 1),), -3, 1)":{"1":"-14050874595745034300902316411/45840209047968224492628025"},"('BA', 1, (), ((0, 3),), -3, 1)":{"1":"35698322353281176894144923313/55008250857561869391153630"},"('BA', 1, (1,), ((0, 2),), -3, 1)":{"1":"-14050874595745034300902316411/45840209047968224492628025"},"('BA', 1, (1,), ((0, 1),), -3, 2)":{"1":"-14050874595745034300902316411/45840209047968224492628025"},"('BA', 1, (), ((0, 2),), -3, 2)":{"1":"110322117776820493686715782899/275041254287809346955768150"},"('BA', 1, (2,), ((0, 1),), -2, 1)":{"1":"14094018321907827923954201611/45840209047968224492628025"},"('BA', 1, (), ((0, 3),), -2, 1)":{"1":"-12333754294465848103437285451/18336083619187289797051210"},"('BA', 1, (1,), ((0, 2),), -2, 1)":{"1":"14094018321907827923954201611/45840209047968224492628025"},"('BA', 1, (1,), ((0, 1),), -2, 2)":{"1":"14094018321907827923954201611/45840209047968224492628025"},"('BA', 1, (), ((0, 2),), -2, 2)":{"1":"-37881394897118534220570314433/91680418095936448985256050"},"('BA', 1, (2,), ((0, 1),), -1, 1)":{"1":"-42409610330030873613929048033/137520627143904673477884075"},"('BA', 1, (), ((0, 3),), -1, 1)":{"1":"38889082275146913972895215713/55008250857561869391153630"},"('BA', 1, (1,), ((0, 2),), -1, 1)":{"1":"-42409610330030873613929048033/137520627143904673477884075"},"('BA', 1, (1,), ((0, 1),), -1, 2)":{"1":"-42409610330030873613929048033/137520627143904673477884075"},"('BA', 1, (), ((0, 2),), -1, 2)":{"1":"39475836950960907246400854433/91680418095936448985256050"},"('BA', 1, (2,), ((0, 1),), 0, 1)":{"1":"42535343474848157886823113473/137520627143904673477884075"},"('BA', 1, (), ((0, 3),), 0, 1)":{"1":"-42535343474848157886823113473/55008250857561869391153630"},"('BA', 1, (1,), ((0, 2),), 0, 1)":{"1":"42535343474848157886823113473/137520627143904673477884075"},"('BA', 1, (1,), ((0, 1),), 0, 2)":{"1":"42535343474848157886823113473/137520627143904673477884075"},"('BA', 1, (), ((0, 2),), 0, 2)":{"1":"-42535343474848157886823113473/91680418095936448985256050"},"('BA', 1, (), ((0, 1),), -70, 3)":{"1":"-42535343474848157886823113473/275041254287809346955768150"},"('BA', 1, (), ((0, 1),), -69, 3)":{"1":"42409610330030873613929048033/275041254287809346955768150"},"('BA', 1, (), ((0, 1),), -68, 3)":{"1":"-14094018321907827923954201611/91680418095936448985256050"},"('BA', 1, (), ((0, 1),), -67, 3)":{"1":"14050874595745034300902316411/91680418095936448985256050"},"('BA', 1, (), ((0, 1),), -66, 3)":{"1":"-209060999005535159677640233/1368364449193081328138150"},"('BA', 1, (), ((0, 1),), -65, 3)":{"1":"625192648726870088010174299/4105093347579243984414450"},"('BA', 1, (), ((0, 1),), -64, 3)":{"1":"-623171679694215690971693339/4105093347579243984414450"},"('BA', 1, (), ((0, 1),), -63, 3)":{"1":"310559566510213034489743057/2052546673789621992207225"},"('BA', 1, (), ((0, 1),), -62, 3)":{"1":"-928551009361054917576341971/6157640021368865976621675"},"('BA', 1, (), ((0, 1),), -61, 3)":{"1":"925372872575832277072279171/6157640021368865976621675"},"('BA', 1, (), ((0, 1),), -60, 3)":{"1":"-15117092380124150817026911/100944918383096163551175"},"('BA', 1, (), ((0, 1),), -59, 3)":{"1":"15063255090319832863132951/100944918383096163551175"},"('BA', 1, (), ((0, 1),), -58, 3)":{"1":"-254381445831833111660789/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -57, 3)":{"1":"253437484000080020709989/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -56, 3)":{"1":"-252476961434436524654789/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -55, 3)":{"1":"251499286680120823312889/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -54, 3)":{"1":"-250503836021181200128409/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -53, 3)":{"1":"748469853272339196210427/5132792460157432044975"},"('BA', 1, (), ((0, 1),), -52, 3)":{"1":"-14063600165435720745359/96845140757687397075"},"('BA', 1, (), ((0, 1),), -51, 3)":{"1":"14004003155738682347159/96845140757687397075"},"('BA', 1, (), ((0, 1),), -50, 3)":{"1":"-13943237577224054960759/96845140757687397075"},"('BA', 1, (), ((0, 1),), -49, 3)":{"1":"13881256687139135026631/96845140757687397075"},"('BA', 1, (), ((0, 1),), -48, 3)":{"1":"-282000222059796592919/1976431444034436675"},"('BA', 1, (), ((0, 1),), -47, 3)":{"1":"280682601097106968469/1976431444034436675"},"('BA', 1, (), ((0, 1),), -46, 3)":{"1":"-5943339269060627227/42051732851796525"},"('BA', 1, (), ((0, 1),), -45, 3)":{"1":"5914085889685464427/42051732851796525"},"('BA', 1, (), ((0, 1),), -44, 3)":{"1":"-5884182435213075787/42051732851796525"},"('BA', 1, (), ((0, 1),), -43, 3)":{"1":"532145396070491417/3822884804708775"},"('BA', 1, (), ((0, 1),), -42, 3)":{"1":"-12309312989335019/88904297783925"},"('BA', 1, (), ((0, 1),), -41, 3)":{"1":"85691034670497533/622330084487475"},"('BA', 1, (), ((0, 1),), -40, 3)":{"1":"-2078178381193813/15178782548475"},"('BA', 1, (), ((0, 1),), -39, 3)":{"1":"2066035355155033/15178782548475"},"('BA', 1, (), ((0, 1),), -38, 3)":{"1":"-2053580969474233/15178782548475"},"('BA', 1, (), ((0, 1),), -37, 3)":{"1":"2040798836801833/15178782548475"},"('BA', 1, (), ((0, 1),), -36, 3)":{"1":"-54801925434709/410237366175"},"('BA', 1, (), ((0, 1),), -35, 3)":{"1":"54437269998109/410237366175"},"('BA', 1, (), ((0, 1),), -34, 3)":{"1":"-54801925434709/410237366175"},"('BA', 1, (), ((0, 1),), -33, 3)":{"1":"2040798836801833/15178782548475"},"('BA', 1, (), ((0, 1),), -32, 3)":{"1":"-2053580969474233/15178782548475"},"('BA', 1, (), ((0, 1),), -31, 3)":{"1":"2066035355155033/15178782548475"},"('BA', 1, (), ((0, 1),), -30, 3)":{"1":"-2078178381193813/15178782548475"},"('BA', 1, (), ((0, 1),), -29, 3)":{"1":"85691034670497533/622330084487475"},"('BA', 1, (), ((0, 1),), -28, 3)":{"1":"-12309312989335019/88904297783925"},"('BA', 1, (), ((0, 1),), -27, 3)":{"1":"532145396070491417/3822884804708775"},"('BA', 1, (), ((0, 1),), -26, 3)":{"1":"-5884182435213075787/42051732851796525"},"('BA', 1, (), ((0, 1),), -25, 3)":{"1":"5914085889685464427/42051732851796525"},"('BA', 1, (), ((0, 1),), -24, 3)":{"1":"-5943339269060627227/42051732851796525"},"('BA', 1, (), ((0, 1),), -23, 3)":{"1":"280682601097106968469/1976431444034436675"},"('BA', 1, (), ((0, 1),), -22, 3)":{"1":"-282000222059796592919/1976431444034436675"},"('BA', 1, (), ((0, 1),), -21, 3)":{"1":"13881256687139135026631/96845140757687397075"},"('BA', 1, (), ((0, 1),), -20, 3)":{"1":"-13943237577224054960759/96845140757687397075"},"('BA', 1, (), ((0, 1),), -19, 3)":{"1":"14004003155738682347159/96845140757687397075"},"('BA', 1, (), ((0, 1),), -18, 3)":{"1":"-14063600165435720745359/96845140757687397075"},"('BA', 1, (), ((0, 1),), -17, 3)":{"1":"748469853272339196210427/5132792460157432044975"},"('BA', 1, (), ((0, 1),), -16, 3)":{"1":"-250503836021181200128409/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -15, 3)":{"1":"251499286680120823312889/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -14, 3)":{"1":"-252476961434436524654789/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -13, 3)":{"1":"253437484000080020709989/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -12, 3)":{"1":"-254381445831833111660789/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -11, 3)":{"1":"15063255090319832863132951/100944918383096163551175"},"('BA', 1, (), ((0, 1),), -10, 3)":{"1":"-15117092380124150817026911/100944918383096163551175"},"('BA', 1, (), ((0, 1),), -9, 3)":{"1":"925372872575832277072279171/6157640021368865976621675"},"('BA', 1, (), ((0, 1),), -8, 3)":{"1":"-928551009361054917576341971/6157640021368865976621675"},"('BA', 1, (), ((0, 1),), -7, 3)":{"1":"310559566510213034489743057/2052546673789621992207225"},"('BA', 1, (), ((0, 1),), -6, 3)":{"1":"-623171679694215690971693339/4105093347579243984414450"},"('BA', 1, (), ((0, 1),), -5, 3)":{"1":"625192648726870088010174299/4105093347579243984414450"},"('BA', 1, (), ((0, 1),), -4, 3)":{"1":"-209060999005535159677640233/1368364449193081328138150"},"('BA', 1, (), ((0, 1),), -3, 3)":{"1":"14050874595745034300902316411/91680418095936448985256050"},"('BA', 1, (), ((0, 1),), -2, 3)":{"1":"-14094018321907827923954201611/91680418095936448985256050"},"('BA', 1, (), ((0, 1),), -1, 3)":{"1":"42409610330030873613929048033/275041254287809346955768150"},"('BA', 1, (), ((0, 1),), 0, 3)":{"1":"-42535343474848157886823113473/275041254287809346955768150"},"('BA', 1, (-2,), ((0, 1),), -70, 1)":{"1":"-42535343474848157886823113473/137520627143904673477884075"},"('BA', 0, (), ((0, 3),), -70, 1)":{"1":"42535343474848157886823113473/91680418095936448985256050"},"('BA', 1, (-2,), ((0, 1),), -69, 1)":{"1":"42409610330030873613929048033/137520627143904673477884075"},"('BA', 0, (), ((0, 3),), -69, 1)":{"1":"-36542063571890940878872660833/91680418095936448985256050"},"('BA', 1, (-2,), ((0, 1),), -68, 1)":{"1":"-14094018321907827923954201611/45840209047968224492628025"},"('BA', 0, (), ((0, 3),), -68, 1)":{"1":"33480734828513584669278024033/91680418095936448985256050"},"('BA', 1, (-2,), ((0, 1),), -67, 1)":{"1":"14050874595745034300902316411/45840209047968224492628025"},"('BA', 0, (), ((0, 3),), -67, 1)":{"1":"-94186364191935678665310718099/275041254287809346955768150"},"('BA', 1, (-2,), ((0, 1),), -66, 1)":{"1":"-209060999005535159677640233/684182224596540664069075"},"('BA', 0, (), ((0, 3),), -66, 1)":{"1":"1334203211372583905843502097/4105093347579243984414450"},"('BA', 1, (-2,), ((0, 1),), -65, 1)":{"1":"625192648726870088010174299/2052546673789621992207225"},"('BA', 0, (), ((0, 3),), -65, 1)":{"1":"-1275686971654363409774757937/4105093347579243984414450"},"('BA', 1, (-2,), ((0, 1),), -64, 1)":{"1":"-623171679694215690971693339/2052546673789621992207225"},"('BA', 0, (), ((0, 3),), -64, 1)":{"1":"408612134060740538719631419/1368364449193081328138150"},"('BA', 1, (-2,), ((0, 1),), -63, 1)":{"1":"621119133020426068979486114/2052546673789621992207225"},"('BA', 0, (), ((0, 3),), -63, 1)":{"1":"-197024413354307086577937697/684182224596540664069075"},"('BA', 1, (-2,), ((0, 1),), -62, 1)":{"1":"-1857102018722109835152683942/6157640021368865976621675"},"('BA', 0, (), ((0, 3),), -62, 1)":{"1":"571525176503020097903268091/2052546673789621992207225"},"('BA', 1, (-2,), ((0, 1),), -61, 1)":{"1":"1850745745151664554144558342/6157640021368865976621675"},"('BA', 0, (), ((0, 3),), -61, 1)":{"1":"-1661253456779213769697195073/6157640021368865976621675"},"('BA', 1, (-2,), ((0, 1),), -60, 1)":{"1":"-30234184760248301634053822/100944918383096163551175"},"('BA', 0, (), ((0, 3),), -60, 1)":{"1":"26428751614388127799113173/100944918383096163551175"},"('BA', 1, (-2,), ((0, 1),), -59, 1)":{"1":"30126510180639665726265902/100944918383096163551175"},"('BA', 0, (), ((0, 3),), -59, 1)":{"1":"-25679923856200796258588093/100944918383096163551175"},"('BA', 1, (-2,), ((0, 1),), -58, 1)":{"1":"-508762891663666223321578/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -58, 1)":{"1":"423344094905636930410327/1710930820052477348325"},"('BA', 1, (-2,), ((0, 1),), -57, 1)":{"1":"506874968000160041419978/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -57, 1)":{"1":"-412089165373196230612327/1710930820052477348325"},"('BA', 1, (-2,), ((0, 1),), -56, 1)":{"1":"-504953922868873049309578/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -56, 1)":{"1":"401386199641740131711527/1710930820052477348325"},"('BA', 1, (-2,), ((0, 1),), -55, 1)":{"1":"502998573360241646625778/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -55, 1)":{"1":"-391153203879902457666307/1710930820052477348325"},"('BA', 1, (-2,), ((0, 1),), -54, 1)":{"1":"-501007672042362400256818/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -54, 1)":{"1":"381323128622873678719567/1710930820052477348325"},"('BA', 1, (-2,), ((0, 1),), -53, 1)":{"1":"1496939706544678392420854/5132792460157432044975"},"('BA', 0, (), ((0, 3),), -53, 1)":{"1":"-371840322509118771586367/1710930820052477348325"},"('BA', 1, (-2,), ((0, 1),), -52, 1)":{"1":"-28127200330871441490718/96845140757687397075"},"('BA', 0, (), ((0, 3),), -52, 1)":{"1":"6842603177782338991139/32281713585895799025"},"('BA', 1, (-2,), ((0, 1),), -51, 1)":{"1":"28008006311477364694318/96845140757687397075"},"('BA', 0, (), ((0, 3),), -51, 1)":{"1":"-6674267764427546322539/32281713585895799025"},"('BA', 1, (-2,), ((0, 1),), -50, 1)":{"1":"-27886475154448109921518/96845140757687397075"},"('BA', 0, (), ((0, 3),), -50, 1)":{"1":"6510200702438052379259/32281713585895799025"},"('BA', 1, (-2,), ((0, 1),), -49, 1)":{"1":"27762513374278270053262/96845140757687397075"},"('BA', 0, (), ((0, 3),), -49, 1)":{"1":"-6349837447138973819531/32281713585895799025"},"('BA', 1, (-2,), ((0, 1),), -48, 1)":{"1":"-564000444119593185838/1976431444034436675"},"('BA', 0, (), ((0, 3),), -48, 1)":{"1":"884668743058180840733/4611673369413685575"},"('BA', 1, (-2,), ((0, 1),), -47, 1)":{"1":"561365202194213936938/1976431444034436675"},"('BA', 0, (), ((0, 3),), -47, 1)":{"1":"-862612913900115387983/4611673369413685575"},"('BA', 1, (-2,), ((0, 1),), -46, 1)":{"1":"-11886678538121254454/42051732851796525"},"('BA', 0, (), ((0, 3),), -46, 1)":{"1":"17891394257224322089/98120709987525225"},"('BA', 1, (-2,), ((0, 1),), -45, 1)":{"1":"11828171779370928854/42051732851796525"},"('BA', 0, (), ((0, 3),), -45, 1)":{"1":"-17435431584030117913/98120709987525225"},"('BA', 1, (-2,), ((0, 1),), -44, 1)":{"1":"-11768364870426151574/42051732851796525"},"('BA', 0, (), ((0, 3),), -44, 1)":{"1":"16984579501215643033/98120709987525225"},"('BA', 1, (-2,), ((0, 1),), -43, 1)":{"1":"1064290792140982834/3822884804708775"},"('BA', 0, (), ((0, 3),), -43, 1)":{"1":"-49613746585433453299/294362129962575675"},"('BA', 1, (-2,), ((0, 1),), -42, 1)":{"1":"-24618625978670038/88904297783925"},"('BA', 0, (), ((0, 3),), -42, 1)":{"1":"1122877634664789193/6845630929362225"},"('BA', 1, (-2,), ((0, 1),), -41, 1)":{"1":"171382069340995066/622330084487475"},"('BA', 0, (), ((0, 3),), -41, 1)":{"1":"-156017554137490399/977947275623175"},"('BA', 1, (-2,), ((0, 1),), -40, 1)":{"1":"-4156356762387626/15178782548475"},"('BA', 0, (), ((0, 3),), -40, 1)":{"1":"3698571679240199/23852372576175"},"('BA', 1, (-2,), ((0, 1),), -39, 1)":{"1":"4132070710310066/15178782548475"},"('BA', 0, (), ((0, 3),), -39, 1)":{"1":"-3592082377158179/23852372576175"},"('BA', 1, (-2,), ((0, 1),), -38, 1)":{"1":"-4107161938948466/15178782548475"},"('BA', 0, (), ((0, 3),), -38, 1)":{"1":"3485664099510629/23852372576175"},"('BA', 1, (-2,), ((0, 1),), -37, 1)":{"1":"4081597673603666/15178782548475"},"('BA', 0, (), ((0, 3),), -37, 1)":{"1":"-307195120658239/2168397506925"},"('BA', 1, (-2,), ((0, 1),), -36, 1)":{"1":"-109603850869418/410237366175"},"('BA', 0, (), ((0, 3),), -36, 1)":{"1":"8040197804947/58605338025"},"('BA', 1, (-2,), ((0, 1),), -35, 1)":{"1":"108874539996218/410237366175"},"('BA', 0, (), ((0, 3),), -35, 1)":{"1":"-54437269998109/410237366175"},"('BA', 1, (-2,), ((0, 1),), -34, 1)":{"1":"-109603850869418/410237366175"},"('BA', 0, (), ((0, 3),), -34, 1)":{"1":"53322466234789/410237366175"},"('BA', 1, (-2,), ((0, 1),), -33, 1)":{"1":"4081597673603666/15178782548475"},"('BA', 0, (), ((0, 3),), -33, 1)":{"1":"-1931231828995993/15178782548475"},"('BA', 1, (-2,), ((0, 1),), -32, 1)":{"1":"-4107161938948466/15178782548475"},"('BA', 0, (), ((0, 3),), -32, 1)":{"1":"20779132631858723/166966608033225"},"('BA', 1, (-2,), ((0, 1),), -31, 1)":{"1":"4132070710310066/15178782548475"},"('BA', 0, (), ((0, 3),), -31, 1)":{"1":"-20308201173303473/166966608033225"},"('BA', 1, (-2,), ((0, 1),), -30, 1)":{"1":"-4156356762387626/15178782548475"},"('BA', 0, (), ((0, 3),), -30, 1)":{"1":"19829922631582493/166966608033225"},"('BA', 1, (-2,), ((0, 1),), -29, 1)":{"1":"171382069340995066/622330084487475"},"('BA', 0, (), ((0, 3),), -29, 1)":{"1":"-793079883788512933/6845630929362225"},"('BA', 1, (-2,), ((0, 1),), -28, 1)":{"1":"-24618625978670038/88904297783925"},"('BA', 0, (), ((0, 3),), -28, 1)":{"1":"772756565692803733/6845630929362225"},"('BA', 1, (-2,), ((0, 1),), -27, 1)":{"1":"1064290792140982834/3822884804708775"},"('BA', 0, (), ((0, 3),), -27, 1)":{"1":"-32336644409422224919/294362129962575675"},"('BA', 1, (-2,), ((0, 1),), -26, 1)":{"1":"-11768364870426151574/42051732851796525"},"('BA', 0, (), ((0, 3),), -26, 1)":{"1":"2856801417212375629/26760193632961425"},"('BA', 1, (-2,), ((0, 1),), -25, 1)":{"1":"11828171779370928854/42051732851796525"},"('BA', 0, (), ((0, 3),), -25, 1)":{"1":"-2771900700318740749/26760193632961425"},"('BA', 1, (-2,), ((0, 1),), -24, 1)":{"1":"-11886678538121254454/42051732851796525"},"('BA', 0, (), ((0, 3),), -24, 1)":{"1":"2684778817743255901/26760193632961425"},"('BA', 1, (-2,), ((0, 1),), -23, 1)":{"1":"561365202194213936938/1976431444034436675"},"('BA', 0, (), ((0, 3),), -23, 1)":{"1":"-121974333969013763147/1257729100749186975"},"('BA', 1, (-2,), ((0, 1),), -22, 1)":{"1":"-564000444119593185838/1976431444034436675"},"('BA', 0, (), ((0, 3),), -22, 1)":{"1":"117636079969328161697/1257729100749186975"},"('BA', 1, (-2,), ((0, 1),), -21, 1)":{"1":"27762513374278270053262/96845140757687397075"},"('BA', 0, (), ((0, 3),), -21, 1)":{"1":"-8713001032861348594669/96845140757687397075"},"('BA', 1, (-2,), ((0, 1),), -20, 1)":{"1":"-27886475154448109921518/96845140757687397075"},"('BA', 0, (), ((0, 3),), -20, 1)":{"1":"8355873047133952783741/96845140757687397075"},"('BA', 1, (-2,), ((0, 1),), -19, 1)":{"1":"28008006311477364694318/96845140757687397075"},"('BA', 0, (), ((0, 3),), -19, 1)":{"1":"-7985203018194725726701/96845140757687397075"},"('BA', 1, (-2,), ((0, 1),), -18, 1)":{"1":"-28127200330871441490718/96845140757687397075"},"('BA', 0, (), ((0, 3),), -18, 1)":{"1":"7599390797524424517301/96845140757687397075"},"('BA', 1, (-2,), ((0, 1),), -17, 1)":{"1":"1496939706544678392420854/5132792460157432044975"},"('BA', 0, (), ((0, 3),), -17, 1)":{"1":"-381418739017322077661753/5132792460157432044975"},"('BA', 1, (-2,), ((0, 1),), -16, 1)":{"1":"-501007672042362400256818/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -16, 1)":{"1":"13298282602165413504139/190103424450275260925"},"('BA', 1, (-2,), ((0, 1),), -15, 1)":{"1":"502998573360241646625778/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -15, 1)":{"1":"-12427263275593243217719/190103424450275260925"},"('BA', 1, (-2,), ((0, 1),), -14, 1)":{"1":"-504953922868873049309578/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -14, 1)":{"1":"34522574409044305866017/570310273350825782775"},"('BA', 1, (-2,), ((0, 1),), -13, 1)":{"1":"506874968000160041419978/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -13, 1)":{"1":"-31595267542321270269217/570310273350825782775"},"('BA', 1, (-2,), ((0, 1),), -12, 1)":{"1":"-508762891663666223321578/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -12, 1)":{"1":"28472932252676430970417/570310273350825782775"},"('BA', 1, (-2,), ((0, 1),), -11, 1)":{"1":"30126510180639665726265902/100944918383096163551175"},"('BA', 0, (), ((0, 3),), -11, 1)":{"1":"-1482195441479623155892603/33648306127698721183725"},"('BA', 1, (-2,), ((0, 1),), -10, 1)":{"1":"-30234184760248301634053822/100944918383096163551175"},"('BA', 0, (), ((0, 3),), -10, 1)":{"1":"422825905095574870548961/11216102042566240394575"},"('BA', 1, (-2,), ((0, 1),), -9, 1)":{"1":"1850745745151664554144558342/6157640021368865976621675"},"('BA', 0, (), ((0, 3),), -9, 1)":{"1":"-21054698708050087160818141/684182224596540664069075"},"('BA', 1, (-2,), ((0, 1),), -8, 1)":{"1":"-1857102018722109835152683942/6157640021368865976621675"},"('BA', 0, (), ((0, 3),), -8, 1)":{"1":"142526489213049541442879669/6157640021368865976621675"},"('BA', 1, (-2,), ((0, 1),), -7, 1)":{"1":"621119133020426068979486114/2052546673789621992207225"},"('BA', 0, (), ((0, 3),), -7, 1)":{"1":"-30045892957504809245673023/2052546673789621992207225"},"('BA', 1, (-2,), ((0, 1),), -6, 1)":{"1":"-623171679694215690971693339/2052546673789621992207225"},"('BA', 0, (), ((0, 3),), -6, 1)":{"1":"20506957206209765784492421/4105093347579243984414450"},"('BA', 1, (-2,), ((0, 1),), -5, 1)":{"1":"625192648726870088010174299/2052546673789621992207225"},"('BA', 0, (), ((0, 3),), -5, 1)":{"1":"8433891400207744584803113/1368364449193081328138150"},"('BA', 1, (-2,), ((0, 1),), -4, 1)":{"1":"-209060999005535159677640233/684182224596540664069075"},"('BA', 0, (), ((0, 3),), -4, 1)":{"1":"-79837217339372947777660699/4105093347579243984414450"},"('BA', 1, (-2,), ((0, 1),), -3, 1)":{"1":"14050874595745034300902316411/45840209047968224492628025"},"('BA', 0, (), ((0, 3),), -3, 1)":{"1":"9881116617465472859896819633/275041254287809346955768150"},"('BA', 1, (-2,), ((0, 1),), -2, 1)":{"1":"-14094018321907827923954201611/45840209047968224492628025"},"('BA', 0, (), ((0, 3),), -2, 1)":{"1":"-5292698184697928821369620811/91680418095936448985256050"},"('BA', 1, (-2,), ((0, 1),), -1, 1)":{"1":"42409610330030873613929048033/137520627143904673477884075"},"('BA', 0, (), ((0, 3),), -1, 1)":{"1":"24806970055611075408759886433/275041254287809346955768150"},"('BA', 1, (-2,), ((0, 1),), 0, 1)":{"1":"-42535343474848157886823113473/137520627143904673477884075"},"('BA', 0, (), ((0, 3),), 0, 1)":{"1":"-42535343474848157886823113473/275041254287809346955768150"},"('R', -69, 4)":{"1":"-48"},"('R', -68, 4)":{"1":"72"},"('R', -67, 4)":{"1":"-88"},"('R', -66, 4)":{"1":"100"},"('R', -65, 4)":{"1":"-548/5"},"('R', -64, 4)":{"1":"588/5"},"('R', -63, 4)":{"1":"-4356/35"},"('R', -62, 4)":{"1":"4566/35"},"('R', -61, 4)":{"1":"-14258/105"},"('R', -60, 4)":{"1":"14762/105"},"('R', -59, 4)":{"1":"-167422/1155"},"('R', -58, 4)":{"1":"172042/1155"},"('R', -57, 4)":{"1":"-2291986/15015"},"('R', -56, 4)":{"1":"2343466/15015"},"('R', -55, 4)":{"1":"-2391514/15015"},"('R', -54, 4)":{"1":"2436559/15015"},"('R', -53, 4)":{"1":"-42142223/255255"},"('R', -52, 4)":{"1":"14274301/85085"},"('R', -51, 4)":{"1":"-275295799/1616615"},"('R', -50, 4)":{"1":"55835135/323323"},"('R', -49, 4)":{"1":"-56574159/323323"},"('R', -48, 4)":{"1":"57279591/323323"},"('R', -47, 4)":{"1":"-1332950097/7436429"},"('R', -46, 4)":{"1":"1347822955/7436429"},"('R', -45, 4)":{"1":"-34052522467/185910725"},"('R', -44, 4)":{"1":"34395742267/185910725"},"('R', -43, 4)":{"1":"-312536252003/1673196525"},"('R', -42, 4)":{"1":"315404588903/1673196525"},"('R', -41, 4)":{"1":"-9227046511387/48522699225"},"('R', -40, 4)":{"1":"9304682830147/48522699225"},"('R', -39, 4)":{"1":"-290774257297357/1504203675975"},"('R', -38, 4)":{"1":"586061125622639/3008407351950"},"('R', -37, 4)":{"1":"-53676090078349/273491577450"},"('R', -36, 4)":{"1":"54062195834749/273491577450"},"('R', -35, 4)":{"1":"-54437269998109/273491577450"},"('R', -34, 4)":{"1":"54801925434709/273491577450"},"('R', -33, 4)":{"1":"-2040798836801833/10119188365650"},"('R', -32, 4)":{"1":"2053580969474233/10119188365650"},"('R', -31, 4)":{"1":"-2066035355155033/10119188365650"},"('R', -30, 4)":{"1":"2078178381193813/10119188365650"},"('R', -29, 4)":{"1":"-85691034670497533/414886722991650"},"('R', -28, 4)":{"1":"12309312989335019/59269531855950"},"('R', -27, 4)":{"1":"-532145396070491417/2548589869805850"},"('R', -26, 4)":{"1":"5884182435213075787/28034488567864350"},"('R', -25, 4)":{"1":"-5914085889685464427/28034488567864350"},"('R', -24, 4)":{"1":"5943339269060627227/28034488567864350"},"('R', -23, 4)":{"1":"-280682601097106968469/1317620962689624450"},"('R', -22, 4)":{"1":"282000222059796592919/1317620962689624450"},"('R', -21, 4)":{"1":"-13881256687139135026631/64563427171791598050"},"('R', -20, 4)":{"1":"13943237577224054960759/64563427171791598050"},"('R', -19, 4)":{"1":"-14004003155738682347159/64563427171791598050"},"('R', -18, 4)":{"1":"14063600165435720745359/64563427171791598050"},"('R', -17, 4)":{"1":"-748469853272339196210427/3421861640104954696650"},"('R', -16, 4)":{"1":"250503836021181200128409/1140620546701651565550"},"('R', -15, 4)":{"1":"-251499286680120823312889/1140620546701651565550"},"('R', -14, 4)":{"1":"252476961434436524654789/1140620546701651565550"},"('R', -13, 4)":{"1":"-253437484000080020709989/1140620546701651565550"},"('R', -12, 4)":{"1":"254381445831833111660789/1140620546701651565550"},"('R', -11, 4)":{"1":"-15063255090319832863132951/67296612255397442367450"},"('R', -10, 4)":{"1":"15117092380124150817026911/67296612255397442367450"},"('R', -9, 4)":{"1":"-925372872575832277072279171/4105093347579243984414450"},"('R', -8, 4)":{"1":"928551009361054917576341971/4105093347579243984414450"},"('R', -7, 4)":{"1":"-310559566510213034489743057/1368364449193081328138150"},"('R', -6, 4)":{"1":"623171679694215690971693339/2736728898386162656276300"},"('R', -5, 4)":{"1":"-625192648726870088010174299/2736728898386162656276300"},"('R', -4, 4)":{"1":"627182997016605479032920699/2736728898386162656276300"},"('R', -3, 4)":{"1":"-42152623787235102902706949233/183360836191872897970512100"},"('R', -2, 4)":{"1":"42282054965723483771862604833/183360836191872897970512100"},"('R', -1, 4)":{"1":"-42409610330030873613929048033/183360836191872897970512100"},"('R', 0, 4)":{"1":"42535343474848157886823113473/183360836191872897970512100"},"('BA', 1, (1, 2), ((0, 1),), -70, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -70, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -70, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -70, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -70, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -70, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -70, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -70, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -70, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -70, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -70, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -69, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -69, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -69, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -69, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -69, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -69, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -69, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -69, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -69, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -69, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -69, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -68, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -68, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -68, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -68, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -68, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -68, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -68, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -68, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -68, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -68, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -68, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -67, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -67, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -67, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -67, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -67, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -67, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -67, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -67, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -67, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -67, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -67, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -66, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -66, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -66, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -66, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -66, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -66, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -66, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -66, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -66, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -66, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -66, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -65, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -65, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -65, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -65, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -65, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -65, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -65, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -65, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -65, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -65, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -65, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -64, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -64, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -64, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -64, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -64, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -64, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -64, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -64, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -64, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -64, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -64, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -63, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -63, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -63, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -63, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -63, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -63, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -63, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -63, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -63, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -63, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -63, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -62, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -62, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -62, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -62, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -62, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -62, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -62, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -62, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -62, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -62, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -62, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -61, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -61, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -61, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -61, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -61, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -61, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -61, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -61, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -61, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -61, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -61, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -60, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -60, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -60, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -60, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -60, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -60, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -60, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -60, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -60, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -60, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -60, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -59, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -59, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -59, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -59, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -59, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -59, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -59, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -59, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -59, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -59, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -59, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -58, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -58, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -58, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -58, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -58, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -58, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -58, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -58, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -58, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -58, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -58, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -57, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -57, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -57, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -57, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -57, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -57, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -57, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -57, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -57, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -57, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -57, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -56, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -56, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -56, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -56, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -56, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -56, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -56, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -56, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -56, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -56, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -56, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -55, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -55, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -55, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -55, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -55, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -55, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -55, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -55, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -55, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -55, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -55, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -54, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -54, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -54, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -54, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -54, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -54, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -54, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -54, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -54, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -54, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -54, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -53, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -53, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -53, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -53, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -53, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -53, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -53, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -53, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -53, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -53, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -53, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -52, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -52, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -52, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -52, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -52, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -52, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -52, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -52, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -52, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -52, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -52, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -51, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -51, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -51, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -51, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -51, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -51, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -51, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -51, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -51, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -51, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -51, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -50, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -50, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -50, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -50, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -50, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -50, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -50, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -50, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -50, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -50, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -50, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -49, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -49, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -49, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -49, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -49, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -49, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -49, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -49, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -49, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -49, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -49, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -48, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -48, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -48, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -48, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -48, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -48, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -48, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -48, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -48, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -48, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -48, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -47, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -47, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -47, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -47, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -47, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -47, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -47, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -47, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -47, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -47, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -47, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -46, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -46, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -46, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -46, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -46, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -46, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -46, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -46, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -46, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -46, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -46, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -45, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -45, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -45, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -45, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -45, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -45, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -45, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -45, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -45, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -45, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -45, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -44, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -44, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -44, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -44, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -44, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -44, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -44, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -44, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -44, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -44, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -44, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -43, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -43, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -43, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -43, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -43, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -43, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -43, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -43, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -43, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -43, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -43, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -42, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -42, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -42, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -42, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -42, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -42, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -42, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -42, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -42, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -42, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -42, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -41, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -41, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -41, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -41, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -41, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -41, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -41, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -41, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -41, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -41, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -41, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -40, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -40, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -40, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -40, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -40, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -40, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -40, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -40, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -40, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -40, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -40, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -39, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -39, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -39, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -39, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -39, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -39, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -39, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -39, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -39, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -39, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -39, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -38, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -38, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -38, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -38, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -38, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -38, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -38, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -38, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -38, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -38, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -38, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -37, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -37, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -37, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -37, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -37, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -37, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -37, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -37, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -37, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -37, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -37, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -36, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -36, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -36, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -36, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -36, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -36, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -36, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -36, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -36, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -36, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -36, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -35, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -35, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -35, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -35, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -35, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -35, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -35, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -35, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -35, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -35, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -35, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -34, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -34, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -34, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -34, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -34, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -34, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -34, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -34, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -34, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -34, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -34, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -33, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -33, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -33, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -33, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -33, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -33, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -33, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -33, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -33, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -33, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -33, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -32, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -32, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -32, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -32, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -32, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -32, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -32, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -32, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -32, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -32, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -32, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -31, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -31, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -31, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -31, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -31, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -31, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -31, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -31, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -31, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -31, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -31, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -30, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -30, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -30, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -30, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -30, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -30, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -30, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -30, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -30, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -30, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -30, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -29, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -29, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -29, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -29, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -29, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -29, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -29, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -29, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -29, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -29, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -29, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -28, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -28, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -28, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -28, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -28, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -28, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -28, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -28, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -28, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -28, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -28, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -27, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -27, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -27, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -27, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -27, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -27, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -27, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -27, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -27, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -27, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -27, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -26, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -26, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -26, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -26, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -26, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -26, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -26, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -26, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -26, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -26, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -26, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -25, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -25, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -25, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -25, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -25, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -25, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -25, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -25, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -25, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -25, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -25, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -24, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -24, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -24, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -24, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -24, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -24, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -24, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -24, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -24, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -24, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -24, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -23, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -23, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -23, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -23, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -23, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -23, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -23, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -23, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -23, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -23, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -23, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -22, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -22, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -22, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -22, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -22, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -22, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -22, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -22, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -22, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -22, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -22, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -21, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -21, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -21, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -21, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -21, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -21, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -21, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -21, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -21, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -21, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -21, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -20, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -20, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -20, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -20, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -20, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -20, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -20, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -20, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -20, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -20, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -20, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -19, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -19, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -19, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -19, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -19, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -19, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -19, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -19, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -19, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -19, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -19, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -18, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -18, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -18, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -18, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -18, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -18, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -18, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -18, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -18, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -18, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -18, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -17, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -17, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -17, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -17, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -17, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -17, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -17, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -17, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -17, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -17, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -17, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -16, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -16, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -16, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -16, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -16, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -16, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -16, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -16, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -16, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -16, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -16, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -15, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -15, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -15, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -15, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -15, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -15, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -15, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -15, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -15, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -15, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -15, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -14, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -14, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -14, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -14, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -14, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -14, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -14, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -14, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -14, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -14, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -14, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -13, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -13, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -13, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -13, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -13, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -13, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -13, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -13, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -13, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -13, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -13, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -12, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -12, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -12, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -12, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -12, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -12, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -12, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -12, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -12, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -12, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -12, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -11, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -11, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -11, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -11, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -11, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -11, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -11, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -11, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -11, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -11, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -11, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -10, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -10, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -10, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -10, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -10, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -10, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -10, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -10, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -10, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -10, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -10, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -9, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -9, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -9, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -9, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -9, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -9, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -9, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -9, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -9, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -9, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -9, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -8, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -8, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -8, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -8, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -8, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -8, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -8, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -8, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -8, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -8, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -8, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -7, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -7, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -7, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -7, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -7, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -7, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -7, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -7, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -7, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -7, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -7, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -6, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -6, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -6, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -6, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -6, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -6, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -6, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -6, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -6, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -6, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -6, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -5, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -5, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -5, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -5, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -5, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -5, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -5, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -5, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -5, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -5, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -5, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -4, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -4, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -4, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -4, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -4, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -4, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -4, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -4, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -4, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -4, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -4, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -3, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -3, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -3, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -3, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -3, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -3, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -3, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -3, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -3, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -3, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -3, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -2, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -2, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -2, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -2, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -2, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -2, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -2, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -2, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -2, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -2, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -2, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -1, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -1, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -1, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -1, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -1, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -1, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -1, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -1, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -1, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -1, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -1, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), 0, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), 0, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), 0, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), 0, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), 0, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), 0, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), 0, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), 0, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), 0, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), 0, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), 0, 2)":{"1":"-144"},"('BA', 1, (1,), ((0, 1),), -70, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -70, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -69, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -69, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -68, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -68, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -67, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -67, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -66, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -66, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -65, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -65, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -64, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -64, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -63, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -63, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -62, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -62, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -61, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -61, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -60, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -60, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -59, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -59, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -58, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -58, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -57, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -57, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -56, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -56, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -55, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -55, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -54, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -54, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -53, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -53, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -52, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -52, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -51, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -51, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -50, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -50, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -49, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -49, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -48, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -48, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -47, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -47, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -46, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -46, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -45, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -45, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -44, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -44, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -43, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -43, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -42, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -42, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -41, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -41, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -40, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -40, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -39, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -39, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -38, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -38, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -37, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -37, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -36, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -36, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -35, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -35, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -34, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -34, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -33, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -33, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -32, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -32, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -31, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -31, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -30, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -30, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -29, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -29, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -28, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -28, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -27, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -27, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -26, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -26, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -25, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -25, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -24, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -24, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -23, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -23, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -22, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -22, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -21, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -21, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -20, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -20, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -19, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -19, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -18, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -18, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -17, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -17, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -16, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -16, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -15, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -15, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -14, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -14, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -13, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -13, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -12, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -12, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -11, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -11, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -10, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -10, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -9, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -9, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -8, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -8, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -7, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -7, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -6, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -6, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -5, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -5, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -4, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -4, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -3, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -3, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -2, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -2, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -1, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -1, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), 0, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), 0, 3)":{"1":"-64"},"('BA', 1, (1, -2), ((0, 1),), -70, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -70, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -69, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -69, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -68, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -68, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -67, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -67, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -66, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -66, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -65, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -65, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -64, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -64, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -63, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -63, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -62, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -62, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -61, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -61, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -60, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -60, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -59, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -59, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -58, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -58, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -57, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -57, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -56, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -56, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -55, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -55, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -54, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -54, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -53, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -53, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -52, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -52, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -51, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -51, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -50, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -50, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -49, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -49, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -48, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -48, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -47, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -47, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -46, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -46, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -45, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -45, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -44, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -44, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -43, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -43, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -42, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -42, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -41, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -41, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -40, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -40, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -39, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -39, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -38, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -38, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -37, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -37, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -36, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -36, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -35, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -35, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -34, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -34, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -33, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -33, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -32, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -32, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -31, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -31, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -30, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -30, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -29, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -29, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -28, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -28, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -27, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -27, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -26, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -26, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -25, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -25, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -24, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -24, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -23, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -23, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -22, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -22, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -21, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -21, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -20, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -20, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -19, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -19, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -18, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -18, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -17, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -17, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -16, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -16, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -15, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -15, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -14, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -14, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -13, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -13, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -12, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -12, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -11, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -11, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -10, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -10, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -9, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -9, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -8, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -8, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -7, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -7, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -6, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -6, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -5, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -5, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -4, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -4, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -3, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -3, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -2, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -2, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -1, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -1, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), 0, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), 0, 1)":{"1":"-96"},"('BA', 1, (), ((0, 1),), -70, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -69, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -68, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -67, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -66, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -65, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -64, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -63, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -62, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -61, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -60, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -59, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -58, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -57, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -56, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -55, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -54, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -53, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -52, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -51, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -50, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -49, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -48, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -47, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -46, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -45, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -44, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -43, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -42, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -41, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -40, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -39, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -38, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -37, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -36, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -35, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -34, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -33, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -32, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -31, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -30, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -29, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -28, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -27, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -26, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -25, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -24, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -23, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -22, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -21, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -20, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -19, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -18, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -17, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -16, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -15, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -14, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -13, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -12, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -11, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -10, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -9, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -8, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -7, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -6, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -5, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -4, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -3, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -2, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -1, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), 0, 4)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -70, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -70, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -69, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -69, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -68, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -68, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -67, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -67, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -66, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -66, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -65, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -65, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -64, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -64, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -63, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -63, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -62, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -62, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -61, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -61, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -60, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -60, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -59, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -59, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -58, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -58, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -57, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -57, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -56, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -56, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -55, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -55, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -54, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -54, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -53, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -53, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -52, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -52, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -51, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -51, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -50, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -50, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -49, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -49, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -48, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -48, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -47, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -47, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -46, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -46, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -45, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -45, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -44, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -44, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -43, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -43, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -42, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -42, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -41, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -41, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -40, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -40, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -39, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -39, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -38, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -38, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -37, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -37, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -36, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -36, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -35, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -35, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -34, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -34, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -33, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -33, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -32, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -32, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -31, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -31, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -30, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -30, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -29, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -29, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -28, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -28, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -27, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -27, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -26, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -26, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -25, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -25, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -24, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -24, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -23, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -23, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -22, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -22, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -21, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -21, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -20, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -20, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -19, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -19, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -18, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -18, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -17, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -17, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -16, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -16, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -15, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -15, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -14, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -14, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -13, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -13, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -12, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -12, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -11, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -11, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -10, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -10, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -9, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -9, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -8, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -8, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -7, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -7, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -6, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -6, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -5, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -5, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -4, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -4, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -3, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -3, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -2, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -2, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -1, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -1, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), 0, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), 0, 2)":{"1":"-48"},"('BA', 1, (-2, 1), ((0, 1),), -70, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -70, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -69, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -69, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -68, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -68, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -67, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -67, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -66, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -66, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -65, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -65, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -64, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -64, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -63, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -63, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -62, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -62, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -61, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -61, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -60, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -60, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -59, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -59, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -58, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -58, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -57, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -57, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -56, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -56, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -55, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -55, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -54, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -54, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -53, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -53, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -52, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -52, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -51, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -51, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -50, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -50, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -49, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -49, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -48, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -48, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -47, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -47, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -46, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -46, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -45, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -45, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -44, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -44, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -43, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -43, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -42, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -42, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -41, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -41, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -40, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -40, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -39, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -39, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -38, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -38, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -37, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -37, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -36, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -36, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -35, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -35, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -34, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -34, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -33, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -33, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -32, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -32, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -31, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -31, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -30, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -30, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -29, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -29, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -28, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -28, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -27, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -27, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -26, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -26, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -25, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -25, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -24, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -24, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -23, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -23, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -22, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -22, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -21, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -21, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -20, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -20, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -19, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -19, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -18, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -18, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -17, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -17, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -16, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -16, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -15, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -15, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -14, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -14, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -13, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -13, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -12, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -12, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -11, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -11, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -10, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -10, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -9, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -9, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -8, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -8, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -7, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -7, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -6, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -6, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -5, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -5, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -4, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -4, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -3, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -3, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -2, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -2, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -1, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -1, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), 0, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), 0, 1)":{"1":"-64"},"('BA', 0, (), (), 1, 5)":{"1":"32"},"('R', 1, 5)":{"1":"32"},"('BA', 0, (), ((0, 4),), -70, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -70, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -69, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -69, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -68, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -68, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -67, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -67, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -66, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -66, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -65, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -65, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -64, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -64, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -63, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -63, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -62, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -62, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -61, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -61, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -60, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -60, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -59, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -59, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -58, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -58, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -57, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -57, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -56, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -56, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -55, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -55, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -54, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -54, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -53, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -53, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -52, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -52, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -51, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -51, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -50, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -50, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -49, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -49, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -48, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -48, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -47, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -47, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -46, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -46, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -45, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -45, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -44, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -44, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -43, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -43, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -42, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -42, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -41, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -41, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -40, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -40, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -39, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -39, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -38, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -38, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -37, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -37, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -36, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -36, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -35, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -35, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -34, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -34, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -33, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -33, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -32, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -32, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -31, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -31, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -30, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -30, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -29, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -29, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -28, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -28, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -27, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -27, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -26, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -26, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -25, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -25, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -24, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -24, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -23, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -23, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -22, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -22, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -21, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -21, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -20, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -20, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -19, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -19, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -18, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -18, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -17, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -17, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -16, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -16, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -15, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -15, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -14, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -14, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -13, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -13, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -12, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -12, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -11, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -11, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -10, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -10, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -9, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -9, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -8, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -8, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -7, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -7, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -6, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -6, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -5, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -5, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -4, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -4, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -3, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -3, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -2, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -2, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -1, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -1, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), 0, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), 0, 3)":{"1":"-32"},"('BA', 1, (), ((0, 1),), -70, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -69, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -68, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -67, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -66, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -65, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -64, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -63, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -62, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -61, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -60, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -59, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -58, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -57, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -56, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -55, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -54, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -53, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -52, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -51, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -50, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -49, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -48, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -47, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -46, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -45, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -44, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -43, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -42, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -41, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -40, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -39, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -38, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -37, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -36, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -35, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -34, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -33, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -32, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -31, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -30, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -29, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -28, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -27, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -26, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -25, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -24, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -23, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -22, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -21, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -20, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -19, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -18, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -17, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -16, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -15, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -14, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -13, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -12, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -11, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -10, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -9, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -8, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -7, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -6, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -5, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -4, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -3, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -2, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -1, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), 0, 1)":{"z3":"-32"}}

==> anc/tables/json/atoms_m73.json <==
{"('R', -71, 1)":{"1":"-532779309403860539069199571783132345036082907202264617763322390790949641031/17841660294265230305677488922356588990538898013677152554369121370664000000","z3":"-32"},"('R', -70, 1)":{"1":"-3616765275129204453883310529836443281623321413505652630164923395778515658769/35683320588530460611354977844713177981077796027354305108738242741328000000","pi2":"8/3","z3":"48"},"('R', -69, 1)":{"1":"4526795061566451629609384001622039168696824204809954192966677064958760154339/21409992353118276366812986706827906788646677616412583065242945644796800000","pi2":"-8/3","z3":"-176/3"},"('R', -68, 1)":{"1":"-59701282056984103783883666363671841291133781288413249624495647777452191584093/214099923531182763668129867068279067886466776164125830652429456447968000000","pi2":"10/3","z3":"200/3"},"('R', -67, 1)":{"1":"346837306533259447797931539679720476728983564894475191149960194139708644796943/1070499617655913818340649335341395339432333880820629153262147282239840000000","pi2":"-10/3","z3":"-1096/15"},"('R', -66, 1)":{"1":"-377587737467518851177553758658425798570011159648542658894350835146028613933653/1070499617655913818340649335341395339432333880820629153262147282239840000000","pi2":"98/27","z3":"392/5"},"('R', -65, 1)":{"1":"792673236835990578100525270543198894916131747559531396541117260926407894079/2135507929208149537869633897802726524943384772226960408331442284320000000","pi2":"-98/27","z3":"-2904/35"},"('R', -64, 1)":{"1":"-110074625869431901575343902253657295932103191562822894614333305773205112785721/288211435522746028014790205668837206770243737144015541262885806756880000000","pi2":"205/54","z3":"3044/35"},"('R', -63, 1)":{"1":"512149489654315056238242638355226761574168947425088947470334131172734760066819/1322381880633775893244331531892311889887000676307836012853240760413920000000","pi2":"-205/54","z3":"-28516/315"},"('R', -62, 1)":{"1":"-8732548199279761685996310703286440295252302306685086938797220874505758621474069/22480491970774190185153636042169302128079011497233212218505092927036640000000","pi2":"5269/1350","z3":"29524/315"},"('R', -61, 1)":{"1":"7351496780368628750470309056009300784843977644048391441981647805839072376883073/19021954744501237848976153574143255646836086651505025723350463245954080000000","pi2":"-5269/1350","z3":"-334844/3465"},"('R', -60, 1)":{"1":"-42127675673431001488872167658630449446368567657372217339486757677926902377187/110296793790595937572118642490571955133304695124694618378035692327120000000","pi2":"5369/1350","z3":"344084/3465"},"('R', -59, 1)":{"1":"1206890770362542154784778806808397195561405066520125717970405877676882405491742167/3214710351820709196476969954030210204315298644104349347246228288566239520000000","pi2":"-5369/1350","z3":"-4583972/45045"},"('R', -58, 1)":{"1":"-1180538913938276851900217950389884302279677425917479965367676748253797695902589637/3214710351820709196476969954030210204315298644104349347246228288566239520000000","pi2":"266681/66150","z3":"4686932/45045"},"('R', -57, 1)":{"1":"229958223476363189387211314602240262392764512394246256816509063017333941044702463/642942070364141839295393990806042040863059728820869869449245657713247904000000","pi2":"-266681/66150","z3":"-4783028/45045"},"('R', -56, 1)":{"1":"-1784379215593306392664673297392693310469606658553246562457099293343733792178529997/5143536562913134714363151926448336326904477830566958955593965261705983232000000","pi2":"1077749/264600","z3":"4873118/45045"},"('R', -55, 1)":{"1":"29306850219060004827987552729304355729670134353344788351660984067233783858350883161/87440121569523290144173582749621717557376123119638302245097409449001714944000000","pi2":"-1077749/264600","z3":"-84284446/765765"},"('R', -54, 1)":{"1":"-28201006821677023026910168092929022362704534003257935449429025381248547259958123817/87440121569523290144173582749621717557376123119638302245097409449001714944000000","pi2":"9778141/2381400","z3":"28548602/255255"},"('R', -53, 1)":{"1":"513500925613339692542022320471416024463300506211622240444063397896359310136181013707/1661362309820942512739298072242812633590146339273127742656850779531032583936000000","pi2":"-9778141/2381400","z3":"-550591598/4849845"},"('R', -52, 1)":{"1":"-2449903168840853298117623594315304457275412767117442842421888724947318306085505909151/8306811549104712563696490361214063167950731696365638713284253897655162919680000000","pi2":"1968329/476280","z3":"111670270/969969"},"('R', -51, 1)":{"1":"2326817661386091436588905444602682911041331355786733179709608501400453341990129929431/8306811549104712563696490361214063167950731696365638713284253897655162919680000000","pi2":"-1968329/476280","z3":"-37716106/323323"},"('R', -50, 1)":{"1":"-2198527820503209035518400633928869310147336482712644578630017584218924080277428498391/8306811549104712563696490361214063167950731696365638713284253897655162919680000000","pi2":"239437889/57629880","z3":"38186394/323323"},"('R', -49, 1)":{"1":"47502138569829970931724248704929718052415716998914034585386592089172016523223010189633/191056665629408388965019278307923452862866829016409690405537839646068747152640000000","pi2":"-239437889/57629880","z3":"-888633398/7436429"},"('R', -48, 1)":{"1":"-44327097529435079597888266394104892529990424785298401838592125593302029947418384855733/191056665629408388965019278307923452862866829016409690405537839646068747152640000000","pi2":"240505109/57629880","z3":"2695645910/22309287"},"('R', -47, 1)":{"1":"410430206458912866255478706572768353915001281009987378493466935599741208059891078509/1910566656294083889650192783079234528628668290164096904055378396460687471526400000","pi2":"-240505109/57629880","z3":"-68105044934/557732175"},"('R', -46, 1)":{"1":"-376486601951385183695233833301961718737220437764107380207386803062925044070729210593/1910566656294083889650192783079234528628668290164096904055378396460687471526400000","pi2":"40799043101/9739449720","z3":"68791484534/557732175"},"('R', -45, 1)":{"1":"5121311555770871496527250614325503815193544494152319565864802384113542543960927326219/28658499844411258344752891746188517929430024352461453560830675946910312072896000000","pi2":"-40799043101/9739449720","z3":"-625072504006/5019589575"},"('R', -44, 1)":{"1":"-915548175722160569305575256831963062838304592403034505766218000682189406564400135209/5731699968882251668950578349237703585886004870492290712166135189382062414579200000","pi2":"40931552621/9739449720","z3":"630809177806/5019589575"},"('R', -43, 1)":{"1":"347620800001377980125150343771317977920566067027705697340972439022225925875935860573/2480885061157989528351742867580498567025285690213081054519670455105668806310400000","pi2":"-40931552621/9739449720","z3":"-18454093022774/145568097675"},"('R', -42, 1)":{"1":"-99569471060700687600801504113156262435306348870257199700757111335275495257976573282191/831096495487926491997833860639467019953470706221382153264089602460399050113984000000","pi2":"205234915681/48697248600","z3":"18609365660294/145568097675"},"('R', -41, 1)":{"1":"508687046733727481228752668262536129231929486450772016289816547297076923096356953794193/5152798272025144250386569935964695523711518378572569350237355535254474110706700800000","pi2":"-205234915681/48697248600","z3":"-581548514594714/4512611027925"},"('R', -40, 1)":{"1":"-6328885204731942050898192123986000533098709754831296021124672177733068118392026024388167/82444772352402308006185118975435128379384294057161109603797688564071585771307212800000","pi2":"822968714749/194788994400","z3":"586061125622639/4512611027925"},"('R', -39, 1)":{"1":"110878515834946552151779808949630756734819004633496578405341564311804178928012682098225919/2061119308810057700154627974385878209484607351429027740094942214101789644282680320000000","pi2":"-822968714749/194788994400","z3":"-53676090078349/410237366175"},"('R', -38, 1)":{"1":"-60980234970104624471781603007597531685150808549682048598338264764324424859757522035277919/2061119308810057700154627974385878209484607351429027740094942214101789644282680320000000","pi2":"238357395880861/56294019381600","z3":"54062195834749/410237366175"},"('R', -37, 1)":{"1":"1104545098994653038172491002786368185819041509600781959017242059659062430989634694942249/294445615544293957164946853483696887069229621632718248584991744871684234897525760000000","pi2":"-238357395880861/56294019381600","z3":"-54437269998109/410237366175"},"('R', -36, 1)":{"1":"1712203509830736077601632111772581985783583002243079094419680731953301/69771289412721618886611655121242700378025580403236091774837760000000","pi2":"238820721143261/56294019381600","z3":"54801925434709/410237366175"},"('R', -35, 1)":{"1":"-635269739285510471632258687311675297415966564225518526452440896523194515747601561010905427/10894487775138876415103033578896784821561496000410575197644694560252316691208453120000000","pi2":"-238820721143261/56294019381600","z3":"-2040798836801833/15178782548475"},"('R', -34, 1)":{"1":"1123478602400057017294126532709720415564093504921531500324715902765835369867489176194098561/15252282885194426981144247010455498750186094400574805276702572384353243367691834368000000","pi2":"86364397717734821/20322140996757600","z3":"2053580969474233/15178782548475"},"('R', -33, 1)":{"1":"-1280062825359926309205132636149909321041350542241392147010922284950931509454577061318223457/15252282885194426981144247010455498750186094400574805276702572384353243367691834368000000","pi2":"-86364397717734821/20322140996757600","z3":"-2066035355155033/15178782548475"},"('R', -32, 1)":{"1":"6991609086074469421524414267356980689645268189532663303681198299109549304192879180635755829/76261414425972134905721235052277493750930472002874026383512861921766216838459171840000000","pi2":"17299975731542641/4064428199351520","z3":"2078178381193813/15178782548475"},"('R', -31, 1)":{"1":"-19129192199093323455457186876006973402031370997462697738924258393093820337607941692666593079/195419874466553595695910664821461077736759334507364692607751708674525930648551627840000000","pi2":"-17299975731542641/4064428199351520","z3":"-85691034670497533/622330084487475"},"('R', -30, 1)":{"1":"649523295474798655060530159617176144396685015862012766189541234263360950988353818106459649/6303866918275922441803569832950357346347075306689183632508119634662126795114568640000000","pi2":"353562301485889/82947514272480","z3":"12309312989335019/88904297783925"},"('R', -29, 1)":{"1":"-10105653713836537543341754792526515546020577852682247852381196423820878824305393783950171/94087565944416752862739848252990408154433959801331098992658502009882489479321920000000","pi2":"-353562301485889/82947514272480","z3":"-532145396070491417/3822884804708775"},"('R', -28, 1)":{"1":"1039268475750588174522317096071082723925636843639369068505551478876201485039841641529734879/9347113016753953965432879407478116065273249592677065386132729113464532834135394880000000","pi2":"354019312583809/82947514272480","z3":"5884182435213075787/42051732851796525"},"('R', -27, 1)":{"1":"-1070246929085961806319930550451884703563506241429930708992108498172048491271890820304984927/9347113016753953965432879407478116065273249592677065386132729113464532834135394880000000","pi2":"-354019312583809/82947514272480","z3":"-5914085889685464427/42051732851796525"},"('R', -26, 1)":{"1":"365920561676528009973165540759315048396775708859589294940207805178570731029612232567086069/3115704338917984655144293135826038688424416530892355128710909704488177611378464960000000","pi2":"187497409728228241/43879235050141920","z3":"5943339269060627227/42051732851796525"},"('R', -25, 1)":{"1":"-17585387473550034961461676493348437175567552433206619145770362283501554225172273063382990883/146438103929145278791781777383823818355947576951940691049412756110944347734787853120000000","pi2":"-187497409728228241/43879235050141920","z3":"-280682601097106968469/1976431444034436675"},"('R', -24, 1)":{"1":"71747614365955647637048771072551259691856618850978737212463226863164131782888836370861223391/585752415716581115167127109535295273423790307807762764197651024443777390939151412480000000","pi2":"187700554334941861/43879235050141920","z3":"282000222059796592919/1976431444034436675"},"('R', -23, 1)":{"1":"-511261028575904817044151239878216390693075309115515432154115063484185824231410915660537309097/4100266910016067806169889766747066913966532154654339349383557171106441736574059887360000000","pi2":"-187700554334941861/43879235050141920","z3":"-13881256687139135026631/96845140757687397075"},"('R', -22, 1)":{"1":"2598160641136236827226020495858509619727676846199519312158407718406335008424661498871905059117/20501334550080339030849448833735334569832660773271696746917785855532208682870299436800000000","pi2":"23485971550561141649/5484904381267740000","z3":"13943237577224054960759/96845140757687397075"},"('R', -21, 1)":{"1":"-2637360883016726061682708979067149757144353937695266755367760010140781829800008528013579401917/20501334550080339030849448833735334569832660773271696746917785855532208682870299436800000000","pi2":"-23485971550561141649/5484904381267740000","z3":"-14004003155738682347159/96845140757687397075"},"('R', -20, 1)":{"1":"2674491579067389269270879374988181689479194211665309444627530746029366184693467602191079464717/20501334550080339030849448833735334569832660773271696746917785855532208682870299436800000000","pi2":"23507608254234781649/5484904381267740000","z3":"14063600165435720745359/96845140757687397075"},"('R', -19, 1)":{"1":"-143630686979305324302498539683032182723956072334684058183077441245925181991670149333567519388801/1086570731154257968635020788187972732201131020983399927586642650343207060192125870150400000000","pi2":"-23507608254234781649/5484904381267740000","z3":"-748469853272339196210427/5132792460157432044975"},"('R', -18, 1)":{"1":"436358306395350925948257807721971675144332307366471289115734248598806684070020891561912342059603/3259712193462773905905062364563918196603393062950199782759927951029621180576377610451200000000","pi2":"211749047271858474841/49364139431409660000","z3":"250503836021181200128409/1710930820052477348325"},"('R', -17, 1)":{"1":"-441697956685219943841023999627045874222928230307828933835541777633594833610014693639064209974643/3259712193462773905905062364563918196603393062950199782759927951029621180576377610451200000000","pi2":"-211749047271858474841/49364139431409660000","z3":"-251499286680120823312889/1710930820052477348325"},"('R', -16, 1)":{"1":"446973115021541595007943510073021727230375796207619924587096091922331289901114115257129138370643/3259712193462773905905062364563918196603393062950199782759927951029621180576377610451200000000","pi2":"10383930672892966877209/2418842832139073340000","z3":"252476961434436524654789/1710930820052477348325"},"('R', -15, 1)":{"1":"-1823478958635353720942484647362726249028467019141748422027725572597253966561640980793209851691/13144000780091830265746219211951283050820133318347579769193257867054924115227329074400000000","pi2":"-10383930672892966877209/2418842832139073340000","z3":"-253437484000080020709989/1710930820052477348325"},"('R', -14, 1)":{"1":"1658431726785955861393479742582475564298979767580419940666120097645251850578638873719890327353029/11816456701302555408905851071544203462687299853194474212504738822482376779589368837885600000000","pi2":"8739335943455356005972769/2034246821828960678940000","z3":"254381445831833111660789/1710930820052477348325"},"('R', -13, 1)":{"1":"-14140720085012456800841916743275831048539498924907532470474791213569881130448711185346540491288473/99595849339550109875063601888729714899792955905496282648254227218065747142253251633607200000000","pi2":"-8739335943455356005972769/2034246821828960678940000","z3":"-15063255090319832863132951/100944918383096163551175"},"('R', -12, 1)":{"1":"1100430616283969725146607726231412284044842381064333793945833179512361387835556532667431358413761/7661219179965393067312584760671516530753304300422790972942632862928134395557942433354400000000","pi2":"8745363341445960333910369/2034246821828960678940000","z3":"15117092380124150817026911/100944918383096163551175"},"('R', -11, 1)":{"1":"-67907321480720317983222197878970193575503432858377786511300427556235707920049711034024833326077321/467334369977888977106067670400962508375951562325790249349500604638616198129034488434618400000000","pi2":"-8745363341445960333910369/2034246821828960678940000","z3":"-925372872575832277072279171/6157640021368865976621675"},"('R', -10, 1)":{"1":"2129528971722711964531503706766094796501480818034656918845031505138461028480201841169775598328900751/14487365469314558290288097782429837759654498432099497729834518743797102142000069141473170400000000","pi2":"8409718829321111776031704609/1954911195777631212461340000","z3":"928551009361054917576341971/6157640021368865976621675"},"('R', -9, 1)":{"1":"-15074693814848411221473281357675961334805988046088454893615756056922147152454440429145738071927686277/101411558285201908032016684477008864317581489024696484108841631206579714994000483990312192800000000","pi2":"-8409718829321111776031704609/1954911195777631212461340000","z3":"-310559566510213034489743057/2052546673789621992207225"},"('R', -8, 1)":{"1":"975073717113536258327467199437784841353650517633300941264611431396804210188330018053180085195883168953/6490339730252922114049067806528567316325215297580574982965864397221101759616030975379980339200000000","pi2":"33659238975573797429256624061/7819644783110524849845360000","z3":"623171679694215690971693339/4105093347579243984414450"},"('R', -7, 1)":{"1":"-12792299563488546782971816371485766534765452773959634286097097041521464678936947245835411438469832081089/84374416493287987482637881484871375112227798868547474778556237163874322875008402679939744409600000000","pi2":"-33659238975573797429256624061/7819644783110524849845360000","z3":"-625192648726870088010174299/4105093347579243984414450"},"('R', -6, 1)":{"1":"12876025059895721533979487684725773454605802834616694628761872788819605356099544270492809411835672796689/84374416493287987482637881484871375112227798868547474778556237163874322875008402679939744409600000000","pi2":"33678387172165436302473264061/7819644783110524849845360000","z3":"209060999005535159677640233/1368364449193081328138150"},"('R', -5, 1)":{"1":"-863473222371486857691262498923141203322582726794853019638713303545266515105257777708544928139550636848963/5653085905050295161336738059486382132519262524192680810163267889979579632625562979555962875443200000000","pi2":"-33678387172165436302473264061/7819644783110524849845360000","z3":"-14050874595745034300902316411/91680418095936448985256050"},"('R', -4, 1)":{"1":"855194644078169932035188067886688739075324171816283490363020097555275485885577705704657462403095830275243/5653085905050295161336738059486382132519262524192680810163267889979579632625562979555962875443200000000","pi2":"33696425568435587455529424061/7819644783110524849845360000","z3":"14094018321907827923954201611/91680418095936448985256050"},"('R', -3, 1)":{"1":"-826597411241967404988255878295398554139476268057252588513332379865864258869407112136425270406742380413443/5653085905050295161336738059486382132519262524192680810163267889979579632625562979555962875443200000000","pi2":"-33696425568435587455529424061/7819644783110524849845360000","z3":"-42409610330030873613929048033/275041254287809346955768150"},"('R', -2, 1)":{"1":"754209604608724474469151252035827363887304021457637863613525813525848954830517680868187612140853501342643/5653085905050295161336738059486382132519262524192680810163267889979579632625562979555962875443200000000","pi2":"33713447924426032135474665661/7819644783110524849845360000","z3":"42535343474848157886823113473/275041254287809346955768150"},"('R', -1, 1)":{"1":"-39655068362829107944128827638431568414650284673555447679575843931131091506175999085231023104261380661276053/401369099258570956454908402223533131408867639217680337521592020188550153916414971548473364156467200000000","pi2":"-33713447924426032135474665661/7819644783110524849845360000","z3":"-3028810706851429109067025637383/19527929054434463633859538650"},"('R', 0, 1)":{"1":"-79925789735843164277893685446883744558061953270400710673939943637996184780449911815985092924896596814629/9334165099036533871044381447058910032764363702736752035385860934617445439916627245313334050150400000000","pi2":"33729537728506506466441425661/7819644783110524849845360000","z3":"9112469359293533278712889630349/58583787163303390901578615950"},"('R', -71, 2)":{"1":"-13259477914711131952075833010235443110836890781/25379121025030457726881033980223516838760000","pi2":"-16/3"},"('R', -70, 2)":{"1":"114791048079642488166489926023552288723119521/277367442896507734720011300330311659440000","pi2":"8"},"('R', -69, 2)":{"1":"-3350784318190498697909265439751413045206859781/13843156922743886032844200352849191002960000","pi2":"-88/9"},"('R', -68, 2)":{"1":"4942832230303578705745672719184538182598585977/60909890460073098544514481552536440413024000","pi2":"100/9"},"('R', -67, 2)":{"1":"1384390213308132264897508824717069381445227373/21447144528194753008631859701597338173600000","pi2":"-548/45"},"('R', -66, 2)":{"1":"-97980269510647300424897116314190591098067174291/507582420500609154537620679604470336775200000","pi2":"196/15"},"('R', -65, 2)":{"1":"33101497143435789882256213640153170908871792049/107668998288008002477677113855493707800800000","pi2":"-484/35"},"('R', -64, 2)":{"1":"-170967425148328657798737009823570463294683293007/418009052176972244913334677321328512638400000","pi2":"1522/105"},"('R', -63, 2)":{"1":"31977731344448104187795447653962981263840260663591/63955384983076753471740205630163262433675200000","pi2":"-14258/945"},"('R', -62, 2)":{"1":"-3381144453780562160329080872703279866888661254009/5814125907552432133794564148196660221243200000","pi2":"14762/945"},"('R', -61, 2)":{"1":"11240431176977276431758336570186101319482998578709/17158761824727909468027860047116972848059200000","pi2":"-167422/10395"},"('R', -60, 2)":{"1":"-11803110091655224289061708436409534858983191592613/16360679879391727632305633998413857831870400000","pi2":"172042/10395"},"('R', -59, 2)":{"1":"246473452555130415357412172317110301234202881125553/315366208709654336084787910521149880276398400000","pi2":"-2291986/135135"},"('R', -58, 2)":{"1":"-1092236863806064679345651055566674519231968959040671/1306517150368567963779835629301906646859364800000","pi2":"2343466/135135"},"('R', -57, 2)":{"1":"1375530617555261536116835234289870024073861036899/1553528121722435153127034041976107784612800000","pi2":"-2391514/135135"},"('R', -56, 2)":{"1":"-2430760002117115759219468223575140400011033099040033/2613034300737135927559671258603813293718729600000","pi2":"2436559/135135"},"('R', -55, 2)":{"1":"8159665692835382403752853607196544017031545295160061/8404083291559977712962185939833885998716995200000","pi2":"-42142223/2297295"},"('R', -54, 2)":{"1":"-104451662136278131230236563813831502426439888262269139/103650360595906391793200293257951260650842940800000","pi2":"14274301/765765"},"('R', -53, 2)":{"1":"55409220680494253356915684566562083686149524941237453/53225860846546525515427177618947944658540969600000","pi2":"-275295799/14549535"},"('R', -52, 2)":{"1":"-2057733110275961990385519397388503816948785861230029/1921323757387533116166639582342511173040015488000","pi2":"55835135/2909907"},"('R', -51, 2)":{"1":"432433685692619229088190444481676503034232945700559781/393871370264444288814161114380214790473203175040000","pi2":"-18858053/969969"},"('R', -50, 2)":{"1":"-441884089149035431928794610018938992380920187216243389/393871370264444288814161114380214790473203175040000","pi2":"6364399/323323"},"('R', -49, 2)":{"1":"10355906717853623262879054226840174013209839698433287603/9059041516082218642725705630744940180883673025920000","pi2":"-444316699/22309287"},"('R', -48, 2)":{"1":"-1169409819535113436122491439324330877141318481751661873/1006560168453579849191745070082771131209297002880000","pi2":"1347822955/66927861"},"('R', -47, 2)":{"1":"133385467261468768501404642390235398106476638055243618877/113238018951027733034071320384311752261045912824000000","pi2":"-34052522467/1673196525"},"('R', -46, 2)":{"1":"-134937744864190600467249610531262348779349011436790650377/113238018951027733034071320384311752261045912824000000","pi2":"34395742267/1673196525"},"('R', -45, 2)":{"1":"1226026342980047419834111330579829293490067461787919101493/1019142170559249597306641883458805770349413215416000000","pi2":"-312536252003/15058768725"},"('R', -44, 2)":{"1":"-42595523705463832035630853272379048540661940509456078327/35142833467560330941608340808924336908600455704000000","pi2":"315404588903/15058768725"},"('R', -43, 2)":{"1":"36024341406552716457196860375327062772716687136248602828157/29555122946218238321892614620305367340132983247064000000","pi2":"-9227046511387/436704293025"},"('R', -42, 2)":{"1":"-36159429756022252148706607707025904081101390669325627268737/29555122946218238321892614620305367340132983247064000000","pi2":"9304682830147/436704293025"},"('R', -41, 2)":{"1":"30353342931725750583978800527758586361339999320267573000631/24762400306290956431855974411607199663354661639432000000","pi2":"-290774257297357/13537833083775"},"('R', -40, 2)":{"1":"-15177163826223578445397756042480967608987836811532543561353/12381200153145478215927987205803599831677330819716000000","pi2":"586061125622639/27075666167550"},"('R', -39, 2)":{"1":"1120995144344406430900968597523541991130511322237579336891077/916208811332765387978671053229466387544122480658984000000","pi2":"-53676090078349/2461424197050"},"('R', -38, 2)":{"1":"-1116609599125813751249724094712564510330602958435448549579977/916208811332765387978671053229466387544122480658984000000","pi2":"54062195834749/2461424197050"},"('R', -37, 2)":{"1":"1109761741541799292068776601932428452219006595529484496815317/916208811332765387978671053229466387544122480658984000000","pi2":"-54437269998109/2461424197050"},"('R', -36, 2)":{"1":"-725156862023482518691905360699482745116546329256254782151/603960983080267230045267668575785357642796625352000000","pi2":"54801925434709/2461424197050"},"('R', -35, 2)":{"1":"28064323714997308196150875410386496011213953400785294055409241/23665846466312373889486805129644141217884975019285832000000","pi2":"-2040798836801833/91072695290850"},"('R', -34, 2)":{"1":"-1483312457623652141626601380675677023747737358435299834402858433/1254289862714555816142800671871139484547903676022149096000000","pi2":"2053580969474233/91072695290850"},"('R', -33, 2)":{"1":"1485081046874538345128326185888084645997294402562178087769907933/1254289862714555816142800671871139484547903676022149096000000","pi2":"-2066035355155033/91072695290850"},"('R', -32, 2)":{"1":"-744982755311765861053385146801053860101092828830852308748420809/627144931357277908071400335935569742273951838011074548000000","pi2":"2078178381193813/91072695290850"},"('R', -31, 2)":{"1":"2515864725467445475657202457483852357986802202677096898594169866433/2108461259223168326936047929415385473525026079393232630376000000","pi2":"-85691034670497533/3733980506924850"},"('R', -30, 2)":{"1":"-2528813370793962270036317208520323404890195115977455044547762961733/2108461259223168326936047929415385473525026079393232630376000000","pi2":"12309312989335019/533425786703550"},"('R', -29, 2)":{"1":"88704389617686626989910877026743136900493781231884004120550550503749/73557450345351664839712313613000900765052324920718625161608000000","pi2":"-532145396070491417/22937308828252650"},"('R', -28, 2)":{"1":"-4727376270677877495108768980897249760566948713308092716138504831170947/3898544868303638236504752621489047740547773220798087133565224000000","pi2":"5884182435213075787/252310397110779150"},"('R', -27, 2)":{"1":"679010751528447261694256961204807930299529945264107644886152473141611/556934981186234033786393231641292534363967602971155304795032000000","pi2":"-5914085889685464427/252310397110779150"},"('R', -26, 2)":{"1":"-682535128581358336996059642386393812977177757528511466177547098922511/556934981186234033786393231641292534363967602971155304795032000000","pi2":"5943339269060627227/252310397110779150"},"('R', -25, 2)":{"1":"216429467193605946244973111340342659051247551960516179210841027923946957/175752767634341568662020378385087886915714919280468866898889384000000","pi2":"-280682601097106968469/11858588664206620050"},"('R', -24, 2)":{"1":"-3043268547219451871405600904749724242592201827231557454359324394874922123/2460538746880781961268285297391230416820008869926564136584451376000000","pi2":"282000222059796592919/11858588664206620050"},"('R', -23, 2)":{"1":"1047840439070482023553285600823835527491672129554093652894365854017270326439/843964790180108212715021857005192032969263042384811498848466821968000000","pi2":"-13881256687139135026631/581070844546124382450"},"('R', -22, 2)":{"1":"-1051197159291075631006952977428212524557377647921737960016986527158873730287/843964790180108212715021857005192032969263042384811498848466821968000000","pi2":"13943237577224054960759/581070844546124382450"},"('R', -21, 2)":{"1":"15728668196939207007134854403522267769773427425523213389906252195643870061/12596489405673256906194356074704358701033776752012111923111445104000000","pi2":"-14004003155738682347159/581070844546124382450"},"('R', -20, 2)":{"1":"-1055615396134395141836305248628580173050315515049920693504399219713839705187/843964790180108212715021857005192032969263042384811498848466821968000000","pi2":"14063600165435720745359/581070844546124382450"},"('R', -19, 2)":{"1":"2967661802225492823510537942189425932398843896595578941548877328173716686178103/2370697095615923969516496396327584420610659886058935500265343302908112000000","pi2":"-748469853272339196210427/30796754760944592269850"},"('R', -18, 2)":{"1":"-2967192041153927171172002538643528347125691785825104583045228446686675252318703/2370697095615923969516496396327584420610659886058935500265343302908112000000","pi2":"250503836021181200128409/10265584920314864089950"},"('R', -17, 2)":{"1":"2963485891353400098555493340151134198804560699863925172500870752750496285282903/2370697095615923969516496396327584420610659886058935500265343302908112000000","pi2":"-251499286680120823312889/10265584920314864089950"},"('R', -16, 2)":{"1":"-2956165401030226464063558161890827649215287335271704822163321265941283433142353/2370697095615923969516496396327584420610659886058935500265343302908112000000","pi2":"252476961434436524654789/10265584920314864089950"},"('R', -15, 2)":{"1":"1472402429961463618556987913795746853965677333768949302017344452597051511686439/1185348547807961984758248198163792210305329943029467750132671651454056000000","pi2":"-253437484000080020709989/10265584920314864089950"},"('R', -14, 2)":{"1":"-1464450439297760017081992513000556638151035875025315557303991956767975999979819/1185348547807961984758248198163792210305329943029467750132671651454056000000","pi2":"254381445831833111660789/10265584920314864089950"},"('R', -13, 2)":{"1":"5061138250737708591083291960674072107407111422296807529090934328152014806049110239/4126198294919515668943461977808160684072853531685577238211830018711568936000000","pi2":"-15063255090319832863132951/605669510298576981307050"},"('R', -12, 2)":{"1":"-5014347752905434968335948957365543650108582900138571744667438841805929939773284689/4126198294919515668943461977808160684072853531685577238211830018711568936000000","pi2":"15117092380124150817026911/605669510298576981307050"},"('R', -11, 2)":{"1":"18440799213080786865948482847020228914843234029630051638318909164448934807025309618619/15353583855395517804138622019424165905435087991402032903386219499625748010856000000","pi2":"-925372872575832277072279171/36945840128213195859730050"},"('R', -10, 2)":{"1":"-18172711674903027970991646187107696293940277319424715194271360601915771096699702018519/15353583855395517804138622019424165905435087991402032903386219499625748010856000000","pi2":"928551009361054917576341971/36945840128213195859730050"},"('R', -9, 2)":{"1":"17845272940192602417699389750754739448608741406107840688323013963951260704669843659819/15353583855395517804138622019424165905435087991402032903386219499625748010856000000","pi2":"-310559566510213034489743057/12315280042737731953243350"},"('R', -8, 2)":{"1":"-139575869597231430722877484689811554260766471328605205934799048072304790606252507653027/122828670843164142433108976155393327243480703931216263227089755997005984086848000000","pi2":"623171679694215690971693339/24630560085475463906486700"},"('R', -7, 2)":{"1":"135700847110520527472686983504468767245361223996603546936551805072046382099263103968687/122828670843164142433108976155393327243480703931216263227089755997005984086848000000","pi2":"-625192648726870088010174299/24630560085475463906486700"},"('R', -6, 2)":{"1":"-130969885586867277720981244276268002581185663536993330001621142701892869401259904901087/122828670843164142433108976155393327243480703931216263227089755997005984086848000000","pi2":"209060999005535159677640233/8210186695158487968828900"},"('R', -5, 2)":{"1":"561777689200329910985030185651318193894655434842210751757198195503906139123015430565670343/551377903414963835382226193961560645995984879947229805626405914670559862565860672000000","pi2":"-14050874595745034300902316411/550082508575618693911536300"},"('R', -4, 2)":{"1":"-529129541253774494993579525017157046784700215293777299023897211649896779035100845794381743/551377903414963835382226193961560645995984879947229805626405914670559862565860672000000","pi2":"14094018321907827923954201611/550082508575618693911536300"},"('R', -3, 2)":{"1":"487445166963787768763720193198035358627140300194426457430248354601316098725325403782341143/551377903414963835382226193961560645995984879947229805626405914670559862565860672000000","pi2":"-42409610330030873613929048033/1650247525726856081734608900"},"('R', -2, 2)":{"1":"-432312390532462695486845015045576485159602609498496135164741824133871075327858736994138823/551377903414963835382226193961560645995984879947229805626405914670559862565860672000000","pi2":"42535343474848157886823113473/1650247525726856081734608900"},"('R', -1, 2)":{"1":"1789254263776169547279810172784588167258681608138311432675439028970586360205114686049464774343/2779496011114832694161802243760227216465759779813985450162712215854292267194503647552000000","pi2":"-3028810706851429109067025637383/117167574326606781803157231900"},"('R', 0, 2)":{"1":"-1175804175242719722649505452985775673047750331066949517141964500287019184925766639006173712643/2779496011114832694161802243760227216465759779813985450162712215854292267194503647552000000","pi2":"9112469359293533278712889630349/351502722979820345409471695700"},"('BA', 0, (), ((0, 1),), -72, 1)":{"1":"-172425586916053692768723288156493795442688244937205834786191556920888626883/414922332424772797806453230752478813733462744504119826845793520248000000"},"('BA', 0, (), ((0, 1),), -71, 1)":{"1":"15100623706726706285747724251984875897978134851568391801676090152968589136819/17841660294265230305677488922356588990538898013677152554369121370664000000"},"('BA', 0, (), ((0, 1),), -70, 1)":{"1":"-2986104310971104421323975737845407968008240292360566088034459547074237459/3539309719155967130664052553532352507545903196523934250023630504000000"},"('BA', 0, (), ((0, 1),), -69, 1)":{"1":"2838242952516035910282698583990472759544294197543693425449402412490396139/3539309719155967130664052553532352507545903196523934250023630504000000"},"('BA', 0, (), ((0, 1),), -68, 1)":{"1":"-2671950193273533676871869879982003462872775664881687632344037636455823739/3539309719155967130664052553532352507545903196523934250023630504000000"},"('BA', 0, (), ((0, 1),), -67, 1)":{"1":"2513026244232799541763247431420294987970825922829608805461786317351071899/3539309719155967130664052553532352507545903196523934250023630504000000"},"('BA', 0, (), ((0, 1),), -66, 1)":{"1":"-526853567497956695504586657193385689233825224402396560775715491278091/788440570094891318927166975614246493104456047343268935180136000000"},"('BA', 0, (), ((0, 1),), -65, 1)":{"1":"496400682512965066283151011611675220422575738837554869642951458052091/788440570094891318927166975614246493104456047343268935180136000000"},"('BA', 0, (), ((0, 1),), -64, 1)":{"1":"-468161428106265160407691164084259250642546904452119109144828932203401/788440570094891318927166975614246493104456047343268935180136000000"},"('BA', 0, (), ((0, 1),), -63, 1)":{"1":"110468720868876509801658173390154692695028533210617476449666372568669/197110142523722829731791743903561623276114011835817233795034000000"},"('BA', 0, (), ((0, 1),), -62, 1)":{"1":"-14902173882443589908167918634051403062974798177821349643106915048107/28158591789103261390255963414794517610873430262259604827862000000"},"('BA', 0, (), ((0, 1),), -61, 1)":{"1":"454034303421710043357869997500022016291631439821383900966519117997/908341670616234238395353658541758632608820331040632413802000000"},"('BA', 0, (), ((0, 1),), -60, 1)":{"1":"-115237542314261287456184414942776071600735168947212765466315357/244112246873484073742368626321354107124111886869291162000000"},"('BA', 0, (), ((0, 1),), -59, 1)":{"1":"108795360363413715369142119085222433322410741463231994803653297/244112246873484073742368626321354107124111886869291162000000"},"('BA', 0, (), ((0, 1),), -58, 1)":{"1":"-206419170178170631933551667934136080662536686267266255944959/490889321492211581785860495331651465058541570837414000000"},"('BA', 0, (), ((0, 1),), -57, 1)":{"1":"231373020940137056913253378630659220939783452787325899199/583697171810001880839310933806957746799692712054000000"},"('BA', 0, (), ((0, 1),), -56, 1)":{"1":"-12635306443975001530654417586550542459966024527840528499867/33854435964980109088680034160803549314382177299132000000"},"('BA', 0, (), ((0, 1),), -55, 1)":{"1":"11879221764280210612521705453218681237036485339466040533267/33854435964980109088680034160803549314382177299132000000"},"('BA', 0, (), ((0, 1),), -54, 1)":{"1":"-11148156024319071668664269919744372598285254020612741175347/33854435964980109088680034160803549314382177299132000000"},"('BA', 0, (), ((0, 1),), -53, 1)":{"1":"1159931265463978606972805999337326295548280171196814779883/3761603996108901009853337128978172146042464144348000000"},"('BA', 0, (), ((0, 1),), -52, 1)":{"1":"-385682106639827437888213785462631773046248518667777587/1339125666112104311090543655741606317565846972000000"},"('BA', 0, (), ((0, 1),), -51, 1)":{"1":"359130096325035283732650196508969488708576812286062787/1339125666112104311090543655741606317565846972000000"},"('BA', 0, (), ((0, 1),), -50, 1)":{"1":"-333200682938237545746648327157478535015603377701891187/1339125666112104311090543655741606317565846972000000"},"('BA', 0, (), ((0, 1),), -49, 1)":{"1":"12313032950257448980316109519243326738670625705203851/53565026644484172443621746229664252702633878880000"},"('BA', 0, (), ((0, 1),), -48, 1)":{"1":"-76991130604398691829243949600588248790899206269017/364387936357035186691304396120164984371659040000"},"('BA', 0, (), ((0, 1),), -47, 1)":{"1":"105507542044094386437552414394079895181156041882079/546581904535552780036956594180247476557488560000"},"('BA', 0, (), ((0, 1),), -46, 1)":{"1":"-8663084665817406078620774470563408933550627931/49486817975151904032318387884132863427568000"},"('BA', 0, (), ((0, 1),), -45, 1)":{"1":"564193664785481073897399091051720004664589931/3586001302547239422631767237980642277360000"},"('BA', 0, (), ((0, 1),), -44, 1)":{"1":"-778007553436358158806759815605475701222275311/5564484779814681862704466403763065602800000"},"('BA', 0, (), ((0, 1),), -43, 1)":{"1":"459627368454247284030658339615611362539864513/3752792060805250558568128504863462848400000"},"('BA', 0, (), ((0, 1),), -42, 1)":{"1":"-1837541730796521395944355543112856639672319/17454846794443025853805248859830059760000"},"('BA', 0, (), ((0, 1),), -41, 1)":{"1":"307801890724476310344382764620017943882083/3490969358888605170761049771966011952000"},"('BA', 0, (), ((0, 1),), -40, 1)":{"1":"-184619964804191748961267353042657007769/2595902259732752209072761579391740000"},"('BA', 0, (), ((0, 1),), -39, 1)":{"1":"2057564809758055400506067911462295117/38063082987283756731272163920700000"},"('BA', 0, (), ((0, 1),), -38, 1)":{"1":"-1627010897433452568357650682536137/44125334602512862595618603700000"},"('BA', 0, (), ((0, 1),), -37, 1)":{"1":"154956113062419761105309458475447/8028820281058731389578723380000"},"('BA', 0, (), ((0, 1),), -35, 1)":{"1":"-154956113062419761105309458475447/8028820281058731389578723380000"},"('BA', 0, (), ((0, 1),), -34, 1)":{"1":"1627010897433452568357650682536137/44125334602512862595618603700000"},"('BA', 0, (), ((0, 1),), -33, 1)":{"1":"-2057564809758055400506067911462295117/38063082987283756731272163920700000"},"('BA', 0, (), ((0, 1),), -32, 1)":{"1":"184619964804191748961267353042657007769/2595902259732752209072761579391740000"},"('BA', 0, (), ((0, 1),), -31, 1)":{"1":"-307801890724476310344382764620017943882083/3490969358888605170761049771966011952000"},"('BA', 0, (), ((0, 1),), -30, 1)":{"1":"1837541730796521395944355543112856639672319/17454846794443025853805248859830059760000"},"('BA', 0, (), ((0, 1),), -29, 1)":{"1":"-459627368454247284030658339615611362539864513/3752792060805250558568128504863462848400000"},"('BA', 0, (), ((0, 1),), -28, 1)":{"1":"778007553436358158806759815605475701222275311/5564484779814681862704466403763065602800000"},"('BA', 0, (), ((0, 1),), -27, 1)":{"1":"-564193664785481073897399091051720004664589931/3586001302547239422631767237980642277360000"},"('BA', 0, (), ((0, 1),), -26, 1)":{"1":"8663084665817406078620774470563408933550627931/49486817975151904032318387884132863427568000"},"('BA', 0, (), ((0, 1),), -25, 1)":{"1":"-105507542044094386437552414394079895181156041882079/546581904535552780036956594180247476557488560000"},"('BA', 0, (), ((0, 1),), -24, 1)":{"1":"76991130604398691829243949600588248790899206269017/364387936357035186691304396120164984371659040000"},"('BA', 0, (), ((0, 1),), -23, 1)":{"1":"-12313032950257448980316109519243326738670625705203851/53565026644484172443621746229664252702633878880000"},"('BA', 0, (), ((0, 1),), -22, 1)":{"1":"333200682938237545746648327157478535015603377701891187/1339125666112104311090543655741606317565846972000000"},"('BA', 0, (), ((0, 1),), -21, 1)":{"1":"-359130096325035283732650196508969488708576812286062787/1339125666112104311090543655741606317565846972000000"},"('BA', 0, (), ((0, 1),), -20, 1)":{"1":"385682106639827437888213785462631773046248518667777587/1339125666112104311090543655741606317565846972000000"},"('BA', 0, (), ((0, 1),), -19, 1)":{"1":"-1159931265463978606972805999337326295548280171196814779883/3761603996108901009853337128978172146042464144348000000"},"('BA', 0, (), ((0, 1),), -18, 1)":{"1":"11148156024319071668664269919744372598285254020612741175347/33854435964980109088680034160803549314382177299132000000"},"('BA', 0, (), ((0, 1),), -17, 1)":{"1":"-11879221764280210612521705453218681237036485339466040533267/33854435964980109088680034160803549314382177299132000000"},"('BA', 0, (), ((0, 1),), -16, 1)":{"1":"12635306443975001530654417586550542459966024527840528499867/33854435964980109088680034160803549314382177299132000000"},"('BA', 0, (), ((0, 1),), -15, 1)":{"1":"-231373020940137056913253378630659220939783452787325899199/583697171810001880839310933806957746799692712054000000"},"('BA', 0, (), ((0, 1),), -14, 1)":{"1":"206419170178170631933551667934136080662536686267266255944959/490889321492211581785860495331651465058541570837414000000"},"('BA', 0, (), ((0, 1),), -13, 1)":{"1":"-108795360363413715369142119085222433322410741463231994803653297/244112246873484073742368626321354107124111886869291162000000"},"('BA', 0, (), ((0, 1),), -12, 1)":{"1":"115237542314261287456184414942776071600735168947212765466315357/244112246873484073742368626321354107124111886869291162000000"},"('BA', 0, (), ((0, 1),), -11, 1)":{"1":"-454034303421710043357869997500022016291631439821383900966519117997/908341670616234238395353658541758632608820331040632413802000000"},"('BA', 0, (), ((0, 1),), -10, 1)":{"1":"14902173882443589908167918634051403062974798177821349643106915048107/28158591789103261390255963414794517610873430262259604827862000000"},"('BA', 0, (), ((0, 1),), -9, 1)":{"1":"-110468720868876509801658173390154692695028533210617476449666372568669/197110142523722829731791743903561623276114011835817233795034000000"},"('BA', 0, (), ((0, 1),), -8, 1)":{"1":"468161428106265160407691164084259250642546904452119109144828932203401/788440570094891318927166975614246493104456047343268935180136000000"},"('BA', 0, (), ((0, 1),), -7, 1)":{"1":"-496400682512965066283151011611675220422575738837554869642951458052091/788440570094891318927166975614246493104456047343268935180136000000"},"('BA', 0, (), ((0, 1),), -6, 1)":{"1":"526853567497956695504586657193385689233825224402396560775715491278091/788440570094891318927166975614246493104456047343268935180136000000"},"('BA', 0, (), ((0, 1),), -5, 1)":{"1":"-2513026244232799541763247431420294987970825922829608805461786317351071899/3539309719155967130664052553532352507545903196523934250023630504000000"},"('BA', 0, (), ((0, 1),), -4, 1)":{"1":"2671950193273533676871869879982003462872775664881687632344037636455823739/3539309719155967130664052553532352507545903196523934250023630504000000"},"('BA', 0, (), ((0, 1),), -3, 1)":{"1":"-2838242952516035910282698583990472759544294197543693425449402412490396139/3539309719155967130664052553532352507545903196523934250023630504000000"},"('BA', 0, (), ((0, 1),), -2, 1)":{"1":"2986104310971104421323975737845407968008240292360566088034459547074237459/3539309719155967130664052553532352507545903196523934250023630504000000"},"('BA', 0, (), ((0, 1),), -1, 1)":{"1":"-15100623706726706285747724251984875897978134851568391801676090152968589136819/17841660294265230305677488922356588990538898013677152554369121370664000000"},"('BA', 0, (), ((0, 1),), 0, 1)":{"1":"172425586916053692768723288156493795442688244937205834786191556920888626883/414922332424772797806453230752478813733462744504119826845793520248000000"},"('BA', 1, (), ((0, 2),), -72, 1)":{"1":"-400165041117657931597650669214605707693499767/590212116861173435508861255354035275320000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -72, 2)":{"1":"-400165041117657931597650669214605707693499767/590212116861173435508861255354035275320000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -71, 1)":{"1":"9247948064444714682961607651497523238242129381/25379121025030457726881033980223516838760000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -71, 2)":{"1":"9247948064444714682961607651497523238242129381/25379121025030457726881033980223516838760000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -70, 1)":{"1":"-85507346223244985040033969810654951653237011/357452408803245883477197661693288969560000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -70, 2)":{"1":"-85507346223244985040033969810654951653237011/357452408803245883477197661693288969560000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -69, 1)":{"1":"59457690699330115283427150218114783272920691/357452408803245883477197661693288969560000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -69, 2)":{"1":"59457690699330115283427150218114783272920691/357452408803245883477197661693288969560000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -68, 1)":{"1":"-41833601364109208688984354179401925741963491/357452408803245883477197661693288969560000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -68, 2)":{"1":"-41833601364109208688984354179401925741963491/357452408803245883477197661693288969560000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -67, 1)":{"1":"28903921558079412124017953993235896567569411/357452408803245883477197661693288969560000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -67, 2)":{"1":"28903921558079412124017953993235896567569411/357452408803245883477197661693288969560000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -66, 1)":{"1":"-282510962661361198669004843853600395096833/5335110579152923633988024801392372680000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -66, 2)":{"1":"-282510962661361198669004843853600395096833/5335110579152923633988024801392372680000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -65, 1)":{"1":"163665159307360160289450292342610243764033/5335110579152923633988024801392372680000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -65, 2)":{"1":"163665159307360160289450292342610243764033/5335110579152923633988024801392372680000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -64, 1)":{"1":"-66486828097804297675995587790948419397553/5335110579152923633988024801392372680000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -64, 2)":{"1":"-66486828097804297675995587790948419397553/5335110579152923633988024801392372680000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -63, 1)":{"1":"-3596376276084251518378037081431569077543/1333777644788230908497006200348093170000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -63, 2)":{"1":"-3596376276084251518378037081431569077543/1333777644788230908497006200348093170000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -62, 1)":{"1":"2948899437090352186608333711042426949289/190539663541175844071000885764013310000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -62, 2)":{"1":"2948899437090352186608333711042426949289/190539663541175844071000885764013310000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -61, 1)":{"1":"-161989628430151626772466248284319576319/6146440759392769163580673734323010000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -61, 2)":{"1":"-161989628430151626772466248284319576319/6146440759392769163580673734323010000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -60, 1)":{"1":"3594954439523363397111145787988849479/100761323924471625632470061218410000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -60, 2)":{"1":"3594954439523363397111145787988849479/100761323924471625632470061218410000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -59, 1)":{"1":"-4403605699142749000135137205300178339/100761323924471625632470061218410000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -59, 2)":{"1":"-4403605699142749000135137205300178339/100761323924471625632470061218410000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -58, 1)":{"1":"605242953746364186950419062977961847/11954733346971209820801532686930000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -58, 2)":{"1":"605242953746364186950419062977961847/11954733346971209820801532686930000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -57, 1)":{"1":"-804620766237083718076800642568087/14214902909597157931987553730000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -57, 2)":{"1":"-804620766237083718076800642568087/14214902909597157931987553730000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -56, 1)":{"1":"1590999332718621111509456698558778/25764511523644848751727441135625","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -56, 2)":{"1":"1590999332718621111509456698558778/25764511523644848751727441135625","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -55, 1)":{"1":"-13637836982325812569327465421923999/206116092189158790013819529085000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -55, 2)":{"1":"-13637836982325812569327465421923999/206116092189158790013819529085000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -54, 1)":{"1":"1310205040725775507531869742427729/18737826562650799092165411735000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -54, 2)":{"1":"1310205040725775507531869742427729/18737826562650799092165411735000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -53, 1)":{"1":"-152160667557323379843303939685781/2081980729183422121351712415000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -53, 2)":{"1":"-152160667557323379843303939685781/2081980729183422121351712415000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -52, 1)":{"1":"2973695488907694102471058302367/39282655267611738138711555000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -52, 2)":{"1":"2973695488907694102471058302367/39282655267611738138711555000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -51, 1)":{"1":"-3056536858566525115240798384817/39282655267611738138711555000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -51, 2)":{"1":"-3056536858566525115240798384817/39282655267611738138711555000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -50, 1)":{"1":"34327857424652718544938802139687/432109207943729119525827105000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -50, 2)":{"1":"34327857424652718544938802139687/432109207943729119525827105000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -49, 1)":{"1":"-1393560802972096237696612885331/17284368317749164781033084200","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -49, 2)":{"1":"-1393560802972096237696612885331/17284368317749164781033084200","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -48, 1)":{"1":"16744372826469445513447214831/205766289497013866440870050","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -48, 2)":{"1":"16744372826469445513447214831/205766289497013866440870050","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -47, 1)":{"1":"-10087319499930087565265055976411/123459773698208319864522030000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -47, 2)":{"1":"-10087319499930087565265055976411/123459773698208319864522030000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -46, 1)":{"1":"214402208411575476992936071613/2626803695706559997117490000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -46, 2)":{"1":"214402208411575476992936071613/2626803695706559997117490000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -45, 1)":{"1":"-1917857281726722707183290800317/23641233261359039974057410000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -45, 2)":{"1":"-1917857281726722707183290800317/23641233261359039974057410000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -44, 1)":{"1":"65386139176075089809217391813/815214940046863447381290000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -44, 2)":{"1":"65386139176075089809217391813/815214940046863447381290000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -43, 1)":{"1":"-1257346631453444901412820174131/15944087548358422308085230000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -43, 2)":{"1":"-1257346631453444901412820174131/15944087548358422308085230000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -42, 1)":{"1":"1228636466081645021772849195451/15944087548358422308085230000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -42, 2)":{"1":"1228636466081645021772849195451/15944087548358422308085230000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -41, 1)":{"1":"-36956771069677760007083305006381/494266713999111091550642130000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -41, 2)":{"1":"-36956771069677760007083305006381/494266713999111091550642130000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -40, 1)":{"1":"1734571685437221481449745923157/24110571414590784953689860000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -40, 2)":{"1":"1734571685437221481449745923157/24110571414590784953689860000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -39, 1)":{"1":"-1651320072528420319714859981737/24110571414590784953689860000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -39, 2)":{"1":"-1651320072528420319714859981737/24110571414590784953689860000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -38, 1)":{"1":"1549534233509142297700900797337/24110571414590784953689860000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -38, 2)":{"1":"1549534233509142297700900797337/24110571414590784953689860000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -37, 1)":{"1":"-1422160867024553869621175839657/24110571414590784953689860000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -37, 2)":{"1":"-1422160867024553869621175839657/24110571414590784953689860000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -36, 1)":{"1":"33729537728506506466441425661/651637065259210404153780000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -36, 2)":{"1":"33729537728506506466441425661/651637065259210404153780000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -35, 1)":{"1":"-1422160867024553869621175839657/24110571414590784953689860000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -35, 2)":{"1":"-1422160867024553869621175839657/24110571414590784953689860000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -34, 1)":{"1":"1549534233509142297700900797337/24110571414590784953689860000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -34, 2)":{"1":"1549534233509142297700900797337/24110571414590784953689860000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -33, 1)":{"1":"-1651320072528420319714859981737/24110571414590784953689860000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -33, 2)":{"1":"-1651320072528420319714859981737/24110571414590784953689860000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -32, 1)":{"1":"1734571685437221481449745923157/24110571414590784953689860000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -32, 2)":{"1":"1734571685437221481449745923157/24110571414590784953689860000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -31, 1)":{"1":"-36956771069677760007083305006381/494266713999111091550642130000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -31, 2)":{"1":"-36956771069677760007083305006381/494266713999111091550642130000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -30, 1)":{"1":"1228636466081645021772849195451/15944087548358422308085230000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -30, 2)":{"1":"1228636466081645021772849195451/15944087548358422308085230000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -29, 1)":{"1":"-1257346631453444901412820174131/15944087548358422308085230000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -29, 2)":{"1":"-1257346631453444901412820174131/15944087548358422308085230000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -28, 1)":{"1":"65386139176075089809217391813/815214940046863447381290000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -28, 2)":{"1":"65386139176075089809217391813/815214940046863447381290000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -27, 1)":{"1":"-1917857281726722707183290800317/23641233261359039974057410000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -27, 2)":{"1":"-1917857281726722707183290800317/23641233261359039974057410000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -26, 1)":{"1":"214402208411575476992936071613/2626803695706559997117490000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -26, 2)":{"1":"214402208411575476992936071613/2626803695706559997117490000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -25, 1)":{"1":"-10087319499930087565265055976411/123459773698208319864522030000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -25, 2)":{"1":"-10087319499930087565265055976411/123459773698208319864522030000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -24, 1)":{"1":"16744372826469445513447214831/205766289497013866440870050","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -24, 2)":{"1":"16744372826469445513447214831/205766289497013866440870050","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -23, 1)":{"1":"-1393560802972096237696612885331/17284368317749164781033084200","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -23, 2)":{"1":"-1393560802972096237696612885331/17284368317749164781033084200","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -22, 1)":{"1":"34327857424652718544938802139687/432109207943729119525827105000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -22, 2)":{"1":"34327857424652718544938802139687/432109207943729119525827105000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -21, 1)":{"1":"-3056536858566525115240798384817/39282655267611738138711555000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -21, 2)":{"1":"-3056536858566525115240798384817/39282655267611738138711555000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -20, 1)":{"1":"2973695488907694102471058302367/39282655267611738138711555000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -20, 2)":{"1":"2973695488907694102471058302367/39282655267611738138711555000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -19, 1)":{"1":"-152160667557323379843303939685781/2081980729183422121351712415000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -19, 2)":{"1":"-152160667557323379843303939685781/2081980729183422121351712415000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -18, 1)":{"1":"1310205040725775507531869742427729/18737826562650799092165411735000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -18, 2)":{"1":"1310205040725775507531869742427729/18737826562650799092165411735000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -17, 1)":{"1":"-13637836982325812569327465421923999/206116092189158790013819529085000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -17, 2)":{"1":"-13637836982325812569327465421923999/206116092189158790013819529085000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -16, 1)":{"1":"1590999332718621111509456698558778/25764511523644848751727441135625","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -16, 2)":{"1":"1590999332718621111509456698558778/25764511523644848751727441135625","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -15, 1)":{"1":"-804620766237083718076800642568087/14214902909597157931987553730000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -15, 2)":{"1":"-804620766237083718076800642568087/14214902909597157931987553730000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -14, 1)":{"1":"605242953746364186950419062977961847/11954733346971209820801532686930000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -14, 2)":{"1":"605242953746364186950419062977961847/11954733346971209820801532686930000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -13, 1)":{"1":"-4403605699142749000135137205300178339/100761323924471625632470061218410000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -13, 2)":{"1":"-4403605699142749000135137205300178339/100761323924471625632470061218410000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -12, 1)":{"1":"3594954439523363397111145787988849479/100761323924471625632470061218410000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -12, 2)":{"1":"3594954439523363397111145787988849479/100761323924471625632470061218410000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -11, 1)":{"1":"-161989628430151626772466248284319576319/6146440759392769163580673734323010000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -11, 2)":{"1":"-161989628430151626772466248284319576319/6146440759392769163580673734323010000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -10, 1)":{"1":"2948899437090352186608333711042426949289/190539663541175844071000885764013310000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -10, 2)":{"1":"2948899437090352186608333711042426949289/190539663541175844071000885764013310000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -9, 1)":{"1":"-3596376276084251518378037081431569077543/1333777644788230908497006200348093170000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -9, 2)":{"1":"-3596376276084251518378037081431569077543/1333777644788230908497006200348093170000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -8, 1)":{"1":"-66486828097804297675995587790948419397553/5335110579152923633988024801392372680000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -8, 2)":{"1":"-66486828097804297675995587790948419397553/5335110579152923633988024801392372680000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -7, 1)":{"1":"163665159307360160289450292342610243764033/5335110579152923633988024801392372680000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -7, 2)":{"1":"163665159307360160289450292342610243764033/5335110579152923633988024801392372680000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -6, 1)":{"1":"-282510962661361198669004843853600395096833/5335110579152923633988024801392372680000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -6, 2)":{"1":"-282510962661361198669004843853600395096833/5335110579152923633988024801392372680000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -5, 1)":{"1":"28903921558079412124017953993235896567569411/357452408803245883477197661693288969560000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -5, 2)":{"1":"28903921558079412124017953993235896567569411/357452408803245883477197661693288969560000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -4, 1)":{"1":"-41833601364109208688984354179401925741963491/357452408803245883477197661693288969560000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -4, 2)":{"1":"-41833601364109208688984354179401925741963491/357452408803245883477197661693288969560000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -3, 1)":{"1":"59457690699330115283427150218114783272920691/357452408803245883477197661693288969560000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -3, 2)":{"1":"59457690699330115283427150218114783272920691/357452408803245883477197661693288969560000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -2, 1)":{"1":"-85507346223244985040033969810654951653237011/357452408803245883477197661693288969560000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -2, 2)":{"1":"-85507346223244985040033969810654951653237011/357452408803245883477197661693288969560000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -1, 1)":{"1":"9247948064444714682961607651497523238242129381/25379121025030457726881033980223516838760000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -1, 2)":{"1":"9247948064444714682961607651497523238242129381/25379121025030457726881033980223516838760000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), 0, 1)":{"1":"-400165041117657931597650669214605707693499767/590212116861173435508861255354035275320000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), 0, 2)":{"1":"-400165041117657931597650669214605707693499767/590212116861173435508861255354035275320000","pi2":"-16/3"},"('R', -71, 3)":{"1":"-9112469359293533278712889630349/58583787163303390901578615950"},"('R', -70, 3)":{"1":"27285333600402107933115043454647/117167574326606781803157231900"},"('R', -69, 3)":{"1":"-8565487315766249890167036534949/31954792998165485946315608700"},"('R', -68, 3)":{"1":"13846363842150368186200027015099/46867029730642712721262892760"},"('R', -67, 3)":{"1":"-40652135577837226988298493372519/130186193696229757559063591000"},"('R', -66, 3)":{"1":"164066104613952341295671790409129/502146747114029064870673851000"},"('R', -65, 3)":{"1":"-83658704053025466674342369441639/248537278874620446249121401000"},"('R', -64, 3)":{"1":"5666568238728132510510205838309269/16403460405724949452442012466000"},"('R', -63, 3)":{"1":"-4721089406027272241649769315107431/13421013059229504097452555654000"},"('R', -62, 3)":{"1":"1542449140663132438276378602709/4314051128006912278191114000"},"('R', -61, 3)":{"1":"-195807171967313211231722272628332253/541314193388923331930586411378000"},"('R', -60, 3)":{"1":"65964775979774494023137048038794661/180438064462974443976862137126000"},"('R', -59, 3)":{"1":"-2078671922373041168386790565958247/5643211318408984214192159862000"},"('R', -58, 3)":{"1":"2610051511832247948016222468896321829/7037084514056003315097623347914000"},"('R', -57, 3)":{"1":"-10047582342779531640982960608081901/26962009632398480134473652674000"},"('R', -56, 3)":{"1":"5267390833001021662050569391323334157/14074169028112006630195246695828000"},"('R', -55, 3)":{"1":"-105504240190050628411376364871704529/281152612782496019639623024476000"},"('R', -54, 3)":{"1":"269982881103334923851355625426143067777/717782620433712338139957581487228000"},"('R', -53, 3)":{"1":"-138786582391852919928467870832640687679/368591075357852281747545785088036000"},"('R', -52, 3)":{"1":"41113817528307299751190419728622674083/109102958305924275397273552386058656"},"('R', -51, 3)":{"1":"-1027598076086028735063136512025275834703/2727573957648106884931838809651466400"},"('R', -50, 3)":{"1":"342375823092685730141800361293264013869/909191319216035628310612936550488800"},"('R', -49, 3)":{"1":"-873792020152147986403786797263233037227/2323488926885424383460455282295693600"},"('R', -48, 3)":{"1":"872452822216505354305644721256260939061/2323488926885424383460455282295693600"},"('R', -47, 3)":{"1":"-146888948339591832560514158692491147170381/392088756411915364708951828887398295000"},"('R', -46, 3)":{"1":"146524479254294396930099530786966258622531/392088756411915364708951828887398295000"},"('R', -45, 3)":{"1":"-14135028676011296446640635778292155382053/37944073201153099810543725376199835000"},"('R', -44, 3)":{"1":"1882412316139476547835177417550860443714/5070113229464422819512308132164633125"},"('R', -43, 3)":{"1":"-293364978027159789629320433661678483221969/793295855996200854178576956121015155000"},"('R', -42, 3)":{"1":"12562235090066666323851895409493008356395137/34111721807836636729678809113203651665000"},"('R', -41, 3)":{"1":"-387585982704448822713533959830646280118308297/1057463376042935738620043082509313201615000"},"('R', -40, 3)":{"1":"3085361116812731364937217196242510566578288601/8459707008343485908960344660074505612920000"},"('R', -39, 3)":{"1":"-3068416492183930698486016620466338422412731581/8459707008343485908960344660074505612920000"},"('R', -38, 3)":{"1":"3050865323081122277798458081172970890277773581/8459707008343485908960344660074505612920000"},"('R', -37, 3)":{"1":"-433111409447191551572687467517923267126648123/1208529572620497986994334951439215087560000"},"('R', -36, 3)":{"1":"17186161802406732615274513549/48269412241422992900280000"},"('R', -35, 3)":{"1":"-15808725721844352174989743705432729787771456551/44715594186958425518790393203250958239720000"},"('R', -34, 3)":{"1":"110399588142761169419913316846219351326920100097/313009159308708978631532752422756707678040000"},"('R', -33, 3)":{"1":"-110359614683099719896000104359999643490985074097/313009159308708978631532752422756707678040000"},"('R', -32, 3)":{"1":"110476759264868779575349470762468410443242441037/313009159308708978631532752422756707678040000"},"('R', -31, 3)":{"1":"-2268961531791562965237756550608448237913829800971/6416687765828534061946421424666512507399820000"},"('R', -30, 3)":{"1":"2274880678186956543015770862698493520235411115571/6416687765828534061946421424666512507399820000"},"('R', -29, 3)":{"1":"-98113472011474598502996980757907412440146545719273/275917573930626964663696121260660037818192260000"},"('R', -28, 3)":{"1":"98454558955307689010214501942408131567013196628773/275917573930626964663696121260660037818192260000"},"('R', -27, 3)":{"1":"-98817033894337724291683639298390150611654268134793/275917573930626964663696121260660037818192260000"},"('R', -26, 3)":{"1":"297637249784841554002046372842287366710391504300979/827752721791880893991088363781980113454576780000"},"('R', -25, 3)":{"1":"-14046334839264104775073117154629425934697714664347813/38904377924218402017581153097753065332365108660000"},"('R', -24, 3)":{"1":"3526773734396878410015210126858515817761562489416573/9726094481054600504395288274438266333091277165000"},"('R', -23, 3)":{"1":"-49590287089573956463664814964794341230690553053146397/136165322734764407061534035842135728663277880310000"},"('R', -22, 3)":{"1":"49814614858249433283971380357602774019259123678589601/136165322734764407061534035842135728663277880310000"},"('R', -21, 3)":{"1":"-50039861515427261030347896740846693559844700961116101/136165322734764407061534035842135728663277880310000"},"('R', -20, 3)":{"1":"50271916925255445629551775332291196738923303658810251/136165322734764407061534035842135728663277880310000"},"('R', -19, 3)":{"1":"-2676693318510139937515628542936774375772142408648743633/7216762104942513574261303899633193619153727656430000"},"('R', -18, 3)":{"1":"2689256194157285826564704528935820903111136355031120333/7216762104942513574261303899633193619153727656430000"},"('R', -17, 3)":{"1":"-2701757209529507969202564721189337192712594846366966473/7216762104942513574261303899633193619153727656430000"},"('R', -16, 3)":{"1":"4696331513661730448958850090035526508844162615847591/12485747586405732827441702248500334981234822935000"},"('R', -15, 3)":{"1":"-320836423203070335512887225861752384239113358077670513/849030835875589832266035752898022778723967959580000"},"('R', -14, 3)":{"1":"322342958515355568798255184983925251391217112657857753/849030835875589832266035752898022778723967959580000"},"('R', -13, 3)":{"1":"-19106333225200300425143533778607613039624604463218231227/50092819316659800103696109420983343944714109615220000"},"('R', -12, 3)":{"1":"19195402283270931937416253156423951074697835162005204807/50092819316659800103696109420983343944714109615220000"},"('R', -11, 3)":{"1":"-1176298729515574574766727223048961288931117314123698577727/3055661978316247806325462674679983980627560686528420000"},"('R', -10, 3)":{"1":"1181725118718996725466410828920858208033194998080511469927/3055661978316247806325462674679983980627560686528420000"},"('R', -9, 3)":{"1":"-1187093493049064544771809620317629297269491126498875797327/3055661978316247806325462674679983980627560686528420000"},"('R', -8, 3)":{"1":"4769997802160483242105658723076907625438725626788185988083/12222647913264991225301850698719935922510242746113680000"},"('R', -7, 3)":{"1":"-4791379460786002327834234443872507094791196874441067161123/12222647913264991225301850698719935922510242746113680000"},"('R', -6, 3)":{"1":"4812880301910993590538845352335399345626613904015424774723/12222647913264991225301850698719935922510242746113680000"},"('R', -5, 3)":{"1":"-323886919955502895300329782418625235559290511241538885180041/818917410188754412095223996814235706808186263989616560000"},"('R', -4, 3)":{"1":"5530391381314954827357271914377838127973682188741011227001097/13921595973208825005618807945842007015739166487823481520000"},"('R', -3, 3)":{"1":"-5554419567086842644493381276557696717418310440703050540810697/13921595973208825005618807945842007015739166487823481520000"},"('R', -2, 3)":{"1":"5578530671531985684129198568239874863597931539681977579227817/13921595973208825005618807945842007015739166487823481520000"},"('R', -1, 3)":{"1":"-397767260591103394190264442702000497166849350858967723267077407/988433314097826575398935364154782498117480820635467187920000"},"('R', 0, 3)":{"1":"399463328757856708480945837457177198907160977570323705325423607/988433314097826575398935364154782498117480820635467187920000"},"('BA', 0, (), ((0, 2),), -72, 1)":{"1":"606283522192624175818253886310065873616105459067272879918336/7722135266389270120304182532459238266542818911214587405625","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -71, 1)":{"1":"-5651114419773074086770902017288936922393856301935931307292286/7722135266389270120304182532459238266542818911214587405625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -70, 1)":{"1":"1556713005601988679074016764421978634769702929077216669421/1531865754094280920512632916575925067752989270227055625","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -69, 1)":{"1":"-1825318216238493418184349522465037133868339375403610850571/1531865754094280920512632916575925067752989270227055625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -68, 1)":{"1":"4030430260585006637432578759212402084207460086273606771617/3063731508188561841025265833151850135505978540454111250","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -67, 1)":{"1":"-8638664838417917144319529251199042245398102686885206877519/6127463016377123682050531666303700271011957080908222500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -66, 1)":{"1":"2026856858033582146796202865681366262728771905420518221/1364995102779488456683121333549498835155258873002500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -65, 1)":{"1":"-2110927063018154783272237391469741169042163666258205571/1364995102779488456683121333549498835155258873002500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -64, 1)":{"1":"4362857189352090239661251702514487479330931242182997617/2729990205558976913366242667098997670310517746005000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -63, 1)":{"1":"-4483007673929592126365708744539861011138870288098250467/2729990205558976913366242667098997670310517746005000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -62, 1)":{"1":"4586628326076160993347880210135758620376176671796515007/2729990205558976913366242667098997670310517746005000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -61, 1)":{"1":"-4676814542849335460448730486741542986545322275047553907/2729990205558976913366242667098997670310517746005000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -60, 1)":{"1":"1278112229461691293987647422170403609172721596781217/733671111410636096040376959714860970252759405000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -59, 1)":{"1":"-1296826132903819879941172578078562714478433376660607/733671111410636096040376959714860970252759405000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -58, 1)":{"1":"377298131699007163287859722448666357391585046347/210764467512391869014759253006280083382005000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -57, 1)":{"1":"-381512546265113515332834179365818390117641474567/210764467512391869014759253006280083382005000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -56, 1)":{"1":"770507292876935619542170202927854024027381636009/421528935024783738029518506012560166764010000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -55, 1)":{"1":"-777150910783397194814497650394167724580411963359/421528935024783738029518506012560166764010000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -54, 1)":{"1":"783045122723624202707600206807158472497495656119/421528935024783738029518506012560166764010000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -53, 1)":{"1":"-788264350594217240824487068422162996355075322719/421528935024783738029518506012560166764010000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -52, 1)":{"1":"282261066507312807698840314657460918019401611/150063700614020554656289962980619496890000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -51, 1)":{"1":"-283702199965667595942183102233104800713887111/150063700614020554656289962980619496890000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -50, 1)":{"1":"25905519907223270643388698185563527458801501/13642154601274595877844542089147226990000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -49, 1)":{"1":"-26004617237189479341199641168786515585926901/13642154601274595877844542089147226990000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -48, 1)":{"1":"532439383621991291119368191023877224537499/278411318393359099547847797737698510000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -47, 1)":{"1":"-266951621667057417114821564883749803274023/139205659196679549773923898868849255000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -46, 1)":{"1":"121121877858267499663772414353932763747/63017500768075848698018967346695000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -45, 1)":{"1":"-121343576777981043670688898162030363847/63017500768075848698018967346695000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -44, 1)":{"1":"121515974006890193265967631796849401557/63017500768075848698018967346695000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -43, 1)":{"1":"-1338068534262121472019372233629928535377/693192508448834335678208640813645000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -42, 1)":{"1":"724173933865568631069111427835943413/374901302568325762941162055605000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -41, 1)":{"1":"-724449194160716319981095032064447513/374901302568325762941162055605000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -40, 1)":{"1":"107752148786949895982637656378537/55755696396241190205407801250","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -39, 1)":{"1":"-430957975809658088709592121447543/223022785584964760821631205000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -38, 1)":{"1":"33142000506165108928841086287311/17155598891151135447817785000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -37, 1)":{"1":"-33133784054081816212439382222251/17155598891151135447817785000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -36, 1)":{"1":"24208227173521012051768503029/12531482024215584695265000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -35, 1)":{"1":"-33133784054081816212439382222251/17155598891151135447817785000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -34, 1)":{"1":"33142000506165108928841086287311/17155598891151135447817785000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -33, 1)":{"1":"-430957975809658088709592121447543/223022785584964760821631205000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -32, 1)":{"1":"107752148786949895982637656378537/55755696396241190205407801250","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -31, 1)":{"1":"-724449194160716319981095032064447513/374901302568325762941162055605000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -30, 1)":{"1":"724173933865568631069111427835943413/374901302568325762941162055605000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -29, 1)":{"1":"-1338068534262121472019372233629928535377/693192508448834335678208640813645000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -28, 1)":{"1":"121515974006890193265967631796849401557/63017500768075848698018967346695000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -27, 1)":{"1":"-121343576777981043670688898162030363847/63017500768075848698018967346695000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -26, 1)":{"1":"121121877858267499663772414353932763747/63017500768075848698018967346695000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -25, 1)":{"1":"-266951621667057417114821564883749803274023/139205659196679549773923898868849255000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -24, 1)":{"1":"532439383621991291119368191023877224537499/278411318393359099547847797737698510000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -23, 1)":{"1":"-26004617237189479341199641168786515585926901/13642154601274595877844542089147226990000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -22, 1)":{"1":"25905519907223270643388698185563527458801501/13642154601274595877844542089147226990000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -21, 1)":{"1":"-283702199965667595942183102233104800713887111/150063700614020554656289962980619496890000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -20, 1)":{"1":"282261066507312807698840314657460918019401611/150063700614020554656289962980619496890000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -19, 1)":{"1":"-788264350594217240824487068422162996355075322719/421528935024783738029518506012560166764010000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -18, 1)":{"1":"783045122723624202707600206807158472497495656119/421528935024783738029518506012560166764010000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -17, 1)":{"1":"-777150910783397194814497650394167724580411963359/421528935024783738029518506012560166764010000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -16, 1)":{"1":"770507292876935619542170202927854024027381636009/421528935024783738029518506012560166764010000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -15, 1)":{"1":"-381512546265113515332834179365818390117641474567/210764467512391869014759253006280083382005000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -14, 1)":{"1":"377298131699007163287859722448666357391585046347/210764467512391869014759253006280083382005000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -13, 1)":{"1":"-1296826132903819879941172578078562714478433376660607/733671111410636096040376959714860970252759405000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -12, 1)":{"1":"1278112229461691293987647422170403609172721596781217/733671111410636096040376959714860970252759405000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -11, 1)":{"1":"-4676814542849335460448730486741542986545322275047553907/2729990205558976913366242667098997670310517746005000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -10, 1)":{"1":"4586628326076160993347880210135758620376176671796515007/2729990205558976913366242667098997670310517746005000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -9, 1)":{"1":"-4483007673929592126365708744539861011138870288098250467/2729990205558976913366242667098997670310517746005000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -8, 1)":{"1":"4362857189352090239661251702514487479330931242182997617/2729990205558976913366242667098997670310517746005000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -7, 1)":{"1":"-2110927063018154783272237391469741169042163666258205571/1364995102779488456683121333549498835155258873002500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -6, 1)":{"1":"2026856858033582146796202865681366262728771905420518221/1364995102779488456683121333549498835155258873002500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -5, 1)":{"1":"-8638664838417917144319529251199042245398102686885206877519/6127463016377123682050531666303700271011957080908222500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -4, 1)":{"1":"4030430260585006637432578759212402084207460086273606771617/3063731508188561841025265833151850135505978540454111250","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -3, 1)":{"1":"-1825318216238493418184349522465037133868339375403610850571/1531865754094280920512632916575925067752989270227055625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -2, 1)":{"1":"1556713005601988679074016764421978634769702929077216669421/1531865754094280920512632916575925067752989270227055625","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -1, 1)":{"1":"-5651114419773074086770902017288936922393856301935931307292286/7722135266389270120304182532459238266542818911214587405625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), 0, 1)":{"1":"606283522192624175818253886310065873616105459067272879918336/7722135266389270120304182532459238266542818911214587405625","pi2":"-16/3"},"('BA', 1, (2,), ((0, 1),), -72, 1)":{"1":"9112469359293533278712889630349/29291893581651695450789307975"},"('BA', 1, (), ((0, 3),), -72, 1)":{"1":"-9112469359293533278712889630349/58583787163303390901578615950"},"('BA', 1, (1,), ((0, 2),), -72, 1)":{"1":"9112469359293533278712889630349/29291893581651695450789307975"},"('BA', 1, (1,), ((0, 1),), -72, 2)":{"1":"9112469359293533278712889630349/29291893581651695450789307975"},"('BA', 1, (), ((0, 2),), -72, 2)":{"1":"-9112469359293533278712889630349/58583787163303390901578615950"},"('BA', 1, (2,), ((0, 1),), -71, 1)":{"1":"-3028810706851429109067025637383/9763964527217231816929769325"},"('BA', 1, (), ((0, 3),), -71, 1)":{"1":"4278598166335234781634036110983/19527929054434463633859538650"},"('BA', 1, (1,), ((0, 2),), -71, 1)":{"1":"-3028810706851429109067025637383/9763964527217231816929769325"},"('BA', 1, (1,), ((0, 1),), -71, 2)":{"1":"-3028810706851429109067025637383/9763964527217231816929769325"},"('BA', 1, (), ((0, 2),), -71, 2)":{"1":"3653704436593331945350530874183/19527929054434463633859538650"},"('BA', 1, (2,), ((0, 1),), -70, 1)":{"1":"42535343474848157886823113473/137520627143904673477884075"},"('BA', 1, (), ((0, 3),), -70, 1)":{"1":"-68939303886477855194576855873/275041254287809346955768150"},"('BA', 1, (1,), ((0, 2),), -70, 1)":{"1":"42535343474848157886823113473/137520627143904673477884075"},"('BA', 1, (1,), ((0, 1),), -70, 2)":{"1":"42535343474848157886823113473/137520627143904673477884075"},"('BA', 1, (), ((0, 2),), -70, 2)":{"1":"-55737323680663006540699984673/275041254287809346955768150"},"('BA', 1, (2,), ((0, 1),), -69, 1)":{"1":"-42409610330030873613929048033/137520627143904673477884075"},"('BA', 1, (), ((0, 3),), -69, 1)":{"1":"74681117499800503656739177633/275041254287809346955768150"},"('BA', 1, (1,), ((0, 2),), -69, 1)":{"1":"-42409610330030873613929048033/137520627143904673477884075"},"('BA', 1, (1,), ((0, 1),), -69, 2)":{"1":"-42409610330030873613929048033/137520627143904673477884075"},"('BA', 1, (), ((0, 2),), -69, 2)":{"1":"19515121304971896211778037611/91680418095936448985256050"},"('BA', 1, (2,), ((0, 1),), -68, 1)":{"1":"14094018321907827923954201611/45840209047968224492628025"},"('BA', 1, (), ((0, 3),), -68, 1)":{"1":"-78954222204098063365965024833/275041254287809346955768150"},"('BA', 1, (1,), ((0, 2),), -68, 1)":{"1":"14094018321907827923954201611/45840209047968224492628025"},"('BA', 1, (1,), ((0, 1),), -68, 2)":{"1":"14094018321907827923954201611/45840209047968224492628025"},"('BA', 1, (), ((0, 2),), -68, 2)":{"1":"-60618138584910773568913814833/275041254287809346955768150"},"('BA', 1, (2,), ((0, 1),), -67, 1)":{"1":"-14050874595745034300902316411/45840209047968224492628025"},"('BA', 1, (), ((0, 3),), -67, 1)":{"1":"82345319080493642137843201553/275041254287809346955768150"},"('BA', 1, (1,), ((0, 2),), -67, 1)":{"1":"-14050874595745034300902316411/45840209047968224492628025"},"('BA', 1, (1,), ((0, 1),), -67, 2)":{"1":"-14050874595745034300902316411/45840209047968224492628025"},"('BA', 1, (), ((0, 2),), -67, 2)":{"1":"62248971433864372520275075393/275041254287809346955768150"},"('BA', 1, (2,), ((0, 1),), -66, 1)":{"1":"209060999005535159677640233/684182224596540664069075"},"('BA', 1, (), ((0, 3),), -66, 1)":{"1":"-423620544639010311929702153/1368364449193081328138150"},"('BA', 1, (1,), ((0, 2),), -66, 1)":{"1":"209060999005535159677640233/684182224596540664069075"},"('BA', 1, (1,), ((0, 1),), -66, 2)":{"1":"209060999005535159677640233/684182224596540664069075"},"('BA', 1, (), ((0, 2),), -66, 2)":{"1":"-316340771822272735803671193/1368364449193081328138150"},"('BA', 1, (2,), ((0, 1),), -65, 1)":{"1":"-625192648726870088010174299/2052546673789621992207225"},"('BA', 1, (), ((0, 3),), -65, 1)":{"1":"1306403567662305775481006459/4105093347579243984414450"},"('BA', 1, (1,), ((0, 2),), -65, 1)":{"1":"-625192648726870088010174299/2052546673789621992207225"},"('BA', 1, (1,), ((0, 1),), -65, 2)":{"1":"-625192648726870088010174299/2052546673789621992207225"},"('BA', 1, (), ((0, 2),), -65, 2)":{"1":"965798108194587931745590379/4105093347579243984414450"},"('BA', 1, (2,), ((0, 1),), -64, 1)":{"1":"623171679694215690971693339/2052546673789621992207225"},"('BA', 1, (), ((0, 3),), -64, 1)":{"1":"-1337223345410285330317841099/4105093347579243984414450"},"('BA', 1, (1,), ((0, 2),), -64, 1)":{"1":"623171679694215690971693339/2052546673789621992207225"},"('BA', 1, (1,), ((0, 1),), -64, 2)":{"1":"623171679694215690971693339/2052546673789621992207225"},"('BA', 1, (), ((0, 2),), -64, 2)":{"1":"-980197512552250510644767219/4105093347579243984414450"},"('BA', 1, (2,), ((0, 1),), -63, 1)":{"1":"-621119133020426068979486114/2052546673789621992207225"},"('BA', 1, (), ((0, 3),), -63, 1)":{"1":"2046543860478922164988871611/6157640021368865976621675"},"('BA', 1, (1,), ((0, 2),), -63, 1)":{"1":"-621119133020426068979486114/2052546673789621992207225"},"('BA', 1, (1,), ((0, 1),), -63, 2)":{"1":"-621119133020426068979486114/2052546673789621992207225"},"('BA', 1, (), ((0, 2),), -63, 2)":{"1":"1489111280004780634229050391/6157640021368865976621675"},"('BA', 1, (2,), ((0, 1),), -62, 1)":{"1":"1857102018722109835152683942/6157640021368865976621675"},"('BA', 1, (), ((0, 3),), -62, 1)":{"1":"-2082825066446098721346363131/6157640021368865976621675"},"('BA', 1, (1,), ((0, 2),), -62, 1)":{"1":"1857102018722109835152683942/6157640021368865976621675"},"('BA', 1, (1,), ((0, 1),), -62, 2)":{"1":"1857102018722109835152683942/6157640021368865976621675"},"('BA', 1, (), ((0, 2),), -62, 2)":{"1":"-501896012634525606487117517/2052546673789621992207225"},"('BA', 1, (2,), ((0, 1),), -61, 1)":{"1":"-1850745745151664554144558342/6157640021368865976621675"},"('BA', 1, (), ((0, 3),), -61, 1)":{"1":"2115473198876113119251735531/6157640021368865976621675"},"('BA', 1, (1,), ((0, 2),), -61, 1)":{"1":"-1850745745151664554144558342/6157640021368865976621675"},"('BA', 1, (1,), ((0, 1),), -61, 2)":{"1":"-1850745745151664554144558342/6157640021368865976621675"},"('BA', 1, (), ((0, 2),), -61, 2)":{"1":"506807678575324232720669117/2052546673789621992207225"},"('BA', 1, (2,), ((0, 1),), -60, 1)":{"1":"30234184760248301634053822/100944918383096163551175"},"('BA', 1, (), ((0, 3),), -60, 1)":{"1":"-35165306692926032686777271/100944918383096163551175"},"('BA', 1, (1,), ((0, 2),), -60, 1)":{"1":"30234184760248301634053822/100944918383096163551175"},"('BA', 1, (1,), ((0, 1),), -60, 2)":{"1":"30234184760248301634053822/100944918383096163551175"},"('BA', 1, (), ((0, 2),), -60, 2)":{"1":"-8380399845508363917300697/33648306127698721183725"},"('BA', 1, (2,), ((0, 1),), -59, 1)":{"1":"-30126510180639665726265902/100944918383096163551175"},"('BA', 1, (), ((0, 3),), -59, 1)":{"1":"35608429001315418922673711/100944918383096163551175"},"('BA', 1, (1,), ((0, 2),), -59, 1)":{"1":"-30126510180639665726265902/100944918383096163551175"},"('BA', 1, (1,), ((0, 1),), -59, 2)":{"1":"-30126510180639665726265902/100944918383096163551175"},"('BA', 1, (), ((0, 2),), -59, 2)":{"1":"2815093560646402876989259/11216102042566240394575"},"('BA', 1, (2,), ((0, 1),), -58, 1)":{"1":"508762891663666223321578/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -58, 1)":{"1":"-610426130493402553913629/1710930820052477348325"},"('BA', 1, (1,), ((0, 2),), -58, 1)":{"1":"508762891663666223321578/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -58, 2)":{"1":"508762891663666223321578/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -58, 2)":{"1":"-48044865351401981420801/190103424450275260925"},"('BA', 1, (2,), ((0, 1),), -57, 1)":{"1":"-506874968000160041419978/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -57, 1)":{"1":"616782140160540032982349/1710930820052477348325"},"('BA', 1, (1,), ((0, 2),), -57, 1)":{"1":"-506874968000160041419978/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -57, 2)":{"1":"-506874968000160041419978/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -57, 2)":{"1":"145036604026770008948723/570310273350825782775"},"('BA', 1, (2,), ((0, 1),), -56, 1)":{"1":"504953922868873049309578/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -56, 1)":{"1":"-622665340875106446320449/1710930820052477348325"},"('BA', 1, (1,), ((0, 2),), -56, 1)":{"1":"504953922868873049309578/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -56, 2)":{"1":"504953922868873049309578/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -56, 2)":{"1":"-145857050384923828495873/570310273350825782775"},"('BA', 1, (2,), ((0, 1),), -55, 1)":{"1":"-502998573360241646625778/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -55, 1)":{"1":"628128817443341247936949/1710930820052477348325"},"('BA', 1, (1,), ((0, 2),), -55, 1)":{"1":"-502998573360241646625778/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -55, 2)":{"1":"-502998573360241646625778/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -55, 2)":{"1":"8623804942386883051469/33547663138283869575"},"('BA', 1, (2,), ((0, 1),), -54, 1)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -54, 1)":{"1":"-633216676366810433102069/1710930820052477348325"},"('BA', 1, (1,), ((0, 2),), -54, 1)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -54, 2)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -54, 2)":{"1":"-25991779776117400977367/100642989414851608725"},"('BA', 1, (2,), ((0, 1),), -53, 1)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (), ((0, 3),), -53, 1)":{"1":"1913897780490809824125007/5132792460157432044975"},"('BA', 1, (1,), ((0, 2),), -53, 1)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (1,), ((0, 1),), -53, 2)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (), ((0, 2),), -53, 2)":{"1":"78304930404798500598101/301928968244554826175"},"('BA', 1, (2,), ((0, 1),), -52, 1)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (), ((0, 3),), -52, 1)":{"1":"-36362710789793728489859/96845140757687397075"},"('BA', 1, (1,), ((0, 2),), -52, 1)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -52, 2)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (), ((0, 2),), -52, 2)":{"1":"-1483126792800866153977/5696772985746317475"},"('BA', 1, (2,), ((0, 1),), -51, 1)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (), ((0, 3),), -51, 1)":{"1":"36598260875739165968459/96845140757687397075"},"('BA', 1, (1,), ((0, 2),), -51, 1)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -51, 2)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (), ((0, 2),), -51, 2)":{"1":"1488301883278760244577/5696772985746317475"},"('BA', 1, (2,), ((0, 1),), -50, 1)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (), ((0, 3),), -50, 1)":{"1":"-36819226615792356464459/96845140757687397075"},"('BA', 1, (1,), ((0, 2),), -50, 1)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -50, 2)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (), ((0, 2),), -50, 2)":{"1":"-25381232096508205712609/96845140757687397075"},"('BA', 1, (2,), ((0, 1),), -49, 1)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (), ((0, 3),), -49, 1)":{"1":"37026727856511436243931/96845140757687397075"},"('BA', 1, (1,), ((0, 2),), -49, 1)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -49, 2)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (), ((0, 2),), -49, 2)":{"1":"25453992271825285635281/96845140757687397075"},"('BA', 1, (2,), ((0, 1),), -48, 1)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (), ((0, 3),), -48, 1)":{"1":"-5317390822712785808933/13835020108241056725"},"('BA', 1, (1,), ((0, 2),), -48, 1)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (1,), ((0, 1),), -48, 2)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (), ((0, 2),), -48, 2)":{"1":"-3645696188565680979683/13835020108241056725"},"('BA', 1, (2,), ((0, 1),), -47, 1)":{"1":"-561365202194213936938/1976431444034436675"},"('BA', 1, (), ((0, 3),), -47, 1)":{"1":"5343585127451055542999/13835020108241056725"},"('BA', 1, (1,), ((0, 2),), -47, 1)":{"1":"-561365202194213936938/1976431444034436675"},"('BA', 1, (1,), ((0, 1),), -47, 2)":{"1":"-561365202194213936938/1976431444034436675"},"('BA', 1, (), ((0, 2),), -47, 2)":{"1":"3654181667565402161141/13835020108241056725"},"('BA', 1, (2,), ((0, 1),), -46, 1)":{"1":"11886678538121254454/42051732851796525"},"('BA', 1, (), ((0, 3),), -46, 1)":{"1":"-114217467519252053017/294362129962575675"},"('BA', 1, (1,), ((0, 2),), -46, 1)":{"1":"11886678538121254454/42051732851796525"},"('BA', 1, (1,), ((0, 1),), -46, 2)":{"1":"11886678538121254454/42051732851796525"},"('BA', 1, (), ((0, 2),), -46, 2)":{"1":"-77910421201338221803/294362129962575675"},"('BA', 1, (2,), ((0, 1),), -45, 1)":{"1":"-11828171779370928854/42051732851796525"},"('BA', 1, (), ((0, 3),), -45, 1)":{"1":"38236813711549438339/98120709987525225"},"('BA', 1, (1,), ((0, 2),), -45, 1)":{"1":"-11828171779370928854/42051732851796525"},"('BA', 1, (1,), ((0, 1),), -45, 2)":{"1":"-11828171779370928854/42051732851796525"},"('BA', 1, (), ((0, 2),), -45, 2)":{"1":"78054521181223283003/294362129962575675"},"('BA', 1, (2,), ((0, 1),), -44, 1)":{"1":"11768364870426151574/42051732851796525"},"('BA', 1, (), ((0, 3),), -44, 1)":{"1":"-38391314892990112979/98120709987525225"},"('BA', 1, (1,), ((0, 2),), -44, 1)":{"1":"11768364870426151574/42051732851796525"},"('BA', 1, (1,), ((0, 1),), -44, 2)":{"1":"11768364870426151574/42051732851796525"},"('BA', 1, (), ((0, 2),), -44, 2)":{"1":"-78181610862730934723/294362129962575675"},"('BA', 1, (2,), ((0, 1),), -43, 1)":{"1":"-1064290792140982834/3822884804708775"},"('BA', 1, (), ((0, 3),), -43, 1)":{"1":"38536496633159742779/98120709987525225"},"('BA', 1, (1,), ((0, 2),), -43, 1)":{"1":"-1064290792140982834/3822884804708775"},"('BA', 1, (1,), ((0, 1),), -43, 2)":{"1":"-1064290792140982834/3822884804708775"},"('BA', 1, (), ((0, 2),), -43, 2)":{"1":"78292342698453533723/294362129962575675"},"('BA', 1, (2,), ((0, 1),), -42, 1)":{"1":"24618625978670038/88904297783925"},"('BA', 1, (), ((0, 3),), -42, 1)":{"1":"-899367459330696113/2281876976454075"},"('BA', 1, (1,), ((0, 2),), -42, 1)":{"1":"24618625978670038/88904297783925"},"('BA', 1, (1,), ((0, 1),), -42, 2)":{"1":"24618625978670038/88904297783925"},"('BA', 1, (), ((0, 2),), -42, 2)":{"1":"-1822959739085442401/6845630929362225"},"('BA', 1, (2,), ((0, 1),), -41, 1)":{"1":"-171382069340995066/622330084487475"},"('BA', 1, (), ((0, 3),), -41, 1)":{"1":"902339858218611713/2281876976454075"},"('BA', 1, (1,), ((0, 2),), -41, 1)":{"1":"-171382069340995066/622330084487475"},"('BA', 1, (1,), ((0, 1),), -41, 2)":{"1":"-171382069340995066/622330084487475"},"('BA', 1, (), ((0, 2),), -41, 2)":{"1":"1824810478015654001/6845630929362225"},"('BA', 1, (2,), ((0, 1),), -40, 1)":{"1":"4156356762387626/15178782548475"},"('BA', 1, (), ((0, 3),), -40, 1)":{"1":"-22076161829735743/55655536011075"},"('BA', 1, (1,), ((0, 2),), -40, 1)":{"1":"4156356762387626/15178782548475"},"('BA', 1, (1,), ((0, 1),), -40, 2)":{"1":"4156356762387626/15178782548475"},"('BA', 1, (), ((0, 2),), -40, 2)":{"1":"-44544223841169586/166966608033225"},"('BA', 1, (2,), ((0, 1),), -39, 1)":{"1":"-4132070710310066/15178782548475"},"('BA', 1, (), ((0, 3),), -39, 1)":{"1":"2012688673650953/5059594182825"},"('BA', 1, (1,), ((0, 2),), -39, 1)":{"1":"-4132070710310066/15178782548475"},"('BA', 1, (1,), ((0, 1),), -39, 2)":{"1":"-4132070710310066/15178782548475"},"('BA', 1, (), ((0, 2),), -39, 2)":{"1":"4052050688053946/15178782548475"},"('BA', 1, (2,), ((0, 1),), -38, 1)":{"1":"4107161938948466/15178782548475"},"('BA', 1, (), ((0, 3),), -38, 1)":{"1":"-2018061153748553/5059594182825"},"('BA', 1, (1,), ((0, 2),), -38, 1)":{"1":"4107161938948466/15178782548475"},"('BA', 1, (1,), ((0, 1),), -38, 2)":{"1":"4107161938948466/15178782548475"},"('BA', 1, (), ((0, 2),), -38, 2)":{"1":"-4053882215359946/15178782548475"},"('BA', 1, (2,), ((0, 1),), -37, 1)":{"1":"-4081597673603666/15178782548475"},"('BA', 1, (), ((0, 3),), -37, 1)":{"1":"2023052272220633/5059594182825"},"('BA', 1, (1,), ((0, 2),), -37, 1)":{"1":"-4081597673603666/15178782548475"},"('BA', 1, (1,), ((0, 1),), -37, 2)":{"1":"-4081597673603666/15178782548475"},"('BA', 1, (), ((0, 2),), -37, 2)":{"1":"4054977826731866/15178782548475"},"('BA', 1, (2,), ((0, 1),), -36, 1)":{"1":"109603850869418/410237366175"},"('BA', 1, (), ((0, 3),), -36, 1)":{"1":"-54801925434709/136745788725"},"('BA', 1, (1,), ((0, 2),), -36, 1)":{"1":"109603850869418/410237366175"},"('BA', 1, (1,), ((0, 1),), -36, 2)":{"1":"109603850869418/410237366175"},"('BA', 1, (), ((0, 2),), -36, 2)":{"1":"-109603850869418/410237366175"},"('BA', 1, (2,), ((0, 1),), -35, 1)":{"1":"-4081597673603666/15178782548475"},"('BA', 1, (), ((0, 3),), -35, 1)":{"1":"228727266820337/562177131425"},"('BA', 1, (1,), ((0, 2),), -35, 1)":{"1":"-4081597673603666/15178782548475"},"('BA', 1, (1,), ((0, 1),), -35, 2)":{"1":"-4081597673603666/15178782548475"},"('BA', 1, (), ((0, 2),), -35, 2)":{"1":"4108217520475466/15178782548475"},"('BA', 1, (2,), ((0, 1),), -34, 1)":{"1":"4107161938948466/15178782548475"},"('BA', 1, (), ((0, 3),), -34, 1)":{"1":"-232122309466657/562177131425"},"('BA', 1, (1,), ((0, 2),), -34, 1)":{"1":"4107161938948466/15178782548475"},"('BA', 1, (1,), ((0, 1),), -34, 2)":{"1":"4107161938948466/15178782548475"},"('BA', 1, (), ((0, 2),), -34, 2)":{"1":"-4160441662536986/15178782548475"},"('BA', 1, (2,), ((0, 1),), -33, 1)":{"1":"-4132070710310066/15178782548475"},"('BA', 1, (), ((0, 3),), -33, 1)":{"1":"706460678886371/1686531394275"},"('BA', 1, (1,), ((0, 2),), -33, 1)":{"1":"-4132070710310066/15178782548475"},"('BA', 1, (1,), ((0, 1),), -33, 2)":{"1":"-4132070710310066/15178782548475"},"('BA', 1, (), ((0, 2),), -33, 2)":{"1":"4212090732566186/15178782548475"},"('BA', 1, (2,), ((0, 1),), -32, 1)":{"1":"4156356762387626/15178782548475"},"('BA', 1, (), ((0, 3),), -32, 1)":{"1":"-2627084728503127/6183948445675"},"('BA', 1, (1,), ((0, 2),), -32, 1)":{"1":"4156356762387626/15178782548475"},"('BA', 1, (1,), ((0, 1),), -32, 2)":{"1":"4156356762387626/15178782548475"},"('BA', 1, (), ((0, 2),), -32, 2)":{"1":"-46895624931358186/166966608033225"},"('BA', 1, (2,), ((0, 1),), -31, 1)":{"1":"-171382069340995066/622330084487475"},"('BA', 1, (), ((0, 3),), -31, 1)":{"1":"109206989392481557/253541886272675"},"('BA', 1, (1,), ((0, 2),), -31, 1)":{"1":"-171382069340995066/622330084487475"},"('BA', 1, (1,), ((0, 1),), -31, 2)":{"1":"-171382069340995066/622330084487475"},"('BA', 1, (), ((0, 2),), -31, 2)":{"1":"1945595047486237451/6845630929362225"},"('BA', 1, (2,), ((0, 1),), -30, 1)":{"1":"24618625978670038/88904297783925"},"('BA', 1, (), ((0, 3),), -30, 1)":{"1":"-332088913675632271/760625658818025"},"('BA', 1, (1,), ((0, 2),), -30, 1)":{"1":"24618625978670038/88904297783925"},"('BA', 1, (1,), ((0, 1),), -30, 2)":{"1":"24618625978670038/88904297783925"},"('BA', 1, (), ((0, 2),), -30, 2)":{"1":"-1968308661629743451/6845630929362225"},"('BA', 1, (2,), ((0, 1),), -29, 1)":{"1":"-1064290792140982834/3822884804708775"},"('BA', 1, (), ((0, 3),), -29, 1)":{"1":"4823766040188437271/10902301109725025"},"('BA', 1, (1,), ((0, 2),), -29, 1)":{"1":"-1064290792140982834/3822884804708775"},"('BA', 1, (1,), ((0, 1),), -29, 2)":{"1":"-1064290792140982834/3822884804708775"},"('BA', 1, (), ((0, 2),), -29, 2)":{"1":"85608439291257822713/294362129962575675"},"('BA', 1, (2,), ((0, 1),), -28, 1)":{"1":"11768364870426151574/42051732851796525"},"('BA', 1, (), ((0, 3),), -28, 1)":{"1":"-4887471022221438671/10902301109725025"},"('BA', 1, (1,), ((0, 2),), -28, 1)":{"1":"11768364870426151574/42051732851796525"},"('BA', 1, (1,), ((0, 1),), -28, 2)":{"1":"11768364870426151574/42051732851796525"},"('BA', 1, (), ((0, 2),), -28, 2)":{"1":"-86575497323235187313/294362129962575675"},"('BA', 1, (2,), ((0, 1),), -27, 1)":{"1":"-11828171779370928854/42051732851796525"},"('BA', 1, (), ((0, 3),), -27, 1)":{"1":"44560388744047063639/98120709987525225"},"('BA', 1, (1,), ((0, 2),), -27, 1)":{"1":"-11828171779370928854/42051732851796525"},"('BA', 1, (1,), ((0, 1),), -27, 2)":{"1":"-11828171779370928854/42051732851796525"},"('BA', 1, (), ((0, 2),), -27, 2)":{"1":"87539883729969720953/294362129962575675"},"('BA', 1, (2,), ((0, 1),), -26, 1)":{"1":"11886678538121254454/42051732851796525"},"('BA', 1, (), ((0, 3),), -26, 1)":{"1":"-135402781781294290517/294362129962575675"},"('BA', 1, (1,), ((0, 2),), -26, 1)":{"1":"11886678538121254454/42051732851796525"},"('BA', 1, (1,), ((0, 1),), -26, 2)":{"1":"11886678538121254454/42051732851796525"},"('BA', 1, (), ((0, 2),), -26, 2)":{"1":"-29501026110786446851/98120709987525225"},"('BA', 1, (2,), ((0, 1),), -25, 1)":{"1":"-561365202194213936938/1976431444034436675"},"('BA', 1, (), ((0, 3),), -25, 1)":{"1":"6445084118627437132699/13835020108241056725"},"('BA', 1, (1,), ((0, 2),), -25, 1)":{"1":"-561365202194213936938/1976431444034436675"},"('BA', 1, (1,), ((0, 1),), -25, 2)":{"1":"-561365202194213936938/1976431444034436675"},"('BA', 1, (), ((0, 2),), -25, 2)":{"1":"1401643721051197651997/4611673369413685575"},"('BA', 1, (2,), ((0, 1),), -24, 1)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (), ((0, 3),), -24, 1)":{"1":"-1305323700759734218733/2767004021648211345"},"('BA', 1, (1,), ((0, 2),), -24, 1)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (1,), ((0, 1),), -24, 2)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (), ((0, 2),), -24, 2)":{"1":"-1416770009702874540683/4611673369413685575"},"('BA', 1, (2,), ((0, 1),), -23, 1)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (), ((0, 3),), -23, 1)":{"1":"9252162453264674783171/19369028151537479415"},"('BA', 1, (1,), ((0, 2),), -23, 1)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -23, 2)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (), ((0, 2),), -23, 2)":{"1":"10023678158910418157081/32281713585895799025"},"('BA', 1, (2,), ((0, 1),), -22, 1)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (), ((0, 3),), -22, 1)":{"1":"-9368039769510394660019/19369028151537479415"},"('BA', 1, (1,), ((0, 2),), -22, 1)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -22, 2)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (), ((0, 2),), -22, 2)":{"1":"-10130572737462671376809/32281713585895799025"},"('BA', 1, (2,), ((0, 1),), -21, 1)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (), ((0, 3),), -21, 1)":{"1":"9485151611738585622899/19369028151537479415"},"('BA', 1, (1,), ((0, 2),), -21, 1)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -21, 2)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (), ((0, 2),), -21, 2)":{"1":"10238293535738601743609/32281713585895799025"},"('BA', 1, (2,), ((0, 1),), -20, 1)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (), ((0, 3),), -20, 1)":{"1":"-9603778040564119196459/19369028151537479415"},"('BA', 1, (1,), ((0, 2),), -20, 1)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -20, 2)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (), ((0, 2),), -20, 2)":{"1":"-10347081728042719454609/32281713585895799025"},"('BA', 1, (2,), ((0, 1),), -19, 1)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (), ((0, 3),), -19, 1)":{"1":"515384267828645070627511/1026558492031486408995"},"('BA', 1, (1,), ((0, 2),), -19, 1)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (1,), ((0, 1),), -19, 2)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (), ((0, 2),), -19, 2)":{"1":"554231865402594091557997/1710930820052477348325"},"('BA', 1, (2,), ((0, 1),), -18, 1)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -18, 1)":{"1":"-173961267952055353533677/342186164010495469665"},"('BA', 1, (1,), ((0, 2),), -18, 1)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -18, 2)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -18, 2)":{"1":"-62239454210080998210933/190103424450275260925"},"('BA', 1, (2,), ((0, 1),), -17, 1)":{"1":"-502998573360241646625778/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -17, 1)":{"1":"176173380527476738388077/342186164010495469665"},"('BA', 1, (1,), ((0, 2),), -17, 1)":{"1":"-502998573360241646625778/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -17, 2)":{"1":"-502998573360241646625778/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -17, 2)":{"1":"566183094658752257626637/1710930820052477348325"},"('BA', 1, (2,), ((0, 1),), -16, 1)":{"1":"504953922868873049309578/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -16, 1)":{"1":"-178439285546302540321657/342186164010495469665"},"('BA', 1, (1,), ((0, 2),), -16, 1)":{"1":"504953922868873049309578/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -16, 2)":{"1":"504953922868873049309578/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -16, 2)":{"1":"-572336694582974613131537/1710930820052477348325"},"('BA', 1, (2,), ((0, 1),), -15, 1)":{"1":"-506874968000160041419978/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -15, 1)":{"1":"180768552767988018255517/342186164010495469665"},"('BA', 1, (1,), ((0, 2),), -15, 1)":{"1":"-506874968000160041419978/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -15, 2)":{"1":"-506874968000160041419978/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -15, 2)":{"1":"578640123920010055993787/1710930820052477348325"},"('BA', 1, (2,), ((0, 1),), -14, 1)":{"1":"508762891663666223321578/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -14, 1)":{"1":"-183172508899519223210221/342186164010495469665"},"('BA', 1, (1,), ((0, 2),), -14, 1)":{"1":"508762891663666223321578/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -14, 2)":{"1":"508762891663666223321578/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -14, 2)":{"1":"-585121995164714613855947/1710930820052477348325"},"('BA', 1, (2,), ((0, 1),), -13, 1)":{"1":"-30126510180639665726265902/100944918383096163551175"},"('BA', 1, (), ((0, 3),), -13, 1)":{"1":"10954220308120715651224799/20188983676619232710235"},"('BA', 1, (1,), ((0, 2),), -13, 1)":{"1":"-30126510180639665726265902/100944918383096163551175"},"('BA', 1, (1,), ((0, 1),), -13, 2)":{"1":"-30126510180639665726265902/100944918383096163551175"},"('BA', 1, (), ((0, 2),), -13, 2)":{"1":"34917178315461705559628473/100944918383096163551175"},"('BA', 1, (2,), ((0, 1),), -12, 1)":{"1":"30234184760248301634053822/100944918383096163551175"},"('BA', 1, (), ((0, 3),), -12, 1)":{"1":"-11107449517563774443076839/20188983676619232710235"},"('BA', 1, (1,), ((0, 2),), -12, 1)":{"1":"30234184760248301634053822/100944918383096163551175"},"('BA', 1, (1,), ((0, 1),), -12, 2)":{"1":"30234184760248301634053822/100944918383096163551175"},"('BA', 1, (), ((0, 2),), -12, 2)":{"1":"-35327169983971511516205553/100944918383096163551175"},"('BA', 1, (2,), ((0, 1),), -11, 1)":{"1":"-1850745745151664554144558342/6157640021368865976621675"},"('BA', 1, (), ((0, 3),), -11, 1)":{"1":"687352807315776108636387899/1231528004273773195324335"},"('BA', 1, (1,), ((0, 2),), -11, 1)":{"1":"-1850745745151664554144558342/6157640021368865976621675"},"('BA', 1, (1,), ((0, 1),), -11, 2)":{"1":"-1850745745151664554144558342/6157640021368865976621675"},"('BA', 1, (), ((0, 2),), -11, 2)":{"1":"2181068454577356410127109333/6157640021368865976621675"},"('BA', 1, (2,), ((0, 1),), -10, 1)":{"1":"1857102018722109835152683942/6157640021368865976621675"},"('BA', 1, (), ((0, 3),), -10, 1)":{"1":"-697696197944046156822337739/1231528004273773195324335"},"('BA', 1, (1,), ((0, 2),), -10, 1)":{"1":"1857102018722109835152683942/6157640021368865976621675"},"('BA', 1, (1,), ((0, 1),), -10, 2)":{"1":"1857102018722109835152683942/6157640021368865976621675"},"('BA', 1, (), ((0, 2),), -10, 2)":{"1":"-2208515999540642850844015333/6157640021368865976621675"},"('BA', 1, (2,), ((0, 1),), -9, 1)":{"1":"-621119133020426068979486114/2052546673789621992207225"},"('BA', 1, (), ((0, 3),), -9, 1)":{"1":"708705667340982491165300683/1231528004273773195324335"},"('BA', 1, (1,), ((0, 2),), -9, 1)":{"1":"-621119133020426068979486114/2052546673789621992207225"},"('BA', 1, (1,), ((0, 1),), -9, 2)":{"1":"-621119133020426068979486114/2052546673789621992207225"},"('BA', 1, (), ((0, 2),), -9, 2)":{"1":"2237603518117775779647866293/6157640021368865976621675"},"('BA', 1, (2,), ((0, 1),), -8, 1)":{"1":"623171679694215690971693339/2052546673789621992207225"},"('BA', 1, (), ((0, 3),), -8, 1)":{"1":"-480361346551001763102463787/821018669515848796882890"},"('BA', 1, (1,), ((0, 2),), -8, 1)":{"1":"623171679694215690971693339/2052546673789621992207225"},"('BA', 1, (1,), ((0, 1),), -8, 2)":{"1":"623171679694215690971693339/2052546673789621992207225"},"('BA', 1, (), ((0, 2),), -8, 2)":{"1":"-504163068741537417747335379/1368364449193081328138150"},"('BA', 1, (2,), ((0, 1),), -7, 1)":{"1":"-625192648726870088010174299/2052546673789621992207225"},"('BA', 1, (), ((0, 3),), -7, 1)":{"1":"488950464939782950516007867/821018669515848796882890"},"('BA', 1, (1,), ((0, 2),), -7, 1)":{"1":"-625192648726870088010174299/2052546673789621992207225"},"('BA', 1, (1,), ((0, 1),), -7, 2)":{"1":"-625192648726870088010174299/2052546673789621992207225"},"('BA', 1, (), ((0, 2),), -7, 2)":{"1":"511657495570964140098368939/1368364449193081328138150"},"('BA', 1, (2,), ((0, 1),), -6, 1)":{"1":"209060999005535159677640233/684182224596540664069075"},"('BA', 1, (), ((0, 3),), -6, 1)":{"1":"-166149089878840129227227849/273672889838616265627630"},"('BA', 1, (1,), ((0, 2),), -6, 1)":{"1":"209060999005535159677640233/684182224596540664069075"},"('BA', 1, (1,), ((0, 1),), -6, 2)":{"1":"209060999005535159677640233/684182224596540664069075"},"('BA', 1, (), ((0, 2),), -6, 2)":{"1":"-519903224199867902906889739/1368364449193081328138150"},"('BA', 1, (2,), ((0, 1),), -5, 1)":{"1":"-14050874595745034300902316411/45840209047968224492628025"},"('BA', 1, (), ((0, 3),), -5, 1)":{"1":"34114084728583395055679698769/55008250857561869391153630"},"('BA', 1, (1,), ((0, 2),), -5, 1)":{"1":"-14050874595745034300902316411/45840209047968224492628025"},"('BA', 1, (1,), ((0, 1),), -5, 2)":{"1":"-14050874595745034300902316411/45840209047968224492628025"},"('BA', 1, (), ((0, 2),), -5, 2)":{"1":"106361523715076039090552721539/275041254287809346955768150"},"('BA', 1, (2,), ((0, 1),), -4, 1)":{"1":"14094018321907827923954201611/45840209047968224492628025"},"('BA', 1, (), ((0, 3),), -4, 1)":{"1":"-34947621518048567853042120833/55008250857561869391153630"},"('BA', 1, (1,), ((0, 2),), -4, 1)":{"1":"14094018321907827923954201611/45840209047968224492628025"},"('BA', 1, (1,), ((0, 1),), -4, 2)":{"1":"14094018321907827923954201611/45840209047968224492628025"},"('BA', 1, (), ((0, 2),), -4, 2)":{"1":"-108510081277983161518536604499/275041254287809346955768150"},"('BA', 1, (2,), ((0, 1),), -3, 1)":{"1":"-42409610330030873613929048033/137520627143904673477884075"},"('BA', 1, (), ((0, 3),), -3, 1)":{"1":"35955308896076947605367022113/55008250857561869391153630"},"('BA', 1, (1,), ((0, 2),), -3, 1)":{"1":"-42409610330030873613929048033/137520627143904673477884075"},"('BA', 1, (1,), ((0, 1),), -3, 2)":{"1":"-42409610330030873613929048033/137520627143904673477884075"},"('BA', 1, (), ((0, 2),), -3, 2)":{"1":"111093077405207805820382079299/275041254287809346955768150"},"('BA', 1, (2,), ((0, 1),), -2, 1)":{"1":"42535343474848157886823113473/137520627143904673477884075"},"('BA', 1, (), ((0, 3),), -2, 1)":{"1":"-37254551392522218425272364993/55008250857561869391153630"},"('BA', 1, (1,), ((0, 2),), -2, 1)":{"1":"42535343474848157886823113473/137520627143904673477884075"},"('BA', 1, (1,), ((0, 1),), -2, 2)":{"1":"42535343474848157886823113473/137520627143904673477884075"},"('BA', 1, (), ((0, 2),), -2, 2)":{"1":"-38134683406243208335530823073/91680418095936448985256050"},"('BA', 1, (2,), ((0, 1),), -1, 1)":{"1":"-3028810706851429109067025637383/9763964527217231816929769325"},"('BA', 1, (), ((0, 3),), -1, 1)":{"1":"2778853214954667974553623542663/3905585810886892726771907730"},"('BA', 1, (1,), ((0, 2),), -1, 1)":{"1":"-3028810706851429109067025637383/9763964527217231816929769325"},"('BA', 1, (1,), ((0, 1),), -1, 2)":{"1":"-3028810706851429109067025637383/9763964527217231816929769325"},"('BA', 1, (), ((0, 2),), -1, 2)":{"1":"2820512796937461496972523891783/6509309684811487877953179550"},"('BA', 1, (2,), ((0, 1),), 0, 1)":{"1":"9112469359293533278712889630349/29291893581651695450789307975"},"('BA', 1, (), ((0, 3),), 0, 1)":{"1":"-9112469359293533278712889630349/11716757432660678180315723190"},"('BA', 1, (1,), ((0, 2),), 0, 1)":{"1":"9112469359293533278712889630349/29291893581651695450789307975"},"('BA', 1, (1,), ((0, 1),), 0, 2)":{"1":"9112469359293533278712889630349/29291893581651695450789307975"},"('BA', 1, (), ((0, 2),), 0, 2)":{"1":"-9112469359293533278712889630349/19527929054434463633859538650"},"('BA', 1, (), ((0, 1),), -72, 3)":{"1":"-9112469359293533278712889630349/58583787163303390901578615950"},"('BA', 1, (), ((0, 1),), -71, 3)":{"1":"3028810706851429109067025637383/19527929054434463633859538650"},"('BA', 1, (), ((0, 1),), -70, 3)":{"1":"-42535343474848157886823113473/275041254287809346955768150"},"('BA', 1, (), ((0, 1),), -69, 3)":{"1":"42409610330030873613929048033/275041254287809346955768150"},"('BA', 1, (), ((0, 1),), -68, 3)":{"1":"-14094018321907827923954201611/91680418095936448985256050"},"('BA', 1, (), ((0, 1),), -67, 3)":{"1":"14050874595745034300902316411/91680418095936448985256050"},"('BA', 1, (), ((0, 1),), -66, 3)":{"1":"-209060999005535159677640233/1368364449193081328138150"},"('BA', 1, (), ((0, 1),), -65, 3)":{"1":"625192648726870088010174299/4105093347579243984414450"},"('BA', 1, (), ((0, 1),), -64, 3)":{"1":"-623171679694215690971693339/4105093347579243984414450"},"('BA', 1, (), ((0, 1),), -63, 3)":{"1":"310559566510213034489743057/2052546673789621992207225"},"('BA', 1, (), ((0, 1),), -62, 3)":{"1":"-928551009361054917576341971/6157640021368865976621675"},"('BA', 1, (), ((0, 1),), -61, 3)":{"1":"925372872575832277072279171/6157640021368865976621675"},"('BA', 1, (), ((0, 1),), -60, 3)":{"1":"-15117092380124150817026911/100944918383096163551175"},"('BA', 1, (), ((0, 1),), -59, 3)":{"1":"15063255090319832863132951/100944918383096163551175"},"('BA', 1, (), ((0, 1),), -58, 3)":{"1":"-254381445831833111660789/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -57, 3)":{"1":"253437484000080020709989/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -56, 3)":{"1":"-252476961434436524654789/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -55, 3)":{"1":"251499286680120823312889/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -54, 3)":{"1":"-250503836021181200128409/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -53, 3)":{"1":"748469853272339196210427/5132792460157432044975"},"('BA', 1, (), ((0, 1),), -52, 3)":{"1":"-14063600165435720745359/96845140757687397075"},"('BA', 1, (), ((0, 1),), -51, 3)":{"1":"14004003155738682347159/96845140757687397075"},"('BA', 1, (), ((0, 1),), -50, 3)":{"1":"-13943237577224054960759/96845140757687397075"},"('BA', 1, (), ((0, 1),), -49, 3)":{"1":"13881256687139135026631/96845140757687397075"},"('BA', 1, (), ((0, 1),), -48, 3)":{"1":"-282000222059796592919/1976431444034436675"},"('BA', 1, (), ((0, 1),), -47, 3)":{"1":"280682601097106968469/1976431444034436675"},"('BA', 1, (), ((0, 1),), -46, 3)":{"1":"-5943339269060627227/42051732851796525"},"('BA', 1, (), ((0, 1),), -45, 3)":{"1":"5914085889685464427/42051732851796525"},"('BA', 1, (), ((0, 1),), -44, 3)":{"1":"-5884182435213075787/42051732851796525"},"('BA', 1, (), ((0, 1),), -43, 3)":{"1":"532145396070491417/3822884804708775"},"('BA', 1, (), ((0, 1),), -42, 3)":{"1":"-12309312989335019/88904297783925"},"('BA', 1, (), ((0, 1),), -41, 3)":{"1":"85691034670497533/622330084487475"},"('BA', 1, (), ((0, 1),), -40, 3)":{"1":"-2078178381193813/15178782548475"},"('BA', 1, (), ((0, 1),), -39, 3)":{"1":"2066035355155033/15178782548475"},"('BA', 1, (), ((0, 1),), -38, 3)":{"1":"-2053580969474233/15178782548475"},"('BA', 1, (), ((0, 1),), -37, 3)":{"1":"2040798836801833/15178782548475"},"('BA', 1, (), ((0, 1),), -36, 3)":{"1":"-54801925434709/410237366175"},"('BA', 1, (), ((0, 1),), -35, 3)":{"1":"2040798836801833/15178782548475"},"('BA', 1, (), ((0, 1),), -34, 3)":{"1":"-2053580969474233/15178782548475"},"('BA', 1, (), ((0, 1),), -33, 3)":{"1":"2066035355155033/15178782548475"},"('BA', 1, (), ((0, 1),), -32, 3)":{"1":"-2078178381193813/15178782548475"},"('BA', 1, (), ((0, 1),), -31, 3)":{"1":"85691034670497533/622330084487475"},"('BA', 1, (), ((0, 1),), -30, 3)":{"1":"-12309312989335019/88904297783925"},"('BA', 1, (), ((0, 1),), -29, 3)":{"1":"532145396070491417/3822884804708775"},"('BA', 1, (), ((0, 1),), -28, 3)":{"1":"-5884182435213075787/42051732851796525"},"('BA', 1, (), ((0, 1),), -27, 3)":{"1":"5914085889685464427/42051732851796525"},"('BA', 1, (), ((0, 1),), -26, 3)":{"1":"-5943339269060627227/42051732851796525"},"('BA', 1, (), ((0, 1),), -25, 3)":{"1":"280682601097106968469/1976431444034436675"},"('BA', 1, (), ((0, 1),), -24, 3)":{"1":"-282000222059796592919/1976431444034436675"},"('BA', 1, (), ((0, 1),), -23, 3)":{"1":"13881256687139135026631/96845140757687397075"},"('BA', 1, (), ((0, 1),), -22, 3)":{"1":"-13943237577224054960759/96845140757687397075"},"('BA', 1, (), ((0, 1),), -21, 3)":{"1":"14004003155738682347159/96845140757687397075"},"('BA', 1, (), ((0, 1),), -20, 3)":{"1":"-14063600165435720745359/96845140757687397075"},"('BA', 1, (), ((0, 1),), -19, 3)":{"1":"748469853272339196210427/5132792460157432044975"},"('BA', 1, (), ((0, 1),), -18, 3)":{"1":"-250503836021181200128409/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -17, 3)":{"1":"251499286680120823312889/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -16, 3)":{"1":"-252476961434436524654789/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -15, 3)":{"1":"253437484000080020709989/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -14, 3)":{"1":"-254381445831833111660789/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -13, 3)":{"1":"15063255090319832863132951/100944918383096163551175"},"('BA', 1, (), ((0, 1),), -12, 3)":{"1":"-15117092380124150817026911/100944918383096163551175"},"('BA', 1, (), ((0, 1),), -11, 3)":{"1":"925372872575832277072279171/6157640021368865976621675"},"('BA', 1, (), ((0, 1),), -10, 3)":{"1":"-928551009361054917576341971/6157640021368865976621675"},"('BA', 1, (), ((0, 1),), -9, 3)":{"1":"310559566510213034489743057/2052546673789621992207225"},"('BA', 1, (), ((0, 1),), -8, 3)":{"1":"-623171679694215690971693339/4105093347579243984414450"},"('BA', 1, (), ((0, 1),), -7, 3)":{"1":"625192648726870088010174299/4105093347579243984414450"},"('BA', 1, (), ((0, 1),), -6, 3)":{"1":"-209060999005535159677640233/1368364449193081328138150"},"('BA', 1, (), ((0, 1),), -5, 3)":{"1":"14050874595745034300902316411/91680418095936448985256050"},"('BA', 1, (), ((0, 1),), -4, 3)":{"1":"-14094018321907827923954201611/91680418095936448985256050"},"('BA', 1, (), ((0, 1),), -3, 3)":{"1":"42409610330030873613929048033/275041254287809346955768150"},"('BA', 1, (), ((0, 1),), -2, 3)":{"1":"-42535343474848157886823113473/275041254287809346955768150"},"('BA', 1, (), ((0, 1),), -1, 3)":{"1":"3028810706851429109067025637383/19527929054434463633859538650"},"('BA', 1, (), ((0, 1),), 0, 3)":{"1":"-9112469359293533278712889630349/58583787163303390901578615950"},"('BA', 1, (-2,), ((0, 1),), -72, 1)":{"1":"-9112469359293533278712889630349/29291893581651695450789307975"},"('BA', 0, (), ((0, 3),), -72, 1)":{"1":"9112469359293533278712889630349/19527929054434463633859538650"},"('BA', 1, (-2,), ((0, 1),), -71, 1)":{"1":"3028810706851429109067025637383/9763964527217231816929769325"},"('BA', 0, (), ((0, 3),), -71, 1)":{"1":"-2612214887023493884878022146183/6509309684811487877953179550"},"('BA', 1, (-2,), ((0, 1),), -70, 1)":{"1":"-42535343474848157886823113473/137520627143904673477884075"},"('BA', 0, (), ((0, 3),), -70, 1)":{"1":"33734023337638258784238532673/91680418095936448985256050"},"('BA', 1, (-2,), ((0, 1),), -69, 1)":{"1":"42409610330030873613929048033/137520627143904673477884075"},"('BA', 0, (), ((0, 3),), -69, 1)":{"1":"-94957323820322990798977014499/275041254287809346955768150"},"('BA', 1, (-2,), ((0, 1),), -68, 1)":{"1":"-14094018321907827923954201611/45840209047968224492628025"},"('BA', 0, (), ((0, 3),), -68, 1)":{"1":"90173997658795871721485394499/275041254287809346955768150"},"('BA', 1, (-2,), ((0, 1),), -67, 1)":{"1":"14050874595745034300902316411/45840209047968224492628025"},"('BA', 0, (), ((0, 3),), -67, 1)":{"1":"-86265176068446769472984595379/275041254287809346955768150"},"('BA', 1, (-2,), ((0, 1),), -66, 1)":{"1":"-209060999005535159677640233/684182224596540664069075"},"('BA', 0, (), ((0, 3),), -66, 1)":{"1":"412623451383130326780858779/1368364449193081328138150"},"('BA', 1, (-2,), ((0, 1),), -65, 1)":{"1":"625192648726870088010174299/2052546673789621992207225"},"('BA', 0, (), ((0, 3),), -65, 1)":{"1":"-398122342415058192186563579/1368364449193081328138150"},"('BA', 1, (-2,), ((0, 1),), -64, 1)":{"1":"-623171679694215690971693339/2052546673789621992207225"},"('BA', 0, (), ((0, 3),), -64, 1)":{"1":"385154457788859144522977419/1368364449193081328138150"},"('BA', 1, (-2,), ((0, 1),), -63, 1)":{"1":"621119133020426068979486114/2052546673789621992207225"},"('BA', 0, (), ((0, 3),), -63, 1)":{"1":"-1680170937643634248888045073/6157640021368865976621675"},"('BA', 1, (-2,), ((0, 1),), -62, 1)":{"1":"-1857102018722109835152683942/6157640021368865976621675"},"('BA', 0, (), ((0, 3),), -62, 1)":{"1":"1631378970998120948959004753/6157640021368865976621675"},"('BA', 1, (-2,), ((0, 1),), -61, 1)":{"1":"1850745745151664554144558342/6157640021368865976621675"},"('BA', 0, (), ((0, 3),), -61, 1)":{"1":"-1586018291427215989037381153/6157640021368865976621675"},"('BA', 1, (-2,), ((0, 1),), -60, 1)":{"1":"-30234184760248301634053822/100944918383096163551175"},"('BA', 0, (), ((0, 3),), -60, 1)":{"1":"25303062827570570581330373/100944918383096163551175"},"('BA', 1, (-2,), ((0, 1),), -59, 1)":{"1":"30126510180639665726265902/100944918383096163551175"},"('BA', 0, (), ((0, 3),), -59, 1)":{"1":"-24644591359963912529858093/100944918383096163551175"},"('BA', 1, (-2,), ((0, 1),), -58, 1)":{"1":"-508762891663666223321578/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -58, 1)":{"1":"407099652833929892729527/1710930820052477348325"},"('BA', 1, (-2,), ((0, 1),), -57, 1)":{"1":"506874968000160041419978/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -57, 1)":{"1":"-396967795839780049857607/1710930820052477348325"},"('BA', 1, (-2,), ((0, 1),), -56, 1)":{"1":"-504953922868873049309578/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -56, 1)":{"1":"387242504862639652298707/1710930820052477348325"},"('BA', 1, (-2,), ((0, 1),), -55, 1)":{"1":"502998573360241646625778/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -55, 1)":{"1":"-377868329277142045314607/1710930820052477348325"},"('BA', 1, (-2,), ((0, 1),), -54, 1)":{"1":"-501007672042362400256818/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -54, 1)":{"1":"122932889239304789137189/570310273350825782775"},"('BA', 1, (-2,), ((0, 1),), -53, 1)":{"1":"1496939706544678392420854/5132792460157432044975"},"('BA', 0, (), ((0, 3),), -53, 1)":{"1":"-359993877532848986905567/1710930820052477348325"},"('BA', 1, (-2,), ((0, 1),), -52, 1)":{"1":"-28127200330871441490718/96845140757687397075"},"('BA', 0, (), ((0, 3),), -52, 1)":{"1":"6630563290649718163859/32281713585895799025"},"('BA', 1, (-2,), ((0, 1),), -51, 1)":{"1":"28008006311477364694318/96845140757687397075"},"('BA', 0, (), ((0, 3),), -51, 1)":{"1":"-6472583915738521140059/32281713585895799025"},"('BA', 1, (-2,), ((0, 1),), -50, 1)":{"1":"-27886475154448109921518/96845140757687397075"},"('BA', 0, (), ((0, 3),), -50, 1)":{"1":"6317907897701287792859/32281713585895799025"},"('BA', 1, (-2,), ((0, 1),), -49, 1)":{"1":"27762513374278270053262/96845140757687397075"},"('BA', 0, (), ((0, 3),), -49, 1)":{"1":"-6166099630681701287531/32281713585895799025"},"('BA', 1, (-2,), ((0, 1),), -48, 1)":{"1":"-564000444119593185838/1976431444034436675"},"('BA', 0, (), ((0, 3),), -48, 1)":{"1":"859538464987172930933/4611673369413685575"},"('BA', 1, (-2,), ((0, 1),), -47, 1)":{"1":"561365202194213936938/1976431444034436675"},"('BA', 0, (), ((0, 3),), -47, 1)":{"1":"-838509234422646524711/4611673369413685575"},"('BA', 1, (-2,), ((0, 1),), -46, 1)":{"1":"-11886678538121254454/42051732851796525"},"('BA', 0, (), ((0, 3),), -46, 1)":{"1":"17398677338148503113/98120709987525225"},"('BA', 1, (-2,), ((0, 1),), -45, 1)":{"1":"11828171779370928854/42051732851796525"},"('BA', 0, (), ((0, 3),), -45, 1)":{"1":"-50883963776544688939/294362129962575675"},"('BA', 1, (-2,), ((0, 1),), -44, 1)":{"1":"-11768364870426151574/42051732851796525"},"('BA', 0, (), ((0, 3),), -44, 1)":{"1":"49583163506995783099/294362129962575675"},"('BA', 1, (-2,), ((0, 1),), -43, 1)":{"1":"1064290792140982834/3822884804708775"},"('BA', 0, (), ((0, 3),), -43, 1)":{"1":"-48291292090232128099/294362129962575675"},"('BA', 1, (-2,), ((0, 1),), -42, 1)":{"1":"-24618625978670038/88904297783925"},"('BA', 0, (), ((0, 3),), -42, 1)":{"1":"1093166022723097513/6845630929362225"},"('BA', 1, (-2,), ((0, 1),), -41, 1)":{"1":"171382069340995066/622330084487475"},"('BA', 0, (), ((0, 3),), -41, 1)":{"1":"-151912278692293759/977947275623175"},"('BA', 1, (-2,), ((0, 1),), -40, 1)":{"1":"-4156356762387626/15178782548475"},"('BA', 0, (), ((0, 3),), -40, 1)":{"1":"3601623326188649/23852372576175"},"('BA', 1, (-2,), ((0, 1),), -39, 1)":{"1":"4132070710310066/15178782548475"},"('BA', 0, (), ((0, 3),), -39, 1)":{"1":"-318010771381039/2168397506925"},"('BA', 1, (-2,), ((0, 1),), -38, 1)":{"1":"-4107161938948466/15178782548475"},"('BA', 0, (), ((0, 3),), -38, 1)":{"1":"308591488093039/2168397506925"},"('BA', 1, (-2,), ((0, 1),), -37, 1)":{"1":"4081597673603666/15178782548475"},"('BA', 0, (), ((0, 3),), -37, 1)":{"1":"-2094038530545433/15178782548475"},"('BA', 1, (-2,), ((0, 1),), -36, 1)":{"1":"-109603850869418/410237366175"},"('BA', 0, (), ((0, 3),), -36, 1)":{"1":"54801925434709/410237366175"},"('BA', 1, (-2,), ((0, 1),), -35, 1)":{"1":"4081597673603666/15178782548475"},"('BA', 0, (), ((0, 3),), -35, 1)":{"1":"-1987559143058233/15178782548475"},"('BA', 1, (-2,), ((0, 1),), -34, 1)":{"1":"-4107161938948466/15178782548475"},"('BA', 0, (), ((0, 3),), -34, 1)":{"1":"1947021522297193/15178782548475"},"('BA', 1, (-2,), ((0, 1),), -33, 1)":{"1":"4132070710310066/15178782548475"},"('BA', 0, (), ((0, 3),), -33, 1)":{"1":"-1905995310642793/15178782548475"},"('BA', 1, (-2,), ((0, 1),), -32, 1)":{"1":"-4156356762387626/15178782548475"},"('BA', 0, (), ((0, 3),), -32, 1)":{"1":"20508561102943343/166966608033225"},"('BA', 1, (-2,), ((0, 1),), -31, 1)":{"1":"171382069340995066/622330084487475"},"('BA', 0, (), ((0, 3),), -31, 1)":{"1":"-821816811904889413/6845630929362225"},"('BA', 1, (-2,), ((0, 1),), -30, 1)":{"1":"-24618625978670038/88904297783925"},"('BA', 0, (), ((0, 3),), -30, 1)":{"1":"802468177634495413/6845630929362225"},"('BA', 1, (-2,), ((0, 1),), -29, 1)":{"1":"1064290792140982834/3822884804708775"},"('BA', 0, (), ((0, 3),), -29, 1)":{"1":"-33659098904623550119/294362129962575675"},"('BA', 1, (-2,), ((0, 1),), -28, 1)":{"1":"-11768364870426151574/42051732851796525"},"('BA', 0, (), ((0, 3),), -28, 1)":{"1":"2981399144180661629/26760193632961425"},"('BA', 1, (-2,), ((0, 1),), -27, 1)":{"1":"11828171779370928854/42051732851796525"},"('BA', 0, (), ((0, 3),), -27, 1)":{"1":"-2901203516277437549/26760193632961425"},"('BA', 1, (-2,), ((0, 1),), -26, 1)":{"1":"-11886678538121254454/42051732851796525"},"('BA', 0, (), ((0, 3),), -26, 1)":{"1":"2819156159309388349/26760193632961425"},"('BA', 1, (-2,), ((0, 1),), -25, 1)":{"1":"561365202194213936938/1976431444034436675"},"('BA', 0, (), ((0, 3),), -25, 1)":{"1":"-128548064735596180403/1257729100749186975"},"('BA', 1, (-2,), ((0, 1),), -24, 1)":{"1":"-564000444119593185838/1976431444034436675"},"('BA', 0, (), ((0, 3),), -24, 1)":{"1":"124489792170512137097/1257729100749186975"},"('BA', 1, (-2,), ((0, 1),), -23, 1)":{"1":"27762513374278270053262/96845140757687397075"},"('BA', 0, (), ((0, 3),), -23, 1)":{"1":"-842201316566651471879/8804103705244308825"},"('BA', 1, (-2,), ((0, 1),), -22, 1)":{"1":"-27886475154448109921518/96845140757687397075"},"('BA', 0, (), ((0, 3),), -22, 1)":{"1":"812068314667658776631/8804103705244308825"},"('BA', 1, (-2,), ((0, 1),), -21, 1)":{"1":"28008006311477364694318/96845140757687397075"},"('BA', 0, (), ((0, 3),), -21, 1)":{"1":"-8590254564261801274141/96845140757687397075"},"('BA', 1, (-2,), ((0, 1),), -20, 1)":{"1":"-28127200330871441490718/96845140757687397075"},"('BA', 0, (), ((0, 3),), -20, 1)":{"1":"8235510458922286999141/96845140757687397075"},"('BA', 1, (-2,), ((0, 1),), -19, 1)":{"1":"1496939706544678392420854/5132792460157432044975"},"('BA', 0, (), ((0, 3),), -19, 1)":{"1":"-416958073946131431704153/5132792460157432044975"},"('BA', 1, (-2,), ((0, 1),), -18, 1)":{"1":"-501007672042362400256818/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -18, 1)":{"1":"132209004324448032845251/1710930820052477348325"},"('BA', 1, (-2,), ((0, 1),), -17, 1)":{"1":"502998573360241646625778/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -17, 1)":{"1":"-13903360453677733479019/190103424450275260925"},"('BA', 1, (-2,), ((0, 1),), -16, 1)":{"1":"-504953922868873049309578/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -16, 1)":{"1":"13079046445137044112319/190103424450275260925"},"('BA', 1, (-2,), ((0, 1),), -15, 1)":{"1":"506874968000160041419978/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -15, 1)":{"1":"-36635724053459997187457/570310273350825782775"},"('BA', 1, (-2,), ((0, 1),), -14, 1)":{"1":"-508762891663666223321578/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -14, 1)":{"1":"33887746276578776864017/570310273350825782775"},"('BA', 1, (-2,), ((0, 1),), -13, 1)":{"1":"30126510180639665726265902/100944918383096163551175"},"('BA', 0, (), ((0, 3),), -13, 1)":{"1":"-1827306273558584398802603/33648306127698721183725"},"('BA', 1, (-2,), ((0, 1),), -12, 1)":{"1":"-30234184760248301634053822/100944918383096163551175"},"('BA', 0, (), ((0, 3),), -12, 1)":{"1":"1643707310892577017574483/33648306127698721183725"},"('BA', 1, (-2,), ((0, 1),), -11, 1)":{"1":"1850745745151664554144558342/6157640021368865976621675"},"('BA', 0, (), ((0, 3),), -11, 1)":{"1":"-29414161524938729456353021/684182224596540664069075"},"('BA', 1, (-2,), ((0, 1),), -10, 1)":{"1":"-1857102018722109835152683942/6157640021368865976621675"},"('BA', 0, (), ((0, 3),), -10, 1)":{"1":"25080338635998765132631021/684182224596540664069075"},"('BA', 1, (-2,), ((0, 1),), -9, 1)":{"1":"621119133020426068979486114/2052546673789621992207225"},"('BA', 0, (), ((0, 3),), -9, 1)":{"1":"-183186461417643958050413269/6157640021368865976621675"},"('BA', 1, (-2,), ((0, 1),), -8, 1)":{"1":"-623171679694215690971693339/2052546673789621992207225"},"('BA', 0, (), ((0, 3),), -8, 1)":{"1":"90879986021853948374454421/4105093347579243984414450"},"('BA', 1, (-2,), ((0, 1),), -7, 1)":{"1":"625192648726870088010174299/2052546673789621992207225"},"('BA', 0, (), ((0, 3),), -7, 1)":{"1":"-56018270208565599460657861/4105093347579243984414450"},"('BA', 1, (-2,), ((0, 1),), -6, 1)":{"1":"-209060999005535159677640233/684182224596540664069075"},"('BA', 0, (), ((0, 3),), -6, 1)":{"1":"5498546627939992574421687/1368364449193081328138150"},"('BA', 1, (-2,), ((0, 1),), -5, 1)":{"1":"14050874595745034300902316411/45840209047968224492628025"},"('BA', 0, (), ((0, 3),), -5, 1)":{"1":"1959928493976563667570696913/275041254287809346955768150"},"('BA', 1, (-2,), ((0, 1),), -4, 1)":{"1":"-14094018321907827923954201611/45840209047968224492628025"},"('BA', 0, (), ((0, 3),), -4, 1)":{"1":"-5609887727348904177760184833/275041254287809346955768150"},"('BA', 1, (-2,), ((0, 1),), -3, 1)":{"1":"42409610330030873613929048033/137520627143904673477884075"},"('BA', 0, (), ((0, 3),), -3, 1)":{"1":"3379367720087081190372972811/91680418095936448985256050"},"('BA', 1, (-2,), ((0, 1),), -2, 1)":{"1":"-42535343474848157886823113473/137520627143904673477884075"},"('BA', 0, (), ((0, 3),), -2, 1)":{"1":"-16131383063218460579069371073/275041254287809346955768150"},"('BA', 1, (-2,), ((0, 1),), -1, 1)":{"1":"3028810706851429109067025637383/9763964527217231816929769325"},"('BA', 0, (), ((0, 3),), -1, 1)":{"1":"1779023247367623436500015163783/19527929054434463633859538650"},"('BA', 1, (-2,), ((0, 1),), 0, 1)":{"1":"-9112469359293533278712889630349/29291893581651695450789307975"},"('BA', 0, (), ((0, 3),), 0, 1)":{"1":"-9112469359293533278712889630349/58583787163303390901578615950"},"('R', -71, 4)":{"1":"-48"},"('R', -70, 4)":{"1":"72"},"('R', -69, 4)":{"1":"-88"},"('R', -68, 4)":{"1":"100"},"('R', -67, 4)":{"1":"-548/5"},"('R', -66, 4)":{"1":"588/5"},"('R', -65, 4)":{"1":"-4356/35"},"('R', -64, 4)":{"1":"4566/35"},"('R', -63, 4)":{"1":"-14258/105"},"('R', -62, 4)":{"1":"14762/105"},"('R', -61, 4)":{"1":"-167422/1155"},"('R', -60, 4)":{"1":"172042/1155"},"('R', -59, 4)":{"1":"-2291986/15015"},"('R', -58, 4)":{"1":"2343466/15015"},"('R', -57, 4)":{"1":"-2391514/15015"},"('R', -56, 4)":{"1":"2436559/15015"},"('R', -55, 4)":{"1":"-42142223/255255"},"('R', -54, 4)":{"1":"14274301/85085"},"('R', -53, 4)":{"1":"-275295799/1616615"},"('R', -52, 4)":{"1":"55835135/323323"},"('R', -51, 4)":{"1":"-56574159/323323"},"('R', -50, 4)":{"1":"57279591/323323"},"('R', -49, 4)":{"1":"-1332950097/7436429"},"('R', -48, 4)":{"1":"1347822955/7436429"},"('R', -47, 4)":{"1":"-34052522467/185910725"},"('R', -46, 4)":{"1":"34395742267/185910725"},"('R', -45, 4)":{"1":"-312536252003/1673196525"},"('R', -44, 4)":{"1":"315404588903/1673196525"},"('R', -43, 4)":{"1":"-9227046511387/48522699225"},"('R', -42, 4)":{"1":"9304682830147/48522699225"},"('R', -41, 4)":{"1":"-290774257297357/1504203675975"},"('R', -40, 4)":{"1":"586061125622639/3008407351950"},"('R', -39, 4)":{"1":"-53676090078349/273491577450"},"('R', -38, 4)":{"1":"54062195834749/273491577450"},"('R', -37, 4)":{"1":"-54437269998109/273491577450"},"('R', -36, 4)":{"1":"54801925434709/273491577450"},"('R', -35, 4)":{"1":"-2040798836801833/10119188365650"},"('R', -34, 4)":{"1":"2053580969474233/10119188365650"},"('R', -33, 4)":{"1":"-2066035355155033/10119188365650"},"('R', -32, 4)":{"1":"2078178381193813/10119188365650"},"('R', -31, 4)":{"1":"-85691034670497533/414886722991650"},"('R', -30, 4)":{"1":"12309312989335019/59269531855950"},"('R', -29, 4)":{"1":"-532145396070491417/2548589869805850"},"('R', -28, 4)":{"1":"5884182435213075787/28034488567864350"},"('R', -27, 4)":{"1":"-5914085889685464427/28034488567864350"},"('R', -26, 4)":{"1":"5943339269060627227/28034488567864350"},"('R', -25, 4)":{"1":"-280682601097106968469/1317620962689624450"},"('R', -24, 4)":{"1":"282000222059796592919/1317620962689624450"},"('R', -23, 4)":{"1":"-13881256687139135026631/64563427171791598050"},"('R', -22, 4)":{"1":"13943237577224054960759/64563427171791598050"},"('R', -21, 4)":{"1":"-14004003155738682347159/64563427171791598050"},"('R', -20, 4)":{"1":"14063600165435720745359/64563427171791598050"},"('R', -19, 4)":{"1":"-748469853272339196210427/3421861640104954696650"},"('R', -18, 4)":{"1":"250503836021181200128409/1140620546701651565550"},"('R', -17, 4)":{"1":"-251499286680120823312889/1140620546701651565550"},"('R', -16, 4)":{"1":"252476961434436524654789/1140620546701651565550"},"('R', -15, 4)":{"1":"-253437484000080020709989/1140620546701651565550"},"('R', -14, 4)":{"1":"254381445831833111660789/1140620546701651565550"},"('R', -13, 4)":{"1":"-15063255090319832863132951/67296612255397442367450"},"('R', -12, 4)":{"1":"15117092380124150817026911/67296612255397442367450"},"('R', -11, 4)":{"1":"-925372872575832277072279171/4105093347579243984414450"},"('R', -10, 4)":{"1":"928551009361054917576341971/4105093347579243984414450"},"('R', -9, 4)":{"1":"-310559566510213034489743057/1368364449193081328138150"},"('R', -8, 4)":{"1":"623171679694215690971693339/2736728898386162656276300"},"('R', -7, 4)":{"1":"-625192648726870088010174299/2736728898386162656276300"},"('R', -6, 4)":{"1":"627182997016605479032920699/2736728898386162656276300"},"('R', -5, 4)":{"1":"-42152623787235102902706949233/183360836191872897970512100"},"('R', -4, 4)":{"1":"42282054965723483771862604833/183360836191872897970512100"},"('R', -3, 4)":{"1":"-42409610330030873613929048033/183360836191872897970512100"},"('R', -2, 4)":{"1":"42535343474848157886823113473/183360836191872897970512100"},"('R', -1, 4)":{"1":"-3028810706851429109067025637383/13018619369622975755906359100"},"('R', 0, 4)":{"1":"9112469359293533278712889630349/39055858108868927267719077300"},"('BA', 1, (1, 2), ((0, 1),), -72, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -72, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -72, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -72, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -72, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -72, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -72, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -72, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -72, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -72, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -72, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -71, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -71, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -71, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -71, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -71, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -71, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -71, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -71, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -71, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -71, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -71, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -70, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -70, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -70, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -70, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -70, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -70, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -70, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -70, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -70, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -70, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -70, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -69, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -69, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -69, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -69, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -69, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -69, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -69, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -69, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -69, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -69, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -69, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -68, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -68, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -68, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -68, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -68, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -68, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -68, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -68, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -68, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -68, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -68, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -67, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -67, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -67, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -67, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -67, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -67, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -67, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -67, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -67, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -67, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -67, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -66, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -66, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -66, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -66, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -66, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -66, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -66, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -66, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -66, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -66, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -66, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -65, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -65, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -65, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -65, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -65, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -65, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -65, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -65, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -65, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -65, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -65, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -64, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -64, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -64, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -64, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -64, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -64, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -64, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -64, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -64, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -64, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -64, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -63, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -63, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -63, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -63, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -63, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -63, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -63, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -63, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -63, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -63, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -63, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -62, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -62, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -62, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -62, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -62, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -62, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -62, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -62, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -62, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -62, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -62, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -61, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -61, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -61, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -61, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -61, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -61, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -61, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -61, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -61, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -61, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -61, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -60, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -60, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -60, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -60, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -60, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -60, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -60, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -60, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -60, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -60, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -60, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -59, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -59, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -59, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -59, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -59, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -59, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -59, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -59, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -59, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -59, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -59, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -58, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -58, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -58, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -58, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -58, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -58, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -58, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -58, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -58, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -58, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -58, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -57, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -57, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -57, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -57, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -57, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -57, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -57, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -57, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -57, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -57, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -57, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -56, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -56, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -56, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -56, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -56, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -56, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -56, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -56, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -56, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -56, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -56, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -55, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -55, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -55, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -55, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -55, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -55, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -55, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -55, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -55, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -55, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -55, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -54, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -54, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -54, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -54, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -54, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -54, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -54, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -54, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -54, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -54, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -54, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -53, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -53, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -53, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -53, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -53, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -53, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -53, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -53, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -53, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -53, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -53, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -52, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -52, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -52, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -52, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -52, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -52, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -52, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -52, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -52, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -52, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -52, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -51, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -51, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -51, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -51, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -51, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -51, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -51, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -51, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -51, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -51, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -51, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -50, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -50, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -50, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -50, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -50, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -50, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -50, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -50, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -50, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -50, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -50, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -49, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -49, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -49, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -49, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -49, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -49, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -49, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -49, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -49, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -49, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -49, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -48, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -48, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -48, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -48, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -48, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -48, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -48, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -48, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -48, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -48, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -48, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -47, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -47, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -47, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -47, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -47, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -47, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -47, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -47, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -47, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -47, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -47, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -46, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -46, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -46, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -46, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -46, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -46, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -46, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -46, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -46, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -46, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -46, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -45, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -45, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -45, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -45, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -45, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -45, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -45, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -45, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -45, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -45, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -45, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -44, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -44, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -44, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -44, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -44, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -44, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -44, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -44, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -44, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -44, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -44, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -43, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -43, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -43, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -43, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -43, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -43, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -43, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -43, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -43, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -43, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -43, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -42, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -42, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -42, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -42, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -42, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -42, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -42, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -42, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -42, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -42, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -42, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -41, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -41, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -41, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -41, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -41, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -41, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -41, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -41, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -41, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -41, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -41, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -40, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -40, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -40, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -40, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -40, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -40, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -40, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -40, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -40, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -40, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -40, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -39, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -39, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -39, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -39, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -39, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -39, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -39, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -39, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -39, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -39, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -39, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -38, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -38, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -38, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -38, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -38, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -38, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -38, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -38, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -38, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -38, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -38, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -37, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -37, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -37, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -37, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -37, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -37, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -37, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -37, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -37, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -37, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -37, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -36, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -36, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -36, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -36, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -36, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -36, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -36, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -36, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -36, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -36, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -36, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -35, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -35, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -35, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -35, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -35, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -35, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -35, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -35, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -35, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -35, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -35, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -34, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -34, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -34, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -34, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -34, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -34, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -34, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -34, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -34, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -34, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -34, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -33, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -33, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -33, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -33, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -33, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -33, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -33, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -33, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -33, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -33, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -33, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -32, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -32, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -32, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -32, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -32, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -32, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -32, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -32, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -32, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -32, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -32, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -31, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -31, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -31, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -31, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -31, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -31, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -31, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -31, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -31, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -31, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -31, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -30, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -30, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -30, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -30, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -30, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -30, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -30, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -30, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -30, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -30, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -30, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -29, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -29, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -29, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -29, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -29, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -29, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -29, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -29, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -29, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -29, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -29, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -28, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -28, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -28, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -28, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -28, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -28, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -28, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -28, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -28, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -28, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -28, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -27, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -27, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -27, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -27, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -27, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -27, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -27, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -27, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -27, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -27, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -27, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -26, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -26, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -26, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -26, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -26, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -26, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -26, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -26, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -26, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -26, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -26, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -25, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -25, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -25, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -25, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -25, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -25, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -25, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -25, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -25, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -25, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -25, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -24, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -24, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -24, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -24, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -24, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -24, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -24, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -24, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -24, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -24, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -24, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -23, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -23, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -23, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -23, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -23, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -23, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -23, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -23, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -23, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -23, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -23, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -22, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -22, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -22, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -22, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -22, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -22, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -22, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -22, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -22, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -22, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -22, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -21, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -21, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -21, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -21, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -21, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -21, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -21, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -21, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -21, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -21, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -21, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -20, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -20, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -20, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -20, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -20, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -20, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -20, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -20, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -20, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -20, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -20, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -19, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -19, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -19, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -19, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -19, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -19, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -19, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -19, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -19, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -19, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -19, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -18, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -18, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -18, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -18, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -18, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -18, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -18, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -18, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -18, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -18, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -18, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -17, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -17, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -17, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -17, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -17, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -17, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -17, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -17, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -17, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -17, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -17, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -16, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -16, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -16, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -16, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -16, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -16, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -16, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -16, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -16, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -16, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -16, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -15, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -15, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -15, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -15, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -15, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -15, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -15, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -15, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -15, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -15, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -15, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -14, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -14, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -14, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -14, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -14, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -14, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -14, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -14, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -14, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -14, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -14, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -13, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -13, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -13, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -13, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -13, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -13, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -13, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -13, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -13, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -13, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -13, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -12, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -12, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -12, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -12, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -12, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -12, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -12, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -12, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -12, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -12, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -12, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -11, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -11, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -11, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -11, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -11, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -11, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -11, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -11, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -11, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -11, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -11, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -10, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -10, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -10, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -10, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -10, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -10, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -10, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -10, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -10, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -10, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -10, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -9, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -9, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -9, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -9, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -9, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -9, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -9, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -9, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -9, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -9, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -9, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -8, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -8, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -8, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -8, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -8, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -8, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -8, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -8, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -8, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -8, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -8, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -7, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -7, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -7, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -7, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -7, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -7, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -7, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -7, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -7, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -7, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -7, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -6, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -6, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -6, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -6, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -6, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -6, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -6, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -6, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -6, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -6, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -6, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -5, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -5, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -5, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -5, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -5, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -5, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -5, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -5, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -5, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -5, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -5, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -4, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -4, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -4, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -4, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -4, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -4, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -4, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -4, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -4, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -4, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -4, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -3, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -3, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -3, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -3, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -3, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -3, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -3, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -3, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -3, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -3, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -3, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -2, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -2, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -2, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -2, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -2, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -2, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -2, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -2, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -2, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -2, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -2, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -1, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -1, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -1, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -1, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -1, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -1, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -1, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -1, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -1, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -1, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -1, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), 0, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), 0, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), 0, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), 0, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), 0, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), 0, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), 0, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), 0, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), 0, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), 0, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), 0, 2)":{"1":"-144"},"('BA', 1, (1,), ((0, 1),), -72, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -72, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -71, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -71, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -70, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -70, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -69, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -69, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -68, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -68, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -67, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -67, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -66, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -66, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -65, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -65, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -64, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -64, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -63, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -63, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -62, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -62, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -61, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -61, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -60, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -60, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -59, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -59, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -58, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -58, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -57, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -57, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -56, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -56, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -55, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -55, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -54, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -54, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -53, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -53, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -52, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -52, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -51, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -51, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -50, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -50, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -49, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -49, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -48, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -48, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -47, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -47, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -46, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -46, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -45, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -45, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -44, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -44, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -43, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -43, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -42, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -42, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -41, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -41, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -40, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -40, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -39, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -39, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -38, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -38, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -37, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -37, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -36, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -36, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -35, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -35, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -34, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -34, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -33, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -33, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -32, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -32, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -31, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -31, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -30, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -30, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -29, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -29, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -28, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -28, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -27, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -27, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -26, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -26, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -25, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -25, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -24, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -24, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -23, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -23, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -22, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -22, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -21, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -21, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -20, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -20, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -19, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -19, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -18, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -18, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -17, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -17, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -16, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -16, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -15, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -15, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -14, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -14, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -13, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -13, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -12, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -12, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -11, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -11, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -10, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -10, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -9, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -9, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -8, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -8, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -7, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -7, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -6, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -6, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -5, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -5, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -4, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -4, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -3, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -3, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -2, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -2, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -1, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -1, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), 0, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), 0, 3)":{"1":"-64"},"('BA', 1, (1, -2), ((0, 1),), -72, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -72, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -71, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -71, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -70, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -70, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -69, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -69, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -68, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -68, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -67, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -67, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -66, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -66, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -65, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -65, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -64, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -64, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -63, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -63, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -62, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -62, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -61, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -61, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -60, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -60, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -59, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -59, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -58, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -58, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -57, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -57, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -56, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -56, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -55, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -55, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -54, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -54, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -53, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -53, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -52, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -52, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -51, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -51, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -50, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -50, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -49, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -49, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -48, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -48, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -47, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -47, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -46, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -46, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -45, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -45, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -44, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -44, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -43, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -43, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -42, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -42, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -41, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -41, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -40, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -40, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -39, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -39, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -38, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -38, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -37, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -37, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -36, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -36, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -35, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -35, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -34, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -34, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -33, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -33, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -32, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -32, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -31, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -31, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -30, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -30, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -29, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -29, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -28, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -28, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -27, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -27, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -26, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -26, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -25, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -25, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -24, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -24, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -23, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -23, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -22, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -22, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -21, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -21, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -20, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -20, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -19, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -19, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -18, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -18, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -17, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -17, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -16, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -16, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -15, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -15, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -14, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -14, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -13, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -13, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -12, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -12, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -11, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -11, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -10, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -10, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -9, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -9, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -8, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -8, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -7, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -7, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -6, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -6, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -5, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -5, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -4, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -4, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -3, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -3, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -2, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -2, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -1, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -1, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), 0, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), 0, 1)":{"1":"-96"},"('BA', 1, (), ((0, 1),), -72, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -71, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -70, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -69, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -68, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -67, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -66, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -65, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -64, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -63, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -62, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -61, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -60, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -59, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -58, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -57, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -56, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -55, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -54, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -53, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -52, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -51, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -50, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -49, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -48, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -47, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -46, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -45, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -44, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -43, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -42, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -41, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -40, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -39, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -38, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -37, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -36, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -35, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -34, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -33, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -32, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -31, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -30, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -29, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -28, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -27, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -26, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -25, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -24, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -23, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -22, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -21, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -20, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -19, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -18, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -17, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -16, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -15, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -14, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -13, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -12, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -11, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -10, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -9, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -8, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -7, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -6, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -5, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -4, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -3, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -2, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -1, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), 0, 4)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -72, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -72, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -71, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -71, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -70, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -70, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -69, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -69, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -68, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -68, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -67, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -67, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -66, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -66, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -65, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -65, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -64, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -64, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -63, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -63, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -62, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -62, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -61, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -61, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -60, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -60, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -59, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -59, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -58, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -58, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -57, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -57, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -56, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -56, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -55, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -55, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -54, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -54, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -53, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -53, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -52, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -52, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -51, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -51, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -50, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -50, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -49, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -49, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -48, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -48, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -47, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -47, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -46, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -46, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -45, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -45, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -44, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -44, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -43, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -43, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -42, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -42, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -41, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -41, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -40, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -40, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -39, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -39, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -38, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -38, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -37, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -37, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -36, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -36, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -35, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -35, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -34, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -34, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -33, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -33, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -32, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -32, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -31, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -31, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -30, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -30, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -29, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -29, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -28, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -28, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -27, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -27, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -26, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -26, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -25, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -25, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -24, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -24, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -23, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -23, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -22, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -22, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -21, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -21, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -20, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -20, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -19, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -19, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -18, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -18, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -17, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -17, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -16, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -16, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -15, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -15, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -14, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -14, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -13, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -13, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -12, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -12, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -11, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -11, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -10, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -10, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -9, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -9, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -8, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -8, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -7, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -7, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -6, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -6, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -5, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -5, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -4, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -4, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -3, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -3, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -2, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -2, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -1, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -1, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), 0, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), 0, 2)":{"1":"-48"},"('BA', 1, (-2, 1), ((0, 1),), -72, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -72, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -71, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -71, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -70, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -70, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -69, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -69, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -68, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -68, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -67, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -67, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -66, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -66, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -65, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -65, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -64, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -64, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -63, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -63, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -62, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -62, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -61, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -61, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -60, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -60, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -59, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -59, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -58, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -58, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -57, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -57, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -56, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -56, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -55, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -55, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -54, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -54, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -53, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -53, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -52, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -52, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -51, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -51, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -50, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -50, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -49, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -49, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -48, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -48, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -47, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -47, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -46, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -46, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -45, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -45, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -44, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -44, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -43, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -43, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -42, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -42, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -41, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -41, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -40, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -40, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -39, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -39, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -38, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -38, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -37, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -37, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -36, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -36, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -35, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -35, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -34, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -34, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -33, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -33, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -32, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -32, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -31, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -31, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -30, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -30, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -29, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -29, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -28, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -28, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -27, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -27, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -26, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -26, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -25, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -25, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -24, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -24, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -23, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -23, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -22, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -22, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -21, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -21, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -20, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -20, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -19, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -19, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -18, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -18, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -17, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -17, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -16, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -16, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -15, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -15, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -14, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -14, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -13, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -13, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -12, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -12, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -11, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -11, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -10, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -10, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -9, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -9, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -8, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -8, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -7, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -7, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -6, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -6, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -5, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -5, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -4, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -4, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -3, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -3, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -2, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -2, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -1, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -1, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), 0, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), 0, 1)":{"1":"-64"},"('BA', 0, (), (), 1, 5)":{"1":"32"},"('R', 1, 5)":{"1":"32"},"('BA', 0, (), ((0, 4),), -72, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -72, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -71, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -71, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -70, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -70, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -69, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -69, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -68, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -68, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -67, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -67, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -66, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -66, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -65, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -65, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -64, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -64, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -63, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -63, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -62, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -62, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -61, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -61, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -60, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -60, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -59, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -59, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -58, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -58, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -57, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -57, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -56, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -56, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -55, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -55, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -54, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -54, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -53, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -53, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -52, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -52, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -51, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -51, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -50, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -50, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -49, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -49, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -48, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -48, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -47, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -47, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -46, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -46, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -45, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -45, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -44, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -44, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -43, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -43, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -42, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -42, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -41, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -41, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -40, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -40, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -39, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -39, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -38, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -38, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -37, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -37, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -36, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -36, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -35, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -35, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -34, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -34, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -33, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -33, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -32, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -32, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -31, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -31, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -30, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -30, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -29, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -29, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -28, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -28, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -27, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -27, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -26, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -26, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -25, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -25, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -24, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -24, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -23, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -23, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -22, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -22, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -21, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -21, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -20, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -20, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -19, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -19, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -18, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -18, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -17, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -17, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -16, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -16, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -15, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -15, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -14, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -14, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -13, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -13, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -12, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -12, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -11, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -11, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -10, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -10, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -9, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -9, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -8, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -8, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -7, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -7, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -6, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -6, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -5, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -5, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -4, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -4, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -3, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -3, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -2, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -2, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -1, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -1, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), 0, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), 0, 3)":{"1":"-32"},"('BA', 1, (), ((0, 1),), -72, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -71, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -70, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -69, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -68, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -67, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -66, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -65, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -64, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -63, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -62, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -61, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -60, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -59, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -58, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -57, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -56, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -55, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -54, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -53, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -52, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -51, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -50, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -49, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -48, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -47, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -46, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -45, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -44, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -43, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -42, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -41, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -40, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -39, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -38, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -37, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -36, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -35, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -34, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -33, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -32, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -31, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -30, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -29, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -28, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -27, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -26, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -25, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -24, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -23, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -22, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -21, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -20, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -19, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -18, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -17, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -16, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -15, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -14, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -13, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -12, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -11, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -10, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -9, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -8, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -7, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -6, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -5, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -4, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -3, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -2, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -1, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), 0, 1)":{"z3":"-32"}}

==> anc/tables/json/atoms_m75.json <==
{"('R', -73, 1)":{"1":"-1945385276601922707246478812492530625461895097354754882826639850179470789278183/57670388281986200902645041365374028213631576033619101649223324065867752000000","z3":"-32"},"('R', -72, 1)":{"1":"-691546277431408939118441868809759176080704074236172614335140453838669352865219337/7035787370402316510122695046575631442063052276101530401205245536035865744000000","pi2":"8/3","z3":"48"},"('R', -71, 1)":{"1":"884364546056543459962775804276904359911563260052212777067325515382382910048614537/4221472422241389906073617027945378865237831365660918240723147321621519446400000","pi2":"-8/3","z3":"-176/3"},"('R', -70, 1)":{"1":"-31624665669188949338423321971088096608576074304884841367676265718776407021312079/113786318658797571592280782424403742998324295570375154736472973628612384000000","pi2":"10/3","z3":"200/3"},"('R', -69, 1)":{"1":"68387318419151487000947673993877378809666732428225436772106272829210536175083418089/211073621112069495303680851397268943261891568283045912036157366081075972320000000","pi2":"-10/3","z3":"-1096/15"},"('R', -68, 1)":{"1":"-226822717589148002110302600463225488588519554737778973992681009724424486004406511/641561158395348010041583134946106210522466772896796085216283787480474080000000","pi2":"98/27","z3":"392/5"},"('R', -67, 1)":{"1":"1726557276275834444452646761669694961439371333739051411130843134941818005955623037/4631709554183343157134062569846026968129282062637371110511290164788500960000000","pi2":"-98/27","z3":"-2904/35"},"('R', -66, 1)":{"1":"-21833334434681717727967121208196862819195402812020426774834609593156858995773009073/56827513376326402581760229222341638570509268383896976317426983175674300240000000","pi2":"205/54","z3":"3044/35"},"('R', -65, 1)":{"1":"14177977836569964179242308510417766815882270557403876493003258970199744210316862417/36332344617651306568666376060185637774587892901180034039010694161496683760000000","pi2":"-205/54","z3":"-28516/315"},"('R', -64, 1)":{"1":"-2468190840818588496855557407323558146943932688548117149094586068575817891753213003/6296230175217982104229116305884442909800742803897676353351285067759368492500000","pi2":"5269/1350","z3":"29524/315"},"('R', -63, 1)":{"1":"828111357413562857381557143813139910035677259249266462767643451395655226957862686749/2119913325082089278919577246642135908412910968407982855667493546292545635040000000","pi2":"-5269/1350","z3":"-334844/3465"},"('R', -62, 1)":{"1":"-124040878548360119621209984330380713504660977194893074308394877057076112226671814971/320776358400579298783883399162954775615111528114365826844423365557424668460000000","pi2":"5369/1350","z3":"344084/3465"},"('R', -61, 1)":{"1":"7097990597697502988790660795908210962400261472328896332689300606905767377829551051199/18642767182339549835204517551352901076925305280999613936605310892396210143440000000","pi2":"-5369/1350","z3":"-4583972/45045"},"('R', -60, 1)":{"1":"-19753637598950661879524803563126337266557326238867568953982294863850450496592916733/52944711343095948412709121011192669279607449010523460895805259801325688680000000","pi2":"266681/66150","z3":"4686932/45045"},"('R', -59, 1)":{"1":"46155963174054992532092115214420560643949446300510097118648805459688453824063135507069/126770816839908938879390719349199727323092075910797374768916114068294228975392000000","pi2":"-266681/66150","z3":"-4783028/45045"},"('R', -58, 1)":{"1":"-358908682079908300843732842144357848902092687516815032636175237785755837507252235988561/1014166534719271511035125754793597818584736607286378998151328912546353831803136000000","pi2":"1077749/264600","z3":"4873118/45045"},"('R', -57, 1)":{"1":"5908426613066635833864889715837311036020831288538885596496860913356049719704134814296993/17240831090227615687597137831491162915940522323868442968572591513288015140653312000000","pi2":"-1077749/264600","z3":"-84284446/765765"},"('R', -56, 1)":{"1":"-5700069555807999667342539486149393100629955516165463314902319873535734478059473840258129/17240831090227615687597137831491162915940522323868442968572591513288015140653312000000","pi2":"9778141/2381400","z3":"28548602/255255"},"('R', -55, 1)":{"1":"104087553843152896333069683422278540411866944889103361985745987838940933302329983886033703/327575790714324698064345618798332095402869924153500416402879238752472287672412928000000","pi2":"-9778141/2381400","z3":"-550591598/4849845"},"('R', -54, 1)":{"1":"-7435859733122365325332231164260837633247803072613665261234863402798795064193047074926169/24445954530919753586891464089427768313647009265186598239020838712871066244209920000000","pi2":"1968329/476280","z3":"111670270/969969"},"('R', -53, 1)":{"1":"474910138747778266511472612442144427103387427494445583275741018164558742112700348424093963/1637878953571623490321728093991660477014349620767502082014396193762361438362064640000000","pi2":"-1968329/476280","z3":"-37716106/323323"},"('R', -52, 1)":{"1":"-19592220138889803091806807468821158666030778672728160293140089050731007710423147696807341/71212128416157543057466438869202629435406505250760960087582443207059192972263680000000","pi2":"239437889/57629880","z3":"38186394/323323"},"('R', -51, 1)":{"1":"9784108662324464187309738101199393216162464023743682019599866940489914115736424715684681829/37671215932147340277399746161808190971330041277652547886331112456534313082327486720000000","pi2":"-239437889/57629880","z3":"-888633398/7436429"},"('R', -50, 1)":{"1":"-9183014847225202478121732608536812072225134683751626478233888329102992102833635549606319049/37671215932147340277399746161808190971330041277652547886331112456534313082327486720000000","pi2":"240505109/57629880","z3":"2695645910/22309287"},"('R', -49, 1)":{"1":"1712315679214181016246934197852872873049269412619195592996243136895092978452248299030530821/7534243186429468055479949232361638194266008255530509577266222491306862616465497344000000","pi2":"-240505109/57629880","z3":"-68105044934/557732175"},"('R', -48, 1)":{"1":"-1583953123349984053711611721612595118380135527090792494289201738264887626042051640920471941/7534243186429468055479949232361638194266008255530509577266222491306862616465497344000000","pi2":"40799043101/9739449720","z3":"68791484534/557732175"},"('R', -47, 1)":{"1":"1088617643843143786462876724169234719804304319574827407353200225534723340117129265938017963/5650682389822101041609961924271228645699506191647882182949666868480146962349123008000000","pi2":"-40799043101/9739449720","z3":"-625072504006/5019589575"},"('R', -46, 1)":{"1":"-20980750541556853955688582116453175625493902536482548688526831807984427622883331372064219/120227284889831937055531104771728269057436301949954940062758869542130786432960064000000","pi2":"40931552621/9739449720","z3":"630809177806/5019589575"},"('R', -45, 1)":{"1":"25527785671657136697833335818014499430680496851333577182800893240511311240173404129667649949/163869789304840930206688895803865630725285679557788583305540339185924261908124567232000000","pi2":"-40931552621/9739449720","z3":"-18454093022774/145568097675"},"('R', -44, 1)":{"1":"-22356677860095353209021214690457976665954268696678756509046672386533307810994758484294268009/163869789304840930206688895803865630725285679557788583305540339185924261908124567232000000","pi2":"205234915681/48697248600","z3":"18609365660294/145568097675"},"('R', -43, 1)":{"1":"591336316064957977728472392729555261294949893403976476805065269250030155809373512645839534997/5079963468450068836407355769919834552483856066291446082471750514763652119151861584192000000","pi2":"-205234915681/48697248600","z3":"-581548514594714/4512611027925"},"('R', -42, 1)":{"1":"-7773364182222076223133212805933885124051666990794356465074942837601366172390458874975764153087/81279415495201101382517692318717352839741697060663137319548008236218433906429785347072000000","pi2":"822968714749/194788994400","z3":"586061125622639/4512611027925"},"('R', -41, 1)":{"1":"6017013741790725108351094539492531101187919414390916813868514444668486382915522319621509475903/81279415495201101382517692318717352839741697060663137319548008236218433906429785347072000000","pi2":"-822968714749/194788994400","z3":"-53676090078349/410237366175"},"('R', -40, 1)":{"1":"-88951846313559671610560426724224254219514616324434063035888029165683006341160374280145020689/1729349265855342582606759411036539422122163767248151857862723579494009232051697560576000000","pi2":"238357395880861/56294019381600","z3":"54062195834749/410237366175"},"('R', -39, 1)":{"1":"1604923552765778407562278123543408174981762204547649317010795124168839411588654148242439206397/58056725353715072416084065941940966314101212186187955228248577311584595647449846676480000000","pi2":"-238357395880861/56294019381600","z3":"-54437269998109/410237366175"},"('R', -38, 1)":{"1":"-131983001992489783419893346798120396912593784172970779913324190250582554447964350288799425997/58056725353715072416084065941940966314101212186187955228248577311584595647449846676480000000","pi2":"238820721143261/56294019381600","z3":"54801925434709/410237366175"},"('R', -37, 1)":{"1":"-9973246147537269633549755886469108841323438979429726471063981959646760978472693/391372550204348035588633901617834238365460133783769305491487381380244480000000","pi2":"-238820721143261/56294019381600","z3":"-2040798836801833/15178782548475"},"('R', -36, 1)":{"1":"3400237685664272492778705806653044237935770308468707779537854910198949666643333201387085227443/58056725353715072416084065941940966314101212186187955228248577311584595647449846676480000000","pi2":"86364397717734821/20322140996757600","z3":"2053580969474233/15178782548475"},"('R', -35, 1)":{"1":"-4274252043745182887481172021574530133611516932358026286672307212561959421024280093778389754563/58056725353715072416084065941940966314101212186187955228248577311584595647449846676480000000","pi2":"-86364397717734821/20322140996757600","z3":"-2066035355155033/15178782548475"},"('R', -34, 1)":{"1":"723741493387131084678898484249649368889453777225070851938817892836608394066440313695977377643/8646746329276712913033797055182697110610818836240759289313617897470046160258487802880000000","pi2":"17299975731542641/4064428199351520","z3":"2078178381193813/15178782548475"},"('R', -33, 1)":{"1":"-1521549492416067815400747549978966140201366234906048714069561680491679404915307256954277446246221/16662280176516225783416126925337057332147047897435943150507341688424778950818105996149760000000","pi2":"-17299975731542641/4064428199351520","z3":"-85691034670497533/622330084487475"},"('R', -32, 1)":{"1":"1623198062204676493105922738269840620914948043152632791489384198804731437941072721511263768343821/16662280176516225783416126925337057332147047897435943150507341688424778950818105996149760000000","pi2":"353562301485889/82947514272480","z3":"12309312989335019/88904297783925"},"('R', -31, 1)":{"1":"-4588851651485140632927793317531056545124091174293209325497621730894739801844147607423217617371093/44779877974387356792930841111843341580145191224359097216988480787641593430323659864652480000000","pi2":"-353562301485889/82947514272480","z3":"-532145396070491417/3822884804708775"},"('R', -30, 1)":{"1":"154230577138658623777026561476625170175056463139944865534414188377884468859540325298419357054403/1444512192722172799771962616511075534843393265301906361838338089923922368720118060150080000000","pi2":"354019312583809/82947514272480","z3":"5884182435213075787/42051732851796525"},"('R', -29, 1)":{"1":"-159589054579459674142674535127828667291657167970154851412989475882661110340728601831716703114467/1444512192722172799771962616511075534843393265301906361838338089923922368720118060150080000000","pi2":"-354019312583809/82947514272480","z3":"-5914085889685464427/42051732851796525"},"('R', -28, 1)":{"1":"120531503467488553488023607007719291999670507312677346009817921009253055831476622778401991809/1059803516303868525144506688562784691741301001688852796653219435013882882406542964160000000","pi2":"187497409728228241/43879235050141920","z3":"5943339269060627227/42051732851796525"},"('R', -27, 1)":{"1":"-6348875771002048164100646774526531195379079392813502930396937306819010071769140811275747845107/54444324825935943535911983140353288001314742156527344832720040277806215982233800182080000000","pi2":"-187497409728228241/43879235050141920","z3":"-280682601097106968469/1976431444034436675"},"('R', -26, 1)":{"1":"372068931767224053507610048553166450148611851974283230584921025832640121272009224562618603094943/3121474623353660762725620366713588512075378550307567770409282309260889716314737877105920000000","pi2":"187700554334941861/43879235050141920","z3":"282000222059796592919/1976431444034436675"},"('R', -25, 1)":{"1":"-2655619090031396877300238467217590220774252567091021247324186725745303513640626524205913298985161/21850322363475625339079342566995119584527649852152974392864976164826228014203165139741440000000","pi2":"-187700554334941861/43879235050141920","z3":"-13881256687139135026631/96845140757687397075"},"('R', -24, 1)":{"1":"13512047587946079841930849642442693787883244325076834255241633418138803385301495016220731234621293/109251611817378126695396712834975597922638249260764871964324880824131140071015825698707200000000","pi2":"23485971550561141649/5484904381267740000","z3":"13943237577224054960759/96845140757687397075"},"('R', -23, 1)":{"1":"-292088727040618847695773826744153586748627545681843599534204960275584186254658502542583265640819/2324502379093151631816951336914374423885920197037550467326061294130449788745017568057600000000","pi2":"-23485971550561141649/5484904381267740000","z3":"-14004003155738682347159/96845140757687397075"},"('R', -22, 1)":{"1":"13929944489496007126748186487058666984741636437944241151598118771231779809641625907257011564701293/109251611817378126695396712834975597922638249260764871964324880824131140071015825698707200000000","pi2":"23507608254234781649/5484904381267740000","z3":"14063600165435720745359/96845140757687397075"},"('R', -21, 1)":{"1":"-748368185145248169931816317371192082381235824166816967838609226263638477779124243539435467080045729/5790335426321040714856025780253706689899827210820538214109218683678950423763838762031481600000000","pi2":"-23507608254234781649/5484904381267740000","z3":"-748469853272339196210427/5132792460157432044975"},"('R', -20, 1)":{"1":"33939309192218604522534521603855542741151973112671415924902558259864290695826712465897084310982161/259268750432285405142807124488971941338798233320322606601905314194579869720768899792454400000000","pi2":"211749047271858474841/49364139431409660000","z3":"250503836021181200128409/1710930820052477348325"},"('R', -19, 1)":{"1":"-2301681399519516975911363014930941854853073397945881073745206439949868106770550773080897670912526947/17371006278963122144568077340761120069699481632461614642327656051036851271291516286094444800000000","pi2":"-211749047271858474841/49364139431409660000","z3":"-251499286680120823312889/1710930820052477348325"},"('R', -18, 1)":{"1":"2328695272976377404546046798370877384215105689104209763006162589698736482420594411496852479044325347/17371006278963122144568077340761120069699481632461614642327656051036851271291516286094444800000000","pi2":"10383930672892966877209/2418842832139073340000","z3":"252476961434436524654789/1710930820052477348325"},"('R', -17, 1)":{"1":"-2355229187096119092830882771859497868513430251367509039843165454585130004621535149392379685229723747/17371006278963122144568077340761120069699481632461614642327656051036851271291516286094444800000000","pi2":"-10383930672892966877209/2418842832139073340000","z3":"-253437484000080020709989/1710930820052477348325"},"('R', -16, 1)":{"1":"69065804786719693340807298535706052539120210463481239982646217719183559506481619878346959461670773863/503759182089930542192474242882072482021284967341386824627502025480068686867453972296738899200000000","pi2":"8739335943455356005972769/2034246821828960678940000","z3":"254381445831833111660789/1710930820052477348325"},"('R', -15, 1)":{"1":"-514994758426058545836384828226715811130835952328475280588656452686029873689765060768687361687257039999/3715223967913237748669497541255284554906976634142727831627827437915506565647473045688449381600000000","pi2":"-8739335943455356005972769/2034246821828960678940000","z3":"-15063255090319832863132951/100944918383096163551175"},"('R', -14, 1)":{"1":"7132612321081559770954035909894983979693702512877139701092059389625256507026967525368904016397966123/50893479012510106146157500565140884313794200467708600433257910108431596789691411584773279200000000","pi2":"8745363341445960333910369/2034246821828960678940000","z3":"15117092380124150817026911/100944918383096163551175"},"('R', -13, 1)":{"1":"-4587481755131927865882649339105586457186243963675337925381297175752649199014136676707019341207224311617/32375523148958214666977050002367479692760796383243771104185353387549414357785122255285058896800000000","pi2":"-8745363341445960333910369/2034246821828960678940000","z3":"-925372872575832277072279171/6157640021368865976621675"},"('R', -12, 1)":{"1":"1580137505148443138229775016634488648666121849171693514020898045145287426731530618430094291054890139597/11029024369425325875563610440366943631599831734951174771755450055099251044959766922130075008800000000","pi2":"8409718829321111776031704609/1954911195777631212461340000","z3":"928551009361054917576341971/6157640021368865976621675"},"('R', -11, 1)":{"1":"-78287144121147290874859104108391754081036703296057784475440055410308245442682100049838987449518349671153/540422194101840967902616911577980237948391755012607563816017052699863301203028579184373675431200000000","pi2":"-8409718829321111776031704609/1954911195777631212461340000","z3":"-310559566510213034489743057/2052546673789621992207225"},"('R', -10, 1)":{"1":"5065886296160218997261764146588187168784264822923318898890301079156188711010102794802299536510847630777017/34587020422517821945767482340990735228697072320806884084225091372791251276993829067799915227596800000000","pi2":"33659238975573797429256624061/7819644783110524849845360000","z3":"623171679694215690971693339/4105093347579243984414450"},"('R', -9, 1)":{"1":"-66564626850982261764192276811380624449088303853220883841802171522041673303684392793181517250830074095803381/449631265492731685294977270432879557973061940170489493094926187846286266600919777881398897958758400000000","pi2":"-33659238975573797429256624061/7819644783110524849845360000","z3":"-625192648726870088010174299/4105093347579243984414450"},"('R', -8, 1)":{"1":"67238886910364798438099560846082417761014340203887179469740907134249674139164236634516897662803090006568581/449631265492731685294977270432879557973061940170489493094926187846286266600919777881398897958758400000000","pi2":"33678387172165436302473264061/7819644783110524849845360000","z3":"209060999005535159677640233/1368364449193081328138150"},"('R', -7, 1)":{"1":"-4543702520505358401601861625296689096993928496356758080999167873195294369042489817867681791572600036991865827/30125294788013022914763477119002930384195149991422796037360054585701179862261625118053726163236812800000000","pi2":"-33678387172165436302473264061/7819644783110524849845360000","z3":"-14050874595745034300902316411/91680418095936448985256050"},"('R', -6, 1)":{"1":"4570372444857100102584952127411636793982381729435022100197541175586885735339859045161934346753393499139151627/30125294788013022914763477119002930384195149991422796037360054585701179862261625118053726163236812800000000","pi2":"33696425568435587455529424061/7819644783110524849845360000","z3":"14094018321907827923954201611/91680418095936448985256050"},"('R', -5, 1)":{"1":"-4570704576725231541836858184297214795465282962968416835497790038005557696461568898487227361038162178439372827/30125294788013022914763477119002930384195149991422796037360054585701179862261625118053726163236812800000000","pi2":"-33696425568435587455529424061/7819644783110524849845360000","z3":"-42409610330030873613929048033/275041254287809346955768150"},"('R', -4, 1)":{"1":"2237411613298534568818640191273480509183736056849018615674804117462914671476874745401386267124883718751407/14906132997532421036498504264721885395445398313420482947728874114646798546393678930259142089676800000000","pi2":"33713447924426032135474665661/7819644783110524849845360000","z3":"42535343474848157886823113473/275041254287809346955768150"},"('R', -3, 1)":{"1":"-309774853957830512540657056851448738029384481839615769832717748465703551545003349394851954873158538917489683637/2138895929948924626948206875449208057277855649391018518652563875584783770220575383381814557589813708800000000","pi2":"-33713447924426032135474665661/7819644783110524849845360000","z3":"-3028810706851429109067025637383/19527929054434463633859538650"},"('R', -2, 1)":{"1":"281723038120358380555736255736244831501763733784944164426614821183258315161988589083589842812923821625304815337/2138895929948924626948206875449208057277855649391018518652563875584783770220575383381814557589813708800000000","pi2":"33729537728506506466441425661/7819644783110524849845360000","z3":"9112469359293533278712889630349/58583787163303390901578615950"},"('R', -1, 1)":{"1":"-15079881802010764984498976765021770623203585737359275326655421741495475072819514104905257281518958043928913002401/156139402886271497767219101907792188181283462405544351861637162917689215226102002986872462704056400742400000000","pi2":"-33729537728506506466441425661/7819644783110524849845360000","z3":"-667084944417653637854891458725877/4276616462921147535815238964350"},"('R', 0, 1)":{"1":"-68640519010589352504665917785523015846068994783674546084603698661040353758362359019067805822406174634083558223563/5777157906792045417387106770588310962707488109005141018880575027954500963365774110514281120050086827468800000000","pi2":"46196589536413702085491232689909/10705093708078308519438297840000","z3":"668934292077295215167676426926677/4276616462921147535815238964350"},"('R', -73, 2)":{"1":"-595647034445592016486320491076908265145321364621/1123754194895201087218125783288257688221160000","pi2":"-16/3"},"('R', -72, 2)":{"1":"19325728552052096060167917764931661118288861202281/45699337259071510880203781853722479320993840000","pi2":"8"},"('R', -71, 2)":{"1":"-9392832952199895005368269085963629628916083995881/37390366848331236174712185153045664898994960000","pi2":"-88/9"},"('R', -70, 2)":{"1":"2960115350059274379256038837112748007913453800881/32903522826531487833746722934680185111115564800","pi2":"100/9"},"('R', -69, 2)":{"1":"5384137800170717825751739997634392418061277448581/95649775658521766958566055042674956718359200000","pi2":"-548/45"},"('R', -68, 2)":{"1":"-254231899422190370416020934442825768313185184924991/1370980117772145326406113455611674379629815200000","pi2":"196/15"},"('R', -67, 2)":{"1":"29136412037522943909720437703401698305250538270383/96937988125303204897401961507896168256653600000","pi2":"-484/35"},"('R', -66, 2)":{"1":"-2583725228830541818230402565486473453453153190243/6412870580958915659767988098417454498769600000","pi2":"1522/105"},"('R', -65, 2)":{"1":"85452969345870671084516266669864600902329600831623411/172743494839290311127170295407070971833356715200000","pi2":"-14258/945"},"('R', -64, 2)":{"1":"-99677623449241096524147092722995451908079612037288599/172743494839290311127170295407070971833356715200000","pi2":"14762/945"},"('R', -63, 2)":{"1":"53815784490577233622788546975319151791817772768598603/82616454053573627060820576064251334355083646400000","pi2":"-167422/10395"},"('R', -62, 2)":{"1":"-1365423112165053035013638407527139285709506845887160959/1900178443232193422398873249477780690166923867200000","pi2":"172042/10395"},"('R', -61, 2)":{"1":"664016250138170064981538953495783097151894280762085243/851804129724776361765012146317625826626552078400000","pi2":"-2291986/135135"},"('R', -60, 2)":{"1":"-2946101751469738881873438555317925088300931228254398701/3528902823145502070169336034744449853167144324800000","pi2":"2343466/135135"},"('R', -59, 2)":{"1":"107711965501212446569260818338432818468356643721663471/121686304246396623109287449473946546660936011200000","pi2":"-2391514/135135"},"('R', -58, 2)":{"1":"-6569954053444948215540129386551745361413078479664178133/7057805646291004140338672069488899706334288649600000","pi2":"2436559/135135"},"('R', -57, 2)":{"1":"116679028549498502427298801699567255388813664913457290301/119982695986947070385757425181311295007682907043200000","pi2":"-42142223/2297295"},"('R', -56, 2)":{"1":"-111919110101988823085950787848826107406250695532643567/110787346248335245046867428606935637126207670400000","pi2":"14274301/765765"},"('R', -55, 2)":{"1":"5555753139067079967709529945672570334821447569989647835541/5319232855421320120435245849704800745340608878915200000","pi2":"-275295799/14549535"},"('R', -54, 2)":{"1":"-45763609143417480186294465178685206846814176352935071941/42553862843370560963481966797638405962724871031321600","pi2":"55835135/2909907"},"('R', -53, 2)":{"1":"1173796336011046061193725888937562186569277846194833159381/1063846571084264024087049169940960149068121775783040000","pi2":"-18858053/969969"},"('R', -52, 2)":{"1":"-1200436421315730166548971614190709334813311332792219889389/1063846571084264024087049169940960149068121775783040000","pi2":"6364399/323323"},"('R', -51, 2)":{"1":"28156703281671305477469503907869139518575655500724062466623/24468471134938072554002130908642083428566800843009920000","pi2":"-444316699/22309287"},"('R', -50, 2)":{"1":"-127289370351152466115745828445934372848972533725450771981/108748760599724766906676137371742593015852448191155200","pi2":"1347822955/66927861"},"('R', -49, 2)":{"1":"80731955801729176361367409008662012384879304676481675617781/67967975374827979316672585857339120634907780119472000000","pi2":"-34052522467/1673196525"},"('R', -48, 2)":{"1":"-27248918116188103165654022798435329543377033349675749546127/22655991791609326438890861952446373544969260039824000000","pi2":"34395742267/1673196525"},"('R', -47, 2)":{"1":"3345565230304966429799369320917314541331408601525636595836893/2752703002680533162325239727222234385713765094838616000000","pi2":"-312536252003/15058768725"},"('R', -46, 2)":{"1":"-3374242942566212931870941982014813955802557630147437814181243/2752703002680533162325239727222234385713765094838616000000","pi2":"315404588903/15058768725"},"('R', -45, 2)":{"1":"98511051673011941743848804657976857110847550032204560609625347/79828387077735461707431952089444797185699187750319864000000","pi2":"-9227046511387/436704293025"},"('R', -44, 2)":{"1":"-98996836879553631939176283084508167755419182205542644716943687/79828387077735461707431952089444797185699187750319864000000","pi2":"9304682830147/436704293025"},"('R', -43, 2)":{"1":"3078671005070550848414851569934740042923285682662910183485705747/2474679999409799312930390514772788712756674820259915784000000","pi2":"-290774257297357/13537833083775"},"('R', -42, 2)":{"1":"-1541551270014784313177511671742000650425970513516726971101157111/1237339999704899656465195257386394356378337410129957892000000","pi2":"586061125622639/27075666167550"},"('R', -41, 2)":{"1":"35838680363163060034903951135212948288677689672119477032822827/28775348830346503638725471102009171078565986282092044000000","pi2":"-53676090078349/2461424197050"},"('R', -40, 2)":{"1":"-1537775557684262600559243762131621619953036747082805956201201211/1237339999704899656465195257386394356378337410129957892000000","pi2":"54062195834749/2461424197050"},"('R', -39, 2)":{"1":"3063090503204678326519373582856669977380369659781412973154414517/2474679999409799312930390514772788712756674820259915784000000","pi2":"-54437269998109/2461424197050"},"('R', -38, 2)":{"1":"-3044205785541740857454516378300890552929894716587588539005616467/2474679999409799312930390514772788712756674820259915784000000","pi2":"54801925434709/2461424197050"},"('R', -37, 2)":{"1":"111662295146314232690173137324015244000327901082467614929705361979/91563159978162574578424449046593182371996968349616884008000000","pi2":"-2040798836801833/91072695290850"},"('R', -36, 2)":{"1":"-110314143979588853998684305568486183185751290330010028615519489279/91563159978162574578424449046593182371996968349616884008000000","pi2":"2053580969474233/91072695290850"},"('R', -35, 2)":{"1":"110005866427419808021636299309558730069236440247385491725872037129/91563159978162574578424449046593182371996968349616884008000000","pi2":"-2066035355155033/91072695290850"},"('R', -34, 2)":{"1":"-1280468261729363285950291906592298301324272009334224580345527649/1064687906722820634632842430774339329906941492437405628000000","pi2":"2078178381193813/91072695290850"},"('R', -33, 2)":{"1":"92842738489567596693926238090272545901483828052807470087689434821617/76958835961645643933165749423661569783663451897852991008724000000","pi2":"-85691034670497533/3733980506924850"},"('R', -32, 2)":{"1":"-93239985482063323785191989255963371354480767187150521661590711484967/76958835961645643933165749423661569783663451897852991008724000000","pi2":"12309312989335019/533425786703550"},"('R', -31, 2)":{"1":"346508653814531324561176680514544128676152891039421153596871799671857541/284593775386165591264846941368700485059987445118260360750261352000000","pi2":"-532145396070491417/22937308828252650"},"('R', -30, 2)":{"1":"-348340717019338099975886817136712418449245679132116726790109174864168191/284593775386165591264846941368700485059987445118260360750261352000000","pi2":"5884182435213075787/252310397110779150"},"('R', -29, 2)":{"1":"350218891392843145963049073351866878643502794363356073073015503074595771/284593775386165591264846941368700485059987445118260360750261352000000","pi2":"-5914085889685464427/252310397110779150"},"('R', -28, 2)":{"1":"-352082363988417303920513617400954306132414363535989739686069175611980871/284593775386165591264846941368700485059987445118260360750261352000000","pi2":"5943339269060627227/252310397110779150"},"('R', -27, 2)":{"1":"15953677464236496404919689400922202648034586614628265863914229592531126561/12829952037306934512327487622111415744847189107474227283618925032000000","pi2":"-280682601097106968469/11858588664206620050"},"('R', -26, 2)":{"1":"-224424293902258153027091118437465080565419971853727090768878974277232384779/179619328522297083172584826709559820427860647504639181970664950448000000","pi2":"282000222059796592919/11858588664206620050"},"('R', -25, 2)":{"1":"77316076733338662219137972774030315580722868611195402922397477012186491816997/61609429683147899528196595561379018406756202094091239415938078003664000000","pi2":"-13881256687139135026631/581070844546124382450"},"('R', -24, 2)":{"1":"-77618272898061299366348318478218558585449258437347682381005501514247384125901/61609429683147899528196595561379018406756202094091239415938078003664000000","pi2":"13943237577224054960759/581070844546124382450"},"('R', -23, 2)":{"1":"77877849519425938573306411826180823852700201516777005043512352612485251197351/61609429683147899528196595561379018406756202094091239415938078003664000000","pi2":"-14004003155738682347159/581070844546124382450"},"('R', -22, 2)":{"1":"-78088434064423730581843788968770904250497972307530899685628488577277432992451/61609429683147899528196595561379018406756202094091239415938078003664000000","pi2":"14063600165435720745359/581070844546124382450"},"('R', -21, 2)":{"1":"219786892007030205100654584074115651351352056246599230222354791354200561797015459/173060887979962449774704236931913662704578171682302291519370061112292176000000","pi2":"-748469853272339196210427/30796754760944592269850"},"('R', -20, 2)":{"1":"-220049565638557548840448650387854064450640642648188990692716393894297745294609659/173060887979962449774704236931913662704578171682302291519370061112292176000000","pi2":"250503836021181200128409/10265584920314864089950"},"('R', -19, 2)":{"1":"220119010803992041538944728629855270442776715855485394967558861696154196343367719/173060887979962449774704236931913662704578171682302291519370061112292176000000","pi2":"-251499286680120823312889/10265584920314864089950"},"('R', -18, 2)":{"1":"-219973455428487371624063668713405671419083756468073023692991311711667440484714769/173060887979962449774704236931913662704578171682302291519370061112292176000000","pi2":"252476961434436524654789/10265584920314864089950"},"('R', -17, 2)":{"1":"219589205031223259349142942098688330735788628650809391305231798269084448099646169/173060887979962449774704236931913662704578171682302291519370061112292176000000","pi2":"-253437484000080020709989/10265584920314864089950"},"('R', -16, 2)":{"1":"-218938886360158077700880006195122060682592681114573630004732013468779670661156769/173060887979962449774704236931913662704578171682302291519370061112292176000000","pi2":"254381445831833111660789/10265584920314864089950"},"('R', -15, 2)":{"1":"379414171498002839052479379724497144056886639215715461970609949904340389980161972107/301212475529124643832872724379995729937318307813047138389463591365944532328000000","pi2":"-15063255090319832863132951/605669510298576981307050"},"('R', -14, 2)":{"1":"-377184184987804618308676633517081055538158933019580002832448385306274364053966787197/301212475529124643832872724379995729937318307813047138389463591365944532328000000","pi2":"15117092380124150817026911/605669510298576981307050"},"('R', -13, 2)":{"1":"1392763287452852237181216912425785124679520679478407157869146751806403190498997907407937/1120811621443872799702119407417964111096761423372348401947194023472679604792488000000","pi2":"-925372872575832277072279171/36945840128213195859730050"},"('R', -12, 2)":{"1":"-1379243817393995129957962136747209318414363345691009230031681410275774420956007085846637/1120811621443872799702119407417964111096761423372348401947194023472679604792488000000","pi2":"928551009361054917576341971/36945840128213195859730050"},"('R', -11, 2)":{"1":"1362531964062708307594143437065381405749672553098027784935878086923967817450552142956687/1120811621443872799702119407417964111096761423372348401947194023472679604792488000000","pi2":"-310559566510213034489743057/12315280042737731953243350"},"('R', -10, 2)":{"1":"-10736901549375714896471689441530756896870412609637655147660699658851221331851318387552171/8966492971550982397616955259343712888774091386978787215577552187781436838339904000000","pi2":"623171679694215690971693339/24630560085475463906486700"},"('R', -9, 2)":{"1":"10538686335038553358242570483120349715123345778854750223835623960686002324414392969070651/8966492971550982397616955259343712888774091386978787215577552187781436838339904000000","pi2":"-625192648726870088010174299/24630560085475463906486700"},"('R', -8, 2)":{"1":"-10298853927063316131112490907037205710718607367095740847997148418555183328100165197511851/8966492971550982397616955259343712888774091386978787215577552187781436838339904000000","pi2":"209060999005535159677640233/8210186695158487968828900"},"('R', -7, 2)":{"1":"44927928156440867696868956393392277841098134426955107279170919578081360292705514613734353039/40250586949292359982902512159193927157706896236147775810727631770950869967307829056000000","pi2":"-14050874595745034300902316411/550082508575618693911536300"},"('R', -6, 2)":{"1":"-43342145577084932357892565899767180234305869382708893440575116696777259260172896616343179639/40250586949292359982902512159193927157706896236147775810727631770950869967307829056000000","pi2":"14094018321907827923954201611/550082508575618693911536300"},"('R', -5, 2)":{"1":"41395874914561073579047039867132941929353743050134691951631729183901857396823688322041084839/40250586949292359982902512159193927157706896236147775810727631770950869967307829056000000","pi2":"-42409610330030873613929048033/1650247525726856081734608900"},"('R', -4, 2)":{"1":"-38972129832081977498078616791075290290226203798270204430234955100550079054646466570843437079/40250586949292359982902512159193927157706896236147775810727631770950869967307829056000000","pi2":"42535343474848157886823113473/1650247525726856081734608900"},"('R', -3, 2)":{"1":"2478021329460482748810239808651983164722738364849025587215696556263484268014110281182197984343/2779496011114832694161802243760227216465759779813985450162712215854292267194503647552000000","pi2":"-3028810706851429109067025637383/117167574326606781803157231900"},"('R', -2, 2)":{"1":"-160355280846567492557441452714929574488965465782440328659001857409735144393375648526592474736939/202903208811382786673811563794496586802000463926420937861877991757363335505198766271296000000","pi2":"9112469359293533278712889630349/351502722979820345409471695700"},"('R', -1, 2)":{"1":"701222392396288945867271337644101499088302909288290968365057476807629231936326516510684500949832331/1081271199755858870184741823460872311067860472263897177865947818074989214907204225459736384000000","pi2":"-667084944417653637854891458725877/25659698777526885214891433786100"},"('R', 0, 2)":{"1":"-460555212045438365594427434387590613566581828435044050690067807740009664412080721793932971397431131/1081271199755858870184741823460872311067860472263897177865947818074989214907204225459736384000000","pi2":"668934292077295215167676426926677/25659698777526885214891433786100"},"('BA', 0, (), ((0, 1),), -74, 1)":{"1":"-1471977787400582368419397152890591311335160382508729748962657606583719474155591837/3517893685201158255061347523287815721031526138050765200602622768017932872000000"},"('BA', 0, (), ((0, 1),), -73, 1)":{"1":"81078532320722518501527364885577138257825062030197315664649513472945340052499201/95078207708139412298955338467238262730581787514885545962233047784268456000000"},"('BA', 0, (), ((0, 1),), -72, 1)":{"1":"-15184033865091437925345891206120302057726928508352591396750442093440378975169/17841660294265230305677488922356588990538898013677152554369121370664000000"},"('BA', 0, (), ((0, 1),), -71, 1)":{"1":"14447411884278206106859587866422619718283183579970942582868565558456894640819/17841660294265230305677488922356588990538898013677152554369121370664000000"},"('BA', 0, (), ((0, 1),), -70, 1)":{"1":"-1336394804866659972497642652858262239566572084197870855479789644494679/1751266560690730890976770189773553937429937257062807644742024000000"},"('BA', 0, (), ((0, 1),), -69, 1)":{"1":"2542840046728437989985725586732457010720707832470164326346936136565520299/3539309719155967130664052553532352507545903196523934250023630504000000"},"('BA', 0, (), ((0, 1),), -68, 1)":{"1":"-2395638023825155802449233190848990892629358855622676801550429285831024499/3539309719155967130664052553532352507545903196523934250023630504000000"},"('BA', 0, (), ((0, 1),), -67, 1)":{"1":"2259640549063977206160799895476563269862091479059067718590867633907178099/3539309719155967130664052553532352507545903196523934250023630504000000"},"('BA', 0, (), ((0, 1),), -66, 1)":{"1":"-475281445569273378954517746204262387051167470075580510759560025004841/788440570094891318927166975614246493104456047343268935180136000000"},"('BA', 0, (), ((0, 1),), -65, 1)":{"1":"449137629796973293467541333835092031898760746818088331563235921650041/788440570094891318927166975614246493104456047343268935180136000000"},"('BA', 0, (), ((0, 1),), -64, 1)":{"1":"-424663798579292478790334652302589825161816327292384105432365231500721/788440570094891318927166975614246493104456047343268935180136000000"},"('BA', 0, (), ((0, 1),), -63, 1)":{"1":"100411028799723978238624439423710079034604181346260769429484840180349/197110142523722829731791743903561623276114011835817233795034000000"},"('BA', 0, (), ((0, 1),), -62, 1)":{"1":"-13567131660175221660330827951981988442196594537327941071432054396707/28158591789103261390255963414794517610873430262259604827862000000"},"('BA', 0, (), ((0, 1),), -61, 1)":{"1":"413840911214682770258558389166497582254134324361435735723359602997/908341670616234238395353658541758632608820331040632413802000000"},"('BA', 0, (), ((0, 1),), -60, 1)":{"1":"-735812422457874969941271281714273897352538694146056557891983499/1708785728114388516196580384249478749868783208085038134000000"},"('BA', 0, (), ((0, 1),), -59, 1)":{"1":"694934075230209143826050334407139278111708299220320738161665879/1708785728114388516196580384249478749868783208085038134000000"},"('BA', 0, (), ((0, 1),), -58, 1)":{"1":"-376713762541812800628562816615092392735368645579738172342143/981778642984423163571720990663302930117083141674828000000"},"('BA', 0, (), ((0, 1),), -57, 1)":{"1":"12240649811666644586347223211855032391301654421239444708667/33854435964980109088680034160803549314382177299132000000"},"('BA', 0, (), ((0, 1),), -56, 1)":{"1":"-11516378937576978945644681506775811875637874549873819139867/33854435964980109088680034160803549314382177299132000000"},"('BA', 0, (), ((0, 1),), -55, 1)":{"1":"10814609998656032521526298645229150646979976486312403621267/33854435964980109088680034160803549314382177299132000000"},"('BA', 0, (), ((0, 1),), -54, 1)":{"1":"-10132895373120089364494504460413799791321848811899158556547/33854435964980109088680034160803549314382177299132000000"},"('BA', 0, (), ((0, 1),), -53, 1)":{"1":"1052125013196001012418240502386660764702304691459271370683/3761603996108901009853337128978172146042464144348000000"},"('BA', 0, (), ((0, 1),), -52, 1)":{"1":"-348932865806213639673249748546916188591823484573539587/1339125666112104311090543655741606317565846972000000"},"('BA', 0, (), ((0, 1),), -51, 1)":{"1":"6891005495777271069037079587871249573463189207979421/28492035449193708746607311824289496118422276000000"},"('BA', 0, (), ((0, 1),), -50, 1)":{"1":"-99775403081750121991164038956962501524101339916429729/446375222037368103696847885247202105855282324000000"},"('BA', 0, (), ((0, 1),), -49, 1)":{"1":"733930916650056083443437864628612308763812202947733/3571001776298944829574783081977616846842258592000"},"('BA', 0, (), ((0, 1),), -48, 1)":{"1":"-13688090847385844552513445785128274161735671791317/72877587271407037338260879224032996874331808000"},"('BA', 0, (), ((0, 1),), -47, 1)":{"1":"144383388130606681811991449144262834861472136747/847413805481477178351870688651546475282928000"},"('BA', 0, (), ((0, 1),), -46, 1)":{"1":"-2526552320517972535418626354279302698346460469/16495605991717301344106129294710954475856000"},"('BA', 0, (), ((0, 1),), -45, 1)":{"1":"97641060146811416630110331206676083654561603/717200260509447884526353447596128455472000"},"('BA', 0, (), ((0, 1),), -44, 1)":{"1":"-30796784891742459489633539616378720129425419/258192093783401238429487241134606243969920"},"('BA', 0, (), ((0, 1),), -43, 1)":{"1":"132376621164718548080221243101359058540780047/1290960468917006192147436205673031219849600"},"('BA', 0, (), ((0, 1),), -42, 1)":{"1":"-14992434503274042721463072637035637375083/174548467944430258538052488598300597600"},"('BA', 0, (), ((0, 1),), -41, 1)":{"1":"1099478013896707915948106326627603550707/15868042540402750776186589872572781600"},"('BA', 0, (), ((0, 1),), -40, 1)":{"1":"-5849086037408880655088243395708057/111054642127604372580652901792160"},"('BA', 0, (), ((0, 1),), -39, 1)":{"1":"113995441581798168538951542969743/3172989775074410645161511479776"},"('BA', 0, (), ((0, 1),), -38, 1)":{"1":"-84996056359123112435929587845/4519928454521952485985059088"},"('BA', 0, (), ((0, 1),), -36, 1)":{"1":"84996056359123112435929587845/4519928454521952485985059088"},"('BA', 0, (), ((0, 1),), -35, 1)":{"1":"-113995441581798168538951542969743/3172989775074410645161511479776"},"('BA', 0, (), ((0, 1),), -34, 1)":{"1":"5849086037408880655088243395708057/111054642127604372580652901792160"},"('BA', 0, (), ((0, 1),), -33, 1)":{"1":"-1099478013896707915948106326627603550707/15868042540402750776186589872572781600"},"('BA', 0, (), ((0, 1),), -32, 1)":{"1":"14992434503274042721463072637035637375083/174548467944430258538052488598300597600"},"('BA', 0, (), ((0, 1),), -31, 1)":{"1":"-132376621164718548080221243101359058540780047/1290960468917006192147436205673031219849600"},"('BA', 0, (), ((0, 1),), -30, 1)":{"1":"30796784891742459489633539616378720129425419/258192093783401238429487241134606243969920"},"('BA', 0, (), ((0, 1),), -29, 1)":{"1":"-97641060146811416630110331206676083654561603/717200260509447884526353447596128455472000"},"('BA', 0, (), ((0, 1),), -28, 1)":{"1":"2526552320517972535418626354279302698346460469/16495605991717301344106129294710954475856000"},"('BA', 0, (), ((0, 1),), -27, 1)":{"1":"-144383388130606681811991449144262834861472136747/847413805481477178351870688651546475282928000"},"('BA', 0, (), ((0, 1),), -26, 1)":{"1":"13688090847385844552513445785128274161735671791317/72877587271407037338260879224032996874331808000"},"('BA', 0, (), ((0, 1),), -25, 1)":{"1":"-733930916650056083443437864628612308763812202947733/3571001776298944829574783081977616846842258592000"},"('BA', 0, (), ((0, 1),), -24, 1)":{"1":"99775403081750121991164038956962501524101339916429729/446375222037368103696847885247202105855282324000000"},"('BA', 0, (), ((0, 1),), -23, 1)":{"1":"-6891005495777271069037079587871249573463189207979421/28492035449193708746607311824289496118422276000000"},"('BA', 0, (), ((0, 1),), -22, 1)":{"1":"348932865806213639673249748546916188591823484573539587/1339125666112104311090543655741606317565846972000000"},"('BA', 0, (), ((0, 1),), -21, 1)":{"1":"-1052125013196001012418240502386660764702304691459271370683/3761603996108901009853337128978172146042464144348000000"},"('BA', 0, (), ((0, 1),), -20, 1)":{"1":"10132895373120089364494504460413799791321848811899158556547/33854435964980109088680034160803549314382177299132000000"},"('BA', 0, (), ((0, 1),), -19, 1)":{"1":"-10814609998656032521526298645229150646979976486312403621267/33854435964980109088680034160803549314382177299132000000"},"('BA', 0, (), ((0, 1),), -18, 1)":{"1":"11516378937576978945644681506775811875637874549873819139867/33854435964980109088680034160803549314382177299132000000"},"('BA', 0, (), ((0, 1),), -17, 1)":{"1":"-12240649811666644586347223211855032391301654421239444708667/33854435964980109088680034160803549314382177299132000000"},"('BA', 0, (), ((0, 1),), -16, 1)":{"1":"376713762541812800628562816615092392735368645579738172342143/981778642984423163571720990663302930117083141674828000000"},"('BA', 0, (), ((0, 1),), -15, 1)":{"1":"-694934075230209143826050334407139278111708299220320738161665879/1708785728114388516196580384249478749868783208085038134000000"},"('BA', 0, (), ((0, 1),), -14, 1)":{"1":"735812422457874969941271281714273897352538694146056557891983499/1708785728114388516196580384249478749868783208085038134000000"},"('BA', 0, (), ((0, 1),), -13, 1)":{"1":"-413840911214682770258558389166497582254134324361435735723359602997/908341670616234238395353658541758632608820331040632413802000000"},"('BA', 0, (), ((0, 1),), -12, 1)":{"1":"13567131660175221660330827951981988442196594537327941071432054396707/28158591789103261390255963414794517610873430262259604827862000000"},"('BA', 0, (), ((0, 1),), -11, 1)":{"1":"-100411028799723978238624439423710079034604181346260769429484840180349/197110142523722829731791743903561623276114011835817233795034000000"},"('BA', 0, (), ((0, 1),), -10, 1)":{"1":"424663798579292478790334652302589825161816327292384105432365231500721/788440570094891318927166975614246493104456047343268935180136000000"},"('BA', 0, (), ((0, 1),), -9, 1)":{"1":"-449137629796973293467541333835092031898760746818088331563235921650041/788440570094891318927166975614246493104456047343268935180136000000"},"('BA', 0, (), ((0, 1),), -8, 1)":{"1":"475281445569273378954517746204262387051167470075580510759560025004841/788440570094891318927166975614246493104456047343268935180136000000"},"('BA', 0, (), ((0, 1),), -7, 1)":{"1":"-2259640549063977206160799895476563269862091479059067718590867633907178099/3539309719155967130664052553532352507545903196523934250023630504000000"},"('BA', 0, (), ((0, 1),), -6, 1)":{"1":"2395638023825155802449233190848990892629358855622676801550429285831024499/3539309719155967130664052553532352507545903196523934250023630504000000"},"('BA', 0, (), ((0, 1),), -5, 1)":{"1":"-2542840046728437989985725586732457010720707832470164326346936136565520299/3539309719155967130664052553532352507545903196523934250023630504000000"},"('BA', 0, (), ((0, 1),), -4, 1)":{"1":"1336394804866659972497642652858262239566572084197870855479789644494679/1751266560690730890976770189773553937429937257062807644742024000000"},"('BA', 0, (), ((0, 1),), -3, 1)":{"1":"-14447411884278206106859587866422619718283183579970942582868565558456894640819/17841660294265230305677488922356588990538898013677152554369121370664000000"},"('BA', 0, (), ((0, 1),), -2, 1)":{"1":"15184033865091437925345891206120302057726928508352591396750442093440378975169/17841660294265230305677488922356588990538898013677152554369121370664000000"},"('BA', 0, (), ((0, 1),), -1, 1)":{"1":"-81078532320722518501527364885577138257825062030197315664649513472945340052499201/95078207708139412298955338467238262730581787514885545962233047784268456000000"},"('BA', 0, (), ((0, 1),), 0, 1)":{"1":"1471977787400582368419397152890591311335160382508729748962657606583719474155591837/3517893685201158255061347523287815721031526138050765200602622768017932872000000"},"('BA', 1, (), ((0, 2),), -74, 1)":{"1":"-47056679316725362389228290861558908751745068201081/68549005888607266320305672780583718981490760000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -74, 2)":{"1":"-47056679316725362389228290861558908751745068201081/68549005888607266320305672780583718981490760000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -73, 1)":{"1":"687638999676117633913798941629621578249586123813/1852675834827223414062315480556316729229480000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -73, 2)":{"1":"687638999676117633913798941629621578249586123813/1852675834827223414062315480556316729229480000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -72, 1)":{"1":"-6221185663887013338472335310303191093497372381/25379121025030457726881033980223516838760000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -72, 2)":{"1":"-6221185663887013338472335310303191093497372381/25379121025030457726881033980223516838760000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -71, 1)":{"1":"4357098728801754044106323573542295512076717381/25379121025030457726881033980223516838760000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -71, 2)":{"1":"4357098728801754044106323573542295512076717381/25379121025030457726881033980223516838760000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -70, 1)":{"1":"-21567017197477939474717099176554497806791/176869079071373519780899387280202360000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -70, 2)":{"1":"-21567017197477939474717099176554497806791/176869079071373519780899387280202360000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -69, 1)":{"1":"30529076028188910087163915968473194874691811/357452408803245883477197661693288969560000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -69, 2)":{"1":"30529076028188910087163915968473194874691811/357452408803245883477197661693288969560000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -68, 1)":{"1":"-20443512001297365943104002902226951697771811/357452408803245883477197661693288969560000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -68, 2)":{"1":"-20443512001297365943104002902226951697771811/357452408803245883477197661693288969560000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -67, 1)":{"1":"12383520592733584610375957037790926971391811/357452408803245883477197661693288969560000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -67, 2)":{"1":"12383520592733584610375957037790926971391811/357452408803245883477197661693288969560000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -66, 1)":{"1":"-86331200542782461202863026626569456318833/5335110579152923633988024801392372680000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -66, 2)":{"1":"-86331200542782461202863026626569456318833/5335110579152923633988024801392372680000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -65, 1)":{"1":"4236856319604300369988847855633704358833/5335110579152923633988024801392372680000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -65, 2)":{"1":"4236856319604300369988847855633704358833/5335110579152923633988024801392372680000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -64, 1)":{"1":"65097567635123509618038020594189356746767/5335110579152923633988024801392372680000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -64, 2)":{"1":"65097567635123509618038020594189356746767/5335110579152923633988024801392372680000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -63, 1)":{"1":"-31058538623149820585183296843125784096223/1333777644788230908497006200348093170000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -63, 2)":{"1":"-31058538623149820585183296843125784096223/1333777644788230908497006200348093170000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -62, 1)":{"1":"6251236457389656794683622122532659863389/190539663541175844071000885764013310000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -62, 2)":{"1":"6251236457389656794683622122532659863389/190539663541175844071000885764013310000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -61, 1)":{"1":"-252175219891279013265196975907992643819/6146440759392769163580673734323010000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -61, 2)":{"1":"-252175219891279013265196975907992643819/6146440759392769163580673734323010000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -60, 1)":{"1":"33957399038832759890047942251659428553/705329267471301379427290428528870000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -60, 2)":{"1":"33957399038832759890047942251659428553/705329267471301379427290428528870000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -59, 1)":{"1":"-38306948078016384154631692938338676653/705329267471301379427290428528870000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -59, 2)":{"1":"-38306948078016384154631692938338676653/705329267471301379427290428528870000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -58, 1)":{"1":"89136383277658137456345710219378249/1494341668371401227600191585866250","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -58, 2)":{"1":"89136383277658137456345710219378249/1494341668371401227600191585866250","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -57, 1)":{"1":"-1655532096052769632970673783475778/25764511523644848751727441135625","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -57, 2)":{"1":"-1655532096052769632970673783475778/25764511523644848751727441135625","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -56, 1)":{"1":"3514768014566852309270628164603431/51529023047289697503454882271250","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -56, 2)":{"1":"3514768014566852309270628164603431/51529023047289697503454882271250","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -55, 1)":{"1":"-14752054563536646555724239464803099/206116092189158790013819529085000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -55, 2)":{"1":"-14752054563536646555724239464803099/206116092189158790013819529085000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -54, 1)":{"1":"1393971199384727706014594665545959/18737826562650799092165411735000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -54, 2)":{"1":"1393971199384727706014594665545959/18737826562650799092165411735000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -53, 1)":{"1":"-159721555936980657025990789507051/2081980729183422121351712415000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -53, 2)":{"1":"-159721555936980657025990789507051/2081980729183422121351712415000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -52, 1)":{"1":"33952024273476349447961564102737/432109207943729119525827105000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -52, 2)":{"1":"33952024273476349447961564102737/432109207943729119525827105000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -51, 1)":{"1":"-735408132560278289064158556521/9193812934972959989911215000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -51, 2)":{"1":"-735408132560278289064158556521/9193812934972959989911215000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -50, 1)":{"1":"1458121449047628282586452286963/18004550330988713313576129375","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -50, 2)":{"1":"1458121449047628282586452286963/18004550330988713313576129375","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -49, 1)":{"1":"-2937545451703504194244185848273/36009100661977426627152258750","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -49, 2)":{"1":"-2937545451703504194244185848273/36009100661977426627152258750","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -48, 1)":{"1":"210328442919680176817396199832/2572078618712673330510875625","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -48, 2)":{"1":"210328442919680176817396199832/2572078618712673330510875625","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -47, 1)":{"1":"-2108017273361984089011652572193/25840417750787787878620890000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -47, 2)":{"1":"-2108017273361984089011652572193/25840417750787787878620890000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -46, 1)":{"1":"1914721842654039292371426093017/23641233261359039974057410000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -46, 2)":{"1":"1914721842654039292371426093017/23641233261359039974057410000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -45, 1)":{"1":"-54850783975957340559297841512493/685595764579412159247664890000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -45, 2)":{"1":"-54850783975957340559297841512493/685595764579412159247664890000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -44, 1)":{"1":"53892065276028533575188808021093/685595764579412159247664890000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -44, 2)":{"1":"53892065276028533575188808021093/685595764579412159247664890000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -43, 1)":{"1":"-1631703586341836905960167097931383/21253468701961776936677611590000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -43, 2)":{"1":"-1631703586341836905960167097931383/21253468701961776936677611590000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -42, 1)":{"1":"73618544181553575792964824622637/988533427998222183101284260000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -42, 2)":{"1":"73618544181553575792964824622637/988533427998222183101284260000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -41, 1)":{"1":"-70829464787172043180485401812637/988533427998222183101284260000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -41, 2)":{"1":"-70829464787172043180485401812637/988533427998222183101284260000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -40, 1)":{"1":"1644993743091996183473544388357/24110571414590784953689860000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -40, 2)":{"1":"1644993743091996183473544388357/24110571414590784953689860000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -39, 1)":{"1":"-1544517960255419159821062354457/24110571414590784953689860000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -39, 2)":{"1":"-1544517960255419159821062354457/24110571414590784953689860000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -38, 1)":{"1":"1419252412347160680766144539457/24110571414590784953689860000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -38, 2)":{"1":"1419252412347160680766144539457/24110571414590784953689860000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -37, 1)":{"1":"-46196589536413702085491232689909/892091142339859043286524820000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -37, 2)":{"1":"-46196589536413702085491232689909/892091142339859043286524820000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -36, 1)":{"1":"1419252412347160680766144539457/24110571414590784953689860000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -36, 2)":{"1":"1419252412347160680766144539457/24110571414590784953689860000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -35, 1)":{"1":"-1544517960255419159821062354457/24110571414590784953689860000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -35, 2)":{"1":"-1544517960255419159821062354457/24110571414590784953689860000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -34, 1)":{"1":"1644993743091996183473544388357/24110571414590784953689860000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -34, 2)":{"1":"1644993743091996183473544388357/24110571414590784953689860000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -33, 1)":{"1":"-70829464787172043180485401812637/988533427998222183101284260000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -33, 2)":{"1":"-70829464787172043180485401812637/988533427998222183101284260000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -32, 1)":{"1":"73618544181553575792964824622637/988533427998222183101284260000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -32, 2)":{"1":"73618544181553575792964824622637/988533427998222183101284260000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -31, 1)":{"1":"-1631703586341836905960167097931383/21253468701961776936677611590000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -31, 2)":{"1":"-1631703586341836905960167097931383/21253468701961776936677611590000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -30, 1)":{"1":"53892065276028533575188808021093/685595764579412159247664890000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -30, 2)":{"1":"53892065276028533575188808021093/685595764579412159247664890000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -29, 1)":{"1":"-54850783975957340559297841512493/685595764579412159247664890000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -29, 2)":{"1":"-54850783975957340559297841512493/685595764579412159247664890000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -28, 1)":{"1":"1914721842654039292371426093017/23641233261359039974057410000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -28, 2)":{"1":"1914721842654039292371426093017/23641233261359039974057410000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -27, 1)":{"1":"-2108017273361984089011652572193/25840417750787787878620890000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -27, 2)":{"1":"-2108017273361984089011652572193/25840417750787787878620890000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -26, 1)":{"1":"210328442919680176817396199832/2572078618712673330510875625","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -26, 2)":{"1":"210328442919680176817396199832/2572078618712673330510875625","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -25, 1)":{"1":"-2937545451703504194244185848273/36009100661977426627152258750","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -25, 2)":{"1":"-2937545451703504194244185848273/36009100661977426627152258750","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -24, 1)":{"1":"1458121449047628282586452286963/18004550330988713313576129375","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -24, 2)":{"1":"1458121449047628282586452286963/18004550330988713313576129375","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -23, 1)":{"1":"-735408132560278289064158556521/9193812934972959989911215000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -23, 2)":{"1":"-735408132560278289064158556521/9193812934972959989911215000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -22, 1)":{"1":"33952024273476349447961564102737/432109207943729119525827105000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -22, 2)":{"1":"33952024273476349447961564102737/432109207943729119525827105000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -21, 1)":{"1":"-159721555936980657025990789507051/2081980729183422121351712415000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -21, 2)":{"1":"-159721555936980657025990789507051/2081980729183422121351712415000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -20, 1)":{"1":"1393971199384727706014594665545959/18737826562650799092165411735000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -20, 2)":{"1":"1393971199384727706014594665545959/18737826562650799092165411735000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -19, 1)":{"1":"-14752054563536646555724239464803099/206116092189158790013819529085000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -19, 2)":{"1":"-14752054563536646555724239464803099/206116092189158790013819529085000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -18, 1)":{"1":"3514768014566852309270628164603431/51529023047289697503454882271250","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -18, 2)":{"1":"3514768014566852309270628164603431/51529023047289697503454882271250","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -17, 1)":{"1":"-1655532096052769632970673783475778/25764511523644848751727441135625","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -17, 2)":{"1":"-1655532096052769632970673783475778/25764511523644848751727441135625","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -16, 1)":{"1":"89136383277658137456345710219378249/1494341668371401227600191585866250","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -16, 2)":{"1":"89136383277658137456345710219378249/1494341668371401227600191585866250","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -15, 1)":{"1":"-38306948078016384154631692938338676653/705329267471301379427290428528870000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -15, 2)":{"1":"-38306948078016384154631692938338676653/705329267471301379427290428528870000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -14, 1)":{"1":"33957399038832759890047942251659428553/705329267471301379427290428528870000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -14, 2)":{"1":"33957399038832759890047942251659428553/705329267471301379427290428528870000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -13, 1)":{"1":"-252175219891279013265196975907992643819/6146440759392769163580673734323010000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -13, 2)":{"1":"-252175219891279013265196975907992643819/6146440759392769163580673734323010000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -12, 1)":{"1":"6251236457389656794683622122532659863389/190539663541175844071000885764013310000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -12, 2)":{"1":"6251236457389656794683622122532659863389/190539663541175844071000885764013310000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -11, 1)":{"1":"-31058538623149820585183296843125784096223/1333777644788230908497006200348093170000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -11, 2)":{"1":"-31058538623149820585183296843125784096223/1333777644788230908497006200348093170000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -10, 1)":{"1":"65097567635123509618038020594189356746767/5335110579152923633988024801392372680000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -10, 2)":{"1":"65097567635123509618038020594189356746767/5335110579152923633988024801392372680000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -9, 1)":{"1":"4236856319604300369988847855633704358833/5335110579152923633988024801392372680000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -9, 2)":{"1":"4236856319604300369988847855633704358833/5335110579152923633988024801392372680000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -8, 1)":{"1":"-86331200542782461202863026626569456318833/5335110579152923633988024801392372680000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -8, 2)":{"1":"-86331200542782461202863026626569456318833/5335110579152923633988024801392372680000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -7, 1)":{"1":"12383520592733584610375957037790926971391811/357452408803245883477197661693288969560000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -7, 2)":{"1":"12383520592733584610375957037790926971391811/357452408803245883477197661693288969560000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -6, 1)":{"1":"-20443512001297365943104002902226951697771811/357452408803245883477197661693288969560000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -6, 2)":{"1":"-20443512001297365943104002902226951697771811/357452408803245883477197661693288969560000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -5, 1)":{"1":"30529076028188910087163915968473194874691811/357452408803245883477197661693288969560000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -5, 2)":{"1":"30529076028188910087163915968473194874691811/357452408803245883477197661693288969560000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -4, 1)":{"1":"-21567017197477939474717099176554497806791/176869079071373519780899387280202360000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -4, 2)":{"1":"-21567017197477939474717099176554497806791/176869079071373519780899387280202360000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -3, 1)":{"1":"4357098728801754044106323573542295512076717381/25379121025030457726881033980223516838760000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -3, 2)":{"1":"4357098728801754044106323573542295512076717381/25379121025030457726881033980223516838760000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -2, 1)":{"1":"-6221185663887013338472335310303191093497372381/25379121025030457726881033980223516838760000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -2, 2)":{"1":"-6221185663887013338472335310303191093497372381/25379121025030457726881033980223516838760000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -1, 1)":{"1":"687638999676117633913798941629621578249586123813/1852675834827223414062315480556316729229480000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -1, 2)":{"1":"687638999676117633913798941629621578249586123813/1852675834827223414062315480556316729229480000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), 0, 1)":{"1":"-47056679316725362389228290861558908751745068201081/68549005888607266320305672780583718981490760000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), 0, 2)":{"1":"-47056679316725362389228290861558908751745068201081/68549005888607266320305672780583718981490760000","pi2":"-16/3"},"('R', -73, 3)":{"1":"-668934292077295215167676426926677/4276616462921147535815238964350"},"('R', -72, 3)":{"1":"667701393637534163625819781459477/2851077641947431690543492642900"},"('R', -71, 3)":{"1":"-629075437848880796048909995231477/2332699888866080474081039435100"},"('R', -70, 3)":{"1":"610304060109754250406644307209077/2052775902202150817191314702888"},"('R', -69, 3)":{"1":"-80656021110188881316302848270984749/256596987775268852148914337861000"},"('R', -68, 3)":{"1":"12059043206622621076339958485201417/36656712539324121735559191123000"},"('R', -67, 3)":{"1":"-55355641240879367079321950263861223/163288992220625633185672760457000"},"('R', -66, 3)":{"1":"1250117273927172054345541659157347191/3592357828853763930084800730054000"},"('R', -65, 3)":{"1":"-3819901345927092237106088650124530333/10777073486561291790254402190162000"},"('R', -64, 3)":{"1":"896671005718268381361203772452987/2488356842891085613081136502000"},"('R', -63, 3)":{"1":"-43228847050635932252717329431833119907/118547808352174209692798424091782000"},"('R', -62, 3)":{"1":"4855542826904228162002312686819703153/13171978705797134410310936010198000"},"('R', -61, 3)":{"1":"-17004977795700544976825084385580589/45772714027095094181780852214000"},"('R', -60, 3)":{"1":"2066824347713063106741286541599337299/5523733005656862817227166713954000"},"('R', -59, 3)":{"1":"-740131226046947261096307135404698873/1968226703165089049816576645202000"},"('R', -58, 3)":{"1":"129369077554461930249321924544905051487/342471446350725494668084336265148000"},"('R', -57, 3)":{"1":"-245078897101280378518085115647535275071/646890509773592601039714857389724000"},"('R', -56, 3)":{"1":"1047532035181689134313331097449240243069/2757796383771631614958784392029876000"},"('R', -55, 3)":{"1":"-378663603273270956227026664192614344841739/995564494541559013000121165522785236000"},"('R', -54, 3)":{"1":"3032587068165632980581955032893836411859/7964515956332472104000969324182281888"},"('R', -53, 3)":{"1":"-75818537652776073271285000563977186701219/199112898908311802600024233104557047200"},"('R', -52, 3)":{"1":"1430308100898513569953032341284507971887/3756847149213430237736306284991642400"},"('R', -51, 3)":{"1":"-1741758541954653849847087676516430640107977/4579596674891171459800557361404812085600"},"('R', -50, 3)":{"1":"23218455034498949605355622033373201123/61122411409958911709049814633364192"},"('R', -49, 3)":{"1":"-14468616833494634294470061288285550777322909/38163305624093095498337978011706767380000"},"('R', -48, 3)":{"1":"1604185435752400171905712221988874861132701/4240367291565899499815330890189640820000"},"('R', -47, 3)":{"1":"-1044963498763250548966929886864970758672919/2769917343684176286169691952462587955000"},"('R', -46, 3)":{"1":"16148740487922715654702646116862616212239207/42933718827104732435630225263170113302500"},"('R', -45, 3)":{"1":"-2713025150573875622933782981781305371607499/7238824685965332794379514724604263289375"},"('R', -44, 3)":{"1":"12564543726837306395034144384408947901688999/33650752594217222719818284665727926642500"},"('R', -43, 3)":{"1":"-28698869075716010275169954957695103701933122431/77194826451134308919263145023179863717895000"},"('R', -42, 3)":{"1":"228557559133248307590786033004294791870971063473/617558611609074471354105160185438909743160000"},"('R', -41, 3)":{"1":"-227408804158123593122323973794972801888028727073/617558611609074471354105160185438909743160000"},"('R', -40, 3)":{"1":"3834216124762011131562893402927774102874172547/10467095112018211378883138308227778131240000"},"('R', -39, 3)":{"1":"-32131418449095645340056313260493606190139494179/88222658801296353050586451455062701391880000"},"('R', -38, 3)":{"1":"3548850603572624269252959521815976013417807731/9802517644588483672287383495006966821320000"},"('R', -37, 3)":{"1":"-7922917535179076432106386575127/22026941786169359093494440000"},"('R', -36, 3)":{"1":"129580967533018262622391868216396703179361006047/362693152849773895874633189315257772388840000"},"('R', -35, 3)":{"1":"-1163371394547110395872096324490551265277015984623/3264238375647965062871698703837319951499560000"},"('R', -34, 3)":{"1":"137988085239425980376865155058534562544019267839/387282519144673821018676117404427790855880000"},"('R', -33, 3)":{"1":"-334084846222939465902818994097518455135832418838141/936836413810965973044177528001310826080373720000"},"('R', -32, 3)":{"1":"334703043320087082866359843745914253069975255916941/936836413810965973044177528001310826080373720000"},"('R', -31, 3)":{"1":"-7213298306302712095441426631494370724682585501414969/20141982896935768420449816852028182760728034980000"},"('R', -30, 3)":{"1":"7234676856732838873331936295988122560942778560038069/20141982896935768420449816852028182760728034980000"},"('R', -29, 3)":{"1":"-7258154627011942507225940492725858459449126883732589/20141982896935768420449816852028182760728034980000"},"('R', -28, 3)":{"1":"7284446224825508740117554151545435236177574104403989/20141982896935768420449816852028182760728034980000"},"('R', -27, 3)":{"1":"-343659694402505115705525133115954697270580473730379383/946673196155981115761141392045324589754217644060000"},"('R', -26, 3)":{"1":"258783622972242375183101543160241862805869085294454331/710004897116985836820856044033993442315663233045000"},"('R', -25, 3)":{"1":"-1818912161182689310036688318093058880791881414314895867/4970034279818900857745992308237954096209642631315000"},"('R', -24, 3)":{"1":"1826706859427298443915265964678727401544250808006240949/4970034279818900857745992308237954096209642631315000"},"('R', -23, 3)":{"1":"-3669144563379994427267875517064639287114032414176190873/9940068559637801715491984616475908192419285262630000"},"('R', -22, 3)":{"1":"69536527536007015693076729851280698989672187026068291/187548463389392485197961973895771852687156325710000"},"('R', -21, 3)":{"1":"-196193196168979106615788407871731794904378966475299041519/526823633660803490921075184673223134198222118919390000"},"('R', -20, 3)":{"1":"197081335951385776134357167917675655602457462117746616219/526823633660803490921075184673223134198222118919390000"},"('R', -19, 3)":{"1":"-197967173194670751376683768077617925878499375907002560229/526823633660803490921075184673223134198222118919390000"},"('R', -18, 3)":{"1":"99435562447958379621711969785570328817480825608643104577/263411816830401745460537592336611567099111059459695000"},"('R', -17, 3)":{"1":"-99885031748543877774636284316647610647358153004491401527/263411816830401745460537592336611567099111059459695000"},"('R', -16, 3)":{"1":"5902451945574089984488932317823053169066526493981102681/15494812754729514438855152490388915711712415262335000"},"('R', -15, 3)":{"1":"-1399270245731116208208534062436594081570897895784568880891/3656775810116165407569815987731784107964130001911060000"},"('R', -14, 3)":{"1":"1405641353520977464130821671908759231302356478181096032711/3656775810116165407569815987731784107964130001911060000"},"('R', -13, 3)":{"1":"-86129295764551383675995780086320229190794251584159517441571/223063324417086089861758775251638830585811930116574660000"},"('R', -12, 3)":{"1":"86518349771092874040685057707392724367813419652308215560171/223063324417086089861758775251638830585811930116574660000"},"('R', -11, 3)":{"1":"-86903565421067290233548874878168897507640999046051212899071/223063324417086089861758775251638830585811930116574660000"},"('R', -10, 3)":{"1":"4917852811456147675694906984857728731752006554847065292829/12566947854483723372493452126852891863989404513609840000"},"('R', -9, 3)":{"1":"-350704489830082658471277194397774666063277206944626969491979/892253297668344359447035101006555322343247720466298640000"},"('R', -8, 3)":{"1":"352251354292099635234813917633490442297760831228923806644779/892253297668344359447035101006555322343247720466298640000"},"('R', -7, 3)":{"1":"-23703343256915429345666821280595477034565864192381997839254993/59780970943779072082951351767439206596997597271242008880000"},"('R', -6, 3)":{"1":"404708360356470220262864726322938091262046234663698958043795281/1016276506044244225410172980046466512148959153611114150960000"},"('R', -5, 3)":{"1":"-406440140546963292274460882926366868626397751632994917194544081/1016276506044244225410172980046466512148959153611114150960000"},"('R', -4, 3)":{"1":"408178995852926575608259211976053851455575114416409198858142641/1016276506044244225410172980046466512148959153611114150960000"},"('R', -3, 3)":{"1":"-29102752640937842628040941957558483615639520193761747649134570711/72155631929141340004122281583299122362576099906389104718160000"},"('R', -2, 3)":{"1":"29225186927200108101874663294843401897667734708323298568344083311/72155631929141340004122281583299122362576099906389104718160000"},"('R', -1, 3)":{"1":"-2142273001109161177740699831230481139979407680663668001633190828903/5267361130827317820300926555580835932468055293166404644425680000"},"('R', 0, 3)":{"1":"2151129051930421743706192645791029254667959256223627726542759263303/5267361130827317820300926555580835932468055293166404644425680000"},"('BA', 0, (), ((0, 2),), -74, 1)":{"1":"3231379106421543146223174427828418431749284731779814910678772544/41151258834588420471100988715475280722406681977862536284575625","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -73, 1)":{"1":"-30259607766209753826123757330358594538039142227312479132801217094/41151258834588420471100988715475280722406681977862536284575625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -72, 1)":{"1":"7888576120354916606096181653472489204082196712015891601939261/7722135266389270120304182532459238266542818911214587405625","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -71, 1)":{"1":"-9252343199471843868381785732784507071373113995281174838328911/7722135266389270120304182532459238266542818911214587405625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -70, 1)":{"1":"4053658008608924873438894085700390424598461958839332572617/3063731508188561841025265833151850135505978540454111250","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -69, 1)":{"1":"-4345101138166010276247652342205004537887795194280042019197/3063731508188561841025265833151850135505978540454111250","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -68, 1)":{"1":"2288637487462562075985429628197147983520576502814595338986/1531865754094280920512632916575925067752989270227055625","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -67, 1)":{"1":"-9535959164246991429545545341318338444470620321801639699469/6127463016377123682050531666303700271011957080908222500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -66, 1)":{"1":"4391243854127959267990937082217495745519899372438629317/2729990205558976913366242667098997670310517746005000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -65, 1)":{"1":"-4512943027782190966645128579091097511735936126751712417/2729990205558976913366242667098997670310517746005000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -64, 1)":{"1":"4618035259030284692441687340505806487092901281662272757/2729990205558976913366242667098997670310517746005000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -63, 1)":{"1":"-4709634552340587690765411178588023707680522913001441407/2729990205558976913366242667098997670310517746005000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -62, 1)":{"1":"4790044232834411053113491786171148795236489303290052357/2729990205558976913366242667098997670310517746005000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -61, 1)":{"1":"-4861013717881637363802816344622672196612116854242187657/2729990205558976913366242667098997670310517746005000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -60, 1)":{"1":"1323273695128150542082570477104064267867805282644517/733671111410636096040376959714860970252759405000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -59, 1)":{"1":"-1338291340277510644548195020803800712650790090287827/733671111410636096040376959714860970252759405000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -58, 1)":{"1":"776591839530951187349353286198223029153283349009/421528935024783738029518506012560166764010000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -57, 1)":{"1":"-783431942277278797983601378768243133771763546409/421528935024783738029518506012560166764010000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -56, 1)":{"1":"789522097985597312925829010995845491609592607009/421528935024783738029518506012560166764010000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -55, 1)":{"1":"-794937235849859560674607534801227044672978483959/421528935024783738029518506012560166764010000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -54, 1)":{"1":"799740512467332401653375123112691011776857867499/421528935024783738029518506012560166764010000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -53, 1)":{"1":"-803985656997268652802282756508879157615581973299/421528935024783738029518506012560166764010000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -52, 1)":{"1":"26140612504300483050525512710795849193048201/13642154601274595877844542089147226990000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -51, 1)":{"1":"-26246151421141510507888245853810576134339101/13642154601274595877844542089147226990000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -50, 1)":{"1":"26337541705111171785654253816815987205889651/13642154601274595877844542089147226990000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -49, 1)":{"1":"-26415780914771572899249383637995175191959979/13642154601274595877844542089147226990000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -48, 1)":{"1":"49131281791064318499891198462907949792761/25310119853941736322531617976154410000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -47, 1)":{"1":"-270778482577817780238250512042049757780323/139205659196679549773923898868849255000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -46, 1)":{"1":"122782135145459441212061239563199646497/63017500768075848698018967346695000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -45, 1)":{"1":"-122938477344389498728178123030264013397/63017500768075848698018967346695000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -44, 1)":{"1":"123051949492220551491519216273908357017/63017500768075848698018967346695000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -43, 1)":{"1":"-1354385251869459041513364011922924757037/693192508448834335678208640813645000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -42, 1)":{"1":"91590447606991129393980155935878136/46862662821040720367645256950625","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -41, 1)":{"1":"-183191342885127441372271987059215597/93725325642081440735290513901250","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -40, 1)":{"1":"54480792999401567917182282631606/27877848198120595102703900625","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -39, 1)":{"1":"-435726918542075608300646602514963/223022785584964760821631205000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -38, 1)":{"1":"33508979482002104259540243389201/17155598891151135447817785000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -37, 1)":{"1":"-33515905549691555985289224567101/17155598891151135447817785000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -36, 1)":{"1":"33508979482002104259540243389201/17155598891151135447817785000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -35, 1)":{"1":"-435726918542075608300646602514963/223022785584964760821631205000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -34, 1)":{"1":"54480792999401567917182282631606/27877848198120595102703900625","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -33, 1)":{"1":"-183191342885127441372271987059215597/93725325642081440735290513901250","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -32, 1)":{"1":"91590447606991129393980155935878136/46862662821040720367645256950625","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -31, 1)":{"1":"-1354385251869459041513364011922924757037/693192508448834335678208640813645000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -30, 1)":{"1":"123051949492220551491519216273908357017/63017500768075848698018967346695000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -29, 1)":{"1":"-122938477344389498728178123030264013397/63017500768075848698018967346695000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -28, 1)":{"1":"122782135145459441212061239563199646497/63017500768075848698018967346695000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -27, 1)":{"1":"-270778482577817780238250512042049757780323/139205659196679549773923898868849255000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -26, 1)":{"1":"49131281791064318499891198462907949792761/25310119853941736322531617976154410000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -25, 1)":{"1":"-26415780914771572899249383637995175191959979/13642154601274595877844542089147226990000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -24, 1)":{"1":"26337541705111171785654253816815987205889651/13642154601274595877844542089147226990000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -23, 1)":{"1":"-26246151421141510507888245853810576134339101/13642154601274595877844542089147226990000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -22, 1)":{"1":"26140612504300483050525512710795849193048201/13642154601274595877844542089147226990000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -21, 1)":{"1":"-803985656997268652802282756508879157615581973299/421528935024783738029518506012560166764010000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -20, 1)":{"1":"799740512467332401653375123112691011776857867499/421528935024783738029518506012560166764010000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -19, 1)":{"1":"-794937235849859560674607534801227044672978483959/421528935024783738029518506012560166764010000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -18, 1)":{"1":"789522097985597312925829010995845491609592607009/421528935024783738029518506012560166764010000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -17, 1)":{"1":"-783431942277278797983601378768243133771763546409/421528935024783738029518506012560166764010000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -16, 1)":{"1":"776591839530951187349353286198223029153283349009/421528935024783738029518506012560166764010000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -15, 1)":{"1":"-1338291340277510644548195020803800712650790090287827/733671111410636096040376959714860970252759405000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -14, 1)":{"1":"1323273695128150542082570477104064267867805282644517/733671111410636096040376959714860970252759405000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -13, 1)":{"1":"-4861013717881637363802816344622672196612116854242187657/2729990205558976913366242667098997670310517746005000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -12, 1)":{"1":"4790044232834411053113491786171148795236489303290052357/2729990205558976913366242667098997670310517746005000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -11, 1)":{"1":"-4709634552340587690765411178588023707680522913001441407/2729990205558976913366242667098997670310517746005000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -10, 1)":{"1":"4618035259030284692441687340505806487092901281662272757/2729990205558976913366242667098997670310517746005000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -9, 1)":{"1":"-4512943027782190966645128579091097511735936126751712417/2729990205558976913366242667098997670310517746005000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -8, 1)":{"1":"4391243854127959267990937082217495745519899372438629317/2729990205558976913366242667098997670310517746005000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -7, 1)":{"1":"-9535959164246991429545545341318338444470620321801639699469/6127463016377123682050531666303700271011957080908222500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -6, 1)":{"1":"2288637487462562075985429628197147983520576502814595338986/1531865754094280920512632916575925067752989270227055625","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -5, 1)":{"1":"-4345101138166010276247652342205004537887795194280042019197/3063731508188561841025265833151850135505978540454111250","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -4, 1)":{"1":"4053658008608924873438894085700390424598461958839332572617/3063731508188561841025265833151850135505978540454111250","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -3, 1)":{"1":"-9252343199471843868381785732784507071373113995281174838328911/7722135266389270120304182532459238266542818911214587405625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -2, 1)":{"1":"7888576120354916606096181653472489204082196712015891601939261/7722135266389270120304182532459238266542818911214587405625","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -1, 1)":{"1":"-30259607766209753826123757330358594538039142227312479132801217094/41151258834588420471100988715475280722406681977862536284575625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), 0, 1)":{"1":"3231379106421543146223174427828418431749284731779814910678772544/41151258834588420471100988715475280722406681977862536284575625","pi2":"-16/3"},"('BA', 1, (2,), ((0, 1),), -74, 1)":{"1":"668934292077295215167676426926677/2138308231460573767907619482175"},"('BA', 1, (), ((0, 3),), -74, 1)":{"1":"-668934292077295215167676426926677/4276616462921147535815238964350"},"('BA', 1, (1,), ((0, 2),), -74, 1)":{"1":"668934292077295215167676426926677/2138308231460573767907619482175"},"('BA', 1, (1,), ((0, 1),), -74, 2)":{"1":"668934292077295215167676426926677/2138308231460573767907619482175"},"('BA', 1, (), ((0, 2),), -74, 2)":{"1":"-668934292077295215167676426926677/4276616462921147535815238964350"},"('BA', 1, (2,), ((0, 1),), -73, 1)":{"1":"-667084944417653637854891458725877/2138308231460573767907619482175"},"('BA', 1, (), ((0, 3),), -73, 1)":{"1":"940788398044607080147066752444277/4276616462921147535815238964350"},"('BA', 1, (1,), ((0, 2),), -73, 1)":{"1":"-667084944417653637854891458725877/2138308231460573767907619482175"},"('BA', 1, (1,), ((0, 1),), -73, 2)":{"1":"-667084944417653637854891458725877/2138308231460573767907619482175"},"('BA', 1, (), ((0, 2),), -73, 2)":{"1":"803936671231130359000979105585077/4276616462921147535815238964350"},"('BA', 1, (2,), ((0, 1),), -72, 1)":{"1":"9112469359293533278712889630349/29291893581651695450789307975"},"('BA', 1, (), ((0, 3),), -72, 1)":{"1":"-14736512926970658805264436761549/58583787163303390901578615950"},"('BA', 1, (1,), ((0, 2),), -72, 1)":{"1":"9112469359293533278712889630349/29291893581651695450789307975"},"('BA', 1, (1,), ((0, 1),), -72, 2)":{"1":"9112469359293533278712889630349/29291893581651695450789307975"},"('BA', 1, (), ((0, 2),), -72, 2)":{"1":"-11924491143132096041988663195949/58583787163303390901578615950"},"('BA', 1, (2,), ((0, 1),), -71, 1)":{"1":"-3028810706851429109067025637383/9763964527217231816929769325"},"('BA', 1, (), ((0, 3),), -71, 1)":{"1":"5320087715905072842106544838983/19527929054434463633859538650"},"('BA', 1, (1,), ((0, 2),), -71, 1)":{"1":"-3028810706851429109067025637383/9763964527217231816929769325"},"('BA', 1, (1,), ((0, 1),), -71, 2)":{"1":"-3028810706851429109067025637383/9763964527217231816929769325"},"('BA', 1, (), ((0, 2),), -71, 2)":{"1":"1391483070459416991862261746061/6509309684811487877953179550"},"('BA', 1, (2,), ((0, 1),), -70, 1)":{"1":"42535343474848157886823113473/137520627143904673477884075"},"('BA', 1, (), ((0, 3),), -70, 1)":{"1":"-79207510713222737480925533473/275041254287809346955768150"},"('BA', 1, (1,), ((0, 2),), -70, 1)":{"1":"42535343474848157886823113473/137520627143904673477884075"},"('BA', 1, (1,), ((0, 1),), -70, 2)":{"1":"42535343474848157886823113473/137520627143904673477884075"},"('BA', 1, (), ((0, 2),), -70, 2)":{"1":"-20290475698011815894624774491/91680418095936448985256050"},"('BA', 1, (2,), ((0, 1),), -69, 1)":{"1":"-42409610330030873613929048033/137520627143904673477884075"},"('BA', 1, (), ((0, 3),), -69, 1)":{"1":"82602305623289412849065300353/275041254287809346955768150"},"('BA', 1, (1,), ((0, 2),), -69, 1)":{"1":"-42409610330030873613929048033/137520627143904673477884075"},"('BA', 1, (1,), ((0, 1),), -69, 2)":{"1":"-42409610330030873613929048033/137520627143904673477884075"},"('BA', 1, (), ((0, 2),), -69, 2)":{"1":"20835319325553381077165724731/91680418095936448985256050"},"('BA', 1, (2,), ((0, 1),), -68, 1)":{"1":"14094018321907827923954201611/45840209047968224492628025"},"('BA', 1, (), ((0, 3),), -68, 1)":{"1":"-28469507879350663124842350251/91680418095936448985256050"},"('BA', 1, (1,), ((0, 2),), -68, 1)":{"1":"14094018321907827923954201611/45840209047968224492628025"},"('BA', 1, (1,), ((0, 1),), -68, 2)":{"1":"14094018321907827923954201611/45840209047968224492628025"},"('BA', 1, (), ((0, 2),), -68, 2)":{"1":"-21281763100629245524398275931/91680418095936448985256050"},"('BA', 1, (2,), ((0, 1),), -67, 1)":{"1":"-14050874595745034300902316411/45840209047968224492628025"},"('BA', 1, (), ((0, 3),), -67, 1)":{"1":"29264585118636431321084234651/91680418095936448985256050"},"('BA', 1, (1,), ((0, 2),), -67, 1)":{"1":"-14050874595745034300902316411/45840209047968224492628025"},"('BA', 1, (1,), ((0, 1),), -67, 2)":{"1":"-14050874595745034300902316411/45840209047968224492628025"},"('BA', 1, (), ((0, 2),), -67, 2)":{"1":"21657729857190732810993275531/91680418095936448985256050"},"('BA', 1, (2,), ((0, 1),), -66, 1)":{"1":"209060999005535159677640233/684182224596540664069075"},"('BA', 1, (), ((0, 3),), -66, 1)":{"1":"-447078220910891706126356153/1368364449193081328138150"},"('BA', 1, (1,), ((0, 2),), -66, 1)":{"1":"209060999005535159677640233/684182224596540664069075"},"('BA', 1, (1,), ((0, 1),), -66, 2)":{"1":"209060999005535159677640233/684182224596540664069075"},"('BA', 1, (), ((0, 2),), -66, 2)":{"1":"-328069609958213432901998193/1368364449193081328138150"},"('BA', 1, (2,), ((0, 1),), -65, 1)":{"1":"-625192648726870088010174299/2052546673789621992207225"},"('BA', 1, (), ((0, 3),), -65, 1)":{"1":"4105308268077176387069807777/12315280042737731953243350"},"('BA', 1, (1,), ((0, 2),), -65, 1)":{"1":"-625192648726870088010174299/2052546673789621992207225"},"('BA', 1, (1,), ((0, 1),), -65, 2)":{"1":"-625192648726870088010174299/2052546673789621992207225"},"('BA', 1, (), ((0, 2),), -65, 2)":{"1":"2990443107128893325550165337/12315280042737731953243350"},"('BA', 1, (2,), ((0, 1),), -64, 1)":{"1":"623171679694215690971693339/2052546673789621992207225"},"('BA', 1, (), ((0, 3),), -64, 1)":{"1":"-4178063153252734680455122337/12315280042737731953243350"},"('BA', 1, (1,), ((0, 2),), -64, 1)":{"1":"623171679694215690971693339/2052546673789621992207225"},"('BA', 1, (1,), ((0, 1),), -64, 2)":{"1":"623171679694215690971693339/2052546673789621992207225"},"('BA', 1, (), ((0, 2),), -64, 2)":{"1":"-3023789096167690876685101177/12315280042737731953243350"},"('BA', 1, (2,), ((0, 1),), -63, 1)":{"1":"-621119133020426068979486114/2052546673789621992207225"},"('BA', 1, (), ((0, 3),), -63, 1)":{"1":"2121779025830919945648685531/6157640021368865976621675"},"('BA', 1, (1,), ((0, 2),), -63, 1)":{"1":"-621119133020426068979486114/2052546673789621992207225"},"('BA', 1, (1,), ((0, 1),), -63, 2)":{"1":"-621119133020426068979486114/2052546673789621992207225"},"('BA', 1, (), ((0, 2),), -63, 2)":{"1":"1526728862680779524558957351/6157640021368865976621675"},"('BA', 1, (2,), ((0, 1),), -62, 1)":{"1":"1857102018722109835152683942/6157640021368865976621675"},"('BA', 1, (), ((0, 3),), -62, 1)":{"1":"-2151492082441969711631113931/6157640021368865976621675"},"('BA', 1, (1,), ((0, 2),), -62, 1)":{"1":"1857102018722109835152683942/6157640021368865976621675"},"('BA', 1, (1,), ((0, 1),), -62, 2)":{"1":"1857102018722109835152683942/6157640021368865976621675"},"('BA', 1, (), ((0, 2),), -62, 2)":{"1":"-513340515300504104867909317/2052546673789621992207225"},"('BA', 1, (2,), ((0, 1),), -61, 1)":{"1":"-1850745745151664554144558342/6157640021368865976621675"},"('BA', 1, (), ((0, 3),), -61, 1)":{"1":"2178628481146563026704265531/6157640021368865976621675"},"('BA', 1, (1,), ((0, 2),), -61, 1)":{"1":"-1850745745151664554144558342/6157640021368865976621675"},"('BA', 1, (1,), ((0, 1),), -61, 2)":{"1":"-1850745745151664554144558342/6157640021368865976621675"},"('BA', 1, (), ((0, 2),), -61, 2)":{"1":"517333558953732550629424117/2052546673789621992207225"},"('BA', 1, (2,), ((0, 1),), -60, 1)":{"1":"30234184760248301634053822/100944918383096163551175"},"('BA', 1, (), ((0, 3),), -60, 1)":{"1":"-36123728775156747909944471/100944918383096163551175"},"('BA', 1, (1,), ((0, 2),), -60, 1)":{"1":"30234184760248301634053822/100944918383096163551175"},"('BA', 1, (1,), ((0, 1),), -60, 2)":{"1":"30234184760248301634053822/100944918383096163551175"},"('BA', 1, (), ((0, 2),), -60, 2)":{"1":"-8540136859213483121161897/33648306127698721183725"},"('BA', 1, (2,), ((0, 1),), -59, 1)":{"1":"-30126510180639665726265902/100944918383096163551175"},"('BA', 1, (), ((0, 3),), -59, 1)":{"1":"36500589803786973587202191/100944918383096163551175"},"('BA', 1, (1,), ((0, 2),), -59, 1)":{"1":"-30126510180639665726265902/100944918383096163551175"},"('BA', 1, (1,), ((0, 1),), -59, 2)":{"1":"-30126510180639665726265902/100944918383096163551175"},"('BA', 1, (), ((0, 2),), -59, 2)":{"1":"8593974149017801075055857/33648306127698721183725"},"('BA', 1, (2,), ((0, 1),), -58, 1)":{"1":"508762891663666223321578/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -58, 1)":{"1":"-624569825272503033326449/1710930820052477348325"},"('BA', 1, (1,), ((0, 2),), -58, 1)":{"1":"508762891663666223321578/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -58, 2)":{"1":"508762891663666223321578/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -58, 2)":{"1":"-146491878517389357497873/570310273350825782775"},"('BA', 1, (2,), ((0, 1),), -57, 1)":{"1":"-506874968000160041419978/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -57, 1)":{"1":"630067014763300445334049/1710930820052477348325"},"('BA', 1, (1,), ((0, 2),), -57, 1)":{"1":"-506874968000160041419978/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -57, 2)":{"1":"-506874968000160041419978/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -57, 2)":{"1":"8661808811405690843569/33547663138283869575"},"('BA', 1, (2,), ((0, 1),), -56, 1)":{"1":"504953922868873049309578/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -56, 1)":{"1":"-635189801780065757628449/1710930820052477348325"},"('BA', 1, (1,), ((0, 2),), -56, 1)":{"1":"504953922868873049309578/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -56, 2)":{"1":"504953922868873049309578/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -56, 2)":{"1":"-26107845976897125949507/100642989414851608725"},"('BA', 1, (2,), ((0, 1),), -55, 1)":{"1":"-502998573360241646625778/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -55, 1)":{"1":"639975262419611032617749/1710930820052477348325"},"('BA', 1, (1,), ((0, 2),), -55, 1)":{"1":"-502998573360241646625778/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -55, 2)":{"1":"-502998573360241646625778/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -55, 2)":{"1":"26219839679403878115607/100642989414851608725"},"('BA', 1, (2,), ((0, 1),), -54, 1)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -54, 1)":{"1":"-644454790384839336947909/1710930820052477348325"},"('BA', 1, (1,), ((0, 2),), -54, 1)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -54, 2)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -54, 2)":{"1":"-26322312541353545208127/100642989414851608725"},"('BA', 1, (2,), ((0, 1),), -53, 1)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (), ((0, 3),), -53, 1)":{"1":"1945965512432364828139327/5132792460157432044975"},"('BA', 1, (1,), ((0, 2),), -53, 1)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (1,), ((0, 1),), -53, 2)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (), ((0, 2),), -53, 2)":{"1":"79248098991314824245581/301928968244554826175"},"('BA', 1, (2,), ((0, 1),), -52, 1)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (), ((0, 3),), -52, 1)":{"1":"-36939589204004022249059/96845140757687397075"},"('BA', 1, (1,), ((0, 2),), -52, 1)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -52, 2)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (), ((0, 2),), -52, 2)":{"1":"-1500093804983521852777/5696772985746317475"},"('BA', 1, (2,), ((0, 1),), -51, 1)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (), ((0, 3),), -51, 1)":{"1":"37149474325110983564459/96845140757687397075"},"('BA', 1, (1,), ((0, 2),), -51, 1)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -51, 2)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (), ((0, 2),), -51, 2)":{"1":"1504514043554401938577/5696772985746317475"},"('BA', 1, (2,), ((0, 1),), -50, 1)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (), ((0, 3),), -50, 1)":{"1":"-37346962455283522570259/96845140757687397075"},"('BA', 1, (1,), ((0, 2),), -50, 1)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -50, 2)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (), ((0, 2),), -50, 2)":{"1":"-25645100016253788765509/96845140757687397075"},"('BA', 1, (2,), ((0, 1),), -49, 1)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (), ((0, 3),), -49, 1)":{"1":"37532905125538282372643/96845140757687397075"},"('BA', 1, (1,), ((0, 2),), -49, 1)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -49, 2)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (), ((0, 2),), -49, 2)":{"1":"25707080906338708699637/96845140757687397075"},"('BA', 1, (2,), ((0, 1),), -48, 1)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (), ((0, 3),), -48, 1)":{"1":"-5386863908302476284549/13835020108241056725"},"('BA', 1, (1,), ((0, 2),), -48, 1)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (1,), ((0, 1),), -48, 2)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (), ((0, 2),), -48, 2)":{"1":"-3680432731360526217491/13835020108241056725"},"('BA', 1, (2,), ((0, 1),), -47, 1)":{"1":"-561365202194213936938/1976431444034436675"},"('BA', 1, (), ((0, 3),), -47, 1)":{"1":"1803478227767233929533/4611673369413685575"},"('BA', 1, (1,), ((0, 2),), -47, 1)":{"1":"-561365202194213936938/1976431444034436675"},"('BA', 1, (1,), ((0, 1),), -47, 2)":{"1":"-561365202194213936938/1976431444034436675"},"('BA', 1, (), ((0, 2),), -47, 2)":{"1":"3687606445490725283941/13835020108241056725"},"('BA', 1, (2,), ((0, 1),), -46, 1)":{"1":"11886678538121254454/42051732851796525"},"('BA', 1, (), ((0, 3),), -46, 1)":{"1":"-38529347505301066339/98120709987525225"},"('BA', 1, (1,), ((0, 2),), -46, 1)":{"1":"11886678538121254454/42051732851796525"},"('BA', 1, (1,), ((0, 1),), -46, 2)":{"1":"11886678538121254454/42051732851796525"},"('BA', 1, (), ((0, 2),), -46, 2)":{"1":"-78595708699663794803/294362129962575675"},"('BA', 1, (2,), ((0, 1),), -45, 1)":{"1":"-11828171779370928854/42051732851796525"},"('BA', 1, (), ((0, 3),), -45, 1)":{"1":"38677631876616546739/98120709987525225"},"('BA', 1, (1,), ((0, 2),), -45, 1)":{"1":"-11828171779370928854/42051732851796525"},"('BA', 1, (1,), ((0, 1),), -45, 2)":{"1":"-11828171779370928854/42051732851796525"},"('BA', 1, (), ((0, 2),), -45, 2)":{"1":"78715748428823945603/294362129962575675"},"('BA', 1, (2,), ((0, 1),), -44, 1)":{"1":"11768364870426151574/42051732851796525"},"('BA', 1, (), ((0, 3),), -44, 1)":{"1":"-38817181330821027059/98120709987525225"},"('BA', 1, (1,), ((0, 2),), -44, 1)":{"1":"11768364870426151574/42051732851796525"},"('BA', 1, (1,), ((0, 1),), -44, 2)":{"1":"11768364870426151574/42051732851796525"},"('BA', 1, (), ((0, 2),), -44, 2)":{"1":"-78820410519477305843/294362129962575675"},"('BA', 1, (2,), ((0, 1),), -43, 1)":{"1":"-1064290792140982834/3822884804708775"},"('BA', 1, (), ((0, 3),), -43, 1)":{"1":"38948392602827805659/98120709987525225"},"('BA', 1, (1,), ((0, 2),), -43, 1)":{"1":"-1064290792140982834/3822884804708775"},"('BA', 1, (1,), ((0, 1),), -43, 2)":{"1":"-1064290792140982834/3822884804708775"},"('BA', 1, (), ((0, 2),), -43, 2)":{"1":"78910186652955628043/294362129962575675"},"('BA', 1, (2,), ((0, 1),), -42, 1)":{"1":"24618625978670038/88904297783925"},"('BA', 1, (), ((0, 3),), -42, 1)":{"1":"-908642185105961063/2281876976454075"},"('BA', 1, (1,), ((0, 2),), -42, 1)":{"1":"24618625978670038/88904297783925"},"('BA', 1, (1,), ((0, 1),), -42, 2)":{"1":"24618625978670038/88904297783925"},"('BA', 1, (), ((0, 2),), -42, 2)":{"1":"-1836871827748339826/6845630929362225"},"('BA', 1, (2,), ((0, 1),), -41, 1)":{"1":"-171382069340995066/622330084487475"},"('BA', 1, (), ((0, 3),), -41, 1)":{"1":"82848097322736133/207443361495825"},"('BA', 1, (1,), ((0, 2),), -41, 1)":{"1":"-171382069340995066/622330084487475"},"('BA', 1, (1,), ((0, 1),), -41, 2)":{"1":"-171382069340995066/622330084487475"},"('BA', 1, (), ((0, 2),), -41, 2)":{"1":"167117663319352966/622330084487475"},"('BA', 1, (2,), ((0, 1),), -40, 1)":{"1":"4156356762387626/15178782548475"},"('BA', 1, (), ((0, 3),), -40, 1)":{"1":"-2026260290988413/5059594182825"},"('BA', 1, (1,), ((0, 2),), -40, 1)":{"1":"4156356762387626/15178782548475"},"('BA', 1, (1,), ((0, 1),), -40, 2)":{"1":"4156356762387626/15178782548475"},"('BA', 1, (), ((0, 2),), -40, 2)":{"1":"-4078479627079526/15178782548475"},"('BA', 1, (2,), ((0, 1),), -39, 1)":{"1":"-4132070710310066/15178782548475"},"('BA', 1, (), ((0, 3),), -39, 1)":{"1":"2031464445005033/5059594182825"},"('BA', 1, (1,), ((0, 2),), -39, 1)":{"1":"-4132070710310066/15178782548475"},"('BA', 1, (1,), ((0, 1),), -39, 2)":{"1":"-4132070710310066/15178782548475"},"('BA', 1, (), ((0, 2),), -39, 2)":{"1":"4080214345085066/15178782548475"},"('BA', 1, (2,), ((0, 1),), -38, 1)":{"1":"4107161938948466/15178782548475"},"('BA', 1, (), ((0, 3),), -38, 1)":{"1":"-2036307817214233/5059594182825"},"('BA', 1, (1,), ((0, 2),), -38, 1)":{"1":"4107161938948466/15178782548475"},"('BA', 1, (1,), ((0, 1),), -38, 2)":{"1":"4107161938948466/15178782548475"},"('BA', 1, (), ((0, 2),), -38, 2)":{"1":"-4081252210558466/15178782548475"},"('BA', 1, (2,), ((0, 1),), -37, 1)":{"1":"-4081597673603666/15178782548475"},"('BA', 1, (), ((0, 3),), -37, 1)":{"1":"2040798836801833/5059594182825"},"('BA', 1, (1,), ((0, 2),), -37, 1)":{"1":"-4081597673603666/15178782548475"},"('BA', 1, (1,), ((0, 1),), -37, 2)":{"1":"-4081597673603666/15178782548475"},"('BA', 1, (), ((0, 2),), -37, 2)":{"1":"4081597673603666/15178782548475"},"('BA', 1, (2,), ((0, 1),), -36, 1)":{"1":"4107161938948466/15178782548475"},"('BA', 1, (), ((0, 3),), -36, 1)":{"1":"-2070854121734233/5059594182825"},"('BA', 1, (1,), ((0, 2),), -36, 1)":{"1":"4107161938948466/15178782548475"},"('BA', 1, (1,), ((0, 1),), -36, 2)":{"1":"4107161938948466/15178782548475"},"('BA', 1, (), ((0, 2),), -36, 2)":{"1":"-4133071667338466/15178782548475"},"('BA', 1, (2,), ((0, 1),), -35, 1)":{"1":"-4132070710310066/15178782548475"},"('BA', 1, (), ((0, 3),), -35, 1)":{"1":"700202088435011/1686531394275"},"('BA', 1, (1,), ((0, 2),), -35, 1)":{"1":"-4132070710310066/15178782548475"},"('BA', 1, (1,), ((0, 1),), -35, 2)":{"1":"-4132070710310066/15178782548475"},"('BA', 1, (), ((0, 2),), -35, 2)":{"1":"4183927075535066/15178782548475"},"('BA', 1, (2,), ((0, 1),), -34, 1)":{"1":"4156356762387626/15178782548475"},"('BA', 1, (), ((0, 3),), -34, 1)":{"1":"-710032157133071/1686531394275"},"('BA', 1, (1,), ((0, 2),), -34, 1)":{"1":"4156356762387626/15178782548475"},"('BA', 1, (1,), ((0, 1),), -34, 2)":{"1":"4156356762387626/15178782548475"},"('BA', 1, (), ((0, 2),), -34, 2)":{"1":"-4234233897695726/15178782548475"},"('BA', 1, (2,), ((0, 1),), -33, 1)":{"1":"-171382069340995066/622330084487475"},"('BA', 1, (), ((0, 3),), -33, 1)":{"1":"29511324006086311/69147787165275"},"('BA', 1, (1,), ((0, 2),), -33, 1)":{"1":"-171382069340995066/622330084487475"},"('BA', 1, (1,), ((0, 1),), -33, 2)":{"1":"-171382069340995066/622330084487475"},"('BA', 1, (), ((0, 2),), -33, 2)":{"1":"175646475362637166/622330084487475"},"('BA', 1, (2,), ((0, 1),), -32, 1)":{"1":"24618625978670038/88904297783925"},"('BA', 1, (), ((0, 3),), -32, 1)":{"1":"-328997338417210621/760625658818025"},"('BA', 1, (1,), ((0, 2),), -32, 1)":{"1":"24618625978670038/88904297783925"},"('BA', 1, (1,), ((0, 1),), -32, 2)":{"1":"24618625978670038/88904297783925"},"('BA', 1, (), ((0, 2),), -32, 2)":{"1":"-1954396572966846026/6845630929362225"},"('BA', 1, (2,), ((0, 1),), -31, 1)":{"1":"-1064290792140982834/3822884804708775"},"('BA', 1, (), ((0, 3),), -31, 1)":{"1":"14333999464009290853/32706903329175075"},"('BA', 1, (1,), ((0, 2),), -31, 1)":{"1":"-1064290792140982834/3822884804708775"},"('BA', 1, (1,), ((0, 1),), -31, 2)":{"1":"-1064290792140982834/3822884804708775"},"('BA', 1, (), ((0, 2),), -31, 2)":{"1":"84990595336755728393/294362129962575675"},"('BA', 1, (2,), ((0, 1),), -30, 1)":{"1":"11768364870426151574/42051732851796525"},"('BA', 1, (), ((0, 3),), -30, 1)":{"1":"-14520457587387344653/32706903329175075"},"('BA', 1, (1,), ((0, 2),), -30, 1)":{"1":"11768364870426151574/42051732851796525"},"('BA', 1, (1,), ((0, 1),), -30, 2)":{"1":"11768364870426151574/42051732851796525"},"('BA', 1, (), ((0, 2),), -30, 2)":{"1":"-85936697666488816193/294362129962575675"},"('BA', 1, (2,), ((0, 1),), -29, 1)":{"1":"-11828171779370928854/42051732851796525"},"('BA', 1, (), ((0, 3),), -29, 1)":{"1":"44119570578979955239/98120709987525225"},"('BA', 1, (1,), ((0, 2),), -29, 1)":{"1":"-11828171779370928854/42051732851796525"},"('BA', 1, (1,), ((0, 1),), -29, 2)":{"1":"-11828171779370928854/42051732851796525"},"('BA', 1, (), ((0, 2),), -29, 2)":{"1":"86878656482369058353/294362129962575675"},"('BA', 1, (2,), ((0, 1),), -28, 1)":{"1":"11886678538121254454/42051732851796525"},"('BA', 1, (), ((0, 3),), -28, 1)":{"1":"-44677402261547714839/98120709987525225"},"('BA', 1, (1,), ((0, 2),), -28, 1)":{"1":"11886678538121254454/42051732851796525"},"('BA', 1, (1,), ((0, 1),), -28, 2)":{"1":"11886678538121254454/42051732851796525"},"('BA', 1, (), ((0, 2),), -28, 2)":{"1":"-87817790834033767553/294362129962575675"},"('BA', 1, (2,), ((0, 1),), -27, 1)":{"1":"-561365202194213936938/1976431444034436675"},"('BA', 1, (), ((0, 3),), -27, 1)":{"1":"2126078187592263629033/4611673369413685575"},"('BA', 1, (1,), ((0, 2),), -27, 1)":{"1":"-561365202194213936938/1976431444034436675"},"('BA', 1, (1,), ((0, 1),), -27, 2)":{"1":"-561365202194213936938/1976431444034436675"},"('BA', 1, (), ((0, 2),), -27, 2)":{"1":"4171506385228269833191/13835020108241056725"},"('BA', 1, (2,), ((0, 1),), -26, 1)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (), ((0, 3),), -26, 1)":{"1":"-6457145418208980618049/13835020108241056725"},"('BA', 1, (1,), ((0, 2),), -26, 1)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (1,), ((0, 1),), -26, 2)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (), ((0, 2),), -26, 2)":{"1":"-1405191162104592794747/4611673369413685575"},"('BA', 1, (2,), ((0, 1),), -25, 1)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (), ((0, 3),), -25, 1)":{"1":"45754634997296527787143/96845140757687397075"},"('BA', 1, (1,), ((0, 2),), -25, 1)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -25, 2)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (), ((0, 2),), -25, 2)":{"1":"9939315280739277135629/32281713585895799025"},"('BA', 1, (2,), ((0, 1),), -24, 1)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (), ((0, 3),), -24, 1)":{"1":"-9262492601612161438859/19369028151537479415"},"('BA', 1, (1,), ((0, 2),), -24, 1)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -24, 2)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (), ((0, 2),), -24, 2)":{"1":"-10042616764214143692509/32281713585895799025"},"('BA', 1, (2,), ((0, 1),), -23, 1)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (), ((0, 3),), -23, 1)":{"1":"9374908921864222103699/19369028151537479415"},"('BA', 1, (1,), ((0, 2),), -23, 1)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -23, 2)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (), ((0, 2),), -23, 2)":{"1":"10146424627509965477609/32281713585895799025"},"('BA', 1, (2,), ((0, 1),), -22, 1)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (), ((0, 3),), -22, 1)":{"1":"-9488402357722060444619/19369028151537479415"},"('BA', 1, (1,), ((0, 2),), -22, 1)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -22, 2)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (), ((0, 2),), -22, 2)":{"1":"-10250935325674337161409/32281713585895799025"},"('BA', 1, (2,), ((0, 1),), -21, 1)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (), ((0, 3),), -21, 1)":{"1":"508970721440334069824647/1026558492031486408995"},"('BA', 1, (1,), ((0, 2),), -21, 1)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (1,), ((0, 1),), -21, 2)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (), ((0, 2),), -21, 2)":{"1":"548887243412334924222277/1710930820052477348325"},"('BA', 1, (2,), ((0, 1),), -20, 1)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -20, 1)":{"1":"-171713645148449572764509/342186164010495469665"},"('BA', 1, (1,), ((0, 2),), -20, 1)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -20, 2)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -20, 2)":{"1":"-61615114542412725775053/190103424450275260925"},"('BA', 1, (2,), ((0, 1),), -19, 1)":{"1":"-502998573360241646625778/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -19, 1)":{"1":"173804091532222781451917/342186164010495469665"},"('BA', 1, (1,), ((0, 2),), -19, 1)":{"1":"-502998573360241646625778/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -19, 2)":{"1":"-502998573360241646625778/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -19, 2)":{"1":"62251096907846373920693/190103424450275260925"},"('BA', 1, (2,), ((0, 1),), -18, 1)":{"1":"504953922868873049309578/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -18, 1)":{"1":"-175934393365310678060057/342186164010495469665"},"('BA', 1, (1,), ((0, 2),), -18, 1)":{"1":"504953922868873049309578/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -18, 2)":{"1":"504953922868873049309578/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -18, 2)":{"1":"-62897162681166106386393/190103424450275260925"},"('BA', 1, (2,), ((0, 1),), -17, 1)":{"1":"-506874968000160041419978/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -17, 1)":{"1":"178111577847435935785177/342186164010495469665"},"('BA', 1, (1,), ((0, 2),), -17, 1)":{"1":"-506874968000160041419978/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -17, 2)":{"1":"-506874968000160041419978/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -17, 2)":{"1":"571997686618629849817937/1710930820052477348325"},"('BA', 1, (2,), ((0, 1),), -16, 1)":{"1":"508762891663666223321578/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -16, 1)":{"1":"-180343769943699127327657/342186164010495469665"},"('BA', 1, (1,), ((0, 2),), -16, 1)":{"1":"508762891663666223321578/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -16, 2)":{"1":"508762891663666223321578/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -16, 2)":{"1":"-578050147775164374149537/1710930820052477348325"},"('BA', 1, (2,), ((0, 1),), -15, 1)":{"1":"-30126510180639665726265902/100944918383096163551175"},"('BA', 1, (), ((0, 3),), -15, 1)":{"1":"10775788147626404718319103/20188983676619232710235"},"('BA', 1, (1,), ((0, 2),), -15, 1)":{"1":"-30126510180639665726265902/100944918383096163551175"},"('BA', 1, (1,), ((0, 1),), -15, 2)":{"1":"-30126510180639665726265902/100944918383096163551175"},"('BA', 1, (), ((0, 2),), -15, 2)":{"1":"34471097914225928227364233/100944918383096163551175"},"('BA', 1, (2,), ((0, 1),), -14, 1)":{"1":"30234184760248301634053822/100944918383096163551175"},"('BA', 1, (), ((0, 3),), -14, 1)":{"1":"-10915765101117631398443399/20188983676619232710235"},"('BA', 1, (1,), ((0, 2),), -14, 1)":{"1":"30234184760248301634053822/100944918383096163551175"},"('BA', 1, (1,), ((0, 1),), -14, 2)":{"1":"30234184760248301634053822/100944918383096163551175"},"('BA', 1, (), ((0, 2),), -14, 2)":{"1":"-34847958942856153904621953/100944918383096163551175"},"('BA', 1, (2,), ((0, 1),), -13, 1)":{"1":"-1850745745151664554144558342/6157640021368865976621675"},"('BA', 1, (), ((0, 3),), -13, 1)":{"1":"674721750861686127145881899/1231528004273773195324335"},"('BA', 1, (1,), ((0, 2),), -13, 1)":{"1":"-1850745745151664554144558342/6157640021368865976621675"},"('BA', 1, (1,), ((0, 1),), -13, 2)":{"1":"-1850745745151664554144558342/6157640021368865976621675"},"('BA', 1, (), ((0, 2),), -13, 2)":{"1":"2149490813442131456400844333/6157640021368865976621675"},"('BA', 1, (2,), ((0, 1),), -12, 1)":{"1":"1857102018722109835152683942/6157640021368865976621675"},"('BA', 1, (), ((0, 3),), -12, 1)":{"1":"-683962794744871958765387579/1231528004273773195324335"},"('BA', 1, (1,), ((0, 2),), -12, 1)":{"1":"1857102018722109835152683942/6157640021368865976621675"},"('BA', 1, (1,), ((0, 1),), -12, 2)":{"1":"1857102018722109835152683942/6157640021368865976621675"},"('BA', 1, (), ((0, 2),), -12, 2)":{"1":"-2174182491542707355701639933/6157640021368865976621675"},"('BA', 1, (2,), ((0, 1),), -11, 1)":{"1":"-621119133020426068979486114/2052546673789621992207225"},"('BA', 1, (), ((0, 3),), -11, 1)":{"1":"693658634270582935033337899/1231528004273773195324335"},"('BA', 1, (1,), ((0, 2),), -11, 1)":{"1":"-621119133020426068979486114/2052546673789621992207225"},"('BA', 1, (1,), ((0, 1),), -11, 2)":{"1":"-621119133020426068979486114/2052546673789621992207225"},"('BA', 1, (), ((0, 2),), -11, 2)":{"1":"2199985935441776889317959333/6157640021368865976621675"},"('BA', 1, (2,), ((0, 1),), -10, 1)":{"1":"623171679694215690971693339/2052546673789621992207225"},"('BA', 1, (), ((0, 3),), -10, 1)":{"1":"-1407805416248629551407071553/2463056008547546390648670"},"('BA', 1, (1,), ((0, 2),), -10, 1)":{"1":"623171679694215690971693339/2052546673789621992207225"},"('BA', 1, (1,), ((0, 1),), -10, 2)":{"1":"623171679694215690971693339/2052546673789621992207225"},"('BA', 1, (), ((0, 2),), -10, 2)":{"1":"-4454271060162897414975218891/12315280042737731953243350"},"('BA', 1, (2,), ((0, 1),), -9, 1)":{"1":"-625192648726870088010174299/2052546673789621992207225"},"('BA', 1, (), ((0, 3),), -9, 1)":{"1":"1429631881801297039422665921/2463056008547546390648670"},"('BA', 1, (1,), ((0, 2),), -9, 1)":{"1":"-625192648726870088010174299/2052546673789621992207225"},"('BA', 1, (1,), ((0, 1),), -9, 2)":{"1":"-625192648726870088010174299/2052546673789621992207225"},"('BA', 1, (), ((0, 2),), -9, 2)":{"1":"4511868677593547730571926251/12315280042737731953243350"},"('BA', 1, (2,), ((0, 1),), -8, 1)":{"1":"209060999005535159677640233/684182224596540664069075"},"('BA', 1, (), ((0, 3),), -8, 1)":{"1":"-161457554624463850387897049/273672889838616265627630"},"('BA', 1, (1,), ((0, 2),), -8, 1)":{"1":"209060999005535159677640233/684182224596540664069075"},"('BA', 1, (1,), ((0, 1),), -8, 2)":{"1":"209060999005535159677640233/684182224596540664069075"},"('BA', 1, (), ((0, 2),), -8, 2)":{"1":"-508174386063927205808562739/1368364449193081328138150"},"('BA', 1, (2,), ((0, 1),), -7, 1)":{"1":"-14050874595745034300902316411/45840209047968224492628025"},"('BA', 1, (), ((0, 3),), -7, 1)":{"1":"11008132491166754896865932763/18336083619187289797051210"},"('BA', 1, (1,), ((0, 2),), -7, 1)":{"1":"-14050874595745034300902316411/45840209047968224492628025"},"('BA', 1, (1,), ((0, 1),), -7, 2)":{"1":"-14050874595745034300902316411/45840209047968224492628025"},"('BA', 1, (), ((0, 2),), -7, 2)":{"1":"34545768525789404392615990113/91680418095936448985256050"},"('BA', 1, (2,), ((0, 1),), -6, 1)":{"1":"14094018321907827923954201611/45840209047968224492628025"},"('BA', 1, (), ((0, 3),), -6, 1)":{"1":"-11218920410419260883776571883/18336083619187289797051210"},"('BA', 1, (1,), ((0, 2),), -6, 1)":{"1":"14094018321907827923954201611/45840209047968224492628025"},"('BA', 1, (1,), ((0, 1),), -6, 2)":{"1":"14094018321907827923954201611/45840209047968224492628025"},"('BA', 1, (), ((0, 2),), -6, 2)":{"1":"-35094310187002066171418530513/91680418095936448985256050"},"('BA', 1, (2,), ((0, 1),), -5, 1)":{"1":"-42409610330030873613929048033/137520627143904673477884075"},"('BA', 1, (), ((0, 3),), -5, 1)":{"1":"34371071271379165766901797569/55008250857561869391153630"},"('BA', 1, (1,), ((0, 2),), -5, 1)":{"1":"-42409610330030873613929048033/137520627143904673477884075"},"('BA', 1, (1,), ((0, 1),), -5, 2)":{"1":"-42409610330030873613929048033/137520627143904673477884075"},"('BA', 1, (), ((0, 2),), -5, 2)":{"1":"107132483343463351224219017939/275041254287809346955768150"},"('BA', 1, (2,), ((0, 1),), -4, 1)":{"1":"42535343474848157886823113473/137520627143904673477884075"},"('BA', 1, (), ((0, 3),), -4, 1)":{"1":"-35200910027173241968002629473/55008250857561869391153630"},"('BA', 1, (1,), ((0, 2),), -4, 1)":{"1":"42535343474848157886823113473/137520627143904673477884075"},"('BA', 1, (1,), ((0, 1),), -4, 2)":{"1":"42535343474848157886823113473/137520627143904673477884075"},"('BA', 1, (), ((0, 2),), -4, 2)":{"1":"-109269946805357183863418130419/275041254287809346955768150"},"('BA', 1, (2,), ((0, 1),), -3, 1)":{"1":"-3028810706851429109067025637383/9763964527217231816929769325"},"('BA', 1, (), ((0, 3),), -3, 1)":{"1":"2570555305040700362459121797063/3905585810886892726771907730"},"('BA', 1, (1,), ((0, 2),), -3, 1)":{"1":"-3028810706851429109067025637383/9763964527217231816929769325"},"('BA', 1, (1,), ((0, 1),), -3, 2)":{"1":"-3028810706851429109067025637383/9763964527217231816929769325"},"('BA', 1, (), ((0, 2),), -3, 2)":{"1":"7940793616027465460681317311349/19527929054434463633859538650"},"('BA', 1, (2,), ((0, 1),), -2, 1)":{"1":"9112469359293533278712889630349/29291893581651695450789307975"},"('BA', 1, (), ((0, 3),), -2, 1)":{"1":"-7987660645758108173402580204109/11716757432660678180315723190"},"('BA', 1, (1,), ((0, 2),), -2, 1)":{"1":"9112469359293533278712889630349/29291893581651695450789307975"},"('BA', 1, (1,), ((0, 1),), -2, 2)":{"1":"9112469359293533278712889630349/29291893581651695450789307975"},"('BA', 1, (), ((0, 2),), -2, 2)":{"1":"-8175128764680679024287631775149/19527929054434463633859538650"},"('BA', 1, (2,), ((0, 1),), -1, 1)":{"1":"-667084944417653637854891458725877/2138308231460573767907619482175"},"('BA', 1, (), ((0, 3),), -1, 1)":{"1":"612344253692262949396456399982197/855323292584229507163047792870"},"('BA', 1, (1,), ((0, 2),), -1, 1)":{"1":"-667084944417653637854891458725877/2138308231460573767907619482175"},"('BA', 1, (1,), ((0, 1),), -1, 2)":{"1":"-667084944417653637854891458725877/2138308231460573767907619482175"},"('BA', 1, (), ((0, 2),), -1, 2)":{"1":"621467702146494730806195576439477/1425538820973715845271746321450"},"('BA', 1, (2,), ((0, 1),), 0, 1)":{"1":"668934292077295215167676426926677/2138308231460573767907619482175"},"('BA', 1, (), ((0, 3),), 0, 1)":{"1":"-668934292077295215167676426926677/855323292584229507163047792870"},"('BA', 1, (1,), ((0, 2),), 0, 1)":{"1":"668934292077295215167676426926677/2138308231460573767907619482175"},"('BA', 1, (1,), ((0, 1),), 0, 2)":{"1":"668934292077295215167676426926677/2138308231460573767907619482175"},"('BA', 1, (), ((0, 2),), 0, 2)":{"1":"-668934292077295215167676426926677/1425538820973715845271746321450"},"('BA', 1, (), ((0, 1),), -74, 3)":{"1":"-668934292077295215167676426926677/4276616462921147535815238964350"},"('BA', 1, (), ((0, 1),), -73, 3)":{"1":"667084944417653637854891458725877/4276616462921147535815238964350"},"('BA', 1, (), ((0, 1),), -72, 3)":{"1":"-9112469359293533278712889630349/58583787163303390901578615950"},"('BA', 1, (), ((0, 1),), -71, 3)":{"1":"3028810706851429109067025637383/19527929054434463633859538650"},"('BA', 1, (), ((0, 1),), -70, 3)":{"1":"-42535343474848157886823113473/275041254287809346955768150"},"('BA', 1, (), ((0, 1),), -69, 3)":{"1":"42409610330030873613929048033/275041254287809346955768150"},"('BA', 1, (), ((0, 1),), -68, 3)":{"1":"-14094018321907827923954201611/91680418095936448985256050"},"('BA', 1, (), ((0, 1),), -67, 3)":{"1":"14050874595745034300902316411/91680418095936448985256050"},"('BA', 1, (), ((0, 1),), -66, 3)":{"1":"-209060999005535159677640233/1368364449193081328138150"},"('BA', 1, (), ((0, 1),), -65, 3)":{"1":"625192648726870088010174299/4105093347579243984414450"},"('BA', 1, (), ((0, 1),), -64, 3)":{"1":"-623171679694215690971693339/4105093347579243984414450"},"('BA', 1, (), ((0, 1),), -63, 3)":{"1":"310559566510213034489743057/2052546673789621992207225"},"('BA', 1, (), ((0, 1),), -62, 3)":{"1":"-928551009361054917576341971/6157640021368865976621675"},"('BA', 1, (), ((0, 1),), -61, 3)":{"1":"925372872575832277072279171/6157640021368865976621675"},"('BA', 1, (), ((0, 1),), -60, 3)":{"1":"-15117092380124150817026911/100944918383096163551175"},"('BA', 1, (), ((0, 1),), -59, 3)":{"1":"15063255090319832863132951/100944918383096163551175"},"('BA', 1, (), ((0, 1),), -58, 3)":{"1":"-254381445831833111660789/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -57, 3)":{"1":"253437484000080020709989/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -56, 3)":{"1":"-252476961434436524654789/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -55, 3)":{"1":"251499286680120823312889/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -54, 3)":{"1":"-250503836021181200128409/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -53, 3)":{"1":"748469853272339196210427/5132792460157432044975"},"('BA', 1, (), ((0, 1),), -52, 3)":{"1":"-14063600165435720745359/96845140757687397075"},"('BA', 1, (), ((0, 1),), -51, 3)":{"1":"14004003155738682347159/96845140757687397075"},"('BA', 1, (), ((0, 1),), -50, 3)":{"1":"-13943237577224054960759/96845140757687397075"},"('BA', 1, (), ((0, 1),), -49, 3)":{"1":"13881256687139135026631/96845140757687397075"},"('BA', 1, (), ((0, 1),), -48, 3)":{"1":"-282000222059796592919/1976431444034436675"},"('BA', 1, (), ((0, 1),), -47, 3)":{"1":"280682601097106968469/1976431444034436675"},"('BA', 1, (), ((0, 1),), -46, 3)":{"1":"-5943339269060627227/42051732851796525"},"('BA', 1, (), ((0, 1),), -45, 3)":{"1":"5914085889685464427/42051732851796525"},"('BA', 1, (), ((0, 1),), -44, 3)":{"1":"-5884182435213075787/42051732851796525"},"('BA', 1, (), ((0, 1),), -43, 3)":{"1":"532145396070491417/3822884804708775"},"('BA', 1, (), ((0, 1),), -42, 3)":{"1":"-12309312989335019/88904297783925"},"('BA', 1, (), ((0, 1),), -41, 3)":{"1":"85691034670497533/622330084487475"},"('BA', 1, (), ((0, 1),), -40, 3)":{"1":"-2078178381193813/15178782548475"},"('BA', 1, (), ((0, 1),), -39, 3)":{"1":"2066035355155033/15178782548475"},"('BA', 1, (), ((0, 1),), -38, 3)":{"1":"-2053580969474233/15178782548475"},"('BA', 1, (), ((0, 1),), -37, 3)":{"1":"2040798836801833/15178782548475"},"('BA', 1, (), ((0, 1),), -36, 3)":{"1":"-2053580969474233/15178782548475"},"('BA', 1, (), ((0, 1),), -35, 3)":{"1":"2066035355155033/15178782548475"},"('BA', 1, (), ((0, 1),), -34, 3)":{"1":"-2078178381193813/15178782548475"},"('BA', 1, (), ((0, 1),), -33, 3)":{"1":"85691034670497533/622330084487475"},"('BA', 1, (), ((0, 1),), -32, 3)":{"1":"-12309312989335019/88904297783925"},"('BA', 1, (), ((0, 1),), -31, 3)":{"1":"532145396070491417/3822884804708775"},"('BA', 1, (), ((0, 1),), -30, 3)":{"1":"-5884182435213075787/42051732851796525"},"('BA', 1, (), ((0, 1),), -29, 3)":{"1":"5914085889685464427/42051732851796525"},"('BA', 1, (), ((0, 1),), -28, 3)":{"1":"-5943339269060627227/42051732851796525"},"('BA', 1, (), ((0, 1),), -27, 3)":{"1":"280682601097106968469/1976431444034436675"},"('BA', 1, (), ((0, 1),), -26, 3)":{"1":"-282000222059796592919/1976431444034436675"},"('BA', 1, (), ((0, 1),), -25, 3)":{"1":"13881256687139135026631/96845140757687397075"},"('BA', 1, (), ((0, 1),), -24, 3)":{"1":"-13943237577224054960759/96845140757687397075"},"('BA', 1, (), ((0, 1),), -23, 3)":{"1":"14004003155738682347159/96845140757687397075"},"('BA', 1, (), ((0, 1),), -22, 3)":{"1":"-14063600165435720745359/96845140757687397075"},"('BA', 1, (), ((0, 1),), -21, 3)":{"1":"748469853272339196210427/5132792460157432044975"},"('BA', 1, (), ((0, 1),), -20, 3)":{"1":"-250503836021181200128409/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -19, 3)":{"1":"251499286680120823312889/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -18, 3)":{"1":"-252476961434436524654789/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -17, 3)":{"1":"253437484000080020709989/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -16, 3)":{"1":"-254381445831833111660789/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -15, 3)":{"1":"15063255090319832863132951/100944918383096163551175"},"('BA', 1, (), ((0, 1),), -14, 3)":{"1":"-15117092380124150817026911/100944918383096163551175"},"('BA', 1, (), ((0, 1),), -13, 3)":{"1":"925372872575832277072279171/6157640021368865976621675"},"('BA', 1, (), ((0, 1),), -12, 3)":{"1":"-928551009361054917576341971/6157640021368865976621675"},"('BA', 1, (), ((0, 1),), -11, 3)":{"1":"310559566510213034489743057/2052546673789621992207225"},"('BA', 1, (), ((0, 1),), -10, 3)":{"1":"-623171679694215690971693339/4105093347579243984414450"},"('BA', 1, (), ((0, 1),), -9, 3)":{"1":"625192648726870088010174299/4105093347579243984414450"},"('BA', 1, (), ((0, 1),), -8, 3)":{"1":"-209060999005535159677640233/1368364449193081328138150"},"('BA', 1, (), ((0, 1),), -7, 3)":{"1":"14050874595745034300902316411/91680418095936448985256050"},"('BA', 1, (), ((0, 1),), -6, 3)":{"1":"-14094018321907827923954201611/91680418095936448985256050"},"('BA', 1, (), ((0, 1),), -5, 3)":{"1":"42409610330030873613929048033/275041254287809346955768150"},"('BA', 1, (), ((0, 1),), -4, 3)":{"1":"-42535343474848157886823113473/275041254287809346955768150"},"('BA', 1, (), ((0, 1),), -3, 3)":{"1":"3028810706851429109067025637383/19527929054434463633859538650"},"('BA', 1, (), ((0, 1),), -2, 3)":{"1":"-9112469359293533278712889630349/58583787163303390901578615950"},"('BA', 1, (), ((0, 1),), -1, 3)":{"1":"667084944417653637854891458725877/4276616462921147535815238964350"},"('BA', 1, (), ((0, 1),), 0, 3)":{"1":"-668934292077295215167676426926677/4276616462921147535815238964350"},"('BA', 1, (-2,), ((0, 1),), -74, 1)":{"1":"-668934292077295215167676426926677/2138308231460573767907619482175"},"('BA', 0, (), ((0, 3),), -74, 1)":{"1":"668934292077295215167676426926677/1425538820973715845271746321450"},"('BA', 1, (-2,), ((0, 1),), -73, 1)":{"1":"667084944417653637854891458725877/2138308231460573767907619482175"},"('BA', 0, (), ((0, 3),), -73, 1)":{"1":"-575850459875335823757499694153077/1425538820973715845271746321450"},"('BA', 1, (-2,), ((0, 1),), -72, 1)":{"1":"-9112469359293533278712889630349/29291893581651695450789307975"},"('BA', 0, (), ((0, 3),), -72, 1)":{"1":"7237788170067824769862373919949/19527929054434463633859538650"},"('BA', 1, (-2,), ((0, 1),), -71, 1)":{"1":"3028810706851429109067025637383/9763964527217231816929769325"},"('BA', 0, (), ((0, 3),), -71, 1)":{"1":"-6795155111500643594161557710549/19527929054434463633859538650"},"('BA', 1, (-2,), ((0, 1),), -70, 1)":{"1":"-42535343474848157886823113473/137520627143904673477884075"},"('BA', 0, (), ((0, 3),), -70, 1)":{"1":"90933863186169894066366920419/275041254287809346955768150"},"('BA', 1, (-2,), ((0, 1),), -69, 1)":{"1":"42409610330030873613929048033/137520627143904673477884075"},"('BA', 0, (), ((0, 3),), -69, 1)":{"1":"-87036135696834081606650891779/275041254287809346955768150"},"('BA', 1, (-2,), ((0, 1),), -68, 1)":{"1":"-14094018321907827923954201611/45840209047968224492628025"},"('BA', 0, (), ((0, 3),), -68, 1)":{"1":"27906565408280648570974456193/91680418095936448985256050"},"('BA', 1, (-2,), ((0, 1),), -67, 1)":{"1":"14050874595745034300902316411/45840209047968224492628025"},"('BA', 0, (), ((0, 3),), -67, 1)":{"1":"-26938913264343705882525030993/91680418095936448985256050"},"('BA', 1, (-2,), ((0, 1),), -66, 1)":{"1":"-209060999005535159677640233/684182224596540664069075"},"('BA', 0, (), ((0, 3),), -66, 1)":{"1":"389165775111248932584204779/1368364449193081328138150"},"('BA', 1, (-2,), ((0, 1),), -65, 1)":{"1":"625192648726870088010174299/2052546673789621992207225"},"('BA', 0, (), ((0, 3),), -65, 1)":{"1":"-3397003516645264669052283811/12315280042737731953243350"},"('BA', 1, (-2,), ((0, 1),), -64, 1)":{"1":"-623171679694215690971693339/2052546673789621992207225"},"('BA', 0, (), ((0, 3),), -64, 1)":{"1":"3299997003077853611205197731/12315280042737731953243350"},"('BA', 1, (-2,), ((0, 1),), -63, 1)":{"1":"621119133020426068979486114/2052546673789621992207225"},"('BA', 0, (), ((0, 3),), -63, 1)":{"1":"-1604935772291636468228231153/6157640021368865976621675"},"('BA', 1, (-2,), ((0, 1),), -62, 1)":{"1":"-1857102018722109835152683942/6157640021368865976621675"},"('BA', 0, (), ((0, 3),), -62, 1)":{"1":"1562711955002249958674253953/6157640021368865976621675"},"('BA', 1, (-2,), ((0, 1),), -61, 1)":{"1":"1850745745151664554144558342/6157640021368865976621675"},"('BA', 0, (), ((0, 3),), -61, 1)":{"1":"-1522863009156766081584851153/6157640021368865976621675"},"('BA', 1, (-2,), ((0, 1),), -60, 1)":{"1":"-30234184760248301634053822/100944918383096163551175"},"('BA', 0, (), ((0, 3),), -60, 1)":{"1":"24344640745339855358163173/100944918383096163551175"},"('BA', 1, (-2,), ((0, 1),), -59, 1)":{"1":"30126510180639665726265902/100944918383096163551175"},"('BA', 0, (), ((0, 3),), -59, 1)":{"1":"-23752430557492357865329613/100944918383096163551175"},"('BA', 1, (-2,), ((0, 1),), -58, 1)":{"1":"-508762891663666223321578/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -58, 1)":{"1":"392955958054829413316707/1710930820052477348325"},"('BA', 1, (-2,), ((0, 1),), -57, 1)":{"1":"506874968000160041419978/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -57, 1)":{"1":"-383682921237019637505907/1710930820052477348325"},"('BA', 1, (-2,), ((0, 1),), -56, 1)":{"1":"-504953922868873049309578/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -56, 1)":{"1":"124906014652560113663569/570310273350825782775"},"('BA', 1, (-2,), ((0, 1),), -55, 1)":{"1":"502998573360241646625778/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -55, 1)":{"1":"-122007294766957420211269/570310273350825782775"},"('BA', 1, (-2,), ((0, 1),), -54, 1)":{"1":"-501007672042362400256818/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -54, 1)":{"1":"119186851233295154521909/570310273350825782775"},"('BA', 1, (-2,), ((0, 1),), -53, 1)":{"1":"1496939706544678392420854/5132792460157432044975"},"('BA', 0, (), ((0, 3),), -53, 1)":{"1":"-349304633552330652234127/1710930820052477348325"},"('BA', 1, (-2,), ((0, 1),), -52, 1)":{"1":"-28127200330871441490718/96845140757687397075"},"('BA', 0, (), ((0, 3),), -52, 1)":{"1":"6438270485912953577459/32281713585895799025"},"('BA', 1, (-2,), ((0, 1),), -51, 1)":{"1":"28008006311477364694318/96845140757687397075"},"('BA', 0, (), ((0, 3),), -51, 1)":{"1":"-6288846099281248608059/32281713585895799025"},"('BA', 1, (-2,), ((0, 1),), -50, 1)":{"1":"-27886475154448109921518/96845140757687397075"},"('BA', 0, (), ((0, 3),), -50, 1)":{"1":"6141995951204232424259/32281713585895799025"},"('BA', 1, (-2,), ((0, 1),), -49, 1)":{"1":"27762513374278270053262/96845140757687397075"},"('BA', 0, (), ((0, 3),), -49, 1)":{"1":"-5997373874339419244627/32281713585895799025"},"('BA', 1, (-2,), ((0, 1),), -48, 1)":{"1":"-564000444119593185838/1976431444034436675"},"('BA', 0, (), ((0, 3),), -48, 1)":{"1":"836380769790609439061/4611673369413685575"},"('BA', 1, (-2,), ((0, 1),), -47, 1)":{"1":"561365202194213936938/1976431444034436675"},"('BA', 0, (), ((0, 3),), -47, 1)":{"1":"-2448678147417293328533/13835020108241056725"},"('BA', 1, (-2,), ((0, 1),), -46, 1)":{"1":"-11886678538121254454/42051732851796525"},"('BA', 0, (), ((0, 3),), -46, 1)":{"1":"50825457017794363339/294362129962575675"},"('BA', 1, (-2,), ((0, 1),), -45, 1)":{"1":"11828171779370928854/42051732851796525"},"('BA', 0, (), ((0, 3),), -45, 1)":{"1":"-49561509281343363739/294362129962575675"},"('BA', 1, (-2,), ((0, 1),), -44, 1)":{"1":"-11768364870426151574/42051732851796525"},"('BA', 0, (), ((0, 3),), -44, 1)":{"1":"48305564193503040859/294362129962575675"},"('BA', 1, (-2,), ((0, 1),), -43, 1)":{"1":"1064290792140982834/3822884804708775"},"('BA', 0, (), ((0, 3),), -43, 1)":{"1":"-47055604181227939459/294362129962575675"},"('BA', 1, (-2,), ((0, 1),), -42, 1)":{"1":"-24618625978670038/88904297783925"},"('BA', 0, (), ((0, 3),), -42, 1)":{"1":"1065341845397302663/6845630929362225"},"('BA', 1, (-2,), ((0, 1),), -41, 1)":{"1":"171382069340995066/622330084487475"},"('BA', 0, (), ((0, 3),), -41, 1)":{"1":"-13459978101968819/88904297783925"},"('BA', 1, (-2,), ((0, 1),), -40, 1)":{"1":"-4156356762387626/15178782548475"},"('BA', 0, (), ((0, 3),), -40, 1)":{"1":"319133235972859/2168397506925"},"('BA', 1, (-2,), ((0, 1),), -39, 1)":{"1":"4132070710310066/15178782548475"},"('BA', 0, (), ((0, 3),), -39, 1)":{"1":"-2169748085605033/15178782548475"},"('BA', 1, (-2,), ((0, 1),), -38, 1)":{"1":"-4107161938948466/15178782548475"},"('BA', 0, (), ((0, 3),), -38, 1)":{"1":"2105400426254233/15178782548475"},"('BA', 1, (-2,), ((0, 1),), -37, 1)":{"1":"4081597673603666/15178782548475"},"('BA', 0, (), ((0, 3),), -37, 1)":{"1":"-2040798836801833/15178782548475"},"('BA', 1, (-2,), ((0, 1),), -36, 1)":{"1":"-4107161938948466/15178782548475"},"('BA', 0, (), ((0, 3),), -36, 1)":{"1":"2001761512694233/15178782548475"},"('BA', 1, (-2,), ((0, 1),), -35, 1)":{"1":"4132070710310066/15178782548475"},"('BA', 0, (), ((0, 3),), -35, 1)":{"1":"-1962322624705033/15178782548475"},"('BA', 1, (-2,), ((0, 1),), -34, 1)":{"1":"-4156356762387626/15178782548475"},"('BA', 0, (), ((0, 3),), -34, 1)":{"1":"1922424110577613/15178782548475"},"('BA', 1, (-2,), ((0, 1),), -33, 1)":{"1":"171382069340995066/622330084487475"},"('BA', 0, (), ((0, 3),), -33, 1)":{"1":"-77162222627213333/622330084487475"},"('BA', 1, (-2,), ((0, 1),), -32, 1)":{"1":"-24618625978670038/88904297783925"},"('BA', 0, (), ((0, 3),), -32, 1)":{"1":"830292354960290263/6845630929362225"},"('BA', 1, (-2,), ((0, 1),), -31, 1)":{"1":"1064290792140982834/3822884804708775"},"('BA', 0, (), ((0, 3),), -31, 1)":{"1":"-34894786813627738759/294362129962575675"},"('BA', 1, (-2,), ((0, 1),), -30, 1)":{"1":"-11768364870426151574/42051732851796525"},"('BA', 0, (), ((0, 3),), -30, 1)":{"1":"3097544536316365469/26760193632961425"},"('BA', 1, (-2,), ((0, 1),), -29, 1)":{"1":"11828171779370928854/42051732851796525"},"('BA', 0, (), ((0, 3),), -29, 1)":{"1":"-3021426652204830749/26760193632961425"},"('BA', 1, (-2,), ((0, 1),), -28, 1)":{"1":"-11886678538121254454/42051732851796525"},"('BA', 0, (), ((0, 3),), -28, 1)":{"1":"2943753886277674349/26760193632961425"},"('BA', 1, (-2,), ((0, 1),), -27, 1)":{"1":"561365202194213936938/1976431444034436675"},"('BA', 0, (), ((0, 3),), -27, 1)":{"1":"-134625297085654930003/1257729100749186975"},"('BA', 1, (-2,), ((0, 1),), -26, 1)":{"1":"-564000444119593185838/1976431444034436675"},"('BA', 0, (), ((0, 3),), -26, 1)":{"1":"130805527224120362153/1257729100749186975"},"('BA', 1, (-2,), ((0, 1),), -25, 1)":{"1":"27762513374278270053262/96845140757687397075"},"('BA', 0, (), ((0, 3),), -25, 1)":{"1":"-888217431932728392671/8804103705244308825"},"('BA', 1, (-2,), ((0, 1),), -24, 1)":{"1":"-27886475154448109921518/96845140757687397075"},"('BA', 0, (), ((0, 3),), -24, 1)":{"1":"860044300075946604431/8804103705244308825"},"('BA', 1, (-2,), ((0, 1),), -23, 1)":{"1":"28008006311477364694318/96845140757687397075"},"('BA', 0, (), ((0, 3),), -23, 1)":{"1":"-831042546693965351831/8804103705244308825"},"('BA', 1, (-2,), ((0, 1),), -22, 1)":{"1":"-28127200330871441490718/96845140757687397075"},"('BA', 0, (), ((0, 3),), -22, 1)":{"1":"801126261193870978031/8804103705244308825"},"('BA', 1, (-2,), ((0, 1),), -21, 1)":{"1":"1496939706544678392420854/5132792460157432044975"},"('BA', 0, (), ((0, 3),), -21, 1)":{"1":"-449025805887686435718473/5132792460157432044975"},"('BA', 1, (-2,), ((0, 1),), -20, 1)":{"1":"-501007672042362400256818/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -20, 1)":{"1":"143447118342476936691091/1710930820052477348325"},"('BA', 1, (-2,), ((0, 1),), -19, 1)":{"1":"502998573360241646625778/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -19, 1)":{"1":"-136976689059369385991971/1710930820052477348325"},"('BA', 1, (-2,), ((0, 1),), -18, 1)":{"1":"-504953922868873049309578/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -18, 1)":{"1":"130235878911192708318871/1710930820052477348325"},"('BA', 1, (-2,), ((0, 1),), -17, 1)":{"1":"506874968000160041419978/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -17, 1)":{"1":"-41064015587713467971357/570310273350825782775"},"('BA', 1, (-2,), ((0, 1),), -16, 1)":{"1":"-508762891663666223321578/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -16, 1)":{"1":"38602311202945603334957/570310273350825782775"},"('BA', 1, (-2,), ((0, 1),), -15, 1)":{"1":"30126510180639665726265902/100944918383096163551175"},"('BA', 0, (), ((0, 3),), -15, 1)":{"1":"-2124693207715769286978763/33648306127698721183725"},"('BA', 1, (-2,), ((0, 1),), -14, 1)":{"1":"-30234184760248301634053822/100944918383096163551175"},"('BA', 0, (), ((0, 3),), -14, 1)":{"1":"1963181338302815425296883/33648306127698721183725"},"('BA', 1, (-2,), ((0, 1),), -13, 1)":{"1":"1850745745151664554144558342/6157640021368865976621675"},"('BA', 0, (), ((0, 3),), -13, 1)":{"1":"-109294245331632824186569063/2052546673789621992207225"},"('BA', 1, (-2,), ((0, 1),), -12, 1)":{"1":"-1857102018722109835152683942/6157640021368865976621675"},"('BA', 0, (), ((0, 3),), -12, 1)":{"1":"98130021239953292159476663/2052546673789621992207225"},"('BA', 1, (-2,), ((0, 1),), -11, 1)":{"1":"621119133020426068979486114/2052546673789621992207225"},"('BA', 0, (), ((0, 3),), -11, 1)":{"1":"-258421626769641738710227189/6157640021368865976621675"},"('BA', 1, (-2,), ((0, 1),), -10, 1)":{"1":"-623171679694215690971693339/2052546673789621992207225"},"('BA', 0, (), ((0, 3),), -10, 1)":{"1":"439033075087440534624962303/12315280042737731953243350"},"('BA', 1, (-2,), ((0, 1),), -9, 1)":{"1":"625192648726870088010174299/2052546673789621992207225"},"('BA', 0, (), ((0, 3),), -9, 1)":{"1":"-354152375715955859008761983/12315280042737731953243350"},"('BA', 1, (-2,), ((0, 1),), -8, 1)":{"1":"-209060999005535159677640233/684182224596540664069075"},"('BA', 0, (), ((0, 3),), -8, 1)":{"1":"28956222899821386771075687/1368364449193081328138150"},"('BA', 1, (-2,), ((0, 1),), -7, 1)":{"1":"14050874595745034300902316411/45840209047968224492628025"},"('BA', 0, (), ((0, 3),), -7, 1)":{"1":"-1162835927146362719279601829/91680418095936448985256050"},"('BA', 1, (-2,), ((0, 1),), -6, 1)":{"1":"-14094018321907827923954201611/45840209047968224492628025"},"('BA', 0, (), ((0, 3),), -6, 1)":{"1":"281471235535007276933947029/91680418095936448985256050"},"('BA', 1, (-2,), ((0, 1),), -5, 1)":{"1":"42409610330030873613929048033/137520627143904673477884075"},"('BA', 0, (), ((0, 3),), -5, 1)":{"1":"738971678924111459597598571/91680418095936448985256050"},"('BA', 1, (-2,), ((0, 1),), -4, 1)":{"1":"-42535343474848157886823113473/137520627143904673477884075"},"('BA', 0, (), ((0, 3),), -4, 1)":{"1":"-1954392078824526097573564491/91680418095936448985256050"},"('BA', 1, (-2,), ((0, 1),), -3, 1)":{"1":"3028810706851429109067025637383/9763964527217231816929769325"},"('BA', 0, (), ((0, 3),), -3, 1)":{"1":"245844565932595125342502145261/6509309684811487877953179550"},"('BA', 1, (-2,), ((0, 1),), -2, 1)":{"1":"-9112469359293533278712889630349/29291893581651695450789307975"},"('BA', 0, (), ((0, 3),), -2, 1)":{"1":"-3488425791616407752161342499149/58583787163303390901578615950"},"('BA', 1, (-2,), ((0, 1),), -1, 1)":{"1":"667084944417653637854891458725877/2138308231460573767907619482175"},"('BA', 0, (), ((0, 3),), -1, 1)":{"1":"393381490790700195562716165007477/4276616462921147535815238964350"},"('BA', 1, (-2,), ((0, 1),), 0, 1)":{"1":"-668934292077295215167676426926677/2138308231460573767907619482175"},"('BA', 0, (), ((0, 3),), 0, 1)":{"1":"-668934292077295215167676426926677/4276616462921147535815238964350"},"('R', -73, 4)":{"1":"-48"},"('R', -72, 4)":{"1":"72"},"('R', -71, 4)":{"1":"-88"},"('R', -70, 4)":{"1":"100"},"('R', -69, 4)":{"1":"-548/5"},"('R', -68, 4)":{"1":"588/5"},"('R', -67, 4)":{"1":"-4356/35"},"('R', -66, 4)":{"1":"4566/35"},"('R', -65, 4)":{"1":"-14258/105"},"('R', -64, 4)":{"1":"14762/105"},"('R', -63, 4)":{"1":"-167422/1155"},"('R', -62, 4)":{"1":"172042/1155"},"('R', -61, 4)":{"1":"-2291986/15015"},"('R', -60, 4)":{"1":"2343466/15015"},"('R', -59, 4)":{"1":"-2391514/15015"},"('R', -58, 4)":{"1":"2436559/15015"},"('R', -57, 4)":{"1":"-42142223/255255"},"('R', -56, 4)":{"1":"14274301/85085"},"('R', -55, 4)":{"1":"-275295799/1616615"},"('R', -54, 4)":{"1":"55835135/323323"},"('R', -53, 4)":{"1":"-56574159/323323"},"('R', -52, 4)":{"1":"57279591/323323"},"('R', -51, 4)":{"1":"-1332950097/7436429"},"('R', -50, 4)":{"1":"1347822955/7436429"},"('R', -49, 4)":{"1":"-34052522467/185910725"},"('R', -48, 4)":{"1":"34395742267/185910725"},"('R', -47, 4)":{"1":"-312536252003/1673196525"},"('R', -46, 4)":{"1":"315404588903/1673196525"},"('R', -45, 4)":{"1":"-9227046511387/48522699225"},"('R', -44, 4)":{"1":"9304682830147/48522699225"},"('R', -43, 4)":{"1":"-290774257297357/1504203675975"},"('R', -42, 4)":{"1":"586061125622639/3008407351950"},"('R', -41, 4)":{"1":"-53676090078349/273491577450"},"('R', -40, 4)":{"1":"54062195834749/273491577450"},"('R', -39, 4)":{"1":"-54437269998109/273491577450"},"('R', -38, 4)":{"1":"54801925434709/273491577450"},"('R', -37, 4)":{"1":"-2040798836801833/10119188365650"},"('R', -36, 4)":{"1":"2053580969474233/10119188365650"},"('R', -35, 4)":{"1":"-2066035355155033/10119188365650"},"('R', -34, 4)":{"1":"2078178381193813/10119188365650"},"('R', -33, 4)":{"1":"-85691034670497533/414886722991650"},"('R', -32, 4)":{"1":"12309312989335019/59269531855950"},"('R', -31, 4)":{"1":"-532145396070491417/2548589869805850"},"('R', -30, 4)":{"1":"5884182435213075787/28034488567864350"},"('R', -29, 4)":{"1":"-5914085889685464427/28034488567864350"},"('R', -28, 4)":{"1":"5943339269060627227/28034488567864350"},"('R', -27, 4)":{"1":"-280682601097106968469/1317620962689624450"},"('R', -26, 4)":{"1":"282000222059796592919/1317620962689624450"},"('R', -25, 4)":{"1":"-13881256687139135026631/64563427171791598050"},"('R', -24, 4)":{"1":"13943237577224054960759/64563427171791598050"},"('R', -23, 4)":{"1":"-14004003155738682347159/64563427171791598050"},"('R', -22, 4)":{"1":"14063600165435720745359/64563427171791598050"},"('R', -21, 4)":{"1":"-748469853272339196210427/3421861640104954696650"},"('R', -20, 4)":{"1":"250503836021181200128409/1140620546701651565550"},"('R', -19, 4)":{"1":"-251499286680120823312889/1140620546701651565550"},"('R', -18, 4)":{"1":"252476961434436524654789/1140620546701651565550"},"('R', -17, 4)":{"1":"-253437484000080020709989/1140620546701651565550"},"('R', -16, 4)":{"1":"254381445831833111660789/1140620546701651565550"},"('R', -15, 4)":{"1":"-15063255090319832863132951/67296612255397442367450"},"('R', -14, 4)":{"1":"15117092380124150817026911/67296612255397442367450"},"('R', -13, 4)":{"1":"-925372872575832277072279171/4105093347579243984414450"},"('R', -12, 4)":{"1":"928551009361054917576341971/4105093347579243984414450"},"('R', -11, 4)":{"1":"-310559566510213034489743057/1368364449193081328138150"},"('R', -10, 4)":{"1":"623171679694215690971693339/2736728898386162656276300"},"('R', -9, 4)":{"1":"-625192648726870088010174299/2736728898386162656276300"},"('R', -8, 4)":{"1":"627182997016605479032920699/2736728898386162656276300"},"('R', -7, 4)":{"1":"-42152623787235102902706949233/183360836191872897970512100"},"('R', -6, 4)":{"1":"42282054965723483771862604833/183360836191872897970512100"},"('R', -5, 4)":{"1":"-42409610330030873613929048033/183360836191872897970512100"},"('R', -4, 4)":{"1":"42535343474848157886823113473/183360836191872897970512100"},"('R', -3, 4)":{"1":"-3028810706851429109067025637383/13018619369622975755906359100"},"('R', -2, 4)":{"1":"9112469359293533278712889630349/39055858108868927267719077300"},"('R', -1, 4)":{"1":"-667084944417653637854891458725877/2851077641947431690543492642900"},"('R', 0, 4)":{"1":"668934292077295215167676426926677/2851077641947431690543492642900"},"('BA', 1, (1, 2), ((0, 1),), -74, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -74, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -74, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -74, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -74, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -74, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -74, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -74, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -74, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -74, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -74, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -73, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -73, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -73, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -73, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -73, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -73, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -73, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -73, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -73, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -73, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -73, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -72, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -72, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -72, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -72, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -72, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -72, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -72, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -72, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -72, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -72, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -72, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -71, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -71, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -71, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -71, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -71, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -71, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -71, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -71, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -71, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -71, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -71, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -70, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -70, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -70, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -70, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -70, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -70, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -70, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -70, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -70, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -70, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -70, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -69, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -69, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -69, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -69, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -69, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -69, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -69, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -69, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -69, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -69, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -69, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -68, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -68, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -68, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -68, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -68, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -68, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -68, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -68, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -68, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -68, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -68, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -67, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -67, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -67, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -67, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -67, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -67, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -67, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -67, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -67, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -67, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -67, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -66, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -66, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -66, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -66, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -66, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -66, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -66, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -66, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -66, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -66, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -66, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -65, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -65, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -65, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -65, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -65, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -65, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -65, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -65, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -65, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -65, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -65, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -64, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -64, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -64, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -64, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -64, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -64, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -64, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -64, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -64, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -64, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -64, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -63, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -63, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -63, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -63, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -63, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -63, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -63, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -63, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -63, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -63, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -63, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -62, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -62, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -62, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -62, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -62, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -62, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -62, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -62, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -62, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -62, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -62, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -61, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -61, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -61, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -61, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -61, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -61, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -61, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -61, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -61, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -61, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -61, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -60, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -60, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -60, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -60, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -60, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -60, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -60, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -60, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -60, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -60, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -60, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -59, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -59, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -59, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -59, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -59, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -59, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -59, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -59, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -59, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -59, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -59, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -58, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -58, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -58, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -58, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -58, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -58, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -58, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -58, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -58, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -58, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -58, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -57, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -57, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -57, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -57, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -57, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -57, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -57, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -57, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -57, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -57, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -57, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -56, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -56, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -56, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -56, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -56, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -56, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -56, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -56, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -56, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -56, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -56, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -55, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -55, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -55, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -55, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -55, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -55, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -55, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -55, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -55, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -55, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -55, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -54, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -54, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -54, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -54, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -54, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -54, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -54, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -54, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -54, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -54, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -54, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -53, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -53, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -53, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -53, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -53, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -53, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -53, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -53, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -53, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -53, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -53, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -52, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -52, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -52, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -52, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -52, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -52, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -52, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -52, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -52, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -52, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -52, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -51, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -51, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -51, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -51, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -51, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -51, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -51, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -51, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -51, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -51, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -51, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -50, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -50, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -50, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -50, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -50, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -50, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -50, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -50, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -50, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -50, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -50, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -49, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -49, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -49, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -49, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -49, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -49, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -49, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -49, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -49, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -49, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -49, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -48, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -48, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -48, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -48, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -48, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -48, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -48, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -48, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -48, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -48, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -48, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -47, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -47, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -47, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -47, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -47, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -47, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -47, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -47, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -47, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -47, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -47, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -46, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -46, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -46, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -46, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -46, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -46, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -46, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -46, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -46, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -46, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -46, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -45, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -45, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -45, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -45, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -45, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -45, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -45, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -45, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -45, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -45, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -45, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -44, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -44, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -44, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -44, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -44, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -44, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -44, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -44, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -44, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -44, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -44, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -43, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -43, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -43, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -43, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -43, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -43, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -43, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -43, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -43, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -43, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -43, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -42, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -42, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -42, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -42, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -42, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -42, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -42, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -42, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -42, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -42, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -42, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -41, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -41, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -41, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -41, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -41, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -41, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -41, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -41, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -41, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -41, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -41, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -40, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -40, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -40, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -40, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -40, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -40, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -40, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -40, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -40, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -40, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -40, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -39, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -39, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -39, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -39, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -39, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -39, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -39, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -39, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -39, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -39, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -39, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -38, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -38, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -38, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -38, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -38, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -38, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -38, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -38, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -38, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -38, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -38, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -37, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -37, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -37, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -37, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -37, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -37, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -37, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -37, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -37, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -37, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -37, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -36, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -36, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -36, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -36, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -36, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -36, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -36, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -36, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -36, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -36, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -36, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -35, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -35, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -35, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -35, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -35, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -35, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -35, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -35, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -35, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -35, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -35, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -34, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -34, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -34, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -34, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -34, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -34, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -34, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -34, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -34, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -34, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -34, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -33, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -33, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -33, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -33, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -33, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -33, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -33, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -33, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -33, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -33, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -33, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -32, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -32, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -32, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -32, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -32, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -32, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -32, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -32, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -32, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -32, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -32, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -31, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -31, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -31, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -31, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -31, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -31, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -31, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -31, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -31, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -31, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -31, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -30, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -30, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -30, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -30, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -30, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -30, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -30, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -30, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -30, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -30, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -30, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -29, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -29, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -29, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -29, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -29, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -29, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -29, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -29, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -29, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -29, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -29, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -28, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -28, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -28, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -28, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -28, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -28, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -28, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -28, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -28, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -28, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -28, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -27, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -27, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -27, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -27, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -27, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -27, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -27, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -27, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -27, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -27, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -27, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -26, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -26, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -26, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -26, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -26, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -26, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -26, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -26, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -26, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -26, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -26, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -25, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -25, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -25, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -25, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -25, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -25, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -25, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -25, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -25, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -25, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -25, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -24, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -24, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -24, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -24, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -24, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -24, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -24, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -24, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -24, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -24, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -24, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -23, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -23, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -23, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -23, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -23, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -23, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -23, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -23, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -23, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -23, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -23, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -22, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -22, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -22, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -22, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -22, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -22, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -22, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -22, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -22, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -22, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -22, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -21, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -21, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -21, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -21, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -21, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -21, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -21, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -21, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -21, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -21, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -21, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -20, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -20, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -20, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -20, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -20, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -20, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -20, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -20, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -20, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -20, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -20, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -19, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -19, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -19, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -19, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -19, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -19, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -19, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -19, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -19, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -19, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -19, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -18, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -18, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -18, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -18, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -18, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -18, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -18, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -18, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -18, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -18, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -18, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -17, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -17, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -17, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -17, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -17, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -17, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -17, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -17, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -17, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -17, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -17, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -16, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -16, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -16, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -16, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -16, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -16, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -16, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -16, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -16, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -16, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -16, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -15, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -15, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -15, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -15, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -15, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -15, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -15, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -15, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -15, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -15, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -15, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -14, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -14, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -14, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -14, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -14, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -14, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -14, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -14, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -14, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -14, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -14, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -13, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -13, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -13, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -13, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -13, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -13, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -13, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -13, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -13, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -13, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -13, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -12, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -12, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -12, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -12, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -12, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -12, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -12, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -12, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -12, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -12, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -12, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -11, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -11, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -11, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -11, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -11, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -11, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -11, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -11, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -11, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -11, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -11, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -10, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -10, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -10, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -10, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -10, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -10, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -10, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -10, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -10, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -10, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -10, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -9, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -9, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -9, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -9, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -9, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -9, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -9, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -9, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -9, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -9, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -9, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -8, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -8, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -8, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -8, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -8, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -8, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -8, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -8, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -8, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -8, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -8, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -7, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -7, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -7, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -7, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -7, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -7, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -7, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -7, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -7, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -7, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -7, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -6, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -6, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -6, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -6, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -6, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -6, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -6, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -6, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -6, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -6, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -6, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -5, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -5, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -5, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -5, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -5, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -5, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -5, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -5, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -5, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -5, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -5, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -4, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -4, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -4, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -4, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -4, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -4, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -4, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -4, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -4, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -4, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -4, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -3, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -3, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -3, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -3, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -3, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -3, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -3, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -3, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -3, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -3, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -3, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -2, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -2, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -2, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -2, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -2, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -2, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -2, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -2, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -2, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -2, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -2, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -1, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -1, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -1, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -1, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -1, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -1, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -1, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -1, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -1, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -1, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -1, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), 0, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), 0, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), 0, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), 0, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), 0, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), 0, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), 0, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), 0, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), 0, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), 0, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), 0, 2)":{"1":"-144"},"('BA', 1, (1,), ((0, 1),), -74, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -74, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -73, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -73, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -72, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -72, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -71, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -71, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -70, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -70, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -69, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -69, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -68, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -68, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -67, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -67, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -66, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -66, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -65, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -65, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -64, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -64, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -63, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -63, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -62, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -62, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -61, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -61, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -60, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -60, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -59, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -59, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -58, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -58, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -57, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -57, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -56, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -56, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -55, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -55, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -54, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -54, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -53, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -53, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -52, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -52, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -51, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -51, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -50, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -50, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -49, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -49, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -48, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -48, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -47, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -47, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -46, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -46, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -45, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -45, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -44, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -44, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -43, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -43, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -42, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -42, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -41, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -41, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -40, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -40, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -39, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -39, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -38, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -38, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -37, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -37, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -36, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -36, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -35, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -35, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -34, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -34, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -33, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -33, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -32, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -32, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -31, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -31, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -30, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -30, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -29, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -29, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -28, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -28, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -27, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -27, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -26, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -26, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -25, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -25, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -24, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -24, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -23, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -23, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -22, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -22, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -21, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -21, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -20, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -20, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -19, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -19, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -18, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -18, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -17, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -17, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -16, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -16, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -15, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -15, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -14, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -14, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -13, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -13, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -12, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -12, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -11, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -11, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -10, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -10, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -9, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -9, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -8, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -8, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -7, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -7, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -6, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -6, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -5, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -5, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -4, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -4, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -3, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -3, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -2, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -2, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -1, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -1, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), 0, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), 0, 3)":{"1":"-64"},"('BA', 1, (1, -2), ((0, 1),), -74, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -74, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -73, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -73, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -72, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -72, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -71, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -71, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -70, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -70, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -69, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -69, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -68, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -68, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -67, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -67, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -66, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -66, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -65, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -65, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -64, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -64, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -63, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -63, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -62, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -62, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -61, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -61, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -60, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -60, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -59, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -59, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -58, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -58, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -57, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -57, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -56, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -56, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -55, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -55, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -54, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -54, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -53, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -53, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -52, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -52, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -51, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -51, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -50, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -50, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -49, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -49, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -48, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -48, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -47, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -47, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -46, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -46, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -45, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -45, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -44, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -44, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -43, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -43, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -42, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -42, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -41, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -41, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -40, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -40, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -39, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -39, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -38, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -38, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -37, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -37, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -36, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -36, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -35, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -35, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -34, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -34, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -33, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -33, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -32, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -32, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -31, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -31, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -30, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -30, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -29, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -29, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -28, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -28, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -27, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -27, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -26, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -26, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -25, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -25, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -24, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -24, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -23, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -23, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -22, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -22, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -21, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -21, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -20, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -20, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -19, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -19, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -18, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -18, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -17, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -17, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -16, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -16, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -15, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -15, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -14, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -14, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -13, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -13, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -12, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -12, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -11, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -11, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -10, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -10, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -9, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -9, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -8, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -8, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -7, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -7, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -6, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -6, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -5, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -5, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -4, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -4, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -3, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -3, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -2, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -2, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -1, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -1, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), 0, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), 0, 1)":{"1":"-96"},"('BA', 1, (), ((0, 1),), -74, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -73, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -72, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -71, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -70, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -69, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -68, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -67, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -66, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -65, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -64, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -63, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -62, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -61, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -60, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -59, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -58, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -57, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -56, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -55, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -54, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -53, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -52, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -51, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -50, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -49, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -48, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -47, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -46, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -45, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -44, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -43, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -42, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -41, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -40, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -39, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -38, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -37, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -36, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -35, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -34, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -33, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -32, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -31, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -30, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -29, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -28, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -27, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -26, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -25, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -24, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -23, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -22, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -21, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -20, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -19, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -18, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -17, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -16, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -15, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -14, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -13, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -12, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -11, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -10, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -9, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -8, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -7, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -6, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -5, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -4, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -3, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -2, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -1, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), 0, 4)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -74, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -74, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -73, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -73, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -72, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -72, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -71, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -71, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -70, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -70, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -69, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -69, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -68, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -68, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -67, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -67, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -66, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -66, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -65, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -65, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -64, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -64, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -63, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -63, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -62, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -62, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -61, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -61, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -60, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -60, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -59, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -59, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -58, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -58, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -57, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -57, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -56, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -56, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -55, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -55, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -54, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -54, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -53, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -53, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -52, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -52, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -51, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -51, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -50, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -50, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -49, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -49, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -48, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -48, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -47, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -47, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -46, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -46, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -45, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -45, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -44, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -44, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -43, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -43, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -42, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -42, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -41, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -41, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -40, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -40, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -39, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -39, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -38, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -38, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -37, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -37, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -36, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -36, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -35, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -35, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -34, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -34, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -33, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -33, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -32, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -32, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -31, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -31, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -30, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -30, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -29, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -29, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -28, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -28, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -27, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -27, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -26, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -26, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -25, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -25, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -24, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -24, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -23, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -23, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -22, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -22, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -21, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -21, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -20, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -20, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -19, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -19, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -18, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -18, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -17, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -17, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -16, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -16, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -15, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -15, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -14, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -14, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -13, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -13, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -12, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -12, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -11, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -11, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -10, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -10, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -9, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -9, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -8, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -8, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -7, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -7, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -6, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -6, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -5, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -5, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -4, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -4, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -3, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -3, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -2, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -2, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -1, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -1, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), 0, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), 0, 2)":{"1":"-48"},"('BA', 1, (-2, 1), ((0, 1),), -74, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -74, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -73, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -73, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -72, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -72, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -71, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -71, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -70, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -70, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -69, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -69, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -68, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -68, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -67, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -67, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -66, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -66, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -65, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -65, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -64, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -64, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -63, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -63, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -62, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -62, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -61, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -61, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -60, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -60, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -59, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -59, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -58, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -58, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -57, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -57, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -56, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -56, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -55, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -55, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -54, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -54, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -53, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -53, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -52, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -52, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -51, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -51, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -50, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -50, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -49, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -49, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -48, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -48, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -47, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -47, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -46, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -46, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -45, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -45, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -44, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -44, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -43, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -43, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -42, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -42, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -41, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -41, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -40, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -40, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -39, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -39, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -38, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -38, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -37, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -37, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -36, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -36, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -35, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -35, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -34, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -34, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -33, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -33, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -32, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -32, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -31, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -31, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -30, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -30, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -29, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -29, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -28, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -28, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -27, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -27, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -26, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -26, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -25, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -25, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -24, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -24, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -23, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -23, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -22, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -22, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -21, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -21, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -20, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -20, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -19, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -19, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -18, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -18, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -17, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -17, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -16, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -16, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -15, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -15, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -14, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -14, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -13, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -13, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -12, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -12, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -11, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -11, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -10, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -10, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -9, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -9, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -8, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -8, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -7, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -7, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -6, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -6, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -5, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -5, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -4, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -4, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -3, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -3, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -2, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -2, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -1, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -1, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), 0, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), 0, 1)":{"1":"-64"},"('BA', 0, (), (), 1, 5)":{"1":"32"},"('R', 1, 5)":{"1":"32"},"('BA', 0, (), ((0, 4),), -74, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -74, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -73, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -73, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -72, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -72, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -71, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -71, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -70, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -70, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -69, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -69, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -68, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -68, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -67, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -67, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -66, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -66, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -65, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -65, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -64, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -64, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -63, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -63, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -62, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -62, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -61, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -61, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -60, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -60, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -59, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -59, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -58, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -58, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -57, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -57, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -56, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -56, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -55, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -55, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -54, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -54, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -53, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -53, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -52, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -52, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -51, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -51, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -50, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -50, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -49, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -49, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -48, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -48, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -47, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -47, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -46, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -46, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -45, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -45, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -44, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -44, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -43, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -43, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -42, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -42, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -41, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -41, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -40, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -40, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -39, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -39, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -38, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -38, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -37, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -37, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -36, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -36, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -35, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -35, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -34, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -34, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -33, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -33, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -32, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -32, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -31, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -31, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -30, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -30, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -29, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -29, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -28, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -28, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -27, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -27, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -26, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -26, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -25, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -25, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -24, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -24, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -23, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -23, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -22, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -22, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -21, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -21, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -20, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -20, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -19, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -19, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -18, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -18, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -17, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -17, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -16, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -16, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -15, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -15, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -14, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -14, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -13, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -13, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -12, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -12, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -11, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -11, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -10, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -10, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -9, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -9, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -8, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -8, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -7, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -7, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -6, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -6, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -5, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -5, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -4, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -4, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -3, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -3, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -2, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -2, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -1, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -1, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), 0, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), 0, 3)":{"1":"-32"},"('BA', 1, (), ((0, 1),), -74, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -73, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -72, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -71, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -70, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -69, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -68, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -67, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -66, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -65, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -64, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -63, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -62, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -61, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -60, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -59, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -58, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -57, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -56, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -55, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -54, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -53, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -52, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -51, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -50, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -49, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -48, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -47, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -46, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -45, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -44, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -43, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -42, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -41, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -40, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -39, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -38, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -37, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -36, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -35, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -34, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -33, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -32, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -31, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -30, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -29, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -28, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -27, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -26, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -25, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -24, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -23, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -22, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -21, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -20, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -19, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -18, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -17, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -16, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -15, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -14, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -13, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -12, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -11, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -10, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -9, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -8, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -7, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -6, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -5, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -4, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -3, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -2, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -1, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), 0, 1)":{"z3":"-32"}}

==> anc/tables/json/atoms_m77.json <==
{"('R', -75, 1)":{"1":"-132087682845640765950647611731390775769899530923517803370939696321231018933166807/3517893685201158255061347523287815721031526138050765200602622768017932872000000","z3":"-32"},"('R', -74, 1)":{"1":"-670128116626426005245602157025005066830758571186410945996407339344681178190797093/7035787370402316510122695046575631442063052276101530401205245536035865744000000","pi2":"8/3","z3":"48"},"('R', -73, 1)":{"1":"74246710565741852196033142391118446033687558275313171039538288950996280964663031/357751900189948297124882798978421937732019607259399850908741298442501648000000","pi2":"-8/3","z3":"-176/3"},"('R', -72, 1)":{"1":"-334059620315632552832645910259032383385334107897661844121700832349707610811820659/1206134977783254258878176293698679675782237533045976640206613520463291270400000","pi2":"10/3","z3":"200/3"},"('R', -71, 1)":{"1":"1290033919500774935710935409016601455999967041146429788843621272066372192974257377/3982521153057915005729827384854131004941350344963130415776554077001433440000000","pi2":"-10/3","z3":"-1096/15"},"('R', -70, 1)":{"1":"-91527095070877988576884944577689441010236224384845884447104685203846238994052123/258352045424809663774395166948921595179793841227718374585259934003764960000000","pi2":"98/27","z3":"392/5"},"('R', -69, 1)":{"1":"46845695513705757754019331537969512798829127447838196207351687919919695113736031/125181339302252517760380069455298026165656271963172192175980815264554080000000","pi2":"-98/27","z3":"-2904/35"},"('R', -68, 1)":{"1":"-1688789314345611350139536633844742735619593588079439616677153973224668760508401061/4371347182794338660135402247872433736193020644915152024417460244282638480000000","pi2":"205/54","z3":"3044/35"},"('R', -67, 1)":{"1":"870974833203434243926047595845322647840475857070860057015454874681362500037745708897/2216273021676729700688648939671323904249861466971982076379652343851297709360000000","pi2":"-205/54","z3":"-28516/315"},"('R', -66, 1)":{"1":"-4660911359746374969534748257755832197842899393310275207719179915866246848969752471/11788686285514519684514090104634701618350326951978628065849214594953711220000000","pi2":"5269/1350","z3":"29524/315"},"('R', -65, 1)":{"1":"4809621150015121127963921293115212973095025311729341414386215123727373422636870121749/12189501619222013353787569168192281473374238068345901420088087891182137401480000000","pi2":"-5269/1350","z3":"-334844/3465"},"('R', -64, 1)":{"1":"-19073291797620601509401912589752403978045124824619701442727906604788663567196461141897/48758006476888053415150276672769125893496952273383605680352351564728549605920000000","pi2":"5369/1350","z3":"344084/3465"},"('R', -63, 1)":{"1":"30565527518677335717699382517129755544758592393386750112955801081144854960541258834967/79231760524943086799619199593249829576932547444248359230572571292683893109620000000","pi2":"-5369/1350","z3":"-4583972/45045"},"('R', -62, 1)":{"1":"-120010875243410020662544906199965464685839910781971231075883442100081577266275309681433/316927042099772347198476798372999318307730189776993436922290285170735572438480000000","pi2":"266681/66150","z3":"4686932/45045"},"('R', -61, 1)":{"1":"58661558156001416733538156203724836677310955130762322189025256036841385924940647463573/158463521049886173599238399186499659153865094888496718461145142585367786219240000000","pi2":"-266681/66150","z3":"-4783028/45045"},"('R', -60, 1)":{"1":"-1828145307734009127614045861154959348558080416272736502072136299369325172620208878114101/5070832673596357555175628773967989092923683036431894990756644562731769159015680000000","pi2":"1077749/264600","z3":"4873118/45045"},"('R', -59, 1)":{"1":"1206353637831455775944932870952731340037955551066412133317643747907359291256722868394061/3448166218045523137519427566298232583188104464773688593714518302657603028130662400000","pi2":"-1077749/264600","z3":"-84284446/765765"},"('R', -58, 1)":{"1":"-1166513976127165204609163644338965486123945725570715126521458552927230253753823007055997/3448166218045523137519427566298232583188104464773688593714518302657603028130662400000","pi2":"9778141/2381400","z3":"28548602/255255"},"('R', -57, 1)":{"1":"3682110322711201399245086111155985736885496260162662936895148191140664394522553664203839/11295716921183610278080883406839037772512756005293117806995835819050768540428032000000","pi2":"-9778141/2381400","z3":"-550591598/4849845"},"('R', -56, 1)":{"1":"-512566597120794709164735232135123680974968020872544077248998912964164457462339626593105767/1637878953571623490321728093991660477014349620767502082014396193762361438362064640000000","pi2":"1968329/476280","z3":"111670270/969969"},"('R', -55, 1)":{"1":"490189598460761749748788314012789339234962325994481719566865096254144910731502857838807147/1637878953571623490321728093991660477014349620767502082014396193762361438362064640000000","pi2":"-1968329/476280","z3":"-37716106/323323"},"('R', -54, 1)":{"1":"-466840483908069260855204406719703836654695978990907378979945807218866288091036676965068603/1637878953571623490321728093991660477014349620767502082014396193762361438362064640000000","pi2":"239437889/57629880","z3":"38186394/323323"},"('R', -53, 1)":{"1":"10179457583595414895461248474947945559362839025370239977074276413403092566349885937077650269/37671215932147340277399746161808190971330041277652547886331112456534313082327486720000000","pi2":"-239437889/57629880","z3":"-888633398/7436429"},"('R', -52, 1)":{"1":"-9601480455332052924288121472280348887231688577697802653138494139952272968393148318511810929/37671215932147340277399746161808190971330041277652547886331112456534313082327486720000000","pi2":"240505109/57629880","z3":"2695645910/22309287"},"('R', -51, 1)":{"1":"763061339513801184352687633997839653250820996125968488149191155029178373037980951062780183/3192475926453164430288114081509168726383901803190893888672128174282568905281990400000000","pi2":"-240505109/57629880","z3":"-68105044934/557732175"},"('R', -50, 1)":{"1":"-41937627469665057329398349896587343981117746891029299282073323909768311322722185429544101197/188356079660736701386998730809040954856650206388262739431655562282671565411637433600000000","pi2":"40799043101/9739449720","z3":"68791484534/557732175"},"('R', -49, 1)":{"1":"4651057844954914775031617727822552361821674991000712543479309851754884970038580414149385967/22602729559288404166439847697084914582798024766591528731798667473920587849396492032000000","pi2":"-40799043101/9739449720","z3":"-625072504006/5019589575"},"('R', -48, 1)":{"1":"-29364485050720025982882929276807023706770071289702508229195601862967844782601639345237471/155880893512333821837516191014378721260676032873045025736542534302900605857906841600000","pi2":"40931552621/9739449720","z3":"630809177806/5019589575"},"('R', -47, 1)":{"1":"27931060475007596926055634743333581209415765977670543890687231100191634766241612353897644481/163869789304840930206688895803865630725285679557788583305540339185924261908124567232000000","pi2":"-40931552621/9739449720","z3":"-18454093022774/145568097675"},"('R', -46, 1)":{"1":"-124502626687824654602749390337273286932984309608785278024009764693379778817277441145824017513/819348946524204651033444479019328153626428397788942916527701695929621309540622836160000000","pi2":"205234915681/48697248600","z3":"18609365660294/145568097675"},"('R', -45, 1)":{"1":"3374664250251665864183256261960697123006674893464067550095813905657832867924183594929827936883/25399817342250344182036778849599172762419280331457230412358752573818260595759307920960000000","pi2":"-205234915681/48697248600","z3":"-581548514594714/4512611027925"},"('R', -44, 1)":{"1":"-321143849538050898457202352332293008594141779230541382501928026353145344674260241252043/2838955212791356121952225094955923151351724981943379317760346106204808057634201600000","pi2":"822968714749/194788994400","z3":"586061125622639/4512611027925"},"('R', -43, 1)":{"1":"1506291528872019757668475155301581534852101833104272776466897018571154529267150064229105424371/16255883099040220276503538463743470567948339412132627463909601647243686781285957069414400000","pi2":"-822968714749/194788994400","z3":"-53676090078349/410237366175"},"('R', -42, 1)":{"1":"-81722774707241261329807736839229696481268106183555016765612248903238480150447704373805775593/1144780499932409878627009750967850039996361930431875173514760679383358224034222328832000000","pi2":"238357395880861/56294019381600","z3":"54062195834749/410237366175"},"('R', -41, 1)":{"1":"2854140223176446807336275755061895183239609209208308354958501774007791813918573837337839017613/58056725353715072416084065941940966314101212186187955228248577311584595647449846676480000000","pi2":"-238357395880861/56294019381600","z3":"-54437269998109/410237366175"},"('R', -40, 1)":{"1":"-1496093750852542059627924790841918571551504932874948658387676520598576277494212359607027009053/58056725353715072416084065941940966314101212186187955228248577311584595647449846676480000000","pi2":"238820721143261/56294019381600","z3":"54801925434709/410237366175"},"('R', -39, 1)":{"1":"259599117363391430776439273709073584632501730603888306353218690154457485736032316289442051287/306871262583922525627872919978830821945963550126993477635028194361232862707949189575680000000","pi2":"-238820721143261/56294019381600","z3":"-2040798836801833/15178782548475"},"('R', -38, 1)":{"1":"10331152888514021800048994772920276146544646232628740049826737981167610590946773/391372550204348035588633901617834238365460133783769305491487381380244480000000","pi2":"86364397717734821/20322140996757600","z3":"2053580969474233/15178782548475"},"('R', -37, 1)":{"1":"-126361740401250734400150930452580670158219298435585717861385245243874839953710573418544606775711/2148098838087457679395110439851815753621744850888954343445197360528630038955644327029760000000","pi2":"-86364397717734821/20322140996757600","z3":"-2066035355155033/15178782548475"},"('R', -36, 1)":{"1":"4272867713272198802077023326724869944415484984008925470727110631340589802907137855152713357283/58056725353715072416084065941940966314101212186187955228248577311584595647449846676480000000","pi2":"17299975731542641/4064428199351520","z3":"2078178381193813/15178782548475"},"('R', -35, 1)":{"1":"-28392768437685857173988719915051114327691093271868889529469421811218008037431129145325934340029/340046534214616852722778100517082802696878528519100880622598809967852631649349101962240000000","pi2":"-17299975731542641/4064428199351520","z3":"-85691034670497533/622330084487475"},"('R', -34, 1)":{"1":"577067269998981273207636768269207441251792553592906902090776926666984489898613371097590525583/6342702769895784462663162133740790762142005290230659745149349710096984754784204794880000000","pi2":"353562301485889/82947514272480","z3":"12309312989335019/88904297783925"},"('R', -33, 1)":{"1":"-69482542440583010346479582296200237046171584566656551768460296672921201051536038315999467191615983/716478047590197708686893457789493465282323059589745555471815692602265494885178557834439680000000","pi2":"-353562301485889/82947514272480","z3":"-532145396070491417/3822884804708775"},"('R', -32, 1)":{"1":"20296054667844964822833820882149311287366179763412326219675522425970965931968973642660751427617/199076979047012422530395514806750059817261200219434719497587022117884271988101849912320000000","pi2":"354019312583809/82947514272480","z3":"5884182435213075787/42051732851796525"},"('R', -31, 1)":{"1":"-950864483668114724552998996043030106128112932103652395509995565460676406657850870107529412163753/8955975594877471358586168222368668316029038244871819443397696157528318686064731972930496000000","pi2":"-354019312583809/82947514272480","z3":"-5914085889685464427/42051732851796525"},"('R', -30, 1)":{"1":"31725818292897334963306530507757206525852885719157856596079981442250177895369234965473518022543/288902438544434559954392523302215106968678653060381272367667617984784473744023612030016000000","pi2":"187497409728228241/43879235050141920","z3":"5943339269060627227/42051732851796525"},"('R', -29, 1)":{"1":"-7672112277968108155376250341373834219111377396032196139643102030657282081572401277862063958980589/67892073057942121589282242976020550137639483469189599006401890226424351329845548827053760000000","pi2":"-187497409728228241/43879235050141920","z3":"-280682601097106968469/1976431444034436675"},"('R', -28, 1)":{"1":"1084677655872020935064123490584473650003840764091699719520435639262489464352718181675666658781989/9364423870060982288176861100140765536226135650922703311227846927782669148944213631317760000000","pi2":"187700554334941861/43879235050141920","z3":"282000222059796592919/1976431444034436675"},"('R', -27, 1)":{"1":"-7758457683759179055926203962401160460120923873712919178153163686042145735341582004236051555566443/65550967090426876017238027700985358753582949556458923178594928494478684042609495419224320000000","pi2":"-187700554334941861/43879235050141920","z3":"-13881256687139135026631/96845140757687397075"},"('R', -26, 1)":{"1":"425174661841148899776200020112808624198374196676641180201483299549939031690869330086096404795139/3524245542496068603077313317257277352343169330992415224655641316907456131323091151571200000000","pi2":"23485971550561141649/5484904381267740000","z3":"13943237577224054960759/96845140757687397075"},"('R', -25, 1)":{"1":"-227257051732894583924037298815917271621809490023290713268573596891813085871175361949198255689751/1851722234192849605006723946355518608858275411199404609564828488544595594423997045740800000000","pi2":"-23485971550561141649/5484904381267740000","z3":"-14004003155738682347159/96845140757687397075"},"('R', -24, 1)":{"1":"13618000160762106736366474310170397169475068249412208925765515855056874584195261084959405794239693/109251611817378126695396712834975597922638249260764871964324880824131140071015825698707200000000","pi2":"23507608254234781649/5484904381267740000","z3":"14063600165435720745359/96845140757687397075"},"('R', -23, 1)":{"1":"-732094882640892750685763534322338957448732968048559695991706278814280864562047834544265049496009329/5790335426321040714856025780253706689899827210820538214109218683678950423763838762031481600000000","pi2":"-23507608254234781649/5484904381267740000","z3":"-748469853272339196210427/5132792460157432044975"},"('R', -22, 1)":{"1":"2225431620062764759164933920968424860193188400032539265991035010280262992275060277692193592992374387/17371006278963122144568077340761120069699481632461614642327656051036851271291516286094444800000000","pi2":"211749047271858474841/49364139431409660000","z3":"250503836021181200128409/1710930820052477348325"},"('R', -21, 1)":{"1":"-2253076514955467396101902648347189091695637293498587797311233146593620897089799620865092686930368787/17371006278963122144568077340761120069699481632461614642327656051036851271291516286094444800000000","pi2":"-211749047271858474841/49364139431409660000","z3":"-251499286680120823312889/1710930820052477348325"},"('R', -20, 1)":{"1":"2279587366237760820353528958776308537992498655524451298562364027756468078488638874238475556480214787/17371006278963122144568077340761120069699481632461614642327656051036851271291516286094444800000000","pi2":"10383930672892966877209/2418842832139073340000","z3":"252476961434436524654789/1710930820052477348325"},"('R', -19, 1)":{"1":"-2305251187270235008039368305538980198738873763739908955356852676391229187134766918278129779522486147/17371006278963122144568077340761120069699481632461614642327656051036851271291516286094444800000000","pi2":"-10383930672892966877209/2418842832139073340000","z3":"-253437484000080020709989/1710930820052477348325"},"('R', -18, 1)":{"1":"67580925933930773694066652254879580350309471880899181655848916534108351680615780154057019120472750663/503759182089930542192474242882072482021284967341386824627502025480068686867453972296738899200000000","pi2":"8739335943455356005972769/2034246821828960678940000","z3":"254381445831833111660789/1710930820052477348325"},"('R', -17, 1)":{"1":"-129991035051062668500096491995851728078469531552274569783000698059916183862562560737577443865060370307/958767475590512967398580010646525046427606873327155569452342564623356533070315624693793388800000000","pi2":"-8739335943455356005972769/2034246821828960678940000","z3":"-15063255090319832863132951/100944918383096163551175"},"('R', -16, 1)":{"1":"4072084604462590202207295956506977932470639548303615070512225280986649301316327059947571875925966248037/29721791743305901989355980330042276439255813073141822653022619503324052525179784365507595052800000000","pi2":"8745363341445960333910369/2034246821828960678940000","z3":"15117092380124150817026911/100944918383096163551175"},"('R', -15, 1)":{"1":"-31374001018969053290317699452761904287409082426307721068918313752109150695695331451210024377205571298479/226628662042707502668839350016572357849325574682706397729297473712845900504495855786995412277600000000","pi2":"-8745363341445960333910369/2034246821828960678940000","z3":"-925372872575832277072279171/6157640021368865976621675"},"('R', -14, 1)":{"1":"982780645224841662279061030699218276502314588939056174254251985190987183512478959221602286532059379718989/7025488523323932582734019850513743093329092815163898329608221685098222915639371529396857780605600000000","pi2":"8409718829321111776031704609/1954911195777631212461340000","z3":"928551009361054917576341971/6157640021368865976621675"},"('R', -13, 1)":{"1":"-993116569020717299108447520808744071772705983808154948430083780943731868820407104955300331465263234905089/7025488523323932582734019850513743093329092815163898329608221685098222915639371529396857780605600000000","pi2":"-8409718829321111776031704609/1954911195777631212461340000","z3":"-310559566510213034489743057/2052546673789621992207225"},"('R', -12, 1)":{"1":"4941075537713586721830931573243036038299016033269452256563025804296200502575376706600388966974730675684817/34587020422517821945767482340990735228697072320806884084225091372791251276993829067799915227596800000000","pi2":"33659238975573797429256624061/7819644783110524849845360000","z3":"623171679694215690971693339/4105093347579243984414450"},"('R', -11, 1)":{"1":"-64916650822119975983608049851109507054424451282059212103384443760811610500818239820276207421891039196653861/449631265492731685294977270432879557973061940170489493094926187846286266600919777881398897958758400000000","pi2":"-33659238975573797429256624061/7819644783110524849845360000","z3":"-625192648726870088010174299/4105093347579243984414450"},"('R', -10, 1)":{"1":"65604763191422799469329203490170051360962901955777315479941903715954830869098201930699175241843564158291061/449631265492731685294977270432879557973061940170489493094926187846286266600919777881398897958758400000000","pi2":"33678387172165436302473264061/7819644783110524849845360000","z3":"209060999005535159677640233/1368364449193081328138150"},"('R', -9, 1)":{"1":"-4440640550338052719725769788242539614623783020118262994785646462689482417189047144622499742095282049726448527/30125294788013022914763477119002930384195149991422796037360054585701179862261625118053726163236812800000000","pi2":"-33678387172165436302473264061/7819644783110524849845360000","z3":"-14050874595745034300902316411/91680418095936448985256050"},"('R', -8, 1)":{"1":"4483346666608114768396554027401535267374293659168220105078479451935166860752870645885272775012492169095446327/30125294788013022914763477119002930384195149991422796037360054585701179862261625118053726163236812800000000","pi2":"33696425568435587455529424061/7819644783110524849845360000","z3":"14094018321907827923954201611/91680418095936448985256050"},"('R', -7, 1)":{"1":"-4519331742937109793888772033317428864429267855213484447819177923022034160920945632477033311506323658568580427/30125294788013022914763477119002930384195149991422796037360054585701179862261625118053726163236812800000000","pi2":"-33696425568435587455529424061/7819644783110524849845360000","z3":"-42409610330030873613929048033/275041254287809346955768150"},"('R', -6, 1)":{"1":"4542909909043008521744579738158027375353673443456450394971881364720982852747837893260372781032970635691133147/30125294788013022914763477119002930384195149991422796037360054585701179862261625118053726163236812800000000","pi2":"33713447924426032135474665661/7819644783110524849845360000","z3":"42535343474848157886823113473/275041254287809346955768150"},"('R', -5, 1)":{"1":"-322308802137628080677321489538627338492739862212435267668403759582790584155589438904784918658114707574453769037/2138895929948924626948206875449208057277855649391018518652563875584783770220575383381814557589813708800000000","pi2":"-33713447924426032135474665661/7819644783110524849845360000","z3":"-3028810706851429109067025637383/19527929054434463633859538650"},"('R', -4, 1)":{"1":"318509198886296055100040669641078730886223240261868893298975768007653219256705342829568181641900779829676084737/2138895929948924626948206875449208057277855649391018518652563875584783770220575383381814557589813708800000000","pi2":"33729537728506506466441425661/7819644783110524849845360000","z3":"9112469359293533278712889630349/58583787163303390901578615950"},"('R', -3, 1)":{"1":"-22396104084225669162279454931293964256299614074617745162679713934677630853810472031172104828652415670100438586801/156139402886271497767219101907792188181283462405544351861637162917689215226102002986872462704056400742400000000","pi2":"-33729537728506506466441425661/7819644783110524849845360000","z3":"-667084944417653637854891458725877/4276616462921147535815238964350"},"('R', -2, 1)":{"1":"751147672479813929915468723251292158745678165106641971024994090135705685981660280729854075020657519229931564919237/5777157906792045417387106770588310962707488109005141018880575027954500963365774110514281120050086827468800000000","pi2":"46196589536413702085491232689909/10705093708078308519438297840000","z3":"668934292077295215167676426926677/4276616462921147535815238964350"},"('R', -1, 1)":{"1":"-545254948924516296529886175914674330662959480852348437077491518594473849116762050845458688994555442397182871516917/5777157906792045417387106770588310962707488109005141018880575027954500963365774110514281120050086827468800000000","pi2":"-46196589536413702085491232689909/10705093708078308519438297840000","z3":"-670758981768141571449624262218133/4276616462921147535815238964350"},"('R', 0, 1)":{"1":"-87521227544295275924653995429733533408889886272194257491324876996985528460046412652073155042450610588792365785683/5777157906792045417387106770588310962707488109005141018880575027954500963365774110514281120050086827468800000000","pi2":"46216358869207937188943565649909/10705093708078308519438297840000","z3":"672559662384108370412072783887333/4276616462921147535815238964350"},"('R', -75, 2)":{"1":"-36844457945763438626836459549430946191732831386793/68549005888607266320305672780583718981490760000","pi2":"-16/3"},"('R', -74, 2)":{"1":"4827646351049760391296247744741360394075966639/11181633780051752111623142122271220778320000","pi2":"8"},"('R', -73, 2)":{"1":"-9729305406108059635957180198378274979077353977641/37390366848331236174712185153045664898994960000","pi2":"-88/9"},"('R', -72, 2)":{"1":"81141426894123777951432732009494504359289024776409/822588070663287195843668073367004627777889120000","pi2":"100/9"},"('R', -71, 2)":{"1":"197998209906614637809255497698634279864705631195399/4112940353316435979218340366835023138889445600000","pi2":"-548/45"},"('R', -70, 2)":{"1":"-134544451866530201683814392679461794201699077491/756194218296825883290741012471966011930400000","pi2":"196/15"},"('R', -69, 2)":{"1":"7765986868503917705254684859078650759332420265519/26437633125082692244745989502153500433632800000","pi2":"-484/35"},"('R', -68, 2)":{"1":"-7616222327384814889308863630077522197413207651814899/19193721648810034569685588378563441314817412800000","pi2":"1522/105"},"('R', -67, 2)":{"1":"84531644576076430634315401278370862848054805116510771/172743494839290311127170295407070971833356715200000","pi2":"-14258/945"},"('R', -66, 2)":{"1":"-163454211674819358679160622554996352376319777363267/285526437750893076243256686623257804683234240000","pi2":"14762/945"},"('R', -65, 2)":{"1":"246118447814890747885373569988753576676731477122521697/380035688646438684479774649895556138033384773440000","pi2":"-167422/10395"},"('R', -64, 2)":{"1":"-8045985397880926471698764108615845033306824593304071/11243659427409428534904575440696927160751028800000","pi2":"172042/10395"},"('R', -63, 2)":{"1":"662174273475177589514204209621802665851690800092463743/851804129724776361765012146317625826626552078400000","pi2":"-2291986/135135"},"('R', -62, 2)":{"1":"-420197184849330647321313959178556538620131745274577263/504128974735071724309905147820635693309592046400000","pi2":"2343466/135135"},"('R', -61, 2)":{"1":"21530229739576898405988860315144313355327371975307277/24337260849279324621857489894789309332187202240000","pi2":"-2391514/135135"},"('R', -60, 2)":{"1":"-1314489584708912447013469678604358739176099251228474021/1411561129258200828067734413897779941266857729920000","pi2":"2436559/135135"},"('R', -59, 2)":{"1":"116825777070161943982101398385761442394734441459512559941/119982695986947070385757425181311295007682907043200000","pi2":"-42142223/2297295"},"('R', -58, 2)":{"1":"-2130907271916422044452775528899075187812656291208433573/2104959578718369655890481143531777105397945737600000","pi2":"14274301/765765"},"('R', -57, 2)":{"1":"10903752914831066853204887820393860913466761980341678141/10409457642703170490088543737191390891077512483200000","pi2":"-275295799/14549535"},"('R', -56, 2)":{"1":"-117172898900295179905590425635155797392609418063540300047/108555772559618777968066241830710219292665487324800000","pi2":"55835135/2909907"},"('R', -55, 2)":{"1":"11101873842557171280953900893895990612428367943271762763/10017387674993069906657713464604144529831655139200000","pi2":"-18858053/969969"},"('R', -54, 2)":{"1":"-402235969566197246466243315220718059366733369940343111399/354615523694754674695683056646986716356040591927680000","pi2":"6364399/323323"},"('R', -53, 2)":{"1":"28325848092622563236157468278301803586248574159072366403243/24468471134938072554002130908642083428566800843009920000","pi2":"-444316699/22309287"},"('R', -52, 2)":{"1":"-28835021495330522810619940464678989060739581581197800381081/24468471134938072554002130908642083428566800843009920000","pi2":"1347822955/66927861"},"('R', -51, 2)":{"1":"732128891377590688501921619455939982705225652420563953937093/611711778373451813850053272716052085714170021075248000000","pi2":"-34052522467/1673196525"},"('R', -50, 2)":{"1":"-27479915804213699818065664330721390459971924703084939616359/22655991791609326438890861952446373544969260039824000000","pi2":"34395742267/1673196525"},"('R', -49, 2)":{"1":"6753799194393270420704697766333370598213576648728810309250461/5505406005361066324650479454444468771427530189677232000000","pi2":"-312536252003/15058768725"},"('R', -48, 2)":{"1":"-6818002734684715103411066512854825280953405003454353428980361/5505406005361066324650479454444468771427530189677232000000","pi2":"315404588903/15058768725"},"('R', -47, 2)":{"1":"99623499798451780921942986745326263565178420415316934214413247/79828387077735461707431952089444797185699187750319864000000","pi2":"-9227046511387/436704293025"},"('R', -46, 2)":{"1":"-100219676325769192292009876523462794967726578468722022498172467/79828387077735461707431952089444797185699187750319864000000","pi2":"9304682830147/436704293025"},"('R', -45, 2)":{"1":"3120215868726660225352486980392755840835531307904096797336591977/2474679999409799312930390514772788712756674820259915784000000","pi2":"-290774257297357/13537833083775"},"('R', -44, 2)":{"1":"-782134771305676502421388368769237840766732851103411558863312643/618669999852449828232597628693197178189168705064978946000000","pi2":"586061125622639/27075666167550"},"('R', -43, 2)":{"1":"42321142056228268317645863297950942515481572964373268470353603/33441621613645936661221493442875523145360470544052916000000","pi2":"-53676090078349/2461424197050"},"('R', -42, 2)":{"1":"-1564890067083723260514906526449961145946608197821103265530121161/1237339999704899656465195257386394356378337410129957892000000","pi2":"54062195834749/2461424197050"},"('R', -41, 2)":{"1":"1561213008659791827560025537092447907080453011189980556230489091/1237339999704899656465195257386394356378337410129957892000000","pi2":"-54437269998109/2461424197050"},"('R', -40, 2)":{"1":"-777347083004161544832980244307940492352079290252881463505386233/618669999852449828232597628693197178189168705064978946000000","pi2":"54801925434709/2461424197050"},"('R', -39, 2)":{"1":"114336143776722588685615986627102017642614751265577639916945965679/91563159978162574578424449046593182371996968349616884008000000","pi2":"-2040798836801833/91072695290850"},"('R', -38, 2)":{"1":"-113359099393051793681354697202073220130763132178491289097159656779/91563159978162574578424449046593182371996968349616884008000000","pi2":"2053580969474233/91072695290850"},"('R', -37, 2)":{"1":"112019397823474859609770077347237453051467096079992486284953044079/91563159978162574578424449046593182371996968349616884008000000","pi2":"-2066035355155033/91072695290850"},"('R', -36, 2)":{"1":"-681110823337130388829609902353618166522803737010218669192002871/558311951086357162063563713698738916902420538717176122000000","pi2":"2078178381193813/91072695290850"},"('R', -35, 2)":{"1":"93970406024717572009043151072441675661947504230972994575818410087907/76958835961645643933165749423661569783663451897852991008724000000","pi2":"-85691034670497533/3733980506924850"},"('R', -34, 2)":{"1":"-94244274720132779914953827284322129517190153880956330384040085455617/76958835961645643933165749423661569783663451897852991008724000000","pi2":"12309312989335019/533425786703550"},"('R', -33, 2)":{"1":"174969831841136130877868448244986303903504747949105033790426155881000583/142296887693082795632423470684350242529993722559130180375130676000000","pi2":"-532145396070491417/22937308828252650"},"('R', -32, 2)":{"1":"-1870245389554348371157741554986843179433879959358653817017002458325607/1513796677585987187578973092386704707765890665522661493352454000000","pi2":"5884182435213075787/252310397110779150"},"('R', -31, 2)":{"1":"353405427232437158537156010033064528810729368898828334769819727762952111/284593775386165591264846941368700485059987445118260360750261352000000","pi2":"-5914085889685464427/252310397110779150"},"('R', -30, 2)":{"1":"-355258822912527647687885608675547577398470361830163175578753610172624811/284593775386165591264846941368700485059987445118260360750261352000000","pi2":"5943339269060627227/252310397110779150"},"('R', -29, 2)":{"1":"788852617295348870345176113490310105531611825047036426705764690400687986039/628667649828039791104046893483459371497512266266237136897327326568000000","pi2":"-280682601097106968469/11858588664206620050"},"('R', -28, 2)":{"1":"-1585652488002242703530233682240829424259169707901619381257862569023355458953/1257335299656079582208093786966918742995024532532474273794654653136000000","pi2":"282000222059796592919/11858588664206620050"},"('R', -27, 2)":{"1":"78067212833540599517468760768848946366762363395389589657791156039360920637597/61609429683147899528196595561379018406756202094091239415938078003664000000","pi2":"-13881256687139135026631/581070844546124382450"},"('R', -26, 2)":{"1":"-78410958580021649614015163492640838014965229298682086437871435419434168513317/61609429683147899528196595561379018406756202094091239415938078003664000000","pi2":"13943237577224054960759/581070844546124382450"},"('R', -25, 2)":{"1":"78721870062419770731458759526827128729233950157313203701207311630406022331117/61609429683147899528196595561379018406756202094091239415938078003664000000","pi2":"-14004003155738682347159/581070844546124382450"},"('R', -24, 2)":{"1":"-78993790306211677577692749397861246879614845351882938629214073119278040417801/61609429683147899528196595561379018406756202094091239415938078003664000000","pi2":"14063600165435720745359/581070844546124382450"},"('R', -23, 2)":{"1":"222531757304948908581708585548890836284240201786439001084041302272056996514408459/173060887979962449774704236931913662704578171682302291519370061112292176000000","pi2":"-748469853272339196210427/30796754760944592269850"},"('R', -22, 2)":{"1":"-223027639011385152760842369262967357017896366653445180159245189219609811492480259/173060887979962449774704236931913662704578171682302291519370061112292176000000","pi2":"250503836021181200128409/10265584920314864089950"},"('R', -21, 2)":{"1":"223364613958159047076798337125186150955734932098259966445809665415507504000349339/173060887979962449774704236931913662704578171682302291519370061112292176000000","pi2":"-251499286680120823312889/10265584920314864089950"},"('R', -20, 2)":{"1":"-223524612655618177494168482046384773426426555550430245405310905739706225201811589/173060887979962449774704236931913662704578171682302291519370061112292176000000","pi2":"252476961434436524654789/10265584920314864089950"},"('R', -19, 2)":{"1":"223488665219499337315087315795672961486629532163146295801629392473153736595171569/173060887979962449774704236931913662704578171682302291519370061112292176000000","pi2":"-253437484000080020709989/10265584920314864089950"},"('R', -18, 2)":{"1":"-223235366195548006563322725461069789850310322391534097205940917163167499106575769/173060887979962449774704236931913662704578171682302291519370061112292176000000","pi2":"254381445831833111660789/10265584920314864089950"},"('R', -17, 2)":{"1":"775362182499007186107059499888169352164133103173859196589988060453391646232046073689/602424951058249287665745448759991459874636615626094276778927182731889064656000000","pi2":"-15063255090319832863132951/605669510298576981307050"},"('R', -16, 2)":{"1":"-772708882126953157128862553289083945985899363485660445549421721218782703155046290029/602424951058249287665745448759991459874636615626094276778927182731889064656000000","pi2":"15117092380124150817026911/605669510298576981307050"},"('R', -15, 2)":{"1":"1430751412534809789992875724717307490899777695277529871649383997133826657591792826538517/1120811621443872799702119407417964111096761423372348401947194023472679604792488000000","pi2":"-925372872575832277072279171/36945840128213195859730050"},"('R', -14, 2)":{"1":"-1421702795329092617612350606798009477900366006951114560232240251644088180010721064988337/1120811621443872799702119407417964111096761423372348401947194023472679604792488000000","pi2":"928551009361054917576341971/36945840128213195859730050"},"('R', -13, 2)":{"1":"1410198715220295373568044982607203135244815327674117984881056277754630431078807597045437/1120811621443872799702119407417964111096761423372348401947194023472679604792488000000","pi2":"-310559566510213034489743057/12315280042737731953243350"},"('R', -12, 2)":{"1":"-11167189509647647255175033616342592500929512835517796626835078079216260866560659283824771/8966492971550982397616955259343712888774091386978787215577552187781436838339904000000","pi2":"623171679694215690971693339/24630560085475463906486700"},"('R', -11, 2)":{"1":"11027107992429908862503520367032293745818954860857958368611523365141375304368395082130091/8966492971550982397616955259343712888774091386978787215577552187781436838339904000000","pi2":"-625192648726870088010174299/24630560085475463906486700"},"('R', -10, 2)":{"1":"-10857202535995127132031043438826849980058597030759770903681355114716625474168658448790491/8966492971550982397616955259343712888774091386978787215577552187781436838339904000000","pi2":"209060999005535159677640233/8210186695158487968828900"},"('R', -9, 2)":{"1":"47817904627912453307323856788015749220148457600645953254020183432912358672199724475219179139/40250586949292359982902512159193927157706896236147775810727631770950869967307829056000000","pi2":"-14050874595745034300902316411/550082508575618693911536300"},"('R', -8, 2)":{"1":"-46709947007252768016554912237279405186126723491545776410349218267826109700317158908887876139/40250586949292359982902512159193927157706896236147775810727631770950869967307829056000000","pi2":"14094018321907827923954201611/550082508575618693911536300"},"('R', -7, 2)":{"1":"45373662446089808063190668752042134572219983479080527313558897714247851619468068843323205239/40250586949292359982902512159193927157706896236147775810727631770950869967307829056000000","pi2":"-42409610330030873613929048033/1650247525726856081734608900"},"('R', -6, 2)":{"1":"-43753586819041849624432320880271999053161793719894837105403382566024903936866158798078582599/40250586949292359982902512159193927157706896236147775810727631770950869967307829056000000","pi2":"42535343474848157886823113473/1650247525726856081734608900"},"('R', -5, 2)":{"1":"210567222841052470600251246988161622163709140262667617665922546667505817814495610676593082541159/202903208811382786673811563794496586802000463926420937861877991757363335505198766271296000000","pi2":"-3028810706851429109067025637383/117167574326606781803157231900"},"('R', -4, 2)":{"1":"-198151713068587449710878900734228448007745181757497354634701561436126917208652970464879740225539/202903208811382786673811563794496586802000463926420937861877991757363335505198766271296000000","pi2":"9112469359293533278712889630349/351502722979820345409471695700"},"('R', -3, 2)":{"1":"971861465654323392507044168317583953525616473956845347124510590681449472857274509231257723548434331/1081271199755858870184741823460872311067860472263897177865947818074989214907204225459736384000000","pi2":"-667084944417653637854891458725877/25659698777526885214891433786100"},"('R', -2, 2)":{"1":"-861100374607903144587196640964030991575066795471196457159482870790770588820037365859526857062594731/1081271199755858870184741823460872311067860472263897177865947818074989214907204225459736384000000","pi2":"668934292077295215167676426926677/25659698777526885214891433786100"},"('R', -1, 2)":{"1":"706253488111157559663118768081968042542058778788003290199978463760120202211822759369634282153824987/1081271199755858870184741823460872311067860472263897177865947818074989214907204225459736384000000","pi2":"-670758981768141571449624262218133/25659698777526885214891433786100"},"('R', 0, 2)":{"1":"-463618270881618268580620265908922665087849294469859029944093764239288210003398449455739798066037987/1081271199755858870184741823460872311067860472263897177865947818074989214907204225459736384000000","pi2":"672559662384108370412072783887333/25659698777526885214891433786100"},"('BA', 0, (), ((0, 1),), -76, 1)":{"1":"-1481788766137896449993377299897780533291382840288297623789974036156636240831219793/3517893685201158255061347523287815721031526138050765200602622768017932872000000"},"('BA', 0, (), ((0, 1),), -75, 1)":{"1":"3021777180840715931002227481407585446522487071138226943075939517709002826636395693/3517893685201158255061347523287815721031526138050765200602622768017932872000000"},"('BA', 0, (), ((0, 1),), -74, 1)":{"1":"-3019030726089017267296427816382955922251050892118018939263176917075678275445313437/3517893685201158255061347523287815721031526138050765200602622768017932872000000"},"('BA', 0, (), ((0, 1),), -73, 1)":{"1":"77715079141378865784269603008104860249002613966890316151993696674077454747315201/95078207708139412298955338467238262730581787514885545962233047784268456000000"},"('BA', 0, (), ((0, 1),), -72, 1)":{"1":"-13756682574296496081484473400543597523616402110778499014215273774138452835969/17841660294265230305677488922356588990538898013677152554369121370664000000"},"('BA', 0, (), ((0, 1),), -71, 1)":{"1":"12964541182306447585536671121799039692585415969810035303905818622354309899379/17841660294265230305677488922356588990538898013677152554369121370664000000"},"('BA', 0, (), ((0, 1),), -70, 1)":{"1":"-65550337765101949590802564004443002512740634523214437805514376171886487/95657019436647760288217636581955473176916302608754979730368392000000"},"('BA', 0, (), ((0, 1),), -69, 1)":{"1":"2290038259407755137234911656055033878352334502890458756991587434081626499/3539309719155967130664052553532352507545903196523934250023630504000000"},"('BA', 0, (), ((0, 1),), -68, 1)":{"1":"-2164567911434633154984106719537186699507549184534140294480189791774405249/3539309719155967130664052553532352507545903196523934250023630504000000"},"('BA', 0, (), ((0, 1),), -67, 1)":{"1":"2047816627109708012314384515955125809270902547338358032011421624078375649/3539309719155967130664052553532352507545903196523934250023630504000000"},"('BA', 0, (), ((0, 1),), -66, 1)":{"1":"-431844462015834903393734031669485821295965563800610750886455396366161/788440570094891318927166975614246493104456047343268935180136000000"},"('BA', 0, (), ((0, 1),), -65, 1)":{"1":"408956602443631749400713534813711869678362183365898949415291626565761/788440570094891318927166975614246493104456047343268935180136000000"},"('BA', 0, (), ((0, 1),), -64, 1)":{"1":"-387324229596432515357052937031631450171442121103895644698168563574021/788440570094891318927166975614246493104456047343268935180136000000"},"('BA', 0, (), ((0, 1),), -63, 1)":{"1":"91697915119003583423981885807570997557160797378083576657638503185349/197110142523722829731791743903561623276114011835817233795034000000"},"('BA', 0, (), ((0, 1),), -62, 1)":{"1":"-86804906447272672420851463042852735840486584604915198462458342652949/197110142523722829731791743903561623276114011835817233795034000000"},"('BA', 0, (), ((0, 1),), -61, 1)":{"1":"2649159278423508375849109596010206934947606362429897619834758913779/6358391694313639668767475609792310428261742317284426896614000000"},"('BA', 0, (), ((0, 1),), -60, 1)":{"1":"-1345978113767196655175835839259143416130957300181240188789910223/3417571456228777032393160768498957499737566416170076268000000"},"('BA', 0, (), ((0, 1),), -59, 1)":{"1":"1270943135492744747846601460334290547264897708810319840785645383/3417571456228777032393160768498957499737566416170076268000000"},"('BA', 0, (), ((0, 1),), -58, 1)":{"1":"-344288975447666995996823711249807189899798055743570188902143/981778642984423163571720990663302930117083141674828000000"},"('BA', 0, (), ((0, 1),), -57, 1)":{"1":"11176802755621791055853821877488957237799508527752827796667/33854435964980109088680034160803549314382177299132000000"},"('BA', 0, (), ((0, 1),), -56, 1)":{"1":"-10501830835908332147212933572683180704348132888360925017067/33854435964980109088680034160803549314382177299132000000"},"('BA', 0, (), ((0, 1),), -55, 1)":{"1":"9845026995217531039040467505436559669392465042467144874467/33854435964980109088680034160803549314382177299132000000"},"('BA', 0, (), ((0, 1),), -54, 1)":{"1":"-9204483753987175904078513361691006249833660632207846428547/33854435964980109088680034160803549314382177299132000000"},"('BA', 0, (), ((0, 1),), -53, 1)":{"1":"953169826604982325982697007827919730928938573331460100683/3761603996108901009853337128978172146042464144348000000"},"('BA', 0, (), ((0, 1),), -52, 1)":{"1":"-315083188420449832198209126041721819778251194630937587/1339125666112104311090543655741606317565846972000000"},"('BA', 0, (), ((0, 1),), -51, 1)":{"1":"291300721988179834194966930134784979583933932192327043/1339125666112104311090543655741606317565846972000000"},"('BA', 0, (), ((0, 1),), -50, 1)":{"1":"-89309564869846846253238934307261486248005931269476081/446375222037368103696847885247202105855282324000000"},"('BA', 0, (), ((0, 1),), -49, 1)":{"1":"9796820151527181744499731613318159041308317724150123/53565026644484172443621746229664252702633878880000"},"('BA', 0, (), ((0, 1),), -48, 1)":{"1":"-36282735268735239136471699396762382058546520866919/218632761814221112014782637672098990622995424000"},"('BA', 0, (), ((0, 1),), -47, 1)":{"1":"27186484764377451782359607468051697288405205594393/182193968178517593345652198060082492185829520000"},"('BA', 0, (), ((0, 1),), -46, 1)":{"1":"-164120970386819165862157067015452173044307571471/1237170449378797600807959697103321585689200000"},"('BA', 0, (), ((0, 1),), -45, 1)":{"1":"6252863244732003990989817960527368797713798297/53790019538208591339476508569709634160400000"},"('BA', 0, (), ((0, 1),), -44, 1)":{"1":"-13006938146580359562294116367300028678684753/130137144044053043563249617507362018130000"},"('BA', 0, (), ((0, 1),), -43, 1)":{"1":"2743624742356062768135034583035690333481/32767490124195539630521559832909396000"},"('BA', 0, (), ((0, 1),), -42, 1)":{"1":"-4622607921520021842726988450736951383/68432131017779673866597334278820000"},"('BA', 0, (), ((0, 1),), -41, 1)":{"1":"1587960274720560714319502587231800293/30924140838938336586946317239700000"},"('BA', 0, (), ((0, 1),), -40, 1)":{"1":"-751794544124384067028888728680311/21462322612786868541406327650000"},"('BA', 0, (), ((0, 1),), -39, 1)":{"1":"78699448281334722124457089290593/4292464522557373708281265530000"},"('BA', 0, (), ((0, 1),), -37, 1)":{"1":"-78699448281334722124457089290593/4292464522557373708281265530000"},"('BA', 0, (), ((0, 1),), -36, 1)":{"1":"751794544124384067028888728680311/21462322612786868541406327650000"},"('BA', 0, (), ((0, 1),), -35, 1)":{"1":"-1587960274720560714319502587231800293/30924140838938336586946317239700000"},"('BA', 0, (), ((0, 1),), -34, 1)":{"1":"4622607921520021842726988450736951383/68432131017779673866597334278820000"},"('BA', 0, (), ((0, 1),), -33, 1)":{"1":"-2743624742356062768135034583035690333481/32767490124195539630521559832909396000"},"('BA', 0, (), ((0, 1),), -32, 1)":{"1":"13006938146580359562294116367300028678684753/130137144044053043563249617507362018130000"},"('BA', 0, (), ((0, 1),), -31, 1)":{"1":"-6252863244732003990989817960527368797713798297/53790019538208591339476508569709634160400000"},"('BA', 0, (), ((0, 1),), -30, 1)":{"1":"164120970386819165862157067015452173044307571471/1237170449378797600807959697103321585689200000"},"('BA', 0, (), ((0, 1),), -29, 1)":{"1":"-27186484764377451782359607468051697288405205594393/182193968178517593345652198060082492185829520000"},"('BA', 0, (), ((0, 1),), -28, 1)":{"1":"36282735268735239136471699396762382058546520866919/218632761814221112014782637672098990622995424000"},"('BA', 0, (), ((0, 1),), -27, 1)":{"1":"-9796820151527181744499731613318159041308317724150123/53565026644484172443621746229664252702633878880000"},"('BA', 0, (), ((0, 1),), -26, 1)":{"1":"89309564869846846253238934307261486248005931269476081/446375222037368103696847885247202105855282324000000"},"('BA', 0, (), ((0, 1),), -25, 1)":{"1":"-291300721988179834194966930134784979583933932192327043/1339125666112104311090543655741606317565846972000000"},"('BA', 0, (), ((0, 1),), -24, 1)":{"1":"315083188420449832198209126041721819778251194630937587/1339125666112104311090543655741606317565846972000000"},"('BA', 0, (), ((0, 1),), -23, 1)":{"1":"-953169826604982325982697007827919730928938573331460100683/3761603996108901009853337128978172146042464144348000000"},"('BA', 0, (), ((0, 1),), -22, 1)":{"1":"9204483753987175904078513361691006249833660632207846428547/33854435964980109088680034160803549314382177299132000000"},"('BA', 0, (), ((0, 1),), -21, 1)":{"1":"-9845026995217531039040467505436559669392465042467144874467/33854435964980109088680034160803549314382177299132000000"},"('BA', 0, (), ((0, 1),), -20, 1)":{"1":"10501830835908332147212933572683180704348132888360925017067/33854435964980109088680034160803549314382177299132000000"},"('BA', 0, (), ((0, 1),), -19, 1)":{"1":"-11176802755621791055853821877488957237799508527752827796667/33854435964980109088680034160803549314382177299132000000"},"('BA', 0, (), ((0, 1),), -18, 1)":{"1":"344288975447666995996823711249807189899798055743570188902143/981778642984423163571720990663302930117083141674828000000"},"('BA', 0, (), ((0, 1),), -17, 1)":{"1":"-1270943135492744747846601460334290547264897708810319840785645383/3417571456228777032393160768498957499737566416170076268000000"},"('BA', 0, (), ((0, 1),), -16, 1)":{"1":"1345978113767196655175835839259143416130957300181240188789910223/3417571456228777032393160768498957499737566416170076268000000"},"('BA', 0, (), ((0, 1),), -15, 1)":{"1":"-2649159278423508375849109596010206934947606362429897619834758913779/6358391694313639668767475609792310428261742317284426896614000000"},"('BA', 0, (), ((0, 1),), -14, 1)":{"1":"86804906447272672420851463042852735840486584604915198462458342652949/197110142523722829731791743903561623276114011835817233795034000000"},"('BA', 0, (), ((0, 1),), -13, 1)":{"1":"-91697915119003583423981885807570997557160797378083576657638503185349/197110142523722829731791743903561623276114011835817233795034000000"},"('BA', 0, (), ((0, 1),), -12, 1)":{"1":"387324229596432515357052937031631450171442121103895644698168563574021/788440570094891318927166975614246493104456047343268935180136000000"},"('BA', 0, (), ((0, 1),), -11, 1)":{"1":"-408956602443631749400713534813711869678362183365898949415291626565761/788440570094891318927166975614246493104456047343268935180136000000"},"('BA', 0, (), ((0, 1),), -10, 1)":{"1":"431844462015834903393734031669485821295965563800610750886455396366161/788440570094891318927166975614246493104456047343268935180136000000"},"('BA', 0, (), ((0, 1),), -9, 1)":{"1":"-2047816627109708012314384515955125809270902547338358032011421624078375649/3539309719155967130664052553532352507545903196523934250023630504000000"},"('BA', 0, (), ((0, 1),), -8, 1)":{"1":"2164567911434633154984106719537186699507549184534140294480189791774405249/3539309719155967130664052553532352507545903196523934250023630504000000"},"('BA', 0, (), ((0, 1),), -7, 1)":{"1":"-2290038259407755137234911656055033878352334502890458756991587434081626499/3539309719155967130664052553532352507545903196523934250023630504000000"},"('BA', 0, (), ((0, 1),), -6, 1)":{"1":"65550337765101949590802564004443002512740634523214437805514376171886487/95657019436647760288217636581955473176916302608754979730368392000000"},"('BA', 0, (), ((0, 1),), -5, 1)":{"1":"-12964541182306447585536671121799039692585415969810035303905818622354309899379/17841660294265230305677488922356588990538898013677152554369121370664000000"},"('BA', 0, (), ((0, 1),), -4, 1)":{"1":"13756682574296496081484473400543597523616402110778499014215273774138452835969/17841660294265230305677488922356588990538898013677152554369121370664000000"},"('BA', 0, (), ((0, 1),), -3, 1)":{"1":"-77715079141378865784269603008104860249002613966890316151993696674077454747315201/95078207708139412298955338467238262730581787514885545962233047784268456000000"},"('BA', 0, (), ((0, 1),), -2, 1)":{"1":"3019030726089017267296427816382955922251050892118018939263176917075678275445313437/3517893685201158255061347523287815721031526138050765200602622768017932872000000"},"('BA', 0, (), ((0, 1),), -1, 1)":{"1":"-3021777180840715931002227481407585446522487071138226943075939517709002826636395693/3517893685201158255061347523287815721031526138050765200602622768017932872000000"},"('BA', 0, (), ((0, 1),), 0, 1)":{"1":"1481788766137896449993377299897780533291382840288297623789974036156636240831219793/3517893685201158255061347523287815721031526138050765200602622768017932872000000"},"('BA', 1, (), ((0, 2),), -76, 1)":{"1":"-47624778476475012626339501685276657880160412723593/68549005888607266320305672780583718981490760000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -76, 2)":{"1":"-47624778476475012626339501685276657880160412723593/68549005888607266320305672780583718981490760000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -75, 1)":{"1":"25897414818336136436358429585724584392093439206393/68549005888607266320305672780583718981490760000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -75, 2)":{"1":"25897414818336136436358429585724584392093439206393/68549005888607266320305672780583718981490760000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -74, 1)":{"1":"-17201408037921272333641811625593601952296073003481/68549005888607266320305672780583718981490760000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -74, 2)":{"1":"-17201408037921272333641811625593601952296073003481/68549005888607266320305672780583718981490760000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -73, 1)":{"1":"327790736516691027572864191000068601165687847813/1852675834827223414062315480556316729229480000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -73, 2)":{"1":"327790736516691027572864191000068601165687847813/1852675834827223414062315480556316729229480000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -72, 1)":{"1":"-3217058353689447353605855291572208595483231981/25379121025030457726881033980223516838760000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -72, 2)":{"1":"-3217058353689447353605855291572208595483231981/25379121025030457726881033980223516838760000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -71, 1)":{"1":"2281117992528384153231491249959787360034620501/25379121025030457726881033980223516838760000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -71, 2)":{"1":"2281117992528384153231491249959787360034620501/25379121025030457726881033980223516838760000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -70, 1)":{"1":"-592875266349117643284384186494159858626663/9660875913601240093978315180899701880000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -70, 2)":{"1":"-592875266349117643284384186494159858626663/9660875913601240093978315180899701880000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -69, 1)":{"1":"13782238031473444848284106048378953543154211/357452408803245883477197661693288969560000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -69, 2)":{"1":"13782238031473444848284106048378953543154211/357452408803245883477197661693288969560000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -68, 1)":{"1":"-7097556162079455028015041931417813492845811/357452408803245883477197661693288969560000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -68, 2)":{"1":"-7097556162079455028015041931417813492845811/357452408803245883477197661693288969560000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -67, 1)":{"1":"1518323868112871803522729898929847211883411/357452408803245883477197661693288969560000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -67, 2)":{"1":"1518323868112871803522729898929847211883411/357452408803245883477197661693288969560000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -66, 1)":{"1":"47779584901933205760499111166600901630287/5335110579152923633988024801392372680000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -66, 2)":{"1":"47779584901933205760499111166600901630287/5335110579152923633988024801392372680000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -65, 1)":{"1":"-107970457378253494397051479597870537532687/5335110579152923633988024801392372680000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -65, 2)":{"1":"-107970457378253494397051479597870537532687/5335110579152923633988024801392372680000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -64, 1)":{"1":"159787229401720417493143445328984407171567/5335110579152923633988024801392372680000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -64, 2)":{"1":"159787229401720417493143445328984407171567/5335110579152923633988024801392372680000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -63, 1)":{"1":"-51157661394966016758002019602223112463723/1333777644788230908497006200348093170000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -63, 2)":{"1":"-51157661394966016758002019602223112463723/1333777644788230908497006200348093170000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -62, 1)":{"1":"60892398428302508881222696133317746903923/1333777644788230908497006200348093170000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -62, 2)":{"1":"60892398428302508881222696133317746903923/1333777644788230908497006200348093170000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -61, 1)":{"1":"-2237375322777514065555127731231926323013/43025085315749384145064716140261070000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -61, 2)":{"1":"-2237375322777514065555127731231926323013/43025085315749384145064716140261070000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -60, 1)":{"1":"10142792087739345552205699049176258577/176332316867825344856822607132217500","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -60, 2)":{"1":"10142792087739345552205699049176258577/176332316867825344856822607132217500","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -59, 1)":{"1":"-5493612442144336647132986202009860791/88166158433912672428411303566108750","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -59, 2)":{"1":"-5493612442144336647132986202009860791/88166158433912672428411303566108750","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -58, 1)":{"1":"49647374488037086190311826874896812/747170834185700613800095792933125","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -58, 2)":{"1":"49647374488037086190311826874896812/747170834185700613800095792933125","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -57, 1)":{"1":"-3606878555544374233583230544736331/51529023047289697503454882271250","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -57, 2)":{"1":"-3606878555544374233583230544736331/51529023047289697503454882271250","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -56, 1)":{"1":"7524418873634575668481714037639327/103058046094579395006909764542500","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -56, 2)":{"1":"7524418873634575668481714037639327/103058046094579395006909764542500","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -55, 1)":{"1":"-15568538933097839757906962994195229/206116092189158790013819529085000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -55, 2)":{"1":"-15568538933097839757906962994195229/206116092189158790013819529085000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -54, 1)":{"1":"15993710261595842067953871995876449/206116092189158790013819529085000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -54, 2)":{"1":"15993710261595842067953871995876449/206116092189158790013819529085000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -53, 1)":{"1":"-1814450131297416424811046059923061/22901788021017643334868836565000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -53, 2)":{"1":"-1814450131297416424811046059923061/22901788021017643334868836565000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -52, 1)":{"1":"17381609873100089779956775240081/216054603971864559762913552500","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -52, 2)":{"1":"17381609873100089779956775240081/216054603971864559762913552500","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -51, 1)":{"1":"-4390237474443704820959846528083/54013650992966139940728388125","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -51, 2)":{"1":"-4390237474443704820959846528083/54013650992966139940728388125","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -50, 1)":{"1":"2943004707150844219413058745597/36009100661977426627152258750","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -50, 2)":{"1":"2943004707150844219413058745597/36009100661977426627152258750","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -49, 1)":{"1":"-39767426337560654109176445205198/486122858936695259466555493125","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -49, 2)":{"1":"-39767426337560654109176445205198/486122858936695259466555493125","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -48, 1)":{"1":"22642301411161408569087515989231/277784490820968719695174567500","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -48, 2)":{"1":"22642301411161408569087515989231/277784490820968719695174567500","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -47, 1)":{"1":"-2604983622929626429522967902259771/32223000935232371484640249830000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -47, 2)":{"1":"-2604983622929626429522967902259771/32223000935232371484640249830000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -46, 1)":{"1":"54706355403432455693798304217453/685595764579412159247664890000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -46, 2)":{"1":"54706355403432455693798304217453/685595764579412159247664890000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -45, 1)":{"1":"-1665227892119183484500761486695643/21253468701961776936677611590000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -45, 2)":{"1":"-1665227892119183484500761486695643/21253468701961776936677611590000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -44, 1)":{"1":"3251398144397208031919918935338791/42506937403923553873355223180000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -44, 2)":{"1":"3251398144397208031919918935338791/42506937403923553873355223180000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -43, 1)":{"1":"-85221206102489680369342853193443/1148836146051987942523114140000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -43, 2)":{"1":"-85221206102489680369342853193443/1148836146051987942523114140000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -42, 1)":{"1":"70549792888927850964515294255837/988533427998222183101284260000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -42, 2)":{"1":"70549792888927850964515294255837/988533427998222183101284260000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -41, 1)":{"1":"-67194225688098307713273702559757/988533427998222183101284260000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -41, 2)":{"1":"-67194225688098307713273702559757/988533427998222183101284260000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -40, 1)":{"1":"1539693229431740598311970596077/24110571414590784953689860000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -40, 2)":{"1":"1539693229431740598311970596077/24110571414590784953689860000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -39, 1)":{"1":"-52409148642905329015013543657509/892091142339859043286524820000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -39, 2)":{"1":"-52409148642905329015013543657509/892091142339859043286524820000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -38, 1)":{"1":"46216358869207937188943565649909/892091142339859043286524820000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -38, 2)":{"1":"46216358869207937188943565649909/892091142339859043286524820000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -37, 1)":{"1":"-52409148642905329015013543657509/892091142339859043286524820000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -37, 2)":{"1":"-52409148642905329015013543657509/892091142339859043286524820000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -36, 1)":{"1":"1539693229431740598311970596077/24110571414590784953689860000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -36, 2)":{"1":"1539693229431740598311970596077/24110571414590784953689860000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -35, 1)":{"1":"-67194225688098307713273702559757/988533427998222183101284260000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -35, 2)":{"1":"-67194225688098307713273702559757/988533427998222183101284260000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -34, 1)":{"1":"70549792888927850964515294255837/988533427998222183101284260000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -34, 2)":{"1":"70549792888927850964515294255837/988533427998222183101284260000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -33, 1)":{"1":"-85221206102489680369342853193443/1148836146051987942523114140000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -33, 2)":{"1":"-85221206102489680369342853193443/1148836146051987942523114140000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -32, 1)":{"1":"3251398144397208031919918935338791/42506937403923553873355223180000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -32, 2)":{"1":"3251398144397208031919918935338791/42506937403923553873355223180000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -31, 1)":{"1":"-1665227892119183484500761486695643/21253468701961776936677611590000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -31, 2)":{"1":"-1665227892119183484500761486695643/21253468701961776936677611590000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -30, 1)":{"1":"54706355403432455693798304217453/685595764579412159247664890000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -30, 2)":{"1":"54706355403432455693798304217453/685595764579412159247664890000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -29, 1)":{"1":"-2604983622929626429522967902259771/32223000935232371484640249830000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -29, 2)":{"1":"-2604983622929626429522967902259771/32223000935232371484640249830000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -28, 1)":{"1":"22642301411161408569087515989231/277784490820968719695174567500","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -28, 2)":{"1":"22642301411161408569087515989231/277784490820968719695174567500","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -27, 1)":{"1":"-39767426337560654109176445205198/486122858936695259466555493125","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -27, 2)":{"1":"-39767426337560654109176445205198/486122858936695259466555493125","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -26, 1)":{"1":"2943004707150844219413058745597/36009100661977426627152258750","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -26, 2)":{"1":"2943004707150844219413058745597/36009100661977426627152258750","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -25, 1)":{"1":"-4390237474443704820959846528083/54013650992966139940728388125","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -25, 2)":{"1":"-4390237474443704820959846528083/54013650992966139940728388125","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -24, 1)":{"1":"17381609873100089779956775240081/216054603971864559762913552500","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -24, 2)":{"1":"17381609873100089779956775240081/216054603971864559762913552500","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -23, 1)":{"1":"-1814450131297416424811046059923061/22901788021017643334868836565000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -23, 2)":{"1":"-1814450131297416424811046059923061/22901788021017643334868836565000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -22, 1)":{"1":"15993710261595842067953871995876449/206116092189158790013819529085000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -22, 2)":{"1":"15993710261595842067953871995876449/206116092189158790013819529085000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -21, 1)":{"1":"-15568538933097839757906962994195229/206116092189158790013819529085000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -21, 2)":{"1":"-15568538933097839757906962994195229/206116092189158790013819529085000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -20, 1)":{"1":"7524418873634575668481714037639327/103058046094579395006909764542500","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -20, 2)":{"1":"7524418873634575668481714037639327/103058046094579395006909764542500","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -19, 1)":{"1":"-3606878555544374233583230544736331/51529023047289697503454882271250","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -19, 2)":{"1":"-3606878555544374233583230544736331/51529023047289697503454882271250","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -18, 1)":{"1":"49647374488037086190311826874896812/747170834185700613800095792933125","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -18, 2)":{"1":"49647374488037086190311826874896812/747170834185700613800095792933125","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -17, 1)":{"1":"-5493612442144336647132986202009860791/88166158433912672428411303566108750","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -17, 2)":{"1":"-5493612442144336647132986202009860791/88166158433912672428411303566108750","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -16, 1)":{"1":"10142792087739345552205699049176258577/176332316867825344856822607132217500","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -16, 2)":{"1":"10142792087739345552205699049176258577/176332316867825344856822607132217500","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -15, 1)":{"1":"-2237375322777514065555127731231926323013/43025085315749384145064716140261070000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -15, 2)":{"1":"-2237375322777514065555127731231926323013/43025085315749384145064716140261070000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -14, 1)":{"1":"60892398428302508881222696133317746903923/1333777644788230908497006200348093170000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -14, 2)":{"1":"60892398428302508881222696133317746903923/1333777644788230908497006200348093170000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -13, 1)":{"1":"-51157661394966016758002019602223112463723/1333777644788230908497006200348093170000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -13, 2)":{"1":"-51157661394966016758002019602223112463723/1333777644788230908497006200348093170000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -12, 1)":{"1":"159787229401720417493143445328984407171567/5335110579152923633988024801392372680000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -12, 2)":{"1":"159787229401720417493143445328984407171567/5335110579152923633988024801392372680000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -11, 1)":{"1":"-107970457378253494397051479597870537532687/5335110579152923633988024801392372680000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -11, 2)":{"1":"-107970457378253494397051479597870537532687/5335110579152923633988024801392372680000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -10, 1)":{"1":"47779584901933205760499111166600901630287/5335110579152923633988024801392372680000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -10, 2)":{"1":"47779584901933205760499111166600901630287/5335110579152923633988024801392372680000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -9, 1)":{"1":"1518323868112871803522729898929847211883411/357452408803245883477197661693288969560000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -9, 2)":{"1":"1518323868112871803522729898929847211883411/357452408803245883477197661693288969560000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -8, 1)":{"1":"-7097556162079455028015041931417813492845811/357452408803245883477197661693288969560000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -8, 2)":{"1":"-7097556162079455028015041931417813492845811/357452408803245883477197661693288969560000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -7, 1)":{"1":"13782238031473444848284106048378953543154211/357452408803245883477197661693288969560000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -7, 2)":{"1":"13782238031473444848284106048378953543154211/357452408803245883477197661693288969560000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -6, 1)":{"1":"-592875266349117643284384186494159858626663/9660875913601240093978315180899701880000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -6, 2)":{"1":"-592875266349117643284384186494159858626663/9660875913601240093978315180899701880000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -5, 1)":{"1":"2281117992528384153231491249959787360034620501/25379121025030457726881033980223516838760000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -5, 2)":{"1":"2281117992528384153231491249959787360034620501/25379121025030457726881033980223516838760000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -4, 1)":{"1":"-3217058353689447353605855291572208595483231981/25379121025030457726881033980223516838760000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -4, 2)":{"1":"-3217058353689447353605855291572208595483231981/25379121025030457726881033980223516838760000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -3, 1)":{"1":"327790736516691027572864191000068601165687847813/1852675834827223414062315480556316729229480000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -3, 2)":{"1":"327790736516691027572864191000068601165687847813/1852675834827223414062315480556316729229480000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -2, 1)":{"1":"-17201408037921272333641811625593601952296073003481/68549005888607266320305672780583718981490760000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -2, 2)":{"1":"-17201408037921272333641811625593601952296073003481/68549005888607266320305672780583718981490760000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -1, 1)":{"1":"25897414818336136436358429585724584392093439206393/68549005888607266320305672780583718981490760000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -1, 2)":{"1":"25897414818336136436358429585724584392093439206393/68549005888607266320305672780583718981490760000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), 0, 1)":{"1":"-47624778476475012626339501685276657880160412723593/68549005888607266320305672780583718981490760000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), 0, 2)":{"1":"-47624778476475012626339501685276657880160412723593/68549005888607266320305672780583718981490760000","pi2":"-16/3"},"('R', -75, 3)":{"1":"-672559662384108370412072783887333/4276616462921147535815238964350"},"('R', -74, 3)":{"1":"671359208640130504437107102774533/2851077641947431690543492642900"},"('R', -73, 3)":{"1":"-632767894735998416612801270491957/2332699888866080474081039435100"},"('R', -72, 3)":{"1":"15350822731565739130838594998213117/51319397555053770429782867572200"},"('R', -71, 3)":{"1":"-81172071131901859130495392706718461/256596987775268852148914337861000"},"('R', -70, 3)":{"1":"578046327044750678716638483682933/1745557739967815320740913863000"},"('R', -69, 3)":{"1":"-18578830051106603969557641072752101/54429664073541877728557586819000"},"('R', -68, 3)":{"1":"1258996144132247803529651156020116791/3592357828853763930084800730054000"},"('R', -67, 3)":{"1":"-3847937368129151560959275356860065053/10777073486561291790254402190162000"},"('R', -66, 3)":{"1":"5831357583425345752362006478582199/16061212349569734411705517422000"},"('R', -65, 3)":{"1":"-43565699497103772853532370373680402299/118547808352174209692798424091782000"},"('R', -64, 3)":{"1":"178340679817245757465618120514396831/479950641101919877298779044906000"},"('R', -63, 3)":{"1":"-462921745851890993618733144926145403/1235863278731567542908083009778000"},"('R', -62, 3)":{"1":"64614723718170916046523639745083088609/171235723175362747334042168132574000"},"('R', -61, 3)":{"1":"-353644441451441537275982007024966721/932317912025568497281536305622000"},"('R', -60, 3)":{"1":"12631687707350630401997562638510487967/33142398033941176903363000283724000"},"('R', -59, 3)":{"1":"-10753654686351564651804381798357040897/28125674337982287001726732929988000"},"('R', -58, 3)":{"1":"20091197132281650474297427001398182499711/52398131291661000684216903448567644000"},"('R', -57, 3)":{"1":"-16623490686554300601048739939695674024963/43285412806154739695657441979251532000"},"('R', -56, 3)":{"1":"16645800229569089302177582806464436928391/43285412806154739695657441979251532000"},"('R', -55, 3)":{"1":"-382976685459758705300811362085182119243783/995564494541559013000121165522785236000"},"('R', -54, 3)":{"1":"1445360509898429624778092648763076302823/3756847149213430237736306284991642400"},"('R', -53, 3)":{"1":"-1760595363129615321759880945537064083960397/4579596674891171459800557361404812085600"},"('R', -52, 3)":{"1":"1758974114102646904363339142348698761720491/4579596674891171459800557361404812085600"},"('R', -51, 3)":{"1":"-43901692726517681535885567219213884170170383/114489916872279286495013934035120302140000"},"('R', -50, 3)":{"1":"1623023324484625021190565777770302077731429/4240367291565899499815330890189640820000"},"('R', -49, 3)":{"1":"-131140439547448104083453004278575178457883181/343469750616837859485041802105360906420000"},"('R', -48, 3)":{"1":"130794827843151544599223178642369617866861281/343469750616837859485041802105360906420000"},"('R', -47, 3)":{"1":"-10990843081180572749682931471888657647948521/28955298743861331177518058898417053157500"},"('R', -46, 3)":{"1":"235502950806748121821485066049542537252348139/622538922993018620316638266315966642886250"},"('R', -45, 3)":{"1":"-14543919093910979098583935508668455966463754693/38597413225567154459631572511589931858947500"},"('R', -44, 3)":{"1":"231748835747719181933801927617823925259983685273/617558611609074471354105160185438909743160000"},"('R', -43, 3)":{"1":"-230681986497823194581462244451180359844767825073/617558611609074471354105160185438909743160000"},"('R', -42, 3)":{"1":"4331630633943340782179741674174841572947962141/11652049275642914553851040758215828485720000"},"('R', -41, 3)":{"1":"-32623555888445802985952537823583437238503858439/88222658801296353050586451455062701391880000"},"('R', -40, 3)":{"1":"10814898634445907977349128336503678822579783013/29407552933765451016862150485020900463960000"},"('R', -39, 3)":{"1":"-397767364798711551392663365179075016940427160541/1088079458549321687623899567945773317166520000"},"('R', -38, 3)":{"1":"24007683702206205481564914908581/66080825358508077280483320000"},"('R', -37, 3)":{"1":"-392676017668769517988955302385957570481767958941/1088079458549321687623899567945773317166520000"},"('R', -36, 3)":{"1":"391772085127526157361548376695938312663370868841/1088079458549321687623899567945773317166520000"},"('R', -35, 3)":{"1":"-48167507158343296096226739496011051123357704893643/133833773401566567577739646857330118011481960000"},"('R', -34, 3)":{"1":"6367510040245548184356080330467981554882407653897/17676158751150301378192028830213411812837240000"},"('R', -33, 3)":{"1":"-14535569970726791110321251013511052130146943237190063/40283965793871536840899633704056365521456069960000"},"('R', -32, 3)":{"1":"14570004051073957873992448596114258386808012808255463/40283965793871536840899633704056365521456069960000"},"('R', -31, 3)":{"1":"-7305030506670051366209166539121380490207001303257269/20141982896935768420449816852028182760728034980000"},"('R', -30, 3)":{"1":"7328398280025962374469245622128792938385360061631869/20141982896935768420449816852028182760728034980000"},"('R', -29, 3)":{"1":"-345606924253164302770798175626354594356455571032654683/946673196155981115761141392045324589754217644060000"},"('R', -28, 3)":{"1":"43361053819445853969719177894380964875458210924784451/118334149519497639470142674005665573719277205507500"},"('R', -27, 3)":{"1":"-609369990779072053457336366554575474693111789794782639/1656678093272966952581997436079318032069880877105000"},"('R', -26, 3)":{"1":"1835475268626740168616795036103057019063472281611593551/4970034279818900857745992308237954096209642631315000"},"('R', -25, 3)":{"1":"-1842954378477583823751367055977510677522128378556494501/4970034279818900857745992308237954096209642631315000"},"('R', -24, 3)":{"1":"231343770227277778584639607251891307962643499579672728/621254284977362607218249038529744262026205328914375"},"('R', -23, 3)":{"1":"-197010812457689205988726750884503896213282450487463595019/526823633660803490921075184673223134198222118919390000"},"('R', -22, 3)":{"1":"197868000551046226180123865830620289992669645367065064919/526823633660803490921075184673223134198222118919390000"},"('R', -21, 3)":{"1":"-198725360086205854490391017232822347579991875100455170619/526823633660803490921075184673223134198222118919390000"},"('R', -20, 3)":{"1":"24950375382210837414553552447668879131048663058627163243/65852954207600436365134398084152891774777764864923750"},"('R', -19, 3)":{"1":"-100238773686512046145989156290748402609371773830981760177/263411816830401745460537592336611567099111059459695000"},"('R', -18, 3)":{"1":"100684077881711480875976857836139594349145434906604110827/263411816830401745460537592336611567099111059459695000"},"('R', -17, 3)":{"1":"-5966475134363730105962843136258647288482555881268065347843/15541297192993702982171717947860082458847552508122005000"},"('R', -16, 3)":{"1":"176263759299881293570128515685403675409448259743749897927/457096976264520675946226998466473013495516250238882500"},"('R', -15, 3)":{"1":"-86394017825116908037252375887505031376000919906400132251051/223063324417086089861758775251638830585811930116574660000"},"('R', -14, 3)":{"1":"86775672320684437963114651486832317575073866902088255332371/223063324417086089861758775251638830585811930116574660000"},"('R', -13, 3)":{"1":"-5126700929760443319570281042827963768895596641263558781563/13121372024534475874221104426566990034459525300974980000"},"('R', -12, 3)":{"1":"350142620845423424986809972155008760273846527147165917153259/892253297668344359447035101006555322343247720466298640000"},"('R', -11, 3)":{"1":"-351654656009344169367063781523036009405460379587471378868939/892253297668344359447035101006555322343247720466298640000"},"('R', -10, 3)":{"1":"353177922853714197824098568839875311300527968130278300674539/892253297668344359447035101006555322343247720466298640000"},"('R', -9, 3)":{"1":"-23763922891265718284519907420700453449245154870860306728968193/59780970943779072082951351767439206596997597271242008880000"},"('R', -8, 3)":{"1":"405713969759679566909963504969776072546739974965087474546801281/1016276506044244225410172980046466512148959153611114150960000"},"('R', -7, 3)":{"1":"-407422673656170882225911530038550216411397539805935382557313681/1016276506044244225410172980046466512148959153611114150960000"},"('R', -6, 3)":{"1":"409139535076557319594196046771090435949908707990431259839929521/1016276506044244225410172980046466512148959153611114150960000"},"('R', -5, 3)":{"1":"-29169460726866228775295992304340906603797930605678424829643458391/72155631929141340004122281583299122362576099906389104718160000"},"('R', -4, 3)":{"1":"29290471222355465792846775094779242148643571460399639931544377711/72155631929141340004122281583299122362576099906389104718160000"},"('R', -3, 3)":{"1":"-2146939337492233066187669123692279932054200201782979509318610284903/5267361130827317820300926555580835932468055293166404644425680000"},"('R', -2, 3)":{"1":"2155700192298409126431383526691496902442753155474346019779560428103/5267361130827317820300926555580835932468055293166404644425680000"},"('R', -1, 3)":{"1":"-432872446237541517742062340535405786517472665335910339557015513627/1053472226165463564060185311116167186493611058633280928885136000"},"('R', 0, 3)":{"1":"434608796249264446792825296795219157419991935979662690449950800107/1053472226165463564060185311116167186493611058633280928885136000"},"('BA', 0, (), ((0, 2),), -76, 1)":{"1":"646369463259967781561440235371116234544211934005619273773877632/8230251766917684094220197743095056144481336395572507256915125","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -75, 1)":{"1":"-6080110285478717787698297035328895800707035568718045378437885022/8230251766917684094220197743095056144481336395572507256915125","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -74, 1)":{"1":"42251769422278398380514126012630286718093638924688447170748689369/41151258834588420471100988715475280722406681977862536284575625","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -73, 1)":{"1":"-49569643483842985681065655152755691106653766787365190149170116719/41151258834588420471100988715475280722406681977862536284575625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -72, 1)":{"1":"20548344502489176723583200293331573773073351499365255061073297/15444270532778540240608365064918476533085637822429174811250","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -71, 1)":{"1":"-22029921969008465173462942016253582691098562825320157584971477/15444270532778540240608365064918476533085637822429174811250","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -70, 1)":{"1":"4604477383362626211147153358169265911507084241142028521247/3063731508188561841025265833151850135505978540454111250","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -69, 1)":{"1":"-2398561896803734243049527831986453687220540142970890195086/1531865754094280920512632916575925067752989270227055625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -68, 1)":{"1":"19836025528169769378784056371461933199794925044884811027763/12254926032754247364101063332607400542023914161816445000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -67, 1)":{"1":"-20389034680888552264498486950522300921111105549576523662413/12254926032754247364101063332607400542023914161816445000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -66, 1)":{"1":"4648508157440919642572973893899531615853126293263758057/2729990205558976913366242667098997670310517746005000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -65, 1)":{"1":"-4741465996653357526680125119485578253324090269516015957/2729990205558976913366242667098997670310517746005000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -64, 1)":{"1":"4823189755970345519773840354128711613634007813093307607/2729990205558976913366242667098997670310517746005000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -63, 1)":{"1":"-4895439435169419703772909209677039308570028796961995157/2729990205558976913366242667098997670310517746005000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -62, 1)":{"1":"4959581838472943241198467105348396291488116558734201657/2729990205558976913366242667098997670310517746005000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -61, 1)":{"1":"-5016698488223694577414699997910625406716072714777354877/2729990205558976913366242667098997670310517746005000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -60, 1)":{"1":"2723815662076972364966086290077968977954946299992749/1467342222821272192080753919429721940505518810000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -59, 1)":{"1":"-2748278750986739543276921139199290735425930953409929/1467342222821272192080753919429721940505518810000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -58, 1)":{"1":"795785341538017340023276931340102889818226120009/421528935024783738029518506012560166764010000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -57, 1)":{"1":"-801387043690657375982874773578239364465125187009/421528935024783738029518506012560166764010000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -56, 1)":{"1":"806377081310145118132690417528702549046976151189/421528935024783738029518506012560166764010000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -55, 1)":{"1":"-810809521034549554532068662933226510982821531339/421528935024783738029518506012560166764010000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -54, 1)":{"1":"74066430953782727811301562741231297778513906809/38320812274980339820865318728414560614910000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -53, 1)":{"1":"-74380077718096215999263012057635759983595578209/38320812274980339820865318728414560614910000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -52, 1)":{"1":"26576745476650827685852099333572754318016351/13642154601274595877844542089147226990000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -51, 1)":{"1":"-5332234425178441967408627512579527147998071/2728430920254919175568908417829445398000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -50, 1)":{"1":"486061245835147293306452480016614749750541/248039174568629015960809856166313218000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -49, 1)":{"1":"-26794133391572418149088651232297491759457379/13642154601274595877844542089147226990000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -48, 1)":{"1":"49803706107256158607298180212996136437261/25310119853941736322531617976154410000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -47, 1)":{"1":"-274329019517268101655366898002878880196273/139205659196679549773923898868849255000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -46, 1)":{"1":"124328712284697136728879964167718205557/63017500768075848698018967346695000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -45, 1)":{"1":"-124430230007274537445773914355364990057/63017500768075848698018967346695000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -44, 1)":{"1":"62247347538722517164459924766138775421/31508750384037924349009483673347500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -43, 1)":{"1":"-171222782524183352835402400141230126364/86649063556104291959776080101705625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -42, 1)":{"1":"185208492364916470197776869535709947/93725325642081440735290513901250","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -41, 1)":{"1":"-92588259447642144972511058762231626/46862662821040720367645256950625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -40, 1)":{"1":"220254092510291237290355577995509/111511392792482380410815602500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -39, 1)":{"1":"-440395091614891151656477761958013/223022785584964760821631205000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -38, 1)":{"1":"33883144347842748574905106131701/17155598891151135447817785000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -37, 1)":{"1":"-440395091614891151656477761958013/223022785584964760821631205000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -36, 1)":{"1":"220254092510291237290355577995509/111511392792482380410815602500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -35, 1)":{"1":"-92588259447642144972511058762231626/46862662821040720367645256950625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -34, 1)":{"1":"185208492364916470197776869535709947/93725325642081440735290513901250","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -33, 1)":{"1":"-171222782524183352835402400141230126364/86649063556104291959776080101705625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -32, 1)":{"1":"62247347538722517164459924766138775421/31508750384037924349009483673347500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -31, 1)":{"1":"-124430230007274537445773914355364990057/63017500768075848698018967346695000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -30, 1)":{"1":"124328712284697136728879964167718205557/63017500768075848698018967346695000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -29, 1)":{"1":"-274329019517268101655366898002878880196273/139205659196679549773923898868849255000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -28, 1)":{"1":"49803706107256158607298180212996136437261/25310119853941736322531617976154410000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -27, 1)":{"1":"-26794133391572418149088651232297491759457379/13642154601274595877844542089147226990000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -26, 1)":{"1":"486061245835147293306452480016614749750541/248039174568629015960809856166313218000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -25, 1)":{"1":"-5332234425178441967408627512579527147998071/2728430920254919175568908417829445398000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -24, 1)":{"1":"26576745476650827685852099333572754318016351/13642154601274595877844542089147226990000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -23, 1)":{"1":"-74380077718096215999263012057635759983595578209/38320812274980339820865318728414560614910000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -22, 1)":{"1":"74066430953782727811301562741231297778513906809/38320812274980339820865318728414560614910000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -21, 1)":{"1":"-810809521034549554532068662933226510982821531339/421528935024783738029518506012560166764010000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -20, 1)":{"1":"806377081310145118132690417528702549046976151189/421528935024783738029518506012560166764010000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -19, 1)":{"1":"-801387043690657375982874773578239364465125187009/421528935024783738029518506012560166764010000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -18, 1)":{"1":"795785341538017340023276931340102889818226120009/421528935024783738029518506012560166764010000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -17, 1)":{"1":"-2748278750986739543276921139199290735425930953409929/1467342222821272192080753919429721940505518810000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -16, 1)":{"1":"2723815662076972364966086290077968977954946299992749/1467342222821272192080753919429721940505518810000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -15, 1)":{"1":"-5016698488223694577414699997910625406716072714777354877/2729990205558976913366242667098997670310517746005000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -14, 1)":{"1":"4959581838472943241198467105348396291488116558734201657/2729990205558976913366242667098997670310517746005000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -13, 1)":{"1":"-4895439435169419703772909209677039308570028796961995157/2729990205558976913366242667098997670310517746005000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -12, 1)":{"1":"4823189755970345519773840354128711613634007813093307607/2729990205558976913366242667098997670310517746005000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -11, 1)":{"1":"-4741465996653357526680125119485578253324090269516015957/2729990205558976913366242667098997670310517746005000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -10, 1)":{"1":"4648508157440919642572973893899531615853126293263758057/2729990205558976913366242667098997670310517746005000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -9, 1)":{"1":"-20389034680888552264498486950522300921111105549576523662413/12254926032754247364101063332607400542023914161816445000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -8, 1)":{"1":"19836025528169769378784056371461933199794925044884811027763/12254926032754247364101063332607400542023914161816445000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -7, 1)":{"1":"-2398561896803734243049527831986453687220540142970890195086/1531865754094280920512632916575925067752989270227055625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -6, 1)":{"1":"4604477383362626211147153358169265911507084241142028521247/3063731508188561841025265833151850135505978540454111250","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -5, 1)":{"1":"-22029921969008465173462942016253582691098562825320157584971477/15444270532778540240608365064918476533085637822429174811250","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -4, 1)":{"1":"20548344502489176723583200293331573773073351499365255061073297/15444270532778540240608365064918476533085637822429174811250","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -3, 1)":{"1":"-49569643483842985681065655152755691106653766787365190149170116719/41151258834588420471100988715475280722406681977862536284575625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -2, 1)":{"1":"42251769422278398380514126012630286718093638924688447170748689369/41151258834588420471100988715475280722406681977862536284575625","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -1, 1)":{"1":"-6080110285478717787698297035328895800707035568718045378437885022/8230251766917684094220197743095056144481336395572507256915125","pi2":"16/3"},"('BA', 0, (), ((0, 2),), 0, 1)":{"1":"646369463259967781561440235371116234544211934005619273773877632/8230251766917684094220197743095056144481336395572507256915125","pi2":"-16/3"},"('BA', 1, (2,), ((0, 1),), -76, 1)":{"1":"672559662384108370412072783887333/2138308231460573767907619482175"},"('BA', 1, (), ((0, 3),), -76, 1)":{"1":"-672559662384108370412072783887333/4276616462921147535815238964350"},"('BA', 1, (1,), ((0, 2),), -76, 1)":{"1":"672559662384108370412072783887333/2138308231460573767907619482175"},"('BA', 1, (1,), ((0, 1),), -76, 2)":{"1":"672559662384108370412072783887333/2138308231460573767907619482175"},"('BA', 1, (), ((0, 2),), -76, 2)":{"1":"-672559662384108370412072783887333/4276616462921147535815238964350"},"('BA', 1, (2,), ((0, 1),), -75, 1)":{"1":"-670758981768141571449624262218133/2138308231460573767907619482175"},"('BA', 1, (), ((0, 3),), -75, 1)":{"1":"944462435395095013741799555936533/4276616462921147535815238964350"},"('BA', 1, (1,), ((0, 2),), -75, 1)":{"1":"-670758981768141571449624262218133/2138308231460573767907619482175"},"('BA', 1, (1,), ((0, 1),), -75, 2)":{"1":"-670758981768141571449624262218133/2138308231460573767907619482175"},"('BA', 1, (), ((0, 2),), -75, 2)":{"1":"807610708581618292595711909077333/4276616462921147535815238964350"},"('BA', 1, (2,), ((0, 1),), -74, 1)":{"1":"668934292077295215167676426926677/2138308231460573767907619482175"},"('BA', 1, (), ((0, 3),), -74, 1)":{"1":"-1079489472517725378605939367504277/4276616462921147535815238964350"},"('BA', 1, (1,), ((0, 2),), -74, 1)":{"1":"668934292077295215167676426926677/2138308231460573767907619482175"},"('BA', 1, (1,), ((0, 1),), -74, 2)":{"1":"668934292077295215167676426926677/2138308231460573767907619482175"},"('BA', 1, (), ((0, 2),), -74, 2)":{"1":"-874211882297510296886807897215477/4276616462921147535815238964350"},"('BA', 1, (2,), ((0, 1),), -73, 1)":{"1":"-667084944417653637854891458725877/2138308231460573767907619482175"},"('BA', 1, (), ((0, 3),), -73, 1)":{"1":"1168874609400401615390546163876277/4276616462921147535815238964350"},"('BA', 1, (1,), ((0, 2),), -73, 1)":{"1":"-667084944417653637854891458725877/2138308231460573767907619482175"},"('BA', 1, (1,), ((0, 1),), -73, 2)":{"1":"-667084944417653637854891458725877/2138308231460573767907619482175"},"('BA', 1, (), ((0, 2),), -73, 2)":{"1":"917979776909027626622718811301077/4276616462921147535815238964350"},"('BA', 1, (2,), ((0, 1),), -72, 1)":{"1":"9112469359293533278712889630349/29291893581651695450789307975"},"('BA', 1, (), ((0, 3),), -72, 1)":{"1":"-16923640981067318732256705090349/58583787163303390901578615950"},"('BA', 1, (1,), ((0, 2),), -72, 1)":{"1":"9112469359293533278712889630349/29291893581651695450789307975"},"('BA', 1, (1,), ((0, 1),), -72, 2)":{"1":"9112469359293533278712889630349/29291893581651695450789307975"},"('BA', 1, (), ((0, 2),), -72, 2)":{"1":"-13018055170180426005484797360349/58583787163303390901578615950"},"('BA', 1, (2,), ((0, 1),), -71, 1)":{"1":"-3028810706851429109067025637383/9763964527217231816929769325"},"('BA', 1, (), ((0, 3),), -71, 1)":{"1":"5882492072672785394761699552103/19527929054434463633859538650"},"('BA', 1, (1,), ((0, 2),), -71, 1)":{"1":"-3028810706851429109067025637383/9763964527217231816929769325"},"('BA', 1, (1,), ((0, 1),), -71, 2)":{"1":"-3028810706851429109067025637383/9763964527217231816929769325"},"('BA', 1, (), ((0, 2),), -71, 2)":{"1":"1485217129920702417304787531581/6509309684811487877953179550"},"('BA', 1, (2,), ((0, 1),), -70, 1)":{"1":"42535343474848157886823113473/137520627143904673477884075"},"('BA', 1, (), ((0, 3),), -70, 1)":{"1":"-85661812147176663489487559393/275041254287809346955768150"},"('BA', 1, (1,), ((0, 2),), -70, 1)":{"1":"42535343474848157886823113473/137520627143904673477884075"},"('BA', 1, (1,), ((0, 1),), -70, 2)":{"1":"42535343474848157886823113473/137520627143904673477884075"},"('BA', 1, (), ((0, 2),), -70, 2)":{"1":"-64098577811012410688155336433/275041254287809346955768150"},"('BA', 1, (2,), ((0, 1),), -69, 1)":{"1":"-42409610330030873613929048033/137520627143904673477884075"},"('BA', 1, (), ((0, 3),), -69, 1)":{"1":"88050741898705064674474802753/275041254287809346955768150"},"('BA', 1, (1,), ((0, 2),), -69, 1)":{"1":"-42409610330030873613929048033/137520627143904673477884075"},"('BA', 1, (1,), ((0, 1),), -69, 2)":{"1":"-42409610330030873613929048033/137520627143904673477884075"},"('BA', 1, (), ((0, 2),), -69, 2)":{"1":"65230176114367969144201925393/275041254287809346955768150"},"('BA', 1, (2,), ((0, 1),), -68, 1)":{"1":"14094018321907827923954201611/45840209047968224492628025"},"('BA', 1, (), ((0, 3),), -68, 1)":{"1":"-30041172189566716536018168251/91680418095936448985256050"},"('BA', 1, (1,), ((0, 2),), -68, 1)":{"1":"14094018321907827923954201611/45840209047968224492628025"},"('BA', 1, (1,), ((0, 1),), -68, 2)":{"1":"14094018321907827923954201611/45840209047968224492628025"},"('BA', 1, (), ((0, 2),), -68, 2)":{"1":"-22067595255737272229986184931/91680418095936448985256050"},"('BA', 1, (2,), ((0, 1),), -67, 1)":{"1":"-14050874595745034300902316411/45840209047968224492628025"},"('BA', 1, (), ((0, 3),), -67, 1)":{"1":"275849802928775238951752934659/825123762863428040867304450"},"('BA', 1, (1,), ((0, 2),), -67, 1)":{"1":"-14050874595745034300902316411/45840209047968224492628025"},"('BA', 1, (1,), ((0, 1),), -67, 2)":{"1":"-14050874595745034300902316411/45840209047968224492628025"},"('BA', 1, (), ((0, 2),), -67, 2)":{"1":"201153837145240273829936891179/825123762863428040867304450"},"('BA', 1, (2,), ((0, 1),), -66, 1)":{"1":"209060999005535159677640233/684182224596540664069075"},"('BA', 1, (), ((0, 3),), -66, 1)":{"1":"-4190097105219904044638804417/12315280042737731953243350"},"('BA', 1, (1,), ((0, 2),), -66, 1)":{"1":"209060999005535159677640233/684182224596540664069075"},"('BA', 1, (1,), ((0, 1),), -66, 2)":{"1":"209060999005535159677640233/684182224596540664069075"},"('BA', 1, (), ((0, 2),), -66, 2)":{"1":"-3035823048134860240868783257/12315280042737731953243350"},"('BA', 1, (2,), ((0, 1),), -65, 1)":{"1":"-625192648726870088010174299/2052546673789621992207225"},"('BA', 1, (), ((0, 3),), -65, 1)":{"1":"4255778598781171948389435617/12315280042737731953243350"},"('BA', 1, (1,), ((0, 2),), -65, 1)":{"1":"-625192648726870088010174299/2052546673789621992207225"},"('BA', 1, (1,), ((0, 1),), -65, 2)":{"1":"-625192648726870088010174299/2052546673789621992207225"},"('BA', 1, (), ((0, 2),), -65, 2)":{"1":"3065678272480891106209979257/12315280042737731953243350"},"('BA', 1, (2,), ((0, 1),), -64, 1)":{"1":"623171679694215690971693339/2052546673789621992207225"},"('BA', 1, (), ((0, 3),), -64, 1)":{"1":"-4315397185244476661024623937/12315280042737731953243350"},"('BA', 1, (1,), ((0, 2),), -64, 1)":{"1":"623171679694215690971693339/2052546673789621992207225"},"('BA', 1, (1,), ((0, 1),), -64, 2)":{"1":"623171679694215690971693339/2052546673789621992207225"},"('BA', 1, (), ((0, 2),), -64, 2)":{"1":"-3092456112163561866969851977/12315280042737731953243350"},"('BA', 1, (2,), ((0, 1),), -63, 1)":{"1":"-621119133020426068979486114/2052546673789621992207225"},"('BA', 1, (), ((0, 3),), -63, 1)":{"1":"2184934308101369853101215531/6157640021368865976621675"},"('BA', 1, (1,), ((0, 2),), -63, 1)":{"1":"-621119133020426068979486114/2052546673789621992207225"},"('BA', 1, (1,), ((0, 1),), -63, 2)":{"1":"-621119133020426068979486114/2052546673789621992207225"},"('BA', 1, (), ((0, 2),), -63, 2)":{"1":"1558306503816004478285222351/6157640021368865976621675"},"('BA', 1, (2,), ((0, 1),), -62, 1)":{"1":"1857102018722109835152683942/6157640021368865976621675"},"('BA', 1, (), ((0, 3),), -62, 1)":{"1":"-2209955829458043340244313131/6157640021368865976621675"},"('BA', 1, (1,), ((0, 2),), -62, 1)":{"1":"1857102018722109835152683942/6157640021368865976621675"},"('BA', 1, (1,), ((0, 1),), -62, 2)":{"1":"1857102018722109835152683942/6157640021368865976621675"},"('BA', 1, (), ((0, 2),), -62, 2)":{"1":"-523084473136516376303442517/2052546673789621992207225"},"('BA', 1, (2,), ((0, 1),), -61, 1)":{"1":"-1850745745151664554144558342/6157640021368865976621675"},"('BA', 1, (), ((0, 3),), -61, 1)":{"1":"2233050290097327861240502811/6157640021368865976621675"},"('BA', 1, (1,), ((0, 2),), -61, 1)":{"1":"-1850745745151664554144558342/6157640021368865976621675"},"('BA', 1, (1,), ((0, 1),), -61, 2)":{"1":"-1850745745151664554144558342/6157640021368865976621675"},"('BA', 1, (), ((0, 2),), -61, 2)":{"1":"526403860445526689718796997/2052546673789621992207225"},"('BA', 1, (2,), ((0, 1),), -60, 1)":{"1":"30234184760248301634053822/100944918383096163551175"},"('BA', 1, (), ((0, 3),), -60, 1)":{"1":"-36958206767123676195300851/100944918383096163551175"},"('BA', 1, (1,), ((0, 2),), -60, 1)":{"1":"30234184760248301634053822/100944918383096163551175"},"('BA', 1, (1,), ((0, 1),), -60, 2)":{"1":"30234184760248301634053822/100944918383096163551175"},"('BA', 1, (), ((0, 2),), -60, 2)":{"1":"-8679216524541304502054627/33648306127698721183725"},"('BA', 1, (2,), ((0, 1),), -59, 1)":{"1":"-30126510180639665726265902/100944918383096163551175"},"('BA', 1, (), ((0, 3),), -59, 1)":{"1":"37284397405349837915952491/100944918383096163551175"},"('BA', 1, (1,), ((0, 2),), -59, 1)":{"1":"-30126510180639665726265902/100944918383096163551175"},"('BA', 1, (1,), ((0, 1),), -59, 2)":{"1":"-30126510180639665726265902/100944918383096163551175"},"('BA', 1, (), ((0, 2),), -59, 2)":{"1":"513212279369310497834171/1979312125158748304925"},"('BA', 1, (2,), ((0, 1),), -58, 1)":{"1":"508762891663666223321578/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -58, 1)":{"1":"-637094286177462344634449/1710930820052477348325"},"('BA', 1, (1,), ((0, 2),), -58, 1)":{"1":"508762891663666223321578/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -58, 2)":{"1":"508762891663666223321578/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -58, 2)":{"1":"-26219874470861631067507/100642989414851608725"},"('BA', 1, (2,), ((0, 1),), -57, 1)":{"1":"-506874968000160041419978/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -57, 1)":{"1":"641913459739570230014849/1710930820052477348325"},"('BA', 1, (1,), ((0, 2),), -57, 1)":{"1":"-506874968000160041419978/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -57, 2)":{"1":"-506874968000160041419978/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -57, 2)":{"1":"26333851286460301491907/100642989414851608725"},"('BA', 1, (2,), ((0, 1),), -56, 1)":{"1":"504953922868873049309578/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -56, 1)":{"1":"-646427915798094661474289/1710930820052477348325"},"('BA', 1, (1,), ((0, 2),), -56, 1)":{"1":"504953922868873049309578/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -56, 2)":{"1":"504953922868873049309578/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -56, 2)":{"1":"-26438378742133270180267/100642989414851608725"},"('BA', 1, (2,), ((0, 1),), -55, 1)":{"1":"-502998573360241646625778/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -55, 1)":{"1":"650664506400129367289189/1710930820052477348325"},"('BA', 1, (1,), ((0, 2),), -55, 1)":{"1":"-502998573360241646625778/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -55, 2)":{"1":"-502998573360241646625778/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -55, 2)":{"1":"26534229208242652664767/100642989414851608725"},"('BA', 1, (2,), ((0, 1),), -54, 1)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -54, 1)":{"1":"-654646309035887860027109/1710930820052477348325"},"('BA', 1, (1,), ((0, 2),), -54, 1)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -54, 2)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -54, 2)":{"1":"-26622063089913795886927/100642989414851608725"},"('BA', 1, (2,), ((0, 1),), -53, 1)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (), ((0, 3),), -53, 1)":{"1":"1975179825249071160727327/5132792460157432044975"},"('BA', 1, (1,), ((0, 2),), -53, 1)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (1,), ((0, 1),), -53, 2)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (), ((0, 2),), -53, 2)":{"1":"80107343485923834027581/301928968244554826175"},"('BA', 1, (2,), ((0, 1),), -52, 1)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (), ((0, 3),), -52, 1)":{"1":"-37467325043495188354859/96845140757687397075"},"('BA', 1, (1,), ((0, 2),), -52, 1)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -52, 2)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (), ((0, 2),), -52, 2)":{"1":"-1515615447321497326477/5696772985746317475"},"('BA', 1, (2,), ((0, 1),), -51, 1)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (), ((0, 3),), -51, 1)":{"1":"37655651594137829693171/96845140757687397075"},"('BA', 1, (1,), ((0, 2),), -51, 1)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -51, 2)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (), ((0, 2),), -51, 2)":{"1":"303880322058097129649/1139354597149263495"},"('BA', 1, (2,), ((0, 1),), -50, 1)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (), ((0, 3),), -50, 1)":{"1":"-37833274054411355899571/96845140757687397075"},"('BA', 1, (1,), ((0, 2),), -50, 1)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -50, 2)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (), ((0, 2),), -50, 2)":{"1":"-5177651163163541086033/19369028151537479415"},"('BA', 1, (2,), ((0, 1),), -49, 1)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (), ((0, 3),), -49, 1)":{"1":"12666950672164268697281/32281713585895799025"},"('BA', 1, (1,), ((0, 2),), -49, 1)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -49, 2)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (), ((0, 2),), -49, 2)":{"1":"25941054351815970559237/96845140757687397075"},"('BA', 1, (2,), ((0, 1),), -48, 1)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (), ((0, 3),), -48, 1)":{"1":"-1817093644381693382183/4611673369413685575"},"('BA', 1, (1,), ((0, 2),), -48, 1)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (1,), ((0, 1),), -48, 2)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (), ((0, 2),), -48, 2)":{"1":"-3712641243781828148491/13835020108241056725"},"('BA', 1, (2,), ((0, 1),), -47, 1)":{"1":"-561365202194213936938/1976431444034436675"},"('BA', 1, (), ((0, 3),), -47, 1)":{"1":"1824196681525388024333/4611673369413685575"},"('BA', 1, (1,), ((0, 2),), -47, 1)":{"1":"-561365202194213936938/1976431444034436675"},"('BA', 1, (1,), ((0, 1),), -47, 2)":{"1":"-561365202194213936938/1976431444034436675"},"('BA', 1, (), ((0, 2),), -47, 2)":{"1":"3718684126127956426141/13835020108241056725"},"('BA', 1, (2,), ((0, 1),), -46, 1)":{"1":"11886678538121254454/42051732851796525"},"('BA', 1, (), ((0, 3),), -46, 1)":{"1":"-38955213943131980419/98120709987525225"},"('BA', 1, (1,), ((0, 2),), -46, 1)":{"1":"11886678538121254454/42051732851796525"},"('BA', 1, (1,), ((0, 1),), -46, 2)":{"1":"11886678538121254454/42051732851796525"},"('BA', 1, (), ((0, 2),), -46, 2)":{"1":"-79234508356410165923/294362129962575675"},"('BA', 1, (2,), ((0, 1),), -45, 1)":{"1":"-11828171779370928854/42051732851796525"},"('BA', 1, (), ((0, 3),), -45, 1)":{"1":"39089527846284609619/98120709987525225"},"('BA', 1, (1,), ((0, 2),), -45, 1)":{"1":"-11828171779370928854/42051732851796525"},"('BA', 1, (1,), ((0, 1),), -45, 2)":{"1":"-11828171779370928854/42051732851796525"},"('BA', 1, (), ((0, 2),), -45, 2)":{"1":"79333592383326039923/294362129962575675"},"('BA', 1, (2,), ((0, 1),), -44, 1)":{"1":"11768364870426151574/42051732851796525"},"('BA', 1, (), ((0, 3),), -44, 1)":{"1":"-39215994539157419909/98120709987525225"},"('BA', 1, (1,), ((0, 2),), -44, 1)":{"1":"11768364870426151574/42051732851796525"},"('BA', 1, (1,), ((0, 1),), -44, 2)":{"1":"11768364870426151574/42051732851796525"},"('BA', 1, (), ((0, 2),), -44, 2)":{"1":"-79418630331981895118/294362129962575675"},"('BA', 1, (2,), ((0, 1),), -43, 1)":{"1":"-1064290792140982834/3822884804708775"},"('BA', 1, (), ((0, 3),), -43, 1)":{"1":"3575902612098335719/8920064544320475"},"('BA', 1, (1,), ((0, 2),), -43, 1)":{"1":"-1064290792140982834/3822884804708775"},"('BA', 1, (1,), ((0, 1),), -43, 2)":{"1":"-1064290792140982834/3822884804708775"},"('BA', 1, (), ((0, 2),), -43, 2)":{"1":"7226362804394223538/26760193632961425"},"('BA', 1, (2,), ((0, 1),), -42, 1)":{"1":"24618625978670038/88904297783925"},"('BA', 1, (), ((0, 3),), -42, 1)":{"1":"-83396631029324533/207443361495825"},"('BA', 1, (1,), ((0, 2),), -42, 1)":{"1":"24618625978670038/88904297783925"},"('BA', 1, (1,), ((0, 1),), -42, 2)":{"1":"24618625978670038/88904297783925"},"('BA', 1, (), ((0, 2),), -42, 2)":{"1":"-168177542006659366/622330084487475"},"('BA', 1, (2,), ((0, 1),), -41, 1)":{"1":"-171382069340995066/622330084487475"},"('BA', 1, (), ((0, 3),), -41, 1)":{"1":"83617903948253413/207443361495825"},"('BA', 1, (1,), ((0, 2),), -41, 1)":{"1":"-171382069340995066/622330084487475"},"('BA', 1, (1,), ((0, 1),), -41, 2)":{"1":"-171382069340995066/622330084487475"},"('BA', 1, (), ((0, 2),), -41, 2)":{"1":"168272373257628886/622330084487475"},"('BA', 1, (2,), ((0, 1),), -40, 1)":{"1":"4156356762387626/15178782548475"},"('BA', 1, (), ((0, 3),), -40, 1)":{"1":"-2044506954454093/5059594182825"},"('BA', 1, (1,), ((0, 2),), -40, 1)":{"1":"4156356762387626/15178782548475"},"('BA', 1, (1,), ((0, 1),), -40, 2)":{"1":"4156356762387626/15178782548475"},"('BA', 1, (), ((0, 2),), -40, 2)":{"1":"-4105849622278046/15178782548475"},"('BA', 1, (2,), ((0, 1),), -39, 1)":{"1":"-4132070710310066/15178782548475"},"('BA', 1, (), ((0, 3),), -39, 1)":{"1":"2049211009586233/5059594182825"},"('BA', 1, (1,), ((0, 2),), -39, 1)":{"1":"-4132070710310066/15178782548475"},"('BA', 1, (1,), ((0, 1),), -39, 2)":{"1":"-4132070710310066/15178782548475"},"('BA', 1, (), ((0, 2),), -39, 2)":{"1":"4106834191956866/15178782548475"},"('BA', 1, (2,), ((0, 1),), -38, 1)":{"1":"4107161938948466/15178782548475"},"('BA', 1, (), ((0, 3),), -38, 1)":{"1":"-2053580969474233/5059594182825"},"('BA', 1, (1,), ((0, 2),), -38, 1)":{"1":"4107161938948466/15178782548475"},"('BA', 1, (1,), ((0, 1),), -38, 2)":{"1":"4107161938948466/15178782548475"},"('BA', 1, (), ((0, 2),), -38, 2)":{"1":"-4107161938948466/15178782548475"},"('BA', 1, (2,), ((0, 1),), -37, 1)":{"1":"-4132070710310066/15178782548475"},"('BA', 1, (), ((0, 3),), -37, 1)":{"1":"2082859700723833/5059594182825"},"('BA', 1, (1,), ((0, 2),), -37, 1)":{"1":"-4132070710310066/15178782548475"},"('BA', 1, (1,), ((0, 1),), -37, 2)":{"1":"-4132070710310066/15178782548475"},"('BA', 1, (), ((0, 2),), -37, 2)":{"1":"4157307228663266/15178782548475"},"('BA', 1, (2,), ((0, 1),), -36, 1)":{"1":"4156356762387626/15178782548475"},"('BA', 1, (), ((0, 3),), -36, 1)":{"1":"-2111849807933533/5059594182825"},"('BA', 1, (1,), ((0, 2),), -36, 1)":{"1":"4156356762387626/15178782548475"},"('BA', 1, (1,), ((0, 1),), -36, 2)":{"1":"4156356762387626/15178782548475"},"('BA', 1, (), ((0, 2),), -36, 2)":{"1":"-4206863902497206/15178782548475"},"('BA', 1, (2,), ((0, 1),), -35, 1)":{"1":"-171382069340995066/622330084487475"},"('BA', 1, (), ((0, 3),), -35, 1)":{"1":"29254721797580551/69147787165275"},"('BA', 1, (1,), ((0, 2),), -35, 1)":{"1":"-171382069340995066/622330084487475"},"('BA', 1, (1,), ((0, 1),), -35, 2)":{"1":"-171382069340995066/622330084487475"},"('BA', 1, (), ((0, 2),), -35, 2)":{"1":"174491765424361246/622330084487475"},"('BA', 1, (2,), ((0, 1),), -34, 1)":{"1":"24618625978670038/88904297783925"},"('BA', 1, (), ((0, 3),), -34, 1)":{"1":"-9881527869040637/23049262388425"},"('BA', 1, (1,), ((0, 2),), -34, 1)":{"1":"24618625978670038/88904297783925"},"('BA', 1, (1,), ((0, 1),), -34, 2)":{"1":"24618625978670038/88904297783925"},"('BA', 1, (), ((0, 2),), -34, 2)":{"1":"-176483221694721166/622330084487475"},"('BA', 1, (2,), ((0, 1),), -33, 1)":{"1":"-1064290792140982834/3822884804708775"},"('BA', 1, (), ((0, 3),), -33, 1)":{"1":"430459214765393791/991118282702275"},"('BA', 1, (1,), ((0, 2),), -33, 1)":{"1":"-1064290792140982834/3822884804708775"},"('BA', 1, (1,), ((0, 1),), -33, 2)":{"1":"-1064290792140982834/3822884804708775"},"('BA', 1, (), ((0, 2),), -33, 2)":{"1":"7673708285579536138/26760193632961425"},"('BA', 1, (2,), ((0, 1),), -32, 1)":{"1":"11768364870426151574/42051732851796525"},"('BA', 1, (), ((0, 3),), -32, 1)":{"1":"-14387519851275213703/32706903329175075"},"('BA', 1, (1,), ((0, 2),), -32, 1)":{"1":"11768364870426151574/42051732851796525"},"('BA', 1, (1,), ((0, 1),), -32, 2)":{"1":"11768364870426151574/42051732851796525"},"('BA', 1, (), ((0, 2),), -32, 2)":{"1":"-85338477853984226918/294362129962575675"},"('BA', 1, (2,), ((0, 1),), -31, 1)":{"1":"-11828171779370928854/42051732851796525"},"('BA', 1, (), ((0, 3),), -31, 1)":{"1":"43707674609311892359/98120709987525225"},"('BA', 1, (1,), ((0, 2),), -31, 1)":{"1":"-11828171779370928854/42051732851796525"},"('BA', 1, (1,), ((0, 1),), -31, 2)":{"1":"-11828171779370928854/42051732851796525"},"('BA', 1, (), ((0, 2),), -31, 2)":{"1":"86260812527866964033/294362129962575675"},"('BA', 1, (2,), ((0, 1),), -30, 1)":{"1":"11886678538121254454/42051732851796525"},"('BA', 1, (), ((0, 3),), -30, 1)":{"1":"-44251535823716800759/98120709987525225"},"('BA', 1, (1,), ((0, 2),), -30, 1)":{"1":"11886678538121254454/42051732851796525"},"('BA', 1, (1,), ((0, 1),), -30, 2)":{"1":"11886678538121254454/42051732851796525"},"('BA', 1, (), ((0, 2),), -30, 2)":{"1":"-87178991177287396433/294362129962575675"},"('BA', 1, (2,), ((0, 1),), -29, 1)":{"1":"-561365202194213936938/1976431444034436675"},"('BA', 1, (), ((0, 3),), -29, 1)":{"1":"2105359733834109534233/4611673369413685575"},"('BA', 1, (1,), ((0, 2),), -29, 1)":{"1":"-561365202194213936938/1976431444034436675"},"('BA', 1, (1,), ((0, 1),), -29, 2)":{"1":"-561365202194213936938/1976431444034436675"},"('BA', 1, (), ((0, 2),), -29, 2)":{"1":"4140428704591038690991/13835020108241056725"},"('BA', 1, (2,), ((0, 1),), -28, 1)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (), ((0, 3),), -28, 1)":{"1":"-2130909464455458918683/4611673369413685575"},"('BA', 1, (1,), ((0, 2),), -28, 1)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (1,), ((0, 1),), -28, 2)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (), ((0, 2),), -28, 2)":{"1":"-4183364973892476453241/13835020108241056725"},"('BA', 1, (2,), ((0, 1),), -27, 1)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (), ((0, 3),), -27, 1)":{"1":"15095562702114001355981/32281713585895799025"},"('BA', 1, (1,), ((0, 2),), -27, 1)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -27, 2)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (), ((0, 2),), -27, 2)":{"1":"29583972396740569547287/96845140757687397075"},"('BA', 1, (2,), ((0, 1),), -26, 1)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (), ((0, 3),), -26, 1)":{"1":"-45826151408932973864983/96845140757687397075"},"('BA', 1, (1,), ((0, 2),), -26, 1)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -26, 2)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (), ((0, 2),), -26, 2)":{"1":"-9961564831026171470957/32281713585895799025"},"('BA', 1, (2,), ((0, 1),), -25, 1)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (), ((0, 3),), -25, 1)":{"1":"46368367340294264389783/96845140757687397075"},"('BA', 1, (1,), ((0, 2),), -25, 1)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -25, 2)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (), ((0, 2),), -25, 2)":{"1":"10062061749338824456157/32281713585895799025"},"('BA', 1, (2,), ((0, 1),), -24, 1)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (), ((0, 3),), -24, 1)":{"1":"-9382855189823827223459/19369028151537479415"},"('BA', 1, (1,), ((0, 2),), -24, 1)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -24, 2)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (), ((0, 2),), -24, 2)":{"1":"-10162979352425809477109/32281713585895799025"},"('BA', 1, (2,), ((0, 1),), -23, 1)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (), ((0, 3),), -23, 1)":{"1":"503127858876992803307047/1026558492031486408995"},"('BA', 1, (1,), ((0, 2),), -23, 1)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (1,), ((0, 1),), -23, 2)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (), ((0, 2),), -23, 2)":{"1":"544018191276217202124277/1710930820052477348325"},"('BA', 1, (2,), ((0, 1),), -22, 1)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -22, 1)":{"1":"-169675341418239868148669/342186164010495469665"},"('BA', 1, (1,), ((0, 2),), -22, 1)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -22, 2)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -22, 2)":{"1":"-183146757185396756811959/570310273350825782775"},"('BA', 1, (2,), ((0, 1),), -21, 1)":{"1":"-502998573360241646625778/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -21, 1)":{"1":"171666242736119114517629/342186164010495469665"},"('BA', 1, (1,), ((0, 2),), -21, 1)":{"1":"-502998573360241646625778/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -21, 2)":{"1":"-502998573360241646625778/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -21, 2)":{"1":"184971750060119399316839/570310273350825782775"},"('BA', 1, (2,), ((0, 1),), -20, 1)":{"1":"504953922868873049309578/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -20, 1)":{"1":"-173686770561704897290889/342186164010495469665"},"('BA', 1, (1,), ((0, 2),), -20, 1)":{"1":"504953922868873049309578/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -20, 2)":{"1":"504953922868873049309578/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -20, 2)":{"1":"-62272823013497833950513/190103424450275260925"},"('BA', 1, (2,), ((0, 1),), -19, 1)":{"1":"-506874968000160041419978/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -19, 1)":{"1":"175742288852181978849017/342186164010495469665"},"('BA', 1, (1,), ((0, 2),), -19, 1)":{"1":"-506874968000160041419978/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -19, 2)":{"1":"-506874968000160041419978/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -19, 2)":{"1":"62897162681166106386393/190103424450275260925"},"('BA', 1, (2,), ((0, 1),), -18, 1)":{"1":"508762891663666223321578/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -18, 1)":{"1":"-177838877762707265066057/342186164010495469665"},"('BA', 1, (1,), ((0, 2),), -18, 1)":{"1":"508762891663666223321578/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -18, 2)":{"1":"508762891663666223321578/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -18, 2)":{"1":"-63531990813631635388393/190103424450275260925"},"('BA', 1, (2,), ((0, 1),), -17, 1)":{"1":"-30126510180639665726265902/100944918383096163551175"},"('BA', 1, (), ((0, 3),), -17, 1)":{"1":"10619026627313831852569043/20188983676619232710235"},"('BA', 1, (1,), ((0, 2),), -17, 1)":{"1":"-30126510180639665726265902/100944918383096163551175"},"('BA', 1, (1,), ((0, 1),), -17, 2)":{"1":"-30126510180639665726265902/100944918383096163551175"},"('BA', 1, (), ((0, 2),), -17, 2)":{"1":"34079194113444496062989083/100944918383096163551175"},"('BA', 1, (2,), ((0, 1),), -16, 1)":{"1":"30234184760248301634053822/100944918383096163551175"},"('BA', 1, (), ((0, 3),), -16, 1)":{"1":"-10748869502724245741372123/20188983676619232710235"},"('BA', 1, (1,), ((0, 2),), -16, 1)":{"1":"30234184760248301634053822/100944918383096163551175"},"('BA', 1, (1,), ((0, 1),), -16, 2)":{"1":"30234184760248301634053822/100944918383096163551175"},"('BA', 1, (), ((0, 2),), -16, 2)":{"1":"-34430719946872689761943763/100944918383096163551175"},"('BA', 1, (2,), ((0, 1),), -15, 1)":{"1":"-1850745745151664554144558342/6157640021368865976621675"},"('BA', 1, (), ((0, 3),), -15, 1)":{"1":"663837389071533160238634443/1231528004273773195324335"},"('BA', 1, (1,), ((0, 2),), -15, 1)":{"1":"-1850745745151664554144558342/6157640021368865976621675"},"('BA', 1, (1,), ((0, 1),), -15, 2)":{"1":"-1850745745151664554144558342/6157640021368865976621675"},"('BA', 1, (), ((0, 2),), -15, 2)":{"1":"2122279908966749039132725693/6157640021368865976621675"},"('BA', 1, (2,), ((0, 1),), -14, 1)":{"1":"1857102018722109835152683942/6157640021368865976621675"},"('BA', 1, (), ((0, 3),), -14, 1)":{"1":"-672270045341657233042747739/1231528004273773195324335"},"('BA', 1, (1,), ((0, 2),), -14, 1)":{"1":"1857102018722109835152683942/6157640021368865976621675"},"('BA', 1, (1,), ((0, 1),), -14, 2)":{"1":"1857102018722109835152683942/6157640021368865976621675"},"('BA', 1, (), ((0, 2),), -14, 2)":{"1":"-2144950618034670541395040333/6157640021368865976621675"},"('BA', 1, (2,), ((0, 1),), -13, 1)":{"1":"-621119133020426068979486114/2052546673789621992207225"},"('BA', 1, (), ((0, 3),), -13, 1)":{"1":"681027577816492953542831899/1231528004273773195324335"},"('BA', 1, (1,), ((0, 2),), -13, 1)":{"1":"-621119133020426068979486114/2052546673789621992207225"},"('BA', 1, (1,), ((0, 1),), -13, 2)":{"1":"-621119133020426068979486114/2052546673789621992207225"},"('BA', 1, (), ((0, 2),), -13, 2)":{"1":"2168408294306551935591694333/6157640021368865976621675"},"('BA', 1, (2,), ((0, 1),), -12, 1)":{"1":"623171679694215690971693339/2052546673789621992207225"},"('BA', 1, (), ((0, 3),), -12, 1)":{"1":"-1380338609850281155293171233/2463056008547546390648670"},"('BA', 1, (1,), ((0, 2),), -12, 1)":{"1":"623171679694215690971693339/2052546673789621992207225"},"('BA', 1, (1,), ((0, 1),), -12, 2)":{"1":"623171679694215690971693339/2052546673789621992207225"},"('BA', 1, (), ((0, 2),), -12, 2)":{"1":"-4385604044167026424690468091/12315280042737731953243350"},"('BA', 1, (2,), ((0, 1),), -11, 1)":{"1":"-625192648726870088010174299/2052546673789621992207225"},"('BA', 1, (), ((0, 3),), -11, 1)":{"1":"1399537815660497927158740353/2463056008547546390648670"},"('BA', 1, (1,), ((0, 2),), -11, 1)":{"1":"-625192648726870088010174299/2052546673789621992207225"},"('BA', 1, (1,), ((0, 1),), -11, 2)":{"1":"-625192648726870088010174299/2052546673789621992207225"},"('BA', 1, (), ((0, 2),), -11, 2)":{"1":"4436633512241549949912112331/12315280042737731953243350"},"('BA', 1, (2,), ((0, 1),), -10, 1)":{"1":"209060999005535159677640233/684182224596540664069075"},"('BA', 1, (), ((0, 3),), -10, 1)":{"1":"-1419839368215798915590753633/2463056008547546390648670"},"('BA', 1, (1,), ((0, 2),), -10, 1)":{"1":"209060999005535159677640233/684182224596540664069075"},"('BA', 1, (1,), ((0, 1),), -10, 2)":{"1":"209060999005535159677640233/684182224596540664069075"},"('BA', 1, (), ((0, 2),), -10, 2)":{"1":"-4490372916064405507526265131/12315280042737731953243350"},"('BA', 1, (2,), ((0, 1),), -9, 1)":{"1":"-14050874595745034300902316411/45840209047968224492628025"},"('BA', 1, (), ((0, 3),), -9, 1)":{"1":"96579485048291322659394430307/165024752572685608173460890"},"('BA', 1, (1,), ((0, 2),), -9, 1)":{"1":"-14050874595745034300902316411/45840209047968224492628025"},"('BA', 1, (1,), ((0, 1),), -9, 2)":{"1":"-14050874595745034300902316411/45840209047968224492628025"},"('BA', 1, (), ((0, 2),), -9, 2)":{"1":"304677648301580961002546499617/825123762863428040867304450"},"('BA', 1, (2,), ((0, 1),), -8, 1)":{"1":"14094018321907827923954201611/45840209047968224492628025"},"('BA', 1, (), ((0, 3),), -8, 1)":{"1":"-10904587548376050201541408283/18336083619187289797051210"},"('BA', 1, (1,), ((0, 2),), -8, 1)":{"1":"14094018321907827923954201611/45840209047968224492628025"},"('BA', 1, (1,), ((0, 1),), -8, 2)":{"1":"14094018321907827923954201611/45840209047968224492628025"},"('BA', 1, (), ((0, 2),), -8, 2)":{"1":"-34308478031894039465830621513/91680418095936448985256050"},"('BA', 1, (2,), ((0, 1),), -7, 1)":{"1":"-42409610330030873613929048033/137520627143904673477884075"},"('BA', 1, (), ((0, 3),), -7, 1)":{"1":"33281384016296035401819897089/55008250857561869391153630"},"('BA', 1, (1,), ((0, 2),), -7, 1)":{"1":"-42409610330030873613929048033/137520627143904673477884075"},"('BA', 1, (1,), ((0, 1),), -7, 2)":{"1":"-42409610330030873613929048033/137520627143904673477884075"},"('BA', 1, (), ((0, 2),), -7, 2)":{"1":"34802755068585175103838088913/91680418095936448985256050"},"('BA', 1, (2,), ((0, 1),), -6, 1)":{"1":"42535343474848157886823113473/137520627143904673477884075"},"('BA', 1, (), ((0, 3),), -6, 1)":{"1":"-33910049740382456766290224289/55008250857561869391153630"},"('BA', 1, (1,), ((0, 2),), -6, 1)":{"1":"42535343474848157886823113473/137520627143904673477884075"},"('BA', 1, (1,), ((0, 1),), -6, 2)":{"1":"42535343474848157886823113473/137520627143904673477884075"},"('BA', 1, (), ((0, 2),), -6, 2)":{"1":"-35347598696126740286379039153/91680418095936448985256050"},"('BA', 1, (2,), ((0, 1),), -5, 1)":{"1":"-3028810706851429109067025637383/9763964527217231816929769325"},"('BA', 1, (), ((0, 3),), -5, 1)":{"1":"2458074433687157851928090854439/3905585810886892726771907730"},"('BA', 1, (1,), ((0, 2),), -5, 1)":{"1":"-3028810706851429109067025637383/9763964527217231816929769325"},"('BA', 1, (1,), ((0, 1),), -5, 2)":{"1":"-3028810706851429109067025637383/9763964527217231816929769325"},"('BA', 1, (), ((0, 2),), -5, 2)":{"1":"7659591437643609184353739954789/19527929054434463633859538650"},"('BA', 1, (2,), ((0, 1),), -4, 1)":{"1":"9112469359293533278712889630349/29291893581651695450789307975"},"('BA', 1, (), ((0, 3),), -4, 1)":{"1":"-7550235034938776188004126538349/11716757432660678180315723190"},"('BA', 1, (1,), ((0, 2),), -4, 1)":{"1":"9112469359293533278712889630349/29291893581651695450789307975"},"('BA', 1, (1,), ((0, 1),), -4, 2)":{"1":"9112469359293533278712889630349/29291893581651695450789307975"},"('BA', 1, (), ((0, 2),), -4, 2)":{"1":"-7810607422331235703122253720349/19527929054434463633859538650"},"('BA', 1, (2,), ((0, 1),), -3, 1)":{"1":"-667084944417653637854891458725877/2138308231460573767907619482175"},"('BA', 1, (), ((0, 3),), -3, 1)":{"1":"566727011421104042347760517695797/855323292584229507163047792870"},"('BA', 1, (1,), ((0, 2),), -3, 1)":{"1":"-667084944417653637854891458725877/2138308231460573767907619482175"},"('BA', 1, (1,), ((0, 1),), -3, 2)":{"1":"-667084944417653637854891458725877/2138308231460573767907619482175"},"('BA', 1, (), ((0, 2),), -3, 2)":{"1":"583453333587195641598949007867477/1425538820973715845271746321450"},"('BA', 1, (2,), ((0, 1),), -2, 1)":{"1":"668934292077295215167676426926677/2138308231460573767907619482175"},"('BA', 1, (), ((0, 3),), -2, 1)":{"1":"-586823255989209182480023838811157/855323292584229507163047792870"},"('BA', 1, (1,), ((0, 2),), -2, 1)":{"1":"668934292077295215167676426926677/2138308231460573767907619482175"},"('BA', 1, (1,), ((0, 1),), -2, 2)":{"1":"668934292077295215167676426926677/2138308231460573767907619482175"},"('BA', 1, (), ((0, 2),), -2, 2)":{"1":"-600508428670556854594632603497077/1425538820973715845271746321450"},"('BA', 1, (2,), ((0, 1),), -1, 1)":{"1":"-670758981768141571449624262218133/2138308231460573767907619482175"},"('BA', 1, (), ((0, 3),), -1, 1)":{"1":"616018291042750882991189203474453/855323292584229507163047792870"},"('BA', 1, (1,), ((0, 2),), -1, 1)":{"1":"-670758981768141571449624262218133/2138308231460573767907619482175"},"('BA', 1, (1,), ((0, 1),), -1, 2)":{"1":"-670758981768141571449624262218133/2138308231460573767907619482175"},"('BA', 1, (), ((0, 2),), -1, 2)":{"1":"625141739496982664400928379931733/1425538820973715845271746321450"},"('BA', 1, (2,), ((0, 1),), 0, 1)":{"1":"672559662384108370412072783887333/2138308231460573767907619482175"},"('BA', 1, (), ((0, 3),), 0, 1)":{"1":"-672559662384108370412072783887333/855323292584229507163047792870"},"('BA', 1, (1,), ((0, 2),), 0, 1)":{"1":"672559662384108370412072783887333/2138308231460573767907619482175"},"('BA', 1, (1,), ((0, 1),), 0, 2)":{"1":"672559662384108370412072783887333/2138308231460573767907619482175"},"('BA', 1, (), ((0, 2),), 0, 2)":{"1":"-672559662384108370412072783887333/1425538820973715845271746321450"},"('BA', 1, (), ((0, 1),), -76, 3)":{"1":"-672559662384108370412072783887333/4276616462921147535815238964350"},"('BA', 1, (), ((0, 1),), -75, 3)":{"1":"670758981768141571449624262218133/4276616462921147535815238964350"},"('BA', 1, (), ((0, 1),), -74, 3)":{"1":"-668934292077295215167676426926677/4276616462921147535815238964350"},"('BA', 1, (), ((0, 1),), -73, 3)":{"1":"667084944417653637854891458725877/4276616462921147535815238964350"},"('BA', 1, (), ((0, 1),), -72, 3)":{"1":"-9112469359293533278712889630349/58583787163303390901578615950"},"('BA', 1, (), ((0, 1),), -71, 3)":{"1":"3028810706851429109067025637383/19527929054434463633859538650"},"('BA', 1, (), ((0, 1),), -70, 3)":{"1":"-42535343474848157886823113473/275041254287809346955768150"},"('BA', 1, (), ((0, 1),), -69, 3)":{"1":"42409610330030873613929048033/275041254287809346955768150"},"('BA', 1, (), ((0, 1),), -68, 3)":{"1":"-14094018321907827923954201611/91680418095936448985256050"},"('BA', 1, (), ((0, 1),), -67, 3)":{"1":"14050874595745034300902316411/91680418095936448985256050"},"('BA', 1, (), ((0, 1),), -66, 3)":{"1":"-209060999005535159677640233/1368364449193081328138150"},"('BA', 1, (), ((0, 1),), -65, 3)":{"1":"625192648726870088010174299/4105093347579243984414450"},"('BA', 1, (), ((0, 1),), -64, 3)":{"1":"-623171679694215690971693339/4105093347579243984414450"},"('BA', 1, (), ((0, 1),), -63, 3)":{"1":"310559566510213034489743057/2052546673789621992207225"},"('BA', 1, (), ((0, 1),), -62, 3)":{"1":"-928551009361054917576341971/6157640021368865976621675"},"('BA', 1, (), ((0, 1),), -61, 3)":{"1":"925372872575832277072279171/6157640021368865976621675"},"('BA', 1, (), ((0, 1),), -60, 3)":{"1":"-15117092380124150817026911/100944918383096163551175"},"('BA', 1, (), ((0, 1),), -59, 3)":{"1":"15063255090319832863132951/100944918383096163551175"},"('BA', 1, (), ((0, 1),), -58, 3)":{"1":"-254381445831833111660789/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -57, 3)":{"1":"253437484000080020709989/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -56, 3)":{"1":"-252476961434436524654789/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -55, 3)":{"1":"251499286680120823312889/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -54, 3)":{"1":"-250503836021181200128409/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -53, 3)":{"1":"748469853272339196210427/5132792460157432044975"},"('BA', 1, (), ((0, 1),), -52, 3)":{"1":"-14063600165435720745359/96845140757687397075"},"('BA', 1, (), ((0, 1),), -51, 3)":{"1":"14004003155738682347159/96845140757687397075"},"('BA', 1, (), ((0, 1),), -50, 3)":{"1":"-13943237577224054960759/96845140757687397075"},"('BA', 1, (), ((0, 1),), -49, 3)":{"1":"13881256687139135026631/96845140757687397075"},"('BA', 1, (), ((0, 1),), -48, 3)":{"1":"-282000222059796592919/1976431444034436675"},"('BA', 1, (), ((0, 1),), -47, 3)":{"1":"280682601097106968469/1976431444034436675"},"('BA', 1, (), ((0, 1),), -46, 3)":{"1":"-5943339269060627227/42051732851796525"},"('BA', 1, (), ((0, 1),), -45, 3)":{"1":"5914085889685464427/42051732851796525"},"('BA', 1, (), ((0, 1),), -44, 3)":{"1":"-5884182435213075787/42051732851796525"},"('BA', 1, (), ((0, 1),), -43, 3)":{"1":"532145396070491417/3822884804708775"},"('BA', 1, (), ((0, 1),), -42, 3)":{"1":"-12309312989335019/88904297783925"},"('BA', 1, (), ((0, 1),), -41, 3)":{"1":"85691034670497533/622330084487475"},"('BA', 1, (), ((0, 1),), -40, 3)":{"1":"-2078178381193813/15178782548475"},"('BA', 1, (), ((0, 1),), -39, 3)":{"1":"2066035355155033/15178782548475"},"('BA', 1, (), ((0, 1),), -38, 3)":{"1":"-2053580969474233/15178782548475"},"('BA', 1, (), ((0, 1),), -37, 3)":{"1":"2066035355155033/15178782548475"},"('BA', 1, (), ((0, 1),), -36, 3)":{"1":"-2078178381193813/15178782548475"},"('BA', 1, (), ((0, 1),), -35, 3)":{"1":"85691034670497533/622330084487475"},"('BA', 1, (), ((0, 1),), -34, 3)":{"1":"-12309312989335019/88904297783925"},"('BA', 1, (), ((0, 1),), -33, 3)":{"1":"532145396070491417/3822884804708775"},"('BA', 1, (), ((0, 1),), -32, 3)":{"1":"-5884182435213075787/42051732851796525"},"('BA', 1, (), ((0, 1),), -31, 3)":{"1":"5914085889685464427/42051732851796525"},"('BA', 1, (), ((0, 1),), -30, 3)":{"1":"-5943339269060627227/42051732851796525"},"('BA', 1, (), ((0, 1),), -29, 3)":{"1":"280682601097106968469/1976431444034436675"},"('BA', 1, (), ((0, 1),), -28, 3)":{"1":"-282000222059796592919/1976431444034436675"},"('BA', 1, (), ((0, 1),), -27, 3)":{"1":"13881256687139135026631/96845140757687397075"},"('BA', 1, (), ((0, 1),), -26, 3)":{"1":"-13943237577224054960759/96845140757687397075"},"('BA', 1, (), ((0, 1),), -25, 3)":{"1":"14004003155738682347159/96845140757687397075"},"('BA', 1, (), ((0, 1),), -24, 3)":{"1":"-14063600165435720745359/96845140757687397075"},"('BA', 1, (), ((0, 1),), -23, 3)":{"1":"748469853272339196210427/5132792460157432044975"},"('BA', 1, (), ((0, 1),), -22, 3)":{"1":"-250503836021181200128409/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -21, 3)":{"1":"251499286680120823312889/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -20, 3)":{"1":"-252476961434436524654789/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -19, 3)":{"1":"253437484000080020709989/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -18, 3)":{"1":"-254381445831833111660789/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -17, 3)":{"1":"15063255090319832863132951/100944918383096163551175"},"('BA', 1, (), ((0, 1),), -16, 3)":{"1":"-15117092380124150817026911/100944918383096163551175"},"('BA', 1, (), ((0, 1),), -15, 3)":{"1":"925372872575832277072279171/6157640021368865976621675"},"('BA', 1, (), ((0, 1),), -14, 3)":{"1":"-928551009361054917576341971/6157640021368865976621675"},"('BA', 1, (), ((0, 1),), -13, 3)":{"1":"310559566510213034489743057/2052546673789621992207225"},"('BA', 1, (), ((0, 1),), -12, 3)":{"1":"-623171679694215690971693339/4105093347579243984414450"},"('BA', 1, (), ((0, 1),), -11, 3)":{"1":"625192648726870088010174299/4105093347579243984414450"},"('BA', 1, (), ((0, 1),), -10, 3)":{"1":"-209060999005535159677640233/1368364449193081328138150"},"('BA', 1, (), ((0, 1),), -9, 3)":{"1":"14050874595745034300902316411/91680418095936448985256050"},"('BA', 1, (), ((0, 1),), -8, 3)":{"1":"-14094018321907827923954201611/91680418095936448985256050"},"('BA', 1, (), ((0, 1),), -7, 3)":{"1":"42409610330030873613929048033/275041254287809346955768150"},"('BA', 1, (), ((0, 1),), -6, 3)":{"1":"-42535343474848157886823113473/275041254287809346955768150"},"('BA', 1, (), ((0, 1),), -5, 3)":{"1":"3028810706851429109067025637383/19527929054434463633859538650"},"('BA', 1, (), ((0, 1),), -4, 3)":{"1":"-9112469359293533278712889630349/58583787163303390901578615950"},"('BA', 1, (), ((0, 1),), -3, 3)":{"1":"667084944417653637854891458725877/4276616462921147535815238964350"},"('BA', 1, (), ((0, 1),), -2, 3)":{"1":"-668934292077295215167676426926677/4276616462921147535815238964350"},"('BA', 1, (), ((0, 1),), -1, 3)":{"1":"670758981768141571449624262218133/4276616462921147535815238964350"},"('BA', 1, (), ((0, 1),), 0, 3)":{"1":"-672559662384108370412072783887333/4276616462921147535815238964350"},"('BA', 1, (-2,), ((0, 1),), -76, 1)":{"1":"-672559662384108370412072783887333/2138308231460573767907619482175"},"('BA', 0, (), ((0, 3),), -76, 1)":{"1":"672559662384108370412072783887333/1425538820973715845271746321450"},"('BA', 1, (-2,), ((0, 1),), -75, 1)":{"1":"670758981768141571449624262218133/2138308231460573767907619482175"},"('BA', 0, (), ((0, 3),), -75, 1)":{"1":"-579524497225823757352232497645333/1425538820973715845271746321450"},"('BA', 1, (-2,), ((0, 1),), -74, 1)":{"1":"-668934292077295215167676426926677/2138308231460573767907619482175"},"('BA', 0, (), ((0, 3),), -74, 1)":{"1":"532082565263818494021588780067477/1425538820973715845271746321450"},"('BA', 1, (-2,), ((0, 1),), -73, 1)":{"1":"667084944417653637854891458725877/2138308231460573767907619482175"},"('BA', 0, (), ((0, 3),), -73, 1)":{"1":"-166607240918912548447668852336359/475179606991238615090582107150"},"('BA', 1, (-2,), ((0, 1),), -72, 1)":{"1":"-9112469359293533278712889630349/29291893581651695450789307975"},"('BA', 0, (), ((0, 3),), -72, 1)":{"1":"2169581828456312709177205936783/6509309684811487877953179550"},"('BA', 1, (-2,), ((0, 1),), -71, 1)":{"1":"3028810706851429109067025637383/9763964527217231816929769325"},"('BA', 0, (), ((0, 3),), -71, 1)":{"1":"-6232750754732931041506402997429/19527929054434463633859538650"},"('BA', 1, (-2,), ((0, 1),), -70, 1)":{"1":"-42535343474848157886823113473/137520627143904673477884075"},"('BA', 0, (), ((0, 3),), -70, 1)":{"1":"28159853917405322685934964833/91680418095936448985256050"},"('BA', 1, (-2,), ((0, 1),), -69, 1)":{"1":"42409610330030873613929048033/137520627143904673477884075"},"('BA', 0, (), ((0, 3),), -69, 1)":{"1":"-27195899807139476593747129793/91680418095936448985256050"},"('BA', 1, (-2,), ((0, 1),), -68, 1)":{"1":"-14094018321907827923954201611/45840209047968224492628025"},"('BA', 0, (), ((0, 3),), -68, 1)":{"1":"26334901098064595159798638193/91680418095936448985256050"},"('BA', 1, (-2,), ((0, 1),), -67, 1)":{"1":"14050874595745034300902316411/45840209047968224492628025"},"('BA', 0, (), ((0, 3),), -67, 1)":{"1":"-229981682518045995880730456137/825123762863428040867304450"},"('BA', 1, (-2,), ((0, 1),), -66, 1)":{"1":"-209060999005535159677640233/684182224596540664069075"},"('BA', 0, (), ((0, 3),), -66, 1)":{"1":"3336098858979361703756243971/12315280042737731953243350"},"('BA', 1, (-2,), ((0, 1),), -65, 1)":{"1":"625192648726870088010174299/2052546673789621992207225"},"('BA', 0, (), ((0, 3),), -65, 1)":{"1":"-3246533185941269107732655971/12315280042737731953243350"},"('BA', 1, (-2,), ((0, 1),), -64, 1)":{"1":"-623171679694215690971693339/2052546673789621992207225"},"('BA', 0, (), ((0, 3),), -64, 1)":{"1":"3162662971086111630635696131/12315280042737731953243350"},"('BA', 1, (-2,), ((0, 1),), -63, 1)":{"1":"621119133020426068979486114/2052546673789621992207225"},"('BA', 0, (), ((0, 3),), -63, 1)":{"1":"-1541780490021186560775701153/6157640021368865976621675"},"('BA', 1, (-2,), ((0, 1),), -62, 1)":{"1":"-1857102018722109835152683942/6157640021368865976621675"},"('BA', 0, (), ((0, 3),), -62, 1)":{"1":"1504248207986176330061054753/6157640021368865976621675"},"('BA', 1, (-2,), ((0, 1),), -61, 1)":{"1":"1850745745151664554144558342/6157640021368865976621675"},"('BA', 0, (), ((0, 3),), -61, 1)":{"1":"-1468441200206001247048613873/6157640021368865976621675"},"('BA', 1, (-2,), ((0, 1),), -60, 1)":{"1":"-30234184760248301634053822/100944918383096163551175"},"('BA', 0, (), ((0, 3),), -60, 1)":{"1":"23510162753372927072806793/100944918383096163551175"},"('BA', 1, (-2,), ((0, 1),), -59, 1)":{"1":"30126510180639665726265902/100944918383096163551175"},"('BA', 0, (), ((0, 3),), -59, 1)":{"1":"-22968622955929493536579313/100944918383096163551175"},"('BA', 1, (-2,), ((0, 1),), -58, 1)":{"1":"-508762891663666223321578/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -58, 1)":{"1":"126810499049956700669569/570310273350825782775"},"('BA', 1, (-2,), ((0, 1),), -57, 1)":{"1":"506874968000160041419978/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -57, 1)":{"1":"-123945492086916617608369/570310273350825782775"},"('BA', 1, (-2,), ((0, 1),), -56, 1)":{"1":"-504953922868873049309578/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -56, 1)":{"1":"121159976646550479048289/570310273350825782775"},"('BA', 1, (-2,), ((0, 1),), -55, 1)":{"1":"502998573360241646625778/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -55, 1)":{"1":"-118444213440117975320789/570310273350825782775"},"('BA', 1, (-2,), ((0, 1),), -54, 1)":{"1":"-501007672042362400256818/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -54, 1)":{"1":"115789678349612313495509/570310273350825782775"},"('BA', 1, (-2,), ((0, 1),), -53, 1)":{"1":"1496939706544678392420854/5132792460157432044975"},"('BA', 0, (), ((0, 3),), -53, 1)":{"1":"-339566529280095208038127/1710930820052477348325"},"('BA', 1, (-2,), ((0, 1),), -52, 1)":{"1":"-28127200330871441490718/96845140757687397075"},"('BA', 0, (), ((0, 3),), -52, 1)":{"1":"6262358539415898208859/32281713585895799025"},"('BA', 1, (-2,), ((0, 1),), -51, 1)":{"1":"28008006311477364694318/96845140757687397075"},"('BA', 0, (), ((0, 3),), -51, 1)":{"1":"-1224024068587793313031/6456342717179159805"},"('BA', 1, (-2,), ((0, 1),), -50, 1)":{"1":"-27886475154448109921518/96845140757687397075"},"('BA', 0, (), ((0, 3),), -50, 1)":{"1":"1195978416965657596231/6456342717179159805"},"('BA', 1, (-2,), ((0, 1),), -49, 1)":{"1":"27762513374278270053262/96845140757687397075"},"('BA', 0, (), ((0, 3),), -49, 1)":{"1":"-17524174732063734014681/96845140757687397075"},"('BA', 1, (-2,), ((0, 1),), -48, 1)":{"1":"-564000444119593185838/1976431444034436675"},"('BA', 0, (), ((0, 3),), -48, 1)":{"1":"2444725284529224455183/13835020108241056725"},"('BA', 1, (-2,), ((0, 1),), -47, 1)":{"1":"561365202194213936938/1976431444034436675"},"('BA', 0, (), ((0, 3),), -47, 1)":{"1":"-2386522786142831044133/13835020108241056725"},"('BA', 1, (-2,), ((0, 1),), -46, 1)":{"1":"-11886678538121254454/42051732851796525"},"('BA', 0, (), ((0, 3),), -46, 1)":{"1":"49547857704301621099/294362129962575675"},"('BA', 1, (-2,), ((0, 1),), -45, 1)":{"1":"11828171779370928854/42051732851796525"},"('BA', 0, (), ((0, 3),), -45, 1)":{"1":"-48325821372339175099/294362129962575675"},"('BA', 1, (-2,), ((0, 1),), -44, 1)":{"1":"-11768364870426151574/42051732851796525"},"('BA', 0, (), ((0, 3),), -44, 1)":{"1":"47109124568493862309/294362129962575675"},"('BA', 1, (-2,), ((0, 1),), -43, 1)":{"1":"1064290792140982834/3822884804708775"},"('BA', 0, (), ((0, 3),), -43, 1)":{"1":"-4172363253678752519/26760193632961425"},"('BA', 1, (-2,), ((0, 1),), -42, 1)":{"1":"-24618625978670038/88904297783925"},"('BA', 0, (), ((0, 3),), -42, 1)":{"1":"94470870613406933/622330084487475"},"('BA', 1, (-2,), ((0, 1),), -41, 1)":{"1":"171382069340995066/622330084487475"},"('BA', 0, (), ((0, 3),), -41, 1)":{"1":"-91910426837229893/622330084487475"},"('BA', 1, (-2,), ((0, 1),), -40, 1)":{"1":"-4156356762387626/15178782548475"},"('BA', 0, (), ((0, 3),), -40, 1)":{"1":"2179192661412973/15178782548475"},"('BA', 1, (-2,), ((0, 1),), -39, 1)":{"1":"4132070710310066/15178782548475"},"('BA', 0, (), ((0, 3),), -39, 1)":{"1":"-2116508391861433/15178782548475"},"('BA', 1, (-2,), ((0, 1),), -38, 1)":{"1":"-4107161938948466/15178782548475"},"('BA', 0, (), ((0, 3),), -38, 1)":{"1":"2053580969474233/15178782548475"},"('BA', 1, (-2,), ((0, 1),), -37, 1)":{"1":"4132070710310066/15178782548475"},"('BA', 0, (), ((0, 3),), -37, 1)":{"1":"-2015562318448633/15178782548475"},"('BA', 1, (-2,), ((0, 1),), -36, 1)":{"1":"-4156356762387626/15178782548475"},"('BA', 0, (), ((0, 3),), -36, 1)":{"1":"1977164100974653/15178782548475"},"('BA', 1, (-2,), ((0, 1),), -35, 1)":{"1":"171382069340995066/622330084487475"},"('BA', 0, (), ((0, 3),), -35, 1)":{"1":"-79471642503765173/622330084487475"},"('BA', 1, (-2,), ((0, 1),), -34, 1)":{"1":"-24618625978670038/88904297783925"},"('BA', 0, (), ((0, 3),), -34, 1)":{"1":"77859511237283333/622330084487475"},"('BA', 1, (-2,), ((0, 1),), -33, 1)":{"1":"1064290792140982834/3822884804708775"},"('BA', 0, (), ((0, 3),), -33, 1)":{"1":"-3277672291308127319/26760193632961425"},"('BA', 1, (-2,), ((0, 1),), -32, 1)":{"1":"-11768364870426151574/42051732851796525"},"('BA', 0, (), ((0, 3),), -32, 1)":{"1":"3206311774953563519/26760193632961425"},"('BA', 1, (-2,), ((0, 1),), -31, 1)":{"1":"11828171779370928854/42051732851796525"},"('BA', 0, (), ((0, 3),), -31, 1)":{"1":"-3133761916659756989/26760193632961425"},"('BA', 1, (-2,), ((0, 1),), -30, 1)":{"1":"-11886678538121254454/42051732851796525"},"('BA', 0, (), ((0, 3),), -30, 1)":{"1":"3059899278413378189/26760193632961425"},"('BA', 1, (-2,), ((0, 1),), -29, 1)":{"1":"561365202194213936938/1976431444034436675"},"('BA', 0, (), ((0, 3),), -29, 1)":{"1":"-140275784474242410403/1257729100749186975"},"('BA', 1, (-2,), ((0, 1),), -28, 1)":{"1":"-564000444119593185838/1976431444034436675"},"('BA', 0, (), ((0, 3),), -28, 1)":{"1":"136661620391629804153/1257729100749186975"},"('BA', 1, (-2,), ((0, 1),), -27, 1)":{"1":"27762513374278270053262/96845140757687397075"},"('BA', 0, (), ((0, 3),), -27, 1)":{"1":"-930758058383139639871/8804103705244308825"},"('BA', 1, (-2,), ((0, 1),), -26, 1)":{"1":"-27886475154448109921518/96845140757687397075"},"('BA', 0, (), ((0, 3),), -26, 1)":{"1":"904254445451204179823/8804103705244308825"},"('BA', 1, (-2,), ((0, 1),), -25, 1)":{"1":"28008006311477364694318/96845140757687397075"},"('BA', 0, (), ((0, 3),), -25, 1)":{"1":"-877058662060042272623/8804103705244308825"},"('BA', 1, (-2,), ((0, 1),), -24, 1)":{"1":"-28127200330871441490718/96845140757687397075"},"('BA', 0, (), ((0, 3),), -24, 1)":{"1":"849102246602158805831/8804103705244308825"},"('BA', 1, (-2,), ((0, 1),), -23, 1)":{"1":"1496939706544678392420854/5132792460157432044975"},"('BA', 0, (), ((0, 3),), -23, 1)":{"1":"-43476374427672069846043/466617496377948367725"},"('BA', 1, (-2,), ((0, 1),), -22, 1)":{"1":"-501007672042362400256818/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -22, 1)":{"1":"13967148817593223615481/155539165459316122575"},"('BA', 1, (-2,), ((0, 1),), -21, 1)":{"1":"502998573360241646625778/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -21, 1)":{"1":"-147665933039887720663411/1710930820052477348325"},"('BA', 1, (-2,), ((0, 1),), -20, 1)":{"1":"-504953922868873049309578/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -20, 1)":{"1":"141473992929221612164711/1710930820052477348325"},"('BA', 1, (-2,), ((0, 1),), -19, 1)":{"1":"506874968000160041419978/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -19, 1)":{"1":"-135038491739410188594871/1710930820052477348325"},"('BA', 1, (-2,), ((0, 1),), -18, 1)":{"1":"-508762891663666223321578/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -18, 1)":{"1":"128331394513796121312871/1710930820052477348325"},"('BA', 1, (-2,), ((0, 1),), -17, 1)":{"1":"30126510180639665726265902/100944918383096163551175"},"('BA', 0, (), ((0, 3),), -17, 1)":{"1":"-2385962408236724063228863/33648306127698721183725"},"('BA', 1, (-2,), ((0, 1),), -16, 1)":{"1":"-30234184760248301634053822/100944918383096163551175"},"('BA', 0, (), ((0, 3),), -16, 1)":{"1":"747113556319486062360781/11216102042566240394575"},"('BA', 1, (-2,), ((0, 1),), -15, 1)":{"1":"1850745745151664554144558342/6157640021368865976621675"},"('BA', 0, (), ((0, 3),), -15, 1)":{"1":"-42478282771740367455104941/684182224596540664069075"},"('BA', 1, (-2,), ((0, 1),), -14, 1)":{"1":"-1857102018722109835152683942/6157640021368865976621675"},"('BA', 0, (), ((0, 3),), -14, 1)":{"1":"117617936911977835030543063/2052546673789621992207225"},"('BA', 1, (-2,), ((0, 1),), -13, 1)":{"1":"621119133020426068979486114/2052546673789621992207225"},"('BA', 0, (), ((0, 3),), -13, 1)":{"1":"-321576909040091646162757189/6157640021368865976621675"},"('BA', 1, (-2,), ((0, 1),), -12, 1)":{"1":"-623171679694215690971693339/2052546673789621992207225"},"('BA', 0, (), ((0, 3),), -12, 1)":{"1":"576367107079182515194463903/12315280042737731953243350"},"('BA', 1, (-2,), ((0, 1),), -11, 1)":{"1":"625192648726870088010174299/2052546673789621992207225"},"('BA', 0, (), ((0, 3),), -11, 1)":{"1":"-504622706419951420328389823/12315280042737731953243350"},"('BA', 1, (-2,), ((0, 1),), -10, 1)":{"1":"-209060999005535159677640233/684182224596540664069075"},"('BA', 0, (), ((0, 3),), -10, 1)":{"1":"426999123120271170441280223/12315280042737731953243350"},"('BA', 1, (-2,), ((0, 1),), -9, 1)":{"1":"14050874595745034300902316411/45840209047968224492628025"},"('BA', 0, (), ((0, 3),), -9, 1)":{"1":"-22934060205364621535511239261/825123762863428040867304450"},"('BA', 1, (-2,), ((0, 1),), -8, 1)":{"1":"-14094018321907827923954201611/45840209047968224492628025"},"('BA', 0, (), ((0, 3),), -8, 1)":{"1":"1853135545751060688109765029/91680418095936448985256050"},"('BA', 1, (-2,), ((0, 1),), -7, 1)":{"1":"42409610330030873613929048033/137520627143904673477884075"},"('BA', 0, (), ((0, 3),), -7, 1)":{"1":"-3231521238643317446616706687/275041254287809346955768150"},"('BA', 1, (-2,), ((0, 1),), -6, 1)":{"1":"-42535343474848157886823113473/137520627143904673477884075"},"('BA', 0, (), ((0, 3),), -6, 1)":{"1":"591125197480347715841332447/275041254287809346955768150"},"('BA', 1, (-2,), ((0, 1),), -5, 1)":{"1":"3028810706851429109067025637383/9763964527217231816929769325"},"('BA', 0, (), ((0, 3),), -5, 1)":{"1":"58376447010024274457450574221/6509309684811487877953179550"},"('BA', 1, (-2,), ((0, 1),), -4, 1)":{"1":"-9112469359293533278712889630349/29291893581651695450789307975"},"('BA', 0, (), ((0, 3),), -4, 1)":{"1":"-1301297737519747825169074170349/58583787163303390901578615950"},"('BA', 1, (-2,), ((0, 1),), -3, 1)":{"1":"667084944417653637854891458725877/2138308231460573767907619482175"},"('BA', 0, (), ((0, 3),), -3, 1)":{"1":"165295279434905660319236753575477/4276616462921147535815238964350"},"('BA', 1, (-2,), ((0, 1),), -2, 1)":{"1":"-668934292077295215167676426926677/2138308231460573767907619482175"},"('BA', 0, (), ((0, 3),), -2, 1)":{"1":"-258379111636865051729413486349077/4276616462921147535815238964350"},"('BA', 1, (-2,), ((0, 1),), -1, 1)":{"1":"670758981768141571449624262218133/2138308231460573767907619482175"},"('BA', 0, (), ((0, 3),), -1, 1)":{"1":"397055528141188129157448968499733/4276616462921147535815238964350"},"('BA', 1, (-2,), ((0, 1),), 0, 1)":{"1":"-672559662384108370412072783887333/2138308231460573767907619482175"},"('BA', 0, (), ((0, 3),), 0, 1)":{"1":"-672559662384108370412072783887333/4276616462921147535815238964350"},"('R', -75, 4)":{"1":"-48"},"('R', -74, 4)":{"1":"72"},"('R', -73, 4)":{"1":"-88"},"('R', -72, 4)":{"1":"100"},"('R', -71, 4)":{"1":"-548/5"},"('R', -70, 4)":{"1":"588/5"},"('R', -69, 4)":{"1":"-4356/35"},"('R', -68, 4)":{"1":"4566/35"},"('R', -67, 4)":{"1":"-14258/105"},"('R', -66, 4)":{"1":"14762/105"},"('R', -65, 4)":{"1":"-167422/1155"},"('R', -64, 4)":{"1":"172042/1155"},"('R', -63, 4)":{"1":"-2291986/15015"},"('R', -62, 4)":{"1":"2343466/15015"},"('R', -61, 4)":{"1":"-2391514/15015"},"('R', -60, 4)":{"1":"2436559/15015"},"('R', -59, 4)":{"1":"-42142223/255255"},"('R', -58, 4)":{"1":"14274301/85085"},"('R', -57, 4)":{"1":"-275295799/1616615"},"('R', -56, 4)":{"1":"55835135/323323"},"('R', -55, 4)":{"1":"-56574159/323323"},"('R', -54, 4)":{"1":"57279591/323323"},"('R', -53, 4)":{"1":"-1332950097/7436429"},"('R', -52, 4)":{"1":"1347822955/7436429"},"('R', -51, 4)":{"1":"-34052522467/185910725"},"('R', -50, 4)":{"1":"34395742267/185910725"},"('R', -49, 4)":{"1":"-312536252003/1673196525"},"('R', -48, 4)":{"1":"315404588903/1673196525"},"('R', -47, 4)":{"1":"-9227046511387/48522699225"},"('R', -46, 4)":{"1":"9304682830147/48522699225"},"('R', -45, 4)":{"1":"-290774257297357/1504203675975"},"('R', -44, 4)":{"1":"586061125622639/3008407351950"},"('R', -43, 4)":{"1":"-53676090078349/273491577450"},"('R', -42, 4)":{"1":"54062195834749/273491577450"},"('R', -41, 4)":{"1":"-54437269998109/273491577450"},"('R', -40, 4)":{"1":"54801925434709/273491577450"},"('R', -39, 4)":{"1":"-2040798836801833/10119188365650"},"('R', -38, 4)":{"1":"2053580969474233/10119188365650"},"('R', -37, 4)":{"1":"-2066035355155033/10119188365650"},"('R', -36, 4)":{"1":"2078178381193813/10119188365650"},"('R', -35, 4)":{"1":"-85691034670497533/414886722991650"},"('R', -34, 4)":{"1":"12309312989335019/59269531855950"},"('R', -33, 4)":{"1":"-532145396070491417/2548589869805850"},"('R', -32, 4)":{"1":"5884182435213075787/28034488567864350"},"('R', -31, 4)":{"1":"-5914085889685464427/28034488567864350"},"('R', -30, 4)":{"1":"5943339269060627227/28034488567864350"},"('R', -29, 4)":{"1":"-280682601097106968469/1317620962689624450"},"('R', -28, 4)":{"1":"282000222059796592919/1317620962689624450"},"('R', -27, 4)":{"1":"-13881256687139135026631/64563427171791598050"},"('R', -26, 4)":{"1":"13943237577224054960759/64563427171791598050"},"('R', -25, 4)":{"1":"-14004003155738682347159/64563427171791598050"},"('R', -24, 4)":{"1":"14063600165435720745359/64563427171791598050"},"('R', -23, 4)":{"1":"-748469853272339196210427/3421861640104954696650"},"('R', -22, 4)":{"1":"250503836021181200128409/1140620546701651565550"},"('R', -21, 4)":{"1":"-251499286680120823312889/1140620546701651565550"},"('R', -20, 4)":{"1":"252476961434436524654789/1140620546701651565550"},"('R', -19, 4)":{"1":"-253437484000080020709989/1140620546701651565550"},"('R', -18, 4)":{"1":"254381445831833111660789/1140620546701651565550"},"('R', -17, 4)":{"1":"-15063255090319832863132951/67296612255397442367450"},"('R', -16, 4)":{"1":"15117092380124150817026911/67296612255397442367450"},"('R', -15, 4)":{"1":"-925372872575832277072279171/4105093347579243984414450"},"('R', -14, 4)":{"1":"928551009361054917576341971/4105093347579243984414450"},"('R', -13, 4)":{"1":"-310559566510213034489743057/1368364449193081328138150"},"('R', -12, 4)":{"1":"623171679694215690971693339/2736728898386162656276300"},"('R', -11, 4)":{"1":"-625192648726870088010174299/2736728898386162656276300"},"('R', -10, 4)":{"1":"627182997016605479032920699/2736728898386162656276300"},"('R', -9, 4)":{"1":"-42152623787235102902706949233/183360836191872897970512100"},"('R', -8, 4)":{"1":"42282054965723483771862604833/183360836191872897970512100"},"('R', -7, 4)":{"1":"-42409610330030873613929048033/183360836191872897970512100"},"('R', -6, 4)":{"1":"42535343474848157886823113473/183360836191872897970512100"},"('R', -5, 4)":{"1":"-3028810706851429109067025637383/13018619369622975755906359100"},"('R', -4, 4)":{"1":"9112469359293533278712889630349/39055858108868927267719077300"},"('R', -3, 4)":{"1":"-667084944417653637854891458725877/2851077641947431690543492642900"},"('R', -2, 4)":{"1":"668934292077295215167676426926677/2851077641947431690543492642900"},"('R', -1, 4)":{"1":"-670758981768141571449624262218133/2851077641947431690543492642900"},"('R', 0, 4)":{"1":"672559662384108370412072783887333/2851077641947431690543492642900"},"('BA', 1, (1, 2), ((0, 1),), -76, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -76, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -76, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -76, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -76, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -76, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -76, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -76, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -76, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -76, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -76, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -75, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -75, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -75, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -75, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -75, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -75, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -75, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -75, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -75, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -75, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -75, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -74, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -74, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -74, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -74, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -74, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -74, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -74, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -74, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -74, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -74, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -74, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -73, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -73, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -73, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -73, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -73, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -73, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -73, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -73, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -73, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -73, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -73, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -72, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -72, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -72, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -72, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -72, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -72, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -72, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -72, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -72, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -72, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -72, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -71, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -71, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -71, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -71, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -71, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -71, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -71, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -71, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -71, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -71, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -71, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -70, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -70, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -70, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -70, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -70, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -70, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -70, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -70, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -70, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -70, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -70, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -69, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -69, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -69, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -69, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -69, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -69, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -69, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -69, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -69, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -69, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -69, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -68, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -68, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -68, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -68, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -68, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -68, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -68, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -68, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -68, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -68, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -68, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -67, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -67, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -67, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -67, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -67, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -67, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -67, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -67, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -67, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -67, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -67, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -66, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -66, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -66, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -66, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -66, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -66, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -66, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -66, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -66, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -66, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -66, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -65, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -65, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -65, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -65, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -65, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -65, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -65, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -65, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -65, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -65, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -65, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -64, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -64, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -64, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -64, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -64, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -64, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -64, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -64, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -64, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -64, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -64, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -63, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -63, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -63, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -63, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -63, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -63, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -63, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -63, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -63, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -63, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -63, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -62, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -62, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -62, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -62, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -62, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -62, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -62, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -62, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -62, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -62, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -62, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -61, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -61, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -61, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -61, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -61, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -61, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -61, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -61, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -61, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -61, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -61, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -60, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -60, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -60, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -60, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -60, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -60, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -60, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -60, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -60, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -60, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -60, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -59, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -59, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -59, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -59, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -59, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -59, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -59, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -59, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -59, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -59, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -59, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -58, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -58, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -58, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -58, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -58, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -58, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -58, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -58, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -58, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -58, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -58, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -57, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -57, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -57, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -57, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -57, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -57, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -57, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -57, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -57, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -57, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -57, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -56, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -56, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -56, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -56, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -56, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -56, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -56, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -56, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -56, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -56, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -56, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -55, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -55, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -55, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -55, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -55, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -55, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -55, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -55, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -55, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -55, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -55, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -54, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -54, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -54, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -54, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -54, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -54, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -54, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -54, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -54, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -54, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -54, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -53, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -53, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -53, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -53, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -53, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -53, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -53, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -53, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -53, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -53, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -53, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -52, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -52, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -52, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -52, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -52, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -52, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -52, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -52, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -52, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -52, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -52, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -51, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -51, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -51, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -51, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -51, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -51, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -51, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -51, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -51, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -51, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -51, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -50, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -50, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -50, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -50, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -50, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -50, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -50, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -50, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -50, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -50, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -50, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -49, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -49, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -49, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -49, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -49, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -49, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -49, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -49, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -49, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -49, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -49, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -48, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -48, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -48, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -48, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -48, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -48, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -48, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -48, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -48, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -48, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -48, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -47, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -47, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -47, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -47, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -47, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -47, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -47, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -47, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -47, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -47, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -47, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -46, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -46, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -46, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -46, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -46, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -46, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -46, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -46, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -46, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -46, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -46, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -45, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -45, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -45, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -45, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -45, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -45, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -45, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -45, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -45, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -45, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -45, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -44, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -44, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -44, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -44, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -44, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -44, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -44, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -44, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -44, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -44, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -44, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -43, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -43, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -43, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -43, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -43, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -43, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -43, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -43, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -43, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -43, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -43, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -42, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -42, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -42, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -42, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -42, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -42, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -42, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -42, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -42, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -42, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -42, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -41, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -41, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -41, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -41, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -41, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -41, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -41, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -41, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -41, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -41, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -41, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -40, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -40, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -40, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -40, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -40, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -40, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -40, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -40, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -40, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -40, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -40, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -39, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -39, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -39, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -39, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -39, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -39, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -39, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -39, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -39, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -39, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -39, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -38, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -38, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -38, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -38, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -38, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -38, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -38, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -38, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -38, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -38, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -38, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -37, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -37, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -37, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -37, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -37, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -37, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -37, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -37, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -37, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -37, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -37, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -36, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -36, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -36, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -36, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -36, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -36, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -36, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -36, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -36, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -36, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -36, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -35, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -35, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -35, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -35, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -35, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -35, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -35, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -35, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -35, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -35, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -35, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -34, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -34, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -34, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -34, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -34, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -34, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -34, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -34, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -34, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -34, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -34, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -33, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -33, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -33, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -33, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -33, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -33, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -33, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -33, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -33, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -33, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -33, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -32, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -32, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -32, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -32, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -32, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -32, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -32, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -32, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -32, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -32, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -32, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -31, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -31, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -31, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -31, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -31, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -31, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -31, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -31, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -31, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -31, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -31, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -30, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -30, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -30, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -30, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -30, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -30, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -30, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -30, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -30, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -30, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -30, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -29, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -29, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -29, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -29, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -29, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -29, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -29, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -29, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -29, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -29, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -29, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -28, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -28, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -28, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -28, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -28, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -28, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -28, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -28, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -28, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -28, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -28, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -27, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -27, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -27, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -27, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -27, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -27, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -27, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -27, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -27, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -27, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -27, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -26, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -26, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -26, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -26, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -26, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -26, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -26, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -26, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -26, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -26, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -26, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -25, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -25, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -25, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -25, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -25, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -25, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -25, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -25, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -25, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -25, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -25, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -24, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -24, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -24, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -24, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -24, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -24, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -24, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -24, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -24, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -24, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -24, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -23, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -23, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -23, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -23, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -23, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -23, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -23, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -23, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -23, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -23, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -23, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -22, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -22, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -22, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -22, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -22, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -22, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -22, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -22, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -22, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -22, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -22, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -21, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -21, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -21, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -21, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -21, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -21, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -21, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -21, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -21, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -21, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -21, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -20, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -20, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -20, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -20, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -20, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -20, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -20, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -20, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -20, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -20, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -20, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -19, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -19, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -19, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -19, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -19, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -19, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -19, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -19, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -19, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -19, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -19, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -18, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -18, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -18, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -18, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -18, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -18, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -18, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -18, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -18, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -18, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -18, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -17, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -17, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -17, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -17, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -17, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -17, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -17, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -17, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -17, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -17, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -17, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -16, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -16, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -16, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -16, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -16, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -16, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -16, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -16, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -16, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -16, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -16, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -15, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -15, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -15, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -15, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -15, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -15, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -15, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -15, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -15, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -15, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -15, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -14, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -14, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -14, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -14, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -14, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -14, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -14, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -14, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -14, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -14, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -14, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -13, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -13, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -13, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -13, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -13, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -13, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -13, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -13, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -13, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -13, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -13, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -12, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -12, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -12, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -12, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -12, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -12, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -12, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -12, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -12, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -12, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -12, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -11, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -11, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -11, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -11, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -11, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -11, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -11, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -11, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -11, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -11, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -11, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -10, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -10, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -10, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -10, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -10, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -10, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -10, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -10, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -10, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -10, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -10, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -9, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -9, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -9, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -9, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -9, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -9, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -9, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -9, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -9, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -9, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -9, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -8, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -8, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -8, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -8, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -8, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -8, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -8, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -8, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -8, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -8, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -8, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -7, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -7, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -7, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -7, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -7, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -7, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -7, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -7, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -7, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -7, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -7, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -6, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -6, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -6, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -6, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -6, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -6, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -6, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -6, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -6, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -6, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -6, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -5, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -5, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -5, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -5, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -5, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -5, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -5, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -5, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -5, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -5, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -5, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -4, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -4, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -4, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -4, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -4, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -4, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -4, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -4, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -4, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -4, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -4, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -3, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -3, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -3, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -3, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -3, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -3, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -3, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -3, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -3, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -3, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -3, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -2, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -2, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -2, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -2, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -2, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -2, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -2, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -2, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -2, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -2, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -2, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -1, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -1, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -1, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -1, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -1, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -1, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -1, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -1, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -1, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -1, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -1, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), 0, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), 0, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), 0, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), 0, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), 0, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), 0, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), 0, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), 0, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), 0, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), 0, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), 0, 2)":{"1":"-144"},"('BA', 1, (1,), ((0, 1),), -76, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -76, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -75, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -75, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -74, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -74, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -73, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -73, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -72, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -72, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -71, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -71, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -70, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -70, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -69, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -69, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -68, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -68, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -67, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -67, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -66, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -66, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -65, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -65, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -64, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -64, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -63, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -63, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -62, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -62, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -61, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -61, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -60, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -60, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -59, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -59, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -58, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -58, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -57, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -57, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -56, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -56, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -55, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -55, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -54, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -54, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -53, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -53, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -52, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -52, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -51, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -51, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -50, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -50, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -49, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -49, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -48, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -48, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -47, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -47, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -46, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -46, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -45, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -45, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -44, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -44, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -43, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -43, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -42, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -42, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -41, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -41, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -40, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -40, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -39, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -39, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -38, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -38, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -37, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -37, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -36, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -36, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -35, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -35, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -34, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -34, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -33, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -33, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -32, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -32, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -31, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -31, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -30, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -30, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -29, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -29, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -28, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -28, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -27, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -27, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -26, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -26, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -25, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -25, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -24, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -24, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -23, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -23, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -22, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -22, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -21, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -21, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -20, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -20, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -19, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -19, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -18, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -18, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -17, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -17, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -16, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -16, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -15, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -15, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -14, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -14, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -13, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -13, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -12, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -12, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -11, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -11, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -10, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -10, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -9, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -9, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -8, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -8, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -7, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -7, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -6, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -6, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -5, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -5, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -4, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -4, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -3, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -3, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -2, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -2, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -1, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -1, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), 0, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), 0, 3)":{"1":"-64"},"('BA', 1, (1, -2), ((0, 1),), -76, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -76, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -75, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -75, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -74, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -74, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -73, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -73, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -72, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -72, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -71, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -71, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -70, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -70, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -69, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -69, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -68, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -68, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -67, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -67, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -66, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -66, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -65, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -65, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -64, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -64, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -63, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -63, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -62, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -62, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -61, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -61, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -60, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -60, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -59, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -59, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -58, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -58, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -57, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -57, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -56, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -56, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -55, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -55, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -54, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -54, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -53, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -53, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -52, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -52, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -51, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -51, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -50, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -50, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -49, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -49, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -48, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -48, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -47, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -47, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -46, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -46, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -45, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -45, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -44, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -44, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -43, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -43, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -42, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -42, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -41, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -41, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -40, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -40, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -39, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -39, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -38, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -38, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -37, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -37, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -36, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -36, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -35, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -35, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -34, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -34, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -33, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -33, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -32, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -32, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -31, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -31, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -30, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -30, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -29, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -29, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -28, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -28, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -27, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -27, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -26, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -26, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -25, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -25, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -24, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -24, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -23, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -23, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -22, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -22, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -21, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -21, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -20, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -20, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -19, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -19, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -18, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -18, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -17, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -17, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -16, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -16, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -15, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -15, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -14, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -14, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -13, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -13, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -12, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -12, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -11, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -11, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -10, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -10, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -9, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -9, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -8, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -8, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -7, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -7, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -6, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -6, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -5, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -5, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -4, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -4, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -3, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -3, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -2, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -2, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -1, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -1, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), 0, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), 0, 1)":{"1":"-96"},"('BA', 1, (), ((0, 1),), -76, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -75, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -74, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -73, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -72, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -71, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -70, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -69, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -68, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -67, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -66, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -65, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -64, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -63, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -62, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -61, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -60, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -59, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -58, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -57, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -56, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -55, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -54, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -53, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -52, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -51, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -50, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -49, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -48, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -47, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -46, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -45, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -44, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -43, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -42, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -41, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -40, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -39, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -38, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -37, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -36, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -35, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -34, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -33, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -32, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -31, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -30, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -29, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -28, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -27, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -26, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -25, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -24, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -23, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -22, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -21, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -20, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -19, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -18, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -17, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -16, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -15, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -14, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -13, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -12, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -11, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -10, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -9, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -8, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -7, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -6, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -5, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -4, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -3, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -2, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -1, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), 0, 4)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -76, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -76, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -75, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -75, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -74, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -74, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -73, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -73, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -72, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -72, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -71, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -71, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -70, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -70, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -69, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -69, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -68, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -68, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -67, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -67, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -66, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -66, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -65, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -65, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -64, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -64, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -63, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -63, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -62, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -62, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -61, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -61, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -60, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -60, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -59, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -59, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -58, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -58, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -57, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -57, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -56, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -56, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -55, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -55, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -54, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -54, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -53, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -53, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -52, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -52, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -51, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -51, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -50, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -50, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -49, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -49, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -48, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -48, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -47, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -47, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -46, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -46, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -45, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -45, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -44, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -44, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -43, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -43, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -42, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -42, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -41, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -41, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -40, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -40, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -39, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -39, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -38, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -38, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -37, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -37, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -36, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -36, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -35, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -35, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -34, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -34, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -33, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -33, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -32, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -32, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -31, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -31, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -30, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -30, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -29, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -29, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -28, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -28, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -27, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -27, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -26, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -26, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -25, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -25, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -24, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -24, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -23, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -23, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -22, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -22, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -21, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -21, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -20, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -20, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -19, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -19, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -18, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -18, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -17, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -17, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -16, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -16, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -15, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -15, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -14, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -14, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -13, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -13, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -12, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -12, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -11, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -11, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -10, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -10, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -9, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -9, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -8, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -8, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -7, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -7, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -6, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -6, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -5, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -5, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -4, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -4, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -3, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -3, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -2, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -2, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -1, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -1, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), 0, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), 0, 2)":{"1":"-48"},"('BA', 1, (-2, 1), ((0, 1),), -76, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -76, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -75, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -75, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -74, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -74, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -73, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -73, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -72, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -72, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -71, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -71, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -70, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -70, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -69, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -69, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -68, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -68, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -67, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -67, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -66, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -66, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -65, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -65, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -64, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -64, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -63, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -63, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -62, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -62, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -61, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -61, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -60, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -60, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -59, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -59, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -58, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -58, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -57, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -57, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -56, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -56, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -55, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -55, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -54, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -54, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -53, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -53, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -52, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -52, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -51, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -51, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -50, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -50, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -49, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -49, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -48, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -48, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -47, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -47, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -46, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -46, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -45, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -45, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -44, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -44, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -43, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -43, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -42, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -42, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -41, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -41, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -40, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -40, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -39, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -39, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -38, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -38, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -37, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -37, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -36, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -36, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -35, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -35, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -34, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -34, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -33, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -33, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -32, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -32, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -31, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -31, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -30, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -30, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -29, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -29, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -28, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -28, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -27, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -27, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -26, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -26, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -25, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -25, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -24, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -24, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -23, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -23, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -22, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -22, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -21, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -21, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -20, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -20, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -19, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -19, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -18, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -18, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -17, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -17, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -16, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -16, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -15, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -15, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -14, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -14, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -13, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -13, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -12, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -12, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -11, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -11, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -10, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -10, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -9, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -9, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -8, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -8, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -7, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -7, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -6, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -6, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -5, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -5, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -4, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -4, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -3, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -3, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -2, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -2, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -1, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -1, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), 0, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), 0, 1)":{"1":"-64"},"('BA', 0, (), (), 1, 5)":{"1":"32"},"('R', 1, 5)":{"1":"32"},"('BA', 0, (), ((0, 4),), -76, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -76, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -75, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -75, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -74, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -74, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -73, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -73, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -72, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -72, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -71, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -71, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -70, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -70, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -69, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -69, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -68, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -68, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -67, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -67, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -66, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -66, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -65, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -65, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -64, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -64, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -63, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -63, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -62, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -62, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -61, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -61, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -60, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -60, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -59, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -59, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -58, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -58, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -57, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -57, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -56, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -56, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -55, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -55, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -54, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -54, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -53, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -53, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -52, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -52, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -51, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -51, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -50, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -50, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -49, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -49, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -48, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -48, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -47, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -47, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -46, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -46, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -45, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -45, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -44, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -44, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -43, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -43, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -42, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -42, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -41, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -41, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -40, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -40, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -39, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -39, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -38, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -38, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -37, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -37, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -36, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -36, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -35, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -35, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -34, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -34, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -33, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -33, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -32, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -32, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -31, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -31, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -30, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -30, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -29, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -29, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -28, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -28, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -27, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -27, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -26, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -26, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -25, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -25, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -24, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -24, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -23, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -23, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -22, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -22, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -21, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -21, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -20, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -20, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -19, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -19, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -18, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -18, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -17, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -17, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -16, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -16, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -15, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -15, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -14, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -14, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -13, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -13, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -12, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -12, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -11, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -11, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -10, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -10, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -9, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -9, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -8, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -8, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -7, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -7, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -6, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -6, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -5, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -5, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -4, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -4, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -3, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -3, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -2, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -2, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -1, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -1, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), 0, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), 0, 3)":{"1":"-32"},"('BA', 1, (), ((0, 1),), -76, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -75, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -74, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -73, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -72, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -71, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -70, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -69, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -68, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -67, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -66, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -65, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -64, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -63, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -62, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -61, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -60, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -59, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -58, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -57, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -56, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -55, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -54, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -53, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -52, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -51, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -50, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -49, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -48, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -47, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -46, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -45, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -44, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -43, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -42, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -41, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -40, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -39, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -38, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -37, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -36, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -35, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -34, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -33, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -32, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -31, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -30, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -29, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -28, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -27, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -26, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -25, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -24, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -23, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -22, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -21, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -20, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -19, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -18, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -17, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -16, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -15, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -14, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -13, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -12, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -11, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -10, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -9, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -8, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -7, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -6, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -5, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -4, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -3, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -2, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -1, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), 0, 1)":{"z3":"-32"}}

==> anc/tables/json/atoms_m79.json <==
{"('R', -77, 1)":{"1":"-13210310212782800479608947227021797658345078712722446405525177972031585370409437/319808516836468932278304320298892338275593285277342290963874797092539352000000","z3":"-32"},"('R', -76, 1)":{"1":"-349045830209818468794856765254261837540483850514412989238334950286559679556327/3784716175579513991459222725430678559474476748844287467028104107604016000000","pi2":"8/3","z3":"48"},"('R', -75, 1)":{"1":"867812007226875410446854742298813412315948434221339680045523741855312062823067333/4221472422241389906073617027945378865237831365660918240723147321621519446400000","pi2":"-8/3","z3":"-176/3"},"('R', -74, 1)":{"1":"-11649672153472901802640009373504594355557680672156870445920503774970799991068957801/42214724222413899060736170279453788652378313656609182407231473216215194464000000","pi2":"10/3","z3":"200/3"},"('R', -73, 1)":{"1":"68341684822788841166902453393580417707064769028969130708610188839981933879614442921/211073621112069495303680851397268943261891568283045912036157366081075972320000000","pi2":"-10/3","z3":"-1096/15"},"('R', -72, 1)":{"1":"-1742108022796984397605007032359108706438081261153117623828775455114182469505915397/4908688863071383611713508172029510308416082983326649117119938746071534240000000","pi2":"98/27","z3":"392/5"},"('R', -71, 1)":{"1":"1007064802646089949756251697424448525373227636841390138444466018056476121195576887/2681516057685093406761825698331910349969584352053214853453904832245974240000000","pi2":"-98/27","z3":"-2904/35"},"('R', -70, 1)":{"1":"-286873016031760687538596746409176743646074170081636711487789183176000553698680937861/738757673892243233562882979890441301416620488990660692126550781283765903120000000","pi2":"205/54","z3":"3044/35"},"('R', -69, 1)":{"1":"79702752679579313752138845797353951951827040303402585813124625301530450728376243787/201479365606975427335331721788302173113623769724725643307241122168299791760000000","pi2":"-205/54","z3":"-28516/315"},"('R', -68, 1)":{"1":"-220821978548025824958680648193383343736052383348053145232024831079609914454614557157/554068255419182425172162234917830976062465366742995519094913085962824427340000000","pi2":"5269/1350","z3":"29524/315"},"('R', -67, 1)":{"1":"285592339977041466693036684719941188502309666230983067819743744753965470977017075687/717029507013059609046327598128957733727896356961523612946358111246008082440000000","pi2":"-5269/1350","z3":"-334844/3465"},"('R', -66, 1)":{"1":"-19281156921434840227096295255394605344652144464752933020209459264399744856370060977321/48758006476888053415150276672769125893496952273383605680352351564728549605920000000","pi2":"5369/1350","z3":"344084/3465"},"('R', -65, 1)":{"1":"247556629756949684113106413417179056359658154890311954729953092519007410232172004067233/633854084199544694396953596745998636615460379553986873844580570341471144876960000000","pi2":"-5369/1350","z3":"-4583972/45045"},"('R', -64, 1)":{"1":"-4966899581024567765726101126368621596686884650042293569341511767459636770919330673119/12935797636725401926468440749918339522764497541918099466215930006968798875040000000","pi2":"266681/66150","z3":"4686932/45045"},"('R', -63, 1)":{"1":"17023038103208244712149532613664239374904648066759626795384853149993645329121654957483/45275291728538906742639542624714188329675741396713348131755755024390796062640000000","pi2":"-266681/66150","z3":"-4783028/45045"},"('R', -62, 1)":{"1":"-1860099364162126754136318615523257308188376660610168469176312526302857672734393401217621/5070832673596357555175628773967989092923683036431894990756644562731769159015680000000","pi2":"1077749/264600","z3":"4873118/45045"},"('R', -61, 1)":{"1":"30745276505345005835483616397618709229568956513720217216622142579156410149926686914814117/86204155451138078437985689157455814579702611619342214842862957566440075703266560000000","pi2":"-1077749/264600","z3":"-84284446/765765"},"('R', -60, 1)":{"1":"-29792699887581547232910938988233782701388604739832970729758725943498140160232709584023957/86204155451138078437985689157455814579702611619342214842862957566440075703266560000000","pi2":"9778141/2381400","z3":"28548602/255255"},"('R', -59, 1)":{"1":"130013315959458010063379189828729386513476490105543821242476911390276275109275268487019/389507480040814147520030462304794405948715724320452338172270200656923053118208000000","pi2":"-9778141/2381400","z3":"-550591598/4849845"},"('R', -58, 1)":{"1":"-526211406398624833566621028010853292352124421845805799784566384705032122480221010839902087/1637878953571623490321728093991660477014349620767502082014396193762361438362064640000000","pi2":"1968329/476280","z3":"111670270/969969"},"('R', -57, 1)":{"1":"504695322070344363702841542767121532800996912785685160091000210779903542635188488464738887/1637878953571623490321728093991660477014349620767502082014396193762361438362064640000000","pi2":"-1968329/476280","z3":"-37716106/323323"},"('R', -56, 1)":{"1":"-482227436452609342785633176138719004481791643260761449480322511536757618037520410957902647/1637878953571623490321728093991660477014349620767502082014396193762361438362064640000000","pi2":"239437889/57629880","z3":"38186394/323323"},"('R', -55, 1)":{"1":"10554196676692790967946373452431545761134850271579209117122636343859090618062122346937387501/37671215932147340277399746161808190971330041277652547886331112456534313082327486720000000","pi2":"-239437889/57629880","z3":"-888633398/7436429"},"('R', -54, 1)":{"1":"-9997741427887143569961427539596639096128237989310708995342118956881459751468351390493151009/37671215932147340277399746161808190971330041277652547886331112456534313082327486720000000","pi2":"240505109/57629880","z3":"2695645910/22309287"},"('R', -53, 1)":{"1":"47113569771012087789761616909141575759249975546007232334439353967160658507383734718675398997/188356079660736701386998730809040954856650206388262739431655562282671565411637433600000000","pi2":"-240505109/57629880","z3":"-68105044934/557732175"},"('R', -52, 1)":{"1":"-44146966134983313820487319269910847413455094060473611935884206562741203968458313712849341397/188356079660736701386998730809040954856650206388262739431655562282671565411637433600000000","pi2":"40799043101/9739449720","z3":"68791484534/557732175"},"('R', -51, 1)":{"1":"123270311602345415591408582269912104940651394584051682676031380756082422526856141886986025991/565068238982210104160996192427122864569950619164788218294966686848014696234912300800000000","pi2":"-40799043101/9739449720","z3":"-625072504006/5019589575"},"('R', -50, 1)":{"1":"-113825580340122110890359168804500736095452708879224109811639167992026035880279926049994060391/565068238982210104160996192427122864569950619164788218294966686848014696234912300800000000","pi2":"40931552621/9739449720","z3":"630809177806/5019589575"},"('R', -49, 1)":{"1":"2945323205715834188095893191408038647621851660851519584148678341777278275414205553647064859/15987296517545456605530623980864939582954700444662300810296618457163342625182884608000000","pi2":"-40931552621/9739449720","z3":"-18454093022774/145568097675"},"('R', -48, 1)":{"1":"-545710656191363284183331158883083422108810329405502453612606685136461720902130404702263873887/3277395786096818604133777916077312614505713591155771666110806783718485238162491344640000000","pi2":"205234915681/48697248600","z3":"18609365660294/145568097675"},"('R', -47, 1)":{"1":"3765446931776927802101345884057888331837517186783416996360247934340950279331589073168900081543/25399817342250344182036778849599172762419280331457230412358752573818260595759307920960000000","pi2":"-205234915681/48697248600","z3":"-581548514594714/4512611027925"},"('R', -46, 1)":{"1":"-52591517534384319686190062290136324753757937210294317442007856923805409169996122038477798811003/406397077476005506912588461593586764198708485303315686597740041181092169532148926735360000000","pi2":"822968714749/194788994400","z3":"586061125622639/4512611027925"},"('R', -45, 1)":{"1":"44681318815331219606214885798669223251296422449375610444783656450546042227967158650624216659643/406397077476005506912588461593586764198708485303315686597740041181092169532148926735360000000","pi2":"-822968714749/194788994400","z3":"-53676090078349/410237366175"},"('R', -44, 1)":{"1":"-7297681958085180600475058943390961615861224878831981961962130211654856160847602328575595980191/81279415495201101382517692318717352839741697060663137319548008236218433906429785347072000000","pi2":"238357395880861/56294019381600","z3":"54062195834749/410237366175"},"('R', -43, 1)":{"1":"27975013514135449815420064842249437544113600217806511385282217546225479045517826387463688809051/406397077476005506912588461593586764198708485303315686597740041181092169532148926735360000000","pi2":"-238357395880861/56294019381600","z3":"-54437269998109/410237366175"},"('R', -42, 1)":{"1":"-443857559595231666798035463164369500794001207162722748569409927150364506920697187596292044897/9451094825023383881688103757990389865086243844263155502273024213513771384468579691520000000","pi2":"238820721143261/56294019381600","z3":"54801925434709/410237366175"},"('R', -41, 1)":{"1":"51467167403633482924470859396085362323619827248976191417306276397647080513144469273507247999601/2148098838087457679395110439851815753621744850888954343445197360528630038955644327029760000000","pi2":"-238820721143261/56294019381600","z3":"-2040798836801833/15178782548475"},"('R', -40, 1)":{"1":"164042742312977427508506124500263319554650030509926911884956506603344355444950838211165971097/306871262583922525627872919978830821945963550126993477635028194361232862707949189575680000000","pi2":"86364397717734821/20322140996757600","z3":"2053580969474233/15178782548475"},"('R', -39, 1)":{"1":"-10678385344442024972741621578128725724817493852106762326031542205401707484778133/391372550204348035588633901617834238365460133783769305491487381380244480000000","pi2":"-86364397717734821/20322140996757600","z3":"-2066035355155033/15178782548475"},"('R', -38, 1)":{"1":"126917474127504507473356649127461064539294252613441539467839186632987460792627321824502295718831/2148098838087457679395110439851815753621744850888954343445197360528630038955644327029760000000","pi2":"17299975731542641/4064428199351520","z3":"2078178381193813/15178782548475"},"('R', -37, 1)":{"1":"-6480894598897692705883290222066395022535325685157895105347728907127934904319483404334809498505191/88072052361585764855199528033924445898491538886447128081253091781673831597181417408220160000000","pi2":"-17299975731542641/4064428199351520","z3":"-85691034670497533/622330084487475"},"('R', -36, 1)":{"1":"32282997520640419016203836231511907133849965090269489026701089002347448758718250055661701814007/387494887825958739149212254077605984468535997614789375593193992754064626763211767352320000000","pi2":"353562301485889/82947514272480","z3":"12309312989335019/88904297783925"},"('R', -35, 1)":{"1":"-64962866099098929028136553234650865113659594894633882493200846403863012633567818928300473420957583/716478047590197708686893457789493465282323059589745555471815692602265494885178557834439680000000","pi2":"-353562301485889/82947514272480","z3":"-532145396070491417/3822884804708775"},"('R', -34, 1)":{"1":"69188239143980928612870304012597418498108003025299423525278101368402460723733943296720622319248143/716478047590197708686893457789493465282323059589745555471815692602265494885178557834439680000000","pi2":"354019312583809/82947514272480","z3":"5884182435213075787/42051732851796525"},"('R', -33, 1)":{"1":"-14538431313759867960772311717403851326389193825235316942416382384877606950104554506544416323059747/143295609518039541737378691557898693056464611917949111094363138520453098977035711566887936000000","pi2":"-354019312583809/82947514272480","z3":"-5914085889685464427/42051732851796525"},"('R', -32, 1)":{"1":"15133098150587306434276608660925704202960865917210051309578601885015517332892699472181212493196387/143295609518039541737378691557898693056464611917949111094363138520453098977035711566887936000000","pi2":"187497409728228241/43879235050141920","z3":"5943339269060627227/42051732851796525"},"('R', -31, 1)":{"1":"-45960859000661342069820529213066044216148711251217176942506769189793024709478955299900128268157999/420930852959241153853549906451327410853364797508975513839691719403830978245042402727733312000000","pi2":"-187497409728228241/43879235050141920","z3":"-280682601097106968469/1976431444034436675"},"('R', -30, 1)":{"1":"6100564195021989412603791127459741511794144095453735387994302750089796665880246790058262203305741/54313658446353697271425794380816440110111586775351679205121512181139481063876439061643008000000","pi2":"187700554334941861/43879235050141920","z3":"282000222059796592919/1976431444034436675"},"('R', -29, 1)":{"1":"-218786564719838581951188863030098836256185845841331683460898521085468448047993431737024244736999927/1900978045622379404499902803328575403853905537137308772179252926339881837235675367157505280000000","pi2":"-187700554334941861/43879235050141920","z3":"-13881256687139135026631/96845140757687397075"},"('R', -28, 1)":{"1":"38533311941242064048723890621476429086618839209882068181636239223689917212777332056792521982788527/327754835452134380086190138504926793767914747782294615892974642472393420213047477096121600000000","pi2":"23485971550561141649/5484904381267740000","z3":"13943237577224054960759/96845140757687397075"},"('R', -27, 1)":{"1":"-39265153103391042633733550152429464338606324226795617589559924073909142157006195056469857758548727/327754835452134380086190138504926793767914747782294615892974642472393420213047477096121600000000","pi2":"-23485971550561141649/5484904381267740000","z3":"-14004003155738682347159/96845140757687397075"},"('R', -26, 1)":{"1":"13310458769299288974783738822853411142704214679172494607452496926635313432879987403859703404250109/109251611817378126695396712834975597922638249260764871964324880824131140071015825698707200000000","pi2":"23507608254234781649/5484904381267740000","z3":"14063600165435720745359/96845140757687397075"},"('R', -25, 1)":{"1":"-716262572299418701874188133117375875469411641818941692481593567796591300832494899189437639604714577/5790335426321040714856025780253706689899827210820538214109218683678950423763838762031481600000000","pi2":"-23507608254234781649/5484904381267740000","z3":"-748469853272339196210427/5132792460157432044975"},"('R', -24, 1)":{"1":"2178849902481127426434978068561724439890205035953945046271483904795523042934708528022857200347351987/17371006278963122144568077340761120069699481632461614642327656051036851271291516286094444800000000","pi2":"211749047271858474841/49364139431409660000","z3":"250503836021181200128409/1710930820052477348325"},"('R', -23, 1)":{"1":"-2206972154001396657346225435135760376046892744007286117129846861833279902438599742937367789962429587/17371006278963122144568077340761120069699481632461614642327656051036851271291516286094444800000000","pi2":"-211749047271858474841/49364139431409660000","z3":"-251499286680120823312889/1710930820052477348325"},"('R', -22, 1)":{"1":"2233551620852218175897400420499195373313200555591010234382984993005565408008873193974615429204668387/17371006278963122144568077340761120069699481632461614642327656051036851271291516286094444800000000","pi2":"10383930672892966877209/2418842832139073340000","z3":"252476961434436524654789/1710930820052477348325"},"('R', -21, 1)":{"1":"-2258907569879126749627195485972502682698021163256915744389592054569115679183836593242296487388765987/17371006278963122144568077340761120069699481632461614642327656051036851271291516286094444800000000","pi2":"-10383930672892966877209/2418842832139073340000","z3":"-253437484000080020709989/1710930820052477348325"},"('R', -20, 1)":{"1":"66217523806808294500358935938843140291007688627720615021537059926620089606782485680318169326065584423/503759182089930542192474242882072482021284967341386824627502025480068686867453972296738899200000000","pi2":"8739335943455356005972769/2034246821828960678940000","z3":"254381445831833111660789/1710930820052477348325"},"('R', -19, 1)":{"1":"-3947563625845432553684756105199864399988578678295192575603572409801554884090123976848667137785226113917/29721791743305901989355980330042276439255813073141822653022619503324052525179784365507595052800000000","pi2":"-8739335943455356005972769/2034246821828960678940000","z3":"-15063255090319832863132951/100944918383096163551175"},"('R', -18, 1)":{"1":"3987653588733373894205574400684005453413484530891744688942026152069875538269861097258247172134986679237/29721791743305901989355980330042276439255813073141822653022619503324052525179784365507595052800000000","pi2":"8745363341445960333910369/2034246821828960678940000","z3":"15117092380124150817026911/100944918383096163551175"},"('R', -17, 1)":{"1":"-245673584187368640397881157592998251027469808308708616369346829700861634797225800165023253359805691823857/1813029296341660021350714800132578862794604597461651181834379789702767204035966846295963298220800000000","pi2":"-8745363341445960333910369/2034246821828960678940000","z3":"-925372872575832277072279171/6157640021368865976621675"},"('R', -16, 1)":{"1":"7691312996104383644514713727282233131487232531115023028351416649701895528871664281694973289813863924613567/56203908186591460661872158804109944746632742521311186636865773480785783325114972235174862244844800000000","pi2":"8409718829321111776031704609/1954911195777631212461340000","z3":"928551009361054917576341971/6157640021368865976621675"},"('R', -15, 1)":{"1":"-138703056546728140030993334087721763658452704854391238738861499525445722906163617758153545550236480973507/1003641217617704654676288550073391870475584687880556904229745955014031845091338789913836825800800000000","pi2":"-8409718829321111776031704609/1954911195777631212461340000","z3":"-310559566510213034489743057/2052546673789621992207225"},"('R', -14, 1)":{"1":"8965380295238730847945178599547138336796092485017507172165878518974221878475630772844446131917929357023403/64233037927533097899282467204697079710437420024355641870703741120898038085845682554485556851251200000000","pi2":"33659238975573797429256624061/7819644783110524849845360000","z3":"623171679694215690971693339/4105093347579243984414450"},"('R', -13, 1)":{"1":"-63387197634508968613434672100866274241700889567266076174864481902852818079001098399259025719727294185935261/449631265492731685294977270432879557973061940170489493094926187846286266600919777881398897958758400000000","pi2":"-33659238975573797429256624061/7819644783110524849845360000","z3":"-625192648726870088010174299/4105093347579243984414450"},"('R', -12, 1)":{"1":"64030503118420456427243456000179113304810640747834852062401700012198002449923125605570742217522405465196461/449631265492731685294977270432879557973061940170489493094926187846286266600919777881398897958758400000000","pi2":"33678387172165436302473264061/7819644783110524849845360000","z3":"209060999005535159677640233/1368364449193081328138150"},"('R', -11, 1)":{"1":"-4333702852005731089390853629952717688374091605569868370669351952803005046098657904995308269892010086918246687/30125294788013022914763477119002930384195149991422796037360054585701179862261625118053726163236812800000000","pi2":"-33678387172165436302473264061/7819644783110524849845360000","z3":"-14050874595745034300902316411/91680418095936448985256050"},"('R', -10, 1)":{"1":"4377694438157957576992593272994720493927928685584118558039796869640430052650472210121415207189959689358932487/30125294788013022914763477119002930384195149991422796037360054585701179862261625118053726163236812800000000","pi2":"33696425568435587455529424061/7819644783110524849845360000","z3":"14094018321907827923954201611/91680418095936448985256050"},"('R', -9, 1)":{"1":"-4420619041329627496573616582179811959821827216126162129783209764431631340052984441418711240390611171102787127/30125294788013022914763477119002930384195149991422796037360054585701179862261625118053726163236812800000000","pi2":"-33696425568435587455529424061/7819644783110524849845360000","z3":"-42409610330030873613929048033/275041254287809346955768150"},"('R', -8, 1)":{"1":"4460975670303705258316733870500604829091578822657243081468101270676897673608219970339593102580836003976467847/30125294788013022914763477119002930384195149991422796037360054585701179862261625118053726163236812800000000","pi2":"33713447924426032135474665661/7819644783110524849845360000","z3":"42535343474848157886823113473/275041254287809346955768150"},"('R', -7, 1)":{"1":"-319100059504365915558695149989860321752648554285820457079649627147655451901037628307869984132313128619604728637/2138895929948924626948206875449208057277855649391018518652563875584783770220575383381814557589813708800000000","pi2":"-33713447924426032135474665661/7819644783110524849845360000","z3":"-3028810706851429109067025637383/19527929054434463633859538650"},"('R', -6, 1)":{"1":"320563199371803481391962792153229442047072387490291984693078408791902520250012819836723117961368113615887292337/2138895929948924626948206875449208057277855649391018518652563875584783770220575383381814557589813708800000000","pi2":"33729537728506506466441425661/7819644783110524849845360000","z3":"9112469359293533278712889630349/58583787163303390901578615950"},"('R', -5, 1)":{"1":"-23365347473126460729079235249603443163123973747960980230740936810092538254113429793262490032929548599989203741001/156139402886271497767219101907792188181283462405544351861637162917689215226102002986872462704056400742400000000","pi2":"-33729537728506506466441425661/7819644783110524849845360000","z3":"-667084944417653637854891458725877/4276616462921147535815238964350"},"('R', -4, 1)":{"1":"853397646986101750456731015528738817316779759341630204443046027274413726694934596120490943962906285771000931280637/5777157906792045417387106770588310962707488109005141018880575027954500963365774110514281120050086827468800000000","pi2":"46196589536413702085491232689909/10705093708078308519438297840000","z3":"668934292077295215167676426926677/4276616462921147535815238964350"},"('R', -3, 1)":{"1":"-820607728986595512051220294500077695261029644631003571696467351138855739260489907893643876288331268565908521723717/5777157906792045417387106770588310962707488109005141018880575027954500963365774110514281120050086827468800000000","pi2":"-46196589536413702085491232689909/10705093708078308519438297840000","z3":"-670758981768141571449624262218133/4276616462921147535815238964350"},"('R', -2, 1)":{"1":"741407553816555543667941352871371526904116787879703978212404987061588381831511929189106526840906002927769519808317/5777157906792045417387106770588310962707488109005141018880575027954500963365774110514281120050086827468800000000","pi2":"46216358869207937188943565649909/10705093708078308519438297840000","z3":"672559662384108370412072783887333/4276616462921147535815238964350"},"('R', -1, 1)":{"1":"-532677470479732225330221964172149749635580922370775520770632783314460232366624974902889563915768349392065551756717/5777157906792045417387106770588310962707488109005141018880575027954500963365774110514281120050086827468800000000","pi2":"-46216358869207937188943565649909/10705093708078308519438297840000","z3":"-61303359776139104182852056677903/388783314811013412346839905850"},"('R', 0, 1)":{"1":"-106119826426894218466215910735073901878689397319845994733139090049164943574367489739388449069513377086331297279683/5777157906792045417387106770588310962707488109005141018880575027954500963365774110514281120050086827468800000000","pi2":"46235127387652957234561691089909/10705093708078308519438297840000","z3":"61462860623241058403302042280303/388783314811013412346839905850"},"('R', -77, 2)":{"1":"-37344283543607471412382170675318851100466479334793/68549005888607266320305672780583718981490760000","pi2":"-16/3"},"('R', -76, 2)":{"1":"20127993769124187310909950754413374383471531423193/45699337259071510880203781853722479320993840000","pi2":"8"},"('R', -75, 2)":{"1":"-8512397327694993291156641157532144435904527511071/31638002717818738301679541283346331837611120000","pi2":"-88/9"},"('R', -74, 2)":{"1":"3526885597728113431350646263306862514037106425473/32903522826531487833746722934680185111115564800","pi2":"100/9"},"('R', -73, 2)":{"1":"164916259687678591808510142766977486105145342315799/4112940353316435979218340366835023138889445600000","pi2":"-548/45"},"('R', -72, 2)":{"1":"-233735422945842187630595626807702469934241529106943/1370980117772145326406113455611674379629815200000","pi2":"196/15"},"('R', -71, 2)":{"1":"918031544248687009157586996493228875209972931891367/3198953608135005761614264729760573552469568800000","pi2":"-484/35"},"('R', -70, 2)":{"1":"-7499777894768193361058850817187087120156935915545587/19193721648810034569685588378563441314817412800000","pi2":"1522/105"},"('R', -69, 2)":{"1":"83608887206479178922567767908828476503103303901039411/172743494839290311127170295407070971833356715200000","pi2":"-14258/945"},"('R', -68, 2)":{"1":"-19619026250451511832014442115067077984235377871807787/34548698967858062225434059081414194366671343040000","pi2":"14762/945"},"('R', -67, 2)":{"1":"244656938503919446038941032540469978809203740887434529/380035688646438684479774649895556138033384773440000","pi2":"-167422/10395"},"('R', -66, 2)":{"1":"-4041550893569230589167787618009315700695461580729137/5672174457409532604175741043217255791543056320000","pi2":"172042/10395"},"('R', -65, 2)":{"1":"132042568762004378242928315765856664414375155011412059/170360825944955272353002429263525165325310415680000","pi2":"-2291986/135135"},"('R', -64, 2)":{"1":"-348343286991267633331226122093362615264092539204284973/418683385796923974426870377003578796138474750400000","pi2":"2343466/135135"},"('R', -63, 2)":{"1":"2247611602299816997812445200992088178763695895994917/2542698894700824960492573571097390527243439040000","pi2":"-2391514/135135"},"('R', -62, 2)":{"1":"-35530547293979125448362286379736862973516713828561561/38150300790762184542371200375615674088293452160000","pi2":"2436559/135135"},"('R', -61, 2)":{"1":"383400355528719183520225850676853619708415716664322969/393385888481793673395925984201020639369452154240000","pi2":"-42142223/2297295"},"('R', -60, 2)":{"1":"-8055238248983403830606447334138479908509704501635297/7943243693276866626001815635968970209048851840000","pi2":"14274301/765765"},"('R', -59, 2)":{"1":"113996618554778459351185992674477444208998572437611399659/108555772559618777968066241830710219292665487324800000","pi2":"-275295799/14549535"},"('R', -58, 2)":{"1":"-822883537884837004667980086310768886731244339204001178129/759890407917331445776463692814971535048658411273600000","pi2":"55835135/2909907"},"('R', -57, 2)":{"1":"657624835855928860619432865086584617638705769426785104807/591025872824591124492805094411644527260067653212800000","pi2":"-18858053/969969"},"('R', -56, 2)":{"1":"-69678355833388907985082702253590300918308242498773191649/61140607533578392188910871835687364888972515849600000","pi2":"6364399/323323"},"('R', -55, 2)":{"1":"15822383442732567681888035879494473148909484283961571371991/13593595074965595863334517171467824126981556023894400000","pi2":"-444316699/22309287"},"('R', -54, 2)":{"1":"-1160546696686544673400804855260835075065207240924614630521/978738845397522902160085236345683337142672033720396800","pi2":"1347822955/66927861"},"('R', -53, 2)":{"1":"19924898375723334312372250340143639443930056367531446544989/16532750766850049022974412776109515830112703272304000000","pi2":"-34052522467/1673196525"},"('R', -52, 2)":{"1":"-747699834289768393583534298738927804768505400000105226145193/611711778373451813850053272716052085714170021075248000000","pi2":"34395742267/1673196525"},"('R', -51, 2)":{"1":"234881496361013319648220993990304599450738337310672984982153/189841586391760907746568257049809267980259661713008000000","pi2":"-312536252003/15058768725"},"('R', -50, 2)":{"1":"-6882119112832051241094998662013126389217716351172806623774737/5505406005361066324650479454444468771427530189677232000000","pi2":"315404588903/15058768725"},"('R', -49, 2)":{"1":"201299342628683537697493642251013653548926110655337182438120069/159656774155470923414863904178889594371398375500639728000000","pi2":"-9227046511387/436704293025"},"('R', -48, 2)":{"1":"-202694639870321819221652317799560414124597954315264819417443309/159656774155470923414863904178889594371398375500639728000000","pi2":"9304682830147/436704293025"},"('R', -47, 2)":{"1":"3158496411330037405053656378688828867781469426448236206858900877/2474679999409799312930390514772788712756674820259915784000000","pi2":"-290774257297357/13537833083775"},"('R', -46, 2)":{"1":"-4608067906625168584715722628326362187931470850508036370859129/3596918603793312954840683887751146384820748285261505500000","pi2":"586061125622639/27075666167550"},"('R', -45, 2)":{"1":"14987516397639044186069010314108909851200724576153193169424471/11673018865140562796841464692324475060172994435188282000000","pi2":"-53676090078349/2461424197050"},"('R', -44, 2)":{"1":"-198715360098556664260352268257357970478182562648007743295481167/154667499963112457058149407173299294547292176266244736500000","pi2":"54062195834749/2461424197050"},"('R', -43, 2)":{"1":"1588272435284533931721675897656691706571219065308407826233790841/1237339999704899656465195257386394356378337410129957892000000","pi2":"-54437269998109/2461424197050"},"('R', -42, 2)":{"1":"-49507172333066803684431131119355591848422742345247662093991513/38666874990778114264537351793324823636823044066561184125000","pi2":"54801925434709/2461424197050"},"('R', -41, 2)":{"1":"29182877586148598449712877090030909524592693151831562780068659821/22890789994540643644606112261648295592999242087404221002000000","pi2":"-2040798836801833/91072695290850"},"('R', -40, 2)":{"1":"-3625268465884564213923593026647756653459540318917079575877314687/2861348749317580455575764032706036949124905260925527625250000","pi2":"2053580969474233/91072695290850"},"('R', -39, 2)":{"1":"115028950515335981853688779829786801075910536812614610221036518379/91563159978162574578424449046593182371996968349616884008000000","pi2":"-2066035355155033/91072695290850"},"('R', -38, 2)":{"1":"-232986343325710497222905919597377474583725022386590034767546513/187629426184759374136115674275805701581961000716428041000000","pi2":"2078178381193813/91072695290850"},"('R', -37, 2)":{"1":"16618292485147505658429178647876039803362052600121600551577890773/13421492145386404592460019083303378057841550732098533486000000","pi2":"-85691034670497533/3733980506924850"},"('R', -36, 2)":{"1":"-23840721582522726446702396942165713873760818475367866342998980995833/19239708990411410983291437355915392445915862974463247752181000000","pi2":"12309312989335019/533425786703550"},"('R', -35, 2)":{"1":"176810172541284009680044325462997409717841799200356679891124603962010793/142296887693082795632423470684350242529993722559130180375130676000000","pi2":"-532145396070491417/22937308828252650"},"('R', -34, 2)":{"1":"-44375065803693531171836979954867704846819524408230463779469244498931727/35574221923270698908105867671087560632498430639782545093782669000000","pi2":"5884182435213075787/252310397110779150"},"('R', -33, 2)":{"1":"89156988058429268551962148661400094815565474644420507494156748301200809/71148443846541397816211735342175121264996861279565090187565338000000","pi2":"-5914085889685464427/252310397110779150"},"('R', -32, 2)":{"1":"-44799221719852069713235824541976637999353625576587838712966939188912967/35574221923270698908105867671087560632498430639782545093782669000000","pi2":"5943339269060627227/252310397110779150"},"('R', -31, 2)":{"1":"795731285484504571337362112982862473473965462038892988896141281695368925099/628667649828039791104046893483459371497512266266237136897327326568000000","pi2":"-280682601097106968469/11858588664206620050"},"('R', -30, 2)":{"1":"-1599562836374439458903655866275961295439488779650452374200908947669447005873/1257335299656079582208093786966918742995024532532474273794654653136000000","pi2":"282000222059796592919/11858588664206620050"},"('R', -29, 2)":{"1":"78766904112739383374678627692659309194182479963356183740406843391583211309497/61609429683147899528196595561379018406756202094091239415938078003664000000","pi2":"-13881256687139135026631/581070844546124382450"},"('R', -28, 2)":{"1":"-79138446018361458404666918630579375463666513746134552664064331487947157046817/61609429683147899528196595561379018406756202094091239415938078003664000000","pi2":"13943237577224054960759/581070844546124382450"},"('R', -27, 2)":{"1":"1303055830154858716104429190651617805446733920101464846036794782855933409097/1009990650543408188986829435432442924700921345804774416654722590224000000","pi2":"-14004003155738682347159/581070844546124382450"},"('R', -26, 2)":{"1":"-1505744950339109756940251771294518216477946950688875221960943824027245489789/1162442069493356594871633878516585252957664190454551687093171283088000000","pi2":"14063600165435720745359/581070844546124382450"},"('R', -25, 2)":{"1":"224964561259090668736887703377016344545324689318545804167730553036941403399465153/173060887979962449774704236931913662704578171682302291519370061112292176000000","pi2":"-748469853272339196210427/30796754760944592269850"},"('R', -24, 2)":{"1":"-225642918998900526003794908436561837888965486116918123332721356046390214917048409/173060887979962449774704236931913662704578171682302291519370061112292176000000","pi2":"250503836021181200128409/10265584920314864089950"},"('R', -23, 2)":{"1":"226190904144315402194412291361643362568363311205360811080484968991085952230822339/173060887979962449774704236931913662704578171682302291519370061112292176000000","pi2":"-251499286680120823312889/10265584920314864089950"},"('R', -22, 2)":{"1":"-226592738307020718716161518373291096975505316884235396903460960460021656406890189/173060887979962449774704236931913662704578171682302291519370061112292176000000","pi2":"252476961434436524654789/10265584920314864089950"},"('R', -21, 2)":{"1":"226832472053834700681628874804121716844490632505452099885282723785374165722589189/173060887979962449774704236931913662704578171682302291519370061112292176000000","pi2":"-253437484000080020709989/10265584920314864089950"},"('R', -20, 2)":{"1":"-226892560300338670846354388189343111618253267045124718579230929862971366585992589/173060887979962449774704236931913662704578171682302291519370061112292176000000","pi2":"254381445831833111660789/10265584920314864089950"},"('R', -19, 2)":{"1":"789331959308952780714545500964967605771641148945285449833133367388338940212326151089/602424951058249287665745448759991459874636615626094276778927182731889064656000000","pi2":"-15063255090319832863132951/605669510298576981307050"},"('R', -18, 2)":{"1":"-788087141790705414059302695118638999147659085142298669972295620736298318979554229029/602424951058249287665745448759991459874636615626094276778927182731889064656000000","pi2":"15117092380124150817026911/605669510298576981307050"},"('R', -17, 2)":{"1":"2924695641848403897313771705067103807238621198304421332016064001292132663336655476167509/2241623242887745599404238814835928222193522846744696803894388046945359209584976000000","pi2":"-925372872575832277072279171/36945840128213195859730050"},"('R', -16, 2)":{"1":"-2913422873744991062778794656589416210760093180635351711996340626504335574631259402242509/2241623242887745599404238814835928222193522846744696803894388046945359209584976000000","pi2":"928551009361054917576341971/36945840128213195859730050"},"('R', -15, 2)":{"1":"1449125972448934020341940541500535742483464910697492832269704633247582321847712422056017/1120811621443872799702119407417964111096761423372348401947194023472679604792488000000","pi2":"-310559566510213034489743057/12315280042737731953243350"},"('R', -14, 2)":{"1":"-11514822811617430573883247731848637745671626532511632083118125158678300982774753767577171/8966492971550982397616955259343712888774091386978787215577552187781436838339904000000","pi2":"623171679694215690971693339/24630560085475463906486700"},"('R', -13, 2)":{"1":"11416885010007713895051700432053280596842636559098215742837417635884496735442380726545091/8966492971550982397616955259343712888774091386978787215577552187781436838339904000000","pi2":"-625192648726870088010174299/24630560085475463906486700"},"('R', -12, 2)":{"1":"-11296458807842674758254599352879539034383966676526209796971306262569177113400711889447091/8966492971550982397616955259343712888774091386978787215577552187781436838339904000000","pi2":"209060999005535159677640233/8210186695158487968828900"},"('R', -11, 2)":{"1":"50053303093856400653720375427802754692245231201277273598247013268527963025094844856013437299/40250586949292359982902512159193927157706896236147775810727631770950869967307829056000000","pi2":"-14050874595745034300902316411/550082508575618693911536300"},"('R', -10, 2)":{"1":"-49262198076941635134400367671116434225493387809573080575684798284411090031714795239768251099/40250586949292359982902512159193927157706896236147775810727631770950869967307829056000000","pi2":"14094018321907827923954201611/550082508575618693911536300"},"('R', -9, 2)":{"1":"48312856106341617310822830733560829057823182019017507933914339164994537271229810769245407339/40250586949292359982902512159193927157706896236147775810727631770950869967307829056000000","pi2":"-42409610330030873613929048033/1650247525726856081734608900"},"('R', -8, 2)":{"1":"-47174591773365611995475168359963712356888221643601286581770883490005486748046003134284719099/40250586949292359982902512159193927157706896236147775810727631770950869967307829056000000","pi2":"42535343474848157886823113473/1650247525726856081734608900"},"('R', -7, 2)":{"1":"230911656546399993526831548001062210719441421876070728046198445209053845259196163237263699209559/202903208811382786673811563794496586802000463926420937861877991757363335505198766271296000000","pi2":"-3028810706851429109067025637383/117167574326606781803157231900"},"('R', -6, 2)":{"1":"-222577511711047156955921811444862714151370212908290783588757616497092268080738817795847868855859/202903208811382786673811563794496586802000463926420937861877991757363335505198766271296000000","pi2":"9112469359293533278712889630349/351502722979820345409471695700"},"('R', -5, 2)":{"1":"1131907203484146317287174608009756610439789704489230243970707623177033388149545574620595897267109811/1081271199755858870184741823460872311067860472263897177865947818074989214907204225459736384000000","pi2":"-667084944417653637854891458725877/25659698777526885214891433786100"},"('R', -4, 2)":{"1":"-1064725032547160861421287525703734096446073526731783819079467686742967419090217411578353070523536131/1081271199755858870184741823460872311067860472263897177865947818074989214907204225459736384000000","pi2":"668934292077295215167676426926677/25659698777526885214891433786100"},"('R', -3, 2)":{"1":"979516252061536303143032765469413085753098908166787343952402676063381036007093273454751663705418987/1081271199755858870184741823460872311067860472263897177865947818074989214907204225459736384000000","pi2":"-670758981768141571449624262218133/25659698777526885214891433786100"},"('R', -2, 2)":{"1":"-867490825260733966236308716091641286736949142564836144564783142044369260070509304646847210384027187/1081271199755858870184741823460872311067860472263897177865947818074989214907204225459736384000000","pi2":"672559662384108370412072783887333/25659698777526885214891433786100"},"('R', -1, 2)":{"1":"711151063577519817009571900947176985868925432193104079016338341246887575195333212730648725874801187/1081271199755858870184741823460872311067860472263897177865947818074989214907204225459736384000000","pi2":"-61303359776139104182852056677903/2332699888866080474081039435100"},"('R', 0, 2)":{"1":"-466601382945836296646659306034412320146568847791373234678473518184470092119507778797986413553051987/1081271199755858870184741823460872311067860472263897177865947818074989214907204225459736384000000","pi2":"61462860623241058403302042280303/2332699888866080474081039435100"},"('BA', 0, (), ((0, 1),), -78, 1)":{"1":"-135576958048517231708382197094645957033480671666453832185333031595083085869771163/319808516836468932278304320298892338275593285277342290963874797092539352000000"},"('BA', 0, (), ((0, 1),), -77, 1)":{"1":"276643712284078843150290027635632083554050634967828286591791629540074504269364963/319808516836468932278304320298892338275593285277342290963874797092539352000000"},"('BA', 0, (), ((0, 1),), -76, 1)":{"1":"-3043519893323486292098836245693201172938362002274743638636695089675683741877843793/3517893685201158255061347523287815721031526138050765200602622768017932872000000"},"('BA', 0, (), ((0, 1),), -75, 1)":{"1":"2901564119605159748491544808175278417631149678414640866452480949775959864302795693/3517893685201158255061347523287815721031526138050765200602622768017932872000000"},"('BA', 0, (), ((0, 1),), -74, 1)":{"1":"-2739630427337344329277248637913821872829663152872336849361672421269996671883071837/3517893685201158255061347523287815721031526138050765200602622768017932872000000"},"('BA', 0, (), ((0, 1),), -73, 1)":{"1":"69845327203586608687990918959223458409441807292864491891250580993707535409781441/95078207708139412298955338467238262730581787514885545962233047784268456000000"},"('BA', 0, (), ((0, 1),), -72, 1)":{"1":"-12371959907512744427536457029562584069232241554062745407530947570109083360129/17841660294265230305677488922356588990538898013677152554369121370664000000"},"('BA', 0, (), ((0, 1),), -71, 1)":{"1":"11693033824837654926185992933787273250878453257884076900942307698802265758579/17841660294265230305677488922356588990538898013677152554369121370664000000"},"('BA', 0, (), ((0, 1),), -70, 1)":{"1":"-2194718039933082181657842030763623199282497903508836756043509123760780769/3539309719155967130664052553532352507545903196523934250023630504000000"},"('BA', 0, (), ((0, 1),), -69, 1)":{"1":"2078545269492814911485908264443159162757204401728909036178711641693944049/3539309719155967130664052553532352507545903196523934250023630504000000"},"('BA', 0, (), ((0, 1),), -68, 1)":{"1":"-1969844266584312425147914176943339832456373356808866943674895716944970729/3539309719155967130664052553532352507545903196523934250023630504000000"},"('BA', 0, (), ((0, 1),), -67, 1)":{"1":"1867661247176656631830321886563464789576507556919147501353018636836722729/3539309719155967130664052553532352507545903196523934250023630504000000"},"('BA', 0, (), ((0, 1),), -66, 1)":{"1":"-394545361873198148893959698309008593298517386631998531597639926519461/788440570094891318927166975614246493104456047343268935180136000000"},"('BA', 0, (), ((0, 1),), -65, 1)":{"1":"374138560826604291830099853696994574016756064498624103090261127998261/788440570094891318927166975614246493104456047343268935180136000000"},"('BA', 0, (), ((0, 1),), -64, 1)":{"1":"-50670552383851027107092204834469031781341988735256198918536526212603/112634367156413045561023853659178070443493721049038419311448000000"},"('BA', 0, (), ((0, 1),), -63, 1)":{"1":"12003552530854041906795258239692886585428783198302089219871209680307/28158591789103261390255963414794517610873430262259604827862000000"},"('BA', 0, (), ((0, 1),), -62, 1)":{"1":"-4300752239927566154157781690873201192488165320382986732107742881429/10654602298579612417934688859651979636546703342476607232164000000"},"('BA', 0, (), ((0, 1),), -61, 1)":{"1":"4856130745898443357133631865192939235061510981257083611082677166183/12716783388627279337534951219584620856523484634568853793228000000"},"('BA', 0, (), ((0, 1),), -60, 1)":{"1":"-1233188311675999232612823878723608994662141022625316499456070223/3417571456228777032393160768498957499737566416170076268000000"},"('BA', 0, (), ((0, 1),), -59, 1)":{"1":"1163622973698481606075876455938425278803972641149322276039997383/3417571456228777032393160768498957499737566416170076268000000"},"('BA', 0, (), ((0, 1),), -58, 1)":{"1":"-314886836061409429372508883961160593139746623270291712140943/981778642984423163571720990663302930117083141674828000000"},"('BA', 0, (), ((0, 1),), -57, 1)":{"1":"10207859758652429685790612335084529165336150064258134409867/33854435964980109088680034160803549314382177299132000000"},"('BA', 0, (), ((0, 1),), -56, 1)":{"1":"-330138925312870174517141934232671897073016415838997459623/1167394343620003761678621867613915493599385424108000000"},"('BA', 0, (), ((0, 1),), -55, 1)":{"1":"8955019851276119733696071637617450227313527104730097994467/33854435964980109088680034160803549314382177299132000000"},"('BA', 0, (), ((0, 1),), -54, 1)":{"1":"-8349309864286884217872075225426991682292405490706013106547/33854435964980109088680034160803549314382177299132000000"},"('BA', 0, (), ((0, 1),), -53, 1)":{"1":"23289916272838704063668601710244525238233990463914670751/101664972867808135401441544026437085028174706604000000"},"('BA', 0, (), ((0, 1),), -52, 1)":{"1":"-283709203279196705684943529495715058948012456441475043/1339125666112104311090543655741606317565846972000000"},"('BA', 0, (), ((0, 1),), -51, 1)":{"1":"3000250547484401632455845143653301622160041425526789/15392249035771313920580961560248348477768356000000"},"('BA', 0, (), ((0, 1),), -50, 1)":{"1":"-238668333083052995455222352726830823830831643939225243/1339125666112104311090543655741606317565846972000000"},"('BA', 0, (), ((0, 1),), -49, 1)":{"1":"1732870166901454415965805335146582719382085524040279/10713005328896834488724349245932850540526775776000"},"('BA', 0, (), ((0, 1),), -48, 1)":{"1":"-265039868063239415988525895439367599926666669462901/1821939681785175933456521980600824921858295200000"},"('BA', 0, (), ((0, 1),), -47, 1)":{"1":"353504937401093764321941314068439122298920810483999/2732909522677763900184782970901237382787442800000"},"('BA', 0, (), ((0, 1),), -46, 1)":{"1":"-8765748115870775070834330582361139427800243101/77323153086174850050497481068957599105575000"},"('BA', 0, (), ((0, 1),), -45, 1)":{"1":"218485669942061050099736443132214241091921003/2241250814092024639144854523737901423350000"},"('BA', 0, (), ((0, 1),), -44, 1)":{"1":"-387641404365957471893845416420722547593227/4746178194547816882894986050268497131800"},"('BA', 0, (), ((0, 1),), -43, 1)":{"1":"14216370963382147684126462660842721272068311/215735372479446221949772093194022596900000"},"('BA', 0, (), ((0, 1),), -42, 1)":{"1":"-54121217197838159451576696945756673523/1080340586901058740208781990235075000"},"('BA', 0, (), ((0, 1),), -41, 1)":{"1":"94936786226168428501287549004858366547/2778018652031293903394010832033050000"},"('BA', 0, (), ((0, 1),), -40, 1)":{"1":"-777892363952460971592768114936469/43489443189068128360218084975000"},"('BA', 0, (), ((0, 1),), -38, 1)":{"1":"777892363952460971592768114936469/43489443189068128360218084975000"},"('BA', 0, (), ((0, 1),), -37, 1)":{"1":"-94936786226168428501287549004858366547/2778018652031293903394010832033050000"},"('BA', 0, (), ((0, 1),), -36, 1)":{"1":"54121217197838159451576696945756673523/1080340586901058740208781990235075000"},"('BA', 0, (), ((0, 1),), -35, 1)":{"1":"-14216370963382147684126462660842721272068311/215735372479446221949772093194022596900000"},"('BA', 0, (), ((0, 1),), -34, 1)":{"1":"387641404365957471893845416420722547593227/4746178194547816882894986050268497131800"},"('BA', 0, (), ((0, 1),), -33, 1)":{"1":"-218485669942061050099736443132214241091921003/2241250814092024639144854523737901423350000"},"('BA', 0, (), ((0, 1),), -32, 1)":{"1":"8765748115870775070834330582361139427800243101/77323153086174850050497481068957599105575000"},"('BA', 0, (), ((0, 1),), -31, 1)":{"1":"-353504937401093764321941314068439122298920810483999/2732909522677763900184782970901237382787442800000"},"('BA', 0, (), ((0, 1),), -30, 1)":{"1":"265039868063239415988525895439367599926666669462901/1821939681785175933456521980600824921858295200000"},"('BA', 0, (), ((0, 1),), -29, 1)":{"1":"-1732870166901454415965805335146582719382085524040279/10713005328896834488724349245932850540526775776000"},"('BA', 0, (), ((0, 1),), -28, 1)":{"1":"238668333083052995455222352726830823830831643939225243/1339125666112104311090543655741606317565846972000000"},"('BA', 0, (), ((0, 1),), -27, 1)":{"1":"-3000250547484401632455845143653301622160041425526789/15392249035771313920580961560248348477768356000000"},"('BA', 0, (), ((0, 1),), -26, 1)":{"1":"283709203279196705684943529495715058948012456441475043/1339125666112104311090543655741606317565846972000000"},"('BA', 0, (), ((0, 1),), -25, 1)":{"1":"-23289916272838704063668601710244525238233990463914670751/101664972867808135401441544026437085028174706604000000"},"('BA', 0, (), ((0, 1),), -24, 1)":{"1":"8349309864286884217872075225426991682292405490706013106547/33854435964980109088680034160803549314382177299132000000"},"('BA', 0, (), ((0, 1),), -23, 1)":{"1":"-8955019851276119733696071637617450227313527104730097994467/33854435964980109088680034160803549314382177299132000000"},"('BA', 0, (), ((0, 1),), -22, 1)":{"1":"330138925312870174517141934232671897073016415838997459623/1167394343620003761678621867613915493599385424108000000"},"('BA', 0, (), ((0, 1),), -21, 1)":{"1":"-10207859758652429685790612335084529165336150064258134409867/33854435964980109088680034160803549314382177299132000000"},"('BA', 0, (), ((0, 1),), -20, 1)":{"1":"314886836061409429372508883961160593139746623270291712140943/981778642984423163571720990663302930117083141674828000000"},"('BA', 0, (), ((0, 1),), -19, 1)":{"1":"-1163622973698481606075876455938425278803972641149322276039997383/3417571456228777032393160768498957499737566416170076268000000"},"('BA', 0, (), ((0, 1),), -18, 1)":{"1":"1233188311675999232612823878723608994662141022625316499456070223/3417571456228777032393160768498957499737566416170076268000000"},"('BA', 0, (), ((0, 1),), -17, 1)":{"1":"-4856130745898443357133631865192939235061510981257083611082677166183/12716783388627279337534951219584620856523484634568853793228000000"},"('BA', 0, (), ((0, 1),), -16, 1)":{"1":"4300752239927566154157781690873201192488165320382986732107742881429/10654602298579612417934688859651979636546703342476607232164000000"},"('BA', 0, (), ((0, 1),), -15, 1)":{"1":"-12003552530854041906795258239692886585428783198302089219871209680307/28158591789103261390255963414794517610873430262259604827862000000"},"('BA', 0, (), ((0, 1),), -14, 1)":{"1":"50670552383851027107092204834469031781341988735256198918536526212603/112634367156413045561023853659178070443493721049038419311448000000"},"('BA', 0, (), ((0, 1),), -13, 1)":{"1":"-374138560826604291830099853696994574016756064498624103090261127998261/788440570094891318927166975614246493104456047343268935180136000000"},"('BA', 0, (), ((0, 1),), -12, 1)":{"1":"394545361873198148893959698309008593298517386631998531597639926519461/788440570094891318927166975614246493104456047343268935180136000000"},"('BA', 0, (), ((0, 1),), -11, 1)":{"1":"-1867661247176656631830321886563464789576507556919147501353018636836722729/3539309719155967130664052553532352507545903196523934250023630504000000"},"('BA', 0, (), ((0, 1),), -10, 1)":{"1":"1969844266584312425147914176943339832456373356808866943674895716944970729/3539309719155967130664052553532352507545903196523934250023630504000000"},"('BA', 0, (), ((0, 1),), -9, 1)":{"1":"-2078545269492814911485908264443159162757204401728909036178711641693944049/3539309719155967130664052553532352507545903196523934250023630504000000"},"('BA', 0, (), ((0, 1),), -8, 1)":{"1":"2194718039933082181657842030763623199282497903508836756043509123760780769/3539309719155967130664052553532352507545903196523934250023630504000000"},"('BA', 0, (), ((0, 1),), -7, 1)":{"1":"-11693033824837654926185992933787273250878453257884076900942307698802265758579/17841660294265230305677488922356588990538898013677152554369121370664000000"},"('BA', 0, (), ((0, 1),), -6, 1)":{"1":"12371959907512744427536457029562584069232241554062745407530947570109083360129/17841660294265230305677488922356588990538898013677152554369121370664000000"},"('BA', 0, (), ((0, 1),), -5, 1)":{"1":"-69845327203586608687990918959223458409441807292864491891250580993707535409781441/95078207708139412298955338467238262730581787514885545962233047784268456000000"},"('BA', 0, (), ((0, 1),), -4, 1)":{"1":"2739630427337344329277248637913821872829663152872336849361672421269996671883071837/3517893685201158255061347523287815721031526138050765200602622768017932872000000"},"('BA', 0, (), ((0, 1),), -3, 1)":{"1":"-2901564119605159748491544808175278417631149678414640866452480949775959864302795693/3517893685201158255061347523287815721031526138050765200602622768017932872000000"},"('BA', 0, (), ((0, 1),), -2, 1)":{"1":"3043519893323486292098836245693201172938362002274743638636695089675683741877843793/3517893685201158255061347523287815721031526138050765200602622768017932872000000"},"('BA', 0, (), ((0, 1),), -1, 1)":{"1":"-276643712284078843150290027635632083554050634967828286591791629540074504269364963/319808516836468932278304320298892338275593285277342290963874797092539352000000"},"('BA', 0, (), ((0, 1),), 0, 1)":{"1":"135576958048517231708382197094645957033480671666453832185333031595083085869771163/319808516836468932278304320298892338275593285277342290963874797092539352000000"},"('BA', 1, (), ((0, 2),), -78, 1)":{"1":"-48181214641952660470318232480993349876164822271593/68549005888607266320305672780583718981490760000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -78, 2)":{"1":"-48181214641952660470318232480993349876164822271593/68549005888607266320305672780583718981490760000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -77, 1)":{"1":"26343415281587684587186560105915233448589946566793/68549005888607266320305672780583718981490760000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -77, 2)":{"1":"26343415281587684587186560105915233448589946566793/68549005888607266320305672780583718981490760000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -76, 1)":{"1":"-17592095959822785242168117716634428288597179433193/68549005888607266320305672780583718981490760000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -76, 2)":{"1":"-17592095959822785242168117716634428288597179433193/68549005888607266320305672780583718981490760000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -75, 1)":{"1":"12481712576743170632755852516153841981559109778393/68549005888607266320305672780583718981490760000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -75, 2)":{"1":"12481712576743170632755852516153841981559109778393/68549005888607266320305672780583718981490760000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -74, 1)":{"1":"-9014363555933304495707229292574766208168696871081/68549005888607266320305672780583718981490760000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -74, 2)":{"1":"-9014363555933304495707229292574766208168696871081/68549005888607266320305672780583718981490760000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -73, 1)":{"1":"174681556915572568380136418385860146193705255573/1852675834827223414062315480556316729229480000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -73, 2)":{"1":"174681556915572568380136418385860146193705255573/1852675834827223414062315480556316729229480000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -72, 1)":{"1":"-1661930223490817842206972092486011384057036301/25379121025030457726881033980223516838760000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -72, 2)":{"1":"-1661930223490817842206972092486011384057036301/25379121025030457726881033980223516838760000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -71, 1)":{"1":"1076510795856753414094557418802353265288902901/25379121025030457726881033980223516838760000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -71, 2)":{"1":"1076510795856753414094557418802353265288902901/25379121025030457726881033980223516838760000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -70, 1)":{"1":"-8394910410049141991942719796383701253060531/357452408803245883477197661693288969560000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -70, 2)":{"1":"-8394910410049141991942719796383701253060531/357452408803245883477197661693288969560000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -69, 1)":{"1":"2739514557129869559550193158896238822701811/357452408803245883477197661693288969560000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -69, 2)":{"1":"2739514557129869559550193158896238822701811/357452408803245883477197661693288969560000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -68, 1)":{"1":"2051466297524797166314551283635012333265229/357452408803245883477197661693288969560000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -68, 2)":{"1":"2051466297524797166314551283635012333265229/357452408803245883477197661693288969560000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -67, 1)":{"1":"-6152149752877905909120575846521023861824429/357452408803245883477197661693288969560000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -67, 2)":{"1":"-6152149752877905909120575846521023861824429/357452408803245883477197661693288969560000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -66, 1)":{"1":"144614508343031697366226339838939140727087/5335110579152923633988024801392372680000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -66, 2)":{"1":"144614508343031697366226339838939140727087/5335110579152923633988024801392372680000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -65, 1)":{"1":"-190404929691889915208140284707022602312687/5335110579152923633988024801392372680000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -65, 2)":{"1":"-190404929691889915208140284707022602312687/5335110579152923633988024801392372680000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -64, 1)":{"1":"32896074330423093164781001107580154006681/762158654164703376284003543056053240000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -64, 2)":{"1":"32896074330423093164781001107580154006681/762158654164703376284003543056053240000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -63, 1)":{"1":"-1352324775565333077951614378352259518947/27219951934453692010142983680573330000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -63, 2)":{"1":"-1352324775565333077951614378352259518947/27219951934453692010142983680573330000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -62, 1)":{"1":"499013793056818440801580823745654182261/9012011113433992624979771623973602500","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -62, 2)":{"1":"499013793056818440801580823745654182261/9012011113433992624979771623973602500","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -61, 1)":{"1":"-648957636679710599312379009809087928797/10756271328937346036266179035065267500","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -61, 2)":{"1":"-648957636679710599312379009809087928797/10756271328937346036266179035065267500","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -60, 1)":{"1":"11398831127797211535469735287667452827/176332316867825344856822607132217500","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -60, 2)":{"1":"11398831127797211535469735287667452827/176332316867825344856822607132217500","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -59, 1)":{"1":"-3013976058422590113140579520540354908/44083079216956336214205651783054375","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -59, 2)":{"1":"-3013976058422590113140579520540354908/44083079216956336214205651783054375","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -58, 1)":{"1":"213885495419230054902411515782548733/2988683336742802455200383171732500","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -58, 2)":{"1":"213885495419230054902411515782548733/2988683336742802455200383171732500","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -57, 1)":{"1":"-7654312079455891689135823613647727/103058046094579395006909764542500","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -57, 2)":{"1":"-7654312079455891689135823613647727/103058046094579395006909764542500","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -56, 1)":{"1":"271952946208190861018854326387613/3553725727399289482996888432500","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -56, 2)":{"1":"271952946208190861018854326387613/3553725727399289482996888432500","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -55, 1)":{"1":"-16150629380714179229405689282309729/206116092189158790013819529085000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -55, 2)":{"1":"-16150629380714179229405689282309729/206116092189158790013819529085000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -54, 1)":{"1":"8222744244157248977450221922888087/103058046094579395006909764542500","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -54, 2)":{"1":"8222744244157248977450221922888087/103058046094579395006909764542500","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -53, 1)":{"1":"-25017423741215088877186726034033/309483621905643828849578872500","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -53, 2)":{"1":"-25017423741215088877186726034033/309483621905643828849578872500","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -52, 1)":{"1":"17611949789788786319261054411707/216054603971864559762913552500","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -52, 2)":{"1":"17611949789788786319261054411707/216054603971864559762913552500","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -51, 1)":{"1":"-2743661239991525203245906315211/33525714409427259273555551250","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -51, 2)":{"1":"-2743661239991525203245906315211/33525714409427259273555551250","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -50, 1)":{"1":"159069809519700266511836022677863/1944491435746781037866221972500","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -50, 2)":{"1":"159069809519700266511836022677863/1944491435746781037866221972500","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -49, 1)":{"1":"-4591345743998690269882308258939893/56390251636656650098120437202500","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -49, 2)":{"1":"-4591345743998690269882308258939893/56390251636656650098120437202500","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -48, 1)":{"1":"649945454280676721762780327752229/8055750233808092871160062457500","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -48, 2)":{"1":"649945454280676721762780327752229/8055750233808092871160062457500","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -47, 1)":{"1":"-79490589610511981764852289964681821/998913028992203516023847744730000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -47, 2)":{"1":"-79490589610511981764852289964681821/998913028992203516023847744730000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -46, 1)":{"1":"3319575455714362727169030351557111/42506937403923553873355223180000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -46, 2)":{"1":"3319575455714362727169030351557111/42506937403923553873355223180000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -45, 1)":{"1":"-3239538901386539334233711811135911/42506937403923553873355223180000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -45, 2)":{"1":"-3239538901386539334233711811135911/42506937403923553873355223180000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -44, 1)":{"1":"3141046386544257368459194805758391/42506937403923553873355223180000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -44, 2)":{"1":"3141046386544257368459194805758391/42506937403923553873355223180000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -43, 1)":{"1":"-3021961633020035721913383046443551/42506937403923553873355223180000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -43, 2)":{"1":"-3021961633020035721913383046443551/42506937403923553873355223180000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -42, 1)":{"1":"66952155028356124188477656228357/988533427998222183101284260000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -42, 2)":{"1":"66952155028356124188477656228357/988533427998222183101284260000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -41, 1)":{"1":"-2328669698022542139905019053285609/36575736835934220774747517620000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -41, 2)":{"1":"-2328669698022542139905019053285609/36575736835934220774747517620000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -40, 1)":{"1":"52310105533007929444494714784849/892091142339859043286524820000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -40, 2)":{"1":"52310105533007929444494714784849/892091142339859043286524820000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -39, 1)":{"1":"-46235127387652957234561691089909/892091142339859043286524820000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -39, 2)":{"1":"-46235127387652957234561691089909/892091142339859043286524820000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -38, 1)":{"1":"52310105533007929444494714784849/892091142339859043286524820000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -38, 2)":{"1":"52310105533007929444494714784849/892091142339859043286524820000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -37, 1)":{"1":"-2328669698022542139905019053285609/36575736835934220774747517620000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -37, 2)":{"1":"-2328669698022542139905019053285609/36575736835934220774747517620000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -36, 1)":{"1":"66952155028356124188477656228357/988533427998222183101284260000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -36, 2)":{"1":"66952155028356124188477656228357/988533427998222183101284260000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -35, 1)":{"1":"-3021961633020035721913383046443551/42506937403923553873355223180000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -35, 2)":{"1":"-3021961633020035721913383046443551/42506937403923553873355223180000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -34, 1)":{"1":"3141046386544257368459194805758391/42506937403923553873355223180000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -34, 2)":{"1":"3141046386544257368459194805758391/42506937403923553873355223180000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -33, 1)":{"1":"-3239538901386539334233711811135911/42506937403923553873355223180000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -33, 2)":{"1":"-3239538901386539334233711811135911/42506937403923553873355223180000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -32, 1)":{"1":"3319575455714362727169030351557111/42506937403923553873355223180000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -32, 2)":{"1":"3319575455714362727169030351557111/42506937403923553873355223180000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -31, 1)":{"1":"-79490589610511981764852289964681821/998913028992203516023847744730000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -31, 2)":{"1":"-79490589610511981764852289964681821/998913028992203516023847744730000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -30, 1)":{"1":"649945454280676721762780327752229/8055750233808092871160062457500","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -30, 2)":{"1":"649945454280676721762780327752229/8055750233808092871160062457500","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -29, 1)":{"1":"-4591345743998690269882308258939893/56390251636656650098120437202500","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -29, 2)":{"1":"-4591345743998690269882308258939893/56390251636656650098120437202500","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -28, 1)":{"1":"159069809519700266511836022677863/1944491435746781037866221972500","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -28, 2)":{"1":"159069809519700266511836022677863/1944491435746781037866221972500","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -27, 1)":{"1":"-2743661239991525203245906315211/33525714409427259273555551250","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -27, 2)":{"1":"-2743661239991525203245906315211/33525714409427259273555551250","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -26, 1)":{"1":"17611949789788786319261054411707/216054603971864559762913552500","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -26, 2)":{"1":"17611949789788786319261054411707/216054603971864559762913552500","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -25, 1)":{"1":"-25017423741215088877186726034033/309483621905643828849578872500","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -25, 2)":{"1":"-25017423741215088877186726034033/309483621905643828849578872500","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -24, 1)":{"1":"8222744244157248977450221922888087/103058046094579395006909764542500","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -24, 2)":{"1":"8222744244157248977450221922888087/103058046094579395006909764542500","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -23, 1)":{"1":"-16150629380714179229405689282309729/206116092189158790013819529085000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -23, 2)":{"1":"-16150629380714179229405689282309729/206116092189158790013819529085000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -22, 1)":{"1":"271952946208190861018854326387613/3553725727399289482996888432500","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -22, 2)":{"1":"271952946208190861018854326387613/3553725727399289482996888432500","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -21, 1)":{"1":"-7654312079455891689135823613647727/103058046094579395006909764542500","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -21, 2)":{"1":"-7654312079455891689135823613647727/103058046094579395006909764542500","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -20, 1)":{"1":"213885495419230054902411515782548733/2988683336742802455200383171732500","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -20, 2)":{"1":"213885495419230054902411515782548733/2988683336742802455200383171732500","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -19, 1)":{"1":"-3013976058422590113140579520540354908/44083079216956336214205651783054375","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -19, 2)":{"1":"-3013976058422590113140579520540354908/44083079216956336214205651783054375","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -18, 1)":{"1":"11398831127797211535469735287667452827/176332316867825344856822607132217500","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -18, 2)":{"1":"11398831127797211535469735287667452827/176332316867825344856822607132217500","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -17, 1)":{"1":"-648957636679710599312379009809087928797/10756271328937346036266179035065267500","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -17, 2)":{"1":"-648957636679710599312379009809087928797/10756271328937346036266179035065267500","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -16, 1)":{"1":"499013793056818440801580823745654182261/9012011113433992624979771623973602500","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -16, 2)":{"1":"499013793056818440801580823745654182261/9012011113433992624979771623973602500","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -15, 1)":{"1":"-1352324775565333077951614378352259518947/27219951934453692010142983680573330000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -15, 2)":{"1":"-1352324775565333077951614378352259518947/27219951934453692010142983680573330000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -14, 1)":{"1":"32896074330423093164781001107580154006681/762158654164703376284003543056053240000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -14, 2)":{"1":"32896074330423093164781001107580154006681/762158654164703376284003543056053240000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -13, 1)":{"1":"-190404929691889915208140284707022602312687/5335110579152923633988024801392372680000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -13, 2)":{"1":"-190404929691889915208140284707022602312687/5335110579152923633988024801392372680000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -12, 1)":{"1":"144614508343031697366226339838939140727087/5335110579152923633988024801392372680000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -12, 2)":{"1":"144614508343031697366226339838939140727087/5335110579152923633988024801392372680000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -11, 1)":{"1":"-6152149752877905909120575846521023861824429/357452408803245883477197661693288969560000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -11, 2)":{"1":"-6152149752877905909120575846521023861824429/357452408803245883477197661693288969560000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -10, 1)":{"1":"2051466297524797166314551283635012333265229/357452408803245883477197661693288969560000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -10, 2)":{"1":"2051466297524797166314551283635012333265229/357452408803245883477197661693288969560000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -9, 1)":{"1":"2739514557129869559550193158896238822701811/357452408803245883477197661693288969560000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -9, 2)":{"1":"2739514557129869559550193158896238822701811/357452408803245883477197661693288969560000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -8, 1)":{"1":"-8394910410049141991942719796383701253060531/357452408803245883477197661693288969560000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -8, 2)":{"1":"-8394910410049141991942719796383701253060531/357452408803245883477197661693288969560000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -7, 1)":{"1":"1076510795856753414094557418802353265288902901/25379121025030457726881033980223516838760000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -7, 2)":{"1":"1076510795856753414094557418802353265288902901/25379121025030457726881033980223516838760000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -6, 1)":{"1":"-1661930223490817842206972092486011384057036301/25379121025030457726881033980223516838760000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -6, 2)":{"1":"-1661930223490817842206972092486011384057036301/25379121025030457726881033980223516838760000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -5, 1)":{"1":"174681556915572568380136418385860146193705255573/1852675834827223414062315480556316729229480000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -5, 2)":{"1":"174681556915572568380136418385860146193705255573/1852675834827223414062315480556316729229480000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -4, 1)":{"1":"-9014363555933304495707229292574766208168696871081/68549005888607266320305672780583718981490760000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -4, 2)":{"1":"-9014363555933304495707229292574766208168696871081/68549005888607266320305672780583718981490760000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -3, 1)":{"1":"12481712576743170632755852516153841981559109778393/68549005888607266320305672780583718981490760000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -3, 2)":{"1":"12481712576743170632755852516153841981559109778393/68549005888607266320305672780583718981490760000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -2, 1)":{"1":"-17592095959822785242168117716634428288597179433193/68549005888607266320305672780583718981490760000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -2, 2)":{"1":"-17592095959822785242168117716634428288597179433193/68549005888607266320305672780583718981490760000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -1, 1)":{"1":"26343415281587684587186560105915233448589946566793/68549005888607266320305672780583718981490760000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -1, 2)":{"1":"26343415281587684587186560105915233448589946566793/68549005888607266320305672780583718981490760000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), 0, 1)":{"1":"-48181214641952660470318232480993349876164822271593/68549005888607266320305672780583718981490760000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), 0, 2)":{"1":"-48181214641952660470318232480993349876164822271593/68549005888607266320305672780583718981490760000","pi2":"-16/3"},"('R', -77, 3)":{"1":"-61462860623241058403302042280303/388783314811013412346839905850"},"('R', -76, 3)":{"1":"61356526725173088923002051878703/259188876540675608231226603900"},"('R', -75, 3)":{"1":"-6999996600188113781940936563283863/25659698777526885214891433786100"},"('R', -74, 3)":{"1":"32508569932851910273182124779847/108040836958007937746911300152"},"('R', -73, 3)":{"1":"-571148899857931085840843738309827/1794384529896984980062338027000"},"('R', -72, 3)":{"1":"4072246189220755225699608135149891/12218904179774707245186397041000"},"('R', -71, 3)":{"1":"-205725369470219524078509110869810439/598726304808960655014133455009000"},"('R', -70, 3)":{"1":"422543149167722169119044414588030013/1197452609617921310028266910018000"},"('R', -69, 3)":{"1":"-352289942179055494259107292397749303/979733953323753799114036562742000"},"('R', -68, 3)":{"1":"64612613066162163160895660631560989/176673335845267078528760691642000"},"('R', -67, 3)":{"1":"-3990264912493405417282154527430832529/10777073486561291790254402190162000"},"('R', -66, 3)":{"1":"4035479074724207209275832663265728219/10777073486561291790254402190162000"},"('R', -65, 3)":{"1":"-466598113162546844625306550455230371/1235863278731567542908083009778000"},"('R', -64, 3)":{"1":"586276015744344651795297809687095328921/1541121508578264726006379513193166000"},"('R', -63, 3)":{"1":"-20326690571035437890047058631599995597/53142120985457404345047569420454000"},"('R', -62, 3)":{"1":"394951667466328050526812054243605481817/1027414339052176484004253008795444000"},"('R', -61, 3)":{"1":"-6737031803346276249401003318162688083249/17466043763887000228072301149522548000"},"('R', -60, 3)":{"1":"20273409279134525619568928629421312314027/52398131291661000684216903448567644000"},"('R', -59, 3)":{"1":"-385900524275070607487655247677857271206989/995564494541559013000121165522785236000"},"('R', -58, 3)":{"1":"16804871008735168226768543495905056482591/43285412806154739695657441979251532000"},"('R', -57, 3)":{"1":"-386734165608202026619221466905940418702593/995564494541559013000121165522785236000"},"('R', -56, 3)":{"1":"7299577202836288244801840711122485135221/18784235746067151188681531424958212000"},"('R', -55, 3)":{"1":"-8894001715375646615686526384289999554280809/22897983374455857299002786807024060428000"},"('R', -54, 3)":{"1":"71105886799220257870139993087108427852043/183183866995646858392022294456192483424"},"('R', -53, 3)":{"1":"-44380386378207645134974732856040606731356883/114489916872279286495013934035120302140000"},"('R', -52, 3)":{"1":"44312382043067569869415640033251403537950283/114489916872279286495013934035120302140000"},"('R', -51, 3)":{"1":"-4279016907096097264521415393432062187104779/11079669374736705144678767809850351820000"},"('R', -50, 3)":{"1":"132341470180660181361646068837740420641838249/343469750616837859485041802105360906420000"},"('R', -49, 3)":{"1":"-88995704626740383096078528912358544485864343/231642389950890649420144471187336425260000"},"('R', -48, 3)":{"1":"3815150982976991445334135573293995420022171349/9960622767888297925066212261055466286180000"},"('R', -47, 3)":{"1":"-138971391087191657854105395272449408305340703/364126539863841079807845023694244640178750"},"('R', -46, 3)":{"1":"6346374621214667601965611838655363020073192149/16690773286731742469029869194201051614680000"},"('R', -45, 3)":{"1":"-233825340108004046605276958706517089469199610713/617558611609074471354105160185438909743160000"},"('R', -44, 3)":{"1":"232798357103670266427927388078025211128773975273/617558611609074471354105160185438909743160000"},"('R', -43, 3)":{"1":"-231667841380949716680327389336909559757541787073/617558611609074471354105160185438909743160000"},"('R', -42, 3)":{"1":"25611052493230008510452048876553771139736100497/68617623512119385706011684465048767749240000"},"('R', -41, 3)":{"1":"-403886632719199824777170345025157945564006613081/1088079458549321687623899567945773317166520000"},"('R', -40, 3)":{"1":"401584909853709082179253012042544335337931361481/1088079458549321687623899567945773317166520000"},"('R', -39, 3)":{"1":"-72717019906075973258778853648943/198242476075524231841449960000"},"('R', -38, 3)":{"1":"396573755262011088279441404033296906246385098841/1088079458549321687623899567945773317166520000"},"('R', -37, 3)":{"1":"-16220889309293125255723898958584536889904444155281/44611257800522189192579882285776706003827320000"},"('R', -36, 3)":{"1":"37835439624916031590664132976031302564190340011789/104092934867885108116019725333478980675597080000"},"('R', -35, 3)":{"1":"-14653173156823093929950392382709310064309958017096543/40283965793871536840899633704056365521456069960000"},"('R', -34, 3)":{"1":"1334315735113711721083906156001251235694337608184933/3662178708533776076445421245823305956496006360000"},"('R', -33, 3)":{"1":"-1337216075800099093754738633483553795939241057541333/3662178708533776076445421245823305956496006360000"},"('R', -32, 3)":{"1":"14749350953591338750909030585414044513173448725107063/40283965793871536840899633704056365521456069960000"},"('R', -31, 3)":{"1":"-6559381095069096459187670810750055612517625235901031/17861758418037379542663045132930652636872031020000"},"('R', -30, 3)":{"1":"21800777013153741534417674475159290119125229875690373/59167074759748819735071337002832786859638602753750"},"('R', -29, 3)":{"1":"-306279498998477041411712554485310059718975535547355457/828339046636483476290998718039659016034940438552500"},"('R', -28, 3)":{"1":"76857079608622230167970427044512121091450166183148674/207084761659120869072749679509914754008735109638125"},"('R', -27, 3)":{"1":"-617209075247412518654804848767283223583635383168256317/1656678093272966952581997436079318032069880877105000"},"('R', -26, 3)":{"1":"929521699241531370970326768749350216148083541431897213/2485017139909450428872996154118977048104821315657500"},"('R', -25, 3)":{"1":"-12365839689917874963954508070963531513836574978491064741/32926477103800218182567199042076445887388882432461875"},"('R', -24, 3)":{"1":"49669347803888697734683029295038634672883534548042699211/131705908415200872730268796168305783549555529729847500"},"('R', -23, 3)":{"1":"-199504304852456934608851422147276371331658901326003254119/526823633660803490921075184673223134198222118919390000"},"('R', -22, 3)":{"1":"50088481679495787071650804756804045831089091397864479661/131705908415200872730268796168305783549555529729847500"},"('R', -21, 3)":{"1":"-25150322044986239356922984912533684127809466777014780093/65852954207600436365134398084152891774777764864923750"},"('R', -20, 3)":{"1":"50517291866753737539878480506629896374256077659679989611/131705908415200872730268796168305783549555529729847500"},"('R', -19, 3)":{"1":"-5986495662589613197560920676777271625240095801593732100193/15541297192993702982171717947860082458847552508122005000"},"('R', -18, 3)":{"1":"1503093240108892298659305293902910075358965803167290014817/3885324298248425745542929486965020614711888127030501250"},"('R', -17, 3)":{"1":"-184161578173300633779095502813229129044915789016686438714199/474009564386307940956237397409732514994850351497721152500"},"('R', -16, 3)":{"1":"159996636306247679366805710384064029518924132899385425304/410042875766702371069409513330218438576860165655468125"},"('R', -15, 3)":{"1":"-87409119080113701392574904832290543746770584245035625256051/223063324417086089861758775251638830585811930116574660000"},"('R', -14, 3)":{"1":"351135934492048911117307928194946265404107346590422136290859/892253297668344359447035101006555322343247720466298640000"},"('R', -13, 3)":{"1":"-352622000997012231351135303574572076959781806661255827328939/892253297668344359447035101006555322343247720466298640000"},"('R', -12, 3)":{"1":"20830629384766873534349888606937316271498413055430840381467/52485488098137903496884417706267960137838101203899920000"},"('R', -11, 3)":{"1":"-23825528939865547183085158683782180997558309708112466834344513/59780970943779072082951351767439206596997597271242008880000"},"('R', -10, 3)":{"1":"406736099292618297097304769677312292999547537257668629919657921/1016276506044244225410172980046466512148959153611114150960000"},"('R', -9, 3)":{"1":"-408420872043675054274414814047083679576435478974814289271334081/1016276506044244225410172980046466512148959153611114150960000"},"('R', -8, 3)":{"1":"410114950965008099158292485768154090453176599981826123115415521/1016276506044244225410172980046466512148959153611114150960000"},"('R', -7, 3)":{"1":"-29237173284490423036296238808403039540855435672468563185323963991/72155631929141340004122281583299122362576099906389104718160000"},"('R', -6, 3)":{"1":"29356712016265005650480588376622426517140408113073347679707086191/72155631929141340004122281583299122362576099906389104718160000"},"('R', -5, 3)":{"1":"-2151672246591121009914299435778533957171598984008669781153556765543/5267361130827317820300926555580835932468055293166404644425680000"},"('R', -4, 3)":{"1":"2160334880303749262258553770470931637803051301235455196150663903303/5267361130827317820300926555580835932468055293166404644425680000"},"('R', -3, 3)":{"1":"-433780570588977337647682815629934095668940267351783724172043801627/1053472226165463564060185311116167186493611058633280928885136000"},"('R', -2, 3)":{"1":"435498884916369003069815208873987550215380477296496614543746384107/1053472226165463564060185311116167186493611058633280928885136000"},"('R', -1, 3)":{"1":"-437198282434604267457521674355077923229601080492466324912336850347/1053472226165463564060185311116167186493611058633280928885136000"},"('R', 0, 3)":{"1":"438901264502094004220913825967722774570408445161590884439546690507/1053472226165463564060185311116167186493611058633280928885136000"},"('BA', 0, (), ((0, 2),), -78, 1)":{"1":"646458303892972121548289635380486800169654134297290152583869632/8230251766917684094220197743095056144481336395572507256915125","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -77, 1)":{"1":"-6107564349015230683776120411436519854796326959999022591207319022/8230251766917684094220197743095056144481336395572507256915125","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -76, 1)":{"1":"8491939354446895387306990602897039805175714022014874707012915717/8230251766917684094220197743095056144481336395572507256915125","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -75, 1)":{"1":"-9965305997338066656343354802818089803632750906211026098816478847/8230251766917684094220197743095056144481336395572507256915125","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -74, 1)":{"1":"110092538312692141942021057413729765255166848167807663653479630713/82302517669176840942201977430950561444813363955725072569151250","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -73, 1)":{"1":"-118052024766544256589849090436462946377892897929625659777215755933/82302517669176840942201977430950561444813363955725072569151250","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -72, 1)":{"1":"23344523398456991578754252127365893937874466323697211528659127/15444270532778540240608365064918476533085637822429174811250","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -71, 1)":{"1":"-24325125117816183673452539063622021517717685098330984796613827/15444270532778540240608365064918476533085637822429174811250","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -70, 1)":{"1":"19956269712406001817638144275817713063825855979873669880863/12254926032754247364101063332607400542023914161816445000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -69, 1)":{"1":"-20515746682299615604298605547215162729000851099814883596163/12254926032754247364101063332607400542023914161816445000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -68, 1)":{"1":"20999994938837551186211012494434854158245790194705856341623/12254926032754247364101063332607400542023914161816445000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -67, 1)":{"1":"-21423153600516088220833272422659933211406454181951970657473/12254926032754247364101063332607400542023914161816445000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -66, 1)":{"1":"4855353800859815684618292842230114100040007521455656907/2729990205558976913366242667098997670310517746005000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -65, 1)":{"1":"-29164691345805174235919114247894643918986256049684303/16153788198573827889741080870408270238523773645000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -64, 1)":{"1":"4994178655650161051627449647210729046836575091685391507/2729990205558976913366242667098997670310517746005000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -63, 1)":{"1":"-5052479368677126516746942928934310699298541462520172377/2729990205558976913366242667098997670310517746005000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -62, 1)":{"1":"10209220085050546311989476523064971165276895710473734829/5459980411117953826732485334197995340621035492010000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -61, 1)":{"1":"-10302568600482045150330254185575888343760776394307539029/5459980411117953826732485334197995340621035492010000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -60, 1)":{"1":"2791234226846628788958636756083313711846188872403749/1467342222821272192080753919429721940505518810000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -59, 1)":{"1":"-2811353218407924639419600560950014029847217484362529/1467342222821272192080753919429721940505518810000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -58, 1)":{"1":"812796063776209135857691423313479044360458944189/421528935024783738029518506012560166764010000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -57, 1)":{"1":"-817406854005546097450172424340536277845049010389/421528935024783738029518506012560166764010000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -56, 1)":{"1":"821507065656228305033721629425632503770636362589/421528935024783738029518506012560166764010000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -55, 1)":{"1":"-825137020409836366102658465286226182999965068339/421528935024783738029518506012560166764010000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -54, 1)":{"1":"6845717733761154840651153689410296338351457469/3483710206816394529169574429855869146810000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -53, 1)":{"1":"-15111316308271329230651629472582685839693521339/7664162454996067964173063745682912122982000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -52, 1)":{"1":"415017673759762213872469971465545995261687/209879301558070705812992955217649646000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -51, 1)":{"1":"-5408571234656699265993715476088295892393871/2728430920254919175568908417829445398000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -50, 1)":{"1":"492706847812344010207606254290921380953041/248039174568629015960809856166313218000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -49, 1)":{"1":"-27144873133574064980081924204927869365192479/13642154601274595877844542089147226990000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -48, 1)":{"1":"554723881246933937803460156192801701976951/278411318393359099547847797737698510000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -47, 1)":{"1":"-277645644136967907695236236179227333960213/139205659196679549773923898868849255000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -46, 1)":{"1":"62889505144782677469853545967511650691/31508750384037924349009483673347500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -45, 1)":{"1":"-692091472544754696627261997692147549751/346596254224417167839104320406822500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -44, 1)":{"1":"692225444433341955365627015933134995781/346596254224417167839104320406822500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -43, 1)":{"1":"-346104658424940260442481100283765841823/173298127112208583919552160203411250","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -42, 1)":{"1":"374296543122445366994643273017159779/187450651284162881470581027802500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -41, 1)":{"1":"-374185754483179076083737153277952029/187450651284162881470581027802500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -40, 1)":{"1":"222539320671596790775455252841759/111511392792482380410815602500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -39, 1)":{"1":"-445160473788681634957429583583713/223022785584964760821631205000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -38, 1)":{"1":"222539320671596790775455252841759/111511392792482380410815602500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -37, 1)":{"1":"-374185754483179076083737153277952029/187450651284162881470581027802500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -36, 1)":{"1":"374296543122445366994643273017159779/187450651284162881470581027802500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -35, 1)":{"1":"-346104658424940260442481100283765841823/173298127112208583919552160203411250","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -34, 1)":{"1":"692225444433341955365627015933134995781/346596254224417167839104320406822500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -33, 1)":{"1":"-692091472544754696627261997692147549751/346596254224417167839104320406822500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -32, 1)":{"1":"62889505144782677469853545967511650691/31508750384037924349009483673347500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -31, 1)":{"1":"-277645644136967907695236236179227333960213/139205659196679549773923898868849255000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -30, 1)":{"1":"554723881246933937803460156192801701976951/278411318393359099547847797737698510000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -29, 1)":{"1":"-27144873133574064980081924204927869365192479/13642154601274595877844542089147226990000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -28, 1)":{"1":"492706847812344010207606254290921380953041/248039174568629015960809856166313218000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -27, 1)":{"1":"-5408571234656699265993715476088295892393871/2728430920254919175568908417829445398000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -26, 1)":{"1":"415017673759762213872469971465545995261687/209879301558070705812992955217649646000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -25, 1)":{"1":"-15111316308271329230651629472582685839693521339/7664162454996067964173063745682912122982000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -24, 1)":{"1":"6845717733761154840651153689410296338351457469/3483710206816394529169574429855869146810000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -23, 1)":{"1":"-825137020409836366102658465286226182999965068339/421528935024783738029518506012560166764010000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -22, 1)":{"1":"821507065656228305033721629425632503770636362589/421528935024783738029518506012560166764010000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -21, 1)":{"1":"-817406854005546097450172424340536277845049010389/421528935024783738029518506012560166764010000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -20, 1)":{"1":"812796063776209135857691423313479044360458944189/421528935024783738029518506012560166764010000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -19, 1)":{"1":"-2811353218407924639419600560950014029847217484362529/1467342222821272192080753919429721940505518810000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -18, 1)":{"1":"2791234226846628788958636756083313711846188872403749/1467342222821272192080753919429721940505518810000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -17, 1)":{"1":"-10302568600482045150330254185575888343760776394307539029/5459980411117953826732485334197995340621035492010000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -16, 1)":{"1":"10209220085050546311989476523064971165276895710473734829/5459980411117953826732485334197995340621035492010000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -15, 1)":{"1":"-5052479368677126516746942928934310699298541462520172377/2729990205558976913366242667098997670310517746005000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -14, 1)":{"1":"4994178655650161051627449647210729046836575091685391507/2729990205558976913366242667098997670310517746005000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -13, 1)":{"1":"-29164691345805174235919114247894643918986256049684303/16153788198573827889741080870408270238523773645000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -12, 1)":{"1":"4855353800859815684618292842230114100040007521455656907/2729990205558976913366242667098997670310517746005000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -11, 1)":{"1":"-21423153600516088220833272422659933211406454181951970657473/12254926032754247364101063332607400542023914161816445000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -10, 1)":{"1":"20999994938837551186211012494434854158245790194705856341623/12254926032754247364101063332607400542023914161816445000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -9, 1)":{"1":"-20515746682299615604298605547215162729000851099814883596163/12254926032754247364101063332607400542023914161816445000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -8, 1)":{"1":"19956269712406001817638144275817713063825855979873669880863/12254926032754247364101063332607400542023914161816445000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -7, 1)":{"1":"-24325125117816183673452539063622021517717685098330984796613827/15444270532778540240608365064918476533085637822429174811250","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -6, 1)":{"1":"23344523398456991578754252127365893937874466323697211528659127/15444270532778540240608365064918476533085637822429174811250","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -5, 1)":{"1":"-118052024766544256589849090436462946377892897929625659777215755933/82302517669176840942201977430950561444813363955725072569151250","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -4, 1)":{"1":"110092538312692141942021057413729765255166848167807663653479630713/82302517669176840942201977430950561444813363955725072569151250","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -3, 1)":{"1":"-9965305997338066656343354802818089803632750906211026098816478847/8230251766917684094220197743095056144481336395572507256915125","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -2, 1)":{"1":"8491939354446895387306990602897039805175714022014874707012915717/8230251766917684094220197743095056144481336395572507256915125","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -1, 1)":{"1":"-6107564349015230683776120411436519854796326959999022591207319022/8230251766917684094220197743095056144481336395572507256915125","pi2":"16/3"},"('BA', 0, (), ((0, 2),), 0, 1)":{"1":"646458303892972121548289635380486800169654134297290152583869632/8230251766917684094220197743095056144481336395572507256915125","pi2":"-16/3"},"('BA', 1, (2,), ((0, 1),), -78, 1)":{"1":"61462860623241058403302042280303/194391657405506706173419952925"},"('BA', 1, (), ((0, 3),), -78, 1)":{"1":"-61462860623241058403302042280303/388783314811013412346839905850"},"('BA', 1, (1,), ((0, 2),), -78, 1)":{"1":"61462860623241058403302042280303/194391657405506706173419952925"},"('BA', 1, (1,), ((0, 1),), -78, 2)":{"1":"61462860623241058403302042280303/194391657405506706173419952925"},"('BA', 1, (), ((0, 2),), -78, 2)":{"1":"-61462860623241058403302042280303/388783314811013412346839905850"},"('BA', 1, (2,), ((0, 1),), -77, 1)":{"1":"-61303359776139104182852056677903/194391657405506706173419952925"},"('BA', 1, (), ((0, 3),), -77, 1)":{"1":"86185491924043962573049810652303/388783314811013412346839905850"},"('BA', 1, (1,), ((0, 2),), -77, 1)":{"1":"-61303359776139104182852056677903/194391657405506706173419952925"},"('BA', 1, (1,), ((0, 1),), -77, 2)":{"1":"-61303359776139104182852056677903/194391657405506706173419952925"},"('BA', 1, (), ((0, 2),), -77, 2)":{"1":"73744425850091533377950933665103/388783314811013412346839905850"},"('BA', 1, (2,), ((0, 1),), -76, 1)":{"1":"672559662384108370412072783887333/2138308231460573767907619482175"},"('BA', 1, (), ((0, 3),), -76, 1)":{"1":"-1083114842824538533850335724464933/4276616462921147535815238964350"},"('BA', 1, (1,), ((0, 2),), -76, 1)":{"1":"672559662384108370412072783887333/2138308231460573767907619482175"},"('BA', 1, (1,), ((0, 1),), -76, 2)":{"1":"672559662384108370412072783887333/2138308231460573767907619482175"},"('BA', 1, (), ((0, 2),), -76, 2)":{"1":"-877837252604323452131204254176133/4276616462921147535815238964350"},"('BA', 1, (2,), ((0, 1),), -75, 1)":{"1":"-670758981768141571449624262218133/2138308231460573767907619482175"},"('BA', 1, (), ((0, 3),), -75, 1)":{"1":"1172548646750889548985278967368533/4276616462921147535815238964350"},"('BA', 1, (1,), ((0, 2),), -75, 1)":{"1":"-670758981768141571449624262218133/2138308231460573767907619482175"},"('BA', 1, (1,), ((0, 1),), -75, 2)":{"1":"-670758981768141571449624262218133/2138308231460573767907619482175"},"('BA', 1, (), ((0, 2),), -75, 2)":{"1":"921653814259515560217451614793333/4276616462921147535815238964350"},"('BA', 1, (2,), ((0, 1),), -74, 1)":{"1":"668934292077295215167676426926677/2138308231460573767907619482175"},"('BA', 1, (), ((0, 3),), -74, 1)":{"1":"-1239149820466781553276374955506677/4276616462921147535815238964350"},"('BA', 1, (1,), ((0, 2),), -74, 1)":{"1":"668934292077295215167676426926677/2138308231460573767907619482175"},"('BA', 1, (1,), ((0, 1),), -74, 2)":{"1":"668934292077295215167676426926677/2138308231460573767907619482175"},"('BA', 1, (), ((0, 2),), -74, 2)":{"1":"-954042056272038384222025691216677/4276616462921147535815238964350"},"('BA', 1, (2,), ((0, 1),), -73, 1)":{"1":"-667084944417653637854891458725877/2138308231460573767907619482175"},"('BA', 1, (), ((0, 3),), -73, 1)":{"1":"1292041163532530664422025046049557/4276616462921147535815238964350"},"('BA', 1, (1,), ((0, 2),), -73, 1)":{"1":"-667084944417653637854891458725877/2138308231460573767907619482175"},"('BA', 1, (1,), ((0, 1),), -73, 2)":{"1":"-667084944417653637854891458725877/2138308231460573767907619482175"},"('BA', 1, (), ((0, 2),), -73, 2)":{"1":"979563053975092151138458252387717/4276616462921147535815238964350"},"('BA', 1, (2,), ((0, 1),), -72, 1)":{"1":"9112469359293533278712889630349/29291893581651695450789307975"},"('BA', 1, (), ((0, 3),), -72, 1)":{"1":"-18298407186499504972080416611309/58583787163303390901578615950"},"('BA', 1, (1,), ((0, 2),), -72, 1)":{"1":"9112469359293533278712889630349/29291893581651695450789307975"},"('BA', 1, (1,), ((0, 1),), -72, 2)":{"1":"9112469359293533278712889630349/29291893581651695450789307975"},"('BA', 1, (), ((0, 2),), -72, 2)":{"1":"-13705438272896519125396653120829/58583787163303390901578615950"},"('BA', 1, (2,), ((0, 1),), -71, 1)":{"1":"-3028810706851429109067025637383/9763964527217231816929769325"},"('BA', 1, (), ((0, 3),), -71, 1)":{"1":"6269331048227296674365774222503/19527929054434463633859538650"},"('BA', 1, (1,), ((0, 2),), -71, 1)":{"1":"-3028810706851429109067025637383/9763964527217231816929769325"},"('BA', 1, (1,), ((0, 1),), -71, 2)":{"1":"-3028810706851429109067025637383/9763964527217231816929769325"},"('BA', 1, (), ((0, 2),), -71, 2)":{"1":"4649070877539362891716399929943/19527929054434463633859538650"},"('BA', 1, (2,), ((0, 1),), -70, 1)":{"1":"42535343474848157886823113473/137520627143904673477884075"},"('BA', 1, (), ((0, 3),), -70, 1)":{"1":"-90376805077824823723015013393/275041254287809346955768150"},"('BA', 1, (1,), ((0, 2),), -70, 1)":{"1":"42535343474848157886823113473/137520627143904673477884075"},"('BA', 1, (1,), ((0, 1),), -70, 2)":{"1":"42535343474848157886823113473/137520627143904673477884075"},"('BA', 1, (), ((0, 2),), -70, 2)":{"1":"-66456074276336490804919063433/275041254287809346955768150"},"('BA', 1, (2,), ((0, 1),), -69, 1)":{"1":"-42409610330030873613929048033/137520627143904673477884075"},"('BA', 1, (), ((0, 3),), -69, 1)":{"1":"276620762557162551085419231059/825123762863428040867304450"},"('BA', 1, (1,), ((0, 2),), -69, 1)":{"1":"-42409610330030873613929048033/137520627143904673477884075"},"('BA', 1, (1,), ((0, 1),), -69, 2)":{"1":"-42409610330030873613929048033/137520627143904673477884075"},"('BA', 1, (), ((0, 2),), -69, 2)":{"1":"201924796773627585963603187579/825123762863428040867304450"},"('BA', 1, (2,), ((0, 1),), -68, 1)":{"1":"14094018321907827923954201611/45840209047968224492628025"},"('BA', 1, (), ((0, 3),), -68, 1)":{"1":"-281518888546566321020770649939/825123762863428040867304450"},"('BA', 1, (1,), ((0, 2),), -68, 1)":{"1":"14094018321907827923954201611/45840209047968224492628025"},"('BA', 1, (1,), ((0, 1),), -68, 2)":{"1":"14094018321907827923954201611/45840209047968224492628025"},"('BA', 1, (), ((0, 2),), -68, 2)":{"1":"-204182526721868386168179232219/825123762863428040867304450"},"('BA', 1, (2,), ((0, 1),), -67, 1)":{"1":"-14050874595745034300902316411/45840209047968224492628025"},"('BA', 1, (), ((0, 3),), -67, 1)":{"1":"285931315085942941560167999939/825123762863428040867304450"},"('BA', 1, (1,), ((0, 2),), -67, 1)":{"1":"-14050874595745034300902316411/45840209047968224492628025"},"('BA', 1, (1,), ((0, 1),), -67, 2)":{"1":"-14050874595745034300902316411/45840209047968224492628025"},"('BA', 1, (), ((0, 2),), -67, 2)":{"1":"206194593223824125134144423819/825123762863428040867304450"},"('BA', 1, (2,), ((0, 1),), -66, 1)":{"1":"209060999005535159677640233/684182224596540664069075"},"('BA', 1, (), ((0, 3),), -66, 1)":{"1":"-4327431137211646025208306017/12315280042737731953243350"},"('BA', 1, (1,), ((0, 2),), -66, 1)":{"1":"209060999005535159677640233/684182224596540664069075"},"('BA', 1, (1,), ((0, 1),), -66, 2)":{"1":"209060999005535159677640233/684182224596540664069075"},"('BA', 1, (), ((0, 2),), -66, 2)":{"1":"-3104490064130731231153534057/12315280042737731953243350"},"('BA', 1, (2,), ((0, 1),), -65, 1)":{"1":"-625192648726870088010174299/2052546673789621992207225"},"('BA', 1, (), ((0, 3),), -65, 1)":{"1":"4382089163322071763294495617/12315280042737731953243350"},"('BA', 1, (1,), ((0, 2),), -65, 1)":{"1":"-625192648726870088010174299/2052546673789621992207225"},"('BA', 1, (1,), ((0, 1),), -65, 2)":{"1":"-625192648726870088010174299/2052546673789621992207225"},"('BA', 1, (), ((0, 2),), -65, 2)":{"1":"3128833554751341013662509257/12315280042737731953243350"},"('BA', 1, (2,), ((0, 1),), -64, 1)":{"1":"623171679694215690971693339/2052546673789621992207225"},"('BA', 1, (), ((0, 3),), -64, 1)":{"1":"-4432324679276623918251022337/12315280042737731953243350"},"('BA', 1, (1,), ((0, 2),), -64, 1)":{"1":"623171679694215690971693339/2052546673789621992207225"},"('BA', 1, (1,), ((0, 1),), -64, 2)":{"1":"623171679694215690971693339/2052546673789621992207225"},"('BA', 1, (), ((0, 2),), -64, 2)":{"1":"-3150919859179635495583051177/12315280042737731953243350"},"('BA', 1, (2,), ((0, 1),), -63, 1)":{"1":"-621119133020426068979486114/2052546673789621992207225"},"('BA', 1, (), ((0, 3),), -63, 1)":{"1":"2239356117052134687637452811/6157640021368865976621675"},"('BA', 1, (1,), ((0, 2),), -63, 1)":{"1":"-621119133020426068979486114/2052546673789621992207225"},"('BA', 1, (1,), ((0, 1),), -63, 2)":{"1":"-621119133020426068979486114/2052546673789621992207225"},"('BA', 1, (), ((0, 2),), -63, 2)":{"1":"1585517408291386895553340991/6157640021368865976621675"},"('BA', 1, (2,), ((0, 1),), -62, 1)":{"1":"1857102018722109835152683942/6157640021368865976621675"},"('BA', 1, (), ((0, 3),), -62, 1)":{"1":"-2260858986968025965651052311/6157640021368865976621675"},"('BA', 1, (1,), ((0, 2),), -62, 1)":{"1":"1857102018722109835152683942/6157640021368865976621675"},"('BA', 1, (1,), ((0, 1),), -62, 2)":{"1":"1857102018722109835152683942/6157640021368865976621675"},"('BA', 1, (), ((0, 2),), -62, 2)":{"1":"-531568332721513480537899047/2052546673789621992207225"},"('BA', 1, (2,), ((0, 1),), -61, 1)":{"1":"-1850745745151664554144558342/6157640021368865976621675"},"('BA', 1, (), ((0, 3),), -61, 1)":{"1":"2280862553792662585294271111/6157640021368865976621675"},"('BA', 1, (1,), ((0, 2),), -61, 1)":{"1":"-1850745745151664554144558342/6157640021368865976621675"},"('BA', 1, (1,), ((0, 1),), -61, 2)":{"1":"-1850745745151664554144558342/6157640021368865976621675"},"('BA', 1, (), ((0, 2),), -61, 2)":{"1":"31433680650671518258495591/120738039634683646600425"},"('BA', 1, (2,), ((0, 1),), -60, 1)":{"1":"30234184760248301634053822/100944918383096163551175"},"('BA', 1, (), ((0, 3),), -60, 1)":{"1":"-37697149960516275562472851/100944918383096163551175"},"('BA', 1, (1,), ((0, 2),), -60, 1)":{"1":"30234184760248301634053822/100944918383096163551175"},"('BA', 1, (1,), ((0, 1),), -60, 2)":{"1":"30234184760248301634053822/100944918383096163551175"},"('BA', 1, (), ((0, 2),), -60, 2)":{"1":"-1553360068842365481749993/5937936375476244914775"},"('BA', 1, (2,), ((0, 1),), -59, 1)":{"1":"-30126510180639665726265902/100944918383096163551175"},"('BA', 1, (), ((0, 3),), -59, 1)":{"1":"37983337658949755212119691/100944918383096163551175"},"('BA', 1, (1,), ((0, 2),), -59, 1)":{"1":"-30126510180639665726265902/100944918383096163551175"},"('BA', 1, (1,), ((0, 1),), -59, 2)":{"1":"-30126510180639665726265902/100944918383096163551175"},"('BA', 1, (), ((0, 2),), -59, 2)":{"1":"1560193904390282002213313/5937936375476244914775"},"('BA', 1, (2,), ((0, 1),), -58, 1)":{"1":"508762891663666223321578/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -58, 1)":{"1":"-648332400195491248480289/1710930820052477348325"},"('BA', 1, (1,), ((0, 2),), -58, 1)":{"1":"508762891663666223321578/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -58, 2)":{"1":"508762891663666223321578/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -58, 2)":{"1":"-26550407236097775298267/100642989414851608725"},"('BA', 1, (2,), ((0, 1),), -57, 1)":{"1":"-506874968000160041419978/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -57, 1)":{"1":"652602703720088564686289/1710930820052477348325"},"('BA', 1, (1,), ((0, 2),), -57, 1)":{"1":"-506874968000160041419978/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -57, 2)":{"1":"-506874968000160041419978/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -57, 2)":{"1":"26648240815299076041067/100642989414851608725"},"('BA', 1, (2,), ((0, 1),), -56, 1)":{"1":"504953922868873049309578/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -56, 1)":{"1":"-656619434449143184553489/1710930820052477348325"},"('BA', 1, (1,), ((0, 2),), -56, 1)":{"1":"504953922868873049309578/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -56, 2)":{"1":"504953922868873049309578/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -56, 2)":{"1":"-26738129290693520859067/100642989414851608725"},"('BA', 1, (2,), ((0, 1),), -55, 1)":{"1":"-502998573360241646625778/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -55, 1)":{"1":"660402610672364811485189/1710930820052477348325"},"('BA', 1, (1,), ((0, 2),), -55, 1)":{"1":"-502998573360241646625778/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -55, 2)":{"1":"-502998573360241646625778/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -55, 2)":{"1":"26820644039778989258767/100642989414851608725"},"('BA', 1, (2,), ((0, 1),), -54, 1)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -54, 1)":{"1":"-663969642200231794562909/1710930820052477348325"},"('BA', 1, (1,), ((0, 2),), -54, 1)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -54, 2)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -54, 2)":{"1":"-26896278771218029255627/100642989414851608725"},"('BA', 1, (2,), ((0, 1),), -53, 1)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (), ((0, 3),), -53, 1)":{"1":"2002007220507494005549063/5132792460157432044975"},"('BA', 1, (1,), ((0, 2),), -53, 1)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (1,), ((0, 1),), -53, 2)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (), ((0, 2),), -53, 2)":{"1":"16179276904587254127997/60385793648910965235"},"('BA', 1, (2,), ((0, 1),), -52, 1)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (), ((0, 3),), -52, 1)":{"1":"-37953636642623021684171/96845140757687397075"},"('BA', 1, (1,), ((0, 2),), -52, 1)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -52, 2)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (), ((0, 2),), -52, 2)":{"1":"-305983745929757308409/1139354597149263495"},"('BA', 1, (2,), ((0, 1),), -51, 1)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (), ((0, 3),), -51, 1)":{"1":"12707866161697451137457/32281713585895799025"},"('BA', 1, (1,), ((0, 2),), -51, 1)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -51, 2)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (), ((0, 2),), -51, 2)":{"1":"306632950828417857409/1139354597149263495"},"('BA', 1, (2,), ((0, 1),), -50, 1)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (), ((0, 3),), -50, 1)":{"1":"-12761397742769860977857/32281713585895799025"},"('BA', 1, (1,), ((0, 2),), -50, 1)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -50, 2)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (), ((0, 2),), -50, 2)":{"1":"-5222743080553363789433/19369028151537479415"},"('BA', 1, (2,), ((0, 1),), -49, 1)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (), ((0, 3),), -49, 1)":{"1":"12811979848471347360881/32281713585895799025"},"('BA', 1, (1,), ((0, 2),), -49, 1)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -49, 2)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (), ((0, 2),), -49, 2)":{"1":"26158598116276588554637/96845140757687397075"},"('BA', 1, (2,), ((0, 1),), -48, 1)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (), ((0, 3),), -48, 1)":{"1":"-1837109366959746343943/4611673369413685575"},"('BA', 1, (1,), ((0, 2),), -48, 1)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (1,), ((0, 1),), -48, 2)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (), ((0, 2),), -48, 2)":{"1":"-3742664827648907591131/13835020108241056725"},"('BA', 1, (2,), ((0, 1),), -47, 1)":{"1":"-561365202194213936938/1976431444034436675"},"('BA', 1, (), ((0, 3),), -47, 1)":{"1":"1843555792099786979693/4611673369413685575"},"('BA', 1, (1,), ((0, 2),), -47, 1)":{"1":"-561365202194213936938/1976431444034436675"},"('BA', 1, (1,), ((0, 1),), -47, 2)":{"1":"-561365202194213936938/1976431444034436675"},"('BA', 1, (), ((0, 2),), -47, 2)":{"1":"3747722791989554859181/13835020108241056725"},"('BA', 1, (2,), ((0, 1),), -46, 1)":{"1":"11886678538121254454/42051732851796525"},"('BA', 1, (), ((0, 3),), -46, 1)":{"1":"-39354027151468373269/98120709987525225"},"('BA', 1, (1,), ((0, 2),), -46, 1)":{"1":"11886678538121254454/42051732851796525"},"('BA', 1, (1,), ((0, 1),), -46, 2)":{"1":"11886678538121254454/42051732851796525"},"('BA', 1, (), ((0, 2),), -46, 2)":{"1":"-79832728168914755198/294362129962575675"},"('BA', 1, (2,), ((0, 1),), -45, 1)":{"1":"-11828171779370928854/42051732851796525"},"('BA', 1, (), ((0, 3),), -45, 1)":{"1":"39476063976538496869/98120709987525225"},"('BA', 1, (1,), ((0, 2),), -45, 1)":{"1":"-11828171779370928854/42051732851796525"},"('BA', 1, (1,), ((0, 1),), -45, 2)":{"1":"-11828171779370928854/42051732851796525"},"('BA', 1, (), ((0, 2),), -45, 2)":{"1":"79913396578706870798/294362129962575675"},"('BA', 1, (2,), ((0, 1),), -44, 1)":{"1":"11768364870426151574/42051732851796525"},"('BA', 1, (), ((0, 3),), -44, 1)":{"1":"-39590987056471598309/98120709987525225"},"('BA', 1, (1,), ((0, 2),), -44, 1)":{"1":"11768364870426151574/42051732851796525"},"('BA', 1, (1,), ((0, 1),), -44, 2)":{"1":"11768364870426151574/42051732851796525"},"('BA', 1, (), ((0, 2),), -44, 2)":{"1":"-79981119107953162718/294362129962575675"},"('BA', 1, (2,), ((0, 1),), -43, 1)":{"1":"-1064290792140982834/3822884804708775"},"('BA', 1, (), ((0, 3),), -43, 1)":{"1":"3609004296995578759/8920064544320475"},"('BA', 1, (1,), ((0, 2),), -43, 1)":{"1":"-1064290792140982834/3822884804708775"},"('BA', 1, (1,), ((0, 1),), -43, 2)":{"1":"-1064290792140982834/3822884804708775"},"('BA', 1, (), ((0, 2),), -43, 2)":{"1":"7276015331740088098/26760193632961425"},"('BA', 1, (2,), ((0, 1),), -42, 1)":{"1":"24618625978670038/88904297783925"},"('BA', 1, (), ((0, 3),), -42, 1)":{"1":"-84144744231417413/207443361495825"},"('BA', 1, (1,), ((0, 2),), -42, 1)":{"1":"24618625978670038/88904297783925"},"('BA', 1, (1,), ((0, 1),), -42, 2)":{"1":"24618625978670038/88904297783925"},"('BA', 1, (), ((0, 2),), -42, 2)":{"1":"-169299711809798686/622330084487475"},"('BA', 1, (2,), ((0, 1),), -41, 1)":{"1":"-171382069340995066/622330084487475"},"('BA', 1, (), ((0, 3),), -41, 1)":{"1":"84345513096082613/207443361495825"},"('BA', 1, (1,), ((0, 2),), -41, 1)":{"1":"-171382069340995066/622330084487475"},"('BA', 1, (1,), ((0, 1),), -41, 2)":{"1":"-171382069340995066/622330084487475"},"('BA', 1, (), ((0, 2),), -41, 2)":{"1":"169363786979372686/622330084487475"},"('BA', 1, (2,), ((0, 1),), -40, 1)":{"1":"4156356762387626/15178782548475"},"('BA', 1, (), ((0, 3),), -40, 1)":{"1":"-2061780106714093/5059594182825"},"('BA', 1, (1,), ((0, 2),), -40, 1)":{"1":"4156356762387626/15178782548475"},"('BA', 1, (1,), ((0, 1),), -40, 2)":{"1":"4156356762387626/15178782548475"},"('BA', 1, (), ((0, 2),), -40, 2)":{"1":"-4131759350668046/15178782548475"},"('BA', 1, (2,), ((0, 1),), -39, 1)":{"1":"-4132070710310066/15178782548475"},"('BA', 1, (), ((0, 3),), -39, 1)":{"1":"2066035355155033/5059594182825"},"('BA', 1, (1,), ((0, 2),), -39, 1)":{"1":"-4132070710310066/15178782548475"},"('BA', 1, (1,), ((0, 1),), -39, 2)":{"1":"-4132070710310066/15178782548475"},"('BA', 1, (), ((0, 2),), -39, 2)":{"1":"4132070710310066/15178782548475"},"('BA', 1, (2,), ((0, 1),), -38, 1)":{"1":"4156356762387626/15178782548475"},"('BA', 1, (), ((0, 3),), -38, 1)":{"1":"-2094576655673533/5059594182825"},"('BA', 1, (1,), ((0, 2),), -38, 1)":{"1":"4156356762387626/15178782548475"},"('BA', 1, (1,), ((0, 1),), -38, 2)":{"1":"4156356762387626/15178782548475"},"('BA', 1, (), ((0, 2),), -38, 2)":{"1":"-4180954174107206/15178782548475"},"('BA', 1, (2,), ((0, 1),), -37, 1)":{"1":"-171382069340995066/622330084487475"},"('BA', 1, (), ((0, 3),), -37, 1)":{"1":"87036556244912453/207443361495825"},"('BA', 1, (1,), ((0, 2),), -37, 1)":{"1":"-171382069340995066/622330084487475"},"('BA', 1, (1,), ((0, 1),), -37, 2)":{"1":"-171382069340995066/622330084487475"},"('BA', 1, (), ((0, 2),), -37, 2)":{"1":"173400351702617446/622330084487475"},"('BA', 1, (2,), ((0, 1),), -36, 1)":{"1":"24618625978670038/88904297783925"},"('BA', 1, (), ((0, 3),), -36, 1)":{"1":"-88185637619272853/207443361495825"},"('BA', 1, (1,), ((0, 2),), -36, 1)":{"1":"24618625978670038/88904297783925"},"('BA', 1, (1,), ((0, 1),), -36, 2)":{"1":"24618625978670038/88904297783925"},"('BA', 1, (), ((0, 2),), -36, 2)":{"1":"-175361051891581846/622330084487475"},"('BA', 1, (2,), ((0, 1),), -35, 1)":{"1":"-1064290792140982834/3822884804708775"},"('BA', 1, (), ((0, 3),), -35, 1)":{"1":"426781249776811231/991118282702275"},"('BA', 1, (1,), ((0, 2),), -35, 1)":{"1":"-1064290792140982834/3822884804708775"},"('BA', 1, (1,), ((0, 1),), -35, 2)":{"1":"-1064290792140982834/3822884804708775"},"('BA', 1, (), ((0, 2),), -35, 2)":{"1":"7624055758233671578/26760193632961425"},"('BA', 1, (2,), ((0, 1),), -34, 1)":{"1":"11768364870426151574/42051732851796525"},"('BA', 1, (), ((0, 3),), -34, 1)":{"1":"-4754174115167940301/10902301109725025"},"('BA', 1, (1,), ((0, 2),), -34, 1)":{"1":"11768364870426151574/42051732851796525"},"('BA', 1, (1,), ((0, 1),), -34, 2)":{"1":"11768364870426151574/42051732851796525"},"('BA', 1, (), ((0, 2),), -34, 2)":{"1":"-84775989078012959318/294362129962575675"},"('BA', 1, (2,), ((0, 1),), -33, 1)":{"1":"-11828171779370928854/42051732851796525"},"('BA', 1, (), ((0, 3),), -33, 1)":{"1":"43321138479058005109/98120709987525225"},"('BA', 1, (1,), ((0, 2),), -33, 1)":{"1":"-11828171779370928854/42051732851796525"},"('BA', 1, (1,), ((0, 1),), -33, 2)":{"1":"-11828171779370928854/42051732851796525"},"('BA', 1, (), ((0, 2),), -33, 2)":{"1":"85681008332486133158/294362129962575675"},"('BA', 1, (2,), ((0, 1),), -32, 1)":{"1":"11886678538121254454/42051732851796525"},"('BA', 1, (), ((0, 3),), -32, 1)":{"1":"-43852722615380407909/98120709987525225"},"('BA', 1, (1,), ((0, 2),), -32, 1)":{"1":"11886678538121254454/42051732851796525"},"('BA', 1, (1,), ((0, 1),), -32, 2)":{"1":"11886678538121254454/42051732851796525"},"('BA', 1, (), ((0, 2),), -32, 2)":{"1":"-86580771364782807158/294362129962575675"},"('BA', 1, (2,), ((0, 1),), -31, 1)":{"1":"-561365202194213936938/1976431444034436675"},"('BA', 1, (), ((0, 3),), -31, 1)":{"1":"2086000623259710578873/4611673369413685575"},"('BA', 1, (1,), ((0, 2),), -31, 1)":{"1":"-561365202194213936938/1976431444034436675"},"('BA', 1, (1,), ((0, 1),), -31, 2)":{"1":"-561365202194213936938/1976431444034436675"},"('BA', 1, (), ((0, 2),), -31, 2)":{"1":"4111390038729440257951/13835020108241056725"},"('BA', 1, (2,), ((0, 1),), -30, 1)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (), ((0, 3),), -30, 1)":{"1":"-2110893741877405956923/4611673369413685575"},"('BA', 1, (1,), ((0, 2),), -30, 1)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (1,), ((0, 1),), -30, 2)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (), ((0, 2),), -30, 2)":{"1":"-4153341390025397010601/13835020108241056725"},"('BA', 1, (2,), ((0, 1),), -29, 1)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (), ((0, 3),), -29, 1)":{"1":"14950533525806922692381/32281713585895799025"},"('BA', 1, (1,), ((0, 2),), -29, 1)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -29, 2)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (), ((0, 2),), -29, 2)":{"1":"29366428632279951551887/96845140757687397075"},"('BA', 1, (2,), ((0, 1),), -28, 1)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (), ((0, 3),), -28, 1)":{"1":"-15125077411678248943661/32281713585895799025"},"('BA', 1, (1,), ((0, 2),), -28, 1)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -28, 2)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (), ((0, 2),), -28, 2)":{"1":"-29659234906129400895871/96845140757687397075"},"('BA', 1, (2,), ((0, 1),), -27, 1)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (), ((0, 3),), -27, 1)":{"1":"15300140149779913556861/32281713585895799025"},"('BA', 1, (1,), ((0, 2),), -27, 1)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -27, 2)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (), ((0, 2),), -27, 2)":{"1":"29952211802539211508871/96845140757687397075"},"('BA', 1, (2,), ((0, 1),), -26, 1)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (), ((0, 3),), -26, 1)":{"1":"-46427964349991302787983/96845140757687397075"},"('BA', 1, (1,), ((0, 2),), -26, 1)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -26, 2)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (), ((0, 2),), -26, 2)":{"1":"-10081927419237837255557/32281713585895799025"},"('BA', 1, (2,), ((0, 1),), -25, 1)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (), ((0, 3),), -25, 1)":{"1":"2488811899126541171713499/5132792460157432044975"},"('BA', 1, (1,), ((0, 2),), -25, 1)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (1,), ((0, 1),), -25, 2)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (), ((0, 2),), -25, 2)":{"1":"539546958733146727987321/1710930820052477348325"},"('BA', 1, (2,), ((0, 1),), -24, 1)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -24, 1)":{"1":"-167810674785371081241509/342186164010495469665"},"('BA', 1, (1,), ((0, 2),), -24, 1)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -24, 2)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -24, 2)":{"1":"-60530956108224255907553/190103424450275260925"},"('BA', 1, (2,), ((0, 1),), -23, 1)":{"1":"-502998573360241646625778/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -23, 1)":{"1":"169718621881672025678429/342186164010495469665"},"('BA', 1, (1,), ((0, 2),), -23, 1)":{"1":"-502998573360241646625778/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -23, 2)":{"1":"-502998573360241646625778/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -23, 2)":{"1":"183348732681413491950839/570310273350825782775"},"('BA', 1, (2,), ((0, 1),), -22, 1)":{"1":"504953922868873049309578/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -22, 1)":{"1":"-171648466831495192675049/342186164010495469665"},"('BA', 1, (1,), ((0, 2),), -22, 1)":{"1":"504953922868873049309578/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -22, 2)":{"1":"504953922868873049309578/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -22, 2)":{"1":"-185119882598652081338339/570310273350825782775"},"('BA', 1, (2,), ((0, 1),), -21, 1)":{"1":"-506874968000160041419978/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -21, 1)":{"1":"173604440056078311914729/342186164010495469665"},"('BA', 1, (1,), ((0, 2),), -21, 1)":{"1":"-506874968000160041419978/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -21, 2)":{"1":"-506874968000160041419978/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -21, 2)":{"1":"186909947380078596713939/570310273350825782775"},"('BA', 1, (2,), ((0, 1),), -20, 1)":{"1":"508762891663666223321578/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -20, 1)":{"1":"-175591254959101484296889/342186164010495469665"},"('BA', 1, (1,), ((0, 2),), -20, 1)":{"1":"508762891663666223321578/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -20, 2)":{"1":"508762891663666223321578/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -20, 2)":{"1":"-62907651145963362952513/190103424450275260925"},"('BA', 1, (2,), ((0, 1),), -19, 1)":{"1":"-30126510180639665726265902/100944918383096163551175"},"('BA', 1, (), ((0, 3),), -19, 1)":{"1":"10479238576593848393335603/20188983676619232710235"},"('BA', 1, (1,), ((0, 2),), -19, 1)":{"1":"-30126510180639665726265902/100944918383096163551175"},"('BA', 1, (1,), ((0, 1),), -19, 2)":{"1":"-30126510180639665726265902/100944918383096163551175"},"('BA', 1, (), ((0, 2),), -19, 2)":{"1":"3747747109627170823878387/11216102042566240394575"},"('BA', 1, (2,), ((0, 1),), -18, 1)":{"1":"30234184760248301634053822/100944918383096163551175"},"('BA', 1, (), ((0, 3),), -18, 1)":{"1":"-10601080864045725867937723/20188983676619232710235"},"('BA', 1, (1,), ((0, 2),), -18, 1)":{"1":"30234184760248301634053822/100944918383096163551175"},"('BA', 1, (1,), ((0, 1),), -18, 2)":{"1":"30234184760248301634053822/100944918383096163551175"},"('BA', 1, (), ((0, 2),), -18, 2)":{"1":"-3784583150019598897595307/11216102042566240394575"},"('BA', 1, (2,), ((0, 1),), -17, 1)":{"1":"-1850745745151664554144558342/6157640021368865976621675"},"('BA', 1, (), ((0, 3),), -17, 1)":{"1":"654274936332466215427880783/1231528004273773195324335"},"('BA', 1, (1,), ((0, 2),), -17, 1)":{"1":"-1850745745151664554144558342/6157640021368865976621675"},"('BA', 1, (1,), ((0, 1),), -17, 2)":{"1":"-1850745745151664554144558342/6157640021368865976621675"},"('BA', 1, (), ((0, 2),), -17, 2)":{"1":"2098373777119081677105841543/6157640021368865976621675"},"('BA', 1, (2,), ((0, 1),), -16, 1)":{"1":"1857102018722109835152683942/6157640021368865976621675"},"('BA', 1, (), ((0, 3),), -16, 1)":{"1":"-662089413839660707961399903/1231528004273773195324335"},"('BA', 1, (1,), ((0, 2),), -16, 1)":{"1":"1857102018722109835152683942/6157640021368865976621675"},"('BA', 1, (1,), ((0, 1),), -16, 2)":{"1":"1857102018722109835152683942/6157640021368865976621675"},"('BA', 1, (), ((0, 2),), -16, 2)":{"1":"-2119499039279679228691670743/6157640021368865976621675"},"('BA', 1, (2,), ((0, 1),), -15, 1)":{"1":"-621119133020426068979486114/2052546673789621992207225"},"('BA', 1, (), ((0, 3),), -15, 1)":{"1":"670143216026339986635584443/1231528004273773195324335"},"('BA', 1, (1,), ((0, 2),), -15, 1)":{"1":"-621119133020426068979486114/2052546673789621992207225"},"('BA', 1, (1,), ((0, 1),), -15, 2)":{"1":"-621119133020426068979486114/2052546673789621992207225"},"('BA', 1, (), ((0, 2),), -15, 2)":{"1":"2141197389831169518323575693/6157640021368865976621675"},"('BA', 1, (2,), ((0, 1),), -14, 1)":{"1":"623171679694215690971693339/2052546673789621992207225"},"('BA', 1, (), ((0, 3),), -14, 1)":{"1":"-1356953111043851703847891553/2463056008547546390648670"},"('BA', 1, (1,), ((0, 2),), -14, 1)":{"1":"623171679694215690971693339/2052546673789621992207225"},"('BA', 1, (1,), ((0, 1),), -14, 2)":{"1":"623171679694215690971693339/2052546673789621992207225"},"('BA', 1, (), ((0, 2),), -14, 2)":{"1":"-4327140297150952796077268891/12315280042737731953243350"},"('BA', 1, (2,), ((0, 1),), -13, 1)":{"1":"-625192648726870088010174299/2052546673789621992207225"},"('BA', 1, (), ((0, 3),), -13, 1)":{"1":"1374275702752317964177728353/2463056008547546390648670"},"('BA', 1, (1,), ((0, 2),), -13, 1)":{"1":"-625192648726870088010174299/2052546673789621992207225"},"('BA', 1, (1,), ((0, 1),), -13, 2)":{"1":"-625192648726870088010174299/2052546673789621992207225"},"('BA', 1, (), ((0, 2),), -13, 2)":{"1":"336421402305469234035352487/947329234056748611787950"},"('BA', 1, (2,), ((0, 1),), -12, 1)":{"1":"209060999005535159677640233/684182224596540664069075"},"('BA', 1, (), ((0, 3),), -12, 1)":{"1":"-1392372561817450519476853313/2463056008547546390648670"},"('BA', 1, (1,), ((0, 2),), -12, 1)":{"1":"209060999005535159677640233/684182224596540664069075"},"('BA', 1, (1,), ((0, 1),), -12, 2)":{"1":"209060999005535159677640233/684182224596540664069075"},"('BA', 1, (), ((0, 2),), -12, 2)":{"1":"-4421705900068534517241514331/12315280042737731953243350"},"('BA', 1, (2,), ((0, 1),), -11, 1)":{"1":"-14050874595745034300902316411/45840209047968224492628025"},"('BA', 1, (), ((0, 3),), -11, 1)":{"1":"94563182616857782137711417251/165024752572685608173460890"},"('BA', 1, (1,), ((0, 2),), -11, 1)":{"1":"-14050874595745034300902316411/45840209047968224492628025"},"('BA', 1, (1,), ((0, 1),), -11, 2)":{"1":"-14050874595745034300902316411/45840209047968224492628025"},"('BA', 1, (), ((0, 2),), -11, 2)":{"1":"299636892222997109698338966977/825123762863428040867304450"},"('BA', 1, (2,), ((0, 1),), -10, 1)":{"1":"14094018321907827923954201611/45840209047968224492628025"},"('BA', 1, (), ((0, 3),), -10, 1)":{"1":"-95911620167291277374551247411/165024752572685608173460890"},"('BA', 1, (1,), ((0, 2),), -10, 1)":{"1":"14094018321907827923954201611/45840209047968224492628025"},"('BA', 1, (1,), ((0, 1),), -10, 2)":{"1":"14094018321907827923954201611/45840209047968224492628025"},"('BA', 1, (), ((0, 2),), -10, 2)":{"1":"-303202132866813419094172025777/825123762863428040867304450"},"('BA', 1, (2,), ((0, 1),), -9, 1)":{"1":"-42409610330030873613929048033/137520627143904673477884075"},"('BA', 1, (), ((0, 3),), -9, 1)":{"1":"97350444676678634793060726707/165024752572685608173460890"},"('BA', 1, (1,), ((0, 2),), -9, 1)":{"1":"-42409610330030873613929048033/137520627143904673477884075"},"('BA', 1, (1,), ((0, 1),), -9, 2)":{"1":"-42409610330030873613929048033/137520627143904673477884075"},"('BA', 1, (), ((0, 2),), -9, 2)":{"1":"306990527186742897403545388817/825123762863428040867304450"},"('BA', 1, (2,), ((0, 1),), -8, 1)":{"1":"42535343474848157886823113473/137520627143904673477884075"},"('BA', 1, (), ((0, 3),), -8, 1)":{"1":"-32967051154252824719584733489/55008250857561869391153630"},"('BA', 1, (1,), ((0, 2),), -8, 1)":{"1":"42535343474848157886823113473/137520627143904673477884075"},"('BA', 1, (1,), ((0, 1),), -8, 2)":{"1":"42535343474848157886823113473/137520627143904673477884075"},"('BA', 1, (), ((0, 2),), -8, 2)":{"1":"-34561766541018713580791130153/91680418095936448985256050"},"('BA', 1, (2,), ((0, 1),), -7, 1)":{"1":"-3028810706851429109067025637383/9763964527217231816929769325"},"('BA', 1, (), ((0, 3),), -7, 1)":{"1":"2380706638576255596007275920359/3905585810886892726771907730"},"('BA', 1, (1,), ((0, 2),), -7, 1)":{"1":"-3028810706851429109067025637383/9763964527217231816929769325"},"('BA', 1, (1,), ((0, 1),), -7, 2)":{"1":"-3028810706851429109067025637383/9763964527217231816929769325"},"('BA', 1, (), ((0, 2),), -7, 2)":{"1":"2488723983288784514850567539863/6509309684811487877953179550"},"('BA', 1, (2,), ((0, 1),), -6, 1)":{"1":"9112469359293533278712889630349/29291893581651695450789307975"},"('BA', 1, (), ((0, 3),), -6, 1)":{"1":"-7275281793852338940039384234157/11716757432660678180315723190"},"('BA', 1, (1,), ((0, 2),), -6, 1)":{"1":"9112469359293533278712889630349/29291893581651695450789307975"},"('BA', 1, (1,), ((0, 1),), -6, 2)":{"1":"9112469359293533278712889630349/29291893581651695450789307975"},"('BA', 1, (), ((0, 2),), -6, 2)":{"1":"-7581479721425871329818301800189/19527929054434463633859538650"},"('BA', 1, (2,), ((0, 1),), -5, 1)":{"1":"-667084944417653637854891458725877/2138308231460573767907619482175"},"('BA', 1, (), ((0, 3),), -5, 1)":{"1":"542093700594678232541464741261141/855323292584229507163047792870"},"('BA', 1, (1,), ((0, 2),), -5, 1)":{"1":"-667084944417653637854891458725877/2138308231460573767907619482175"},"('BA', 1, (1,), ((0, 1),), -5, 2)":{"1":"-667084944417653637854891458725877/2138308231460573767907619482175"},"('BA', 1, (), ((0, 2),), -5, 2)":{"1":"562925574565174133427035860838597/1425538820973715845271746321450"},"('BA', 1, (2,), ((0, 1),), -4, 1)":{"1":"668934292077295215167676426926677/2138308231460573767907619482175"},"('BA', 1, (), ((0, 3),), -4, 1)":{"1":"-554891186399397947545936721210677/855323292584229507163047792870"},"('BA', 1, (1,), ((0, 2),), -4, 1)":{"1":"668934292077295215167676426926677/2138308231460573767907619482175"},"('BA', 1, (1,), ((0, 1),), -4, 2)":{"1":"668934292077295215167676426926677/2138308231460573767907619482175"},"('BA', 1, (), ((0, 2),), -4, 2)":{"1":"-573898370679047492149560005496677/1425538820973715845271746321450"},"('BA', 1, (2,), ((0, 1),), -3, 1)":{"1":"-670758981768141571449624262218133/2138308231460573767907619482175"},"('BA', 1, (), ((0, 3),), -3, 1)":{"1":"570401048771591975942493321188053/855323292584229507163047792870"},"('BA', 1, (1,), ((0, 2),), -3, 1)":{"1":"-670758981768141571449624262218133/2138308231460573767907619482175"},"('BA', 1, (1,), ((0, 1),), -3, 2)":{"1":"-670758981768141571449624262218133/2138308231460573767907619482175"},"('BA', 1, (), ((0, 2),), -3, 2)":{"1":"587127370937683575193681811359733/1425538820973715845271746321450"},"('BA', 1, (2,), ((0, 1),), -2, 1)":{"1":"672559662384108370412072783887333/2138308231460573767907619482175"},"('BA', 1, (), ((0, 3),), -2, 1)":{"1":"-590448626296022337724420195771813/855323292584229507163047792870"},"('BA', 1, (1,), ((0, 2),), -2, 1)":{"1":"672559662384108370412072783887333/2138308231460573767907619482175"},"('BA', 1, (1,), ((0, 1),), -2, 2)":{"1":"672559662384108370412072783887333/2138308231460573767907619482175"},"('BA', 1, (), ((0, 2),), -2, 2)":{"1":"-604133798977370009839028960457733/1425538820973715845271746321450"},"('BA', 1, (2,), ((0, 1),), -1, 1)":{"1":"-61303359776139104182852056677903/194391657405506706173419952925"},"('BA', 1, (), ((0, 3),), -1, 1)":{"1":"56326933346558132504812505883023/77756662962202682469367981170"},"('BA', 1, (1,), ((0, 2),), -1, 1)":{"1":"-61303359776139104182852056677903/194391657405506706173419952925"},"('BA', 1, (1,), ((0, 1),), -1, 2)":{"1":"-61303359776139104182852056677903/194391657405506706173419952925"},"('BA', 1, (), ((0, 2),), -1, 2)":{"1":"57156337751488294451152431015503/129594438270337804115613301950"},"('BA', 1, (2,), ((0, 1),), 0, 1)":{"1":"61462860623241058403302042280303/194391657405506706173419952925"},"('BA', 1, (), ((0, 3),), 0, 1)":{"1":"-61462860623241058403302042280303/77756662962202682469367981170"},"('BA', 1, (1,), ((0, 2),), 0, 1)":{"1":"61462860623241058403302042280303/194391657405506706173419952925"},"('BA', 1, (1,), ((0, 1),), 0, 2)":{"1":"61462860623241058403302042280303/194391657405506706173419952925"},"('BA', 1, (), ((0, 2),), 0, 2)":{"1":"-61462860623241058403302042280303/129594438270337804115613301950"},"('BA', 1, (), ((0, 1),), -78, 3)":{"1":"-61462860623241058403302042280303/388783314811013412346839905850"},"('BA', 1, (), ((0, 1),), -77, 3)":{"1":"61303359776139104182852056677903/388783314811013412346839905850"},"('BA', 1, (), ((0, 1),), -76, 3)":{"1":"-672559662384108370412072783887333/4276616462921147535815238964350"},"('BA', 1, (), ((0, 1),), -75, 3)":{"1":"670758981768141571449624262218133/4276616462921147535815238964350"},"('BA', 1, (), ((0, 1),), -74, 3)":{"1":"-668934292077295215167676426926677/4276616462921147535815238964350"},"('BA', 1, (), ((0, 1),), -73, 3)":{"1":"667084944417653637854891458725877/4276616462921147535815238964350"},"('BA', 1, (), ((0, 1),), -72, 3)":{"1":"-9112469359293533278712889630349/58583787163303390901578615950"},"('BA', 1, (), ((0, 1),), -71, 3)":{"1":"3028810706851429109067025637383/19527929054434463633859538650"},"('BA', 1, (), ((0, 1),), -70, 3)":{"1":"-42535343474848157886823113473/275041254287809346955768150"},"('BA', 1, (), ((0, 1),), -69, 3)":{"1":"42409610330030873613929048033/275041254287809346955768150"},"('BA', 1, (), ((0, 1),), -68, 3)":{"1":"-14094018321907827923954201611/91680418095936448985256050"},"('BA', 1, (), ((0, 1),), -67, 3)":{"1":"14050874595745034300902316411/91680418095936448985256050"},"('BA', 1, (), ((0, 1),), -66, 3)":{"1":"-209060999005535159677640233/1368364449193081328138150"},"('BA', 1, (), ((0, 1),), -65, 3)":{"1":"625192648726870088010174299/4105093347579243984414450"},"('BA', 1, (), ((0, 1),), -64, 3)":{"1":"-623171679694215690971693339/4105093347579243984414450"},"('BA', 1, (), ((0, 1),), -63, 3)":{"1":"310559566510213034489743057/2052546673789621992207225"},"('BA', 1, (), ((0, 1),), -62, 3)":{"1":"-928551009361054917576341971/6157640021368865976621675"},"('BA', 1, (), ((0, 1),), -61, 3)":{"1":"925372872575832277072279171/6157640021368865976621675"},"('BA', 1, (), ((0, 1),), -60, 3)":{"1":"-15117092380124150817026911/100944918383096163551175"},"('BA', 1, (), ((0, 1),), -59, 3)":{"1":"15063255090319832863132951/100944918383096163551175"},"('BA', 1, (), ((0, 1),), -58, 3)":{"1":"-254381445831833111660789/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -57, 3)":{"1":"253437484000080020709989/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -56, 3)":{"1":"-252476961434436524654789/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -55, 3)":{"1":"251499286680120823312889/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -54, 3)":{"1":"-250503836021181200128409/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -53, 3)":{"1":"748469853272339196210427/5132792460157432044975"},"('BA', 1, (), ((0, 1),), -52, 3)":{"1":"-14063600165435720745359/96845140757687397075"},"('BA', 1, (), ((0, 1),), -51, 3)":{"1":"14004003155738682347159/96845140757687397075"},"('BA', 1, (), ((0, 1),), -50, 3)":{"1":"-13943237577224054960759/96845140757687397075"},"('BA', 1, (), ((0, 1),), -49, 3)":{"1":"13881256687139135026631/96845140757687397075"},"('BA', 1, (), ((0, 1),), -48, 3)":{"1":"-282000222059796592919/1976431444034436675"},"('BA', 1, (), ((0, 1),), -47, 3)":{"1":"280682601097106968469/1976431444034436675"},"('BA', 1, (), ((0, 1),), -46, 3)":{"1":"-5943339269060627227/42051732851796525"},"('BA', 1, (), ((0, 1),), -45, 3)":{"1":"5914085889685464427/42051732851796525"},"('BA', 1, (), ((0, 1),), -44, 3)":{"1":"-5884182435213075787/42051732851796525"},"('BA', 1, (), ((0, 1),), -43, 3)":{"1":"532145396070491417/3822884804708775"},"('BA', 1, (), ((0, 1),), -42, 3)":{"1":"-12309312989335019/88904297783925"},"('BA', 1, (), ((0, 1),), -41, 3)":{"1":"85691034670497533/622330084487475"},"('BA', 1, (), ((0, 1),), -40, 3)":{"1":"-2078178381193813/15178782548475"},"('BA', 1, (), ((0, 1),), -39, 3)":{"1":"2066035355155033/15178782548475"},"('BA', 1, (), ((0, 1),), -38, 3)":{"1":"-2078178381193813/15178782548475"},"('BA', 1, (), ((0, 1),), -37, 3)":{"1":"85691034670497533/622330084487475"},"('BA', 1, (), ((0, 1),), -36, 3)":{"1":"-12309312989335019/88904297783925"},"('BA', 1, (), ((0, 1),), -35, 3)":{"1":"532145396070491417/3822884804708775"},"('BA', 1, (), ((0, 1),), -34, 3)":{"1":"-5884182435213075787/42051732851796525"},"('BA', 1, (), ((0, 1),), -33, 3)":{"1":"5914085889685464427/42051732851796525"},"('BA', 1, (), ((0, 1),), -32, 3)":{"1":"-5943339269060627227/42051732851796525"},"('BA', 1, (), ((0, 1),), -31, 3)":{"1":"280682601097106968469/1976431444034436675"},"('BA', 1, (), ((0, 1),), -30, 3)":{"1":"-282000222059796592919/1976431444034436675"},"('BA', 1, (), ((0, 1),), -29, 3)":{"1":"13881256687139135026631/96845140757687397075"},"('BA', 1, (), ((0, 1),), -28, 3)":{"1":"-13943237577224054960759/96845140757687397075"},"('BA', 1, (), ((0, 1),), -27, 3)":{"1":"14004003155738682347159/96845140757687397075"},"('BA', 1, (), ((0, 1),), -26, 3)":{"1":"-14063600165435720745359/96845140757687397075"},"('BA', 1, (), ((0, 1),), -25, 3)":{"1":"748469853272339196210427/5132792460157432044975"},"('BA', 1, (), ((0, 1),), -24, 3)":{"1":"-250503836021181200128409/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -23, 3)":{"1":"251499286680120823312889/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -22, 3)":{"1":"-252476961434436524654789/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -21, 3)":{"1":"253437484000080020709989/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -20, 3)":{"1":"-254381445831833111660789/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -19, 3)":{"1":"15063255090319832863132951/100944918383096163551175"},"('BA', 1, (), ((0, 1),), -18, 3)":{"1":"-15117092380124150817026911/100944918383096163551175"},"('BA', 1, (), ((0, 1),), -17, 3)":{"1":"925372872575832277072279171/6157640021368865976621675"},"('BA', 1, (), ((0, 1),), -16, 3)":{"1":"-928551009361054917576341971/6157640021368865976621675"},"('BA', 1, (), ((0, 1),), -15, 3)":{"1":"310559566510213034489743057/2052546673789621992207225"},"('BA', 1, (), ((0, 1),), -14, 3)":{"1":"-623171679694215690971693339/4105093347579243984414450"},"('BA', 1, (), ((0, 1),), -13, 3)":{"1":"625192648726870088010174299/4105093347579243984414450"},"('BA', 1, (), ((0, 1),), -12, 3)":{"1":"-209060999005535159677640233/1368364449193081328138150"},"('BA', 1, (), ((0, 1),), -11, 3)":{"1":"14050874595745034300902316411/91680418095936448985256050"},"('BA', 1, (), ((0, 1),), -10, 3)":{"1":"-14094018321907827923954201611/91680418095936448985256050"},"('BA', 1, (), ((0, 1),), -9, 3)":{"1":"42409610330030873613929048033/275041254287809346955768150"},"('BA', 1, (), ((0, 1),), -8, 3)":{"1":"-42535343474848157886823113473/275041254287809346955768150"},"('BA', 1, (), ((0, 1),), -7, 3)":{"1":"3028810706851429109067025637383/19527929054434463633859538650"},"('BA', 1, (), ((0, 1),), -6, 3)":{"1":"-9112469359293533278712889630349/58583787163303390901578615950"},"('BA', 1, (), ((0, 1),), -5, 3)":{"1":"667084944417653637854891458725877/4276616462921147535815238964350"},"('BA', 1, (), ((0, 1),), -4, 3)":{"1":"-668934292077295215167676426926677/4276616462921147535815238964350"},"('BA', 1, (), ((0, 1),), -3, 3)":{"1":"670758981768141571449624262218133/4276616462921147535815238964350"},"('BA', 1, (), ((0, 1),), -2, 3)":{"1":"-672559662384108370412072783887333/4276616462921147535815238964350"},"('BA', 1, (), ((0, 1),), -1, 3)":{"1":"61303359776139104182852056677903/388783314811013412346839905850"},"('BA', 1, (), ((0, 1),), 0, 3)":{"1":"-61462860623241058403302042280303/388783314811013412346839905850"},"('BA', 1, (-2,), ((0, 1),), -78, 1)":{"1":"-61462860623241058403302042280303/194391657405506706173419952925"},"('BA', 0, (), ((0, 3),), -78, 1)":{"1":"61462860623241058403302042280303/129594438270337804115613301950"},"('BA', 1, (-2,), ((0, 1),), -77, 1)":{"1":"61303359776139104182852056677903/194391657405506706173419952925"},"('BA', 0, (), ((0, 3),), -77, 1)":{"1":"-53009315726837484719452805353103/129594438270337804115613301950"},"('BA', 1, (-2,), ((0, 1),), -76, 1)":{"1":"-672559662384108370412072783887333/2138308231460573767907619482175"},"('BA', 0, (), ((0, 3),), -76, 1)":{"1":"535707935570631649265985137028133/1425538820973715845271746321450"},"('BA', 1, (-2,), ((0, 1),), -75, 1)":{"1":"670758981768141571449624262218133/2138308231460573767907619482175"},"('BA', 0, (), ((0, 3),), -75, 1)":{"1":"-167831920035741859645913120167111/475179606991238615090582107150"},"('BA', 1, (-2,), ((0, 1),), -74, 1)":{"1":"-668934292077295215167676426926677/2138308231460573767907619482175"},"('BA', 0, (), ((0, 3),), -74, 1)":{"1":"159620816426933256377147861355559/475179606991238615090582107150"},"('BA', 1, (-2,), ((0, 1),), -73, 1)":{"1":"667084944417653637854891458725877/2138308231460573767907619482175"},"('BA', 0, (), ((0, 3),), -73, 1)":{"1":"-152922068237564876333060087650439/475179606991238615090582107150"},"('BA', 1, (-2,), ((0, 1),), -72, 1)":{"1":"-9112469359293533278712889630349/29291893581651695450789307975"},"('BA', 0, (), ((0, 3),), -72, 1)":{"1":"6050490083558209380923713970029/19527929054434463633859538650"},"('BA', 1, (-2,), ((0, 1),), -71, 1)":{"1":"3028810706851429109067025637383/9763964527217231816929769325"},"('BA', 0, (), ((0, 3),), -71, 1)":{"1":"-1948637259726139920634109442343/6509309684811487877953179550"},"('BA', 1, (-2,), ((0, 1),), -70, 1)":{"1":"-42535343474848157886823113473/137520627143904673477884075"},"('BA', 0, (), ((0, 3),), -70, 1)":{"1":"26588189607189269274759146833/91680418095936448985256050"},"('BA', 1, (-2,), ((0, 1),), -69, 1)":{"1":"42409610330030873613929048033/137520627143904673477884075"},"('BA', 0, (), ((0, 3),), -69, 1)":{"1":"-232294561403207932281729345337/825123762863428040867304450"},"('BA', 1, (-2,), ((0, 1),), -68, 1)":{"1":"-14094018321907827923954201611/45840209047968224492628025"},"('BA', 0, (), ((0, 3),), -68, 1)":{"1":"225865771042115484241580608057/825123762863428040867304450"},"('BA', 1, (-2,), ((0, 1),), -67, 1)":{"1":"14050874595745034300902316411/45840209047968224492628025"},"('BA', 0, (), ((0, 3),), -67, 1)":{"1":"-219900170360878293272315390857/825123762863428040867304450"},"('BA', 1, (-2,), ((0, 1),), -66, 1)":{"1":"-209060999005535159677640233/684182224596540664069075"},"('BA', 0, (), ((0, 3),), -66, 1)":{"1":"3198764826987619723186742371/12315280042737731953243350"},"('BA', 1, (-2,), ((0, 1),), -65, 1)":{"1":"625192648726870088010174299/2052546673789621992207225"},"('BA', 0, (), ((0, 3),), -65, 1)":{"1":"-3120222621400369292827595971/12315280042737731953243350"},"('BA', 1, (-2,), ((0, 1),), -64, 1)":{"1":"-623171679694215690971693339/2052546673789621992207225"},"('BA', 0, (), ((0, 3),), -64, 1)":{"1":"3045735477053964373409297731/12315280042737731953243350"},"('BA', 1, (-2,), ((0, 1),), -63, 1)":{"1":"621119133020426068979486114/2052546673789621992207225"},"('BA', 0, (), ((0, 3),), -63, 1)":{"1":"-1487358681070421726239463873/6157640021368865976621675"},"('BA', 1, (-2,), ((0, 1),), -62, 1)":{"1":"-1857102018722109835152683942/6157640021368865976621675"},"('BA', 0, (), ((0, 3),), -62, 1)":{"1":"1453345050476193704654315573/6157640021368865976621675"},"('BA', 1, (-2,), ((0, 1),), -61, 1)":{"1":"1850745745151664554144558342/6157640021368865976621675"},"('BA', 0, (), ((0, 3),), -61, 1)":{"1":"-1420628936510666522994845573/6157640021368865976621675"},"('BA', 1, (-2,), ((0, 1),), -60, 1)":{"1":"-30234184760248301634053822/100944918383096163551175"},"('BA', 0, (), ((0, 3),), -60, 1)":{"1":"7590406519993442568544931/33648306127698721183725"},"('BA', 1, (-2,), ((0, 1),), -59, 1)":{"1":"30126510180639665726265902/100944918383096163551175"},"('BA', 0, (), ((0, 3),), -59, 1)":{"1":"-7423227567443192080137371/33648306127698721183725"},"('BA', 1, (-2,), ((0, 1),), -58, 1)":{"1":"-508762891663666223321578/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -58, 1)":{"1":"123064461043947066054289/570310273350825782775"},"('BA', 1, (-2,), ((0, 1),), -57, 1)":{"1":"506874968000160041419978/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -57, 1)":{"1":"-120382410760077172717889/570310273350825782775"},"('BA', 1, (-2,), ((0, 1),), -56, 1)":{"1":"-504953922868873049309578/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -56, 1)":{"1":"10705709432987967092899/51846388486438707525"},"('BA', 1, (-2,), ((0, 1),), -55, 1)":{"1":"502998573360241646625778/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -55, 1)":{"1":"-10472561698427832780799/51846388486438707525"},"('BA', 1, (-2,), ((0, 1),), -54, 1)":{"1":"-501007672042362400256818/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -54, 1)":{"1":"112681900628164335316909/570310273350825782775"},"('BA', 1, (-2,), ((0, 1),), -53, 1)":{"1":"1496939706544678392420854/5132792460157432044975"},"('BA', 0, (), ((0, 3),), -53, 1)":{"1":"-66124812838790851952843/342186164010495469665"},"('BA', 1, (-2,), ((0, 1),), -52, 1)":{"1":"-28127200330871441490718/96845140757687397075"},"('BA', 0, (), ((0, 3),), -52, 1)":{"1":"93850071892922365627/496641747475319985"},"('BA', 1, (-2,), ((0, 1),), -51, 1)":{"1":"28008006311477364694318/96845140757687397075"},"('BA', 0, (), ((0, 3),), -51, 1)":{"1":"-3578482827572475195253/19369028151537479415"},"('BA', 1, (-2,), ((0, 1),), -50, 1)":{"1":"-27886475154448109921518/96845140757687397075"},"('BA', 0, (), ((0, 3),), -50, 1)":{"1":"3497751416117327381893/19369028151537479415"},"('BA', 1, (-2,), ((0, 1),), -49, 1)":{"1":"27762513374278270053262/96845140757687397075"},"('BA', 0, (), ((0, 3),), -49, 1)":{"1":"-17089087203142498023881/96845140757687397075"},"('BA', 1, (-2,), ((0, 1),), -48, 1)":{"1":"-564000444119593185838/1976431444034436675"},"('BA', 0, (), ((0, 3),), -48, 1)":{"1":"2384678116795065569903/13835020108241056725"},"('BA', 1, (-2,), ((0, 1),), -47, 1)":{"1":"561365202194213936938/1976431444034436675"},"('BA', 0, (), ((0, 3),), -47, 1)":{"1":"-2328445454419634178053/13835020108241056725"},"('BA', 1, (-2,), ((0, 1),), -46, 1)":{"1":"-11886678538121254454/42051732851796525"},"('BA', 0, (), ((0, 3),), -46, 1)":{"1":"48351418079292442549/294362129962575675"},"('BA', 1, (-2,), ((0, 1),), -45, 1)":{"1":"11828171779370928854/42051732851796525"},"('BA', 0, (), ((0, 3),), -45, 1)":{"1":"-47166212981577513349/294362129962575675"},"('BA', 1, (-2,), ((0, 1),), -44, 1)":{"1":"-11768364870426151574/42051732851796525"},"('BA', 0, (), ((0, 3),), -44, 1)":{"1":"45984147016551327109/294362129962575675"},"('BA', 1, (-2,), ((0, 1),), -43, 1)":{"1":"1064290792140982834/3822884804708775"},"('BA', 0, (), ((0, 3),), -43, 1)":{"1":"-4073058198987023399/26760193632961425"},"('BA', 1, (-2,), ((0, 1),), -42, 1)":{"1":"-24618625978670038/88904297783925"},"('BA', 0, (), ((0, 3),), -42, 1)":{"1":"92226531007128293/622330084487475"},"('BA', 1, (-2,), ((0, 1),), -41, 1)":{"1":"171382069340995066/622330084487475"},"('BA', 0, (), ((0, 3),), -41, 1)":{"1":"-89727599393742293/622330084487475"},"('BA', 1, (-2,), ((0, 1),), -40, 1)":{"1":"-4156356762387626/15178782548475"},"('BA', 0, (), ((0, 3),), -40, 1)":{"1":"2127373204632973/15178782548475"},"('BA', 1, (-2,), ((0, 1),), -39, 1)":{"1":"4132070710310066/15178782548475"},"('BA', 0, (), ((0, 3),), -39, 1)":{"1":"-2066035355155033/15178782548475"},"('BA', 1, (-2,), ((0, 1),), -38, 1)":{"1":"-4156356762387626/15178782548475"},"('BA', 0, (), ((0, 3),), -38, 1)":{"1":"2028983557754653/15178782548475"},"('BA', 1, (-2,), ((0, 1),), -37, 1)":{"1":"171382069340995066/622330084487475"},"('BA', 0, (), ((0, 3),), -37, 1)":{"1":"-81654469947252773/622330084487475"},"('BA', 1, (-2,), ((0, 1),), -36, 1)":{"1":"-24618625978670038/88904297783925"},"('BA', 0, (), ((0, 3),), -36, 1)":{"1":"80103850843561973/622330084487475"},"('BA', 1, (-2,), ((0, 1),), -35, 1)":{"1":"1064290792140982834/3822884804708775"},"('BA', 0, (), ((0, 3),), -35, 1)":{"1":"-3376977345999856439/26760193632961425"},"('BA', 1, (-2,), ((0, 1),), -34, 1)":{"1":"-11768364870426151574/42051732851796525"},"('BA', 0, (), ((0, 3),), -34, 1)":{"1":"36394407076431733909/294362129962575675"},"('BA', 1, (-2,), ((0, 1),), -33, 1)":{"1":"11828171779370928854/42051732851796525"},"('BA', 0, (), ((0, 3),), -33, 1)":{"1":"-35630989474018988629/294362129962575675"},"('BA', 1, (-2,), ((0, 1),), -32, 1)":{"1":"-11886678538121254454/42051732851796525"},"('BA', 0, (), ((0, 3),), -32, 1)":{"1":"3168666517050576239/26760193632961425"},"('BA', 1, (-2,), ((0, 1),), -31, 1)":{"1":"561365202194213936938/1976431444034436675"},"('BA', 0, (), ((0, 3),), -31, 1)":{"1":"-145555541903623943683/1257729100749186975"},"('BA', 1, (-2,), ((0, 1),), -30, 1)":{"1":"-564000444119593185838/1976431444034436675"},"('BA', 0, (), ((0, 3),), -30, 1)":{"1":"142120453822007884633/1257729100749186975"},"('BA', 1, (-2,), ((0, 1),), -29, 1)":{"1":"27762513374278270053262/96845140757687397075"},"('BA', 0, (), ((0, 3),), -29, 1)":{"1":"-970311470103252002671/8804103705244308825"},"('BA', 1, (-2,), ((0, 1),), -28, 1)":{"1":"-27886475154448109921518/96845140757687397075"},"('BA', 0, (), ((0, 3),), -28, 1)":{"1":"945247097623770273823/8804103705244308825"},"('BA', 1, (-2,), ((0, 1),), -27, 1)":{"1":"28008006311477364694318/96845140757687397075"},"('BA', 0, (), ((0, 3),), -27, 1)":{"1":"-919599288510453519823/8804103705244308825"},"('BA', 1, (-2,), ((0, 1),), -26, 1)":{"1":"-28127200330871441490718/96845140757687397075"},"('BA', 0, (), ((0, 3),), -26, 1)":{"1":"893312391977416381223/8804103705244308825"},"('BA', 1, (-2,), ((0, 1),), -25, 1)":{"1":"1496939706544678392420854/5132792460157432044975"},"('BA', 0, (), ((0, 3),), -25, 1)":{"1":"-45915228542074146648019/466617496377948367725"},"('BA', 1, (-2,), ((0, 1),), -24, 1)":{"1":"-501007672042362400256818/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -24, 1)":{"1":"14814724559806308573281/155539165459316122575"},"('BA', 1, (-2,), ((0, 1),), -23, 1)":{"1":"502998573360241646625778/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -23, 1)":{"1":"-157404037312123164859411/1710930820052477348325"},"('BA', 1, (-2,), ((0, 1),), -22, 1)":{"1":"-504953922868873049309578/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -22, 1)":{"1":"151665511580270135243911/1710930820052477348325"},"('BA', 1, (-2,), ((0, 1),), -21, 1)":{"1":"506874968000160041419978/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -21, 1)":{"1":"-145727735719928523266311/1710930820052477348325"},"('BA', 1, (-2,), ((0, 1),), -20, 1)":{"1":"-508762891663666223321578/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -20, 1)":{"1":"139569508531825025158711/1710930820052477348325"},"('BA', 1, (-2,), ((0, 1),), -19, 1)":{"1":"30126510180639665726265902/100944918383096163551175"},"('BA', 0, (), ((0, 3),), -19, 1)":{"1":"-7856827478310089485853789/100944918383096163551175"},"('BA', 1, (-2,), ((0, 1),), -18, 1)":{"1":"-30234184760248301634053822/100944918383096163551175"},"('BA', 0, (), ((0, 3),), -18, 1)":{"1":"7462965200267973928419029/100944918383096163551175"},"('BA', 1, (-2,), ((0, 1),), -17, 1)":{"1":"1850745745151664554144558342/6157640021368865976621675"},"('BA', 0, (), ((0, 3),), -17, 1)":{"1":"-47790756515666447905523641/684182224596540664069075"},"('BA', 1, (-2,), ((0, 1),), -16, 1)":{"1":"-1857102018722109835152683942/6157640021368865976621675"},"('BA', 0, (), ((0, 3),), -16, 1)":{"1":"44861885360657347833152041/684182224596540664069075"},"('BA', 1, (-2,), ((0, 1),), -15, 1)":{"1":"621119133020426068979486114/2052546673789621992207225"},"('BA', 0, (), ((0, 3),), -15, 1)":{"1":"-375998717990856480698994469/6157640021368865976621675"},"('BA', 1, (-2,), ((0, 1),), -14, 1)":{"1":"-623171679694215690971693339/2052546673789621992207225"},"('BA', 0, (), ((0, 3),), -14, 1)":{"1":"693294601111329772420862303/12315280042737731953243350"},"('BA', 1, (-2,), ((0, 1),), -13, 1)":{"1":"625192648726870088010174299/2052546673789621992207225"},"('BA', 0, (), ((0, 3),), -13, 1)":{"1":"-630933270960851235233449823/12315280042737731953243350"},"('BA', 1, (-2,), ((0, 1),), -12, 1)":{"1":"-209060999005535159677640233/684182224596540664069075"},"('BA', 0, (), ((0, 3),), -12, 1)":{"1":"564333155112013151010781823/12315280042737731953243350"},"('BA', 1, (-2,), ((0, 1),), -11, 1)":{"1":"14050874595745034300902316411/45840209047968224492628025"},"('BA', 0, (), ((0, 3),), -11, 1)":{"1":"-33015572362532324143926304541/825123762863428040867304450"},"('BA', 1, (-2,), ((0, 1),), -10, 1)":{"1":"-14094018321907827923954201611/45840209047968224492628025"},"('BA', 0, (), ((0, 3),), -10, 1)":{"1":"27826558752225418389595020941/825123762863428040867304450"},"('BA', 1, (-2,), ((0, 1),), -9, 1)":{"1":"42409610330030873613929048033/137520627143904673477884075"},"('BA', 0, (), ((0, 3),), -9, 1)":{"1":"-22163100576977309401844942861/825123762863428040867304450"},"('BA', 1, (-2,), ((0, 1),), -8, 1)":{"1":"-42535343474848157886823113473/137520627143904673477884075"},"('BA', 0, (), ((0, 3),), -8, 1)":{"1":"5306118128128507949368786447/275041254287809346955768150"},"('BA', 1, (-2,), ((0, 1),), -7, 1)":{"1":"3028810706851429109067025637383/9763964527217231816929769325"},"('BA', 0, (), ((0, 3),), -7, 1)":{"1":"-211709634524438456231722947737/19527929054434463633859538650"},"('BA', 1, (-2,), ((0, 1),), -6, 1)":{"1":"-9112469359293533278712889630349/29291893581651695450789307975"},"('BA', 0, (), ((0, 3),), -6, 1)":{"1":"73468467912438414654637350611/58583787163303390901578615950"},"('BA', 1, (-2,), ((0, 1),), -5, 1)":{"1":"667084944417653637854891458725877/2138308231460573767907619482175"},"('BA', 0, (), ((0, 3),), -5, 1)":{"1":"42128725302776611287757871402197/4276616462921147535815238964350"},"('BA', 1, (-2,), ((0, 1),), -4, 1)":{"1":"-668934292077295215167676426926677/2138308231460573767907619482175"},"('BA', 0, (), ((0, 3),), -4, 1)":{"1":"-98718763687808877058977898346677/4276616462921147535815238964350"},"('BA', 1, (-2,), ((0, 1),), -3, 1)":{"1":"670758981768141571449624262218133/2138308231460573767907619482175"},"('BA', 0, (), ((0, 3),), -3, 1)":{"1":"168969316785393593913969557067733/4276616462921147535815238964350"},"('BA', 1, (-2,), ((0, 1),), -2, 1)":{"1":"-672559662384108370412072783887333/2138308231460573767907619482175"},"('BA', 0, (), ((0, 3),), -2, 1)":{"1":"-262004481943678206973809843309733/4276616462921147535815238964350"},"('BA', 1, (-2,), ((0, 1),), -1, 1)":{"1":"61303359776139104182852056677903/194391657405506706173419952925"},"('BA', 0, (), ((0, 3),), -1, 1)":{"1":"36421227628234245792654302703503/388783314811013412346839905850"},"('BA', 1, (-2,), ((0, 1),), 0, 1)":{"1":"-61462860623241058403302042280303/194391657405506706173419952925"},"('BA', 0, (), ((0, 3),), 0, 1)":{"1":"-61462860623241058403302042280303/388783314811013412346839905850"},"('R', -77, 4)":{"1":"-48"},"('R', -76, 4)":{"1":"72"},"('R', -75, 4)":{"1":"-88"},"('R', -74, 4)":{"1":"100"},"('R', -73, 4)":{"1":"-548/5"},"('R', -72, 4)":{"1":"588/5"},"('R', -71, 4)":{"1":"-4356/35"},"('R', -70, 4)":{"1":"4566/35"},"('R', -69, 4)":{"1":"-14258/105"},"('R', -68, 4)":{"1":"14762/105"},"('R', -67, 4)":{"1":"-167422/1155"},"('R', -66, 4)":{"1":"172042/1155"},"('R', -65, 4)":{"1":"-2291986/15015"},"('R', -64, 4)":{"1":"2343466/15015"},"('R', -63, 4)":{"1":"-2391514/15015"},"('R', -62, 4)":{"1":"2436559/15015"},"('R', -61, 4)":{"1":"-42142223/255255"},"('R', -60, 4)":{"1":"14274301/85085"},"('R', -59, 4)":{"1":"-275295799/1616615"},"('R', -58, 4)":{"1":"55835135/323323"},"('R', -57, 4)":{"1":"-56574159/323323"},"('R', -56, 4)":{"1":"57279591/323323"},"('R', -55, 4)":{"1":"-1332950097/7436429"},"('R', -54, 4)":{"1":"1347822955/7436429"},"('R', -53, 4)":{"1":"-34052522467/185910725"},"('R', -52, 4)":{"1":"34395742267/185910725"},"('R', -51, 4)":{"1":"-312536252003/1673196525"},"('R', -50, 4)":{"1":"315404588903/1673196525"},"('R', -49, 4)":{"1":"-9227046511387/48522699225"},"('R', -48, 4)":{"1":"9304682830147/48522699225"},"('R', -47, 4)":{"1":"-290774257297357/1504203675975"},"('R', -46, 4)":{"1":"586061125622639/3008407351950"},"('R', -45, 4)":{"1":"-53676090078349/273491577450"},"('R', -44, 4)":{"1":"54062195834749/273491577450"},"('R', -43, 4)":{"1":"-54437269998109/273491577450"},"('R', -42, 4)":{"1":"54801925434709/273491577450"},"('R', -41, 4)":{"1":"-2040798836801833/10119188365650"},"('R', -40, 4)":{"1":"2053580969474233/10119188365650"},"('R', -39, 4)":{"1":"-2066035355155033/10119188365650"},"('R', -38, 4)":{"1":"2078178381193813/10119188365650"},"('R', -37, 4)":{"1":"-85691034670497533/414886722991650"},"('R', -36, 4)":{"1":"12309312989335019/59269531855950"},"('R', -35, 4)":{"1":"-532145396070491417/2548589869805850"},"('R', -34, 4)":{"1":"5884182435213075787/28034488567864350"},"('R', -33, 4)":{"1":"-5914085889685464427/28034488567864350"},"('R', -32, 4)":{"1":"5943339269060627227/28034488567864350"},"('R', -31, 4)":{"1":"-280682601097106968469/1317620962689624450"},"('R', -30, 4)":{"1":"282000222059796592919/1317620962689624450"},"('R', -29, 4)":{"1":"-13881256687139135026631/64563427171791598050"},"('R', -28, 4)":{"1":"13943237577224054960759/64563427171791598050"},"('R', -27, 4)":{"1":"-14004003155738682347159/64563427171791598050"},"('R', -26, 4)":{"1":"14063600165435720745359/64563427171791598050"},"('R', -25, 4)":{"1":"-748469853272339196210427/3421861640104954696650"},"('R', -24, 4)":{"1":"250503836021181200128409/1140620546701651565550"},"('R', -23, 4)":{"1":"-251499286680120823312889/1140620546701651565550"},"('R', -22, 4)":{"1":"252476961434436524654789/1140620546701651565550"},"('R', -21, 4)":{"1":"-253437484000080020709989/1140620546701651565550"},"('R', -20, 4)":{"1":"254381445831833111660789/1140620546701651565550"},"('R', -19, 4)":{"1":"-15063255090319832863132951/67296612255397442367450"},"('R', -18, 4)":{"1":"15117092380124150817026911/67296612255397442367450"},"('R', -17, 4)":{"1":"-925372872575832277072279171/4105093347579243984414450"},"('R', -16, 4)":{"1":"928551009361054917576341971/4105093347579243984414450"},"('R', -15, 4)":{"1":"-310559566510213034489743057/1368364449193081328138150"},"('R', -14, 4)":{"1":"623171679694215690971693339/2736728898386162656276300"},"('R', -13, 4)":{"1":"-625192648726870088010174299/2736728898386162656276300"},"('R', -12, 4)":{"1":"627182997016605479032920699/2736728898386162656276300"},"('R', -11, 4)":{"1":"-42152623787235102902706949233/183360836191872897970512100"},"('R', -10, 4)":{"1":"42282054965723483771862604833/183360836191872897970512100"},"('R', -9, 4)":{"1":"-42409610330030873613929048033/183360836191872897970512100"},"('R', -8, 4)":{"1":"42535343474848157886823113473/183360836191872897970512100"},"('R', -7, 4)":{"1":"-3028810706851429109067025637383/13018619369622975755906359100"},"('R', -6, 4)":{"1":"9112469359293533278712889630349/39055858108868927267719077300"},"('R', -5, 4)":{"1":"-667084944417653637854891458725877/2851077641947431690543492642900"},"('R', -4, 4)":{"1":"668934292077295215167676426926677/2851077641947431690543492642900"},"('R', -3, 4)":{"1":"-670758981768141571449624262218133/2851077641947431690543492642900"},"('R', -2, 4)":{"1":"672559662384108370412072783887333/2851077641947431690543492642900"},"('R', -1, 4)":{"1":"-61303359776139104182852056677903/259188876540675608231226603900"},"('R', 0, 4)":{"1":"61462860623241058403302042280303/259188876540675608231226603900"},"('BA', 1, (1, 2), ((0, 1),), -78, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -78, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -78, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -78, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -78, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -78, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -78, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -78, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -78, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -78, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -78, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -77, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -77, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -77, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -77, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -77, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -77, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -77, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -77, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -77, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -77, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -77, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -76, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -76, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -76, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -76, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -76, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -76, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -76, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -76, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -76, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -76, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -76, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -75, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -75, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -75, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -75, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -75, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -75, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -75, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -75, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -75, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -75, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -75, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -74, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -74, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -74, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -74, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -74, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -74, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -74, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -74, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -74, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -74, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -74, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -73, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -73, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -73, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -73, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -73, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -73, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -73, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -73, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -73, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -73, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -73, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -72, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -72, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -72, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -72, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -72, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -72, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -72, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -72, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -72, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -72, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -72, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -71, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -71, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -71, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -71, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -71, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -71, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -71, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -71, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -71, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -71, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -71, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -70, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -70, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -70, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -70, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -70, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -70, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -70, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -70, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -70, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -70, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -70, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -69, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -69, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -69, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -69, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -69, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -69, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -69, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -69, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -69, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -69, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -69, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -68, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -68, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -68, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -68, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -68, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -68, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -68, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -68, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -68, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -68, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -68, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -67, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -67, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -67, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -67, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -67, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -67, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -67, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -67, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -67, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -67, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -67, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -66, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -66, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -66, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -66, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -66, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -66, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -66, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -66, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -66, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -66, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -66, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -65, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -65, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -65, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -65, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -65, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -65, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -65, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -65, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -65, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -65, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -65, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -64, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -64, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -64, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -64, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -64, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -64, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -64, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -64, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -64, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -64, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -64, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -63, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -63, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -63, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -63, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -63, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -63, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -63, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -63, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -63, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -63, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -63, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -62, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -62, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -62, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -62, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -62, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -62, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -62, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -62, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -62, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -62, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -62, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -61, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -61, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -61, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -61, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -61, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -61, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -61, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -61, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -61, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -61, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -61, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -60, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -60, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -60, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -60, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -60, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -60, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -60, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -60, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -60, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -60, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -60, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -59, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -59, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -59, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -59, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -59, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -59, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -59, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -59, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -59, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -59, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -59, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -58, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -58, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -58, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -58, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -58, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -58, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -58, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -58, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -58, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -58, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -58, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -57, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -57, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -57, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -57, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -57, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -57, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -57, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -57, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -57, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -57, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -57, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -56, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -56, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -56, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -56, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -56, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -56, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -56, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -56, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -56, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -56, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -56, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -55, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -55, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -55, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -55, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -55, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -55, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -55, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -55, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -55, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -55, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -55, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -54, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -54, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -54, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -54, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -54, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -54, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -54, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -54, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -54, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -54, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -54, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -53, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -53, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -53, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -53, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -53, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -53, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -53, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -53, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -53, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -53, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -53, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -52, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -52, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -52, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -52, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -52, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -52, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -52, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -52, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -52, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -52, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -52, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -51, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -51, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -51, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -51, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -51, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -51, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -51, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -51, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -51, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -51, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -51, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -50, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -50, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -50, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -50, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -50, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -50, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -50, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -50, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -50, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -50, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -50, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -49, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -49, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -49, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -49, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -49, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -49, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -49, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -49, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -49, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -49, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -49, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -48, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -48, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -48, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -48, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -48, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -48, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -48, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -48, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -48, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -48, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -48, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -47, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -47, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -47, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -47, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -47, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -47, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -47, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -47, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -47, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -47, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -47, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -46, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -46, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -46, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -46, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -46, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -46, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -46, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -46, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -46, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -46, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -46, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -45, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -45, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -45, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -45, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -45, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -45, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -45, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -45, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -45, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -45, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -45, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -44, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -44, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -44, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -44, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -44, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -44, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -44, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -44, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -44, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -44, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -44, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -43, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -43, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -43, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -43, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -43, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -43, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -43, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -43, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -43, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -43, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -43, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -42, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -42, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -42, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -42, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -42, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -42, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -42, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -42, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -42, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -42, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -42, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -41, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -41, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -41, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -41, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -41, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -41, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -41, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -41, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -41, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -41, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -41, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -40, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -40, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -40, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -40, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -40, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -40, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -40, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -40, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -40, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -40, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -40, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -39, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -39, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -39, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -39, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -39, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -39, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -39, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -39, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -39, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -39, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -39, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -38, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -38, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -38, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -38, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -38, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -38, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -38, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -38, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -38, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -38, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -38, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -37, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -37, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -37, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -37, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -37, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -37, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -37, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -37, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -37, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -37, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -37, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -36, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -36, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -36, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -36, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -36, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -36, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -36, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -36, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -36, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -36, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -36, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -35, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -35, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -35, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -35, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -35, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -35, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -35, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -35, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -35, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -35, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -35, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -34, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -34, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -34, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -34, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -34, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -34, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -34, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -34, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -34, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -34, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -34, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -33, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -33, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -33, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -33, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -33, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -33, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -33, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -33, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -33, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -33, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -33, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -32, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -32, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -32, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -32, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -32, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -32, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -32, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -32, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -32, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -32, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -32, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -31, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -31, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -31, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -31, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -31, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -31, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -31, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -31, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -31, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -31, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -31, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -30, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -30, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -30, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -30, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -30, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -30, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -30, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -30, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -30, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -30, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -30, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -29, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -29, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -29, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -29, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -29, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -29, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -29, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -29, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -29, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -29, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -29, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -28, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -28, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -28, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -28, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -28, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -28, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -28, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -28, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -28, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -28, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -28, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -27, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -27, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -27, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -27, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -27, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -27, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -27, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -27, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -27, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -27, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -27, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -26, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -26, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -26, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -26, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -26, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -26, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -26, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -26, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -26, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -26, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -26, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -25, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -25, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -25, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -25, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -25, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -25, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -25, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -25, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -25, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -25, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -25, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -24, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -24, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -24, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -24, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -24, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -24, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -24, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -24, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -24, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -24, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -24, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -23, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -23, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -23, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -23, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -23, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -23, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -23, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -23, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -23, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -23, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -23, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -22, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -22, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -22, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -22, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -22, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -22, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -22, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -22, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -22, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -22, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -22, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -21, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -21, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -21, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -21, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -21, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -21, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -21, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -21, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -21, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -21, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -21, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -20, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -20, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -20, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -20, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -20, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -20, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -20, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -20, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -20, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -20, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -20, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -19, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -19, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -19, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -19, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -19, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -19, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -19, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -19, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -19, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -19, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -19, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -18, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -18, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -18, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -18, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -18, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -18, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -18, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -18, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -18, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -18, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -18, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -17, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -17, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -17, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -17, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -17, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -17, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -17, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -17, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -17, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -17, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -17, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -16, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -16, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -16, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -16, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -16, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -16, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -16, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -16, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -16, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -16, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -16, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -15, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -15, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -15, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -15, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -15, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -15, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -15, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -15, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -15, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -15, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -15, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -14, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -14, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -14, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -14, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -14, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -14, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -14, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -14, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -14, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -14, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -14, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -13, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -13, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -13, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -13, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -13, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -13, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -13, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -13, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -13, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -13, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -13, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -12, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -12, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -12, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -12, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -12, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -12, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -12, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -12, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -12, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -12, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -12, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -11, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -11, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -11, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -11, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -11, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -11, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -11, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -11, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -11, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -11, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -11, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -10, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -10, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -10, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -10, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -10, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -10, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -10, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -10, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -10, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -10, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -10, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -9, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -9, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -9, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -9, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -9, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -9, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -9, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -9, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -9, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -9, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -9, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -8, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -8, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -8, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -8, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -8, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -8, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -8, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -8, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -8, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -8, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -8, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -7, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -7, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -7, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -7, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -7, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -7, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -7, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -7, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -7, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -7, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -7, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -6, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -6, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -6, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -6, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -6, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -6, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -6, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -6, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -6, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -6, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -6, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -5, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -5, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -5, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -5, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -5, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -5, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -5, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -5, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -5, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -5, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -5, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -4, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -4, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -4, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -4, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -4, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -4, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -4, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -4, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -4, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -4, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -4, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -3, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -3, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -3, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -3, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -3, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -3, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -3, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -3, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -3, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -3, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -3, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -2, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -2, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -2, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -2, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -2, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -2, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -2, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -2, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -2, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -2, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -2, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -1, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -1, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -1, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -1, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -1, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -1, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -1, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -1, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -1, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -1, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -1, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), 0, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), 0, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), 0, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), 0, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), 0, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), 0, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), 0, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), 0, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), 0, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), 0, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), 0, 2)":{"1":"-144"},"('BA', 1, (1,), ((0, 1),), -78, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -78, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -77, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -77, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -76, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -76, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -75, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -75, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -74, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -74, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -73, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -73, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -72, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -72, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -71, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -71, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -70, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -70, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -69, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -69, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -68, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -68, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -67, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -67, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -66, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -66, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -65, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -65, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -64, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -64, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -63, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -63, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -62, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -62, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -61, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -61, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -60, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -60, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -59, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -59, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -58, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -58, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -57, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -57, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -56, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -56, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -55, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -55, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -54, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -54, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -53, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -53, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -52, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -52, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -51, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -51, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -50, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -50, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -49, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -49, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -48, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -48, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -47, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -47, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -46, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -46, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -45, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -45, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -44, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -44, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -43, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -43, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -42, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -42, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -41, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -41, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -40, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -40, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -39, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -39, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -38, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -38, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -37, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -37, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -36, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -36, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -35, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -35, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -34, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -34, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -33, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -33, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -32, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -32, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -31, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -31, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -30, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -30, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -29, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -29, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -28, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -28, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -27, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -27, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -26, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -26, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -25, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -25, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -24, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -24, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -23, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -23, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -22, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -22, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -21, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -21, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -20, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -20, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -19, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -19, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -18, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -18, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -17, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -17, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -16, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -16, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -15, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -15, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -14, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -14, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -13, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -13, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -12, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -12, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -11, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -11, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -10, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -10, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -9, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -9, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -8, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -8, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -7, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -7, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -6, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -6, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -5, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -5, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -4, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -4, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -3, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -3, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -2, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -2, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -1, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -1, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), 0, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), 0, 3)":{"1":"-64"},"('BA', 1, (1, -2), ((0, 1),), -78, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -78, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -77, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -77, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -76, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -76, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -75, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -75, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -74, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -74, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -73, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -73, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -72, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -72, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -71, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -71, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -70, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -70, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -69, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -69, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -68, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -68, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -67, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -67, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -66, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -66, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -65, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -65, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -64, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -64, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -63, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -63, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -62, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -62, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -61, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -61, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -60, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -60, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -59, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -59, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -58, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -58, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -57, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -57, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -56, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -56, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -55, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -55, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -54, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -54, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -53, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -53, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -52, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -52, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -51, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -51, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -50, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -50, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -49, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -49, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -48, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -48, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -47, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -47, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -46, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -46, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -45, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -45, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -44, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -44, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -43, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -43, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -42, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -42, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -41, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -41, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -40, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -40, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -39, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -39, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -38, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -38, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -37, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -37, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -36, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -36, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -35, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -35, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -34, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -34, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -33, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -33, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -32, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -32, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -31, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -31, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -30, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -30, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -29, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -29, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -28, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -28, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -27, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -27, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -26, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -26, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -25, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -25, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -24, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -24, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -23, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -23, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -22, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -22, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -21, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -21, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -20, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -20, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -19, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -19, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -18, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -18, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -17, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -17, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -16, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -16, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -15, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -15, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -14, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -14, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -13, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -13, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -12, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -12, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -11, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -11, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -10, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -10, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -9, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -9, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -8, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -8, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -7, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -7, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -6, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -6, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -5, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -5, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -4, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -4, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -3, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -3, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -2, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -2, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -1, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -1, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), 0, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), 0, 1)":{"1":"-96"},"('BA', 1, (), ((0, 1),), -78, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -77, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -76, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -75, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -74, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -73, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -72, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -71, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -70, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -69, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -68, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -67, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -66, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -65, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -64, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -63, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -62, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -61, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -60, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -59, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -58, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -57, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -56, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -55, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -54, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -53, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -52, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -51, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -50, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -49, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -48, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -47, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -46, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -45, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -44, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -43, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -42, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -41, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -40, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -39, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -38, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -37, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -36, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -35, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -34, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -33, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -32, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -31, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -30, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -29, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -28, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -27, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -26, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -25, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -24, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -23, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -22, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -21, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -20, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -19, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -18, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -17, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -16, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -15, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -14, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -13, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -12, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -11, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -10, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -9, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -8, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -7, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -6, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -5, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -4, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -3, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -2, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -1, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), 0, 4)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -78, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -78, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -77, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -77, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -76, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -76, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -75, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -75, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -74, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -74, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -73, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -73, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -72, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -72, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -71, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -71, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -70, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -70, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -69, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -69, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -68, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -68, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -67, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -67, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -66, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -66, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -65, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -65, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -64, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -64, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -63, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -63, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -62, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -62, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -61, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -61, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -60, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -60, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -59, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -59, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -58, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -58, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -57, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -57, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -56, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -56, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -55, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -55, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -54, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -54, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -53, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -53, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -52, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -52, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -51, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -51, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -50, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -50, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -49, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -49, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -48, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -48, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -47, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -47, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -46, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -46, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -45, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -45, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -44, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -44, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -43, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -43, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -42, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -42, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -41, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -41, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -40, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -40, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -39, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -39, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -38, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -38, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -37, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -37, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -36, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -36, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -35, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -35, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -34, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -34, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -33, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -33, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -32, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -32, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -31, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -31, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -30, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -30, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -29, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -29, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -28, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -28, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -27, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -27, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -26, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -26, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -25, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -25, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -24, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -24, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -23, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -23, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -22, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -22, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -21, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -21, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -20, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -20, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -19, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -19, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -18, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -18, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -17, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -17, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -16, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -16, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -15, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -15, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -14, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -14, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -13, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -13, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -12, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -12, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -11, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -11, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -10, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -10, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -9, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -9, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -8, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -8, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -7, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -7, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -6, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -6, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -5, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -5, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -4, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -4, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -3, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -3, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -2, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -2, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -1, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -1, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), 0, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), 0, 2)":{"1":"-48"},"('BA', 1, (-2, 1), ((0, 1),), -78, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -78, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -77, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -77, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -76, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -76, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -75, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -75, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -74, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -74, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -73, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -73, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -72, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -72, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -71, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -71, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -70, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -70, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -69, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -69, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -68, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -68, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -67, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -67, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -66, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -66, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -65, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -65, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -64, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -64, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -63, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -63, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -62, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -62, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -61, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -61, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -60, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -60, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -59, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -59, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -58, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -58, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -57, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -57, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -56, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -56, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -55, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -55, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -54, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -54, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -53, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -53, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -52, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -52, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -51, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -51, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -50, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -50, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -49, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -49, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -48, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -48, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -47, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -47, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -46, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -46, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -45, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -45, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -44, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -44, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -43, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -43, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -42, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -42, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -41, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -41, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -40, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -40, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -39, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -39, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -38, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -38, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -37, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -37, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -36, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -36, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -35, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -35, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -34, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -34, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -33, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -33, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -32, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -32, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -31, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -31, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -30, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -30, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -29, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -29, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -28, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -28, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -27, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -27, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -26, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -26, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -25, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -25, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -24, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -24, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -23, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -23, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -22, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -22, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -21, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -21, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -20, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -20, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -19, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -19, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -18, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -18, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -17, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -17, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -16, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -16, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -15, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -15, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -14, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -14, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -13, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -13, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -12, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -12, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -11, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -11, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -10, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -10, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -9, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -9, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -8, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -8, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -7, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -7, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -6, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -6, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -5, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -5, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -4, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -4, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -3, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -3, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -2, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -2, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -1, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -1, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), 0, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), 0, 1)":{"1":"-64"},"('BA', 0, (), (), 1, 5)":{"1":"32"},"('R', 1, 5)":{"1":"32"},"('BA', 0, (), ((0, 4),), -78, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -78, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -77, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -77, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -76, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -76, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -75, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -75, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -74, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -74, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -73, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -73, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -72, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -72, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -71, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -71, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -70, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -70, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -69, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -69, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -68, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -68, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -67, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -67, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -66, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -66, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -65, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -65, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -64, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -64, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -63, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -63, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -62, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -62, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -61, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -61, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -60, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -60, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -59, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -59, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -58, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -58, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -57, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -57, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -56, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -56, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -55, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -55, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -54, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -54, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -53, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -53, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -52, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -52, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -51, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -51, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -50, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -50, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -49, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -49, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -48, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -48, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -47, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -47, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -46, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -46, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -45, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -45, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -44, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -44, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -43, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -43, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -42, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -42, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -41, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -41, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -40, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -40, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -39, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -39, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -38, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -38, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -37, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -37, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -36, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -36, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -35, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -35, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -34, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -34, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -33, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -33, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -32, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -32, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -31, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -31, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -30, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -30, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -29, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -29, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -28, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -28, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -27, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -27, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -26, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -26, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -25, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -25, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -24, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -24, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -23, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -23, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -22, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -22, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -21, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -21, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -20, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -20, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -19, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -19, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -18, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -18, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -17, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -17, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -16, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -16, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -15, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -15, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -14, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -14, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -13, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -13, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -12, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -12, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -11, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -11, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -10, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -10, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -9, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -9, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -8, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -8, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -7, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -7, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -6, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -6, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -5, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -5, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -4, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -4, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -3, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -3, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -2, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -2, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -1, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -1, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), 0, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), 0, 3)":{"1":"-32"},"('BA', 1, (), ((0, 1),), -78, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -77, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -76, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -75, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -74, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -73, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -72, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -71, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -70, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -69, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -68, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -67, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -66, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -65, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -64, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -63, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -62, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -61, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -60, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -59, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -58, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -57, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -56, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -55, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -54, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -53, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -52, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -51, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -50, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -49, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -48, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -47, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -46, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -45, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -44, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -43, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -42, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -41, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -40, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -39, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -38, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -37, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -36, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -35, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -34, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -33, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -32, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -31, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -30, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -29, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -28, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -27, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -26, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -25, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -24, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -23, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -22, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -21, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -20, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -19, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -18, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -17, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -16, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -15, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -14, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -13, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -12, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -11, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -10, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -9, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -8, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -7, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -6, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -5, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -4, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -3, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -2, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -1, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), 0, 1)":{"z3":"-32"}}

==> anc/tables/json/atoms_m81.json <==
{"('R', -79, 1)":{"1":"-701897988840639827786408387551728945602552314012054261055405764703729322238623199/15593163699815645362100759867073336587327950729811665921137051630113578873687500","z3":"-32"},"('R', -78, 1)":{"1":"-178093183757149696970105386859893933324156574073021195154848659652037601069593610369/1995924953576402606348897262985387083177977693415893237905542608654538095832000000","pi2":"8/3","z3":"48"},"('R', -77, 1)":{"1":"487635522656567389520999906417878129377751014918685829355614588024116747214803675801/2395109944291683127618676715582464499813573232099071885486651130385445714998400000","pi2":"-8/3","z3":"-176/3"},"('R', -76, 1)":{"1":"-235165595406255287508815989379307963029792477323040600015534958670998493780763361157/855396408675601117006670255565165892790561868606811387673803975137659183928000000","pi2":"10/3","z3":"200/3"},"('R', -75, 1)":{"1":"426248746124985636090605665429239302678379406327051146772262057256741270741601962735661/1317310469360425720190272193570355474897465277654489537017658121711995143249120000000","pi2":"-10/3","z3":"-1096/15"},"('R', -74, 1)":{"1":"-12654924903737938685221352571810472867603732800889486477945496165413574726834509232093/35602985658389884329466816042442039862093656152824041541017787073297166033760000000","pi2":"98/27","z3":"392/5"},"('R', -73, 1)":{"1":"2030616813656504682722332470428535058913839664734632042461747674617368316152167651727/5389347332275265950515432703093213515068531235290138374706959001743989481440000000","pi2":"-98/27","z3":"-2904/35"},"('R', -72, 1)":{"1":"-121961255877046468525172855531329899970813407943164019388511405890816132206338997695611/312582145271965425129895096779406383873974811646828025733003622101151389923520000000","pi2":"205/54","z3":"3044/35"},"('R', -71, 1)":{"1":"5505489208370184253193499915071056091280008406575330709497933787033412540425659776403543/13831759928284470061997858032488732486423385415372140138685410277975949004115760000000","pi2":"-205/54","z3":"-28516/315"},"('R', -70, 1)":{"1":"-5554127324758308823394998286147189373634764276414685987538914378109334334256226178578029/13831759928284470061997858032488732486423385415372140138685410277975949004115760000000","pi2":"5269/1350","z3":"29524/315"},"('R', -69, 1)":{"1":"899101391285485874521480277369691270643089601972154976509468076687797900630808444734441/2237490576634252510029065269961412608097900581898434434199110486143168221254020000000","pi2":"-5269/1350","z3":"-334844/3465"},"('R', -68, 1)":{"1":"-60782986586442867620504468341718918581851054995504660829716468262312318195589247819212573/152149359211129170681976438357376057350657239569093541525539513057735439045273360000000","pi2":"5369/1350","z3":"344084/3465"},"('R', -67, 1)":{"1":"67956449886391309259556789460110255967728260141261642571772285840598038113207062553696931/171994927803885149466582060751816412657264705599844873028870753891353105007700320000000","pi2":"-5369/1350","z3":"-4583972/45045"},"('R', -66, 1)":{"1":"-219836711527011435264818940199302827750612155608453354456405396035857685646158396936438159/565126191355622633961626771041682498731012604113776011380575334214445916453872480000000","pi2":"266681/66150","z3":"4686932/45045"},"('R', -65, 1)":{"1":"35131521776943966212762865647962154152603747105146622287153348429262416921115616176561/92085089026498718260001103314597115647875607644415188427664222619267706771040000000","pi2":"-266681/66150","z3":"-4783028/45045"},"('R', -64, 1)":{"1":"-27631813136803755760469330393430449331744717959593845732401653124845858325773837742654953/74114910341721001175295314234974753931936079228036198213845945470747005436573440000000","pi2":"1077749/264600","z3":"4873118/45045"},"('R', -63, 1)":{"1":"382321950767837590332909653766746287167979886221906820267933248114783892973122650671715547/1052837835950201071490153984406422189416681015883199144489838978810474584078447360000000","pi2":"-1077749/264600","z3":"-84284446/765765"},"('R', -62, 1)":{"1":"-9983103640751047868543665487681282852802806264805190113156707193691217984269649089523684983/28315796535292249870077299264825354673259157848227092780753037798534342761267715840000000","pi2":"9778141/2381400","z3":"28548602/255255"},"('R', -61, 1)":{"1":"120276956960129554987824397853163651133845362312723152247845632512137825289879472885118041947/352482846525534558727513966710412173691260551145171741167305056733479232304056738560000000","pi2":"-9778141/2381400","z3":"-550591598/4849845"},"('R', -60, 1)":{"1":"-134604451195337316403847720759513445626699414128999368241352209819950872100694253021356650367/408880101969620088123916201384078121481862239328399219754073865810835909472705816729600000","pi2":"1968329/476280","z3":"111670270/969969"},"('R', -59, 1)":{"1":"78924324288959488635773812998867904754988441753209753198948853928135011770717564531106823727/249317135347329322026778171575657391147476975200243426679313332811485310654088912640000000","pi2":"-1968329/476280","z3":"-37716106/323323"},"('R', -58, 1)":{"1":"-58506567887332558681475747836536427836903508429518107117615783108100370343127333209769315899/192867972627179286850903868577395340321633131758678877242487672552281089373917838080000000","pi2":"239437889/57629880","z3":"38186394/323323"},"('R', -57, 1)":{"1":"68089832466820114231473774898730633400403499212283022745128206068381303287017292675061691629361/235106058632531550671251815795844919852070787613829551358592472841230647946805844619520000000","pi2":"-239437889/57629880","z3":"-888633398/7436429"},"('R', -56, 1)":{"1":"-64742536010910722781785746904416764224684793648679582569850598820004765600297502737213745262161/235106058632531550671251815795844919852070787613829551358592472841230647946805844619520000000","pi2":"240505109/57629880","z3":"2695645910/22309287"},"('R', -55, 1)":{"1":"306417872580444377622693209899422743026774648601909664565268270628388963354784948559273569183077/1175530293162657753356259078979224599260353938069147756792962364206153239734029223097600000000","pi2":"-240505109/57629880","z3":"-68105044934/557732175"},"('R', -54, 1)":{"1":"-288577125187588557714807210694870695425650409986860415501069685723734593973319275136788948866277/1175530293162657753356259078979224599260353938069147756792962364206153239734029223097600000000","pi2":"40799043101/9739449720","z3":"68791484534/557732175"},"('R', -53, 1)":{"1":"810606539860821747992462424428559484917274079688396712723949899855462352975768581291244243762431/3526590879487973260068777236937673797781061814207443270378887092618459719202087669292800000000","pi2":"-40799043101/9739449720","z3":"-625072504006/5019589575"},"('R', -52, 1)":{"1":"-753872781775418293204669025481872464055719738274545125528550416672566148601162206249218367328831/3526590879487973260068777236937673797781061814207443270378887092618459719202087669292800000000","pi2":"40931552621/9739449720","z3":"630809177806/5019589575"},"('R', -51, 1)":{"1":"491951669177209549878753716900797213932749904895397721137710758691970807608945321356014813581939/2494417939150029866877915606614452198430507136878435483926529894778910533094159570963200000000","pi2":"-40931552621/9739449720","z3":"-18454093022774/145568097675"},"('R', -50, 1)":{"1":"-18429278828924830464859644311594384552782879730558903325256993709119552805730855220481536328223659/102271135505151224541994539871192540135650792612015854840987725685935331856860542409491200000000","pi2":"205234915681/48697248600","z3":"18609365660294/145568097675"},"('R', -49, 1)":{"1":"103157429462737680734654058897666175182555219531228340038179363627350310293784480487343064288386177/634081040131937592160366147201393748841034914194498300014123899252799057512535362938845440000000","pi2":"-205234915681/48697248600","z3":"-581548514594714/4512611027925"},"('R', -48, 1)":{"1":"-366894229417248918689998998034291890973705990040853820129004495726568040185711322490195471311055263/2536324160527750368641464588805574995364139656777993200056495597011196230050141451755381760000000","pi2":"822968714749/194788994400","z3":"586061125622639/4512611027925"},"('R', -47, 1)":{"1":"319748662181641770992344320121111320311829068053953336162093649156673627555436831951157328868863323/2536324160527750368641464588805574995364139656777993200056495597011196230050141451755381760000000","pi2":"-822968714749/194788994400","z3":"-53676090078349/410237366175"},"('R', -46, 1)":{"1":"-271063817482761127738827644378233272848151370329336068745685699303119598854393170984137824704726203/2536324160527750368641464588805574995364139656777993200056495597011196230050141451755381760000000","pi2":"238357395880861/56294019381600","z3":"54062195834749/410237366175"},"('R', -45, 1)":{"1":"220672441554477995120207464545572628157188101675524901870161249487007519693151707620789174072248699/2536324160527750368641464588805574995364139656777993200056495597011196230050141451755381760000000","pi2":"-238357395880861/56294019381600","z3":"-54437269998109/410237366175"},"('R', -44, 1)":{"1":"-168338555508740608419730980557998710798409137395152300078849067752587433566894654629614796172191851/2536324160527750368641464588805574995364139656777993200056495597011196230050141451755381760000000","pi2":"238820721143261/56294019381600","z3":"54801925434709/410237366175"},"('R', -43, 1)":{"1":"4207996739395027232687498488809756547557477189842095439965934046536341950367089225764133134780958007/93843993939526763639734189785806274828473167300785748402090337089414260511855233714949125120000000","pi2":"-238820721143261/56294019381600","z3":"-2040798836801833/15178782548475"},"('R', -42, 1)":{"1":"-2084215805972071475417452655782125732898305063664970201320007773716113961856950813490104320416359127/93843993939526763639734189785806274828473167300785748402090337089414260511855233714949125120000000","pi2":"86364397717734821/20322140996757600","z3":"2053580969474233/15178782548475"},"('R', -41, 1)":{"1":"-410998987157679798247661776266938759338631767175847018168022711078334495548843772610064905258299/219775161450882350444342364837953805218906714990130558318712733230478361854461905655618560000000","pi2":"-86364397717734821/20322140996757600","z3":"-2066035355155033/15178782548475"},"('R', -40, 1)":{"1":"21225497676308017886369258830116009893274904067655994378788971010283494810473531/754108084540085239304928737263631825143203672412628661800670808025349120000000","pi2":"17299975731542641/4064428199351520","z3":"2078178381193813/15178782548475"},"('R', -39, 1)":{"1":"-534723144467584726348157053833508921275764915699783924167280103973053464764241042852057861664172531/9010781619486176368218036958356106013975175314595352891067222062449612836032938131880360960000000","pi2":"-17299975731542641/4064428199351520","z3":"-85691034670497533/622330084487475"},"('R', -38, 1)":{"1":"283129451209181311497742797940497045761311393216743888773690064273615502787632374781521244837228200337/3847603751520597309229101781218057267967399859332215684485703820665984680986064582312914129920000000","pi2":"353562301485889/82947514272480","z3":"12309312989335019/88904297783925"},"('R', -37, 1)":{"1":"-13756080128916202863401562915244850793812417972022863994821555230090976234803726261617168116706588732091/165446961315385684296851376592376462522598193951285274432885264288637341282400777039455307586560000000","pi2":"-353562301485889/82947514272480","z3":"-532145396070491417/3822884804708775"},"('R', -36, 1)":{"1":"404142533524729445180364300497257437293380846767077670584665815876127664892575313275250609927237966943/4471539495010423899914902070064228716826978214899602011699601737530738953578399379444738042880000000","pi2":"354019312583809/82947514272480","z3":"5884182435213075787/42051732851796525"},"('R', -35, 1)":{"1":"-86016845441900438576925364746927235286956507673248388458392396888599531167379764040234253916493185379/894307899002084779982980414012845743365395642979920402339920347506147790715679875888947608576000000","pi2":"-354019312583809/82947514272480","z3":"-5914085889685464427/42051732851796525"},"('R', -34, 1)":{"1":"90320175445151293594152234772099475314727670286427396847166106287804206586294978369579725052856807459/894307899002084779982980414012845743365395642979920402339920347506147790715679875888947608576000000","pi2":"187497409728228241/43879235050141920","z3":"5943339269060627227/42051732851796525"},"('R', -33, 1)":{"1":"-4416631877433572936598399791573334528403499762582030058714919529770340892778271327842465309543336881997/42032471253097984659200079458603749938173595220056258909976256332788946163636954166780537603072000000","pi2":"-187497409728228241/43879235050141920","z3":"-280682601097106968469/1976431444034436675"},"('R', -32, 1)":{"1":"4564651274332943286443096702695630070428696149149176119241156644808171325886632949522805264441823601217/42032471253097984659200079458603749938173595220056258909976256332788946163636954166780537603072000000","pi2":"187700554334941861/43879235050141920","z3":"282000222059796592919/1976431444034436675"},"('R', -31, 1)":{"1":"-222013886713880855139802759433749815150981375570700795636758649955925766865119260832307358388384926817/1988022288997877652800003758177204388967670044191850083579958069794071778009855940320701102848000000","pi2":"-187700554334941861/43879235050141920","z3":"-13881256687139135026631/96845140757687397075"},"('R', -30, 1)":{"1":"3670057908183029807463590748176220010421781825147076534345549222921763835147479504326467469314371707/32082217368115927159231729030756190090460314919615857347676358878548411428306787361898297600000000","pi2":"23485971550561141649/5484904381267740000","z3":"13943237577224054960759/96845140757687397075"},"('R', -29, 1)":{"1":"-6929866739636395340925739368382804452441031353632602315450455064546704238268926302700983232854364416403/59320019913646349317419466977868195477261122286369720235853587566436012730939249832149952262400000000","pi2":"-23485971550561141649/5484904381267740000","z3":"-14004003155738682347159/96845140757687397075"},"('R', -28, 1)":{"1":"243429703577291805571849451279423568973151914443023834339330543665058079912951354522286480129294803407/2045517928056770666117912654409248119905555940909300697788054743670207335549629304556894905600000000","pi2":"23507608254234781649/5484904381267740000","z3":"14063600165435720745359/96845140757687397075"},"('R', -27, 1)":{"1":"-13116826606188420198496519886148791891142279627720648602449716133123334506286108626357694321479107633571/108412450187008845304249370683690150354994464868192936982766901414520988784130353141515429996800000000","pi2":"-23507608254234781649/5484904381267740000","z3":"-748469853272339196210427/5132792460157432044975"},"('R', -26, 1)":{"1":"13313837518736200542101646543974364787791166761851587434869792978883723849895991862446537057620948431971/108412450187008845304249370683690150354994464868192936982766901414520988784130353141515429996800000000","pi2":"211749047271858474841/49364139431409660000","z3":"250503836021181200128409/1710930820052477348325"},"('R', -25, 1)":{"1":"-465373645174148127476351905646427322949389677985879625219086638128558685077401038857279537363643882319/3738360351276167079456874851161729322586016029937687482164375910845551337383805280741911379200000000","pi2":"-211749047271858474841/49364139431409660000","z3":"-251499286680120823312889/1710930820052477348325"},"('R', -24, 1)":{"1":"13665557143655761492258967598487541108422492037975316524640868911421504348048959873952141709681607979367/108412450187008845304249370683690150354994464868192936982766901414520988784130353141515429996800000000","pi2":"10383930672892966877209/2418842832139073340000","z3":"252476961434436524654789/1710930820052477348325"},"('R', -23, 1)":{"1":"-13825228467934600072371199556164370083177313442644247678007254763350286883287965535270829353783404949667/108412450187008845304249370683690150354994464868192936982766901414520988784130353141515429996800000000","pi2":"-10383930672892966877209/2418842832139073340000","z3":"-253437484000080020709989/1710930820052477348325"},"('R', -22, 1)":{"1":"405332807924390875379943756016563469404748241146204445112986971068880838787174955201561647680666573082343/3143961055423256513823231749827014360294839481177595172500240141021108674739780241103947469907200000000","pi2":"8739335943455356005972769/2034246821828960678940000","z3":"254381445831833111660789/1710930820052477348325"},"('R', -21, 1)":{"1":"-24163723754494035521865705998698779686253769172587458635246484195003337462617287189209256603683838004227837/185493702269972134315570673239793847257395529389478115177514168320245411809647034225132900724524800000000","pi2":"-8739335943455356005972769/2034246821828960678940000","z3":"-15063255090319832863132951/100944918383096163551175"},"('R', -20, 1)":{"1":"24405287379572603659374838965321301324603890931686463494867813517798401930724169812754905138318568871157157/185493702269972134315570673239793847257395529389478115177514168320245411809647034225132900724524800000000","pi2":"8745363341445960333910369/2034246821828960678940000","z3":"15117092380124150817026911/100944918383096163551175"},"('R', -19, 1)":{"1":"-48488448113286229732890005497523545558941056709614852599616328424648933309045662966888191696115347918446127/365003736724783877201606808633142731700036364282521452446076266694676455496402228636551836909548800000000","pi2":"-8745363341445960333910369/2034246821828960678940000","z3":"-925372872575832277072279171/6157640021368865976621675"},"('R', -18, 1)":{"1":"47039653200920894436284357646175681719391911233779620493202655340907596954522552610318550445984088487527686847/350768590992517305990744143096450165163734946075503115800679292293584073732042541719726315270076396800000000","pi2":"8409718829321111776031704609/1954911195777631212461340000","z3":"928551009361054917576341971/6157640021368865976621675"},"('R', -17, 1)":{"1":"-92917058436857054201511280493496076790639759407578396085209446265195559294379095987606789518329976057654977/686435598811188465735311434631017935741164278034252672799763781396446328242744700038603356692908800000000","pi2":"-8409718829321111776031704609/1954911195777631212461340000","z3":"-310559566510213034489743057/2052546673789621992207225"},"('R', -16, 1)":{"1":"54771164329170821605316767732594336192988242188900451555155068831526240254812051026153577120242661740560224993/400878389705734063989421877824514474472839938372003560915062048335524655693762904822544360308658739200000000","pi2":"33659238975573797429256624061/7819644783110524849845360000","z3":"623171679694215690971693339/4105093347579243984414450"},"('R', -15, 1)":{"1":"-55284985431949724759826126406814804374912390898275236821020643813471128646851211035366615956160250819120892043/400878389705734063989421877824514474472839938372003560915062048335524655693762904822544360308658739200000000","pi2":"-33659238975573797429256624061/7819644783110524849845360000","z3":"-625192648726870088010174299/4105093347579243984414450"},"('R', -14, 1)":{"1":"55809250299846258052005413417772949882467415973267061426547809042565335907191954843243073391209140736246554043/400878389705734063989421877824514474472839938372003560915062048335524655693762904822544360308658739200000000","pi2":"33678387172165436302473264061/7819644783110524849845360000","z3":"209060999005535159677640233/1368364449193081328138150"},"('R', -13, 1)":{"1":"-26425379188172129626492706436666614221877298493726779556538167004549383264380910001643268389651235612498714179367/188011964771989276011038860699697288527761931096469670069164100669361063520374802361773304984760948684800000000","pi2":"-33678387172165436302473264061/7819644783110524849845360000","z3":"-14050874595745034300902316411/91680418095936448985256050"},"('R', -12, 1)":{"1":"26682198828668464957587520619339559287587299989574217686912287907202216616655846153450099056333720163804565025167/188011964771989276011038860699697288527761931096469670069164100669361063520374802361773304984760948684800000000","pi2":"33696425568435587455529424061/7819644783110524849845360000","z3":"14094018321907827923954201611/91680418095936448985256050"},"('R', -11, 1)":{"1":"-26942498520301757823662044121803367117699833958030179087005402450390153629122664075139165013980844505366444120167/188011964771989276011038860699697288527761931096469670069164100669361063520374802361773304984760948684800000000","pi2":"-33696425568435587455529424061/7819644783110524849845360000","z3":"-42409610330030873613929048033/275041254287809346955768150"},"('R', -10, 1)":{"1":"27204614236133912700634666283416576554145619011908957403337043001826625186296571628535111170197136367845934452087/188011964771989276011038860699697288527761931096469670069164100669361063520374802361773304984760948684800000000","pi2":"33713447924426032135474665661/7819644783110524849845360000","z3":"42535343474848157886823113473/275041254287809346955768150"},"('R', -9, 1)":{"1":"-1949624503057869954131096847525755609097845233651884466417419354729272056686523466487369768399212562788366135587217/13348849498811238596783759109678507485471097107849346574910651147524635509946610967685904653918027356620800000000","pi2":"-33713447924426032135474665661/7819644783110524849845360000","z3":"-3028810706851429109067025637383/19527929054434463633859538650"},"('R', -8, 1)":{"1":"1966514161143757130694943841278242852271164465811512886250146501614995339240628080725536667070491257813482287611917/13348849498811238596783759109678507485471097107849346574910651147524635509946610967685904653918027356620800000000","pi2":"33729537728506506466441425661/7819644783110524849845360000","z3":"9112469359293533278712889630349/58583787163303390901578615950"},"('R', -7, 1)":{"1":"-3361750042290810322799050786098192015096319807186453587168021473395021153564493352703159142046825058477577985274187/22662000311935358548028242209454210382311397415651216278336686831844148656420990712583047435721302256588800000000","pi2":"-33729537728506506466441425661/7819644783110524849845360000","z3":"-667084944417653637854891458725877/4276616462921147535815238964350"},"('R', -6, 1)":{"1":"5369786778791521757875743759647900381827099162061992671948840888637799291899133053575570654512750143845512211289271117/36055242496289155449912933355241648718257433288301085098833668749464040512365796223719628470232591890232780800000000","pi2":"46196589536413702085491232689909/10705093708078308519438297840000","z3":"668934292077295215167676426926677/4276616462921147535815238964350"},"('R', -5, 1)":{"1":"-5357421906961008798708217192762967675592534124840843256458240503754654758759121233134317154985317367916686722297564957/36055242496289155449912933355241648718257433288301085098833668749464040512365796223719628470232591890232780800000000","pi2":"-46196589536413702085491232689909/10705093708078308519438297840000","z3":"-670758981768141571449624262218133/4276616462921147535815238964350"},"('R', -4, 1)":{"1":"5282835102596004319002323206408402665016920190918120874593459262565290727442472192585028383799170302061849997234872597/36055242496289155449912933355241648718257433288301085098833668749464040512365796223719628470232591890232780800000000","pi2":"46216358869207937188943565649909/10705093708078308519438297840000","z3":"672559662384108370412072783887333/4276616462921147535815238964350"},"('R', -3, 1)":{"1":"-5071207023890194750410809173122079308667480399933031566823832543213660869442823298305591026631052424595046242292645597/36055242496289155449912933355241648718257433288301085098833668749464040512365796223719628470232591890232780800000000","pi2":"-46216358869207937188943565649909/10705093708078308519438297840000","z3":"-61303359776139104182852056677903/388783314811013412346839905850"},"('R', -2, 1)":{"1":"4566643120773568186287638948127576497315888212442720168701447479913896478791598655377627555920673971882165061223908397/36055242496289155449912933355241648718257433288301085098833668749464040512365796223719628470232591890232780800000000","pi2":"46235127387652957234561691089909/10705093708078308519438297840000","z3":"61462860623241058403302042280303/388783314811013412346839905850"},"('R', -1, 1)":{"1":"-256489800791073716337916139210893478693499644570165978100145178285581083641972228173271803768083392160385272962239747763/2848364157206843280543121735064090248742337229775785722807859831207659200476897901673850649148374759328389683200000000","pi2":"-46235127387652957234561691089909/10705093708078308519438297840000","z3":"-4868007055309996043055960217131137/30713881870070059575400352562150"},"('R', 0, 1)":{"1":"-61356443561824570512999317867296856131186617214900392826288841847029145437487063477423930451854385639999532493229678927/2848364157206843280543121735064090248742337229775785722807859831207659200476897901673850649148374759328389683200000000","pi2":"46252969210499754415427421586309/10705093708078308519438297840000","z3":"4880292608058024066886120358155997/30713881870070059575400352562150"},"('R', -79, 2)":{"1":"-2988916169776455832018179091295628050880219783194027/5415371465199974039304148149666113799537770040000","pi2":"-16/3"},"('R', -78, 2)":{"1":"24193145859227679306328437887041763577135817294721/53884293186069393425911921887225012930724080000","pi2":"8"},"('R', -77, 2)":{"1":"-820449950624971349190489781480949130363367208573807/2953838981018167657802262627090607527020601840000","pi2":"-88/9"},"('R', -76, 2)":{"1":"1502555235581748447067843532289901189341497844544423/12996891516479937694329955559198673118890648096000","pi2":"100/9"},"('R', -75, 2)":{"1":"10448672322016378549190706949580249553435620800631081/324922287911998442358248888979966827972266202400000","pi2":"-548/45"},"('R', -74, 2)":{"1":"-17668335876256307573922188575535849603097946709512057/108307429303999480786082962993322275990755400800000","pi2":"196/15"},"('R', -73, 2)":{"1":"6438833308711510215520939576406965296815390175254363/22974303185696859560684264877371391876826903200000","pi2":"-484/35"},"('R', -72, 2)":{"1":"-15765441131435587754455412641389292334348753324209709/40981189466378181919058418429905726050556097600000","pi2":"1522/105"},"('R', -71, 2)":{"1":"6532160246305988394525835974862059514266005085199200157/13646736092303934579046453337158606774835180500800000","pi2":"-14258/945"},"('R', -70, 2)":{"1":"-7686294922347222437769001814432885226253382807800549513/13646736092303934579046453337158606774835180500800000","pi2":"14762/945"},"('R', -69, 2)":{"1":"19210564263855259229495168159866127100180403893720602383/30022819403068656073902197341748934904637397101760000","pi2":"-167422/10395"},"('R', -68, 2)":{"1":"-21296660013118685307042586197327258820929943850504934421/30022819403068656073902197341748934904637397101760000","pi2":"172042/10395"},"('R', -67, 2)":{"1":"10398680661629918841931184489275251566284118434375163957/13458505249651466515887191911818488060699522838720000","pi2":"-2291986/135135"},"('R', -66, 2)":{"1":"-4439348799293615750433620493092857339496048455312665253/5346529482738253821379843362229262380277892634560000","pi2":"2343466/135135"},"('R', -65, 2)":{"1":"59421948407912757005018796186210719076867055210308537373/67292526248257332579435959559092440303497614193600000","pi2":"-2391514/135135"},"('R', -64, 2)":{"1":"-726888596445551756979082379049424800355988677650060153353/780593304479785057921457130885472307520572324645760000","pi2":"2436559/135135"},"('R', -63, 2)":{"1":"12941997429698302942037994908102484509372130922244090466517/13270086176156345984664771225053029227849729518977920000","pi2":"-42142223/2297295"},"('R', -62, 2)":{"1":"-33775979296117849580310864641934927550112447861774651843/33258361343750240563069602067802078265287542654080000","pi2":"14274301/765765"},"('R', -61, 2)":{"1":"12635457665914295589643954736417448733731288205955279268179/12006268445093836843268126346476550253768802898122880000","pi2":"-275295799/14549535"},"('R', -60, 2)":{"1":"-65195288590332347576584690160387283619679702398211319596059/60031342225469184216340631732382751268844014490614400000","pi2":"55835135/2909907"},"('R', -59, 2)":{"1":"52138259088786918474804540825402569626794842494929655525393/46691043953142698834931602458519917653545344603811200000","pi2":"-18858053/969969"},"('R', -58, 2)":{"1":"-3024794494290253458390976422405014008437057678267792979903/2642889280366567858581034101425655716238415732291200000","pi2":"6364399/323323"},"('R', -57, 2)":{"1":"1256160866457516633923465470018379945285733963869705285048519/1073894010922282073203426856545958106031542925887657600000","pi2":"-444316699/22309287"},"('R', -56, 2)":{"1":"-11525138958252156588266821312612050544310100137437024447343201/9665046098300538658830841708913622954283886332988918400000","pi2":"1347822955/66927861"},"('R', -55, 2)":{"1":"58610674152414929769387509819065113117660376264886317091754247/48325230491502693294154208544568114771419431664944592000000","pi2":"-34052522467/1673196525"},"('R', -54, 2)":{"1":"-59486600222654531658554921698483881156387228668764628216163247/48325230491502693294154208544568114771419431664944592000000","pi2":"34395742267/1673196525"},"('R', -53, 2)":{"1":"542327660235635514145077977510987176198927589472680063831049023/434927074423524239647387876901113032942774884984501328000000","pi2":"-312536252003/15058768725"},"('R', -52, 2)":{"1":"-548369098390881751336729220302515493160695557240996783498008723/434927074423524239647387876901113032942774884984501328000000","pi2":"315404588903/15058768725"},"('R', -51, 2)":{"1":"16052568590428503373703090408647849904973922635796530056623536067/12612885158282202949774248430132277955340471664550538512000000","pi2":"-9227046511387/436704293025"},"('R', -50, 2)":{"1":"-16177618670502456809958827923347469976883052978663393642529333947/12612885158282202949774248430132277955340471664550538512000000","pi2":"9304682830147/436704293025"},"('R', -49, 2)":{"1":"8553094237094332332863115210709659682428631457632571287704976199/6627109150961835448186469514137298586704315620357062608000000","pi2":"-290774257297357/13537833083775"},"('R', -48, 2)":{"1":"-507015866841794505248393934676624086226222767890962442309202311191/390999439906748291443001701334100616615554621601066693872000000","pi2":"586061125622639/27075666167550"},"('R', -47, 2)":{"1":"3973940147812426214753209885885057534655785829938937705713104647/3054683124271471026898450791672661067309020481258333545875000","pi2":"-53676090078349/2461424197050"},"('R', -46, 2)":{"1":"-1481321457211147514116074306765124480370732721194505021336030089/1136626278798686893729656108529362257603356458142635738000000","pi2":"54062195834749/2461424197050"},"('R', -45, 2)":{"1":"215262518507512155421005008650744899158703075137352652767248647/165118006717376812264781123874197895530217323311261272750000","pi2":"-54437269998109/2461424197050"},"('R', -44, 2)":{"1":"-127286762288232471314173907188885100255076695368286108642473427689/97749859976687072860750425333525154153888655400266673468000000","pi2":"54801925434709/2461424197050"},"('R', -43, 2)":{"1":"587103125648644879072055214369277652603806821934499180270824845371/452093102392177711980970717167553837961735031226233364789500000","pi2":"-2040798836801833/91072695290850"},"('R', -42, 2)":{"1":"-2338154248209741183590585903410942694686954738368602110459519600109/1808372409568710847923882868670215351846940124904933459158000000","pi2":"2053580969474233/91072695290850"},"('R', -41, 2)":{"1":"580919114117461932206380440785145396868532905631726358587960730671/452093102392177711980970717167553837961735031226233364789500000","pi2":"-2066035355155033/91072695290850"},"('R', -40, 2)":{"1":"-224807998202441968452982589060269689724509838077059596184751735841/176426576543288863212086133528801497741164890234627654552000000","pi2":"2078178381193813/91072695290850"},"('R', -39, 2)":{"1":"1914784851103476655198099099308923545391440159627299741220725624291757/1519937010242501467680023551117316003227353174982596572422299000000","pi2":"-85691034670497533/3733980506924850"},"('R', -38, 2)":{"1":"-3818516607524667549270343937034208237214446631425149491889753014341739/3039874020485002935360047102234632006454706349965193144844598000000","pi2":"12309312989335019/533425786703550"},"('R', -37, 2)":{"1":"3532529339490545662542280935670318741798807621166174723034712172638186093/2810363531938385213740363546015917289967376020542821062408830851000000","pi2":"-532145396070491417/22937308828252650"},"('R', -36, 2)":{"1":"-14166651882387396478681784620164621648667437266551272084633423748225580497/11241454127753540854961454184063669159869504082171284249635323404000000","pi2":"5884182435213075787/252310397110779150"},"('R', -35, 2)":{"1":"3554878519749137437988810218512672391343179993847080677421523677233887203/2810363531938385213740363546015917289967376020542821062408830851000000","pi2":"-5914085889685464427/252310397110779150"},"('R', -34, 2)":{"1":"-7141128728342639786848588463165393176275713746912305497717420288153585861/5620727063876770427480727092031834579934752041085642124817661702000000","pi2":"5943339269060627227/252310397110779150"},"('R', -33, 2)":{"1":"7925186615723182339196767897358628767130866289859159766731175600657995255087/6208093042051892937152463073149161293537933629379091726861107349859000000","pi2":"-280682601097106968469/11858588664206620050"},"('R', -32, 2)":{"1":"-1613065085654671772936640177192050574354322193959180828935289432790841631273/1257335299656079582208093786966918742995024532532474273794654653136000000","pi2":"282000222059796592919/11858588664206620050"},"('R', -31, 2)":{"1":"85962222958810883785520227859924644231748827971937297640919244157081192349271/66673218424228548804486726703410170604571780348400108409028878935472000000","pi2":"-13881256687139135026631/581070844546124382450"},"('R', -30, 2)":{"1":"-6305784291975235996616583933296488817175884793863222691233764521861418449799303/4867144944968684062727531049348942454133739965433207913859108162289456000000","pi2":"13943237577224054960759/581070844546124382450"},"('R', -29, 2)":{"1":"6335192333058272117905109729669250289127663822906728482785538693944057889329743/4867144944968684062727531049348942454133739965433207913859108162289456000000","pi2":"-14004003155738682347159/581070844546124382450"},"('R', -28, 2)":{"1":"-6362928632263268341207477335080114208393159727384208184789170774577110709525043/4867144944968684062727531049348942454133739965433207913859108162289456000000","pi2":"14063600165435720745359/581070844546124382450"},"('R', -27, 2)":{"1":"17945390558797009162863884834008242936296385914463443676117609596113300746255740887/13671810150417033532201634717621179353661675562901881030030234827871081904000000","pi2":"-748469853272339196210427/30796754760944592269850"},"('R', -26, 2)":{"1":"-18010094947983460734390825739959434341126075703642861076753400241270593771937960287/13671810150417033532201634717621179353661675562901881030030234827871081904000000","pi2":"250503836021181200128409/10265584920314864089950"},"('R', -25, 2)":{"1":"254457093219464964783104443712440840590413963147967783494431052609520332755858097/192560706343901880735234291797481399347347543139463113099017391941846224000000","pi2":"-251499286680120823312889/10265584920314864089950"},"('R', -24, 2)":{"1":"-18113320752454277414412220056317458683376977769817277022364953019101601409192480781/13671810150417033532201634717621179353661675562901881030030234827871081904000000","pi2":"252476961434436524654789/10265584920314864089950"},"('R', -23, 2)":{"1":"18149582555145038765516994861780719423945371104528512133356121583160219099960064931/13671810150417033532201634717621179353661675562901881030030234827871081904000000","pi2":"-253437484000080020709989/10265584920314864089950"},"('R', -22, 2)":{"1":"-18174048153383254089703748162909992842938281791845113783445238927493330395534111931/13671810150417033532201634717621179353661675562901881030030234827871081904000000","pi2":"254381445831833111660789/10265584920314864089950"},"('R', -21, 2)":{"1":"63303711314753948883450640256739831040075100669046904900944640775388336825847227490411/47591571133601693725593890452039325330096292634461447865535247435819236107824000000","pi2":"-15063255090319832863132951/605669510298576981307050"},"('R', -20, 2)":{"1":"-63293531604484881350475195514525526147169289365190672651443230511343631305452593608471/47591571133601693725593890452039325330096292634461447865535247435819236107824000000","pi2":"15117092380124150817026911/605669510298576981307050"},"('R', -19, 2)":{"1":"235272379771208775684656697750918641368181752212446737417973498973167899625501591050827811/177088236188131902352934866372038329553288304892831047507656655708683377557213104000000","pi2":"-925372872575832277072279171/36945840128213195859730050"},"('R', -18, 2)":{"1":"-234803135428562918222828629049519517432995488307449183945483533450196740317738301553851211/177088236188131902352934866372038329553288304892831047507656655708683377557213104000000","pi2":"928551009361054917576341971/36945840128213195859730050"},"('R', -17, 2)":{"1":"234083672467393112462664966438913730568473283595823054589128859077565073513870523559786211/177088236188131902352934866372038329553288304892831047507656655708683377557213104000000","pi2":"-310559566510213034489743057/12315280042737731953243350"},"('R', -16, 2)":{"1":"-932345079247634604349785361197748526349886544919627188342755538222142207034344375322557619/708352944752527609411739465488153318213153219571324190030626622834733510228852416000000","pi2":"623171679694215690971693339/24630560085475463906486700"},"('R', -15, 2)":{"1":"927116450995605451688391475882910895968218937805384875574484745205316683097447111303808029/708352944752527609411739465488153318213153219571324190030626622834733510228852416000000","pi2":"-625192648726870088010174299/24630560085475463906486700"},"('R', -14, 2)":{"1":"-920497660461408268169888981532479743477529636123946714632907345669728732404182531472951789/708352944752527609411739465488153318213153219571324190030626622834733510228852416000000","pi2":"209060999005535159677640233/8210186695158487968828900"},"('R', -13, 2)":{"1":"4095359850442319487080223193179796384722735428161043358973670934352765640138523353676755587621/3179796368994096438649298460576320245458844802655674289047482909905118727417318495424000000","pi2":"-14050874595745034300902316411/550082508575618693911536300"},"('R', -12, 2)":{"1":"-4050588834738357170474848832729399775240982315599623142603669106392689605429945202306643135421/3179796368994096438649298460576320245458844802655674289047482909905118727417318495424000000","pi2":"14094018321907827923954201611/550082508575618693911536300"},"('R', -11, 2)":{"1":"3996612880250078796872653315624599523250920812927140062226291951696410680989877961617317094421/3179796368994096438649298460576320245458844802655674289047482909905118727417318495424000000","pi2":"-42409610330030873613929048033/1650247525726856081734608900"},"('R', -10, 2)":{"1":"-3931946921742445409466132089997149470551143856905133950782934161193953334028295349087161269061/3179796368994096438649298460576320245458844802655674289047482909905118727417318495424000000","pi2":"42535343474848157886823113473/1650247525726856081734608900"},"('R', -9, 2)":{"1":"19431608612125242539326393328260013269085685634552874619267435291991175350194509616458620997961061/16029353496099240147231113539765230357358036650187254091088361348831703504910702535432384000000","pi2":"-3028810706851429109067025637383/117167574326606781803157231900"},"('R', -8, 2)":{"1":"-18966628380702894564679818765256875682701760557593867134046384178374448369102484582020749387547361/16029353496099240147231113539765230357358036650187254091088361348831703504910702535432384000000","pi2":"9112469359293533278712889630349/351502722979820345409471695700"},"('R', -7, 2)":{"1":"98105320459536955311841683923318048802343397230416160686333720809114696045943385425025951442781435469/85420424780712850744594604053408912574360977308847877051409877627924147977669133811319174336000000","pi2":"-667084944417653637854891458725877/25659698777526885214891433786100"},"('R', -6, 2)":{"1":"-94528459492043616511747304799786247125580470549263045810948877359673393782574937216767625531309329469/85420424780712850744594604053408912574360977308847877051409877627924147977669133811319174336000000","pi2":"668934292077295215167676426926677/25659698777526885214891433786100"},"('R', -5, 2)":{"1":"90173452345940963610660316237175886456528637048778100326474642267870552938220721920078421377689356013/85420424780712850744594604053408912574360977308847877051409877627924147977669133811319174336000000","pi2":"-670758981768141571449624262218133/25659698777526885214891433786100"},"('R', -4, 2)":{"1":"-84787876099894857561958874894200387475188860873211733389262553776101979409651649031852444764604007973/85420424780712850744594604053408912574360977308847877051409877627924147977669133811319174336000000","pi2":"672559662384108370412072783887333/25659698777526885214891433786100"},"('R', -3, 2)":{"1":"77970476871638555912706838034283031938576794221017463853680120800576312491438896481391686094990275773/85420424780712850744594604053408912574360977308847877051409877627924147977669133811319174336000000","pi2":"-61303359776139104182852056677903/2332699888866080474081039435100"},"('R', -2, 2)":{"1":"-69023393797568156179024211688675067550993259872566431442950366075917912256309898085788312644813197773/85420424780712850744594604053408912574360977308847877051409877627924147977669133811319174336000000","pi2":"61462860623241058403302042280303/2332699888866080474081039435100"},"('R', -1, 2)":{"1":"352977464675434904729787423730304316570319042804718658748079409777826370564690675323382911472836707258493/533108871056428901497014923897325023376586859384519600677849046275874607528633064116442967030976000000","pi2":"-4868007055309996043055960217131137/184283291220420357452402115372900"},"('R', 0, 2)":{"1":"-231486054406971389013311931646052790887921215284966116497969029575305101059901625997247119693811355594183/533108871056428901497014923897325023376586859384519600677849046275874607528633064116442967030976000000","pi2":"4880292608058024066886120358155997/184283291220420357452402115372900"},"('BA', 0, (), ((0, 1),), -80, 1)":{"1":"-106427762073346292561002527330231353736586414901776255383906580366971837035258369891/249490619197050325793612157873173385397247211676986654738192826081817261979000000"},"('BA', 0, (), ((0, 1),), -79, 1)":{"1":"1738314466972589516093055017664723855089150323788906052627957954061418870630653120683/1995924953576402606348897262985387083177977693415893237905542608654538095832000000"},"('BA', 0, (), ((0, 1),), -78, 1)":{"1":"-278852979615170517967937140574040241510888192891403378568402443745376146326955163/319808516836468932278304320298892338275593285277342290963874797092539352000000"},"('BA', 0, (), ((0, 1),), -77, 1)":{"1":"266090452024806329059851868911581198696005757054680612671636205654234690574164963/319808516836468932278304320298892338275593285277342290963874797092539352000000"},"('BA', 0, (), ((0, 1),), -76, 1)":{"1":"-2766102783300503665082205479482211380304586711603410527137982863349934397085819793/3517893685201158255061347523287815721031526138050765200602622768017932872000000"},"('BA', 0, (), ((0, 1),), -75, 1)":{"1":"2611554034883778788538693806338223967283975900699069507853710798053932101742128493/3517893685201158255061347523287815721031526138050765200602622768017932872000000"},"('BA', 0, (), ((0, 1),), -74, 1)":{"1":"-2467374808849046336228956246392285537605790428026833573876406645988319926423911517/3517893685201158255061347523287815721031526138050765200602622768017932872000000"},"('BA', 0, (), ((0, 1),), -73, 1)":{"1":"1467077917100411341980147579182535974963133696361929573376737485397383959131587/2211121109491614239510589266679959598385622965462454557261233669401592000000"},"('BA', 0, (), ((0, 1),), -72, 1)":{"1":"-303010054552851178838547332636433789915440685855168417705728573460109159517/482207034980141359612905106009637540284835081450733852820787064072000000"},"('BA', 0, (), ((0, 1),), -71, 1)":{"1":"10628522959272853327915207976083588995181193385734915304328001065672566848129/17841660294265230305677488922356588990538898013677152554369121370664000000"},"('BA', 0, (), ((0, 1),), -70, 1)":{"1":"-2000252494322717445162125071890558215473030829000812925345486319642962249/3539309719155967130664052553532352507545903196523934250023630504000000"},"('BA', 0, (), ((0, 1),), -69, 1)":{"1":"1898601439987731076652340092584341507233347060640554283850433659103811129/3539309719155967130664052553532352507545903196523934250023630504000000"},"('BA', 0, (), ((0, 1),), -68, 1)":{"1":"-1802585428687619488780892463134563186136425582672089631423677076801934429/3539309719155967130664052553532352507545903196523934250023630504000000"},"('BA', 0, (), ((0, 1),), -67, 1)":{"1":"1711513335309504324883571177283869919479828096697026855335718344780015229/3539309719155967130664052553532352507545903196523934250023630504000000"},"('BA', 0, (), ((0, 1),), -66, 1)":{"1":"-51706266637414445057381056102517600374334013137413656592446502450523/112634367156413045561023853659178070443493721049038419311448000000"},"('BA', 0, (), ((0, 1),), -65, 1)":{"1":"49067370020487064573735807375167009170959075097268432176695118854763/112634367156413045561023853659178070443493721049038419311448000000"},"('BA', 0, (), ((0, 1),), -64, 1)":{"1":"-23268014508327560631120639301814533144557062750643364506052009931539/56317183578206522780511926829589035221746860524519209655724000000"},"('BA', 0, (), ((0, 1),), -63, 1)":{"1":"22050268775896056094599738221552455626782906365690269372490871660239/56317183578206522780511926829589035221746860524519209655724000000"},"('BA', 0, (), ((0, 1),), -62, 1)":{"1":"-146126427398912738129397300382701765633375390656692798776643954372873/394220285047445659463583487807123246552228023671634467590068000000"},"('BA', 0, (), ((0, 1),), -61, 1)":{"1":"4457058069059382482072011680039595869518538207907329299750459518183/12716783388627279337534951219584620856523484634568853793228000000"},"('BA', 0, (), ((0, 1),), -60, 1)":{"1":"-1130905439095590401786480302717046389895891912386330263597173023/3417571456228777032393160768498957499737566416170076268000000"},"('BA', 0, (), ((0, 1),), -59, 1)":{"1":"1065870833423963643337771087075371298955800787296725348109684183/3417571456228777032393160768498957499737566416170076268000000"},"('BA', 0, (), ((0, 1),), -58, 1)":{"1":"-287997355760981706497466736869335613809283117216559435788943/981778642984423163571720990663302930117083141674828000000"},"('BA', 0, (), ((0, 1),), -57, 1)":{"1":"9318407889229803827208089438161091092264279948394793929867/33854435964980109088680034160803549314382177299132000000"},"('BA', 0, (), ((0, 1),), -56, 1)":{"1":"-8719395967328984843138898188933415108001560739345755854567/33854435964980109088680034160803549314382177299132000000"},"('BA', 0, (), ((0, 1),), -55, 1)":{"1":"8132569570713464963687670734517410464152268692310917512723/33854435964980109088680034160803549314382177299132000000"},"('BA', 0, (), ((0, 1),), -54, 1)":{"1":"-7556685285626114612567738105646715317078991046609963101283/33854435964980109088680034160803549314382177299132000000"},"('BA', 0, (), ((0, 1),), -53, 1)":{"1":"258911795846631841860997396271816131271703225368703676729/1253867998702967003284445709659390715347488048116000000"},"('BA', 0, (), ((0, 1),), -52, 1)":{"1":"-84824042996998783298796332554706230040453015537890681/446375222037368103696847885247202105855282324000000"},"('BA', 0, (), ((0, 1),), -51, 1)":{"1":"77578430806530102717837758256438234265980267693160681/446375222037368103696847885247202105855282324000000"},"('BA', 0, (), ((0, 1),), -50, 1)":{"1":"-1637744370835429544168966757389676383630311984201387/10380819117148095434810415935981444322215868000000"},"('BA', 0, (), ((0, 1),), -49, 1)":{"1":"12669197762619169401912021611934937028045982582576389/89275044407473620739369577049440421171056464800000"},"('BA', 0, (), ((0, 1),), -48, 1)":{"1":"-239273252153510526289037558084967283240900986461/1895878961274896913066099875755280876023200000"},"('BA', 0, (), ((0, 1),), -47, 1)":{"1":"6298523334571443105796458299838589711010235000613/56935615055786747920516311893775778808071725000"},"('BA', 0, (), ((0, 1),), -46, 1)":{"1":"-288488979609908094304627478816163279812703787/3032280513183327452960685532115984278650000"},"('BA', 0, (), ((0, 1),), -45, 1)":{"1":"142025437681530668348861701476928592646769/1781598421376808139224844613464150575000"},"('BA', 0, (), ((0, 1),), -44, 1)":{"1":"-1884514514611475069827188483216687006318611/29297396262640844956141889199188253900000"},"('BA', 0, (), ((0, 1),), -43, 1)":{"1":"32561856772351976885734806763347958013599/665849915060019203548679299981551225000"},"('BA', 0, (), ((0, 1),), -42, 1)":{"1":"-114963281368042260071229950714812273/3446062478153297416933913844450000"},"('BA', 0, (), ((0, 1),), -41, 1)":{"1":"404080823230578978974072018052901/23142055714094182897602596025000"},"('BA', 0, (), ((0, 1),), -39, 1)":{"1":"-404080823230578978974072018052901/23142055714094182897602596025000"},"('BA', 0, (), ((0, 1),), -38, 1)":{"1":"114963281368042260071229950714812273/3446062478153297416933913844450000"},"('BA', 0, (), ((0, 1),), -37, 1)":{"1":"-32561856772351976885734806763347958013599/665849915060019203548679299981551225000"},"('BA', 0, (), ((0, 1),), -36, 1)":{"1":"1884514514611475069827188483216687006318611/29297396262640844956141889199188253900000"},"('BA', 0, (), ((0, 1),), -35, 1)":{"1":"-142025437681530668348861701476928592646769/1781598421376808139224844613464150575000"},"('BA', 0, (), ((0, 1),), -34, 1)":{"1":"288488979609908094304627478816163279812703787/3032280513183327452960685532115984278650000"},"('BA', 0, (), ((0, 1),), -33, 1)":{"1":"-6298523334571443105796458299838589711010235000613/56935615055786747920516311893775778808071725000"},"('BA', 0, (), ((0, 1),), -32, 1)":{"1":"239273252153510526289037558084967283240900986461/1895878961274896913066099875755280876023200000"},"('BA', 0, (), ((0, 1),), -31, 1)":{"1":"-12669197762619169401912021611934937028045982582576389/89275044407473620739369577049440421171056464800000"},"('BA', 0, (), ((0, 1),), -30, 1)":{"1":"1637744370835429544168966757389676383630311984201387/10380819117148095434810415935981444322215868000000"},"('BA', 0, (), ((0, 1),), -29, 1)":{"1":"-77578430806530102717837758256438234265980267693160681/446375222037368103696847885247202105855282324000000"},"('BA', 0, (), ((0, 1),), -28, 1)":{"1":"84824042996998783298796332554706230040453015537890681/446375222037368103696847885247202105855282324000000"},"('BA', 0, (), ((0, 1),), -27, 1)":{"1":"-258911795846631841860997396271816131271703225368703676729/1253867998702967003284445709659390715347488048116000000"},"('BA', 0, (), ((0, 1),), -26, 1)":{"1":"7556685285626114612567738105646715317078991046609963101283/33854435964980109088680034160803549314382177299132000000"},"('BA', 0, (), ((0, 1),), -25, 1)":{"1":"-8132569570713464963687670734517410464152268692310917512723/33854435964980109088680034160803549314382177299132000000"},"('BA', 0, (), ((0, 1),), -24, 1)":{"1":"8719395967328984843138898188933415108001560739345755854567/33854435964980109088680034160803549314382177299132000000"},"('BA', 0, (), ((0, 1),), -23, 1)":{"1":"-9318407889229803827208089438161091092264279948394793929867/33854435964980109088680034160803549314382177299132000000"},"('BA', 0, (), ((0, 1),), -22, 1)":{"1":"287997355760981706497466736869335613809283117216559435788943/981778642984423163571720990663302930117083141674828000000"},"('BA', 0, (), ((0, 1),), -21, 1)":{"1":"-1065870833423963643337771087075371298955800787296725348109684183/3417571456228777032393160768498957499737566416170076268000000"},"('BA', 0, (), ((0, 1),), -20, 1)":{"1":"1130905439095590401786480302717046389895891912386330263597173023/3417571456228777032393160768498957499737566416170076268000000"},"('BA', 0, (), ((0, 1),), -19, 1)":{"1":"-4457058069059382482072011680039595869518538207907329299750459518183/12716783388627279337534951219584620856523484634568853793228000000"},"('BA', 0, (), ((0, 1),), -18, 1)":{"1":"146126427398912738129397300382701765633375390656692798776643954372873/394220285047445659463583487807123246552228023671634467590068000000"},"('BA', 0, (), ((0, 1),), -17, 1)":{"1":"-22050268775896056094599738221552455626782906365690269372490871660239/56317183578206522780511926829589035221746860524519209655724000000"},"('BA', 0, (), ((0, 1),), -16, 1)":{"1":"23268014508327560631120639301814533144557062750643364506052009931539/56317183578206522780511926829589035221746860524519209655724000000"},"('BA', 0, (), ((0, 1),), -15, 1)":{"1":"-49067370020487064573735807375167009170959075097268432176695118854763/112634367156413045561023853659178070443493721049038419311448000000"},"('BA', 0, (), ((0, 1),), -14, 1)":{"1":"51706266637414445057381056102517600374334013137413656592446502450523/112634367156413045561023853659178070443493721049038419311448000000"},"('BA', 0, (), ((0, 1),), -13, 1)":{"1":"-1711513335309504324883571177283869919479828096697026855335718344780015229/3539309719155967130664052553532352507545903196523934250023630504000000"},"('BA', 0, (), ((0, 1),), -12, 1)":{"1":"1802585428687619488780892463134563186136425582672089631423677076801934429/3539309719155967130664052553532352507545903196523934250023630504000000"},"('BA', 0, (), ((0, 1),), -11, 1)":{"1":"-1898601439987731076652340092584341507233347060640554283850433659103811129/3539309719155967130664052553532352507545903196523934250023630504000000"},"('BA', 0, (), ((0, 1),), -10, 1)":{"1":"2000252494322717445162125071890558215473030829000812925345486319642962249/3539309719155967130664052553532352507545903196523934250023630504000000"},"('BA', 0, (), ((0, 1),), -9, 1)":{"1":"-10628522959272853327915207976083588995181193385734915304328001065672566848129/17841660294265230305677488922356588990538898013677152554369121370664000000"},"('BA', 0, (), ((0, 1),), -8, 1)":{"1":"303010054552851178838547332636433789915440685855168417705728573460109159517/482207034980141359612905106009637540284835081450733852820787064072000000"},"('BA', 0, (), ((0, 1),), -7, 1)":{"1":"-1467077917100411341980147579182535974963133696361929573376737485397383959131587/2211121109491614239510589266679959598385622965462454557261233669401592000000"},"('BA', 0, (), ((0, 1),), -6, 1)":{"1":"2467374808849046336228956246392285537605790428026833573876406645988319926423911517/3517893685201158255061347523287815721031526138050765200602622768017932872000000"},"('BA', 0, (), ((0, 1),), -5, 1)":{"1":"-2611554034883778788538693806338223967283975900699069507853710798053932101742128493/3517893685201158255061347523287815721031526138050765200602622768017932872000000"},"('BA', 0, (), ((0, 1),), -4, 1)":{"1":"2766102783300503665082205479482211380304586711603410527137982863349934397085819793/3517893685201158255061347523287815721031526138050765200602622768017932872000000"},"('BA', 0, (), ((0, 1),), -3, 1)":{"1":"-266090452024806329059851868911581198696005757054680612671636205654234690574164963/319808516836468932278304320298892338275593285277342290963874797092539352000000"},"('BA', 0, (), ((0, 1),), -2, 1)":{"1":"278852979615170517967937140574040241510888192891403378568402443745376146326955163/319808516836468932278304320298892338275593285277342290963874797092539352000000"},"('BA', 0, (), ((0, 1),), -1, 1)":{"1":"-1738314466972589516093055017664723855089150323788906052627957954061418870630653120683/1995924953576402606348897262985387083177977693415893237905542608654538095832000000"},"('BA', 0, (), ((0, 1),), 0, 1)":{"1":"106427762073346292561002527330231353736586414901776255383906580366971837035258369891/249490619197050325793612157873173385397247211676986654738192826081817261979000000"},"('BA', 1, (), ((0, 2),), -80, 1)":{"1":"-3849393443320241189733099414732758578687611687537227/5415371465199974039304148149666113799537770040000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -80, 2)":{"1":"-3849393443320241189733099414732758578687611687537227/5415371465199974039304148149666113799537770040000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -79, 1)":{"1":"2115699866167699798304058479775028364232894268707047/5415371465199974039304148149666113799537770040000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -79, 2)":{"1":"2115699866167699798304058479775028364232894268707047/5415371465199974039304148149666113799537770040000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -78, 1)":{"1":"-17975777144955485360759096305483022928970390405193/68549005888607266320305672780583718981490760000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -78, 2)":{"1":"-17975777144955485360759096305483022928970390405193/68549005888607266320305672780583718981490760000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -77, 1)":{"1":"12829126358597746371629881286945464685161866514793/68549005888607266320305672780583718981490760000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -77, 2)":{"1":"12829126358597746371629881286945464685161866514793/68549005888607266320305672780583718981490760000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -76, 1)":{"1":"-9334170428393052660542896684738073927578202985593/68549005888607266320305672780583718981490760000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -76, 2)":{"1":"-9334170428393052660542896684738073927578202985593/68549005888607266320305672780583718981490760000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -75, 1)":{"1":"6760497737136881952241991879574489136745421944873/68549005888607266320305672780583718981490760000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -75, 2)":{"1":"6760497737136881952241991879574489136745421944873/68549005888607266320305672780583718981490760000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -74, 1)":{"1":"-4766921375885307272420628967360152972230145459401/68549005888607266320305672780583718981490760000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -74, 2)":{"1":"-4766921375885307272420628967360152972230145459401/68549005888607266320305672780583718981490760000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -73, 1)":{"1":"1991669162958630347721864981149924428666766111/43085484530865660792146871640844575098360000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -73, 2)":{"1":"1991669162958630347721864981149924428666766111/43085484530865660792146871640844575098360000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -72, 1)":{"1":"-18568375939027375926683431847299035558077873/685922189865688046672460377843878833480000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -72, 2)":{"1":"-18568375939027375926683431847299035558077873/685922189865688046672460377843878833480000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -71, 1)":{"1":"280270575135655032816123012391765849391822501/25379121025030457726881033980223516838760000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -71, 2)":{"1":"280270575135655032816123012391765849391822501/25379121025030457726881033980223516838760000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -70, 1)":{"1":"912408480302030526593092313721141134423309/357452408803245883477197661693288969560000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -70, 2)":{"1":"912408480302030526593092313721141134423309/357452408803245883477197661693288969560000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -69, 1)":{"1":"-5078456079553221542550909823600764828702029/357452408803245883477197661693288969560000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -69, 2)":{"1":"-5078456079553221542550909823600764828702029/357452408803245883477197661693288969560000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -68, 1)":{"1":"8678208102728457564730143219464316789526829/357452408803245883477197661693288969560000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -68, 2)":{"1":"8678208102728457564730143219464316789526829/357452408803245883477197661693288969560000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -67, 1)":{"1":"-11806980574378572474539247186733073335748429/357452408803245883477197661693288969560000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -67, 2)":{"1":"-11806980574378572474539247186733073335748429/357452408803245883477197661693288969560000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -66, 1)":{"1":"30997015327997425058566456826341064142041/762158654164703376284003543056053240000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -66, 2)":{"1":"30997015327997425058566456826341064142041/762158654164703376284003543056053240000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -65, 1)":{"1":"-36091133827249508513888597895755023920281/762158654164703376284003543056053240000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -65, 2)":{"1":"-36091133827249508513888597895755023920281/762158654164703376284003543056053240000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -64, 1)":{"1":"40552643048468133993312066700207852289441/762158654164703376284003543056053240000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -64, 2)":{"1":"40552643048468133993312066700207852289441/762158654164703376284003543056053240000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -63, 1)":{"1":"-2778622348185558792008860426750306151351/47634915885293961017750221441003327500","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -63, 2)":{"1":"-2778622348185558792008860426750306151351/47634915885293961017750221441003327500","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -62, 1)":{"1":"20942625691918737325430316320021660637407/333444411197057727124251550087023292500","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -62, 2)":{"1":"20942625691918737325430316320021660637407/333444411197057727124251550087023292500","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -61, 1)":{"1":"-717439299519281594022488161981317775847/10756271328937346036266179035065267500","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -61, 2)":{"1":"-717439299519281594022488161981317775847/10756271328937346036266179035065267500","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -60, 1)":{"1":"6177258548142196914463274125695422371/88166158433912672428411303566108750","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -60, 2)":{"1":"6177258548142196914463274125695422371/88166158433912672428411303566108750","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -59, 1)":{"1":"-12862399437638154136041360572153737847/176332316867825344856822607132217500","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -59, 2)":{"1":"-12862399437638154136041360572153737847/176332316867825344856822607132217500","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -58, 1)":{"1":"225278114354899869000200009888587783/2988683336742802455200383171732500","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -58, 2)":{"1":"225278114354899869000200009888587783/2988683336742802455200383171732500","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -57, 1)":{"1":"-7975946596302494009128102758576977/103058046094579395006909764542500","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -57, 2)":{"1":"-7975946596302494009128102758576977/103058046094579395006909764542500","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -56, 1)":{"1":"16286403328148846625778176388818529/206116092189158790013819529085000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -56, 2)":{"1":"16286403328148846625778176388818529/206116092189158790013819529085000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -55, 1)":{"1":"-8271993636028346831834234701463039/103058046094579395006909764542500","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -55, 2)":{"1":"-8271993636028346831834234701463039/103058046094579395006909764542500","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -54, 1)":{"1":"8363893303610234558734933823381489/103058046094579395006909764542500","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -54, 2)":{"1":"8363893303610234558734933823381489/103058046094579395006909764542500","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -53, 1)":{"1":"-8420062235179954347371526374907239/103058046094579395006909764542500","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -53, 2)":{"1":"-8420062235179954347371526374907239/103058046094579395006909764542500","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -52, 1)":{"1":"39817331669569036611570937785622/486122858936695259466555493125","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -52, 2)":{"1":"39817331669569036611570937785622/486122858936695259466555493125","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -51, 1)":{"1":"-4611504098992705827459452526455027/56390251636656650098120437202500","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -51, 2)":{"1":"-4611504098992705827459452526455027/56390251636656650098120437202500","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -50, 1)":{"1":"106634496394241836361735526857939/1311401200852480234840010167500","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -50, 2)":{"1":"106634496394241836361735526857939/1311401200852480234840010167500","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -49, 1)":{"1":"-140737286019956493148214593115772293/1748097800736356153041733553277500","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -49, 2)":{"1":"-140737286019956493148214593115772293/1748097800736356153041733553277500","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -48, 1)":{"1":"158538828164679471239199610753472467/1997826057984407032047695489460000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -48, 2)":{"1":"158538828164679471239199610753472467/1997826057984407032047695489460000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -47, 1)":{"1":"-155509129513172297883409274691125017/1997826057984407032047695489460000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -47, 2)":{"1":"-155509129513172297883409274691125017/1997826057984407032047695489460000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -46, 1)":{"1":"3227845758980725680448348088576711/42506937403923553873355223180000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -46, 2)":{"1":"3227845758980725680448348088576711/42506937403923553873355223180000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -45, 1)":{"1":"-84572509478279452179920591026283/1148836146051987942523114140000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -45, 2)":{"1":"-84572509478279452179920591026283/1148836146051987942523114140000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -44, 1)":{"1":"3010617688629382116817309179484751/42506937403923553873355223180000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -44, 2)":{"1":"3010617688629382116817309179484751/42506937403923553873355223180000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -43, 1)":{"1":"-106148555682651494508626943809455187/1572756683945171493314143257660000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -43, 2)":{"1":"-106148555682651494508626943809455187/1572756683945171493314143257660000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -42, 1)":{"1":"2321883737814774174155795032707209/36575736835934220774747517620000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -42, 2)":{"1":"2321883737814774174155795032707209/36575736835934220774747517620000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -41, 1)":{"1":"-2140813264824953025096370646462009/36575736835934220774747517620000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -41, 2)":{"1":"-2140813264824953025096370646462009/36575736835934220774747517620000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -40, 1)":{"1":"46252969210499754415427421586309/892091142339859043286524820000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -40, 2)":{"1":"46252969210499754415427421586309/892091142339859043286524820000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -39, 1)":{"1":"-2140813264824953025096370646462009/36575736835934220774747517620000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -39, 2)":{"1":"-2140813264824953025096370646462009/36575736835934220774747517620000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -38, 1)":{"1":"2321883737814774174155795032707209/36575736835934220774747517620000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -38, 2)":{"1":"2321883737814774174155795032707209/36575736835934220774747517620000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -37, 1)":{"1":"-106148555682651494508626943809455187/1572756683945171493314143257660000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -37, 2)":{"1":"-106148555682651494508626943809455187/1572756683945171493314143257660000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -36, 1)":{"1":"3010617688629382116817309179484751/42506937403923553873355223180000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -36, 2)":{"1":"3010617688629382116817309179484751/42506937403923553873355223180000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -35, 1)":{"1":"-84572509478279452179920591026283/1148836146051987942523114140000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -35, 2)":{"1":"-84572509478279452179920591026283/1148836146051987942523114140000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -34, 1)":{"1":"3227845758980725680448348088576711/42506937403923553873355223180000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -34, 2)":{"1":"3227845758980725680448348088576711/42506937403923553873355223180000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -33, 1)":{"1":"-155509129513172297883409274691125017/1997826057984407032047695489460000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -33, 2)":{"1":"-155509129513172297883409274691125017/1997826057984407032047695489460000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -32, 1)":{"1":"158538828164679471239199610753472467/1997826057984407032047695489460000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -32, 2)":{"1":"158538828164679471239199610753472467/1997826057984407032047695489460000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -31, 1)":{"1":"-140737286019956493148214593115772293/1748097800736356153041733553277500","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -31, 2)":{"1":"-140737286019956493148214593115772293/1748097800736356153041733553277500","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -30, 1)":{"1":"106634496394241836361735526857939/1311401200852480234840010167500","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -30, 2)":{"1":"106634496394241836361735526857939/1311401200852480234840010167500","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -29, 1)":{"1":"-4611504098992705827459452526455027/56390251636656650098120437202500","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -29, 2)":{"1":"-4611504098992705827459452526455027/56390251636656650098120437202500","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -28, 1)":{"1":"39817331669569036611570937785622/486122858936695259466555493125","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -28, 2)":{"1":"39817331669569036611570937785622/486122858936695259466555493125","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -27, 1)":{"1":"-8420062235179954347371526374907239/103058046094579395006909764542500","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -27, 2)":{"1":"-8420062235179954347371526374907239/103058046094579395006909764542500","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -26, 1)":{"1":"8363893303610234558734933823381489/103058046094579395006909764542500","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -26, 2)":{"1":"8363893303610234558734933823381489/103058046094579395006909764542500","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -25, 1)":{"1":"-8271993636028346831834234701463039/103058046094579395006909764542500","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -25, 2)":{"1":"-8271993636028346831834234701463039/103058046094579395006909764542500","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -24, 1)":{"1":"16286403328148846625778176388818529/206116092189158790013819529085000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -24, 2)":{"1":"16286403328148846625778176388818529/206116092189158790013819529085000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -23, 1)":{"1":"-7975946596302494009128102758576977/103058046094579395006909764542500","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -23, 2)":{"1":"-7975946596302494009128102758576977/103058046094579395006909764542500","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -22, 1)":{"1":"225278114354899869000200009888587783/2988683336742802455200383171732500","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -22, 2)":{"1":"225278114354899869000200009888587783/2988683336742802455200383171732500","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -21, 1)":{"1":"-12862399437638154136041360572153737847/176332316867825344856822607132217500","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -21, 2)":{"1":"-12862399437638154136041360572153737847/176332316867825344856822607132217500","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -20, 1)":{"1":"6177258548142196914463274125695422371/88166158433912672428411303566108750","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -20, 2)":{"1":"6177258548142196914463274125695422371/88166158433912672428411303566108750","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -19, 1)":{"1":"-717439299519281594022488161981317775847/10756271328937346036266179035065267500","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -19, 2)":{"1":"-717439299519281594022488161981317775847/10756271328937346036266179035065267500","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -18, 1)":{"1":"20942625691918737325430316320021660637407/333444411197057727124251550087023292500","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -18, 2)":{"1":"20942625691918737325430316320021660637407/333444411197057727124251550087023292500","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -17, 1)":{"1":"-2778622348185558792008860426750306151351/47634915885293961017750221441003327500","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -17, 2)":{"1":"-2778622348185558792008860426750306151351/47634915885293961017750221441003327500","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -16, 1)":{"1":"40552643048468133993312066700207852289441/762158654164703376284003543056053240000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -16, 2)":{"1":"40552643048468133993312066700207852289441/762158654164703376284003543056053240000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -15, 1)":{"1":"-36091133827249508513888597895755023920281/762158654164703376284003543056053240000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -15, 2)":{"1":"-36091133827249508513888597895755023920281/762158654164703376284003543056053240000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -14, 1)":{"1":"30997015327997425058566456826341064142041/762158654164703376284003543056053240000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -14, 2)":{"1":"30997015327997425058566456826341064142041/762158654164703376284003543056053240000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -13, 1)":{"1":"-11806980574378572474539247186733073335748429/357452408803245883477197661693288969560000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -13, 2)":{"1":"-11806980574378572474539247186733073335748429/357452408803245883477197661693288969560000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -12, 1)":{"1":"8678208102728457564730143219464316789526829/357452408803245883477197661693288969560000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -12, 2)":{"1":"8678208102728457564730143219464316789526829/357452408803245883477197661693288969560000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -11, 1)":{"1":"-5078456079553221542550909823600764828702029/357452408803245883477197661693288969560000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -11, 2)":{"1":"-5078456079553221542550909823600764828702029/357452408803245883477197661693288969560000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -10, 1)":{"1":"912408480302030526593092313721141134423309/357452408803245883477197661693288969560000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -10, 2)":{"1":"912408480302030526593092313721141134423309/357452408803245883477197661693288969560000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -9, 1)":{"1":"280270575135655032816123012391765849391822501/25379121025030457726881033980223516838760000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -9, 2)":{"1":"280270575135655032816123012391765849391822501/25379121025030457726881033980223516838760000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -8, 1)":{"1":"-18568375939027375926683431847299035558077873/685922189865688046672460377843878833480000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -8, 2)":{"1":"-18568375939027375926683431847299035558077873/685922189865688046672460377843878833480000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -7, 1)":{"1":"1991669162958630347721864981149924428666766111/43085484530865660792146871640844575098360000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -7, 2)":{"1":"1991669162958630347721864981149924428666766111/43085484530865660792146871640844575098360000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -6, 1)":{"1":"-4766921375885307272420628967360152972230145459401/68549005888607266320305672780583718981490760000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -6, 2)":{"1":"-4766921375885307272420628967360152972230145459401/68549005888607266320305672780583718981490760000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -5, 1)":{"1":"6760497737136881952241991879574489136745421944873/68549005888607266320305672780583718981490760000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -5, 2)":{"1":"6760497737136881952241991879574489136745421944873/68549005888607266320305672780583718981490760000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -4, 1)":{"1":"-9334170428393052660542896684738073927578202985593/68549005888607266320305672780583718981490760000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -4, 2)":{"1":"-9334170428393052660542896684738073927578202985593/68549005888607266320305672780583718981490760000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -3, 1)":{"1":"12829126358597746371629881286945464685161866514793/68549005888607266320305672780583718981490760000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -3, 2)":{"1":"12829126358597746371629881286945464685161866514793/68549005888607266320305672780583718981490760000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -2, 1)":{"1":"-17975777144955485360759096305483022928970390405193/68549005888607266320305672780583718981490760000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -2, 2)":{"1":"-17975777144955485360759096305483022928970390405193/68549005888607266320305672780583718981490760000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -1, 1)":{"1":"2115699866167699798304058479775028364232894268707047/5415371465199974039304148149666113799537770040000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -1, 2)":{"1":"2115699866167699798304058479775028364232894268707047/5415371465199974039304148149666113799537770040000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), 0, 1)":{"1":"-3849393443320241189733099414732758578687611687537227/5415371465199974039304148149666113799537770040000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), 0, 2)":{"1":"-3849393443320241189733099414732758578687611687537227/5415371465199974039304148149666113799537770040000","pi2":"-16/3"},"('R', -79, 3)":{"1":"-4880292608058024066886120358155997/30713881870070059575400352562150"},"('R', -78, 3)":{"1":"4872102239559338717666013597472757/20475921246713373050266901708100"},"('R', -77, 3)":{"1":"-50549469657935572226866855562602627/184283291220420357452402115372900"},"('R', -76, 3)":{"1":"22306688970037553951452601378924041/73713316488168142980960846149160"},"('R', -75, 3)":{"1":"-6490909213716508667992199623513024979/20271162034246239319764232691019000"},"('R', -74, 3)":{"1":"323701300296469732231313572730654549/965293430202201872369725366239000"},"('R', -73, 3)":{"1":"-114382850130989029812022514691129767/330764881677677564658157642977000"},"('R', -72, 3)":{"1":"33602134200098185507364778677420391247/94598756159815783492233085891422000"},"('R', -71, 3)":{"1":"-308234302725141286859997263283636981523/851388805438342051430097773022798000"},"('R', -70, 3)":{"1":"5140326978389218817673709121551476067/13957193531776099203772094639718000"},"('R', -69, 3)":{"1":"-28865051113133529889713823620748368701/77398982312576550130008888456618000"},"('R', -68, 3)":{"1":"16904043080730519622760870957561186479/44809937128333792180531461738042000"},"('R', -67, 3)":{"1":"-46255811854436043728537747655592943/121585552951175387160321989754000"},"('R', -66, 3)":{"1":"385783034975105581051591207409410127903/1006186770063495151690115549936034000"},"('R', -65, 3)":{"1":"-1618766990147565728540318037034553501419/4198227557851134943258757984215866000"},"('R', -64, 3)":{"1":"4967289772109681184504322432337912725171/12815642018703464563631998057080012000"},"('R', -63, 3)":{"1":"-1610244272478328195738163582311195421612213/4139452372041219054053135372436843876000"},"('R', -62, 3)":{"1":"70241656801740340415288144569746928944491/179976190088748654524049364018993212000"},"('R', -61, 3)":{"1":"-433222092189535504456109516711309173004777/1107740775616664253901543268680282164000"},"('R', -60, 3)":{"1":"994015868627823309152240495816027255147053/2537083711896231033129341034719355924000"},"('R', -59, 3)":{"1":"-30839479289711161080638719053884852787091207/78649595068783162027009572076300033644000"},"('R', -58, 3)":{"1":"582231943229288181318011222569940634007859/1483954623939304943905840982571698748000"},"('R', -57, 3)":{"1":"-709583834163542553813951891685729454814843281/1808940686582012726621220157754900773812000"},"('R', -56, 3)":{"1":"709303708254302761407737153275472987089875731/1808940686582012726621220157754900773812000"},"('R', -55, 3)":{"1":"-3542603885156906048990477653257207585302853397/9044703432910063633106100788774503869060000"},"('R', -54, 3)":{"1":"3538132499707698874023342487712846613494294557/9044703432910063633106100788774503869060000"},"('R', -53, 3)":{"1":"-10594422746650648091704706855086653863372620271/27134110298730190899318302366323511607180000"},"('R', -52, 3)":{"1":"10572883971540595680005097152778794991856858571/27134110298730190899318302366323511607180000"},"('R', -51, 3)":{"1":"-7112104165809082352932703737687437531472514113/18299748806120361304191413223799577595540000"},"('R', -50, 3)":{"1":"304983524745388931547068344021067140481517831859/786889198663175536080230768623381836608220000"},"('R', -49, 3)":{"1":"-9423836847458971872297865015250875713654544472101/24393565158558441618487153827324836934854820000"},"('R', -48, 3)":{"1":"18783677813882084770776613881767640897502138372277/48787130317116883236974307654649673869709640000"},"('R', -47, 3)":{"1":"-18711064235766091468201009071061040701960887877127/48787130317116883236974307654649673869709640000"},"('R', -46, 3)":{"1":"18635725769729001774675687327343151182660133985527/48787130317116883236974307654649673869709640000"},"('R', -45, 3)":{"1":"-18552376511475799841877578295156138578904490877927/48787130317116883236974307654649673869709640000"},"('R', -44, 3)":{"1":"2051802064287164350498978636022993135875110971063/5420792257457431470774923072738852652189960000"},"('R', -43, 3)":{"1":"-25177133546669650568615927184925631045880684515977/66856437841974988139557384563779182710342840000"},"('R', -42, 3)":{"1":"75134046749626127417651154730577205908548371498731/200569313525924964418672153691337548131028520000"},"('R', -41, 3)":{"1":"-32017265273327546481306363606905893672689696955399/85958277225396413322288065867716092056155080000"},"('R', -40, 3)":{"1":"73405483202707305677131131090263/198242476075524231841449960000"},"('R', -39, 3)":{"1":"-1296741715883636466725755757636726774449101865635599/3524289366241252946213810700576359774302358280000"},"('R', -38, 3)":{"1":"3018947291793744262356646436647921894760737206957331/8223341854562923541165558301344839473372169320000"},"('R', -37, 3)":{"1":"-43251015211932875801372081215018195057217630339079211/117867899915401904090039668985942699118334426920000"},"('R', -36, 3)":{"1":"11804845165007822600711287505607931494176522177322203/32145790886018701115465364268893463395909389160000"},"('R', -35, 3)":{"1":"-106401444719916681637244897342684327487147282506704427/289312117974168310039188278420041170563184502440000"},"('R', -34, 3)":{"1":"106631146099403562970184384610234159618974325084690107/289312117974168310039188278420041170563184502440000"},"('R', -33, 3)":{"1":"-5024327578123934356866080936622046875588243751599727429/13597669544785910571841849085741935016469671614680000"},"('R', -32, 3)":{"1":"55430823739988990745251806394536654792819855541772539669/149574364992645016290260339943161285181166387761480000"},"('R', -31, 3)":{"1":"-12163759159254621048779264418149550977441232922028991169/32719392342141097313494449362566531133380147322823750"},"('R', -30, 3)":{"1":"24411371826591410139490974157465756194506884716382151099/65438784684282194626988898725133062266760294645647500"},"('R', -29, 3)":{"1":"-6124545979113706631194006623479263719914268473592355196/16359696171070548656747224681283265566690073661411875"},"('R', -28, 3)":{"1":"49180746207330002541934358908686037089732315945234076843/130877569368564389253977797450266124533520589291295000"},"('R', -27, 3)":{"1":"-1308262043025159688020696403881158812615354408709139404077/3468255588266956315230411632432052300138295616219317500"},"('R', -26, 3)":{"1":"985087796766787312617867207708943303599172621066226987114/2601191691200217236422808724324039225103721712164488125"},"('R', -25, 3)":{"1":"-3956037142710920206541214414450234799734652055184208444781/10404766764800868945691234897296156900414886848657952500"},"('R', -24, 3)":{"1":"15888902090683573079457321928595949979915581115826083829951/41619067059203475782764939589184627601659547394631810000"},"('R', -23, 3)":{"1":"-3988441657286695930069903593955383601986490609084185005819/10404766764800868945691234897296156900414886848657952500"},"('R', -22, 3)":{"1":"2002526662466698367455615731700528530260734032130825277797/5202383382400434472845617448648078450207443424328976250"},"('R', -21, 3)":{"1":"-237276066646592146702475535385374794725422819533150581331071/613881239123251267795782858940473257124478324070819197500"},"('R', -20, 3)":{"1":"476545131605492053843580315873759144272891093588152617532767/1227762478246502535591565717880946514248956648141638395000"},"('R', -19, 3)":{"1":"-102782517879066500237612932999404495461691094197079611818113/263709546383931882644667284474428652708402660340281486250"},"('R', -18, 3)":{"1":"14656517944818823388165482628731043501369309497325965634560621/37446755586518327335542754395368868684593177768319971047500"},"('R', -17, 3)":{"1":"-3679376842631841173264704061405790379137454365379863886900774/9361688896629581833885688598842217171148294442079992761875"},"('R', -16, 3)":{"1":"27819727595383163036583913310135659954192639706255263381448941/70488010515799204396315772979517870465116569916837592560000"},"('R', -15, 3)":{"1":"-27934984252821885843757986293812330595525039527143438645950341/70488010515799204396315772979517870465116569916837592560000"},"('R', -14, 3)":{"1":"28051357671884724193553114305173501689143574202184299461444581/70488010515799204396315772979517870465116569916837592560000"},"('R', -13, 3)":{"1":"-25851624384958599209119711831084290960563457735040104238206199/64694475404911598555522695748324620837846714855179708240000"},"('R', -12, 3)":{"1":"32214264765158373171954276689535543505387039440342518562399146159/80285843977495293807403665423670854459767773135278017925840000"},"('R', -11, 3)":{"1":"-32345398830374383152631000943942121218240999368876842713577326159/80285843977495293807403665423670854459767773135278017925840000"},"('R', -10, 3)":{"1":"32477364586954346036774248435275623299828479079985036342318835119/80285843977495293807403665423670854459767773135278017925840000"},"('R', -9, 3)":{"1":"-2315168632492168699521395814135774538444241546151388326335394666889/5700294922402165860325660245080630666643511892604739272734640000"},"('R', -8, 3)":{"1":"2324491884327137863401014925732378326118749744447085994894730045089/5700294922402165860325660245080630666643511892604739272734640000"},"('R', -7, 3)":{"1":"-170361472760242271467486867553586303967376474996268459575528942577097/416121529335358107803773197890886038664976368160145966909628720000"},"('R', -6, 3)":{"1":"171037807605247982370697376577136883835705241177460004886792582293097/416121529335358107803773197890886038664976368160145966909628720000"},"('R', -5, 3)":{"1":"-34341402020463072157063367974737329261484642846735598490752097268053/83224305867071621560754639578177207732995273632029193381925744000"},"('R', -4, 3)":{"1":"34475680015047110478434800917664105935128505110760133337320346998853/83224305867071621560754639578177207732995273632029193381925744000"},"('R', -3, 3)":{"1":"-34608524069555292464535157237501167835946972794970993643828169276613/83224305867071621560754639578177207732995273632029193381925744000"},"('R', -2, 3)":{"1":"34741708004896217325533459994682222863328551689994031847437995778853/83224305867071621560754639578177207732995273632029193381925744000"},"('R', -1, 3)":{"1":"-2755003344221823488244059547108803197817760382301507567282692732190507/6574720163498658103299616526675999410906626616930306277172133776000"},"('R', 0, 3)":{"1":"2765432110851111171145022504806421452985437407371551247100515060284583/6574720163498658103299616526675999410906626616930306277172133776000"},"('BA', 0, (), ((0, 2),), -80, 1)":{"1":"4035073010709121742364905707065176203452058257678704482740372941312/51365001277333266432028254114656245397708020444768017790407295125","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -79, 1)":{"1":"-38284297787279785010751198006164088389959737787594972459529034560402/51365001277333266432028254114656245397708020444768017790407295125","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -78, 1)":{"1":"8532458482878832435606227224820975373913079587328165233316072767/8230251766917684094220197743095056144481336395572507256915125","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -77, 1)":{"1":"-10015352040358277369020903541645007176780440809182056518306961547/8230251766917684094220197743095056144481336395572507256915125","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -76, 1)":{"1":"22133496713892165425593783142488630903812207012346027277816809939/16460503533835368188440395486190112288962672791145014513830250","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -75, 1)":{"1":"-4747570318773325842032693798442135486435776428401460963492576421/3292100706767073637688079097238022457792534558229002902766050","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -74, 1)":{"1":"125094566139389475644942879012332860464656553697070430464345774283/82302517669176840942201977430950561444813363955725072569151250","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -73, 1)":{"1":"-130369076692162815517208401584409685326168162589309152936589832083/82302517669176840942201977430950561444813363955725072569151250","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -72, 1)":{"1":"50594544225335616117417022037713921455192437032965592144528129/30888541065557080481216730129836953066171275644858349622500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -71, 1)":{"1":"-104040914307751442977736764305596472145333656387459325011296783/61777082131114160962433460259673906132342551289716699245000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -70, 1)":{"1":"21129107290750999064720183344970729589571537227411633846323/12254926032754247364101063332607400542023914161816445000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -69, 1)":{"1":"-21557924793418931400181652000945493613482645971093697403223/12254926032754247364101063332607400542023914161816445000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -68, 1)":{"1":"21935914646306904265962289403532237423033080108652828632273/12254926032754247364101063332607400542023914161816445000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -67, 1)":{"1":"-1713159126295907173819192408337487069240018359202542694671/942686617904172874161620256354415426309531858601265000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -66, 1)":{"1":"386750425740893612119268253799059528707168104470277139/209999246581459762566634051315307513100809057385000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -65, 1)":{"1":"-391322477401155130266094273016291345817910482957212159/209999246581459762566634051315307513100809057385000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -64, 1)":{"1":"10280888432748625087642026451714462171521716358244160779/5459980411117953826732485334197995340621035492010000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -63, 1)":{"1":"-10376459129867533890682948896608852024719428026119718029/5459980411117953826732485334197995340621035492010000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -62, 1)":{"1":"10462282132220604481165356848197878335403760712246061829/5459980411117953826732485334197995340621035492010000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -61, 1)":{"1":"-10539347022029850022142018419846641681350009020126283629/5459980411117953826732485334197995340621035492010000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -60, 1)":{"1":"2850977645316497161772915992929163108314952576532329/1467342222821272192080753919429721940505518810000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -59, 1)":{"1":"-2867619904514641573799919962809370344789171497940309/1467342222821272192080753919429721940505518810000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -58, 1)":{"1":"828062784803079008008706844216901630924993839589/421528935024783738029518506012560166764010000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -57, 1)":{"1":"-831864040745519409276493019286030608609215883389/421528935024783738029518506012560166764010000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -56, 1)":{"1":"835231042584929305003794687135023499692521996939/421528935024783738029518506012560166764010000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -55, 1)":{"1":"-6705557909197271901368378615228115516765310937/3372231480198269904236148048100481334112080","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -54, 1)":{"1":"1175919566551186418486512245917293120741776343/589550958076620612628697211206377855614000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -53, 1)":{"1":"-1179047139505637604347825925187542708582363103/589550958076620612628697211206377855614000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -52, 1)":{"1":"420688440168835107644009087948035558158787/209879301558070705812992955217649646000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -51, 1)":{"1":"-5479288240716592299147753482391810895294171/2728430920254919175568908417829445398000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -50, 1)":{"1":"5487744726411454989473157424782411891795811/2728430920254919175568908417829445398000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -49, 1)":{"1":"-27472169593392074351041347539778478303674599/13642154601274595877844542089147226990000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -48, 1)":{"1":"561170205499386374063697998206855419583301/278411318393359099547847797737698510000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -47, 1)":{"1":"-1544198262532618540144564802054036727502609/765631125581737523756581443778670902500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -46, 1)":{"1":"699312030180466010935177069551491604751/346596254224417167839104320406822500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -45, 1)":{"1":"-699412953968530197880144459216464610741/346596254224417167839104320406822500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -44, 1)":{"1":"349686642418509246226447601446545363323/173298127112208583919552160203411250","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -43, 1)":{"1":"-699223222413402036527664454020674633371/346596254224417167839104320406822500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -42, 1)":{"1":"378047819001763091811699128491025029/187450651284162881470581027802500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -41, 1)":{"1":"-377948863641636106257599502613858879/187450651284162881470581027802500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -40, 1)":{"1":"449749615116691037943493832199323/223022785584964760821631205000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -39, 1)":{"1":"-377948863641636106257599502613858879/187450651284162881470581027802500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -38, 1)":{"1":"378047819001763091811699128491025029/187450651284162881470581027802500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -37, 1)":{"1":"-699223222413402036527664454020674633371/346596254224417167839104320406822500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -36, 1)":{"1":"349686642418509246226447601446545363323/173298127112208583919552160203411250","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -35, 1)":{"1":"-699412953968530197880144459216464610741/346596254224417167839104320406822500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -34, 1)":{"1":"699312030180466010935177069551491604751/346596254224417167839104320406822500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -33, 1)":{"1":"-1544198262532618540144564802054036727502609/765631125581737523756581443778670902500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -32, 1)":{"1":"561170205499386374063697998206855419583301/278411318393359099547847797737698510000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -31, 1)":{"1":"-27472169593392074351041347539778478303674599/13642154601274595877844542089147226990000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -30, 1)":{"1":"5487744726411454989473157424782411891795811/2728430920254919175568908417829445398000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -29, 1)":{"1":"-5479288240716592299147753482391810895294171/2728430920254919175568908417829445398000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -28, 1)":{"1":"420688440168835107644009087948035558158787/209879301558070705812992955217649646000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -27, 1)":{"1":"-1179047139505637604347825925187542708582363103/589550958076620612628697211206377855614000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -26, 1)":{"1":"1175919566551186418486512245917293120741776343/589550958076620612628697211206377855614000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -25, 1)":{"1":"-6705557909197271901368378615228115516765310937/3372231480198269904236148048100481334112080","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -24, 1)":{"1":"835231042584929305003794687135023499692521996939/421528935024783738029518506012560166764010000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -23, 1)":{"1":"-831864040745519409276493019286030608609215883389/421528935024783738029518506012560166764010000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -22, 1)":{"1":"828062784803079008008706844216901630924993839589/421528935024783738029518506012560166764010000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -21, 1)":{"1":"-2867619904514641573799919962809370344789171497940309/1467342222821272192080753919429721940505518810000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -20, 1)":{"1":"2850977645316497161772915992929163108314952576532329/1467342222821272192080753919429721940505518810000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -19, 1)":{"1":"-10539347022029850022142018419846641681350009020126283629/5459980411117953826732485334197995340621035492010000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -18, 1)":{"1":"10462282132220604481165356848197878335403760712246061829/5459980411117953826732485334197995340621035492010000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -17, 1)":{"1":"-10376459129867533890682948896608852024719428026119718029/5459980411117953826732485334197995340621035492010000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -16, 1)":{"1":"10280888432748625087642026451714462171521716358244160779/5459980411117953826732485334197995340621035492010000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -15, 1)":{"1":"-391322477401155130266094273016291345817910482957212159/209999246581459762566634051315307513100809057385000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -14, 1)":{"1":"386750425740893612119268253799059528707168104470277139/209999246581459762566634051315307513100809057385000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -13, 1)":{"1":"-1713159126295907173819192408337487069240018359202542694671/942686617904172874161620256354415426309531858601265000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -12, 1)":{"1":"21935914646306904265962289403532237423033080108652828632273/12254926032754247364101063332607400542023914161816445000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -11, 1)":{"1":"-21557924793418931400181652000945493613482645971093697403223/12254926032754247364101063332607400542023914161816445000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -10, 1)":{"1":"21129107290750999064720183344970729589571537227411633846323/12254926032754247364101063332607400542023914161816445000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -9, 1)":{"1":"-104040914307751442977736764305596472145333656387459325011296783/61777082131114160962433460259673906132342551289716699245000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -8, 1)":{"1":"50594544225335616117417022037713921455192437032965592144528129/30888541065557080481216730129836953066171275644858349622500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -7, 1)":{"1":"-130369076692162815517208401584409685326168162589309152936589832083/82302517669176840942201977430950561444813363955725072569151250","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -6, 1)":{"1":"125094566139389475644942879012332860464656553697070430464345774283/82302517669176840942201977430950561444813363955725072569151250","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -5, 1)":{"1":"-4747570318773325842032693798442135486435776428401460963492576421/3292100706767073637688079097238022457792534558229002902766050","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -4, 1)":{"1":"22133496713892165425593783142488630903812207012346027277816809939/16460503533835368188440395486190112288962672791145014513830250","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -3, 1)":{"1":"-10015352040358277369020903541645007176780440809182056518306961547/8230251766917684094220197743095056144481336395572507256915125","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -2, 1)":{"1":"8532458482878832435606227224820975373913079587328165233316072767/8230251766917684094220197743095056144481336395572507256915125","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -1, 1)":{"1":"-38284297787279785010751198006164088389959737787594972459529034560402/51365001277333266432028254114656245397708020444768017790407295125","pi2":"16/3"},"('BA', 0, (), ((0, 2),), 0, 1)":{"1":"4035073010709121742364905707065176203452058257678704482740372941312/51365001277333266432028254114656245397708020444768017790407295125","pi2":"-16/3"},"('BA', 1, (2,), ((0, 1),), -80, 1)":{"1":"4880292608058024066886120358155997/15356940935035029787700176281075"},"('BA', 1, (), ((0, 3),), -80, 1)":{"1":"-4880292608058024066886120358155997/30713881870070059575400352562150"},"('BA', 1, (1,), ((0, 2),), -80, 1)":{"1":"4880292608058024066886120358155997/15356940935035029787700176281075"},"('BA', 1, (1,), ((0, 1),), -80, 2)":{"1":"4880292608058024066886120358155997/15356940935035029787700176281075"},"('BA', 1, (), ((0, 2),), -80, 2)":{"1":"-4880292608058024066886120358155997/30713881870070059575400352562150"},"('BA', 1, (2,), ((0, 1),), -79, 1)":{"1":"-4868007055309996043055960217131137/15356940935035029787700176281075"},"('BA', 1, (), ((0, 3),), -79, 1)":{"1":"6833695494994479855881582781108737/30713881870070059575400352562150"},"('BA', 1, (1,), ((0, 2),), -79, 1)":{"1":"-4868007055309996043055960217131137/15356940935035029787700176281075"},"('BA', 1, (1,), ((0, 1),), -79, 2)":{"1":"-4868007055309996043055960217131137/15356940935035029787700176281075"},"('BA', 1, (), ((0, 2),), -79, 2)":{"1":"5850851275152237949468771499119937/30713881870070059575400352562150"},"('BA', 1, (2,), ((0, 1),), -78, 1)":{"1":"61462860623241058403302042280303/194391657405506706173419952925"},"('BA', 1, (), ((0, 3),), -78, 1)":{"1":"-98786058845098345988598673241903/388783314811013412346839905850"},"('BA', 1, (1,), ((0, 2),), -78, 1)":{"1":"61462860623241058403302042280303/194391657405506706173419952925"},"('BA', 1, (1,), ((0, 1),), -78, 2)":{"1":"61462860623241058403302042280303/194391657405506706173419952925"},"('BA', 1, (), ((0, 2),), -78, 2)":{"1":"-80124459734169702195950357761103/388783314811013412346839905850"},"('BA', 1, (2,), ((0, 1),), -77, 1)":{"1":"-61303359776139104182852056677903/194391657405506706173419952925"},"('BA', 1, (), ((0, 3),), -77, 1)":{"1":"106920602047298011231547938964303/388783314811013412346839905850"},"('BA', 1, (1,), ((0, 2),), -77, 1)":{"1":"-61303359776139104182852056677903/194391657405506706173419952925"},"('BA', 1, (1,), ((0, 1),), -77, 2)":{"1":"-61303359776139104182852056677903/194391657405506706173419952925"},"('BA', 1, (), ((0, 2),), -77, 2)":{"1":"84111980911718557707199997821103/388783314811013412346839905850"},"('BA', 1, (2,), ((0, 1),), -76, 1)":{"1":"672559662384108370412072783887333/2138308231460573767907619482175"},"('BA', 1, (), ((0, 3),), -76, 1)":{"1":"-1242775190773594708520771312467333/4276616462921147535815238964350"},"('BA', 1, (1,), ((0, 2),), -76, 1)":{"1":"672559662384108370412072783887333/2138308231460573767907619482175"},"('BA', 1, (1,), ((0, 1),), -76, 2)":{"1":"672559662384108370412072783887333/2138308231460573767907619482175"},"('BA', 1, (), ((0, 2),), -76, 2)":{"1":"-957667426578851539466422048177333/4276616462921147535815238964350"},"('BA', 1, (2,), ((0, 1),), -75, 1)":{"1":"-670758981768141571449624262218133/2138308231460573767907619482175"},"('BA', 1, (), ((0, 3),), -75, 1)":{"1":"1295715200883018598016757849541813/4276616462921147535815238964350"},"('BA', 1, (1,), ((0, 2),), -75, 1)":{"1":"-670758981768141571449624262218133/2138308231460573767907619482175"},"('BA', 1, (1,), ((0, 1),), -75, 2)":{"1":"-670758981768141571449624262218133/2138308231460573767907619482175"},"('BA', 1, (), ((0, 2),), -75, 2)":{"1":"983237091325580084733191055879973/4276616462921147535815238964350"},"('BA', 1, (2,), ((0, 1),), -74, 1)":{"1":"668934292077295215167676426926677/2138308231460573767907619482175"},"('BA', 1, (), ((0, 3),), -74, 1)":{"1":"-1339507753463331148783505896536757/4276616462921147535815238964350"},"('BA', 1, (1,), ((0, 2),), -74, 1)":{"1":"668934292077295215167676426926677/2138308231460573767907619482175"},"('BA', 1, (1,), ((0, 1),), -74, 2)":{"1":"668934292077295215167676426926677/2138308231460573767907619482175"},"('BA', 1, (), ((0, 2),), -74, 2)":{"1":"-1004221022770313181975591161731717/4276616462921147535815238964350"},"('BA', 1, (2,), ((0, 1),), -73, 1)":{"1":"-667084944417653637854891458725877/2138308231460573767907619482175"},"('BA', 1, (), ((0, 3),), -73, 1)":{"1":"1376758899178968634655317398867157/4276616462921147535815238964350"},"('BA', 1, (1,), ((0, 2),), -73, 1)":{"1":"-667084944417653637854891458725877/2138308231460573767907619482175"},"('BA', 1, (1,), ((0, 1),), -73, 2)":{"1":"-667084944417653637854891458725877/2138308231460573767907619482175"},"('BA', 1, (), ((0, 2),), -73, 2)":{"1":"1021921921798311136255104428796517/4276616462921147535815238964350"},"('BA', 1, (2,), ((0, 1),), -72, 1)":{"1":"9112469359293533278712889630349/29291893581651695450789307975"},"('BA', 1, (), ((0, 3),), -72, 1)":{"1":"-19302700680727563101821764313309/58583787163303390901578615950"},"('BA', 1, (1,), ((0, 2),), -72, 1)":{"1":"9112469359293533278712889630349/29291893581651695450789307975"},"('BA', 1, (1,), ((0, 1),), -72, 2)":{"1":"9112469359293533278712889630349/29291893581651695450789307975"},"('BA', 1, (), ((0, 2),), -72, 2)":{"1":"-14207585020010548190267326971829/58583787163303390901578615950"},"('BA', 1, (2,), ((0, 1),), -71, 1)":{"1":"-3028810706851429109067025637383/9763964527217231816929769325"},"('BA', 1, (), ((0, 3),), -71, 1)":{"1":"19693259261816252374498955086309/58583787163303390901578615950"},"('BA', 1, (1,), ((0, 2),), -71, 1)":{"1":"-3028810706851429109067025637383/9763964527217231816929769325"},"('BA', 1, (1,), ((0, 1),), -71, 2)":{"1":"-3028810706851429109067025637383/9763964527217231816929769325"},"('BA', 1, (), ((0, 2),), -71, 2)":{"1":"14389845691185269850850015999229/58583787163303390901578615950"},"('BA', 1, (2,), ((0, 1),), -70, 1)":{"1":"42535343474848157886823113473/137520627143904673477884075"},"('BA', 1, (), ((0, 3),), -70, 1)":{"1":"-282278754073940343365652175859/825123762863428040867304450"},"('BA', 1, (1,), ((0, 2),), -70, 1)":{"1":"42535343474848157886823113473/137520627143904673477884075"},"('BA', 1, (1,), ((0, 1),), -70, 2)":{"1":"42535343474848157886823113473/137520627143904673477884075"},"('BA', 1, (), ((0, 2),), -70, 2)":{"1":"-204942392249242408513060758139/825123762863428040867304450"},"('BA', 1, (2,), ((0, 1),), -69, 1)":{"1":"-42409610330030873613929048033/137520627143904673477884075"},"('BA', 1, (), ((0, 3),), -69, 1)":{"1":"286702274714330253693834296339/825123762863428040867304450"},"('BA', 1, (1,), ((0, 2),), -69, 1)":{"1":"-42409610330030873613929048033/137520627143904673477884075"},"('BA', 1, (1,), ((0, 1),), -69, 2)":{"1":"-42409610330030873613929048033/137520627143904673477884075"},"('BA', 1, (), ((0, 2),), -69, 2)":{"1":"206965552852211437267810720219/825123762863428040867304450"},"('BA', 1, (2,), ((0, 1),), -68, 1)":{"1":"14094018321907827923954201611/45840209047968224492628025"},"('BA', 1, (), ((0, 3),), -68, 1)":{"1":"-290720268690013033718927257139/825123762863428040867304450"},"('BA', 1, (1,), ((0, 2),), -68, 1)":{"1":"14094018321907827923954201611/45840209047968224492628025"},"('BA', 1, (1,), ((0, 1),), -68, 2)":{"1":"14094018321907827923954201611/45840209047968224492628025"},"('BA', 1, (), ((0, 2),), -68, 2)":{"1":"-208783216793591742517257535819/825123762863428040867304450"},"('BA', 1, (2,), ((0, 1),), -67, 1)":{"1":"-14050874595745034300902316411/45840209047968224492628025"},"('BA', 1, (), ((0, 3),), -67, 1)":{"1":"294394122910183229158807019939/825123762863428040867304450"},"('BA', 1, (1,), ((0, 2),), -67, 1)":{"1":"-14050874595745034300902316411/45840209047968224492628025"},"('BA', 1, (1,), ((0, 1),), -67, 2)":{"1":"-14050874595745034300902316411/45840209047968224492628025"},"('BA', 1, (), ((0, 2),), -67, 2)":{"1":"210425997135944268933463933819/825123762863428040867304450"},"('BA', 1, (2,), ((0, 1),), -66, 1)":{"1":"209060999005535159677640233/684182224596540664069075"},"('BA', 1, (), ((0, 3),), -66, 1)":{"1":"-4444358631243793282434704417/12315280042737731953243350"},"('BA', 1, (1,), ((0, 2),), -66, 1)":{"1":"209060999005535159677640233/684182224596540664069075"},"('BA', 1, (1,), ((0, 1),), -66, 2)":{"1":"209060999005535159677640233/684182224596540664069075"},"('BA', 1, (), ((0, 2),), -66, 2)":{"1":"-3162953811146804859766733257/12315280042737731953243350"},"('BA', 1, (2,), ((0, 1),), -65, 1)":{"1":"-625192648726870088010174299/2052546673789621992207225"},"('BA', 1, (), ((0, 3),), -65, 1)":{"1":"4490932781223601432366970177/12315280042737731953243350"},"('BA', 1, (1,), ((0, 2),), -65, 1)":{"1":"-625192648726870088010174299/2052546673789621992207225"},"('BA', 1, (1,), ((0, 1),), -65, 2)":{"1":"-625192648726870088010174299/2052546673789621992207225"},"('BA', 1, (), ((0, 2),), -65, 2)":{"1":"3183255363702105848198746537/12315280042737731953243350"},"('BA', 1, (2,), ((0, 1),), -64, 1)":{"1":"623171679694215690971693339/2052546673789621992207225"},"('BA', 1, (), ((0, 3),), -64, 1)":{"1":"-4534130994296589169064500697/12315280042737731953243350"},"('BA', 1, (1,), ((0, 2),), -64, 1)":{"1":"623171679694215690971693339/2052546673789621992207225"},"('BA', 1, (1,), ((0, 1),), -64, 2)":{"1":"623171679694215690971693339/2052546673789621992207225"},"('BA', 1, (), ((0, 2),), -64, 2)":{"1":"-3201823016689618120989790357/12315280042737731953243350"},"('BA', 1, (2,), ((0, 1),), -63, 1)":{"1":"-621119133020426068979486114/2052546673789621992207225"},"('BA', 1, (), ((0, 3),), -63, 1)":{"1":"2287168380747469411691221111/6157640021368865976621675"},"('BA', 1, (1,), ((0, 2),), -63, 1)":{"1":"-621119133020426068979486114/2052546673789621992207225"},"('BA', 1, (1,), ((0, 1),), -63, 2)":{"1":"-621119133020426068979486114/2052546673789621992207225"},"('BA', 1, (), ((0, 2),), -63, 2)":{"1":"94671972949356132798836773/362214118904050939801275"},"('BA', 1, (2,), ((0, 1),), -62, 1)":{"1":"1857102018722109835152683942/6157640021368865976621675"},"('BA', 1, (), ((0, 3),), -62, 1)":{"1":"-2305934521764974527048544311/6157640021368865976621675"},"('BA', 1, (1,), ((0, 2),), -62, 1)":{"1":"1857102018722109835152683942/6157640021368865976621675"},"('BA', 1, (1,), ((0, 1),), -62, 2)":{"1":"1857102018722109835152683942/6157640021368865976621675"},"('BA', 1, (), ((0, 2),), -62, 2)":{"1":"-95131927386059689547790773/362214118904050939801275"},"('BA', 1, (2,), ((0, 1),), -61, 1)":{"1":"-1850745745151664554144558342/6157640021368865976621675"},"('BA', 1, (), ((0, 3),), -61, 1)":{"1":"2323497909262257540360470311/6157640021368865976621675"},"('BA', 1, (1,), ((0, 2),), -61, 1)":{"1":"-1850745745151664554144558342/6157640021368865976621675"},"('BA', 1, (1,), ((0, 1),), -61, 2)":{"1":"-1850745745151664554144558342/6157640021368865976621675"},"('BA', 1, (), ((0, 2),), -61, 2)":{"1":"95555022995237935806845573/362214118904050939801275"},"('BA', 1, (2,), ((0, 1),), -60, 1)":{"1":"30234184760248301634053822/100944918383096163551175"},"('BA', 1, (), ((0, 3),), -60, 1)":{"1":"-38360198687579980889377411/100944918383096163551175"},"('BA', 1, (1,), ((0, 2),), -60, 1)":{"1":"30234184760248301634053822/100944918383096163551175"},"('BA', 1, (1,), ((0, 1),), -60, 2)":{"1":"30234184760248301634053822/100944918383096163551175"},"('BA', 1, (), ((0, 2),), -60, 2)":{"1":"-1572861501991297991364833/5937936375476244914775"},"('BA', 1, (2,), ((0, 1),), -59, 1)":{"1":"-30126510180639665726265902/100944918383096163551175"},"('BA', 1, (), ((0, 3),), -59, 1)":{"1":"38614003053800336957734651/100944918383096163551175"},"('BA', 1, (1,), ((0, 2),), -59, 1)":{"1":"-30126510180639665726265902/100944918383096163551175"},"('BA', 1, (1,), ((0, 1),), -59, 2)":{"1":"-30126510180639665726265902/100944918383096163551175"},"('BA', 1, (), ((0, 2),), -59, 2)":{"1":"1578742886591769700613753/5937936375476244914775"},"('BA', 1, (2,), ((0, 1),), -58, 1)":{"1":"508762891663666223321578/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -58, 1)":{"1":"-658523918846539771559489/1710930820052477348325"},"('BA', 1, (1,), ((0, 2),), -58, 1)":{"1":"508762891663666223321578/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -58, 2)":{"1":"508762891663666223321578/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -58, 2)":{"1":"-26850157784658025977067/100642989414851608725"},"('BA', 1, (2,), ((0, 1),), -57, 1)":{"1":"-506874968000160041419978/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -57, 1)":{"1":"662340807992324008882289/1710930820052477348325"},"('BA', 1, (1,), ((0, 2),), -57, 1)":{"1":"-506874968000160041419978/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -57, 2)":{"1":"-506874968000160041419978/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -57, 2)":{"1":"26934655646835412635067/100642989414851608725"},"('BA', 1, (2,), ((0, 1),), -56, 1)":{"1":"504953922868873049309578/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -56, 1)":{"1":"-665942767613487119089289/1710930820052477348325"},"('BA', 1, (1,), ((0, 2),), -56, 1)":{"1":"504953922868873049309578/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -56, 2)":{"1":"504953922868873049309578/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -56, 2)":{"1":"-27012344971997754227767/100642989414851608725"},"('BA', 1, (2,), ((0, 1),), -55, 1)":{"1":"-502998573360241646625778/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -55, 1)":{"1":"669345075758505759759101/1710930820052477348325"},"('BA', 1, (1,), ((0, 2),), -55, 1)":{"1":"-502998573360241646625778/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -55, 2)":{"1":"-502998573360241646625778/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -55, 2)":{"1":"5416731543756626959247/20128597882970321745"},"('BA', 1, (2,), ((0, 1),), -54, 1)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -54, 1)":{"1":"-672561147118156850047421/1710930820052477348325"},"('BA', 1, (1,), ((0, 2),), -54, 1)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -54, 2)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -54, 2)":{"1":"-5429794018466694412799/20128597882970321745"},"('BA', 1, (2,), ((0, 1),), -53, 1)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (), ((0, 3),), -53, 1)":{"1":"675602801909361254222221/1710930820052477348325"},"('BA', 1, (1,), ((0, 2),), -53, 1)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (1,), ((0, 1),), -53, 2)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (), ((0, 2),), -53, 2)":{"1":"16325166229414252699277/60385793648910965235"},"('BA', 1, (2,), ((0, 1),), -52, 1)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (), ((0, 3),), -52, 1)":{"1":"-12801518605507082906057/32281713585895799025"},"('BA', 1, (1,), ((0, 2),), -52, 1)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -52, 2)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (), ((0, 2),), -52, 2)":{"1":"-308636211658570408609/1139354597149263495"},"('BA', 1, (2,), ((0, 1),), -51, 1)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (), ((0, 3),), -51, 1)":{"1":"12852895338004529801057/32281713585895799025"},"('BA', 1, (1,), ((0, 2),), -51, 1)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -51, 2)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (), ((0, 2),), -51, 2)":{"1":"309192289233836892649/1139354597149263495"},"('BA', 1, (2,), ((0, 1),), -50, 1)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (), ((0, 3),), -50, 1)":{"1":"-12901507800816231710177/32281713585895799025"},"('BA', 1, (1,), ((0, 2),), -50, 1)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -50, 2)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (), ((0, 2),), -50, 2)":{"1":"-5264776097967275009129/19369028151537479415"},"('BA', 1, (2,), ((0, 1),), -49, 1)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (), ((0, 3),), -49, 1)":{"1":"12947493622492140048401/32281713585895799025"},"('BA', 1, (1,), ((0, 2),), -49, 1)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -49, 2)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (), ((0, 2),), -49, 2)":{"1":"26361868777307777585917/96845140757687397075"},"('BA', 1, (2,), ((0, 1),), -48, 1)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (), ((0, 3),), -48, 1)":{"1":"-1855853587751556807893/4611673369413685575"},"('BA', 1, (1,), ((0, 2),), -48, 1)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (1,), ((0, 1),), -48, 2)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (), ((0, 2),), -48, 2)":{"1":"-3770781158836623287056/13835020108241056725"},"('BA', 1, (2,), ((0, 1),), -47, 1)":{"1":"-561365202194213936938/1976431444034436675"},"('BA', 1, (), ((0, 3),), -47, 1)":{"1":"1861722990221719680443/4611673369413685575"},"('BA', 1, (1,), ((0, 2),), -47, 1)":{"1":"-561365202194213936938/1976431444034436675"},"('BA', 1, (1,), ((0, 1),), -47, 2)":{"1":"-561365202194213936938/1976431444034436675"},"('BA', 1, (), ((0, 2),), -47, 2)":{"1":"3774973589172453910306/13835020108241056725"},"('BA', 1, (2,), ((0, 1),), -46, 1)":{"1":"11886678538121254454/42051732851796525"},"('BA', 1, (), ((0, 3),), -46, 1)":{"1":"-39729019668782551669/98120709987525225"},"('BA', 1, (1,), ((0, 2),), -46, 1)":{"1":"11886678538121254454/42051732851796525"},"('BA', 1, (1,), ((0, 1),), -46, 2)":{"1":"11886678538121254454/42051732851796525"},"('BA', 1, (), ((0, 2),), -46, 2)":{"1":"-80395216944886022798/294362129962575675"},"('BA', 1, (2,), ((0, 1),), -45, 1)":{"1":"-11828171779370928854/42051732851796525"},"('BA', 1, (), ((0, 3),), -45, 1)":{"1":"39840182510408170309/98120709987525225"},"('BA', 1, (1,), ((0, 2),), -45, 1)":{"1":"-11828171779370928854/42051732851796525"},"('BA', 1, (1,), ((0, 1),), -45, 2)":{"1":"-11828171779370928854/42051732851796525"},"('BA', 1, (), ((0, 2),), -45, 2)":{"1":"80459574379511380958/294362129962575675"},"('BA', 1, (2,), ((0, 1),), -44, 1)":{"1":"11768364870426151574/42051732851796525"},"('BA', 1, (), ((0, 3),), -44, 1)":{"1":"-39944844601061530549/98120709987525225"},"('BA', 1, (1,), ((0, 2),), -44, 1)":{"1":"11768364870426151574/42051732851796525"},"('BA', 1, (1,), ((0, 1),), -44, 2)":{"1":"11768364870426151574/42051732851796525"},"('BA', 1, (), ((0, 2),), -44, 2)":{"1":"-80511905424838061078/294362129962575675"},"('BA', 1, (2,), ((0, 1),), -43, 1)":{"1":"-1064290792140982834/3822884804708775"},"('BA', 1, (), ((0, 3),), -43, 1)":{"1":"3640291490352234359/8920064544320475"},"('BA', 1, (1,), ((0, 2),), -43, 1)":{"1":"-1064290792140982834/3822884804708775"},"('BA', 1, (1,), ((0, 1),), -43, 2)":{"1":"-1064290792140982834/3822884804708775"},"('BA', 1, (), ((0, 2),), -43, 2)":{"1":"7322946121775071498/26760193632961425"},"('BA', 1, (2,), ((0, 1),), -42, 1)":{"1":"24618625978670038/88904297783925"},"('BA', 1, (), ((0, 3),), -42, 1)":{"1":"-84852943474077413/207443361495825"},"('BA', 1, (1,), ((0, 2),), -42, 1)":{"1":"24618625978670038/88904297783925"},"('BA', 1, (1,), ((0, 1),), -42, 2)":{"1":"24618625978670038/88904297783925"},"('BA', 1, (), ((0, 2),), -42, 2)":{"1":"-170362010673788686/622330084487475"},"('BA', 1, (2,), ((0, 1),), -41, 1)":{"1":"-171382069340995066/622330084487475"},"('BA', 1, (), ((0, 3),), -41, 1)":{"1":"85035311264403413/207443361495825"},"('BA', 1, (1,), ((0, 2),), -41, 1)":{"1":"-171382069340995066/622330084487475"},"('BA', 1, (1,), ((0, 1),), -41, 2)":{"1":"-171382069340995066/622330084487475"},"('BA', 1, (), ((0, 2),), -41, 2)":{"1":"170398484231853886/622330084487475"},"('BA', 1, (2,), ((0, 1),), -40, 1)":{"1":"4156356762387626/15178782548475"},"('BA', 1, (), ((0, 3),), -40, 1)":{"1":"-2078178381193813/5059594182825"},"('BA', 1, (1,), ((0, 2),), -40, 1)":{"1":"4156356762387626/15178782548475"},"('BA', 1, (1,), ((0, 1),), -40, 2)":{"1":"4156356762387626/15178782548475"},"('BA', 1, (), ((0, 2),), -40, 2)":{"1":"-4156356762387626/15178782548475"},"('BA', 1, (2,), ((0, 1),), -39, 1)":{"1":"-171382069340995066/622330084487475"},"('BA', 1, (), ((0, 3),), -39, 1)":{"1":"86346758076591653/207443361495825"},"('BA', 1, (1,), ((0, 2),), -39, 1)":{"1":"-171382069340995066/622330084487475"},"('BA', 1, (1,), ((0, 1),), -39, 2)":{"1":"-171382069340995066/622330084487475"},"('BA', 1, (), ((0, 2),), -39, 2)":{"1":"172365654450136246/622330084487475"},"('BA', 1, (2,), ((0, 1),), -38, 1)":{"1":"24618625978670038/88904297783925"},"('BA', 1, (), ((0, 3),), -38, 1)":{"1":"-87477438376612853/207443361495825"},"('BA', 1, (1,), ((0, 2),), -38, 1)":{"1":"24618625978670038/88904297783925"},"('BA', 1, (1,), ((0, 1),), -38, 2)":{"1":"24618625978670038/88904297783925"},"('BA', 1, (), ((0, 2),), -38, 2)":{"1":"-174298753027591846/622330084487475"},"('BA', 1, (2,), ((0, 1),), -37, 1)":{"1":"-1064290792140982834/3822884804708775"},"('BA', 1, (), ((0, 3),), -37, 1)":{"1":"3809744054634645479/8920064544320475"},"('BA', 1, (1,), ((0, 2),), -37, 1)":{"1":"-1064290792140982834/3822884804708775"},"('BA', 1, (1,), ((0, 1),), -37, 2)":{"1":"-1064290792140982834/3822884804708775"},"('BA', 1, (), ((0, 2),), -37, 2)":{"1":"7577124968198688178/26760193632961425"},"('BA', 1, (2,), ((0, 1),), -36, 1)":{"1":"11768364870426151574/42051732851796525"},"('BA', 1, (), ((0, 3),), -36, 1)":{"1":"-42433709491921530469/98120709987525225"},"('BA', 1, (1,), ((0, 2),), -36, 1)":{"1":"11768364870426151574/42051732851796525"},"('BA', 1, (1,), ((0, 1),), -36, 2)":{"1":"11768364870426151574/42051732851796525"},"('BA', 1, (), ((0, 2),), -36, 2)":{"1":"-84245202761128060958/294362129962575675"},"('BA', 1, (2,), ((0, 1),), -35, 1)":{"1":"-11828171779370928854/42051732851796525"},"('BA', 1, (), ((0, 3),), -35, 1)":{"1":"42957019945188331669/98120709987525225"},"('BA', 1, (1,), ((0, 2),), -35, 1)":{"1":"-11828171779370928854/42051732851796525"},"('BA', 1, (1,), ((0, 1),), -35, 2)":{"1":"-11828171779370928854/42051732851796525"},"('BA', 1, (), ((0, 2),), -35, 2)":{"1":"85134830531681622998/294362129962575675"},"('BA', 1, (2,), ((0, 1),), -34, 1)":{"1":"11886678538121254454/42051732851796525"},"('BA', 1, (), ((0, 3),), -34, 1)":{"1":"-43477730098066229509/98120709987525225"},"('BA', 1, (1,), ((0, 2),), -34, 1)":{"1":"11886678538121254454/42051732851796525"},"('BA', 1, (1,), ((0, 1),), -34, 2)":{"1":"11886678538121254454/42051732851796525"},"('BA', 1, (), ((0, 2),), -34, 2)":{"1":"-86018282588811539558/294362129962575675"},"('BA', 1, (2,), ((0, 1),), -33, 1)":{"1":"-561365202194213936938/1976431444034436675"},"('BA', 1, (), ((0, 3),), -33, 1)":{"1":"2067833425137777878123/4611673369413685575"},"('BA', 1, (1,), ((0, 2),), -33, 1)":{"1":"-561365202194213936938/1976431444034436675"},"('BA', 1, (1,), ((0, 1),), -33, 2)":{"1":"-561365202194213936938/1976431444034436675"},"('BA', 1, (), ((0, 2),), -33, 2)":{"1":"4084139241546541206826/13835020108241056725"},"('BA', 1, (2,), ((0, 1),), -32, 1)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (), ((0, 3),), -32, 1)":{"1":"-2092149521085595492973/4611673369413685575"},"('BA', 1, (1,), ((0, 2),), -32, 1)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (1,), ((0, 1),), -32, 2)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (), ((0, 2),), -32, 2)":{"1":"-4125225058837681314676/13835020108241056725"},"('BA', 1, (2,), ((0, 1),), -31, 1)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (), ((0, 3),), -31, 1)":{"1":"14815019751786130004861/32281713585895799025"},"('BA', 1, (1,), ((0, 2),), -31, 1)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -31, 2)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (), ((0, 2),), -31, 2)":{"1":"29163157971248762520607/96845140757687397075"},"('BA', 1, (2,), ((0, 1),), -30, 1)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (), ((0, 3),), -30, 1)":{"1":"-14984967353631878211341/32281713585895799025"},"('BA', 1, (1,), ((0, 2),), -30, 1)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -30, 2)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (), ((0, 2),), -30, 2)":{"1":"-29449069819059844797391/96845140757687397075"},"('BA', 1, (2,), ((0, 1),), -29, 1)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (), ((0, 3),), -29, 1)":{"1":"15155110973472834893261/32281713585895799025"},"('BA', 1, (1,), ((0, 2),), -29, 1)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -29, 2)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (), ((0, 2),), -29, 2)":{"1":"29734668038078593513471/96845140757687397075"},"('BA', 1, (2,), ((0, 1),), -28, 1)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (), ((0, 3),), -28, 1)":{"1":"-15325681725364358584661/32281713585895799025"},"('BA', 1, (1,), ((0, 2),), -28, 1)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -28, 2)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (), ((0, 2),), -28, 2)":{"1":"-30020322670764398249671/96845140757687397075"},"('BA', 1, (2,), ((0, 1),), -27, 1)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (), ((0, 3),), -27, 1)":{"1":"821336904635317138198633/1710930820052477348325"},"('BA', 1, (1,), ((0, 2),), -27, 1)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (1,), ((0, 1),), -27, 2)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (), ((0, 2),), -27, 2)":{"1":"1606240283589145305403163/5132792460157432044975"},"('BA', 1, (2,), ((0, 1),), -26, 1)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -26, 1)":{"1":"-830461869008930350723033/1710930820052477348325"},"('BA', 1, (1,), ((0, 2),), -26, 1)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -26, 2)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -26, 2)":{"1":"-60053650279450641713969/190103424450275260925"},"('BA', 1, (2,), ((0, 1),), -25, 1)":{"1":"-502998573360241646625778/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -25, 1)":{"1":"839650644322219180118233/1710930820052477348325"},"('BA', 1, (1,), ((0, 2),), -25, 1)":{"1":"-502998573360241646625778/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -25, 2)":{"1":"-502998573360241646625778/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -25, 2)":{"1":"60619440611241111301729/190103424450275260925"},"('BA', 1, (2,), ((0, 1),), -24, 1)":{"1":"504953922868873049309578/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -24, 1)":{"1":"-169783800198626405767889/342186164010495469665"},"('BA', 1, (1,), ((0, 2),), -24, 1)":{"1":"504953922868873049309578/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -24, 2)":{"1":"504953922868873049309578/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -24, 2)":{"1":"-61188664579309364083013/190103424450275260925"},"('BA', 1, (2,), ((0, 1),), -23, 1)":{"1":"-506874968000160041419978/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -23, 1)":{"1":"171656819201631223075529/342186164010495469665"},"('BA', 1, (1,), ((0, 2),), -23, 1)":{"1":"-506874968000160041419978/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -23, 2)":{"1":"-506874968000160041419978/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -23, 2)":{"1":"185286930001372689347939/570310273350825782775"},"('BA', 1, (2,), ((0, 1),), -22, 1)":{"1":"508762891663666223321578/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -22, 1)":{"1":"-173552951228891779681049/342186164010495469665"},"('BA', 1, (1,), ((0, 2),), -22, 1)":{"1":"508762891663666223321578/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -22, 2)":{"1":"508762891663666223321578/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -22, 2)":{"1":"-187024366996048668344339/570310273350825782775"},"('BA', 1, (2,), ((0, 1),), -21, 1)":{"1":"-30126510180639665726265902/100944918383096163551175"},"('BA', 1, (), ((0, 3),), -21, 1)":{"1":"10353105497623732044212611/20188983676619232710235"},"('BA', 1, (1,), ((0, 2),), -21, 1)":{"1":"-30126510180639665726265902/100944918383096163551175"},"('BA', 1, (1,), ((0, 1),), -21, 2)":{"1":"-30126510180639665726265902/100944918383096163551175"},"('BA', 1, (), ((0, 2),), -21, 2)":{"1":"11138130429739748847366001/33648306127698721183725"},"('BA', 1, (2,), ((0, 1),), -20, 1)":{"1":"30234184760248301634053822/100944918383096163551175"},"('BA', 1, (), ((0, 3),), -20, 1)":{"1":"-10468471118632984802556811/20188983676619232710235"},"('BA', 1, (1,), ((0, 2),), -20, 1)":{"1":"30234184760248301634053822/100944918383096163551175"},"('BA', 1, (1,), ((0, 1),), -20, 2)":{"1":"30234184760248301634053822/100944918383096163551175"},"('BA', 1, (), ((0, 2),), -20, 2)":{"1":"-3747747109627170823878387/11216102042566240394575"},"('BA', 1, (2,), ((0, 1),), -19, 1)":{"1":"-1850745745151664554144558342/6157640021368865976621675"},"('BA', 1, (), ((0, 3),), -19, 1)":{"1":"645747865238547224414640943/1231528004273773195324335"},"('BA', 1, (1,), ((0, 2),), -19, 1)":{"1":"-1850745745151664554144558342/6157640021368865976621675"},"('BA', 1, (1,), ((0, 1),), -19, 2)":{"1":"-1850745745151664554144558342/6157640021368865976621675"},"('BA', 1, (), ((0, 2),), -19, 2)":{"1":"230784011042698244396971327/684182224596540664069075"},"('BA', 1, (2,), ((0, 1),), -18, 1)":{"1":"1857102018722109835152683942/6157640021368865976621675"},"('BA', 1, (), ((0, 3),), -18, 1)":{"1":"-653074306880270995681901503/1231528004273773195324335"},"('BA', 1, (1,), ((0, 2),), -18, 1)":{"1":"1857102018722109835152683942/6157640021368865976621675"},"('BA', 1, (1,), ((0, 1),), -18, 2)":{"1":"1857102018722109835152683942/6157640021368865976621675"},"('BA', 1, (), ((0, 2),), -18, 2)":{"1":"-232995696875689438665880527/684182224596540664069075"},"('BA', 1, (2,), ((0, 1),), -17, 1)":{"1":"-621119133020426068979486114/2052546673789621992207225"},"('BA', 1, (), ((0, 3),), -17, 1)":{"1":"660580763287273041824830783/1231528004273773195324335"},"('BA', 1, (1,), ((0, 2),), -17, 1)":{"1":"-621119133020426068979486114/2052546673789621992207225"},"('BA', 1, (1,), ((0, 1),), -17, 2)":{"1":"-621119133020426068979486114/2052546673789621992207225"},"('BA', 1, (), ((0, 2),), -17, 2)":{"1":"2117291257983502156296691543/6157640021368865976621675"},"('BA', 1, (2,), ((0, 1),), -16, 1)":{"1":"623171679694215690971693339/2052546673789621992207225"},"('BA', 1, (), ((0, 3),), -16, 1)":{"1":"-1336591848039858653685195881/2463056008547546390648670"},"('BA', 1, (1,), ((0, 2),), -16, 1)":{"1":"623171679694215690971693339/2052546673789621992207225"},"('BA', 1, (1,), ((0, 1),), -16, 2)":{"1":"623171679694215690971693339/2052546673789621992207225"},"('BA', 1, (), ((0, 2),), -16, 2)":{"1":"-4276237139640970170670529711/12315280042737731953243350"},"('BA', 1, (2,), ((0, 1),), -15, 1)":{"1":"-625192648726870088010174299/2052546673789621992207225"},"('BA', 1, (), ((0, 3),), -15, 1)":{"1":"1352506979172012030363233441/2463056008547546390648670"},"('BA', 1, (1,), ((0, 2),), -15, 1)":{"1":"-625192648726870088010174299/2052546673789621992207225"},"('BA', 1, (1,), ((0, 1),), -15, 2)":{"1":"-625192648726870088010174299/2052546673789621992207225"},"('BA', 1, (), ((0, 2),), -15, 2)":{"1":"332235109309256554455641927/947329234056748611787950"},"('BA', 1, (2,), ((0, 1),), -14, 1)":{"1":"209060999005535159677640233/684182224596540664069075"},"('BA', 1, (), ((0, 3),), -14, 1)":{"1":"-1368987063011021068031573633/2463056008547546390648670"},"('BA', 1, (1,), ((0, 2),), -14, 1)":{"1":"209060999005535159677640233/684182224596540664069075"},"('BA', 1, (1,), ((0, 1),), -14, 2)":{"1":"209060999005535159677640233/684182224596540664069075"},"('BA', 1, (), ((0, 2),), -14, 2)":{"1":"-335634011773266222202178087/947329234056748611787950"},"('BA', 1, (2,), ((0, 1),), -13, 1)":{"1":"-14050874595745034300902316411/45840209047968224492628025"},"('BA', 1, (), ((0, 3),), -13, 1)":{"1":"92870621052009724617983613251/165024752572685608173460890"},"('BA', 1, (1,), ((0, 2),), -13, 1)":{"1":"-14050874595745034300902316411/45840209047968224492628025"},"('BA', 1, (1,), ((0, 1),), -13, 2)":{"1":"-14050874595745034300902316411/45840209047968224492628025"},"('BA', 1, (), ((0, 2),), -13, 2)":{"1":"22723499100836689684539958229/63471058681802156989792650"},"('BA', 1, (2,), ((0, 1),), -12, 1)":{"1":"14094018321907827923954201611/45840209047968224492628025"},"('BA', 1, (), ((0, 3),), -12, 1)":{"1":"-94071344138601934834919925971/165024752572685608173460890"},"('BA', 1, (1,), ((0, 2),), -12, 1)":{"1":"14094018321907827923954201611/45840209047968224492628025"},"('BA', 1, (1,), ((0, 1),), -12, 2)":{"1":"14094018321907827923954201611/45840209047968224492628025"},"('BA', 1, (), ((0, 2),), -12, 2)":{"1":"-298601442795090062745093722177/825123762863428040867304450"},"('BA', 1, (2,), ((0, 1),), -11, 1)":{"1":"-42409610330030873613929048033/137520627143904673477884075"},"('BA', 1, (), ((0, 3),), -11, 1)":{"1":"95334142245245094271377713651/165024752572685608173460890"},"('BA', 1, (1,), ((0, 2),), -11, 1)":{"1":"-42409610330030873613929048033/137520627143904673477884075"},"('BA', 1, (1,), ((0, 1),), -11, 2)":{"1":"-42409610330030873613929048033/137520627143904673477884075"},"('BA', 1, (), ((0, 2),), -11, 2)":{"1":"301949771108159046099337856177/825123762863428040867304450"},"('BA', 1, (2,), ((0, 1),), -10, 1)":{"1":"42535343474848157886823113473/137520627143904673477884075"},"('BA', 1, (), ((0, 3),), -10, 1)":{"1":"-96671485694665299719432773331/165024752572685608173460890"},"('BA', 1, (1,), ((0, 2),), -10, 1)":{"1":"42535343474848157886823113473/137520627143904673477884075"},"('BA', 1, (1,), ((0, 1),), -10, 2)":{"1":"42535343474848157886823113473/137520627143904673477884075"},"('BA', 1, (), ((0, 2),), -10, 2)":{"1":"-305481729448935486128816603537/825123762863428040867304450"},"('BA', 1, (2,), ((0, 1),), -9, 1)":{"1":"-3028810706851429109067025637383/9763964527217231816929769325"},"('BA', 1, (), ((0, 3),), -9, 1)":{"1":"6965066692301894317741501277317/11716757432660678180315723190"},"('BA', 1, (1,), ((0, 2),), -9, 1)":{"1":"-3028810706851429109067025637383/9763964527217231816929769325"},"('BA', 1, (1,), ((0, 1),), -9, 2)":{"1":"-3028810706851429109067025637383/9763964527217231816929769325"},"('BA', 1, (), ((0, 2),), -9, 2)":{"1":"21955882791031879457954291649367/58583787163303390901578615950"},"('BA', 1, (2,), ((0, 1),), -8, 1)":{"1":"9112469359293533278712889630349/29291893581651695450789307975"},"('BA', 1, (), ((0, 3),), -8, 1)":{"1":"-7074423095006727314091114693757/11716757432660678180315723190"},"('BA', 1, (1,), ((0, 2),), -8, 1)":{"1":"9112469359293533278712889630349/29291893581651695450789307975"},"('BA', 1, (1,), ((0, 1),), -8, 2)":{"1":"9112469359293533278712889630349/29291893581651695450789307975"},"('BA', 1, (), ((0, 2),), -8, 2)":{"1":"-7414097472387861641528077183189/19527929054434463633859538650"},"('BA', 1, (2,), ((0, 1),), -7, 1)":{"1":"-667084944417653637854891458725877/2138308231460573767907619482175"},"('BA', 1, (), ((0, 3),), -7, 1)":{"1":"525150153465390638494806270697621/855323292584229507163047792870"},"('BA', 1, (1,), ((0, 2),), -7, 1)":{"1":"-667084944417653637854891458725877/2138308231460573767907619482175"},"('BA', 1, (1,), ((0, 1),), -7, 2)":{"1":"-667084944417653637854891458725877/2138308231460573767907619482175"},"('BA', 1, (), ((0, 2),), -7, 2)":{"1":"548805951957434471721487135368997/1425538820973715845271746321450"},"('BA', 1, (2,), ((0, 1),), -6, 1)":{"1":"668934292077295215167676426926677/2138308231460573767907619482175"},"('BA', 1, (), ((0, 3),), -6, 1)":{"1":"-534819599800088028444510533004661/855323292584229507163047792870"},"('BA', 1, (1,), ((0, 2),), -6, 1)":{"1":"668934292077295215167676426926677/2138308231460573767907619482175"},"('BA', 1, (1,), ((0, 1),), -6, 2)":{"1":"668934292077295215167676426926677/2138308231460573767907619482175"},"('BA', 1, (), ((0, 2),), -6, 2)":{"1":"-557172048512955892898371515324997/1425538820973715845271746321450"},"('BA', 1, (2,), ((0, 1),), -5, 1)":{"1":"-670758981768141571449624262218133/2138308231460573767907619482175"},"('BA', 1, (), ((0, 3),), -5, 1)":{"1":"545767737945166166136197544753397/855323292584229507163047792870"},"('BA', 1, (1,), ((0, 2),), -5, 1)":{"1":"-670758981768141571449624262218133/2138308231460573767907619482175"},"('BA', 1, (1,), ((0, 1),), -5, 2)":{"1":"-670758981768141571449624262218133/2138308231460573767907619482175"},"('BA', 1, (), ((0, 2),), -5, 2)":{"1":"566599611915662067021768664330853/1425538820973715845271746321450"},"('BA', 1, (2,), ((0, 1),), -4, 1)":{"1":"672559662384108370412072783887333/2138308231460573767907619482175"},"('BA', 1, (), ((0, 3),), -4, 1)":{"1":"-558516556706211102790333078171333/855323292584229507163047792870"},"('BA', 1, (1,), ((0, 2),), -4, 1)":{"1":"672559662384108370412072783887333/2138308231460573767907619482175"},"('BA', 1, (1,), ((0, 1),), -4, 2)":{"1":"672559662384108370412072783887333/2138308231460573767907619482175"},"('BA', 1, (), ((0, 2),), -4, 2)":{"1":"-577523740985860647393956362457333/1425538820973715845271746321450"},"('BA', 1, (2,), ((0, 1),), -3, 1)":{"1":"-61303359776139104182852056677903/194391657405506706173419952925"},"('BA', 1, (), ((0, 3),), -3, 1)":{"1":"52179911321907322773112880220623/77756662962202682469367981170"},"('BA', 1, (1,), ((0, 2),), -3, 1)":{"1":"-61303359776139104182852056677903/194391657405506706173419952925"},"('BA', 1, (1,), ((0, 1),), -3, 2)":{"1":"-61303359776139104182852056677903/194391657405506706173419952925"},"('BA', 1, (), ((0, 2),), -3, 2)":{"1":"53700486064279286341402742963503/129594438270337804115613301950"},"('BA', 1, (2,), ((0, 1),), -2, 1)":{"1":"61462860623241058403302042280303/194391657405506706173419952925"},"('BA', 1, (), ((0, 3),), -2, 1)":{"1":"-53998220978869600886242716087983/77756662962202682469367981170"},"('BA', 1, (1,), ((0, 2),), -2, 1)":{"1":"61462860623241058403302042280303/194391657405506706173419952925"},"('BA', 1, (1,), ((0, 1),), -2, 2)":{"1":"61462860623241058403302042280303/194391657405506706173419952925"},"('BA', 1, (), ((0, 2),), -2, 2)":{"1":"-55242327586264843805752603786703/129594438270337804115613301950"},"('BA', 1, (2,), ((0, 1),), -1, 1)":{"1":"-4868007055309996043055960217131137/15356940935035029787700176281075"},"('BA', 1, (), ((0, 3),), -1, 1)":{"1":"4474869367373099280490835704335617/6142776374014011915080070512430"},"('BA', 1, (1,), ((0, 2),), -1, 1)":{"1":"-4868007055309996043055960217131137/15356940935035029787700176281075"},"('BA', 1, (1,), ((0, 1),), -1, 2)":{"1":"-4868007055309996043055960217131137/15356940935035029787700176281075"},"('BA', 1, (), ((0, 2),), -1, 2)":{"1":"4540392315362582074251689789801537/10237960623356686525133450854050"},"('BA', 1, (2,), ((0, 1),), 0, 1)":{"1":"4880292608058024066886120358155997/15356940935035029787700176281075"},"('BA', 1, (), ((0, 3),), 0, 1)":{"1":"-4880292608058024066886120358155997/6142776374014011915080070512430"},"('BA', 1, (1,), ((0, 2),), 0, 1)":{"1":"4880292608058024066886120358155997/15356940935035029787700176281075"},"('BA', 1, (1,), ((0, 1),), 0, 2)":{"1":"4880292608058024066886120358155997/15356940935035029787700176281075"},"('BA', 1, (), ((0, 2),), 0, 2)":{"1":"-4880292608058024066886120358155997/10237960623356686525133450854050"},"('BA', 1, (), ((0, 1),), -80, 3)":{"1":"-4880292608058024066886120358155997/30713881870070059575400352562150"},"('BA', 1, (), ((0, 1),), -79, 3)":{"1":"4868007055309996043055960217131137/30713881870070059575400352562150"},"('BA', 1, (), ((0, 1),), -78, 3)":{"1":"-61462860623241058403302042280303/388783314811013412346839905850"},"('BA', 1, (), ((0, 1),), -77, 3)":{"1":"61303359776139104182852056677903/388783314811013412346839905850"},"('BA', 1, (), ((0, 1),), -76, 3)":{"1":"-672559662384108370412072783887333/4276616462921147535815238964350"},"('BA', 1, (), ((0, 1),), -75, 3)":{"1":"670758981768141571449624262218133/4276616462921147535815238964350"},"('BA', 1, (), ((0, 1),), -74, 3)":{"1":"-668934292077295215167676426926677/4276616462921147535815238964350"},"('BA', 1, (), ((0, 1),), -73, 3)":{"1":"667084944417653637854891458725877/4276616462921147535815238964350"},"('BA', 1, (), ((0, 1),), -72, 3)":{"1":"-9112469359293533278712889630349/58583787163303390901578615950"},"('BA', 1, (), ((0, 1),), -71, 3)":{"1":"3028810706851429109067025637383/19527929054434463633859538650"},"('BA', 1, (), ((0, 1),), -70, 3)":{"1":"-42535343474848157886823113473/275041254287809346955768150"},"('BA', 1, (), ((0, 1),), -69, 3)":{"1":"42409610330030873613929048033/275041254287809346955768150"},"('BA', 1, (), ((0, 1),), -68, 3)":{"1":"-14094018321907827923954201611/91680418095936448985256050"},"('BA', 1, (), ((0, 1),), -67, 3)":{"1":"14050874595745034300902316411/91680418095936448985256050"},"('BA', 1, (), ((0, 1),), -66, 3)":{"1":"-209060999005535159677640233/1368364449193081328138150"},"('BA', 1, (), ((0, 1),), -65, 3)":{"1":"625192648726870088010174299/4105093347579243984414450"},"('BA', 1, (), ((0, 1),), -64, 3)":{"1":"-623171679694215690971693339/4105093347579243984414450"},"('BA', 1, (), ((0, 1),), -63, 3)":{"1":"310559566510213034489743057/2052546673789621992207225"},"('BA', 1, (), ((0, 1),), -62, 3)":{"1":"-928551009361054917576341971/6157640021368865976621675"},"('BA', 1, (), ((0, 1),), -61, 3)":{"1":"925372872575832277072279171/6157640021368865976621675"},"('BA', 1, (), ((0, 1),), -60, 3)":{"1":"-15117092380124150817026911/100944918383096163551175"},"('BA', 1, (), ((0, 1),), -59, 3)":{"1":"15063255090319832863132951/100944918383096163551175"},"('BA', 1, (), ((0, 1),), -58, 3)":{"1":"-254381445831833111660789/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -57, 3)":{"1":"253437484000080020709989/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -56, 3)":{"1":"-252476961434436524654789/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -55, 3)":{"1":"251499286680120823312889/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -54, 3)":{"1":"-250503836021181200128409/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -53, 3)":{"1":"748469853272339196210427/5132792460157432044975"},"('BA', 1, (), ((0, 1),), -52, 3)":{"1":"-14063600165435720745359/96845140757687397075"},"('BA', 1, (), ((0, 1),), -51, 3)":{"1":"14004003155738682347159/96845140757687397075"},"('BA', 1, (), ((0, 1),), -50, 3)":{"1":"-13943237577224054960759/96845140757687397075"},"('BA', 1, (), ((0, 1),), -49, 3)":{"1":"13881256687139135026631/96845140757687397075"},"('BA', 1, (), ((0, 1),), -48, 3)":{"1":"-282000222059796592919/1976431444034436675"},"('BA', 1, (), ((0, 1),), -47, 3)":{"1":"280682601097106968469/1976431444034436675"},"('BA', 1, (), ((0, 1),), -46, 3)":{"1":"-5943339269060627227/42051732851796525"},"('BA', 1, (), ((0, 1),), -45, 3)":{"1":"5914085889685464427/42051732851796525"},"('BA', 1, (), ((0, 1),), -44, 3)":{"1":"-5884182435213075787/42051732851796525"},"('BA', 1, (), ((0, 1),), -43, 3)":{"1":"532145396070491417/3822884804708775"},"('BA', 1, (), ((0, 1),), -42, 3)":{"1":"-12309312989335019/88904297783925"},"('BA', 1, (), ((0, 1),), -41, 3)":{"1":"85691034670497533/622330084487475"},"('BA', 1, (), ((0, 1),), -40, 3)":{"1":"-2078178381193813/15178782548475"},"('BA', 1, (), ((0, 1),), -39, 3)":{"1":"85691034670497533/622330084487475"},"('BA', 1, (), ((0, 1),), -38, 3)":{"1":"-12309312989335019/88904297783925"},"('BA', 1, (), ((0, 1),), -37, 3)":{"1":"532145396070491417/3822884804708775"},"('BA', 1, (), ((0, 1),), -36, 3)":{"1":"-5884182435213075787/42051732851796525"},"('BA', 1, (), ((0, 1),), -35, 3)":{"1":"5914085889685464427/42051732851796525"},"('BA', 1, (), ((0, 1),), -34, 3)":{"1":"-5943339269060627227/42051732851796525"},"('BA', 1, (), ((0, 1),), -33, 3)":{"1":"280682601097106968469/1976431444034436675"},"('BA', 1, (), ((0, 1),), -32, 3)":{"1":"-282000222059796592919/1976431444034436675"},"('BA', 1, (), ((0, 1),), -31, 3)":{"1":"13881256687139135026631/96845140757687397075"},"('BA', 1, (), ((0, 1),), -30, 3)":{"1":"-13943237577224054960759/96845140757687397075"},"('BA', 1, (), ((0, 1),), -29, 3)":{"1":"14004003155738682347159/96845140757687397075"},"('BA', 1, (), ((0, 1),), -28, 3)":{"1":"-14063600165435720745359/96845140757687397075"},"('BA', 1, (), ((0, 1),), -27, 3)":{"1":"748469853272339196210427/5132792460157432044975"},"('BA', 1, (), ((0, 1),), -26, 3)":{"1":"-250503836021181200128409/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -25, 3)":{"1":"251499286680120823312889/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -24, 3)":{"1":"-252476961434436524654789/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -23, 3)":{"1":"253437484000080020709989/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -22, 3)":{"1":"-254381445831833111660789/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -21, 3)":{"1":"15063255090319832863132951/100944918383096163551175"},"('BA', 1, (), ((0, 1),), -20, 3)":{"1":"-15117092380124150817026911/100944918383096163551175"},"('BA', 1, (), ((0, 1),), -19, 3)":{"1":"925372872575832277072279171/6157640021368865976621675"},"('BA', 1, (), ((0, 1),), -18, 3)":{"1":"-928551009361054917576341971/6157640021368865976621675"},"('BA', 1, (), ((0, 1),), -17, 3)":{"1":"310559566510213034489743057/2052546673789621992207225"},"('BA', 1, (), ((0, 1),), -16, 3)":{"1":"-623171679694215690971693339/4105093347579243984414450"},"('BA', 1, (), ((0, 1),), -15, 3)":{"1":"625192648726870088010174299/4105093347579243984414450"},"('BA', 1, (), ((0, 1),), -14, 3)":{"1":"-209060999005535159677640233/1368364449193081328138150"},"('BA', 1, (), ((0, 1),), -13, 3)":{"1":"14050874595745034300902316411/91680418095936448985256050"},"('BA', 1, (), ((0, 1),), -12, 3)":{"1":"-14094018321907827923954201611/91680418095936448985256050"},"('BA', 1, (), ((0, 1),), -11, 3)":{"1":"42409610330030873613929048033/275041254287809346955768150"},"('BA', 1, (), ((0, 1),), -10, 3)":{"1":"-42535343474848157886823113473/275041254287809346955768150"},"('BA', 1, (), ((0, 1),), -9, 3)":{"1":"3028810706851429109067025637383/19527929054434463633859538650"},"('BA', 1, (), ((0, 1),), -8, 3)":{"1":"-9112469359293533278712889630349/58583787163303390901578615950"},"('BA', 1, (), ((0, 1),), -7, 3)":{"1":"667084944417653637854891458725877/4276616462921147535815238964350"},"('BA', 1, (), ((0, 1),), -6, 3)":{"1":"-668934292077295215167676426926677/4276616462921147535815238964350"},"('BA', 1, (), ((0, 1),), -5, 3)":{"1":"670758981768141571449624262218133/4276616462921147535815238964350"},"('BA', 1, (), ((0, 1),), -4, 3)":{"1":"-672559662384108370412072783887333/4276616462921147535815238964350"},"('BA', 1, (), ((0, 1),), -3, 3)":{"1":"61303359776139104182852056677903/388783314811013412346839905850"},"('BA', 1, (), ((0, 1),), -2, 3)":{"1":"-61462860623241058403302042280303/388783314811013412346839905850"},"('BA', 1, (), ((0, 1),), -1, 3)":{"1":"4868007055309996043055960217131137/30713881870070059575400352562150"},"('BA', 1, (), ((0, 1),), 0, 3)":{"1":"-4880292608058024066886120358155997/30713881870070059575400352562150"},"('BA', 1, (-2,), ((0, 1),), -80, 1)":{"1":"-4880292608058024066886120358155997/15356940935035029787700176281075"},"('BA', 0, (), ((0, 3),), -80, 1)":{"1":"4880292608058024066886120358155997/10237960623356686525133450854050"},"('BA', 1, (-2,), ((0, 1),), -79, 1)":{"1":"4868007055309996043055960217131137/15356940935035029787700176281075"},"('BA', 0, (), ((0, 3),), -79, 1)":{"1":"-4212777575415168105447419362471937/10237960623356686525133450854050"},"('BA', 1, (-2,), ((0, 1),), -78, 1)":{"1":"-61462860623241058403302042280303/194391657405506706173419952925"},"('BA', 0, (), ((0, 3),), -78, 1)":{"1":"49021794549288629208203165293103/129594438270337804115613301950"},"('BA', 1, (-2,), ((0, 1),), -77, 1)":{"1":"61303359776139104182852056677903/194391657405506706173419952925"},"('BA', 0, (), ((0, 3),), -77, 1)":{"1":"-15365870784139822833317809749701/43198146090112601371871100650"},"('BA', 1, (-2,), ((0, 1),), -76, 1)":{"1":"-672559662384108370412072783887333/2138308231460573767907619482175"},"('BA', 0, (), ((0, 3),), -76, 1)":{"1":"160829273195870974791946647009111/475179606991238615090582107150"},"('BA', 1, (-2,), ((0, 1),), -75, 1)":{"1":"670758981768141571449624262218133/2138308231460573767907619482175"},"('BA', 0, (), ((0, 3),), -75, 1)":{"1":"-154146747354394187531304355481191/475179606991238615090582107150"},"('BA', 1, (-2,), ((0, 1),), -74, 1)":{"1":"-668934292077295215167676426926677/2138308231460573767907619482175"},"('BA', 0, (), ((0, 3),), -74, 1)":{"1":"445409804948616570629066603723317/1425538820973715845271746321450"},"('BA', 1, (-2,), ((0, 1),), -73, 1)":{"1":"667084944417653637854891458725877/2138308231460573767907619482175"},"('BA', 0, (), ((0, 3),), -73, 1)":{"1":"-430526959497215305588082812012117/1425538820973715845271746321450"},"('BA', 1, (-2,), ((0, 1),), -72, 1)":{"1":"-9112469359293533278712889630349/29291893581651695450789307975"},"('BA', 0, (), ((0, 3),), -72, 1)":{"1":"5715725585482190004343264736029/19527929054434463633859538650"},"('BA', 1, (-2,), ((0, 1),), -71, 1)":{"1":"3028810706851429109067025637383/9763964527217231816929769325"},"('BA', 0, (), ((0, 3),), -71, 1)":{"1":"-16652469220400896934305352562287/58583787163303390901578615950"},"('BA', 1, (-2,), ((0, 1),), -70, 1)":{"1":"-42535343474848157886823113473/137520627143904673477884075"},"('BA', 0, (), ((0, 3),), -70, 1)":{"1":"228145367624237551276225185817/825123762863428040867304450"},"('BA', 1, (-2,), ((0, 1),), -69, 1)":{"1":"42409610330030873613929048033/137520627143904673477884075"},"('BA', 0, (), ((0, 3),), -69, 1)":{"1":"-222213049246040229673314280057/825123762863428040867304450"},"('BA', 1, (-2,), ((0, 1),), -68, 1)":{"1":"-14094018321907827923954201611/45840209047968224492628025"},"('BA', 0, (), ((0, 3),), -68, 1)":{"1":"216664390898668771543424000857/825123762863428040867304450"},"('BA', 1, (-2,), ((0, 1),), -67, 1)":{"1":"14050874595745034300902316411/45840209047968224492628025"},"('BA', 0, (), ((0, 3),), -67, 1)":{"1":"-211437362536638005673676370857/825123762863428040867304450"},"('BA', 1, (-2,), ((0, 1),), -66, 1)":{"1":"-209060999005535159677640233/684182224596540664069075"},"('BA', 0, (), ((0, 3),), -66, 1)":{"1":"3081837332955472465960343971/12315280042737731953243350"},"('BA', 1, (-2,), ((0, 1),), -65, 1)":{"1":"625192648726870088010174299/2052546673789621992207225"},"('BA', 0, (), ((0, 3),), -65, 1)":{"1":"-3011379003498839623755121411/12315280042737731953243350"},"('BA', 1, (-2,), ((0, 1),), -64, 1)":{"1":"-623171679694215690971693339/2052546673789621992207225"},"('BA', 0, (), ((0, 3),), -64, 1)":{"1":"2943929162033999122595819371/12315280042737731953243350"},"('BA', 1, (-2,), ((0, 1),), -63, 1)":{"1":"621119133020426068979486114/2052546673789621992207225"},"('BA', 0, (), ((0, 3),), -63, 1)":{"1":"-1439546417375087002185695573/6157640021368865976621675"},"('BA', 1, (-2,), ((0, 1),), -62, 1)":{"1":"-1857102018722109835152683942/6157640021368865976621675"},"('BA', 0, (), ((0, 3),), -62, 1)":{"1":"469423171893081714418941191/2052546673789621992207225"},"('BA', 1, (-2,), ((0, 1),), -61, 1)":{"1":"1850745745151664554144558342/6157640021368865976621675"},"('BA', 0, (), ((0, 3),), -61, 1)":{"1":"-459331193680357189309548791/2052546673789621992207225"},"('BA', 1, (-2,), ((0, 1),), -60, 1)":{"1":"-30234184760248301634053822/100944918383096163551175"},"('BA', 0, (), ((0, 3),), -60, 1)":{"1":"7369390277638874126243411/33648306127698721183725"},"('BA', 1, (-2,), ((0, 1),), -59, 1)":{"1":"30126510180639665726265902/100944918383096163551175"},"('BA', 0, (), ((0, 3),), -59, 1)":{"1":"-7213005769159664831599051/33648306127698721183725"},"('BA', 1, (-2,), ((0, 1),), -58, 1)":{"1":"-508762891663666223321578/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -58, 1)":{"1":"10878844378205838638899/51846388486438707525"},"('BA', 1, (-2,), ((0, 1),), -57, 1)":{"1":"506874968000160041419978/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -57, 1)":{"1":"-10648761454787759816899/51846388486438707525"},"('BA', 1, (-2,), ((0, 1),), -56, 1)":{"1":"-504953922868873049309578/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -56, 1)":{"1":"10423184185583605440299/51846388486438707525"},"('BA', 1, (-2,), ((0, 1),), -55, 1)":{"1":"502998573360241646625778/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -55, 1)":{"1":"-2040315581587742627227/10369277697287741505"},"('BA', 1, (-2,), ((0, 1),), -54, 1)":{"1":"-501007672042362400256818/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -54, 1)":{"1":"1689508702392656156237/8774004205397319735"},"('BA', 1, (-2,), ((0, 1),), -53, 1)":{"1":"1496939706544678392420854/5132792460157432044975"},"('BA', 0, (), ((0, 3),), -53, 1)":{"1":"-14878015497865738802693/78966037848575877615"},"('BA', 1, (-2,), ((0, 1),), -52, 1)":{"1":"-28127200330871441490718/96845140757687397075"},"('BA', 0, (), ((0, 3),), -52, 1)":{"1":"274612997618794373281/1489925242425959955"},"('BA', 1, (-2,), ((0, 1),), -51, 1)":{"1":"28008006311477364694318/96845140757687397075"},"('BA', 0, (), ((0, 3),), -51, 1)":{"1":"-3491465321788227997093/19369028151537479415"},"('BA', 1, (-2,), ((0, 1),), -50, 1)":{"1":"-27886475154448109921518/96845140757687397075"},"('BA', 0, (), ((0, 3),), -50, 1)":{"1":"3413685381289504942501/19369028151537479415"},"('BA', 1, (-2,), ((0, 1),), -49, 1)":{"1":"27762513374278270053262/96845140757687397075"},"('BA', 0, (), ((0, 3),), -49, 1)":{"1":"-16682545881080119961321/96845140757687397075"},"('BA', 1, (-2,), ((0, 1),), -48, 1)":{"1":"-564000444119593185838/1976431444034436675"},"('BA', 0, (), ((0, 3),), -48, 1)":{"1":"2328445454419634178053/13835020108241056725"},"('BA', 1, (-2,), ((0, 1),), -47, 1)":{"1":"561365202194213936938/1976431444034436675"},"('BA', 0, (), ((0, 3),), -47, 1)":{"1":"-2273943860053836075803/13835020108241056725"},"('BA', 1, (-2,), ((0, 1),), -46, 1)":{"1":"-11886678538121254454/42051732851796525"},"('BA', 0, (), ((0, 3),), -46, 1)":{"1":"47226440527349907349/294362129962575675"},"('BA', 1, (-2,), ((0, 1),), -45, 1)":{"1":"11828171779370928854/42051732851796525"},"('BA', 0, (), ((0, 3),), -45, 1)":{"1":"-46073857379968493029/294362129962575675"},"('BA', 1, (-2,), ((0, 1),), -44, 1)":{"1":"-11768364870426151574/42051732851796525"},"('BA', 0, (), ((0, 3),), -44, 1)":{"1":"44922574382781530389/294362129962575675"},"('BA', 1, (-2,), ((0, 1),), -43, 1)":{"1":"1064290792140982834/3822884804708775"},"('BA', 0, (), ((0, 3),), -43, 1)":{"1":"-3979196618917056599/26760193632961425"},"('BA', 1, (-2,), ((0, 1),), -42, 1)":{"1":"-24618625978670038/88904297783925"},"('BA', 0, (), ((0, 3),), -42, 1)":{"1":"90101933279148293/622330084487475"},"('BA', 1, (-2,), ((0, 1),), -41, 1)":{"1":"171382069340995066/622330084487475"},"('BA', 0, (), ((0, 3),), -41, 1)":{"1":"-87658204888779893/622330084487475"},"('BA', 1, (-2,), ((0, 1),), -40, 1)":{"1":"-4156356762387626/15178782548475"},"('BA', 0, (), ((0, 3),), -40, 1)":{"1":"2078178381193813/15178782548475"},"('BA', 1, (-2,), ((0, 1),), -39, 1)":{"1":"171382069340995066/622330084487475"},"('BA', 0, (), ((0, 3),), -39, 1)":{"1":"-83723864452215173/622330084487475"},"('BA', 1, (-2,), ((0, 1),), -38, 1)":{"1":"-24618625978670038/88904297783925"},"('BA', 0, (), ((0, 3),), -38, 1)":{"1":"82228448571541973/622330084487475"},"('BA', 1, (-2,), ((0, 1),), -37, 1)":{"1":"1064290792140982834/3822884804708775"},"('BA', 0, (), ((0, 3),), -37, 1)":{"1":"-3470838926069823239/26760193632961425"},"('BA', 1, (-2,), ((0, 1),), -36, 1)":{"1":"-11768364870426151574/42051732851796525"},"('BA', 0, (), ((0, 3),), -36, 1)":{"1":"37455979710201530629/294362129962575675"},"('BA', 1, (-2,), ((0, 1),), -35, 1)":{"1":"11828171779370928854/42051732851796525"},"('BA', 0, (), ((0, 3),), -35, 1)":{"1":"-36723345075628008949/294362129962575675"},"('BA', 1, (-2,), ((0, 1),), -34, 1)":{"1":"-11886678538121254454/42051732851796525"},"('BA', 0, (), ((0, 3),), -34, 1)":{"1":"35980309239498873829/294362129962575675"},"('BA', 1, (-2,), ((0, 1),), -33, 1)":{"1":"561365202194213936938/1976431444034436675"},"('BA', 0, (), ((0, 3),), -33, 1)":{"1":"-1655612555305661482763/13835020108241056725"},"('BA', 1, (-2,), ((0, 1),), -32, 1)":{"1":"-564000444119593185838/1976431444034436675"},"('BA', 0, (), ((0, 3),), -32, 1)":{"1":"147232514037956192983/1257729100749186975"},"('BA', 1, (-2,), ((0, 1),), -31, 1)":{"1":"27762513374278270053262/96845140757687397075"},"('BA', 0, (), ((0, 3),), -31, 1)":{"1":"-1007269772108922735631/8804103705244308825"},"('BA', 1, (-2,), ((0, 1),), -30, 1)":{"1":"-27886475154448109921518/96845140757687397075"},"('BA', 0, (), ((0, 3),), -30, 1)":{"1":"983458931636416837183/8804103705244308825"},"('BA', 1, (-2,), ((0, 1),), -29, 1)":{"1":"28008006311477364694318/96845140757687397075"},"('BA', 0, (), ((0, 3),), -29, 1)":{"1":"-959152700230565882623/8804103705244308825"},"('BA', 1, (-2,), ((0, 1),), -28, 1)":{"1":"-28127200330871441490718/96845140757687397075"},"('BA', 0, (), ((0, 3),), -28, 1)":{"1":"934305044149982475223/8804103705244308825"},"('BA', 1, (-2,), ((0, 1),), -27, 1)":{"1":"1496939706544678392420854/5132792460157432044975"},"('BA', 0, (), ((0, 3),), -27, 1)":{"1":"-48169881743945942749619/466617496377948367725"},"('BA', 1, (-2,), ((0, 1),), -26, 1)":{"1":"-501007672042362400256818/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -26, 1)":{"1":"15595770461435859071873/155539165459316122575"},"('BA', 1, (-2,), ((0, 1),), -25, 1)":{"1":"502998573360241646625778/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -25, 1)":{"1":"-166346502398264113133323/1710930820052477348325"},"('BA', 1, (-2,), ((0, 1),), -24, 1)":{"1":"-504953922868873049309578/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -24, 1)":{"1":"160988844744614069779711/1710930820052477348325"},"('BA', 1, (-2,), ((0, 1),), -23, 1)":{"1":"506874968000160041419978/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -23, 1)":{"1":"-155465839992163967462311/1710930820052477348325"},"('BA', 1, (-2,), ((0, 1),), -22, 1)":{"1":"-508762891663666223321578/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -22, 1)":{"1":"149761027182873548237911/1710930820052477348325"},"('BA', 1, (-2,), ((0, 1),), -21, 1)":{"1":"30126510180639665726265902/100944918383096163551175"},"('BA', 0, (), ((0, 3),), -21, 1)":{"1":"-8487492873160671231468749/100944918383096163551175"},"('BA', 1, (-2,), ((0, 1),), -20, 1)":{"1":"-30234184760248301634053822/100944918383096163551175"},"('BA', 0, (), ((0, 3),), -20, 1)":{"1":"8126013927331679255323589/100944918383096163551175"},"('BA', 1, (-2,), ((0, 1),), -19, 1)":{"1":"1850745745151664554144558342/6157640021368865976621675"},"('BA', 0, (), ((0, 3),), -19, 1)":{"1":"-472752164110592986215911969/6157640021368865976621675"},"('BA', 1, (-2,), ((0, 1),), -18, 1)":{"1":"-1857102018722109835152683942/6157640021368865976621675"},"('BA', 0, (), ((0, 3),), -18, 1)":{"1":"448832503042864691895860369/6157640021368865976621675"},"('BA', 1, (-2,), ((0, 1),), -17, 1)":{"1":"621119133020426068979486114/2052546673789621992207225"},"('BA', 0, (), ((0, 3),), -17, 1)":{"1":"-423810981686191204752762769/6157640021368865976621675"},"('BA', 1, (-2,), ((0, 1),), -16, 1)":{"1":"-623171679694215690971693339/2052546673789621992207225"},"('BA', 0, (), ((0, 3),), -16, 1)":{"1":"795100916131295023234340663/12315280042737731953243350"},"('BA', 1, (-2,), ((0, 1),), -15, 1)":{"1":"625192648726870088010174299/2052546673789621992207225"},"('BA', 0, (), ((0, 3),), -15, 1)":{"1":"-739776888862380904305924383/12315280042737731953243350"},"('BA', 1, (-2,), ((0, 1),), -14, 1)":{"1":"-209060999005535159677640233/684182224596540664069075"},"('BA', 0, (), ((0, 3),), -14, 1)":{"1":"681260649144160408237180223/12315280042737731953243350"},"('BA', 1, (-2,), ((0, 1),), -13, 1)":{"1":"14050874595745034300902316411/45840209047968224492628025"},"('BA', 0, (), ((0, 3),), -13, 1)":{"1":"-41478380186772611742565324541/825123762863428040867304450"},"('BA', 1, (-2,), ((0, 1),), -12, 1)":{"1":"-14094018321907827923954201611/45840209047968224492628025"},"('BA', 0, (), ((0, 3),), -12, 1)":{"1":"37027938895672131087751628141/825123762863428040867304450"},"('BA', 1, (-2,), ((0, 1),), -11, 1)":{"1":"42409610330030873613929048033/137520627143904673477884075"},"('BA', 0, (), ((0, 3),), -11, 1)":{"1":"-32244612734145012010260008141/825123762863428040867304450"},"('BA', 1, (-2,), ((0, 1),), -10, 1)":{"1":"-42535343474848157886823113473/137520627143904673477884075"},"('BA', 0, (), ((0, 3),), -10, 1)":{"1":"27066693224851396044713495021/825123762863428040867304450"},"('BA', 1, (-2,), ((0, 1),), -9, 1)":{"1":"3028810706851429109067025637383/9763964527217231816929769325"},"('BA', 0, (), ((0, 3),), -9, 1)":{"1":"-1520395020707677720096801262011/58583787163303390901578615950"},"('BA', 1, (-2,), ((0, 1),), -8, 1)":{"1":"-9112469359293533278712889630349/29291893581651695450789307975"},"('BA', 0, (), ((0, 3),), -8, 1)":{"1":"1077761962140496544395985052611/58583787163303390901578615950"},"('BA', 1, (-2,), ((0, 1),), -7, 1)":{"1":"667084944417653637854891458725877/2138308231460573767907619482175"},"('BA', 0, (), ((0, 3),), -7, 1)":{"1":"-42589010343661358945534481415403/4276616462921147535815238964350"},"('BA', 1, (-2,), ((0, 1),), -6, 1)":{"1":"-668934292077295215167676426926677/2138308231460573767907619482175"},"('BA', 0, (), ((0, 3),), -6, 1)":{"1":"1639169308740718448153042683403/4276616462921147535815238964350"},"('BA', 1, (-2,), ((0, 1),), -5, 1)":{"1":"670758981768141571449624262218133/2138308231460573767907619482175"},"('BA', 0, (), ((0, 3),), -5, 1)":{"1":"45802762653264544882490674894453/4276616462921147535815238964350"},"('BA', 1, (-2,), ((0, 1),), -4, 1)":{"1":"-672559662384108370412072783887333/2138308231460573767907619482175"},"('BA', 0, (), ((0, 3),), -4, 1)":{"1":"-102344133994622032303374255307333/4276616462921147535815238964350"},"('BA', 1, (-2,), ((0, 1),), -3, 1)":{"1":"61303359776139104182852056677903/194391657405506706173419952925"},"('BA', 0, (), ((0, 3),), -3, 1)":{"1":"15686117504980197134156174391503/388783314811013412346839905850"},"('BA', 1, (-2,), ((0, 1),), -2, 1)":{"1":"-61462860623241058403302042280303/194391657405506706173419952925"},"('BA', 0, (), ((0, 3),), -2, 1)":{"1":"-24139662401383770818005411318703/388783314811013412346839905850"},"('BA', 1, (-2,), ((0, 1),), -1, 1)":{"1":"4868007055309996043055960217131137/15356940935035029787700176281075"},"('BA', 0, (), ((0, 3),), -1, 1)":{"1":"2902318615625512230230337653153537/30713881870070059575400352562150"},"('BA', 1, (-2,), ((0, 1),), 0, 1)":{"1":"-4880292608058024066886120358155997/15356940935035029787700176281075"},"('BA', 0, (), ((0, 3),), 0, 1)":{"1":"-4880292608058024066886120358155997/30713881870070059575400352562150"},"('R', -79, 4)":{"1":"-48"},"('R', -78, 4)":{"1":"72"},"('R', -77, 4)":{"1":"-88"},"('R', -76, 4)":{"1":"100"},"('R', -75, 4)":{"1":"-548/5"},"('R', -74, 4)":{"1":"588/5"},"('R', -73, 4)":{"1":"-4356/35"},"('R', -72, 4)":{"1":"4566/35"},"('R', -71, 4)":{"1":"-14258/105"},"('R', -70, 4)":{"1":"14762/105"},"('R', -69, 4)":{"1":"-167422/1155"},"('R', -68, 4)":{"1":"172042/1155"},"('R', -67, 4)":{"1":"-2291986/15015"},"('R', -66, 4)":{"1":"2343466/15015"},"('R', -65, 4)":{"1":"-2391514/15015"},"('R', -64, 4)":{"1":"2436559/15015"},"('R', -63, 4)":{"1":"-42142223/255255"},"('R', -62, 4)":{"1":"14274301/85085"},"('R', -61, 4)":{"1":"-275295799/1616615"},"('R', -60, 4)":{"1":"55835135/323323"},"('R', -59, 4)":{"1":"-56574159/323323"},"('R', -58, 4)":{"1":"57279591/323323"},"('R', -57, 4)":{"1":"-1332950097/7436429"},"('R', -56, 4)":{"1":"1347822955/7436429"},"('R', -55, 4)":{"1":"-34052522467/185910725"},"('R', -54, 4)":{"1":"34395742267/185910725"},"('R', -53, 4)":{"1":"-312536252003/1673196525"},"('R', -52, 4)":{"1":"315404588903/1673196525"},"('R', -51, 4)":{"1":"-9227046511387/48522699225"},"('R', -50, 4)":{"1":"9304682830147/48522699225"},"('R', -49, 4)":{"1":"-290774257297357/1504203675975"},"('R', -48, 4)":{"1":"586061125622639/3008407351950"},"('R', -47, 4)":{"1":"-53676090078349/273491577450"},"('R', -46, 4)":{"1":"54062195834749/273491577450"},"('R', -45, 4)":{"1":"-54437269998109/273491577450"},"('R', -44, 4)":{"1":"54801925434709/273491577450"},"('R', -43, 4)":{"1":"-2040798836801833/10119188365650"},"('R', -42, 4)":{"1":"2053580969474233/10119188365650"},"('R', -41, 4)":{"1":"-2066035355155033/10119188365650"},"('R', -40, 4)":{"1":"2078178381193813/10119188365650"},"('R', -39, 4)":{"1":"-85691034670497533/414886722991650"},"('R', -38, 4)":{"1":"12309312989335019/59269531855950"},"('R', -37, 4)":{"1":"-532145396070491417/2548589869805850"},"('R', -36, 4)":{"1":"5884182435213075787/28034488567864350"},"('R', -35, 4)":{"1":"-5914085889685464427/28034488567864350"},"('R', -34, 4)":{"1":"5943339269060627227/28034488567864350"},"('R', -33, 4)":{"1":"-280682601097106968469/1317620962689624450"},"('R', -32, 4)":{"1":"282000222059796592919/1317620962689624450"},"('R', -31, 4)":{"1":"-13881256687139135026631/64563427171791598050"},"('R', -30, 4)":{"1":"13943237577224054960759/64563427171791598050"},"('R', -29, 4)":{"1":"-14004003155738682347159/64563427171791598050"},"('R', -28, 4)":{"1":"14063600165435720745359/64563427171791598050"},"('R', -27, 4)":{"1":"-748469853272339196210427/3421861640104954696650"},"('R', -26, 4)":{"1":"250503836021181200128409/1140620546701651565550"},"('R', -25, 4)":{"1":"-251499286680120823312889/1140620546701651565550"},"('R', -24, 4)":{"1":"252476961434436524654789/1140620546701651565550"},"('R', -23, 4)":{"1":"-253437484000080020709989/1140620546701651565550"},"('R', -22, 4)":{"1":"254381445831833111660789/1140620546701651565550"},"('R', -21, 4)":{"1":"-15063255090319832863132951/67296612255397442367450"},"('R', -20, 4)":{"1":"15117092380124150817026911/67296612255397442367450"},"('R', -19, 4)":{"1":"-925372872575832277072279171/4105093347579243984414450"},"('R', -18, 4)":{"1":"928551009361054917576341971/4105093347579243984414450"},"('R', -17, 4)":{"1":"-310559566510213034489743057/1368364449193081328138150"},"('R', -16, 4)":{"1":"623171679694215690971693339/2736728898386162656276300"},"('R', -15, 4)":{"1":"-625192648726870088010174299/2736728898386162656276300"},"('R', -14, 4)":{"1":"627182997016605479032920699/2736728898386162656276300"},"('R', -13, 4)":{"1":"-42152623787235102902706949233/183360836191872897970512100"},"('R', -12, 4)":{"1":"42282054965723483771862604833/183360836191872897970512100"},"('R', -11, 4)":{"1":"-42409610330030873613929048033/183360836191872897970512100"},"('R', -10, 4)":{"1":"42535343474848157886823113473/183360836191872897970512100"},"('R', -9, 4)":{"1":"-3028810706851429109067025637383/13018619369622975755906359100"},"('R', -8, 4)":{"1":"9112469359293533278712889630349/39055858108868927267719077300"},"('R', -7, 4)":{"1":"-667084944417653637854891458725877/2851077641947431690543492642900"},"('R', -6, 4)":{"1":"668934292077295215167676426926677/2851077641947431690543492642900"},"('R', -5, 4)":{"1":"-670758981768141571449624262218133/2851077641947431690543492642900"},"('R', -4, 4)":{"1":"672559662384108370412072783887333/2851077641947431690543492642900"},"('R', -3, 4)":{"1":"-61303359776139104182852056677903/259188876540675608231226603900"},"('R', -2, 4)":{"1":"61462860623241058403302042280303/259188876540675608231226603900"},"('R', -1, 4)":{"1":"-4868007055309996043055960217131137/20475921246713373050266901708100"},"('R', 0, 4)":{"1":"4880292608058024066886120358155997/20475921246713373050266901708100"},"('BA', 1, (1, 2), ((0, 1),), -80, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -80, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -80, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -80, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -80, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -80, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -80, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -80, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -80, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -80, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -80, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -79, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -79, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -79, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -79, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -79, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -79, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -79, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -79, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -79, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -79, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -79, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -78, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -78, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -78, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -78, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -78, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -78, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -78, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -78, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -78, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -78, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -78, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -77, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -77, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -77, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -77, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -77, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -77, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -77, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -77, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -77, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -77, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -77, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -76, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -76, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -76, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -76, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -76, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -76, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -76, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -76, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -76, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -76, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -76, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -75, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -75, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -75, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -75, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -75, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -75, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -75, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -75, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -75, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -75, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -75, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -74, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -74, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -74, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -74, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -74, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -74, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -74, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -74, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -74, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -74, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -74, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -73, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -73, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -73, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -73, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -73, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -73, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -73, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -73, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -73, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -73, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -73, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -72, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -72, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -72, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -72, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -72, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -72, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -72, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -72, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -72, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -72, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -72, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -71, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -71, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -71, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -71, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -71, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -71, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -71, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -71, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -71, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -71, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -71, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -70, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -70, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -70, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -70, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -70, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -70, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -70, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -70, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -70, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -70, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -70, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -69, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -69, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -69, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -69, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -69, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -69, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -69, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -69, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -69, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -69, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -69, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -68, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -68, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -68, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -68, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -68, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -68, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -68, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -68, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -68, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -68, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -68, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -67, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -67, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -67, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -67, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -67, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -67, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -67, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -67, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -67, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -67, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -67, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -66, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -66, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -66, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -66, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -66, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -66, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -66, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -66, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -66, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -66, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -66, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -65, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -65, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -65, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -65, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -65, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -65, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -65, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -65, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -65, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -65, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -65, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -64, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -64, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -64, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -64, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -64, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -64, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -64, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -64, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -64, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -64, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -64, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -63, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -63, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -63, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -63, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -63, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -63, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -63, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -63, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -63, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -63, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -63, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -62, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -62, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -62, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -62, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -62, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -62, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -62, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -62, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -62, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -62, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -62, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -61, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -61, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -61, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -61, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -61, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -61, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -61, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -61, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -61, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -61, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -61, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -60, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -60, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -60, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -60, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -60, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -60, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -60, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -60, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -60, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -60, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -60, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -59, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -59, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -59, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -59, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -59, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -59, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -59, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -59, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -59, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -59, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -59, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -58, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -58, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -58, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -58, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -58, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -58, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -58, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -58, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -58, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -58, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -58, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -57, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -57, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -57, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -57, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -57, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -57, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -57, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -57, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -57, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -57, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -57, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -56, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -56, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -56, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -56, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -56, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -56, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -56, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -56, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -56, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -56, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -56, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -55, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -55, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -55, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -55, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -55, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -55, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -55, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -55, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -55, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -55, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -55, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -54, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -54, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -54, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -54, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -54, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -54, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -54, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -54, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -54, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -54, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -54, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -53, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -53, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -53, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -53, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -53, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -53, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -53, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -53, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -53, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -53, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -53, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -52, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -52, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -52, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -52, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -52, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -52, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -52, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -52, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -52, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -52, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -52, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -51, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -51, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -51, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -51, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -51, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -51, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -51, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -51, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -51, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -51, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -51, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -50, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -50, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -50, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -50, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -50, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -50, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -50, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -50, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -50, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -50, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -50, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -49, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -49, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -49, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -49, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -49, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -49, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -49, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -49, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -49, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -49, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -49, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -48, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -48, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -48, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -48, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -48, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -48, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -48, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -48, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -48, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -48, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -48, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -47, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -47, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -47, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -47, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -47, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -47, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -47, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -47, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -47, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -47, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -47, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -46, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -46, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -46, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -46, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -46, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -46, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -46, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -46, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -46, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -46, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -46, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -45, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -45, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -45, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -45, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -45, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -45, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -45, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -45, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -45, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -45, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -45, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -44, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -44, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -44, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -44, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -44, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -44, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -44, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -44, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -44, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -44, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -44, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -43, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -43, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -43, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -43, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -43, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -43, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -43, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -43, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -43, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -43, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -43, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -42, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -42, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -42, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -42, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -42, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -42, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -42, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -42, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -42, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -42, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -42, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -41, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -41, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -41, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -41, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -41, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -41, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -41, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -41, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -41, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -41, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -41, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -40, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -40, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -40, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -40, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -40, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -40, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -40, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -40, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -40, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -40, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -40, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -39, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -39, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -39, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -39, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -39, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -39, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -39, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -39, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -39, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -39, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -39, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -38, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -38, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -38, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -38, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -38, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -38, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -38, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -38, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -38, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -38, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -38, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -37, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -37, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -37, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -37, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -37, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -37, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -37, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -37, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -37, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -37, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -37, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -36, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -36, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -36, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -36, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -36, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -36, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -36, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -36, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -36, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -36, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -36, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -35, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -35, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -35, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -35, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -35, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -35, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -35, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -35, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -35, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -35, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -35, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -34, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -34, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -34, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -34, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -34, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -34, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -34, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -34, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -34, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -34, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -34, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -33, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -33, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -33, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -33, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -33, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -33, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -33, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -33, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -33, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -33, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -33, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -32, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -32, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -32, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -32, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -32, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -32, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -32, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -32, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -32, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -32, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -32, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -31, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -31, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -31, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -31, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -31, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -31, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -31, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -31, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -31, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -31, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -31, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -30, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -30, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -30, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -30, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -30, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -30, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -30, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -30, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -30, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -30, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -30, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -29, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -29, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -29, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -29, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -29, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -29, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -29, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -29, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -29, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -29, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -29, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -28, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -28, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -28, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -28, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -28, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -28, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -28, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -28, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -28, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -28, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -28, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -27, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -27, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -27, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -27, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -27, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -27, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -27, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -27, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -27, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -27, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -27, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -26, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -26, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -26, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -26, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -26, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -26, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -26, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -26, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -26, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -26, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -26, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -25, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -25, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -25, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -25, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -25, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -25, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -25, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -25, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -25, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -25, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -25, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -24, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -24, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -24, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -24, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -24, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -24, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -24, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -24, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -24, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -24, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -24, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -23, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -23, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -23, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -23, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -23, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -23, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -23, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -23, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -23, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -23, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -23, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -22, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -22, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -22, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -22, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -22, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -22, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -22, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -22, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -22, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -22, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -22, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -21, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -21, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -21, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -21, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -21, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -21, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -21, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -21, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -21, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -21, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -21, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -20, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -20, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -20, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -20, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -20, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -20, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -20, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -20, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -20, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -20, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -20, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -19, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -19, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -19, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -19, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -19, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -19, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -19, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -19, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -19, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -19, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -19, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -18, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -18, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -18, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -18, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -18, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -18, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -18, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -18, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -18, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -18, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -18, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -17, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -17, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -17, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -17, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -17, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -17, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -17, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -17, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -17, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -17, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -17, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -16, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -16, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -16, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -16, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -16, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -16, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -16, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -16, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -16, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -16, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -16, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -15, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -15, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -15, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -15, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -15, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -15, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -15, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -15, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -15, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -15, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -15, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -14, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -14, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -14, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -14, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -14, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -14, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -14, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -14, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -14, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -14, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -14, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -13, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -13, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -13, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -13, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -13, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -13, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -13, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -13, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -13, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -13, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -13, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -12, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -12, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -12, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -12, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -12, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -12, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -12, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -12, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -12, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -12, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -12, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -11, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -11, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -11, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -11, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -11, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -11, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -11, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -11, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -11, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -11, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -11, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -10, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -10, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -10, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -10, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -10, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -10, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -10, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -10, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -10, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -10, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -10, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -9, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -9, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -9, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -9, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -9, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -9, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -9, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -9, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -9, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -9, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -9, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -8, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -8, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -8, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -8, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -8, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -8, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -8, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -8, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -8, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -8, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -8, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -7, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -7, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -7, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -7, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -7, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -7, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -7, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -7, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -7, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -7, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -7, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -6, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -6, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -6, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -6, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -6, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -6, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -6, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -6, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -6, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -6, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -6, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -5, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -5, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -5, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -5, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -5, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -5, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -5, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -5, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -5, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -5, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -5, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -4, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -4, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -4, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -4, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -4, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -4, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -4, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -4, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -4, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -4, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -4, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -3, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -3, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -3, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -3, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -3, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -3, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -3, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -3, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -3, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -3, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -3, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -2, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -2, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -2, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -2, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -2, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -2, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -2, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -2, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -2, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -2, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -2, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -1, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -1, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -1, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -1, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -1, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -1, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -1, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -1, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -1, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -1, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -1, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), 0, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), 0, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), 0, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), 0, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), 0, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), 0, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), 0, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), 0, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), 0, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), 0, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), 0, 2)":{"1":"-144"},"('BA', 1, (1,), ((0, 1),), -80, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -80, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -79, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -79, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -78, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -78, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -77, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -77, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -76, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -76, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -75, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -75, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -74, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -74, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -73, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -73, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -72, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -72, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -71, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -71, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -70, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -70, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -69, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -69, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -68, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -68, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -67, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -67, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -66, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -66, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -65, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -65, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -64, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -64, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -63, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -63, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -62, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -62, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -61, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -61, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -60, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -60, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -59, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -59, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -58, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -58, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -57, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -57, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -56, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -56, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -55, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -55, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -54, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -54, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -53, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -53, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -52, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -52, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -51, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -51, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -50, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -50, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -49, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -49, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -48, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -48, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -47, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -47, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -46, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -46, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -45, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -45, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -44, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -44, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -43, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -43, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -42, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -42, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -41, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -41, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -40, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -40, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -39, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -39, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -38, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -38, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -37, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -37, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -36, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -36, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -35, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -35, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -34, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -34, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -33, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -33, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -32, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -32, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -31, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -31, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -30, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -30, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -29, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -29, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -28, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -28, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -27, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -27, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -26, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -26, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -25, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -25, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -24, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -24, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -23, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -23, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -22, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -22, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -21, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -21, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -20, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -20, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -19, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -19, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -18, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -18, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -17, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -17, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -16, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -16, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -15, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -15, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -14, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -14, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -13, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -13, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -12, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -12, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -11, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -11, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -10, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -10, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -9, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -9, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -8, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -8, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -7, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -7, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -6, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -6, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -5, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -5, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -4, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -4, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -3, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -3, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -2, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -2, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -1, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -1, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), 0, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), 0, 3)":{"1":"-64"},"('BA', 1, (1, -2), ((0, 1),), -80, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -80, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -79, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -79, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -78, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -78, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -77, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -77, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -76, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -76, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -75, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -75, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -74, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -74, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -73, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -73, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -72, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -72, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -71, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -71, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -70, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -70, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -69, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -69, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -68, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -68, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -67, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -67, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -66, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -66, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -65, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -65, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -64, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -64, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -63, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -63, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -62, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -62, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -61, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -61, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -60, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -60, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -59, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -59, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -58, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -58, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -57, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -57, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -56, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -56, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -55, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -55, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -54, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -54, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -53, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -53, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -52, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -52, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -51, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -51, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -50, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -50, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -49, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -49, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -48, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -48, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -47, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -47, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -46, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -46, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -45, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -45, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -44, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -44, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -43, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -43, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -42, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -42, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -41, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -41, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -40, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -40, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -39, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -39, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -38, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -38, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -37, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -37, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -36, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -36, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -35, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -35, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -34, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -34, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -33, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -33, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -32, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -32, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -31, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -31, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -30, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -30, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -29, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -29, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -28, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -28, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -27, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -27, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -26, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -26, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -25, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -25, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -24, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -24, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -23, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -23, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -22, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -22, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -21, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -21, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -20, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -20, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -19, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -19, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -18, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -18, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -17, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -17, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -16, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -16, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -15, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -15, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -14, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -14, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -13, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -13, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -12, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -12, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -11, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -11, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -10, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -10, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -9, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -9, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -8, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -8, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -7, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -7, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -6, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -6, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -5, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -5, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -4, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -4, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -3, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -3, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -2, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -2, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -1, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -1, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), 0, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), 0, 1)":{"1":"-96"},"('BA', 1, (), ((0, 1),), -80, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -79, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -78, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -77, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -76, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -75, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -74, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -73, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -72, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -71, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -70, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -69, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -68, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -67, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -66, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -65, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -64, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -63, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -62, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -61, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -60, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -59, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -58, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -57, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -56, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -55, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -54, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -53, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -52, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -51, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -50, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -49, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -48, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -47, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -46, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -45, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -44, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -43, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -42, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -41, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -40, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -39, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -38, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -37, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -36, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -35, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -34, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -33, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -32, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -31, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -30, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -29, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -28, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -27, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -26, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -25, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -24, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -23, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -22, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -21, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -20, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -19, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -18, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -17, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -16, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -15, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -14, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -13, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -12, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -11, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -10, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -9, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -8, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -7, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -6, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -5, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -4, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -3, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -2, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -1, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), 0, 4)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -80, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -80, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -79, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -79, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -78, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -78, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -77, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -77, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -76, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -76, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -75, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -75, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -74, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -74, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -73, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -73, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -72, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -72, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -71, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -71, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -70, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -70, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -69, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -69, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -68, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -68, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -67, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -67, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -66, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -66, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -65, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -65, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -64, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -64, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -63, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -63, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -62, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -62, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -61, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -61, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -60, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -60, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -59, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -59, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -58, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -58, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -57, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -57, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -56, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -56, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -55, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -55, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -54, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -54, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -53, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -53, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -52, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -52, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -51, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -51, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -50, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -50, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -49, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -49, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -48, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -48, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -47, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -47, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -46, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -46, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -45, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -45, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -44, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -44, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -43, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -43, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -42, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -42, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -41, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -41, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -40, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -40, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -39, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -39, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -38, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -38, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -37, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -37, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -36, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -36, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -35, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -35, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -34, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -34, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -33, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -33, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -32, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -32, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -31, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -31, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -30, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -30, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -29, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -29, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -28, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -28, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -27, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -27, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -26, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -26, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -25, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -25, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -24, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -24, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -23, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -23, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -22, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -22, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -21, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -21, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -20, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -20, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -19, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -19, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -18, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -18, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -17, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -17, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -16, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -16, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -15, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -15, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -14, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -14, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -13, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -13, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -12, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -12, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -11, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -11, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -10, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -10, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -9, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -9, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -8, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -8, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -7, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -7, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -6, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -6, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -5, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -5, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -4, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -4, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -3, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -3, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -2, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -2, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -1, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -1, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), 0, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), 0, 2)":{"1":"-48"},"('BA', 1, (-2, 1), ((0, 1),), -80, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -80, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -79, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -79, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -78, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -78, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -77, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -77, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -76, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -76, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -75, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -75, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -74, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -74, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -73, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -73, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -72, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -72, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -71, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -71, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -70, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -70, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -69, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -69, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -68, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -68, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -67, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -67, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -66, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -66, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -65, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -65, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -64, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -64, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -63, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -63, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -62, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -62, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -61, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -61, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -60, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -60, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -59, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -59, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -58, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -58, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -57, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -57, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -56, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -56, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -55, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -55, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -54, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -54, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -53, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -53, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -52, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -52, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -51, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -51, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -50, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -50, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -49, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -49, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -48, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -48, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -47, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -47, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -46, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -46, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -45, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -45, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -44, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -44, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -43, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -43, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -42, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -42, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -41, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -41, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -40, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -40, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -39, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -39, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -38, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -38, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -37, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -37, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -36, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -36, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -35, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -35, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -34, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -34, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -33, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -33, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -32, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -32, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -31, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -31, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -30, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -30, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -29, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -29, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -28, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -28, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -27, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -27, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -26, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -26, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -25, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -25, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -24, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -24, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -23, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -23, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -22, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -22, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -21, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -21, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -20, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -20, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -19, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -19, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -18, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -18, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -17, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -17, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -16, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -16, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -15, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -15, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -14, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -14, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -13, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -13, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -12, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -12, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -11, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -11, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -10, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -10, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -9, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -9, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -8, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -8, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -7, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -7, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -6, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -6, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -5, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -5, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -4, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -4, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -3, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -3, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -2, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -2, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -1, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -1, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), 0, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), 0, 1)":{"1":"-64"},"('BA', 0, (), (), 1, 5)":{"1":"32"},"('R', 1, 5)":{"1":"32"},"('BA', 0, (), ((0, 4),), -80, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -80, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -79, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -79, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -78, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -78, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -77, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -77, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -76, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -76, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -75, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -75, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -74, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -74, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -73, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -73, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -72, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -72, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -71, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -71, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -70, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -70, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -69, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -69, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -68, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -68, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -67, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -67, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -66, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -66, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -65, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -65, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -64, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -64, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -63, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -63, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -62, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -62, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -61, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -61, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -60, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -60, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -59, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -59, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -58, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -58, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -57, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -57, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -56, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -56, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -55, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -55, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -54, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -54, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -53, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -53, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -52, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -52, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -51, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -51, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -50, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -50, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -49, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -49, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -48, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -48, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -47, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -47, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -46, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -46, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -45, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -45, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -44, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -44, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -43, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -43, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -42, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -42, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -41, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -41, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -40, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -40, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -39, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -39, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -38, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -38, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -37, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -37, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -36, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -36, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -35, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -35, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -34, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -34, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -33, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -33, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -32, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -32, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -31, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -31, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -30, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -30, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -29, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -29, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -28, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -28, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -27, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -27, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -26, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -26, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -25, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -25, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -24, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -24, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -23, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -23, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -22, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -22, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -21, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -21, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -20, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -20, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -19, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -19, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -18, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -18, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -17, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -17, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -16, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -16, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -15, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -15, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -14, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -14, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -13, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -13, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -12, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -12, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -11, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -11, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -10, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -10, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -9, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -9, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -8, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -8, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -7, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -7, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -6, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -6, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -5, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -5, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -4, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -4, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -3, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -3, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -2, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -2, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -1, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -1, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), 0, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), 0, 3)":{"1":"-32"},"('BA', 1, (), ((0, 1),), -80, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -79, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -78, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -77, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -76, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -75, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -74, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -73, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -72, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -71, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -70, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -69, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -68, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -67, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -66, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -65, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -64, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -63, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -62, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -61, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -60, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -59, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -58, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -57, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -56, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -55, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -54, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -53, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -52, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -51, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -50, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -49, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -48, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -47, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -46, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -45, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -44, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -43, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -42, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -41, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -40, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -39, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -38, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -37, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -36, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -35, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -34, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -33, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -32, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -31, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -30, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -29, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -28, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -27, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -26, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -25, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -24, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -23, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -22, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -21, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -20, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -19, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -18, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -17, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -16, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -15, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -14, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -13, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -12, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -11, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -10, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -9, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -8, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -7, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -6, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -5, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -4, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -3, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -2, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -1, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), 0, 1)":{"z3":"-32"}}

==> anc/tables/json/atoms_m83.json <==
{"('R', -81, 1)":{"1":"-55314211599693044591938677682359368241375915049763691011636518410604586936520885541/1136568376342118150837566496977789866809681742084050316029545096594945304571000000","z3":"-32"},"('R', -80, 1)":{"1":"-1176425504499703411100628248515218376972504637767863177921476365480035635690201538379/13638820516105417810050797963733478401716180905008603792354541159139343654852000000","pi2":"8/3","z3":"48"},"('R', -79, 1)":{"1":"4949621221139388767736047035201434352622705372264937341550122623122278143225223205217/24549876928989752058091436334720261123089125629015486826238174086450818578733600000","pi2":"-8/3","z3":"-176/3"},"('R', -78, 1)":{"1":"-19208085123938500702724991397494734658442193126200720812871092015916356691662156419339/70142505511399291594546960956343603208826073225758533789251925961288053082096000000","pi2":"10/3","z3":"200/3"},"('R', -77, 1)":{"1":"99215309917636990997407509671690057189082316891255689322090604761321851452368916953951/306873461612371900726142954184003264038614070362693585327977176080635232234170000000","pi2":"-10/3","z3":"-1096/15"},"('R', -76, 1)":{"1":"-11807404049021340547120535833768589727107398808114741379884042643744274089559094432657/33175509363499664943366805857730082598769088687858765981402937954663268349640000000","pi2":"98/27","z3":"392/5"},"('R', -75, 1)":{"1":"4926706672754947760995086830558438158363576557189466751184972240143974155756596648641463/13036831196773868334296831708782483492950777058166844728416133825218710555603360000000","pi2":"-98/27","z3":"-2904/35"},"('R', -74, 1)":{"1":"-296334745335122377558529417664775458488945408003772337523940068360312622369236795421632429/756136209412884363389216239109384042591145069373676994248135761862685212224994880000000","pi2":"205/54","z3":"3044/35"},"('R', -73, 1)":{"1":"209567222310084352629643722871098042707168201910511861054556348446136875377657650446986917/523478914208919943884842011691112029486177355720237919094863219751089762309611840000000","pi2":"-205/54","z3":"-28516/315"},"('R', -72, 1)":{"1":"-2751967953714490415364866659574478777158735238705808476174593718606264600606740565620424473/6805225884715959270502946151984456383320305624363092948233221856764166910024953920000000","pi2":"5269/1350","z3":"29524/315"},"('R', -71, 1)":{"1":"148683970913269160346793508753760225572981059326910016049289846523079402048828976062393697/366948454568017411644766704273671667728055695431343247208654119727479588285659280000000","pi2":"-5269/1350","z3":"-334844/3465"},"('R', -70, 1)":{"1":"-15924831218129008417587349866488054642235981127587956496144840745668210354503527099639603/39481795744660101252917936535774799692259157103372374699665316679538943043393720000000","pi2":"5369/1350","z3":"344084/3465"},"('R', -69, 1)":{"1":"32392716037464695993662075027886371567272104099847712166869430128974402333799039683417267959/81095608459531847973493441644481438567900308690326857633112560459772989011130700880000000","pi2":"-5369/1350","z3":"-4583972/45045"},"('R', -68, 1)":{"1":"-268369122857155419058644621844505219075442402502105501658938724395249505797878698799950851/681475701340603764483138165079675954352103434372494601958929079493890663959081520000000","pi2":"266681/66150","z3":"4686932/45045"},"('R', -67, 1)":{"1":"8961648796095494673187207895877449684599983518758262311396807618292678494972057695416883667/23170173845580527992426697612708982447971516768664816466603588702792282574608771680000000","pi2":"-266681/66150","z3":"-4783028/45045"},"('R', -66, 1)":{"1":"-70167705811586496651678085451813732799679871414699011012351989519274141735814919276086576141/185361390764644223939413580901671859583772134149318531732828709622338260596870173440000000","pi2":"1077749/264600","z3":"4873118/45045"},"('R', -65, 1)":{"1":"1163754638122226358422787898094693871217173575104726393747609908239966156549216556140115289597/3151143642998951806970030875328421612924126280538415039458088063579750430146792948480000000","pi2":"-1077749/264600","z3":"-84284446/765765"},"('R', -64, 1)":{"1":"-2785590102791651887835012882430049583126805014678993076230880221527189294990245839455947277/7755070491383802642256023483170848924341574111251226512202021485430066686169301760000000","pi2":"9778141/2381400","z3":"28548602/255255"},"('R', -63, 1)":{"1":"2157357156411446160294929229006229547972090209323730994286101875956175424196345072817494442463/6193627160377250103354888272197242480575006827265160594796931711173992224771282691840000000","pi2":"-9778141/2381400","z3":"-550591598/4849845"},"('R', -62, 1)":{"1":"-910550021288202887643553063383384472146701747865950883975592186433026557114219794563980847117/2703884545282971550496865202701161771089734163300704517728552983587785852964667497728000000","pi2":"1968329/476280","z3":"111670270/969969"},"('R', -61, 1)":{"1":"27206800011447264674169985068421352985489230366036766251805103193667938968332957014900608939411/83820420903772118065402821283736014903781759062321840049585142491221361441904692429568000000","pi2":"-1968329/476280","z3":"-37716106/323323"},"('R', -60, 1)":{"1":"-26139410960265721741766360714449559312236497086464459185065614511139700130971200599162541203011/83820420903772118065402821283736014903781759062321840049585142491221361441904692429568000000","pi2":"239437889/57629880","z3":"38186394/323323"},"('R', -59, 1)":{"1":"61240841833334771858881954995556780278666618277038404828774051041467240662576999559662136313943/205092519232633905904709030800630674764572389195042800121325348648733118421681694242560000000","pi2":"-239437889/57629880","z3":"-888633398/7436429"},"('R', -58, 1)":{"1":"-2745908139830459381075162630127493020541347283149743037231319967571323517581625718101348211410361/9639348403933793577521324447629641713934902292167011605702291386490456565819039629400320000000","pi2":"240505109/57629880","z3":"2695645910/22309287"},"('R', -57, 1)":{"1":"13045327935908275971697993836851545149695769620336495778011376132510260426663963891297680407930557/48196742019668967887606622238148208569674511460835058028511456932452282829095198147001600000000","pi2":"-240505109/57629880","z3":"-68105044934/557732175"},"('R', -56, 1)":{"1":"-12339595215699125635136320302974095562168065974544332408508057345485191416084348111191623489132957/48196742019668967887606622238148208569674511460835058028511456932452282829095198147001600000000","pi2":"40799043101/9739449720","z3":"68791484534/557732175"},"('R', -55, 1)":{"1":"313550133639912256583739496735008800755370503054455419913359587236282886282764742028436405157388639/1301312034531062132965378800430001631381211809442546566769809337176211636385570349969043200000000","pi2":"-40799043101/9739449720","z3":"-625072504006/5019589575"},"('R', -54, 1)":{"1":"-293369155085052493044838888325594969586005530037235880985846380214585676373285389621981756244407839/1301312034531062132965378800430001631381211809442546566769809337176211636385570349969043200000000","pi2":"40931552621/9739449720","z3":"630809177806/5019589575"},"('R', -53, 1)":{"1":"878464221860345180588654324740080560776031277129331049390277939386908132214982747765244466112996859/4193116555711200206221776134718894145561682497092650048480496753123348606131282238789139200000000","pi2":"-40931552621/9739449720","z3":"-18454093022774/145568097675"},"('R', -52, 1)":{"1":"-809780284931248134922007380248688300283710024925762686761835407216068879246580308050097478460847419/4193116555711200206221776134718894145561682497092650048480496753123348606131282238789139200000000","pi2":"205234915681/48697248600","z3":"18609365660294/145568097675"},"('R', -51, 1)":{"1":"22915188397740476099126284336645362235174260363287494526074787140417457400945716224721696143395565789/129986613227047206392875060176285718512412157409872151502895399346823806790069749402463315200000000","pi2":"-205234915681/48697248600","z3":"-581548514594714/4512611027925"},"('R', -50, 1)":{"1":"-82662401706688883050614064304598764385348278477474553535383192705483770882705695163187335784333746131/519946452908188825571500240705142874049648629639488606011581597387295227160278997609853260800000000","pi2":"822968714749/194788994400","z3":"586061125622639/4512611027925"},"('R', -49, 1)":{"1":"14680795144148074196975266666388958006350869615757116771255234955418820086497309220729285865452527543/103989290581637765114300048141028574809929725927897721202316319477459045432055799521970652160000000","pi2":"-822968714749/194788994400","z3":"-53676090078349/410237366175"},"('R', -48, 1)":{"1":"-179903092282641773133041457537805373652348955414062024401551847941555601809712921293203377285431153/1464637895516024860764789410437022180421545435604193256370652387006465428620504218619304960000000","pi2":"238357395880861/56294019381600","z3":"54062195834749/410237366175"},"('R', -47, 1)":{"1":"10804442699019556804235368702919976032540650261833798848622314669939156154696556018068396675712487219/103989290581637765114300048141028574809929725927897721202316319477459045432055799521970652160000000","pi2":"-238357395880861/56294019381600","z3":"-54437269998109/410237366175"},"('R', -46, 1)":{"1":"-8767819933684175387527691859269295593122357530522925458581511341883126619928564351724396225393174179/103989290581637765114300048141028574809929725927897721202316319477459045432055799521970652160000000","pi2":"238820721143261/56294019381600","z3":"54801925434709/410237366175"},"('R', -45, 1)":{"1":"246196360783035966529180181845832720684722884874227057714736481285703104403327304132815870227618230223/3847603751520597309229101781218057267967399859332215684485703820665984680986064582312914129920000000","pi2":"-238820721143261/56294019381600","z3":"-2040798836801833/15178782548475"},"('R', -44, 1)":{"1":"-164626151184013830148362474547091198196425725323697862256827577850676279806080322988186388972827845487/3847603751520597309229101781218057267967399859332215684485703820665984680986064582312914129920000000","pi2":"86364397717734821/20322140996757600","z3":"2053580969474233/15178782548475"},"('R', -43, 1)":{"1":"78940707792014183949236319337287507272451326578996317329185713450228842208570591738113851997604036527/3847603751520597309229101781218057267967399859332215684485703820665984680986064582312914129920000000","pi2":"-86364397717734821/20322140996757600","z3":"-2066035355155033/15178782548475"},"('R', -42, 1)":{"1":"12172699878304108737929928588753698405634590403989025999933907521998326029423720536432086594627057321/3847603751520597309229101781218057267967399859332215684485703820665984680986064582312914129920000000","pi2":"17299975731542641/4064428199351520","z3":"2078178381193813/15178782548475"},"('R', -41, 1)":{"1":"-61762910495316186713120298206235783567883014875581708999249659259621054339398167081051/2130929215078075805903534733538817529848484352560381979998525343156518554680320000000","pi2":"-17299975731542641/4064428199351520","z3":"-85691034670497533/622330084487475"},"('R', -40, 1)":{"1":"229325143271840723469263401786052135883480651736900689612788513775255215405740314250296507311421482281/3847603751520597309229101781218057267967399859332215684485703820665984680986064582312914129920000000","pi2":"353562301485889/82947514272480","z3":"12309312989335019/88904297783925"},"('R', -39, 1)":{"1":"-12176155959645378101054236818238849879429819298639171135430721811499466342929436369621680848912836465051/165446961315385684296851376592376462522598193951285274432885264288637341282400777039455307586560000000","pi2":"-353562301485889/82947514272480","z3":"-532145396070491417/3822884804708775"},"('R', -38, 1)":{"1":"13731200780570067580691986005262881957572601707709283148934322543999221048080183598089743401868603892251/165446961315385684296851376592376462522598193951285274432885264288637341282400777039455307586560000000","pi2":"354019312583809/82947514272480","z3":"5884182435213075787/42051732851796525"},"('R', -37, 1)":{"1":"-2981789604601247623649472576609500069493695019449103692494829437659173398297570194142149670759391637119/33089392263077136859370275318475292504519638790257054886577052857727468256480155407891061517312000000","pi2":"-354019312583809/82947514272480","z3":"-5914085889685464427/42051732851796525"},"('R', -36, 1)":{"1":"85695141576036765393249721282799058547449352597912792792895991301830409904897336467700651632741205267/894307899002084779982980414012845743365395642979920402339920347506147790715679875888947608576000000","pi2":"187497409728228241/43879235050141920","z3":"5943339269060627227/42051732851796525"},"('R', -35, 1)":{"1":"-4226734798414462901133656313265515015571150814501679949800802981308678079124517268156174290272473689901/42032471253097984659200079458603749938173595220056258909976256332788946163636954166780537603072000000","pi2":"-187497409728228241/43879235050141920","z3":"-280682601097106968469/1976431444034436675"},"('R', -34, 1)":{"1":"61909979939951160217952313224739202979920595004580643133500933210465866309951136635029706898973635351/592006637367577248721127879698644365326388665071214914225017694828013326248407805165923064832000000","pi2":"187700554334941861/43879235050141920","z3":"282000222059796592919/1976431444034436675"},"('R', -33, 1)":{"1":"-31788523738168405005938977566089521187539930605246270079157280571755259563445660258900434291427838691847/294227298771685892614400556210226249567215166540393812369833794329522623145458679167463763221504000000","pi2":"-187700554334941861/43879235050141920","z3":"-13881256687139135026631/96845140757687397075"},"('R', -32, 1)":{"1":"816970400190001160707541074503744690145913539413162112322045512618237279525574910717817525248351391607407/7355682469292147315360013905255656239180379163509845309245844858238065578636466979186594080537600000000","pi2":"23485971550561141649/5484904381267740000","z3":"13943237577224054960759/96845140757687397075"},"('R', -31, 1)":{"1":"-209154169287439035466071108036293188710408467339592321097168399469849134596254878766381517455862923064733/1838920617323036828840003476313914059795094790877461327311461214559516394659116744796648520134400000000","pi2":"-23485971550561141649/5484904381267740000","z3":"-14004003155738682347159/96845140757687397075"},"('R', -30, 1)":{"1":"6888098558857597886586579329327940846794566300912051222911107580313027294975386465592004910696700999843/59320019913646349317419466977868195477261122286369720235853587566436012730939249832149952262400000000","pi2":"23507608254234781649/5484904381267740000","z3":"14063600165435720745359/96845140757687397075"},"('R', -29, 1)":{"1":"-371793863417327592384197747460496364576253131241117744199880529686739247114289925232974645954021098795759/3143961055423256513823231749827014360294839481177595172500240141021108674739780241103947469907200000000","pi2":"-23507608254234781649/5484904381267740000","z3":"-748469853272339196210427/5132792460157432044975"},"('R', -28, 1)":{"1":"4043990140591548147435266911598273105499745011660069517317833647774161411486103122778375343662007399791/33645243161485503715111873660455563903274144269439187339479383197609962036454247526677202412800000000","pi2":"211749047271858474841/49364139431409660000","z3":"250503836021181200128409/1710930820052477348325"},"('R', -27, 1)":{"1":"-119003447989534594662245162436087154223003313889309314709068877270791926709744564175618773257866334944859/975712051683079607738244336153211353194950183813736432844902112730688899057173178273638869971200000000","pi2":"-211749047271858474841/49364139431409660000","z3":"-251499286680120823312889/1710930820052477348325"},"('R', -26, 1)":{"1":"13399480388010764029694062666399299767772446313597951783978853595122402816707179593896419320454172553751/108412450187008845304249370683690150354994464868192936982766901414520988784130353141515429996800000000","pi2":"10383930672892966877209/2418842832139073340000","z3":"252476961434436524654789/1710930820052477348325"},"('R', -25, 1)":{"1":"-13563780189030257633238293302377210853398952824518244763760745257340687157803090236604395412085307988551/108412450187008845304249370683690150354994464868192936982766901414520988784130353141515429996800000000","pi2":"-10383930672892966877209/2418842832139073340000","z3":"-253437484000080020709989/1710930820052477348325"},"('R', -24, 1)":{"1":"397817203749013819184593905688317658820512254606581846855557389716002922110068655196114960137414004617243/3143961055423256513823231749827014360294839481177595172500240141021108674739780241103947469907200000000","pi2":"8739335943455356005972769/2034246821828960678940000","z3":"254381445831833111660789/1710930820052477348325"},"('R', -23, 1)":{"1":"-23720528951808509215587769802539239271834792341147885412282680353016109667052429138483472451159354050012637/185493702269972134315570673239793847257395529389478115177514168320245411809647034225132900724524800000000","pi2":"-8739335943455356005972769/2034246821828960678940000","z3":"-15063255090319832863132951/100944918383096163551175"},"('R', -22, 1)":{"1":"23958779781134024023000490120194127187143063316250637560940959005953740250140095615228501783760126956898757/185493702269972134315570673239793847257395529389478115177514168320245411809647034225132900724524800000000","pi2":"8745363341445960333910369/2034246821828960678940000","z3":"15117092380124150817026911/100944918383096163551175"},"('R', -21, 1)":{"1":"-1475500870589586821660993427881536929343672229569387205064903599158037582779769820393150727125172694490233777/11315115838468300193249811067627424682701127292758165025828364267534970120388469087733106944196012800000000","pi2":"-8745363341445960333910369/2034246821828960678940000","z3":"-925372872575832277072279171/6157640021368865976621675"},"('R', -20, 1)":{"1":"46164118322237926059706968925154778993457538031655210438182987660155057846663218485269188291606148035988383487/350768590992517305990744143096450165163734946075503115800679292293584073732042541719726315270076396800000000","pi2":"8409718829321111776031704609/1954911195777631212461340000","z3":"928551009361054917576341971/6157640021368865976621675"},"('R', -19, 1)":{"1":"-6654392548067393837095452235284502554535156469252292001935644050163429302280280165104240337636030388044404521/50109798713216757998677734728064309309104992296500445114382756041940581961720363102818045038582342400000000","pi2":"-8409718829321111776031704609/1954911195777631212461340000","z3":"-310559566510213034489743057/2052546673789621992207225"},"('R', -18, 1)":{"1":"53708586917968853687068601017231614788236817741125721647902178759958556949950846355915780593125300973026935793/400878389705734063989421877824514474472839938372003560915062048335524655693762904822544360308658739200000000","pi2":"33659238975573797429256624061/7819644783110524849845360000","z3":"623171679694215690971693339/4105093347579243984414450"},"('R', -17, 1)":{"1":"-54182828318301184802564730073392089903207259560477957358359251956756354415258924647532210215876711829665655393/400878389705734063989421877824514474472839938372003560915062048335524655693762904822544360308658739200000000","pi2":"-33659238975573797429256624061/7819644783110524849845360000","z3":"-625192648726870088010174299/4105093347579243984414450"},"('R', -16, 1)":{"1":"54662564500682245862497945707518132855184946599268977808955466845983429493757098269104479844019651768636923793/400878389705734063989421877824514474472839938372003560915062048335524655693762904822544360308658739200000000","pi2":"33678387172165436302473264061/7819644783110524849845360000","z3":"209060999005535159677640233/1368364449193081328138150"},"('R', -15, 1)":{"1":"-3695049027879788069887849465573168364177326449603040234716212196013917058011133168319592314118490418962198256881/26858852110284182287291265814242469789680275870924238581309157238480151931482114623110472140680135526400000000","pi2":"-33678387172165436302473264061/7819644783110524849845360000","z3":"-14050874595745034300902316411/91680418095936448985256050"},"('R', -14, 1)":{"1":"3728478730053177823469176100858204461447970383072836056856480589703750734806120929035499876314457628326094019081/26858852110284182287291265814242469789680275870924238581309157238480151931482114623110472140680135526400000000","pi2":"33696425568435587455529424061/7819644783110524849845360000","z3":"14094018321907827923954201611/91680418095936448985256050"},"('R', -13, 1)":{"1":"-26338652503463829748937461300716617856379046891722229681067537132458049921291054869245862823139597170341723805967/188011964771989276011038860699697288527761931096469670069164100669361063520374802361773304984760948684800000000","pi2":"-33696425568435587455529424061/7819644783110524849845360000","z3":"-42409610330030873613929048033/275041254287809346955768150"},"('R', -12, 1)":{"1":"336507300269715532002039776496919053562960029000162746993084463839732021072141156283813606624021256633870682353/2379898288253028810266314692401231500351416849322400886951444312270393209118668384326244366895708211200000000","pi2":"33713447924426032135474665661/7819644783110524849845360000","z3":"42535343474848157886823113473/275041254287809346955768150"},"('R', -11, 1)":{"1":"-1905137211494129630033844307308805117544804117219203733026472033303440914728313958859455836569611625592124639845377/13348849498811238596783759109678507485471097107849346574910651147524635509946610967685904653918027356620800000000","pi2":"-33713447924426032135474665661/7819644783110524849845360000","z3":"-3028810706851429109067025637383/19527929054434463633859538650"},"('R', -10, 1)":{"1":"640970721174715434914432047676327326434123708482751085154436529923856943160552751936972257619203328375895003031359/4449616499603746198927919703226169161823699035949782191636883715841545169982203655895301551306009118873600000000","pi2":"33729537728506506466441425661/7819644783110524849845360000","z3":"9112469359293533278712889630349/58583787163303390901578615950"},"('R', -9, 1)":{"1":"-47209851727230366588292902464422532091459056703668813948222063237032562920716780243986384918437508866932628124115047/324822004471073472521738138335510348813130029624334099989492511256432797408700866880357013245338665677772800000000","pi2":"-33729537728506506466441425661/7819644783110524849845360000","z3":"-667084944417653637854891458725877/4276616462921147535815238964350"},"('R', -8, 1)":{"1":"5283349920661450587658880844843268555366732201064349066077461019752501539990828490879324217731207231205558389551217817/36055242496289155449912933355241648718257433288301085098833668749464040512365796223719628470232591890232780800000000","pi2":"46196589536413702085491232689909/10705093708078308519438297840000","z3":"668934292077295215167676426926677/4276616462921147535815238964350"},"('R', -7, 1)":{"1":"-5317483889026063680866887429903847225207004898081065375303657430672753474896714553099467593494687870408290813456871757/36055242496289155449912933355241648718257433288301085098833668749464040512365796223719628470232591890232780800000000","pi2":"-46196589536413702085491232689909/10705093708078308519438297840000","z3":"-670758981768141571449624262218133/4276616462921147535815238964350"},"('R', -6, 1)":{"1":"5335428352295230488038839331389382669106879145215357925760567540773411298898621693377117369225387727661559691705831557/36055242496289155449912933355241648718257433288301085098833668749464040512365796223719628470232591890232780800000000","pi2":"46216358869207937188943565649909/10705093708078308519438297840000","z3":"672559662384108370412072783887333/4276616462921147535815238964350"},"('R', -5, 1)":{"1":"-5319092085933551416349362217346111885917769074618372146925008524282774398157319289663793541604571840452513124224740757/36055242496289155449912933355241648718257433288301085098833668749464040512365796223719628470232591890232780800000000","pi2":"-46216358869207937188943565649909/10705093708078308519438297840000","z3":"-61303359776139104182852056677903/388783314811013412346839905850"},"('R', -4, 1)":{"1":"5239475096690741170708647109938100309257867063787623682088391616411709631108286702843124829488186224528250648406050597/36055242496289155449912933355241648718257433288301085098833668749464040512365796223719628470232591890232780800000000","pi2":"46235127387652957234561691089909/10705093708078308519438297840000","z3":"61462860623241058403302042280303/388783314811013412346839905850"},"('R', -3, 1)":{"1":"-396663330912362441701223371119077140902360665780915356183794190983313955665624806606348154696382951252275727277301940963/2848364157206843280543121735064090248742337229775785722807859831207659200476897901673850649148374759328389683200000000","pi2":"-46235127387652957234561691089909/10705093708078308519438297840000","z3":"-4868007055309996043055960217131137/30713881870070059575400352562150"},"('R', -2, 1)":{"1":"356012236616433379584694631810203966365301163724013850644380122403282336489207037920598198528103844590397166913898415073/2848364157206843280543121735064090248742337229775785722807859831207659200476897901673850649148374759328389683200000000","pi2":"46252969210499754415427421586309/10705093708078308519438297840000","z3":"4880292608058024066886120358155997/30713881870070059575400352562150"},"('R', -1, 1)":{"1":"-2253676021401605315261611334812044212409422763967170124927071122833260926776063081326380246286747701701831941050722153657/25635277414861589524888095615576812238681035067982071505270738480868932804292081115064655842335372833955507148800000000","pi2":"-46252969210499754415427421586309/10705093708078308519438297840000","z3":"-44031838385838021258243173365847173/276424936830630536178603173059350"},"('R', 0, 1)":{"1":"-25926437478429833990015782955921870427764995797702425460686999651532248080823057281964006830682124744994500772848792173263/1051046374009325170520411920238649301785922437787264931716100277715626244975975325717650889535750286192175793100800000000","pi2":"77779788159404962661718664480825429/17995262523279636621175778669040000","z3":"44139711531918267321142140457772773/276424936830630536178603173059350"},"('R', -81, 2)":{"1":"-41367601728188061875393557230197455665432321983909569/74010076691066311870490024712103555260349523880000","pi2":"-16/3"},"('R', -80, 2)":{"1":"7522254886691020505163617484884987796916237914802523/16446683709125847082331116602689678946744338640000","pi2":"8"},"('R', -79, 2)":{"1":"-428088287162279687053828594980504562616871737754947/1495153064465986098393737872971788995158576240000","pi2":"-88/9"},"('R', -78, 2)":{"1":"22008695954751370180399147438224463122342458751225421/177624184058559148489176059309048532624838857312000","pi2":"100/9"},"('R', -77, 2)":{"1":"6112799340618445940636768097036761021021833879100657/251354977441357285597890649965634715978545552800000","pi2":"-548/45"},"('R', -76, 2)":{"1":"-3259405867372747109660240044175568907985693559519523/20913365470003039461048986574848728331024983200000","pi2":"196/15"},"('R', -75, 2)":{"1":"25513873179756318158865583841470165282647449040738943537/93252696630743552956817431137250479628040400088800000","pi2":"-484/35"},"('R', -74, 2)":{"1":"-23542283069384397452657376773849268241230409572950895193/62168464420495701971211620758166986418693600059200000","pi2":"1522/105"},"('R', -73, 2)":{"1":"264828613067394465869047725037816189552664399499838896137/559516179784461317740904586823502877768242400532800000","pi2":"-14258/945"},"('R', -72, 2)":{"1":"-312531497774650903411811496576770302368324669874661399573/559516179784461317740904586823502877768242400532800000","pi2":"14762/945"},"('R', -71, 2)":{"1":"3913779745733825362312920121215934354540814918305281548083/6154677977629074495149950455058531655450666405860800000","pi2":"-167422/10395"},"('R', -70, 2)":{"1":"-4345774892359698848612601892255822659155382759762662429953/6154677977629074495149950455058531655450666405860800000","pi2":"172042/10395"},"('R', -69, 2)":{"1":"424943704227949494052389322284499560047184984927064837141/551798715235710127151374868384558010488680436387520000","pi2":"-2291986/135135"},"('R', -68, 2)":{"1":"-13257891921784816939946883525007550719750982637970864158989/16002162741835593687389871183152182304171732655238080000","pi2":"2343466/135135"},"('R', -67, 2)":{"1":"2433309843430717338410804785646629560688895104536347901173/2758993576178550635756874341922790052443402181937600000","pi2":"-2391514/135135"},"('R', -66, 2)":{"1":"-3169314091567704351404853060239964230356161505685941341787/3404715476986296529231887485777060064717389926646400000","pi2":"2436559/135135"},"('R', -65, 2)":{"1":"2654239138101913876985912728342219152431240965809165661724053/2720367666112050926856278101135870991709194551390473600000","pi2":"-42142223/2297295"},"('R', -64, 2)":{"1":"-75232556128279010853585163215976443509808802492232894977/73993408570979217376751750336892995830523447610240000","pi2":"14274301/765765"},"('R', -63, 2)":{"1":"1211049422342885929639276111382542172624053287555179621871991/1148599681247310391339317420479589974277215477253755520000","pi2":"-275295799/14549535"},"('R', -62, 2)":{"1":"-10346747685485300861295688557171586674213602290001433698921/9503031008665005995636933980801902710511986849865600000","pi2":"55835135/2909907"},"('R', -61, 2)":{"1":"19300671598729740859522609626472254248319810960880689161125253/17228995218709655870089761307193849614158232158806332800000","pi2":"-18858053/969969"},"('R', -60, 2)":{"1":"-19794673081523389602656274310981440167180823822985111638350573/17228995218709655870089761307193849614158232158806332800000","pi2":"6364399/323323"},"('R', -59, 2)":{"1":"51734623856370638374954882621619492612991572074823590190518999/44029654447813565001340501118384282347293259961393961600000","pi2":"-444316699/22309287"},"('R', -58, 2)":{"1":"-158322608541252855807045192677300474033418737063206431867539147/132088963343440695004021503355152847041879779884181884800000","pi2":"1347822955/66927861"},"('R', -57, 2)":{"1":"7258318987389281893418560908245817438444911241354115150862369/5949953303758589865046013664646524641526116210999184000000","pi2":"-34052522467/1673196525"},"('R', -56, 2)":{"1":"-2454788439513750398493291119559288774858793898789745722348140277/1981334450151610425060322550327292705628196698262728272000000","pi2":"34395742267/1673196525"},"('R', -55, 2)":{"1":"67185763815244545332883251317007505504568096392793043220698141629/53496030154093481476628708858836903051961310853093663344000000","pi2":"-312536252003/15058768725"},"('R', -54, 2)":{"1":"-67982647451256295512376609309732683062242877544324386685651215929/53496030154093481476628708858836903051961310853093663344000000","pi2":"315404588903/15058768725"},"('R', -53, 2)":{"1":"663851003953214329956976740439569971834579319165584229444199621247/517128291489570320940744185635423396168959338246572078992000000","pi2":"-9227046511387/436704293025"},"('R', -52, 2)":{"1":"-669542602393555054113731235574366984799364496912049204871103442327/517128291489570320940744185635423396168959338246572078992000000","pi2":"9304682830147/436704293025"},"('R', -51, 2)":{"1":"20902328738928598459859859598030120895710876210658471672263573837037/16030977036176679949163069754698125281237739485643734448752000000","pi2":"-290774257297357/13537833083775"},"('R', -50, 2)":{"1":"-21019310159830541813425332758656340379191369095462122428650902658487/16030977036176679949163069754698125281237739485643734448752000000","pi2":"586061125622639/27075666167550"},"('R', -49, 2)":{"1":"21107243363111868073714631967342683967675191633729268292888147003631/16030977036176679949163069754698125281237739485643734448752000000","pi2":"-53676090078349/2461424197050"},"('R', -48, 2)":{"1":"-492236456825501883528309871760429978085887567461319595250539039317/372813419445969301143327203597630820493900918270784522064000000","pi2":"54062195834749/2461424197050"},"('R', -47, 2)":{"1":"33538156043285679316120076758940948965504997912525611357875661573/25365469993950442957536502776421084305755916907664136786000000","pi2":"-54437269998109/2461424197050"},"('R', -46, 2)":{"1":"-1766387422395153166415110844384387040631753746302816320052531311253/1335914753014723329096922479558177106769811623803644537396000000","pi2":"54801925434709/2461424197050"},"('R', -45, 2)":{"1":"65265465223525692982340809264921594590695791513335395444960868830711/49428845861544763176586131743652552950483030080734847883652000000","pi2":"-2040798836801833/91072695290850"},"('R', -44, 2)":{"1":"-4540345038076712683644088764300585293739301745768075120471086410941/3448524129875216035575776633278085089568583494004756829092000000","pi2":"2053580969474233/91072695290850"},"('R', -43, 2)":{"1":"97183838642234218724984234204877728775769730352919749224355319747669/74143268792317144764879197615478829425724545121102271825478000000","pi2":"-2066035355155033/91072695290850"},"('R', -42, 2)":{"1":"-386330237828392667384408375886714129093731092849814249660587676748421/296573075169268579059516790461915317702898180484409087301912000000","pi2":"2078178381193813/91072695290850"},"('R', -41, 2)":{"1":"15708941739114089238507288560660957874461946141812122818951768928119161/12159496081940011741440188408938528025818825399860772579378392000000","pi2":"-85691034670497533/3733980506924850"},"('R', -40, 2)":{"1":"-15534306922210775050545347299938783015539201113389166463023845030307661/12159496081940011741440188408938528025818825399860772579378392000000","pi2":"12309312989335019/533425786703550"},"('R', -39, 2)":{"1":"7159872697704444288812567709578975439771459896509645061826606684143457011/5620727063876770427480727092031834579934752041085642124817661702000000","pi2":"-532145396070491417/22937308828252650"},"('R', -38, 2)":{"1":"-14327519558591913219281576270965031068802396609820735387574897645144786747/11241454127753540854961454184063669159869504082171284249635323404000000","pi2":"5884182435213075787/252310397110779150"},"('R', -37, 2)":{"1":"14362439151711952785350839031707527997343448277964232323170899644201009537/11241454127753540854961454184063669159869504082171284249635323404000000","pi2":"-5914085889685464427/252310397110779150"},"('R', -36, 2)":{"1":"-14413668845889475453519667575868501724126813136525096243304201505578220887/11241454127753540854961454184063669159869504082171284249635323404000000","pi2":"5943339269060627227/252310397110779150"},"('R', -35, 2)":{"1":"15987567101215153738633978304177166359138479457550444650098746594388743024629/12416186084103785874304926146298322587075867258758183453722214699718000000","pi2":"-280682601097106968469/11858588664206620050"},"('R', -34, 2)":{"1":"-128494001974664252699615786357213776912191954118132401106351043890781438055967/99329488672830286994439409170386580696606938070065467629777717597744000000","pi2":"282000222059796592919/11858588664206620050"},"('R', -33, 2)":{"1":"6326594927124869145278354826274612593202926027882735411096790002675141463465783/4867144944968684062727531049348942454133739965433207913859108162289456000000","pi2":"-13881256687139135026631/581070844546124382450"},"('R', -32, 2)":{"1":"-107751592300139366351633511455320005746137271800063007021378467206943631617517/82493982118113289198771712700829533120910846871749286675578104445584000000","pi2":"13943237577224054960759/581070844546124382450"},"('R', -31, 2)":{"1":"87503112944901615573603924932994060520534952222745563575854208547188448140111/66673218424228548804486726703410170604571780348400108409028878935472000000","pi2":"-14004003155738682347159/581070844546124382450"},"('R', -30, 2)":{"1":"-6417133623423081552558011926672007332889685277123999612258743868049948272481803/4867144944968684062727531049348942454133739965433207913859108162289456000000","pi2":"14063600165435720745359/581070844546124382450"},"('R', -29, 2)":{"1":"18104174569346778093559927106303290475411124466403677560367104601418925451821530587/13671810150417033532201634717621179353661675562901881030030234827871081904000000","pi2":"-748469853272339196210427/30796754760944592269850"},"('R', -28, 2)":{"1":"-54531524554430128869236613291464677249677688671126874830498191257109436523193716361/41015430451251100596604904152863538060985026688705643090090704483613245712000000","pi2":"250503836021181200128409/10265584920314864089950"},"('R', -27, 2)":{"1":"54730790035537774908857792218010230424311000351832619306372767860663836840947644061/41015430451251100596604904152863538060985026688705643090090704483613245712000000","pi2":"-251499286680120823312889/10265584920314864089950"},"('R', -26, 2)":{"1":"-18302331480392329071757191917823482280882423025818093107765610636071899334352406837/13671810150417033532201634717621179353661675562901881030030234827871081904000000","pi2":"252476961434436524654789/10265584920314864089950"},"('R', -25, 2)":{"1":"18352343138356086574500137855902260894920424039658662759443074425296289718507698637/13671810150417033532201634717621179353661675562901881030030234827871081904000000","pi2":"-253437484000080020709989/10265584920314864089950"},"('R', -24, 2)":{"1":"-311738279938735862378595099098551489041049197599303608423097317737870529173365759/231725595769780229359349740976630158536638568862743746271698895387645456000000","pi2":"254381445831833111660789/10265584920314864089950"},"('R', -23, 2)":{"1":"64126689175912664966394268345644109882331366823675582107853223266088210315785940297411/47591571133601693725593890452039325330096292634461447865535247435819236107824000000","pi2":"-15063255090319832863132951/605669510298576981307050"},"('R', -22, 2)":{"1":"-879275203414822519403744739207175350065321358788316985551727720003603714869138322327/651939330597283475693066992493689388083510858006321203637469142956427891888000000","pi2":"15117092380124150817026911/605669510298576981307050"},"('R', -21, 2)":{"1":"238893958922283861726451583894041949002892935433805137110762959435259500944929554686747791/177088236188131902352934866372038329553288304892831047507656655708683377557213104000000","pi2":"-925372872575832277072279171/36945840128213195859730050"},"('R', -20, 2)":{"1":"-238759576413543600499143906712012652283429617190910277825383543162125565147103867823723991/177088236188131902352934866372038329553288304892831047507656655708683377557213104000000","pi2":"928551009361054917576341971/36945840128213195859730050"},"('R', -19, 2)":{"1":"238418385992566712995109280241881578446899893808820825245294010216696221147035791154532811/177088236188131902352934866372038329553288304892831047507656655708683377557213104000000","pi2":"-310559566510213034489743057/12315280042737731953243350"},"('R', -18, 2)":{"1":"-951396455708648144776414955165353671572899717271866809257370244021764281008960565547591619/708352944752527609411739465488153318213153219571324190030626622834733510228852416000000","pi2":"623171679694215690971693339/24630560085475463906486700"},"('R', -17, 2)":{"1":"948111910579565523181751348021900563728741088931947355039392191380647958296321756775451379/708352944752527609411739465488153318213153219571324190030626622834733510228852416000000","pi2":"-625192648726870088010174299/24630560085475463906486700"},"('R', -16, 2)":{"1":"-943709078546134589355678714222409528370839566689796574141431160499840930205821779874776579/708352944752527609411739465488153318213153219571324190030626622834733510228852416000000","pi2":"209060999005535159677640233/8210186695158487968828900"},"('R', -15, 2)":{"1":"4210953077069604482943092219859377508748979912991338787839716386239818835865789892669453807381/3179796368994096438649298460576320245458844802655674289047482909905118727417318495424000000","pi2":"-14050874595745034300902316411/550082508575618693911536300"},"('R', -14, 2)":{"1":"-4179322965681677629935275688609833214545674405744843699429075973095525485110504385125752643821/3179796368994096438649298460576320245458844802655674289047482909905118727417318495424000000","pi2":"14094018321907827923954201611/550082508575618693911536300"},"('R', -13, 2)":{"1":"4140614104376280504323399298811328453879929261991484342972251384909432563096755229842432039421/3179796368994096438649298460576320245458844802655674289047482909905118727417318495424000000","pi2":"-42409610330030873613929048033/1650247525726856081734608900"},"('R', -12, 2)":{"1":"-4093847518400708128676041809696194791487248305206414506139896996161670027701978621474227223661/3179796368994096438649298460576320245458844802655674289047482909905118727417318495424000000","pi2":"42535343474848157886823113473/1650247525726856081734608900"},"('R', -11, 2)":{"1":"20354694220893312234718392754718152595217993105939426618011793431037595315940480442226394768051701/16029353496099240147231113539765230357358036650187254091088361348831703504910702535432384000000","pi2":"-3028810706851429109067025637383/117167574326606781803157231900"},"('R', -10, 2)":{"1":"-20018136005862950123085408953527349212098812547936866295206387314873687446728603164287238298017201/16029353496099240147231113539765230357358036650187254091088361348831703504910702535432384000000","pi2":"9112469359293533278712889630349/351502722979820345409471695700"},"('R', -9, 2)":{"1":"104543735968904502789946456609132087448784680669285933397315410057116049273038318393978621883275715569/85420424780712850744594604053408912574360977308847877051409877627924147977669133811319174336000000","pi2":"-667084944417653637854891458725877/25659698777526885214891433786100"},"('R', -8, 2)":{"1":"-102005576459297759919356241918268136549672519114200579979407292318832124838253097168571667947592535969/85420424780712850744594604053408912574360977308847877051409877627924147977669133811319174336000000","pi2":"668934292077295215167676426926677/25659698777526885214891433786100"},"('R', -7, 2)":{"1":"98974822132784597712602698348852976574857100737880675418281922581198826338974426038156759213993234813/85420424780712850744594604053408912574360977308847877051409877627924147977669133811319174336000000","pi2":"-670758981768141571449624262218133/25659698777526885214891433786100"},"('R', -6, 2)":{"1":"-95331762910883482009210510890967834763793413276459054235363946970512327471255668315985794958944791413/85420424780712850744594604053408912574360977308847877051409877627924147977669133811319174336000000","pi2":"672559662384108370412072783887333/25659698777526885214891433786100"},"('R', -5, 2)":{"1":"90906352413271953884123247628333254670548985273470820779863535923158142584914250762573047805205683813/85420424780712850744594604053408912574360977308847877051409877627924147977669133811319174336000000","pi2":"-61303359776139104182852056677903/2332699888866080474081039435100"},"('R', -4, 2)":{"1":"-85444846613003698262212155330788446343274137815612662730994362364126063550635486291508419125382193973/85420424780712850744594604053408912574360977308847877051409877627924147977669133811319174336000000","pi2":"61462860623241058403302042280303/2332699888866080474081039435100"},"('R', -3, 2)":{"1":"490192838550252665028495326737967310971428454045378262657368013645309003122143422631154015829315946944493/533108871056428901497014923897325023376586859384519600677849046275874607528633064116442967030976000000","pi2":"-4868007055309996043055960217131137/184283291220420357452402115372900"},"('R', -2, 2)":{"1":"-433764835324534680103223381970540362445283270465039598514830332206103565767974393409933194322348387220983/533108871056428901497014923897325023376586859384519600677849046275874607528633064116442967030976000000","pi2":"4880292608058024066886120358155997/184283291220420357452402115372900"},"('R', -1, 2)":{"1":"9592301220605949433655155303108810756390500225195090590508982008308934755327445701886444573118263756631741/14393939518523580340419402945227775631167845203382029218301924249448614403273092731143960109836352000000","pi2":"-44031838385838021258243173365847173/1658549620983783217071619038356100"},"('R', 0, 2)":{"1":"-6287864411788265868990748527690471264293075176595283990934486326274625360283663091349979603598706690166541/14393939518523580340419402945227775631167845203382029218301924249448614403273092731143960109836352000000","pi2":"44139711531918267321142140457772773/1658549620983783217071619038356100"},"('BA', 0, (), ((0, 1),), -82, 1)":{"1":"-731660941828119975525580191591428679809000711087463064667838286885075092179804145701/1704852564513177226256349745466684800214522613126075474044317644892417956856500000"},"('BA', 0, (), ((0, 1),), -81, 1)":{"1":"24302843947312590050120520848562776840883926121591239565964832450977907046350361149/27721179910783369532623573097019265044138579075220739415354758453535251331000000"},"('BA', 0, (), ((0, 1),), -80, 1)":{"1":"-219190346218489941970190170784368639078923122339071211295917433964546650367076867891/249490619197050325793612157873173385397247211676986654738192826081817261979000000"},"('BA', 0, (), ((0, 1),), -79, 1)":{"1":"1674735217070883991024752933164885531735761201604482870095227757508424953820316320683/1995924953576402606348897262985387083177977693415893237905542608654538095832000000"},"('BA', 0, (), ((0, 1),), -78, 1)":{"1":"-253809069532904661281116630940460093604289021166609188101158927720501055611171163/319808516836468932278304320298892338275593285277342290963874797092539352000000"},"('BA', 0, (), ((0, 1),), -77, 1)":{"1":"239829693823236962749655982777346160444570590783280711225660107172953235475609763/319808516836468932278304320298892338275593285277342290963874797092539352000000"},"('BA', 0, (), ((0, 1),), -76, 1)":{"1":"-2494602270258293880118969263015887728846627195463146761066519168895671764716584593/3517893685201158255061347523287815721031526138050765200602622768017932872000000"},"('BA', 0, (), ((0, 1),), -75, 1)":{"1":"2361934988093961895467350253738517365997541428218305800514908715936332996252432493/3517893685201158255061347523287815721031526138050765200602622768017932872000000"},"('BA', 0, (), ((0, 1),), -74, 1)":{"1":"-2238940186897664803084241813211959392171329715336271416239658457528702379569077517/3517893685201158255061347523287815721031526138050765200602622768017932872000000"},"('BA', 0, (), ((0, 1),), -73, 1)":{"1":"57420016156196012385197829546725974022818064500093368602263273685081310243851441/95078207708139412298955338467238262730581787514885545962233047784268456000000"},"('BA', 0, (), ((0, 1),), -72, 1)":{"1":"-10232339429982870301586741600893373710835664155864192658657726306819801822809/17841660294265230305677488922356588990538898013677152554369121370664000000"},"('BA', 0, (), ((0, 1),), -71, 1)":{"1":"9722465336473232811268091414644250305715087867830425022091145425077480174409/17841660294265230305677488922356588990538898013677152554369121370664000000"},"('BA', 0, (), ((0, 1),), -70, 1)":{"1":"-1833165905176204812456989839782875426662571414057135490437922820614805949/3539309719155967130664052553532352507545903196523934250023630504000000"},"('BA', 0, (), ((0, 1),), -69, 1)":{"1":"1742599845095972805169265965461447803721843524286702617193369970629903629/3539309719155967130664052553532352507545903196523934250023630504000000"},"('BA', 0, (), ((0, 1),), -68, 1)":{"1":"-236623343340938119002462639678418257344025923116405563538040387719379747/505615674165138161523436079076050358220843313789133464289090072000000"},"('BA', 0, (), ((0, 1),), -67, 1)":{"1":"224851336910485100377592660513623705669129921728722462577616294987759907/505615674165138161523436079076050358220843313789133464289090072000000"},"('BA', 0, (), ((0, 1),), -66, 1)":{"1":"-23787418091739682736437333060447310142519673325407769240946410934019/56317183578206522780511926829589035221746860524519209655724000000"},"('BA', 0, (), ((0, 1),), -65, 1)":{"1":"22578229402808412359973627086751009509149040118414343471248372529819/56317183578206522780511926829589035221746860524519209655724000000"},"('BA', 0, (), ((0, 1),), -64, 1)":{"1":"-21411916546301321004091771105817672627855614784790117836882305849039/56317183578206522780511926829589035221746860524519209655724000000"},"('BA', 0, (), ((0, 1),), -63, 1)":{"1":"20284082485706399473940465742145142993147894742129093380286446876239/56317183578206522780511926829589035221746860524519209655724000000"},"('BA', 0, (), ((0, 1),), -62, 1)":{"1":"-3630684277253222148295331167283772193916891701867020789731102445829/10654602298579612417934688859651979636546703342476607232164000000"},"('BA', 0, (), ((0, 1),), -61, 1)":{"1":"4093542319852670917617072369163398357815045181906948645254199260983/12716783388627279337534951219584620856523484634568853793228000000"},"('BA', 0, (), ((0, 1),), -60, 1)":{"1":"-1037358842345212707030566986389252051245854022227683388333301023/3417571456228777032393160768498957499737566416170076268000000"},"('BA', 0, (), ((0, 1),), -59, 1)":{"1":"976134662567768783631518078841209289833530354956109758815764183/3417571456228777032393160768498957499737566416170076268000000"},"('BA', 0, (), ((0, 1),), -58, 1)":{"1":"-263227750434351817156002319058360105616610605301031905628443/981778642984423163571720990663302930117083141674828000000"},"('BA', 0, (), ((0, 1),), -57, 1)":{"1":"229633962841667061736520120035597713961383165187083736379/914984755810273218612973896237933765253572359436000000"},"('BA', 0, (), ((0, 1),), -56, 1)":{"1":"-7927269271556047844349479627844631748715246199130072260823/33854435964980109088680034160803549314382177299132000000"},"('BA', 0, (), ((0, 1),), -55, 1)":{"1":"2456050666713652741956877171859634140350987443572180821441/11284811988326703029560011386934516438127392433044000000"},"('BA', 0, (), ((0, 1),), -54, 1)":{"1":"-2272689317236533597857726913384970240133726681459893952761/11284811988326703029560011386934516438127392433044000000"},"('BA', 0, (), ((0, 1),), -53, 1)":{"1":"232446852792205384132220552255490939531718746890814470929/1253867998702967003284445709659390715347488048116000000"},"('BA', 0, (), ((0, 1),), -52, 1)":{"1":"-227096856033725166550800422701143865409504444613385723/1339125666112104311090543655741606317565846972000000"},"('BA', 0, (), ((0, 1),), -51, 1)":{"1":"206191441101878761752482098383058423867386761581200523/1339125666112104311090543655741606317565846972000000"},"('BA', 0, (), ((0, 1),), -50, 1)":{"1":"-2132218457466047889006216231190505518352533557405029/15392249035771313920580961560248348477768356000000"},"('BA', 0, (), ((0, 1),), -49, 1)":{"1":"32999861413796461535039373760204430787895624271254567/267825133222420862218108731148321263513169394400000"},"('BA', 0, (), ((0, 1),), -48, 1)":{"1":"-34729262060029650520658482511543310138506751035159/321518767373854576492327408341322045033816800000"},"('BA', 0, (), ((0, 1),), -47, 1)":{"1":"622311868420001507241282394874565569611064940307/6698307653621970343590154340444209271537850000"},"('BA', 0, (), ((0, 1),), -46, 1)":{"1":"-4249333857142849938782768166325988593583294759/54581049237299894153292339578087717015700000"},"('BA', 0, (), ((0, 1),), -45, 1)":{"1":"149086363848397498620347857347147401053354723/2373089097273908441447493025134248565900000"},"('BA', 0, (), ((0, 1),), -44, 1)":{"1":"-220954989185908681291116518725571979906557/4625904673048554466759245663029724300000"},"('BA', 0, (), ((0, 1),), -43, 1)":{"1":"4743440386119160335065788587425567278573/145570426774255210492423814570865450000"},"('BA', 0, (), ((0, 1),), -42, 1)":{"1":"-268540995522020882128117330990386179/15745854707869682043528806335410000"},"('BA', 0, (), ((0, 1),), -40, 1)":{"1":"268540995522020882128117330990386179/15745854707869682043528806335410000"},"('BA', 0, (), ((0, 1),), -39, 1)":{"1":"-4743440386119160335065788587425567278573/145570426774255210492423814570865450000"},"('BA', 0, (), ((0, 1),), -38, 1)":{"1":"220954989185908681291116518725571979906557/4625904673048554466759245663029724300000"},"('BA', 0, (), ((0, 1),), -37, 1)":{"1":"-149086363848397498620347857347147401053354723/2373089097273908441447493025134248565900000"},"('BA', 0, (), ((0, 1),), -36, 1)":{"1":"4249333857142849938782768166325988593583294759/54581049237299894153292339578087717015700000"},"('BA', 0, (), ((0, 1),), -35, 1)":{"1":"-622311868420001507241282394874565569611064940307/6698307653621970343590154340444209271537850000"},"('BA', 0, (), ((0, 1),), -34, 1)":{"1":"34729262060029650520658482511543310138506751035159/321518767373854576492327408341322045033816800000"},"('BA', 0, (), ((0, 1),), -33, 1)":{"1":"-32999861413796461535039373760204430787895624271254567/267825133222420862218108731148321263513169394400000"},"('BA', 0, (), ((0, 1),), -32, 1)":{"1":"2132218457466047889006216231190505518352533557405029/15392249035771313920580961560248348477768356000000"},"('BA', 0, (), ((0, 1),), -31, 1)":{"1":"-206191441101878761752482098383058423867386761581200523/1339125666112104311090543655741606317565846972000000"},"('BA', 0, (), ((0, 1),), -30, 1)":{"1":"227096856033725166550800422701143865409504444613385723/1339125666112104311090543655741606317565846972000000"},"('BA', 0, (), ((0, 1),), -29, 1)":{"1":"-232446852792205384132220552255490939531718746890814470929/1253867998702967003284445709659390715347488048116000000"},"('BA', 0, (), ((0, 1),), -28, 1)":{"1":"2272689317236533597857726913384970240133726681459893952761/11284811988326703029560011386934516438127392433044000000"},"('BA', 0, (), ((0, 1),), -27, 1)":{"1":"-2456050666713652741956877171859634140350987443572180821441/11284811988326703029560011386934516438127392433044000000"},"('BA', 0, (), ((0, 1),), -26, 1)":{"1":"7927269271556047844349479627844631748715246199130072260823/33854435964980109088680034160803549314382177299132000000"},"('BA', 0, (), ((0, 1),), -25, 1)":{"1":"-229633962841667061736520120035597713961383165187083736379/914984755810273218612973896237933765253572359436000000"},"('BA', 0, (), ((0, 1),), -24, 1)":{"1":"263227750434351817156002319058360105616610605301031905628443/981778642984423163571720990663302930117083141674828000000"},"('BA', 0, (), ((0, 1),), -23, 1)":{"1":"-976134662567768783631518078841209289833530354956109758815764183/3417571456228777032393160768498957499737566416170076268000000"},"('BA', 0, (), ((0, 1),), -22, 1)":{"1":"1037358842345212707030566986389252051245854022227683388333301023/3417571456228777032393160768498957499737566416170076268000000"},"('BA', 0, (), ((0, 1),), -21, 1)":{"1":"-4093542319852670917617072369163398357815045181906948645254199260983/12716783388627279337534951219584620856523484634568853793228000000"},"('BA', 0, (), ((0, 1),), -20, 1)":{"1":"3630684277253222148295331167283772193916891701867020789731102445829/10654602298579612417934688859651979636546703342476607232164000000"},"('BA', 0, (), ((0, 1),), -19, 1)":{"1":"-20284082485706399473940465742145142993147894742129093380286446876239/56317183578206522780511926829589035221746860524519209655724000000"},"('BA', 0, (), ((0, 1),), -18, 1)":{"1":"21411916546301321004091771105817672627855614784790117836882305849039/56317183578206522780511926829589035221746860524519209655724000000"},"('BA', 0, (), ((0, 1),), -17, 1)":{"1":"-22578229402808412359973627086751009509149040118414343471248372529819/56317183578206522780511926829589035221746860524519209655724000000"},"('BA', 0, (), ((0, 1),), -16, 1)":{"1":"23787418091739682736437333060447310142519673325407769240946410934019/56317183578206522780511926829589035221746860524519209655724000000"},"('BA', 0, (), ((0, 1),), -15, 1)":{"1":"-224851336910485100377592660513623705669129921728722462577616294987759907/505615674165138161523436079076050358220843313789133464289090072000000"},"('BA', 0, (), ((0, 1),), -14, 1)":{"1":"236623343340938119002462639678418257344025923116405563538040387719379747/505615674165138161523436079076050358220843313789133464289090072000000"},"('BA', 0, (), ((0, 1),), -13, 1)":{"1":"-1742599845095972805169265965461447803721843524286702617193369970629903629/3539309719155967130664052553532352507545903196523934250023630504000000"},"('BA', 0, (), ((0, 1),), -12, 1)":{"1":"1833165905176204812456989839782875426662571414057135490437922820614805949/3539309719155967130664052553532352507545903196523934250023630504000000"},"('BA', 0, (), ((0, 1),), -11, 1)":{"1":"-9722465336473232811268091414644250305715087867830425022091145425077480174409/17841660294265230305677488922356588990538898013677152554369121370664000000"},"('BA', 0, (), ((0, 1),), -10, 1)":{"1":"10232339429982870301586741600893373710835664155864192658657726306819801822809/17841660294265230305677488922356588990538898013677152554369121370664000000"},"('BA', 0, (), ((0, 1),), -9, 1)":{"1":"-57420016156196012385197829546725974022818064500093368602263273685081310243851441/95078207708139412298955338467238262730581787514885545962233047784268456000000"},"('BA', 0, (), ((0, 1),), -8, 1)":{"1":"2238940186897664803084241813211959392171329715336271416239658457528702379569077517/3517893685201158255061347523287815721031526138050765200602622768017932872000000"},"('BA', 0, (), ((0, 1),), -7, 1)":{"1":"-2361934988093961895467350253738517365997541428218305800514908715936332996252432493/3517893685201158255061347523287815721031526138050765200602622768017932872000000"},"('BA', 0, (), ((0, 1),), -6, 1)":{"1":"2494602270258293880118969263015887728846627195463146761066519168895671764716584593/3517893685201158255061347523287815721031526138050765200602622768017932872000000"},"('BA', 0, (), ((0, 1),), -5, 1)":{"1":"-239829693823236962749655982777346160444570590783280711225660107172953235475609763/319808516836468932278304320298892338275593285277342290963874797092539352000000"},"('BA', 0, (), ((0, 1),), -4, 1)":{"1":"253809069532904661281116630940460093604289021166609188101158927720501055611171163/319808516836468932278304320298892338275593285277342290963874797092539352000000"},"('BA', 0, (), ((0, 1),), -3, 1)":{"1":"-1674735217070883991024752933164885531735761201604482870095227757508424953820316320683/1995924953576402606348897262985387083177977693415893237905542608654538095832000000"},"('BA', 0, (), ((0, 1),), -2, 1)":{"1":"219190346218489941970190170784368639078923122339071211295917433964546650367076867891/249490619197050325793612157873173385397247211676986654738192826081817261979000000"},"('BA', 0, (), ((0, 1),), -1, 1)":{"1":"-24302843947312590050120520848562776840883926121591239565964832450977907046350361149/27721179910783369532623573097019265044138579075220739415354758453535251331000000"},"('BA', 0, (), ((0, 1),), 0, 1)":{"1":"731660941828119975525580191591428679809000711087463064667838286885075092179804145701/1704852564513177226256349745466684800214522613126075474044317644892417956856500000"},"('BA', 1, (), ((0, 2),), -82, 1)":{"1":"-53185578329917085353853456870152351581636202718839969/74010076691066311870490024712103555260349523880000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -82, 2)":{"1":"-53185578329917085353853456870152351581636202718839969/74010076691066311870490024712103555260349523880000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -81, 1)":{"1":"716544356010479036969234979608463882541752716368409/1805123821733324679768049383222037933179256680000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -81, 2)":{"1":"716544356010479036969234979608463882541752716368409/1805123821733324679768049383222037933179256680000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -80, 1)":{"1":"-1449865271027260829928086562268200456844055898875627/5415371465199974039304148149666113799537770040000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -80, 2)":{"1":"-1449865271027260829928086562268200456844055898875627/5415371465199974039304148149666113799537770040000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -79, 1)":{"1":"1040487041212810119615973936026808293916976826375047/5415371465199974039304148149666113799537770040000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -79, 2)":{"1":"1040487041212810119615973936026808293916976826375047/5415371465199974039304148149666113799537770040000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -78, 1)":{"1":"-9648877819723198526151500991067553974491930213593/68549005888607266320305672780583718981490760000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -78, 2)":{"1":"-9648877819723198526151500991067553974491930213593/68549005888607266320305672780583718981490760000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -77, 1)":{"1":"7053286476354885016810896017499480941867004401273/68549005888607266320305672780583718981490760000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -77, 2)":{"1":"7053286476354885016810896017499480941867004401273/68549005888607266320305672780583718981490760000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -76, 1)":{"1":"-5041018563855394794957527856427120314643775102873/68549005888607266320305672780583718981490760000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -76, 2)":{"1":"-5041018563855394794957527856427120314643775102873/68549005888607266320305672780583718981490760000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -75, 1)":{"1":"3426383318193904588203813618331238547695685846473/68549005888607266320305672780583718981490760000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -75, 2)":{"1":"3426383318193904588203813618331238547695685846473/68549005888607266320305672780583718981490760000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -74, 1)":{"1":"-2098454879362331882838714642811415763056627988401/68549005888607266320305672780583718981490760000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -74, 2)":{"1":"-2098454879362331882838714642811415763056627988401/68549005888607266320305672780583718981490760000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -73, 1)":{"1":"26652393865613070504845526485367413311623656573/1852675834827223414062315480556316729229480000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -73, 2)":{"1":"26652393865613070504845526485367413311623656573/1852675834827223414062315480556316729229480000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -72, 1)":{"1":"-15324271745892820399528201238347983126904661/25379121025030457726881033980223516838760000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -72, 2)":{"1":"-15324271745892820399528201238347983126904661/25379121025030457726881033980223516838760000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -71, 1)":{"1":"-284939615182180416417896803483676632792438939/25379121025030457726881033980223516838760000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -71, 2)":{"1":"-284939615182180416417896803483676632792438939/25379121025030457726881033980223516838760000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -70, 1)":{"1":"7673346177064795222331105050941991725884909/357452408803245883477197661693288969560000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -70, 2)":{"1":"7673346177064795222331105050941991725884909/357452408803245883477197661693288969560000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -69, 1)":{"1":"-10860511070188563022242681118515159227082029/357452408803245883477197661693288969560000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -69, 2)":{"1":"-10860511070188563022242681118515159227082029/357452408803245883477197661693288969560000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -68, 1)":{"1":"1949731976312527375185733657287791745344747/51064629829035126211028237384755567080000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -68, 2)":{"1":"1949731976312527375185733657287791745344747/51064629829035126211028237384755567080000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -67, 1)":{"1":"-2299048531808643108217095458404021894286027/51064629829035126211028237384755567080000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -67, 2)":{"1":"-2299048531808643108217095458404021894286027/51064629829035126211028237384755567080000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -66, 1)":{"1":"38894160587237319352333983511490318205281/762158654164703376284003543056053240000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -66, 2)":{"1":"38894160587237319352333983511490318205281/762158654164703376284003543056053240000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -65, 1)":{"1":"-42917701592742769280778350408681693502881/762158654164703376284003543056053240000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -65, 2)":{"1":"-42917701592742769280778350408681693502881/762158654164703376284003543056053240000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -64, 1)":{"1":"46447299316787383396972394015369602553441/762158654164703376284003543056053240000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -64, 2)":{"1":"46447299316787383396972394015369602553441/762158654164703376284003543056053240000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -63, 1)":{"1":"-63181130730236791028276551813466037449/972141140516203286076535131449047500","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -63, 2)":{"1":"-63181130730236791028276551813466037449/972141140516203286076535131449047500","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -62, 1)":{"1":"154365906470979921869327904242612653964/2253002778358498156244942905993400625","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -62, 2)":{"1":"154365906470979921869327904242612653964/2253002778358498156244942905993400625","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -61, 1)":{"1":"-384853594989336134622162903354852690631/5378135664468673018133089517532633750","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -61, 2)":{"1":"-384853594989336134622162903354852690631/5378135664468673018133089517532633750","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -60, 1)":{"1":"3269164573115392322670107044977250673/44083079216956336214205651783054375","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -60, 2)":{"1":"3269164573115392322670107044977250673/44083079216956336214205651783054375","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -59, 1)":{"1":"-13462513596794322578848666843108547597/176332316867825344856822607132217500","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -59, 2)":{"1":"-13462513596794322578848666843108547597/176332316867825344856822607132217500","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -58, 1)":{"1":"467125820540155060171886476113403841/5977366673485604910400766343465000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -58, 2)":{"1":"467125820540155060171886476113403841/5977366673485604910400766343465000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -57, 1)":{"1":"-443344563132964823475820645808269/5570705194301588919292419705000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -57, 2)":{"1":"-443344563132964823475820645808269/5570705194301588919292419705000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -56, 1)":{"1":"16627720086352049662744044743170453/206116092189158790013819529085000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -56, 2)":{"1":"16627720086352049662744044743170453/206116092189158790013819529085000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -55, 1)":{"1":"-2797054584167786616526632462894763/34352682031526465002303254847500","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -55, 2)":{"1":"-2797054584167786616526632462894763/34352682031526465002303254847500","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -54, 1)":{"1":"1405789453891573657518697153064519/17176341015763232501151627423750","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -54, 2)":{"1":"1405789453891573657518697153064519/17176341015763232501151627423750","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -53, 1)":{"1":"-61227569863569239241119220604178014/747170834185700613800095792933125","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -53, 2)":{"1":"-61227569863569239241119220604178014/747170834185700613800095792933125","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -52, 1)":{"1":"2304338577196861992422464067547751/28195125818328325049060218601250","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -52, 2)":{"1":"2304338577196861992422464067547751/28195125818328325049060218601250","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -51, 1)":{"1":"-141929132061217963249575923107682687/1748097800736356153041733553277500","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -51, 2)":{"1":"-141929132061217963249575923107682687/1748097800736356153041733553277500","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -50, 1)":{"1":"1123369477803735770105310364953205621/13984782405890849224333868426220000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -50, 2)":{"1":"1123369477803735770105310364953205621/13984782405890849224333868426220000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -49, 1)":{"1":"-1106628846135739259597115398352822469/13984782405890849224333868426220000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -49, 2)":{"1":"-1106628846135739259597115398352822469/13984782405890849224333868426220000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -48, 1)":{"1":"155000126641300000578098729155977667/1997826057984407032047695489460000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -48, 2)":{"1":"155000126641300000578098729155977667/1997826057984407032047695489460000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -47, 1)":{"1":"-151167560941760729760318223881507337/1997826057984407032047695489460000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -47, 2)":{"1":"-151167560941760729760318223881507337/1997826057984407032047695489460000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -46, 1)":{"1":"3117592449703463791253309926613471/42506937403923553873355223180000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -46, 2)":{"1":"3117592449703463791253309926613471/42506937403923553873355223180000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -45, 1)":{"1":"-110985133331984954706356555649285227/1572756683945171493314143257660000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -45, 2)":{"1":"-110985133331984954706356555649285227/1572756683945171493314143257660000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -44, 1)":{"1":"105788447673961933574217285548845787/1572756683945171493314143257660000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -44, 2)":{"1":"105788447673961933574217285548845787/1572756683945171493314143257660000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -43, 1)":{"1":"-99559732145443790107646609317664387/1572756683945171493314143257660000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -43, 2)":{"1":"-99559732145443790107646609317664387/1572756683945171493314143257660000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -42, 1)":{"1":"2137062394904033127213769357871069/36575736835934220774747517620000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -42, 2)":{"1":"2137062394904033127213769357871069/36575736835934220774747517620000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -41, 1)":{"1":"-77779788159404962661718664480825429/1499605210273303051764648222420000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -41, 2)":{"1":"-77779788159404962661718664480825429/1499605210273303051764648222420000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -40, 1)":{"1":"2137062394904033127213769357871069/36575736835934220774747517620000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -40, 2)":{"1":"2137062394904033127213769357871069/36575736835934220774747517620000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -39, 1)":{"1":"-99559732145443790107646609317664387/1572756683945171493314143257660000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -39, 2)":{"1":"-99559732145443790107646609317664387/1572756683945171493314143257660000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -38, 1)":{"1":"105788447673961933574217285548845787/1572756683945171493314143257660000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -38, 2)":{"1":"105788447673961933574217285548845787/1572756683945171493314143257660000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -37, 1)":{"1":"-110985133331984954706356555649285227/1572756683945171493314143257660000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -37, 2)":{"1":"-110985133331984954706356555649285227/1572756683945171493314143257660000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -36, 1)":{"1":"3117592449703463791253309926613471/42506937403923553873355223180000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -36, 2)":{"1":"3117592449703463791253309926613471/42506937403923553873355223180000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -35, 1)":{"1":"-151167560941760729760318223881507337/1997826057984407032047695489460000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -35, 2)":{"1":"-151167560941760729760318223881507337/1997826057984407032047695489460000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -34, 1)":{"1":"155000126641300000578098729155977667/1997826057984407032047695489460000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -34, 2)":{"1":"155000126641300000578098729155977667/1997826057984407032047695489460000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -33, 1)":{"1":"-1106628846135739259597115398352822469/13984782405890849224333868426220000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -33, 2)":{"1":"-1106628846135739259597115398352822469/13984782405890849224333868426220000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -32, 1)":{"1":"1123369477803735770105310364953205621/13984782405890849224333868426220000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -32, 2)":{"1":"1123369477803735770105310364953205621/13984782405890849224333868426220000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -31, 1)":{"1":"-141929132061217963249575923107682687/1748097800736356153041733553277500","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -31, 2)":{"1":"-141929132061217963249575923107682687/1748097800736356153041733553277500","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -30, 1)":{"1":"2304338577196861992422464067547751/28195125818328325049060218601250","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -30, 2)":{"1":"2304338577196861992422464067547751/28195125818328325049060218601250","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -29, 1)":{"1":"-61227569863569239241119220604178014/747170834185700613800095792933125","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -29, 2)":{"1":"-61227569863569239241119220604178014/747170834185700613800095792933125","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -28, 1)":{"1":"1405789453891573657518697153064519/17176341015763232501151627423750","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -28, 2)":{"1":"1405789453891573657518697153064519/17176341015763232501151627423750","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -27, 1)":{"1":"-2797054584167786616526632462894763/34352682031526465002303254847500","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -27, 2)":{"1":"-2797054584167786616526632462894763/34352682031526465002303254847500","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -26, 1)":{"1":"16627720086352049662744044743170453/206116092189158790013819529085000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -26, 2)":{"1":"16627720086352049662744044743170453/206116092189158790013819529085000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -25, 1)":{"1":"-443344563132964823475820645808269/5570705194301588919292419705000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -25, 2)":{"1":"-443344563132964823475820645808269/5570705194301588919292419705000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -24, 1)":{"1":"467125820540155060171886476113403841/5977366673485604910400766343465000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -24, 2)":{"1":"467125820540155060171886476113403841/5977366673485604910400766343465000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -23, 1)":{"1":"-13462513596794322578848666843108547597/176332316867825344856822607132217500","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -23, 2)":{"1":"-13462513596794322578848666843108547597/176332316867825344856822607132217500","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -22, 1)":{"1":"3269164573115392322670107044977250673/44083079216956336214205651783054375","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -22, 2)":{"1":"3269164573115392322670107044977250673/44083079216956336214205651783054375","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -21, 1)":{"1":"-384853594989336134622162903354852690631/5378135664468673018133089517532633750","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -21, 2)":{"1":"-384853594989336134622162903354852690631/5378135664468673018133089517532633750","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -20, 1)":{"1":"154365906470979921869327904242612653964/2253002778358498156244942905993400625","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -20, 2)":{"1":"154365906470979921869327904242612653964/2253002778358498156244942905993400625","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -19, 1)":{"1":"-63181130730236791028276551813466037449/972141140516203286076535131449047500","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -19, 2)":{"1":"-63181130730236791028276551813466037449/972141140516203286076535131449047500","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -18, 1)":{"1":"46447299316787383396972394015369602553441/762158654164703376284003543056053240000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -18, 2)":{"1":"46447299316787383396972394015369602553441/762158654164703376284003543056053240000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -17, 1)":{"1":"-42917701592742769280778350408681693502881/762158654164703376284003543056053240000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -17, 2)":{"1":"-42917701592742769280778350408681693502881/762158654164703376284003543056053240000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -16, 1)":{"1":"38894160587237319352333983511490318205281/762158654164703376284003543056053240000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -16, 2)":{"1":"38894160587237319352333983511490318205281/762158654164703376284003543056053240000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -15, 1)":{"1":"-2299048531808643108217095458404021894286027/51064629829035126211028237384755567080000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -15, 2)":{"1":"-2299048531808643108217095458404021894286027/51064629829035126211028237384755567080000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -14, 1)":{"1":"1949731976312527375185733657287791745344747/51064629829035126211028237384755567080000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -14, 2)":{"1":"1949731976312527375185733657287791745344747/51064629829035126211028237384755567080000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -13, 1)":{"1":"-10860511070188563022242681118515159227082029/357452408803245883477197661693288969560000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -13, 2)":{"1":"-10860511070188563022242681118515159227082029/357452408803245883477197661693288969560000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -12, 1)":{"1":"7673346177064795222331105050941991725884909/357452408803245883477197661693288969560000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -12, 2)":{"1":"7673346177064795222331105050941991725884909/357452408803245883477197661693288969560000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -11, 1)":{"1":"-284939615182180416417896803483676632792438939/25379121025030457726881033980223516838760000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -11, 2)":{"1":"-284939615182180416417896803483676632792438939/25379121025030457726881033980223516838760000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -10, 1)":{"1":"-15324271745892820399528201238347983126904661/25379121025030457726881033980223516838760000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -10, 2)":{"1":"-15324271745892820399528201238347983126904661/25379121025030457726881033980223516838760000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -9, 1)":{"1":"26652393865613070504845526485367413311623656573/1852675834827223414062315480556316729229480000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -9, 2)":{"1":"26652393865613070504845526485367413311623656573/1852675834827223414062315480556316729229480000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -8, 1)":{"1":"-2098454879362331882838714642811415763056627988401/68549005888607266320305672780583718981490760000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -8, 2)":{"1":"-2098454879362331882838714642811415763056627988401/68549005888607266320305672780583718981490760000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -7, 1)":{"1":"3426383318193904588203813618331238547695685846473/68549005888607266320305672780583718981490760000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -7, 2)":{"1":"3426383318193904588203813618331238547695685846473/68549005888607266320305672780583718981490760000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -6, 1)":{"1":"-5041018563855394794957527856427120314643775102873/68549005888607266320305672780583718981490760000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -6, 2)":{"1":"-5041018563855394794957527856427120314643775102873/68549005888607266320305672780583718981490760000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -5, 1)":{"1":"7053286476354885016810896017499480941867004401273/68549005888607266320305672780583718981490760000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -5, 2)":{"1":"7053286476354885016810896017499480941867004401273/68549005888607266320305672780583718981490760000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -4, 1)":{"1":"-9648877819723198526151500991067553974491930213593/68549005888607266320305672780583718981490760000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -4, 2)":{"1":"-9648877819723198526151500991067553974491930213593/68549005888607266320305672780583718981490760000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -3, 1)":{"1":"1040487041212810119615973936026808293916976826375047/5415371465199974039304148149666113799537770040000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -3, 2)":{"1":"1040487041212810119615973936026808293916976826375047/5415371465199974039304148149666113799537770040000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -2, 1)":{"1":"-1449865271027260829928086562268200456844055898875627/5415371465199974039304148149666113799537770040000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -2, 2)":{"1":"-1449865271027260829928086562268200456844055898875627/5415371465199974039304148149666113799537770040000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -1, 1)":{"1":"716544356010479036969234979608463882541752716368409/1805123821733324679768049383222037933179256680000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -1, 2)":{"1":"716544356010479036969234979608463882541752716368409/1805123821733324679768049383222037933179256680000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), 0, 1)":{"1":"-53185578329917085353853456870152351581636202718839969/74010076691066311870490024712103555260349523880000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), 0, 2)":{"1":"-53185578329917085353853456870152351581636202718839969/74010076691066311870490024712103555260349523880000","pi2":"-16/3"},"('R', -81, 3)":{"1":"-44139711531918267321142140457772773/276424936830630536178603173059350"},"('R', -80, 3)":{"1":"44067796101198103279209495729822373/184283291220420357452402115372900"},"('R', -79, 3)":{"1":"-457373945120743366555718395739813303/1658549620983783217071619038356100"},"('R', -78, 3)":{"1":"201874214232383597536228060449660329/663419848393513286828647615342440"},"('R', -77, 3)":{"1":"-593506052705409228338686857489972589/1842832912204203574524021153729000"},"('R', -76, 3)":{"1":"114186838452262667017731507689577319/338479514486486370830942660889000"},"('R', -75, 3)":{"1":"-444379008336099096417974464629214271867/1277083208157513077145146659534197000"},"('R', -74, 3)":{"1":"101452686897818271776002998153537389981/283796268479447350476699257674266000"},"('R', -73, 3)":{"1":"-253859879326447302770970577872626624437/696590840813188951170079996109562000"},"('R', -72, 3)":{"1":"46577662571396948599377983787796926023/125614741785984892833948851757462000"},"('R', -71, 3)":{"1":"-4379977777235076532236159420803309239/11662860348470439060686270863326000"},"('R', -70, 3)":{"1":"88223409687368690558160880775517703381/232196946937729650390026665369854000"},"('R', -69, 3)":{"1":"-10204847559586034707233101582254893757/26627236096307409788110515756126000"},"('R', -68, 3)":{"1":"4275772765829899654681853803285450529533/11068054470698446668591271049296374000"},"('R', -67, 3)":{"1":"-444915910336429055743049315501283103667/1144971152141218620888752177513418000"},"('R', -66, 3)":{"1":"25944885608883274326683733465900540905201/66408326824190680011547626295778244000"},"('R', -65, 3)":{"1":"-22865045128935206427273338908250766239599/58302146085087592310607540456856956000"},"('R', -64, 3)":{"1":"14661959636845192922031401641386922477004297/37255071348370971486478218351931594884000"},"('R', -63, 3)":{"1":"-279209521867496251844614945223613500961453503/707846355619048458243086148686700302796000"},"('R', -62, 3)":{"1":"31086087940493169329438085347455583269754683/78649595068783162027009572076300033644000"},"('R', -61, 3)":{"1":"-93354522369028946370454276375246807663544569/235948785206349486081028716228900100932000"},"('R', -60, 3)":{"1":"1762874684663855192233092218627996936767373/4451863871817914831717522947715096244000"},"('R', -59, 3)":{"1":"-716323016500704605431678153063077851673331961/1808940686582012726621220157754900773812000"},"('R', -58, 3)":{"1":"2148628753783759072454947467666709720037163793/5426822059746038179863660473264702321436000"},"('R', -57, 3)":{"1":"-10733928365180949631941386709652292069190969341/27134110298730190899318302366323511607180000"},"('R', -56, 3)":{"1":"58596044441955592787531447073204539143154227/148273826769017436608296734242204981460000"},"('R', -55, 3)":{"1":"-96351316009129444507506307031441481592541060719/244206992688571718093864721296911604464620000"},"('R', -54, 3)":{"1":"96181262618741701334556957327637017766557590539/244206992688571718093864721296911604464620000"},"('R', -53, 3)":{"1":"-7190751892110747120737388200457129925500675613/18299748806120361304191413223799577595540000"},"('R', -52, 3)":{"1":"71848363222165865026159502390583047477033563/183295876697688221775036284328763530540000"},"('R', -51, 3)":{"1":"-40226436546591158399681882103868205650746674017/102926435268179078559017526697573151623860000"},"('R', -50, 3)":{"1":"19008495359702279408885998590338712053704975396133/48787130317116883236974307654649673869709640000"},"('R', -49, 3)":{"1":"-18941168210823912456316763009035578546350065721077/48787130317116883236974307654649673869709640000"},"('R', -48, 3)":{"1":"18871252830679555357206731172288023030097215178277/48787130317116883236974307654649673869709640000"},"('R', -47, 3)":{"1":"-18793474376846106748016021462565864518010001804727/48787130317116883236974307654649673869709640000"},"('R', -46, 3)":{"1":"56139139897967685888877751625156389388055505104381/146361390951350649710922922963949021609128920000"},"('R', -45, 3)":{"1":"-50424410881652790667398414184746269536301902468217/132082230858535952178149954869905214622872440000"},"('R', -44, 3)":{"1":"76198071507929915976228766494888142043293842699331/200569313525924964418672153691337548131028520000"},"('R', -43, 3)":{"1":"-682171368890345384117111735645206089385767630117379/1805123821733324679768049383222037933179256680000"},"('R', -42, 3)":{"1":"678452902800159835935787714392263126910325717566679/1805123821733324679768049383222037933179256680000"},"('R', -41, 3)":{"1":"-124516956826039798185472557067856903/333245602282956233725477382760000"},"('R', -40, 3)":{"1":"27486370300531616338290728509531715736360998089352239/74010076691066311870490024712103555260349523880000"},"('R', -39, 3)":{"1":"-1179189065122882883008532579926001308591181893017115897/3182433297715851410431071062620452876195029526840000"},"('R', -38, 3)":{"1":"3968715221515457184912089251816682263087748498817401/10715263628672900371821788089631154465303129720000"},"('R', -37, 3)":{"1":"-321667695447672743712259018379375010143248778148590681/867936353922504930117564835260123511689553507320000"},"('R', -36, 3)":{"1":"322147227989012318227439235972978026524256883443511881/867936353922504930117564835260123511689553507320000"},"('R', -35, 3)":{"1":"-5056992585250103704008215152049855724664433803782994069/13597669544785910571841849085741935016469671614680000"},"('R', -34, 3)":{"1":"1689878546540556191880263113018607248747589096448997093/4532556514928636857280616361913978338823223871560000"},"('R', -33, 3)":{"1":"-11861908728191627011155603074138794230200123592605931251/31727895604500458000964314533397848371762567100920000"},"('R', -32, 3)":{"1":"392660731672389054143244252339630789819076191632229364259/1047020554948515114031822379602128996268164714330360000"},"('R', -31, 3)":{"1":"-311662373261156011376809265960583104966959445365948681/828339046636483476290998718039659016034940438552500"},"('R', -30, 3)":{"1":"932359014938620387651570154537568949758277876843757341/2469388101293667721773165989627662727047558288515000"},"('R', -29, 3)":{"1":"-2628372429567439030480322993958151554142470813203778852479/6936511176533912630460823264864104600276591232438635000"},"('R', -28, 3)":{"1":"23744133498278191121519703247433034256552966561947519857861/62428600588805213674147409383776941402489321091947715000"},"('R', -27, 3)":{"1":"-2979258802790239962136303804024559442814778770463501403517/7803575073600651709268426172972117675311165136493464375"},"('R', -26, 3)":{"1":"261501524148882590115635586850076483619574771954798493159/682279787855794684963359665396469304945238481879210000"},"('R', -25, 3)":{"1":"-16014128250919415825923559402605496242358523799955071817999/41619067059203475782764939589184627601659547394631810000"},"('R', -24, 3)":{"1":"16078429893796312020914447806060581638994699624322742827451/41619067059203475782764939589184627601659547394631810000"},"('R', -23, 3)":{"1":"-119052753268859309223077857425653926116677739761014194430973/306940619561625633897891429470236628562239162035409598750"},"('R', -22, 3)":{"1":"478149713844811996439818191167954943212112246229724842853117/1227762478246502535591565717880946514248956648141638395000"},"('R', -21, 3)":{"1":"-29285030781327581797115880269354563960957639552935438104320187/74893511173036654671085508790737737369186355536639942095000"},"('R', -20, 3)":{"1":"29404951801056662497085856228362600558163094137719737028489537/74893511173036654671085508790737737369186355536639942095000"},"('R', -19, 3)":{"1":"-14762117026911240321381326562631042170197987014239898335158921/37446755586518327335542754395368868684593177768319971047500"},"('R', -18, 3)":{"1":"474322376259308990150997233394358305707760553085510534205135997/1198296178768586474737368140651803797906981688586239073520000"},"('R', -17, 3)":{"1":"-6707656786977220771014056648349634908053812712116225495914907/16877410968571640489258706206363433773337770261778015120000"},"('R', -16, 3)":{"1":"28128591120824799279938156107967981650335582637341956833446541/70488010515799204396315772979517870465116569916837592560000"},"('R', -15, 3)":{"1":"-1892209436589112798423898799669688823557526707818975930920403247/4722696704558546694553156789627697321162810184428118701520000"},"('R', -14, 3)":{"1":"32297806738383102762427769961628674480338053773542066159381339759/80285843977495293807403665423670854459767773135278017925840000"},"('R', -13, 3)":{"1":"-32426899973071387780468633514817367474929550178808449365887746159/80285843977495293807403665423670854459767773135278017925840000"},"('R', -12, 3)":{"1":"32556927766569665879943092985192602734770030569955528150425357519/80285843977495293807403665423670854459767773135278017925840000"},"('R', -11, 3)":{"1":"-31790229629469901665470812667278205899319622460319806017519578113/78086231813728299456515893768227817351280984830201907845680000"},"('R', -10, 3)":{"1":"776628464875840164904905309769376164415389743254068407869810075083/1900098307467388620108553415026876888881170630868246424244880000"},"('R', -9, 3)":{"1":"-56915507920788083540776258939375800118277594159949500690272395443299/138707176445119369267924399296962012888325456053381988969876240000"},"('R', -8, 3)":{"1":"171414575484945121774846583627562727582060148265403326920936448945097/416121529335358107803773197890886038664976368160145966909628720000"},"('R', -7, 3)":{"1":"-34415171988485032309259845704768448163385523414214734648055069757653/83224305867071621560754639578177207732995273632029193381925744000"},"('R', -6, 3)":{"1":"34547934484723974275548011757458244893233823294964346091210370219973/83224305867071621560754639578177207732995273632029193381925744000"},"('R', -5, 3)":{"1":"-34679326687035537704477172997130051981127867476370013764776521926533/83224305867071621560754639578177207732995273632029193381925744000"},"('R', -4, 3)":{"1":"34811118346243821676865335130219068340251115328475003586141836436453/83224305867071621560754639578177207732995273632029193381925744000"},"('R', -3, 3)":{"1":"-2760381183989280087956238182478537229531955665853914654870690578254507/6574720163498658103299616526675999410906626616930306277172133776000"},"('R', -2, 3)":{"1":"2770708516807075225218167382243005877444922002752292786483206770895783/6574720163498658103299616526675999410906626616930306277172133776000"},"('R', -1, 3)":{"1":"-25028346230622710111035745722688803430769393174567853316523148871326367/59172481471487922929696548740083994698159639552372756494549203984000"},"('R', 0, 3)":{"1":"25120482577646821291333889816845878883192292127004437330429220027811327/59172481471487922929696548740083994698159639552372756494549203984000"},"('BA', 0, (), ((0, 2),), -82, 1)":{"1":"36320166506645126310984631210312701057001930784552051117144270143808/462285011495999397888254287031906208579372184002912160113665656125","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -81, 1)":{"1":"-346024349781439393371674579457191321783513218773323235073939642860518/462285011495999397888254287031906208579372184002912160113665656125","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -80, 1)":{"1":"53497631006084637833512580631876481849585690821076567717653966115247/51365001277333266432028254114656245397708020444768017790407295125","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -79, 1)":{"1":"-62810260731908120672183224913978030112135403393329078597194081919977/51365001277333266432028254114656245397708020444768017790407295125","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -78, 1)":{"1":"22245550609361730671442371574809501343338647270999270844382213439/16460503533835368188440395486190112288962672791145014513830250","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -77, 1)":{"1":"-4772401932876562378082544656576536142676813914308220920675198931/3292100706767073637688079097238022457792534558229002902766050","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -76, 1)":{"1":"5030724935172796163206493169729996511312061663808931715618143937/3292100706767073637688079097238022457792534558229002902766050","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -75, 1)":{"1":"-1048720198823133013961760491364958399573252532965222047100157899/658420141353414727537615819447604491558506911645800580553210","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -74, 1)":{"1":"271147219038957264858039555237475240508523415323359446672173238441/164605035338353681884403954861901122889626727911450145138302500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -73, 1)":{"1":"-278827096626135896567628409998976371921339991153940934905190639241/164605035338353681884403954861901122889626727911450145138302500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -72, 1)":{"1":"53572455287090677646561864294463717416678409083788694000924059/30888541065557080481216730129836953066171275644858349622500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -71, 1)":{"1":"-109334107460018400777735149017389006236454749500168335706313843/61777082131114160962433460259673906132342551289716699245000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -70, 1)":{"1":"22072224897927203879116636323171133137269925785030558164973/12254926032754247364101063332607400542023914161816445000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -69, 1)":{"1":"-1724037548988645576541313212969134727833944507003858428421/942686617904172874161620256354415426309531858601265000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -68, 1)":{"1":"1747384932715278477154035321027419384697864467036612140721/942686617904172874161620256354415426309531858601265000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -67, 1)":{"1":"-1768285704899835974698486422100950082534334788466423076251/942686617904172874161620256354415426309531858601265000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -66, 1)":{"1":"796188735469183603413938809139473344715023746984632543/419998493162919525133268102630615026201618114770000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -65, 1)":{"1":"-803704196873374806996053963458454234488910451119774743/419998493162919525133268102630615026201618114770000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -64, 1)":{"1":"10536093143093648733250866325828600980929954486935901779/5459980411117953826732485334197995340621035492010000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -63, 1)":{"1":"-10615264965049313656078815372530257498183468899353138629/5459980411117953826732485334197995340621035492010000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -62, 1)":{"1":"10686509203313714565762036414120819786675891876476116009/5459980411117953826732485334197995340621035492010000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -61, 1)":{"1":"-10750539374214337943862726919309510307298081355911193009/5459980411117953826732485334197995340621035492010000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -60, 1)":{"1":"2904586682737392465696934375792650176366151042019729/1467342222821272192080753919429721940505518810000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -59, 1)":{"1":"-2918387627908489407143014956170880858726005455777309/1467342222821272192080753919429721940505518810000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -58, 1)":{"1":"841907377524009610528374668741105895655685689939/421528935024783738029518506012560166764010000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -57, 1)":{"1":"-33801444420331619827062258446129277036141094339/16861157400991349521180740240502406670560400","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -56, 1)":{"1":"2608584126701760592664089503724369082544402007/1297012107768565347783133864654031282350800","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -55, 1)":{"1":"-523195668255368388177592549219722097590790021/259402421553713069556626772930806256470160","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -54, 1)":{"1":"1191982325666098466543363088690189383337011843/589550958076620612628697211206377855614000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -53, 1)":{"1":"-1194451622564214593450765665367376292977759403/589550958076620612628697211206377855614000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -52, 1)":{"1":"425957458063723452425435267577021842132107/209879301558070705812992955217649646000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -51, 1)":{"1":"-5545223607711928994038736541109512372509731/2728430920254919175568908417829445398000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -50, 1)":{"1":"5551335797973992889828805547618364858236761/2728430920254919175568908417829445398000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -49, 1)":{"1":"-305573834521915234565145215361270588439460839/150063700614020554656289962980619496890000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -48, 1)":{"1":"6239679273682005318763258743592529663089711/3062524502326950095026325775114683610000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -47, 1)":{"1":"-1560414169048705202001386468853372945490519/765631125581737523756581443778670902500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -46, 1)":{"1":"176615052771596681348803760897392368604/86649063556104291959776080101705625","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -45, 1)":{"1":"-353199600476835555991532661856871085983/173298127112208583919552160203411250","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -44, 1)":{"1":"176558904170112432923941147855576061974/86649063556104291959776080101705625","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -43, 1)":{"1":"-706015802629906643058854088138767710021/346596254224417167839104320406822500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -42, 1)":{"1":"763472149655946934339297633098018263/374901302568325762941162055605000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -41, 1)":{"1":"-763597758327468432970618938238094363/374901302568325762941162055605000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -40, 1)":{"1":"763472149655946934339297633098018263/374901302568325762941162055605000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -39, 1)":{"1":"-706015802629906643058854088138767710021/346596254224417167839104320406822500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -38, 1)":{"1":"176558904170112432923941147855576061974/86649063556104291959776080101705625","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -37, 1)":{"1":"-353199600476835555991532661856871085983/173298127112208583919552160203411250","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -36, 1)":{"1":"176615052771596681348803760897392368604/86649063556104291959776080101705625","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -35, 1)":{"1":"-1560414169048705202001386468853372945490519/765631125581737523756581443778670902500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -34, 1)":{"1":"6239679273682005318763258743592529663089711/3062524502326950095026325775114683610000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -33, 1)":{"1":"-305573834521915234565145215361270588439460839/150063700614020554656289962980619496890000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -32, 1)":{"1":"5551335797973992889828805547618364858236761/2728430920254919175568908417829445398000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -31, 1)":{"1":"-5545223607711928994038736541109512372509731/2728430920254919175568908417829445398000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -30, 1)":{"1":"425957458063723452425435267577021842132107/209879301558070705812992955217649646000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -29, 1)":{"1":"-1194451622564214593450765665367376292977759403/589550958076620612628697211206377855614000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -28, 1)":{"1":"1191982325666098466543363088690189383337011843/589550958076620612628697211206377855614000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -27, 1)":{"1":"-523195668255368388177592549219722097590790021/259402421553713069556626772930806256470160","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -26, 1)":{"1":"2608584126701760592664089503724369082544402007/1297012107768565347783133864654031282350800","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -25, 1)":{"1":"-33801444420331619827062258446129277036141094339/16861157400991349521180740240502406670560400","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -24, 1)":{"1":"841907377524009610528374668741105895655685689939/421528935024783738029518506012560166764010000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -23, 1)":{"1":"-2918387627908489407143014956170880858726005455777309/1467342222821272192080753919429721940505518810000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -22, 1)":{"1":"2904586682737392465696934375792650176366151042019729/1467342222821272192080753919429721940505518810000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -21, 1)":{"1":"-10750539374214337943862726919309510307298081355911193009/5459980411117953826732485334197995340621035492010000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -20, 1)":{"1":"10686509203313714565762036414120819786675891876476116009/5459980411117953826732485334197995340621035492010000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -19, 1)":{"1":"-10615264965049313656078815372530257498183468899353138629/5459980411117953826732485334197995340621035492010000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -18, 1)":{"1":"10536093143093648733250866325828600980929954486935901779/5459980411117953826732485334197995340621035492010000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -17, 1)":{"1":"-803704196873374806996053963458454234488910451119774743/419998493162919525133268102630615026201618114770000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -16, 1)":{"1":"796188735469183603413938809139473344715023746984632543/419998493162919525133268102630615026201618114770000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -15, 1)":{"1":"-1768285704899835974698486422100950082534334788466423076251/942686617904172874161620256354415426309531858601265000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -14, 1)":{"1":"1747384932715278477154035321027419384697864467036612140721/942686617904172874161620256354415426309531858601265000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -13, 1)":{"1":"-1724037548988645576541313212969134727833944507003858428421/942686617904172874161620256354415426309531858601265000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -12, 1)":{"1":"22072224897927203879116636323171133137269925785030558164973/12254926032754247364101063332607400542023914161816445000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -11, 1)":{"1":"-109334107460018400777735149017389006236454749500168335706313843/61777082131114160962433460259673906132342551289716699245000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -10, 1)":{"1":"53572455287090677646561864294463717416678409083788694000924059/30888541065557080481216730129836953066171275644858349622500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -9, 1)":{"1":"-278827096626135896567628409998976371921339991153940934905190639241/164605035338353681884403954861901122889626727911450145138302500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -8, 1)":{"1":"271147219038957264858039555237475240508523415323359446672173238441/164605035338353681884403954861901122889626727911450145138302500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -7, 1)":{"1":"-1048720198823133013961760491364958399573252532965222047100157899/658420141353414727537615819447604491558506911645800580553210","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -6, 1)":{"1":"5030724935172796163206493169729996511312061663808931715618143937/3292100706767073637688079097238022457792534558229002902766050","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -5, 1)":{"1":"-4772401932876562378082544656576536142676813914308220920675198931/3292100706767073637688079097238022457792534558229002902766050","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -4, 1)":{"1":"22245550609361730671442371574809501343338647270999270844382213439/16460503533835368188440395486190112288962672791145014513830250","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -3, 1)":{"1":"-62810260731908120672183224913978030112135403393329078597194081919977/51365001277333266432028254114656245397708020444768017790407295125","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -2, 1)":{"1":"53497631006084637833512580631876481849585690821076567717653966115247/51365001277333266432028254114656245397708020444768017790407295125","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -1, 1)":{"1":"-346024349781439393371674579457191321783513218773323235073939642860518/462285011495999397888254287031906208579372184002912160113665656125","pi2":"16/3"},"('BA', 0, (), ((0, 2),), 0, 1)":{"1":"36320166506645126310984631210312701057001930784552051117144270143808/462285011495999397888254287031906208579372184002912160113665656125","pi2":"-16/3"},"('BA', 1, (2,), ((0, 1),), -82, 1)":{"1":"44139711531918267321142140457772773/138212468415315268089301586529675"},"('BA', 1, (), ((0, 3),), -82, 1)":{"1":"-44139711531918267321142140457772773/276424936830630536178603173059350"},"('BA', 1, (1,), ((0, 2),), -82, 1)":{"1":"44139711531918267321142140457772773/138212468415315268089301586529675"},"('BA', 1, (1,), ((0, 1),), -82, 2)":{"1":"44139711531918267321142140457772773/138212468415315268089301586529675"},"('BA', 1, (), ((0, 2),), -82, 2)":{"1":"-44139711531918267321142140457772773/276424936830630536178603173059350"},"('BA', 1, (2,), ((0, 1),), -81, 1)":{"1":"-44031838385838021258243173365847173/138212468415315268089301586529675"},"('BA', 1, (), ((0, 3),), -81, 1)":{"1":"61723034342998375573673776441645573/276424936830630536178603173059350"},"('BA', 1, (1,), ((0, 2),), -81, 1)":{"1":"-44031838385838021258243173365847173/138212468415315268089301586529675"},"('BA', 1, (1,), ((0, 1),), -81, 2)":{"1":"-44031838385838021258243173365847173/138212468415315268089301586529675"},"('BA', 1, (), ((0, 2),), -81, 2)":{"1":"52877436364418198415958474903746373/276424936830630536178603173059350"},"('BA', 1, (2,), ((0, 1),), -80, 1)":{"1":"4880292608058024066886120358155997/15356940935035029787700176281075"},"('BA', 1, (), ((0, 3),), -80, 1)":{"1":"-7828825267584749786124554204122397/30713881870070059575400352562150"},"('BA', 1, (1,), ((0, 2),), -80, 1)":{"1":"4880292608058024066886120358155997/15356940935035029787700176281075"},"('BA', 1, (1,), ((0, 1),), -80, 2)":{"1":"4880292608058024066886120358155997/15356940935035029787700176281075"},"('BA', 1, (), ((0, 2),), -80, 2)":{"1":"-6354558937821386926505337281139197/30713881870070059575400352562150"},"('BA', 1, (2,), ((0, 1),), -79, 1)":{"1":"-4868007055309996043055960217131137/15356940935035029787700176281075"},"('BA', 1, (), ((0, 3),), -79, 1)":{"1":"8471769194731549699902934917756737/30713881870070059575400352562150"},"('BA', 1, (1,), ((0, 2),), -79, 1)":{"1":"-4868007055309996043055960217131137/15356940935035029787700176281075"},"('BA', 1, (1,), ((0, 1),), -79, 2)":{"1":"-4868007055309996043055960217131137/15356940935035029787700176281075"},"('BA', 1, (), ((0, 2),), -79, 2)":{"1":"6669888125020772871479447567443937/30713881870070059575400352562150"},"('BA', 1, (2,), ((0, 1),), -78, 1)":{"1":"61462860623241058403302042280303/194391657405506706173419952925"},"('BA', 1, (), ((0, 3),), -78, 1)":{"1":"-113300635931376180049547363060303/388783314811013412346839905850"},"('BA', 1, (1,), ((0, 2),), -78, 1)":{"1":"61462860623241058403302042280303/194391657405506706173419952925"},"('BA', 1, (1,), ((0, 1),), -78, 2)":{"1":"61462860623241058403302042280303/194391657405506706173419952925"},"('BA', 1, (), ((0, 2),), -78, 2)":{"1":"-87381748277308619226424702670303/388783314811013412346839905850"},"('BA', 1, (2,), ((0, 1),), -77, 1)":{"1":"-61303359776139104182852056677903/194391657405506706173419952925"},"('BA', 1, (), ((0, 3),), -77, 1)":{"1":"118117561513855197507136928252783/388783314811013412346839905850"},"('BA', 1, (1,), ((0, 2),), -77, 1)":{"1":"-61303359776139104182852056677903/194391657405506706173419952925"},"('BA', 1, (1,), ((0, 1),), -77, 2)":{"1":"-61303359776139104182852056677903/194391657405506706173419952925"},"('BA', 1, (), ((0, 2),), -77, 2)":{"1":"89710460644997150844994492465343/388783314811013412346839905850"},"('BA', 1, (2,), ((0, 1),), -76, 1)":{"1":"672559662384108370412072783887333/2138308231460573767907619482175"},"('BA', 1, (), ((0, 3),), -76, 1)":{"1":"-1343133123770144304027902253497413/4276616462921147535815238964350"},"('BA', 1, (1,), ((0, 2),), -76, 1)":{"1":"672559662384108370412072783887333/2138308231460573767907619482175"},"('BA', 1, (1,), ((0, 1),), -76, 2)":{"1":"672559662384108370412072783887333/2138308231460573767907619482175"},"('BA', 1, (), ((0, 2),), -76, 2)":{"1":"-1007846393077126337219987518692373/4276616462921147535815238964350"},"('BA', 1, (2,), ((0, 1),), -75, 1)":{"1":"-670758981768141571449624262218133/2138308231460573767907619482175"},"('BA', 1, (), ((0, 3),), -75, 1)":{"1":"1380432936529456568250050202359413/4276616462921147535815238964350"},"('BA', 1, (1,), ((0, 2),), -75, 1)":{"1":"-670758981768141571449624262218133/2138308231460573767907619482175"},"('BA', 1, (1,), ((0, 1),), -75, 2)":{"1":"-670758981768141571449624262218133/2138308231460573767907619482175"},"('BA', 1, (), ((0, 2),), -75, 2)":{"1":"1025595959148799069849837232288773/4276616462921147535815238964350"},"('BA', 1, (2,), ((0, 1),), -74, 1)":{"1":"668934292077295215167676426926677/2138308231460573767907619482175"},"('BA', 1, (), ((0, 3),), -74, 1)":{"1":"-1412821178541979392254624278782757/4276616462921147535815238964350"},"('BA', 1, (1,), ((0, 2),), -74, 1)":{"1":"668934292077295215167676426926677/2138308231460573767907619482175"},"('BA', 1, (1,), ((0, 1),), -74, 2)":{"1":"668934292077295215167676426926677/2138308231460573767907619482175"},"('BA', 1, (), ((0, 2),), -74, 2)":{"1":"-1040877735309637303711150352854717/4276616462921147535815238964350"},"('BA', 1, (2,), ((0, 1),), -73, 1)":{"1":"-667084944417653637854891458725877/2138308231460573767907619482175"},"('BA', 1, (), ((0, 3),), -73, 1)":{"1":"1441383325729777086307636565439557/4276616462921147535815238964350"},"('BA', 1, (1,), ((0, 2),), -73, 1)":{"1":"-667084944417653637854891458725877/2138308231460573767907619482175"},"('BA', 1, (1,), ((0, 1),), -73, 2)":{"1":"-667084944417653637854891458725877/2138308231460573767907619482175"},"('BA', 1, (), ((0, 2),), -73, 2)":{"1":"351411378357905120693754670694239/1425538820973715845271746321450"},"('BA', 1, (2,), ((0, 1),), -72, 1)":{"1":"9112469359293533278712889630349/29291893581651695450789307975"},"('BA', 1, (), ((0, 3),), -72, 1)":{"1":"-20094232738400640027780870946589/58583787163303390901578615950"},"('BA', 1, (1,), ((0, 2),), -72, 1)":{"1":"9112469359293533278712889630349/29291893581651695450789307975"},"('BA', 1, (1,), ((0, 1),), -72, 2)":{"1":"9112469359293533278712889630349/29291893581651695450789307975"},"('BA', 1, (), ((0, 2),), -72, 2)":{"1":"-4867783682949028884415626762823/19527929054434463633859538650"},"('BA', 1, (2,), ((0, 1),), -71, 1)":{"1":"-3028810706851429109067025637383/9763964527217231816929769325"},"('BA', 1, (), ((0, 3),), -71, 1)":{"1":"20409046624975159259696424721189/58583787163303390901578615950"},"('BA', 1, (1,), ((0, 2),), -71, 1)":{"1":"-3028810706851429109067025637383/9763964527217231816929769325"},"('BA', 1, (1,), ((0, 1),), -71, 2)":{"1":"-3028810706851429109067025637383/9763964527217231816929769325"},"('BA', 1, (), ((0, 2),), -71, 2)":{"1":"14747739372764723293448750816669/58583787163303390901578615950"},"('BA', 1, (2,), ((0, 1),), -70, 1)":{"1":"42535343474848157886823113473/137520627143904673477884075"},"('BA', 1, (), ((0, 3),), -70, 1)":{"1":"-291480134217387056063808783059/825123762863428040867304450"},"('BA', 1, (1,), ((0, 2),), -70, 1)":{"1":"42535343474848157886823113473/137520627143904673477884075"},"('BA', 1, (1,), ((0, 1),), -70, 2)":{"1":"42535343474848157886823113473/137520627143904673477884075"},"('BA', 1, (), ((0, 2),), -70, 2)":{"1":"-209543082320965764862139061739/825123762863428040867304450"},"('BA', 1, (2,), ((0, 1),), -69, 1)":{"1":"-42409610330030873613929048033/137520627143904673477884075"},"('BA', 1, (), ((0, 3),), -69, 1)":{"1":"295165082538570541292473316339/825123762863428040867304450"},"('BA', 1, (1,), ((0, 2),), -69, 1)":{"1":"-42409610330030873613929048033/137520627143904673477884075"},"('BA', 1, (1,), ((0, 1),), -69, 2)":{"1":"-42409610330030873613929048033/137520627143904673477884075"},"('BA', 1, (), ((0, 2),), -69, 2)":{"1":"211196956764331581067130230219/825123762863428040867304450"},"('BA', 1, (2,), ((0, 1),), -68, 1)":{"1":"14094018321907827923954201611/45840209047968224492628025"},"('BA', 1, (), ((0, 3),), -68, 1)":{"1":"-298554410790166899953095949939/825123762863428040867304450"},"('BA', 1, (1,), ((0, 2),), -68, 1)":{"1":"14094018321907827923954201611/45840209047968224492628025"},"('BA', 1, (1,), ((0, 1),), -68, 2)":{"1":"14094018321907827923954201611/45840209047968224492628025"},"('BA', 1, (), ((0, 2),), -68, 2)":{"1":"-212700287843668675634341882219/825123762863428040867304450"},"('BA', 1, (2,), ((0, 1),), -67, 1)":{"1":"-14050874595745034300902316411/45840209047968224492628025"},"('BA', 1, (), ((0, 3),), -67, 1)":{"1":"301686645309585716986662815459/825123762863428040867304450"},"('BA', 1, (1,), ((0, 2),), -67, 1)":{"1":"-14050874595745034300902316411/45840209047968224492628025"},"('BA', 1, (1,), ((0, 1),), -67, 2)":{"1":"-14050874595745034300902316411/45840209047968224492628025"},"('BA', 1, (), ((0, 2),), -67, 2)":{"1":"214072258335645512847391831579/825123762863428040867304450"},"('BA', 1, (2,), ((0, 1),), -66, 1)":{"1":"209060999005535159677640233/684182224596540664069075"},"('BA', 1, (), ((0, 3),), -66, 1)":{"1":"-4546164946263758533248182777/12315280042737731953243350"},"('BA', 1, (1,), ((0, 2),), -66, 1)":{"1":"209060999005535159677640233/684182224596540664069075"},"('BA', 1, (1,), ((0, 1),), -66, 2)":{"1":"209060999005535159677640233/684182224596540664069075"},"('BA', 1, (), ((0, 2),), -66, 2)":{"1":"-3213856968656787485173472437/12315280042737731953243350"},"('BA', 1, (2,), ((0, 1),), -65, 1)":{"1":"-625192648726870088010174299/2052546673789621992207225"},"('BA', 1, (), ((0, 3),), -65, 1)":{"1":"4586557308614270880474506777/12315280042737731953243350"},"('BA', 1, (1,), ((0, 2),), -65, 1)":{"1":"-625192648726870088010174299/2052546673789621992207225"},"('BA', 1, (1,), ((0, 1),), -65, 2)":{"1":"-625192648726870088010174299/2052546673789621992207225"},"('BA', 1, (), ((0, 2),), -65, 2)":{"1":"190062801611614151308971461/724428237808101879602550"},"('BA', 1, (2,), ((0, 1),), -64, 1)":{"1":"623171679694215690971693339/2052546673789621992207225"},"('BA', 1, (), ((0, 3),), -64, 1)":{"1":"-513809118210054032428831633/1368364449193081328138150"},"('BA', 1, (1,), ((0, 2),), -64, 1)":{"1":"623171679694215690971693339/2052546673789621992207225"},"('BA', 1, (1,), ((0, 1),), -64, 2)":{"1":"623171679694215690971693339/2052546673789621992207225"},"('BA', 1, (), ((0, 2),), -64, 2)":{"1":"-63664677480128758478182007/241476079269367293200850"},"('BA', 1, (2,), ((0, 1),), -63, 1)":{"1":"-621119133020426068979486114/2052546673789621992207225"},"('BA', 1, (), ((0, 3),), -63, 1)":{"1":"258867081801896040750824479/684182224596540664069075"},"('BA', 1, (1,), ((0, 2),), -63, 1)":{"1":"-621119133020426068979486114/2052546673789621992207225"},"('BA', 1, (1,), ((0, 1),), -63, 2)":{"1":"-621119133020426068979486114/2052546673789621992207225"},"('BA', 1, (), ((0, 2),), -63, 2)":{"1":"31975317997526504610065191/120738039634683646600425"},"('BA', 1, (2,), ((0, 1),), -62, 1)":{"1":"1857102018722109835152683942/6157640021368865976621675"},"('BA', 1, (), ((0, 3),), -62, 1)":{"1":"-2346380494115860551989722471/6157640021368865976621675"},"('BA', 1, (1,), ((0, 2),), -62, 1)":{"1":"1857102018722109835152683942/6157640021368865976621675"},"('BA', 1, (1,), ((0, 1),), -62, 2)":{"1":"1857102018722109835152683942/6157640021368865976621675"},"('BA', 1, (), ((0, 2),), -62, 2)":{"1":"-96321514808144572634296013/362214118904050939801275"},"('BA', 1, (2,), ((0, 1),), -61, 1)":{"1":"-1850745745151664554144558342/6157640021368865976621675"},"('BA', 1, (), ((0, 3),), -61, 1)":{"1":"2361968498348143026842982871/6157640021368865976621675"},"('BA', 1, (1,), ((0, 2),), -61, 1)":{"1":"-1850745745151664554144558342/6157640021368865976621675"},"('BA', 1, (1,), ((0, 1),), -61, 2)":{"1":"-1850745745151664554144558342/6157640021368865976621675"},"('BA', 1, (), ((0, 2),), -61, 2)":{"1":"96686510909528685409272413/362214118904050939801275"},"('BA', 1, (2,), ((0, 1),), -60, 1)":{"1":"30234184760248301634053822/100944918383096163551175"},"('BA', 1, (), ((0, 3),), -60, 1)":{"1":"-38961498287991843751050211/100944918383096163551175"},"('BA', 1, (1,), ((0, 2),), -60, 1)":{"1":"30234184760248301634053822/100944918383096163551175"},"('BA', 1, (1,), ((0, 1),), -60, 2)":{"1":"30234184760248301634053822/100944918383096163551175"},"('BA', 1, (), ((0, 2),), -60, 2)":{"1":"-1590546784356352781414033/5937936375476244914775"},"('BA', 1, (2,), ((0, 1),), -59, 1)":{"1":"-30126510180639665726265902/100944918383096163551175"},"('BA', 1, (), ((0, 3),), -59, 1)":{"1":"39188551205862228165298651/100944918383096163551175"},"('BA', 1, (1,), ((0, 2),), -59, 1)":{"1":"-30126510180639665726265902/100944918383096163551175"},"('BA', 1, (1,), ((0, 1),), -59, 2)":{"1":"-30126510180639665726265902/100944918383096163551175"},"('BA', 1, (), ((0, 2),), -59, 2)":{"1":"1595641361652413559659753/5937936375476244914775"},"('BA', 1, (2,), ((0, 1),), -58, 1)":{"1":"508762891663666223321578/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -58, 1)":{"1":"-667847252010883706095289/1710930820052477348325"},"('BA', 1, (1,), ((0, 2),), -58, 1)":{"1":"508762891663666223321578/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -58, 2)":{"1":"508762891663666223321578/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -58, 2)":{"1":"-27124373465962259345767/100642989414851608725"},"('BA', 1, (2,), ((0, 1),), -57, 1)":{"1":"-506874968000160041419978/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -57, 1)":{"1":"671283273078464957156201/1710930820052477348325"},"('BA', 1, (1,), ((0, 2),), -57, 1)":{"1":"-506874968000160041419978/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -57, 2)":{"1":"-506874968000160041419978/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -57, 2)":{"1":"5439533865167911634507/20128597882970321745"},"('BA', 1, (2,), ((0, 1),), -56, 1)":{"1":"504953922868873049309578/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -56, 1)":{"1":"-674534272531412174573801/1710930820052477348325"},"('BA', 1, (1,), ((0, 2),), -56, 1)":{"1":"504953922868873049309578/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -56, 2)":{"1":"504953922868873049309578/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -56, 2)":{"1":"-5453007258622639407227/20128597882970321745"},"('BA', 1, (2,), ((0, 1),), -55, 1)":{"1":"-502998573360241646625778/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -55, 1)":{"1":"2032836412496107036394903/5132792460157432044975"},"('BA', 1, (1,), ((0, 2),), -55, 1)":{"1":"-502998573360241646625778/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -55, 2)":{"1":"-502998573360241646625778/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -55, 2)":{"1":"16396083956096879449021/60385793648910965235"},"('BA', 1, (2,), ((0, 1),), -54, 1)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -54, 1)":{"1":"-2041582157571076582944263/5132792460157432044975"},"('BA', 1, (1,), ((0, 2),), -54, 1)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -54, 2)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -54, 2)":{"1":"-16429962739027177548997/60385793648910965235"},"('BA', 1, (2,), ((0, 1),), -53, 1)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (), ((0, 3),), -53, 1)":{"1":"683289348253636423393021/1710930820052477348325"},"('BA', 1, (1,), ((0, 2),), -53, 1)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (1,), ((0, 1),), -53, 2)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (), ((0, 2),), -53, 2)":{"1":"16460811164901461566997/60385793648910965235"},"('BA', 1, (2,), ((0, 1),), -52, 1)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (), ((0, 3),), -52, 1)":{"1":"-12941628663553453638377/32281713585895799025"},"('BA', 1, (1,), ((0, 2),), -52, 1)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -52, 2)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (), ((0, 2),), -52, 2)":{"1":"-311108742094682833297/1139354597149263495"},"('BA', 1, (2,), ((0, 1),), -51, 1)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (), ((0, 3),), -51, 1)":{"1":"12988409112025322488577/32281713585895799025"},"('BA', 1, (1,), ((0, 2),), -51, 1)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -51, 2)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (), ((0, 2),), -51, 2)":{"1":"311583708775380293017/1139354597149263495"},"('BA', 1, (2,), ((0, 1),), -50, 1)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (), ((0, 3),), -50, 1)":{"1":"-13032717346358904957827/32281713585895799025"},"('BA', 1, (1,), ((0, 2),), -50, 1)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -50, 2)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (), ((0, 2),), -50, 2)":{"1":"-5304138961630076983424/19369028151537479415"},"('BA', 1, (2,), ((0, 1),), -49, 1)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (), ((0, 3),), -49, 1)":{"1":"13074664009345668953651/32281713585895799025"},"('BA', 1, (1,), ((0, 2),), -49, 1)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -49, 2)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (), ((0, 2),), -49, 2)":{"1":"26552624357588070943792/96845140757687397075"},"('BA', 1, (2,), ((0, 1),), -48, 1)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (), ((0, 3),), -48, 1)":{"1":"-1873478236065323192693/4611673369413685575"},"('BA', 1, (1,), ((0, 2),), -48, 1)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (1,), ((0, 1),), -48, 2)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (), ((0, 2),), -48, 2)":{"1":"-3797218131307272864256/13835020108241056725"},"('BA', 1, (2,), ((0, 1),), -47, 1)":{"1":"-561365202194213936938/1976431444034436675"},"('BA', 1, (), ((0, 3),), -47, 1)":{"1":"1878836561313594332123/4611673369413685575"},"('BA', 1, (1,), ((0, 2),), -47, 1)":{"1":"-561365202194213936938/1976431444034436675"},"('BA', 1, (1,), ((0, 1),), -47, 2)":{"1":"-561365202194213936938/1976431444034436675"},"('BA', 1, (), ((0, 2),), -47, 2)":{"1":"3800643945810265887826/13835020108241056725"},"('BA', 1, (2,), ((0, 1),), -46, 1)":{"1":"11886678538121254454/42051732851796525"},"('BA', 1, (), ((0, 3),), -46, 1)":{"1":"-13360959071124161303/32706903329175075"},"('BA', 1, (1,), ((0, 2),), -46, 1)":{"1":"11886678538121254454/42051732851796525"},"('BA', 1, (1,), ((0, 1),), -46, 2)":{"1":"11886678538121254454/42051732851796525"},"('BA', 1, (), ((0, 2),), -46, 2)":{"1":"-80926003261770921158/294362129962575675"},"('BA', 1, (2,), ((0, 1),), -45, 1)":{"1":"-11828171779370928854/42051732851796525"},"('BA', 1, (), ((0, 3),), -45, 1)":{"1":"13394780545777127303/32706903329175075"},"('BA', 1, (1,), ((0, 2),), -45, 1)":{"1":"-11828171779370928854/42051732851796525"},"('BA', 1, (1,), ((0, 1),), -45, 2)":{"1":"-11828171779370928854/42051732851796525"},"('BA', 1, (), ((0, 2),), -45, 2)":{"1":"80975813069896198358/294362129962575675"},"('BA', 1, (2,), ((0, 1),), -44, 1)":{"1":"11768364870426151574/42051732851796525"},"('BA', 1, (), ((0, 3),), -44, 1)":{"1":"-40279822842839710549/98120709987525225"},"('BA', 1, (1,), ((0, 2),), -44, 1)":{"1":"11768364870426151574/42051732851796525"},"('BA', 1, (1,), ((0, 1),), -44, 2)":{"1":"11768364870426151574/42051732851796525"},"('BA', 1, (), ((0, 2),), -44, 2)":{"1":"-81014372787505331078/294362129962575675"},"('BA', 1, (2,), ((0, 1),), -43, 1)":{"1":"-1064290792140982834/3822884804708775"},"('BA', 1, (), ((0, 3),), -43, 1)":{"1":"3669952811590028759/8920064544320475"},"('BA', 1, (1,), ((0, 2),), -43, 1)":{"1":"-1064290792140982834/3822884804708775"},"('BA', 1, (1,), ((0, 1),), -43, 2)":{"1":"-1064290792140982834/3822884804708775"},"('BA', 1, (), ((0, 2),), -43, 2)":{"1":"7367438103631763098/26760193632961425"},"('BA', 1, (2,), ((0, 1),), -42, 1)":{"1":"24618625978670038/88904297783925"},"('BA', 1, (), ((0, 3),), -42, 1)":{"1":"-85525272727745933/207443361495825"},"('BA', 1, (1,), ((0, 2),), -42, 1)":{"1":"24618625978670038/88904297783925"},"('BA', 1, (1,), ((0, 1),), -42, 2)":{"1":"24618625978670038/88904297783925"},"('BA', 1, (), ((0, 2),), -42, 2)":{"1":"-171370504554291466/622330084487475"},"('BA', 1, (2,), ((0, 1),), -41, 1)":{"1":"-171382069340995066/622330084487475"},"('BA', 1, (), ((0, 3),), -41, 1)":{"1":"85691034670497533/207443361495825"},"('BA', 1, (1,), ((0, 2),), -41, 1)":{"1":"-171382069340995066/622330084487475"},"('BA', 1, (1,), ((0, 1),), -41, 2)":{"1":"-171382069340995066/622330084487475"},"('BA', 1, (), ((0, 2),), -41, 2)":{"1":"171382069340995066/622330084487475"},"('BA', 1, (2,), ((0, 1),), -40, 1)":{"1":"24618625978670038/88904297783925"},"('BA', 1, (), ((0, 3),), -40, 1)":{"1":"-86805109122944333/207443361495825"},"('BA', 1, (1,), ((0, 2),), -40, 1)":{"1":"24618625978670038/88904297783925"},"('BA', 1, (1,), ((0, 1),), -40, 2)":{"1":"24618625978670038/88904297783925"},"('BA', 1, (), ((0, 2),), -40, 2)":{"1":"-173290259147089066/622330084487475"},"('BA', 1, (2,), ((0, 1),), -39, 1)":{"1":"-1064290792140982834/3822884804708775"},"('BA', 1, (), ((0, 3),), -39, 1)":{"1":"3780082733396851079/8920064544320475"},"('BA', 1, (1,), ((0, 2),), -39, 1)":{"1":"-1064290792140982834/3822884804708775"},"('BA', 1, (1,), ((0, 1),), -39, 2)":{"1":"-1064290792140982834/3822884804708775"},"('BA', 1, (), ((0, 2),), -39, 2)":{"1":"7532632986341996578/26760193632961425"},"('BA', 1, (2,), ((0, 1),), -38, 1)":{"1":"11768364870426151574/42051732851796525"},"('BA', 1, (), ((0, 3),), -38, 1)":{"1":"-42098731250143350469/98120709987525225"},"('BA', 1, (1,), ((0, 2),), -38, 1)":{"1":"11768364870426151574/42051732851796525"},"('BA', 1, (1,), ((0, 1),), -38, 2)":{"1":"11768364870426151574/42051732851796525"},"('BA', 1, (), ((0, 2),), -38, 2)":{"1":"-83742735398460790958/294362129962575675"},"('BA', 1, (2,), ((0, 1),), -37, 1)":{"1":"-11828171779370928854/42051732851796525"},"('BA', 1, (), ((0, 3),), -37, 1)":{"1":"42612860818265120069/98120709987525225"},"('BA', 1, (1,), ((0, 2),), -37, 1)":{"1":"-11828171779370928854/42051732851796525"},"('BA', 1, (1,), ((0, 1),), -37, 2)":{"1":"-11828171779370928854/42051732851796525"},"('BA', 1, (), ((0, 2),), -37, 2)":{"1":"84618591841296805598/294362129962575675"},"('BA', 1, (2,), ((0, 1),), -36, 1)":{"1":"11886678538121254454/42051732851796525"},"('BA', 1, (), ((0, 3),), -36, 1)":{"1":"-43123872553476297269/98120709987525225"},"('BA', 1, (1,), ((0, 2),), -36, 1)":{"1":"11886678538121254454/42051732851796525"},"('BA', 1, (1,), ((0, 1),), -36, 2)":{"1":"11886678538121254454/42051732851796525"},"('BA', 1, (), ((0, 2),), -36, 2)":{"1":"-85487496271926641198/294362129962575675"},"('BA', 1, (2,), ((0, 1),), -35, 1)":{"1":"-561365202194213936938/1976431444034436675"},"('BA', 1, (), ((0, 3),), -35, 1)":{"1":"2050719854045903226443/4611673369413685575"},"('BA', 1, (1,), ((0, 2),), -35, 1)":{"1":"-561365202194213936938/1976431444034436675"},"('BA', 1, (1,), ((0, 1),), -35, 2)":{"1":"-561365202194213936938/1976431444034436675"},"('BA', 1, (), ((0, 2),), -35, 2)":{"1":"4058468884908729229306/13835020108241056725"},"('BA', 1, (2,), ((0, 1),), -34, 1)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (), ((0, 3),), -34, 1)":{"1":"-2074524872771829108173/4611673369413685575"},"('BA', 1, (1,), ((0, 2),), -34, 1)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (1,), ((0, 1),), -34, 2)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (), ((0, 2),), -34, 2)":{"1":"-4098788086367031737476/13835020108241056725"},"('BA', 1, (2,), ((0, 1),), -33, 1)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (), ((0, 3),), -33, 1)":{"1":"14687849364932601099611/32281713585895799025"},"('BA', 1, (1,), ((0, 2),), -33, 1)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -33, 2)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (), ((0, 2),), -33, 2)":{"1":"28972402390968469162732/96845140757687397075"},"('BA', 1, (2,), ((0, 1),), -32, 1)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (), ((0, 3),), -32, 1)":{"1":"-14853757808089204963691/32281713585895799025"},"('BA', 1, (1,), ((0, 2),), -32, 1)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -32, 2)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (), ((0, 2),), -32, 2)":{"1":"-29252255500745834925916/96845140757687397075"},"('BA', 1, (2,), ((0, 1),), -31, 1)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (), ((0, 3),), -31, 1)":{"1":"15019597199452042205741/32281713585895799025"},"('BA', 1, (1,), ((0, 2),), -31, 1)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -31, 2)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (), ((0, 2),), -31, 2)":{"1":"29531397377047404482191/96845140757687397075"},"('BA', 1, (2,), ((0, 1),), -30, 1)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (), ((0, 3),), -30, 1)":{"1":"-15185571667317987852341/32281713585895799025"},"('BA', 1, (1,), ((0, 2),), -30, 1)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -30, 2)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (), ((0, 2),), -30, 2)":{"1":"-29810157583694842151191/96845140757687397075"},"('BA', 1, (2,), ((0, 1),), -29, 1)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (), ((0, 3),), -29, 1)":{"1":"813650358291041969027833/1710930820052477348325"},"('BA', 1, (1,), ((0, 2),), -29, 1)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (1,), ((0, 1),), -29, 2)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (), ((0, 2),), -29, 2)":{"1":"1594710464072732551646963/5132792460157432044975"},"('BA', 1, (2,), ((0, 1),), -28, 1)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -28, 1)":{"1":"-2467486890810185019367099/5132792460157432044975"},"('BA', 1, (1,), ((0, 2),), -28, 1)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -28, 2)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -28, 2)":{"1":"-1609499199436864309876163/5132792460157432044975"},"('BA', 1, (2,), ((0, 1),), -27, 1)":{"1":"-502998573360241646625778/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -27, 1)":{"1":"2494150747746067783237099/5132792460157432044975"},"('BA', 1, (1,), ((0, 2),), -27, 1)":{"1":"-502998573360241646625778/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -27, 2)":{"1":"-502998573360241646625778/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -27, 2)":{"1":"1624324303893215126587883/5132792460157432044975"},"('BA', 1, (2,), ((0, 1),), -26, 1)":{"1":"504953922868873049309578/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -26, 1)":{"1":"-840327496075206973354933/1710930820052477348325"},"('BA', 1, (1,), ((0, 2),), -26, 1)":{"1":"504953922868873049309578/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -26, 2)":{"1":"504953922868873049309578/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -26, 2)":{"1":"-60711358750535749889429/190103424450275260925"},"('BA', 1, (2,), ((0, 1),), -25, 1)":{"1":"-506874968000160041419978/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -25, 1)":{"1":"849341630922015167103733/1710930820052477348325"},"('BA', 1, (1,), ((0, 2),), -25, 1)":{"1":"-506874968000160041419978/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -25, 2)":{"1":"-506874968000160041419978/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -25, 2)":{"1":"61265506384560843767429/190103424450275260925"},"('BA', 1, (2,), ((0, 1),), -24, 1)":{"1":"508762891663666223321578/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -24, 1)":{"1":"-171688284596022992773889/342186164010495469665"},"('BA', 1, (1,), ((0, 2),), -24, 1)":{"1":"508762891663666223321578/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -24, 2)":{"1":"508762891663666223321578/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -24, 2)":{"1":"-61823492711774893085013/190103424450275260925"},"('BA', 1, (2,), ((0, 1),), -23, 1)":{"1":"-30126510180639665726265902/100944918383096163551175"},"('BA', 1, (), ((0, 3),), -23, 1)":{"1":"10238195867211353802699811/20188983676619232710235"},"('BA', 1, (1,), ((0, 2),), -23, 1)":{"1":"-30126510180639665726265902/100944918383096163551175"},"('BA', 1, (1,), ((0, 1),), -23, 2)":{"1":"-30126510180639665726265902/100944918383096163551175"},"('BA', 1, (), ((0, 2),), -23, 2)":{"1":"11042372404396100312772001/33648306127698721183725"},"('BA', 1, (2,), ((0, 1),), -22, 1)":{"1":"30234184760248301634053822/100944918383096163551175"},"('BA', 1, (), ((0, 3),), -22, 1)":{"1":"-10348211198550612230222251/20188983676619232710235"},"('BA', 1, (1,), ((0, 2),), -22, 1)":{"1":"30234184760248301634053822/100944918383096163551175"},"('BA', 1, (1,), ((0, 1),), -22, 2)":{"1":"30234184760248301634053822/100944918383096163551175"},"('BA', 1, (), ((0, 2),), -22, 2)":{"1":"-11143024728812868661356361/33648306127698721183725"},"('BA', 1, (2,), ((0, 1),), -21, 1)":{"1":"-1850745745151664554144558342/6157640021368865976621675"},"('BA', 1, (), ((0, 3),), -21, 1)":{"1":"638053747421370127118138431/1231528004273773195324335"},"('BA', 1, (1,), ((0, 2),), -21, 1)":{"1":"-1850745745151664554144558342/6157640021368865976621675"},"('BA', 1, (1,), ((0, 1),), -21, 2)":{"1":"-1850745745151664554144558342/6157640021368865976621675"},"('BA', 1, (), ((0, 2),), -21, 2)":{"1":"685940268280447152110495221/2052546673789621992207225"},"('BA', 1, (2,), ((0, 1),), -20, 1)":{"1":"1857102018722109835152683942/6157640021368865976621675"},"('BA', 1, (), ((0, 3),), -20, 1)":{"1":"-644985112410093790693665871/1231528004273773195324335"},"('BA', 1, (1,), ((0, 2),), -20, 1)":{"1":"1857102018722109835152683942/6157640021368865976621675"},"('BA', 1, (1,), ((0, 1),), -20, 2)":{"1":"1857102018722109835152683942/6157640021368865976621675"},"('BA', 1, (), ((0, 2),), -20, 2)":{"1":"-230748698411751326169148407/684182224596540664069075"},"('BA', 1, (2,), ((0, 1),), -19, 1)":{"1":"-621119133020426068979486114/2052546673789621992207225"},"('BA', 1, (), ((0, 3),), -19, 1)":{"1":"72450410243706005645732327/136836444919308132813815"},"('BA', 1, (1,), ((0, 2),), -19, 1)":{"1":"-621119133020426068979486114/2052546673789621992207225"},"('BA', 1, (1,), ((0, 1),), -19, 2)":{"1":"-621119133020426068979486114/2052546673789621992207225"},"('BA', 1, (), ((0, 2),), -19, 2)":{"1":"698657860082901559587863981/2052546673789621992207225"},"('BA', 1, (2,), ((0, 1),), -18, 1)":{"1":"623171679694215690971693339/2052546673789621992207225"},"('BA', 1, (), ((0, 3),), -18, 1)":{"1":"-146506848235675469902911009/273672889838616265627630"},"('BA', 1, (1,), ((0, 2),), -18, 1)":{"1":"623171679694215690971693339/2052546673789621992207225"},"('BA', 1, (1,), ((0, 1),), -18, 2)":{"1":"623171679694215690971693339/2052546673789621992207225"},"('BA', 1, (), ((0, 2),), -18, 2)":{"1":"-1410387201614673869757679237/4105093347579243984414450"},"('BA', 1, (2,), ((0, 1),), -17, 1)":{"1":"-625192648726870088010174299/2052546673789621992207225"},"('BA', 1, (), ((0, 3),), -17, 1)":{"1":"1333382073693878140741726121/2463056008547546390648670"},"('BA', 1, (1,), ((0, 2),), -17, 1)":{"1":"-625192648726870088010174299/2052546673789621992207225"},"('BA', 1, (1,), ((0, 1),), -17, 2)":{"1":"-625192648726870088010174299/2052546673789621992207225"},"('BA', 1, (), ((0, 2),), -17, 2)":{"1":"328557242871153883374582827/947329234056748611787950"},"('BA', 1, (2,), ((0, 1),), -16, 1)":{"1":"209060999005535159677640233/684182224596540664069075"},"('BA', 1, (), ((0, 3),), -16, 1)":{"1":"-1348625800007028017868877961/2463056008547546390648670"},"('BA', 1, (1,), ((0, 2),), -16, 1)":{"1":"209060999005535159677640233/684182224596540664069075"},"('BA', 1, (1,), ((0, 1),), -16, 2)":{"1":"209060999005535159677640233/684182224596540664069075"},"('BA', 1, (), ((0, 2),), -16, 2)":{"1":"-331718384272498327940121227/947329234056748611787950"},"('BA', 1, (2,), ((0, 1),), -15, 1)":{"1":"-14050874595745034300902316411/45840209047968224492628025"},"('BA', 1, (), ((0, 3),), -15, 1)":{"1":"91412116572129227052412454147/165024752572685608173460890"},"('BA', 1, (1,), ((0, 2),), -15, 1)":{"1":"-14050874595745034300902316411/45840209047968224492628025"},"('BA', 1, (1,), ((0, 1),), -15, 2)":{"1":"-14050874595745034300902316411/45840209047968224492628025"},"('BA', 1, (), ((0, 2),), -15, 2)":{"1":"22443017470090440152699350709/63471058681802156989792650"},"('BA', 1, (2,), ((0, 1),), -14, 1)":{"1":"14094018321907827923954201611/45840209047968224492628025"},"('BA', 1, (), ((0, 3),), -14, 1)":{"1":"-92504515718571161588086187411/165024752572685608173460890"},"('BA', 1, (1,), ((0, 2),), -14, 1)":{"1":"14094018321907827923954201611/45840209047968224492628025"},"('BA', 1, (1,), ((0, 1),), -14, 2)":{"1":"14094018321907827923954201611/45840209047968224492628025"},"('BA', 1, (), ((0, 2),), -14, 2)":{"1":"-22668028595770240740616105829/63471058681802156989792650"},"('BA', 1, (2,), ((0, 1),), -13, 1)":{"1":"-42409610330030873613929048033/137520627143904673477884075"},"('BA', 1, (), ((0, 3),), -13, 1)":{"1":"93641580680397036751649909651/165024752572685608173460890"},"('BA', 1, (1,), ((0, 2),), -13, 1)":{"1":"-42409610330030873613929048033/137520627143904673477884075"},"('BA', 1, (1,), ((0, 1),), -13, 2)":{"1":"-42409610330030873613929048033/137520627143904673477884075"},"('BA', 1, (), ((0, 2),), -13, 2)":{"1":"22901412861233761715386026629/63471058681802156989792650"},"('BA', 1, (2,), ((0, 1),), -12, 1)":{"1":"42535343474848157886823113473/137520627143904673477884075"},"('BA', 1, (), ((0, 3),), -12, 1)":{"1":"-94831209665975957179801451891/165024752572685608173460890"},"('BA', 1, (1,), ((0, 2),), -12, 1)":{"1":"42535343474848157886823113473/137520627143904673477884075"},"('BA', 1, (1,), ((0, 1),), -12, 2)":{"1":"42535343474848157886823113473/137520627143904673477884075"},"('BA', 1, (), ((0, 2),), -12, 2)":{"1":"-300881039377212129779738299937/825123762863428040867304450"},"('BA', 1, (2,), ((0, 1),), -11, 1)":{"1":"-3028810706851429109067025637383/9763964527217231816929769325"},"('BA', 1, (), ((0, 3),), -11, 1)":{"1":"6821909219670112940702007350341/11716757432660678180315723190"},"('BA', 1, (1,), ((0, 2),), -11, 1)":{"1":"-3028810706851429109067025637383/9763964527217231816929769325"},"('BA', 1, (1,), ((0, 1),), -11, 2)":{"1":"-3028810706851429109067025637383/9763964527217231816929769325"},"('BA', 1, (), ((0, 2),), -11, 2)":{"1":"21597989109452426015355556831927/58583787163303390901578615950"},"('BA', 1, (2,), ((0, 1),), -10, 1)":{"1":"9112469359293533278712889630349/29291893581651695450789307975"},"('BA', 1, (), ((0, 3),), -10, 1)":{"1":"-6916116683472111928899293367101/11716757432660678180315723190"},"('BA', 1, (1,), ((0, 2),), -10, 1)":{"1":"9112469359293533278712889630349/29291893581651695450789307975"},"('BA', 1, (1,), ((0, 1),), -10, 2)":{"1":"9112469359293533278712889630349/29291893581651695450789307975"},"('BA', 1, (), ((0, 2),), -10, 2)":{"1":"-21846526388327046461604678232927/58583787163303390901578615950"},"('BA', 1, (2,), ((0, 1),), -9, 1)":{"1":"-667084944417653637854891458725877/2138308231460573767907619482175"},"('BA', 1, (), ((0, 3),), -9, 1)":{"1":"512225268155228948164342437383141/855323292584229507163047792870"},"('BA', 1, (1,), ((0, 2),), -9, 1)":{"1":"-667084944417653637854891458725877/2138308231460573767907619482175"},"('BA', 1, (1,), ((0, 1),), -9, 2)":{"1":"-667084944417653637854891458725877/2138308231460573767907619482175"},"('BA', 1, (), ((0, 2),), -9, 2)":{"1":"1614105642596899189338301822820791/4276616462921147535815238964350"},"('BA', 1, (2,), ((0, 1),), -8, 1)":{"1":"668934292077295215167676426926677/2138308231460573767907619482175"},"('BA', 1, (), ((0, 3),), -8, 1)":{"1":"-520156914784358379750286856555461/855323292584229507163047792870"},"('BA', 1, (1,), ((0, 2),), -8, 1)":{"1":"668934292077295215167676426926677/2138308231460573767907619482175"},"('BA', 1, (1,), ((0, 1),), -8, 2)":{"1":"668934292077295215167676426926677/2138308231460573767907619482175"},"('BA', 1, (), ((0, 2),), -8, 2)":{"1":"-544953144333181185653185118283997/1425538820973715845271746321450"},"('BA', 1, (2,), ((0, 1),), -7, 1)":{"1":"-670758981768141571449624262218133/2138308231460573767907619482175"},"('BA', 1, (), ((0, 3),), -7, 1)":{"1":"528824190815878572089539074189877/855323292584229507163047792870"},"('BA', 1, (1,), ((0, 2),), -7, 1)":{"1":"-670758981768141571449624262218133/2138308231460573767907619482175"},"('BA', 1, (1,), ((0, 1),), -7, 2)":{"1":"-670758981768141571449624262218133/2138308231460573767907619482175"},"('BA', 1, (), ((0, 2),), -7, 2)":{"1":"552479989307922405316219938861253/1425538820973715845271746321450"},"('BA', 1, (2,), ((0, 1),), -6, 1)":{"1":"672559662384108370412072783887333/2138308231460573767907619482175"},"('BA', 1, (), ((0, 3),), -6, 1)":{"1":"-538444970106901183688906889965317/855323292584229507163047792870"},"('BA', 1, (1,), ((0, 2),), -6, 1)":{"1":"672559662384108370412072783887333/2138308231460573767907619482175"},"('BA', 1, (1,), ((0, 1),), -6, 2)":{"1":"672559662384108370412072783887333/2138308231460573767907619482175"},"('BA', 1, (), ((0, 2),), -6, 2)":{"1":"-560797418819769048142767872285653/1425538820973715845271746321450"},"('BA', 1, (2,), ((0, 1),), -5, 1)":{"1":"-61303359776139104182852056677903/194391657405506706173419952925"},"('BA', 1, (), ((0, 3),), -5, 1)":{"1":"49940519428595885517995082362927/77756662962202682469367981170"},"('BA', 1, (1,), ((0, 2),), -5, 1)":{"1":"-61303359776139104182852056677903/194391657405506706173419952925"},"('BA', 1, (1,), ((0, 1),), -5, 2)":{"1":"-61303359776139104182852056677903/194391657405506706173419952925"},"('BA', 1, (), ((0, 2),), -5, 2)":{"1":"51834326153186421962137911415423/129594438270337804115613301950"},"('BA', 1, (2,), ((0, 1),), -4, 1)":{"1":"61462860623241058403302042280303/194391657405506706173419952925"},"('BA', 1, (), ((0, 3),), -4, 1)":{"1":"-51095305561614034074052978124303/77756662962202682469367981170"},"('BA', 1, (1,), ((0, 2),), -4, 1)":{"1":"61462860623241058403302042280303/194391657405506706173419952925"},"('BA', 1, (1,), ((0, 1),), -4, 2)":{"1":"61462860623241058403302042280303/194391657405506706173419952925"},"('BA', 1, (), ((0, 2),), -4, 2)":{"1":"-52823231405218538128927822150303/129594438270337804115613301950"},"('BA', 1, (2,), ((0, 1),), -3, 1)":{"1":"-4868007055309996043055960217131137/15356940935035029787700176281075"},"('BA', 1, (), ((0, 3),), -3, 1)":{"1":"4147254627425685311686565277006017/6142776374014011915080070512430"},"('BA', 1, (1,), ((0, 2),), -3, 1)":{"1":"-4868007055309996043055960217131137/15356940935035029787700176281075"},"('BA', 1, (1,), ((0, 1),), -3, 2)":{"1":"-4868007055309996043055960217131137/15356940935035029787700176281075"},"('BA', 1, (), ((0, 2),), -3, 2)":{"1":"4267380032073070433581464433693537/10237960623356686525133450854050"},"('BA', 1, (2,), ((0, 1),), -2, 1)":{"1":"4880292608058024066886120358155997/15356940935035029787700176281075"},"('BA', 1, (), ((0, 3),), -2, 1)":{"1":"-4290586076152678923038433588962717/6142776374014011915080070512430"},"('BA', 1, (1,), ((0, 2),), -2, 1)":{"1":"4880292608058024066886120358155997/15356940935035029787700176281075"},"('BA', 1, (1,), ((0, 1),), -2, 2)":{"1":"4880292608058024066886120358155997/15356940935035029787700176281075"},"('BA', 1, (), ((0, 2),), -2, 2)":{"1":"-4388870498136903113679714717161597/10237960623356686525133450854050"},"('BA', 1, (2,), ((0, 1),), -1, 1)":{"1":"-44031838385838021258243173365847173/138212468415315268089301586529675"},"('BA', 1, (), ((0, 3),), -1, 1)":{"1":"40493599194405950395157052750687493/55284987366126107235720634611870"},"('BA', 1, (1,), ((0, 2),), -1, 1)":{"1":"-44031838385838021258243173365847173/138212468415315268089301586529675"},"('BA', 1, (1,), ((0, 1),), -1, 2)":{"1":"-44031838385838021258243173365847173/138212468415315268089301586529675"},"('BA', 1, (), ((0, 2),), -1, 2)":{"1":"41083305726311295539004739519880773/92141645610210178726201057686450"},"('BA', 1, (2,), ((0, 1),), 0, 1)":{"1":"44139711531918267321142140457772773/138212468415315268089301586529675"},"('BA', 1, (), ((0, 3),), 0, 1)":{"1":"-44139711531918267321142140457772773/55284987366126107235720634611870"},"('BA', 1, (1,), ((0, 2),), 0, 1)":{"1":"44139711531918267321142140457772773/138212468415315268089301586529675"},"('BA', 1, (1,), ((0, 1),), 0, 2)":{"1":"44139711531918267321142140457772773/138212468415315268089301586529675"},"('BA', 1, (), ((0, 2),), 0, 2)":{"1":"-44139711531918267321142140457772773/92141645610210178726201057686450"},"('BA', 1, (), ((0, 1),), -82, 3)":{"1":"-44139711531918267321142140457772773/276424936830630536178603173059350"},"('BA', 1, (), ((0, 1),), -81, 3)":{"1":"44031838385838021258243173365847173/276424936830630536178603173059350"},"('BA', 1, (), ((0, 1),), -80, 3)":{"1":"-4880292608058024066886120358155997/30713881870070059575400352562150"},"('BA', 1, (), ((0, 1),), -79, 3)":{"1":"4868007055309996043055960217131137/30713881870070059575400352562150"},"('BA', 1, (), ((0, 1),), -78, 3)":{"1":"-61462860623241058403302042280303/388783314811013412346839905850"},"('BA', 1, (), ((0, 1),), -77, 3)":{"1":"61303359776139104182852056677903/388783314811013412346839905850"},"('BA', 1, (), ((0, 1),), -76, 3)":{"1":"-672559662384108370412072783887333/4276616462921147535815238964350"},"('BA', 1, (), ((0, 1),), -75, 3)":{"1":"670758981768141571449624262218133/4276616462921147535815238964350"},"('BA', 1, (), ((0, 1),), -74, 3)":{"1":"-668934292077295215167676426926677/4276616462921147535815238964350"},"('BA', 1, (), ((0, 1),), -73, 3)":{"1":"667084944417653637854891458725877/4276616462921147535815238964350"},"('BA', 1, (), ((0, 1),), -72, 3)":{"1":"-9112469359293533278712889630349/58583787163303390901578615950"},"('BA', 1, (), ((0, 1),), -71, 3)":{"1":"3028810706851429109067025637383/19527929054434463633859538650"},"('BA', 1, (), ((0, 1),), -70, 3)":{"1":"-42535343474848157886823113473/275041254287809346955768150"},"('BA', 1, (), ((0, 1),), -69, 3)":{"1":"42409610330030873613929048033/275041254287809346955768150"},"('BA', 1, (), ((0, 1),), -68, 3)":{"1":"-14094018321907827923954201611/91680418095936448985256050"},"('BA', 1, (), ((0, 1),), -67, 3)":{"1":"14050874595745034300902316411/91680418095936448985256050"},"('BA', 1, (), ((0, 1),), -66, 3)":{"1":"-209060999005535159677640233/1368364449193081328138150"},"('BA', 1, (), ((0, 1),), -65, 3)":{"1":"625192648726870088010174299/4105093347579243984414450"},"('BA', 1, (), ((0, 1),), -64, 3)":{"1":"-623171679694215690971693339/4105093347579243984414450"},"('BA', 1, (), ((0, 1),), -63, 3)":{"1":"310559566510213034489743057/2052546673789621992207225"},"('BA', 1, (), ((0, 1),), -62, 3)":{"1":"-928551009361054917576341971/6157640021368865976621675"},"('BA', 1, (), ((0, 1),), -61, 3)":{"1":"925372872575832277072279171/6157640021368865976621675"},"('BA', 1, (), ((0, 1),), -60, 3)":{"1":"-15117092380124150817026911/100944918383096163551175"},"('BA', 1, (), ((0, 1),), -59, 3)":{"1":"15063255090319832863132951/100944918383096163551175"},"('BA', 1, (), ((0, 1),), -58, 3)":{"1":"-254381445831833111660789/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -57, 3)":{"1":"253437484000080020709989/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -56, 3)":{"1":"-252476961434436524654789/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -55, 3)":{"1":"251499286680120823312889/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -54, 3)":{"1":"-250503836021181200128409/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -53, 3)":{"1":"748469853272339196210427/5132792460157432044975"},"('BA', 1, (), ((0, 1),), -52, 3)":{"1":"-14063600165435720745359/96845140757687397075"},"('BA', 1, (), ((0, 1),), -51, 3)":{"1":"14004003155738682347159/96845140757687397075"},"('BA', 1, (), ((0, 1),), -50, 3)":{"1":"-13943237577224054960759/96845140757687397075"},"('BA', 1, (), ((0, 1),), -49, 3)":{"1":"13881256687139135026631/96845140757687397075"},"('BA', 1, (), ((0, 1),), -48, 3)":{"1":"-282000222059796592919/1976431444034436675"},"('BA', 1, (), ((0, 1),), -47, 3)":{"1":"280682601097106968469/1976431444034436675"},"('BA', 1, (), ((0, 1),), -46, 3)":{"1":"-5943339269060627227/42051732851796525"},"('BA', 1, (), ((0, 1),), -45, 3)":{"1":"5914085889685464427/42051732851796525"},"('BA', 1, (), ((0, 1),), -44, 3)":{"1":"-5884182435213075787/42051732851796525"},"('BA', 1, (), ((0, 1),), -43, 3)":{"1":"532145396070491417/3822884804708775"},"('BA', 1, (), ((0, 1),), -42, 3)":{"1":"-12309312989335019/88904297783925"},"('BA', 1, (), ((0, 1),), -41, 3)":{"1":"85691034670497533/622330084487475"},"('BA', 1, (), ((0, 1),), -40, 3)":{"1":"-12309312989335019/88904297783925"},"('BA', 1, (), ((0, 1),), -39, 3)":{"1":"532145396070491417/3822884804708775"},"('BA', 1, (), ((0, 1),), -38, 3)":{"1":"-5884182435213075787/42051732851796525"},"('BA', 1, (), ((0, 1),), -37, 3)":{"1":"5914085889685464427/42051732851796525"},"('BA', 1, (), ((0, 1),), -36, 3)":{"1":"-5943339269060627227/42051732851796525"},"('BA', 1, (), ((0, 1),), -35, 3)":{"1":"280682601097106968469/1976431444034436675"},"('BA', 1, (), ((0, 1),), -34, 3)":{"1":"-282000222059796592919/1976431444034436675"},"('BA', 1, (), ((0, 1),), -33, 3)":{"1":"13881256687139135026631/96845140757687397075"},"('BA', 1, (), ((0, 1),), -32, 3)":{"1":"-13943237577224054960759/96845140757687397075"},"('BA', 1, (), ((0, 1),), -31, 3)":{"1":"14004003155738682347159/96845140757687397075"},"('BA', 1, (), ((0, 1),), -30, 3)":{"1":"-14063600165435720745359/96845140757687397075"},"('BA', 1, (), ((0, 1),), -29, 3)":{"1":"748469853272339196210427/5132792460157432044975"},"('BA', 1, (), ((0, 1),), -28, 3)":{"1":"-250503836021181200128409/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -27, 3)":{"1":"251499286680120823312889/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -26, 3)":{"1":"-252476961434436524654789/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -25, 3)":{"1":"253437484000080020709989/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -24, 3)":{"1":"-254381445831833111660789/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -23, 3)":{"1":"15063255090319832863132951/100944918383096163551175"},"('BA', 1, (), ((0, 1),), -22, 3)":{"1":"-15117092380124150817026911/100944918383096163551175"},"('BA', 1, (), ((0, 1),), -21, 3)":{"1":"925372872575832277072279171/6157640021368865976621675"},"('BA', 1, (), ((0, 1),), -20, 3)":{"1":"-928551009361054917576341971/6157640021368865976621675"},"('BA', 1, (), ((0, 1),), -19, 3)":{"1":"310559566510213034489743057/2052546673789621992207225"},"('BA', 1, (), ((0, 1),), -18, 3)":{"1":"-623171679694215690971693339/4105093347579243984414450"},"('BA', 1, (), ((0, 1),), -17, 3)":{"1":"625192648726870088010174299/4105093347579243984414450"},"('BA', 1, (), ((0, 1),), -16, 3)":{"1":"-209060999005535159677640233/1368364449193081328138150"},"('BA', 1, (), ((0, 1),), -15, 3)":{"1":"14050874595745034300902316411/91680418095936448985256050"},"('BA', 1, (), ((0, 1),), -14, 3)":{"1":"-14094018321907827923954201611/91680418095936448985256050"},"('BA', 1, (), ((0, 1),), -13, 3)":{"1":"42409610330030873613929048033/275041254287809346955768150"},"('BA', 1, (), ((0, 1),), -12, 3)":{"1":"-42535343474848157886823113473/275041254287809346955768150"},"('BA', 1, (), ((0, 1),), -11, 3)":{"1":"3028810706851429109067025637383/19527929054434463633859538650"},"('BA', 1, (), ((0, 1),), -10, 3)":{"1":"-9112469359293533278712889630349/58583787163303390901578615950"},"('BA', 1, (), ((0, 1),), -9, 3)":{"1":"667084944417653637854891458725877/4276616462921147535815238964350"},"('BA', 1, (), ((0, 1),), -8, 3)":{"1":"-668934292077295215167676426926677/4276616462921147535815238964350"},"('BA', 1, (), ((0, 1),), -7, 3)":{"1":"670758981768141571449624262218133/4276616462921147535815238964350"},"('BA', 1, (), ((0, 1),), -6, 3)":{"1":"-672559662384108370412072783887333/4276616462921147535815238964350"},"('BA', 1, (), ((0, 1),), -5, 3)":{"1":"61303359776139104182852056677903/388783314811013412346839905850"},"('BA', 1, (), ((0, 1),), -4, 3)":{"1":"-61462860623241058403302042280303/388783314811013412346839905850"},"('BA', 1, (), ((0, 1),), -3, 3)":{"1":"4868007055309996043055960217131137/30713881870070059575400352562150"},"('BA', 1, (), ((0, 1),), -2, 3)":{"1":"-4880292608058024066886120358155997/30713881870070059575400352562150"},"('BA', 1, (), ((0, 1),), -1, 3)":{"1":"44031838385838021258243173365847173/276424936830630536178603173059350"},"('BA', 1, (), ((0, 1),), 0, 3)":{"1":"-44139711531918267321142140457772773/276424936830630536178603173059350"},"('BA', 1, (-2,), ((0, 1),), -82, 1)":{"1":"-44139711531918267321142140457772773/138212468415315268089301586529675"},"('BA', 0, (), ((0, 3),), -82, 1)":{"1":"44139711531918267321142140457772773/92141645610210178726201057686450"},"('BA', 1, (-2,), ((0, 1),), -81, 1)":{"1":"44031838385838021258243173365847173/138212468415315268089301586529675"},"('BA', 0, (), ((0, 3),), -81, 1)":{"1":"-38134773066784569819766305673914373/92141645610210178726201057686450"},"('BA', 1, (-2,), ((0, 1),), -80, 1)":{"1":"-4880292608058024066886120358155997/15356940935035029787700176281075"},"('BA', 0, (), ((0, 3),), -80, 1)":{"1":"3897448388215782160473309076167197/10237960623356686525133450854050"},"('BA', 1, (-2,), ((0, 1),), -79, 1)":{"1":"4868007055309996043055960217131137/15356940935035029787700176281075"},"('BA', 0, (), ((0, 3),), -79, 1)":{"1":"-1222251002945381608035656216751979/3412653541118895508377816951350"},"('BA', 1, (-2,), ((0, 1),), -78, 1)":{"1":"-61462860623241058403302042280303/194391657405506706173419952925"},"('BA', 0, (), ((0, 3),), -78, 1)":{"1":"14727867395732005951517867340101/43198146090112601371871100650"},"('BA', 1, (-2,), ((0, 1),), -77, 1)":{"1":"61303359776139104182852056677903/194391657405506706173419952925"},"('BA', 0, (), ((0, 3),), -77, 1)":{"1":"-14121764176744579913807922050981/43198146090112601371871100650"},"('BA', 1, (-2,), ((0, 1),), -76, 1)":{"1":"-672559662384108370412072783887333/2138308231460573767907619482175"},"('BA', 0, (), ((0, 3),), -76, 1)":{"1":"449035175255429725873462960683973/1425538820973715845271746321450"},"('BA', 1, (-2,), ((0, 1),), -75, 1)":{"1":"670758981768141571449624262218133/2138308231460573767907619482175"},"('BA', 0, (), ((0, 3),), -75, 1)":{"1":"-434200996847703239182815615504373/1425538820973715845271746321450"},"('BA', 1, (-2,), ((0, 1),), -74, 1)":{"1":"-668934292077295215167676426926677/2138308231460573767907619482175"},"('BA', 0, (), ((0, 3),), -74, 1)":{"1":"420971996589067156138693809641317/1425538820973715845271746321450"},"('BA', 1, (-2,), ((0, 1),), -73, 1)":{"1":"667084944417653637854891458725877/2138308231460573767907619482175"},"('BA', 0, (), ((0, 3),), -73, 1)":{"1":"-1226956451940837465111929269463951/4276616462921147535815238964350"},"('BA', 1, (-2,), ((0, 1),), -72, 1)":{"1":"-9112469359293533278712889630349/29291893581651695450789307975"},"('BA', 0, (), ((0, 3),), -72, 1)":{"1":"16355644698773493087070687574807/58583787163303390901578615950"},"('BA', 1, (-2,), ((0, 1),), -71, 1)":{"1":"3028810706851429109067025637383/9763964527217231816929769325"},"('BA', 0, (), ((0, 3),), -71, 1)":{"1":"-15936681857241990049107882927407/58583787163303390901578615950"},"('BA', 1, (-2,), ((0, 1),), -70, 1)":{"1":"-42535343474848157886823113473/137520627143904673477884075"},"('BA', 0, (), ((0, 3),), -70, 1)":{"1":"218943987480790838578068578617/825123762863428040867304450"},"('BA', 1, (-2,), ((0, 1),), -69, 1)":{"1":"42409610330030873613929048033/137520627143904673477884075"},"('BA', 0, (), ((0, 3),), -69, 1)":{"1":"-213750241421799942074675260057/825123762863428040867304450"},"('BA', 1, (-2,), ((0, 1),), -68, 1)":{"1":"-14094018321907827923954201611/45840209047968224492628025"},"('BA', 0, (), ((0, 3),), -68, 1)":{"1":"208830248798514905309255308057/825123762863428040867304450"},"('BA', 1, (-2,), ((0, 1),), -67, 1)":{"1":"14050874595745034300902316411/45840209047968224492628025"},"('BA', 0, (), ((0, 3),), -67, 1)":{"1":"-204144840137235517845820575337/825123762863428040867304450"},"('BA', 1, (-2,), ((0, 1),), -66, 1)":{"1":"-209060999005535159677640233/684182224596540664069075"},"('BA', 0, (), ((0, 3),), -66, 1)":{"1":"2980031017935507215146865611/12315280042737731953243350"},"('BA', 1, (-2,), ((0, 1),), -65, 1)":{"1":"625192648726870088010174299/2052546673789621992207225"},"('BA', 0, (), ((0, 3),), -65, 1)":{"1":"-2915754476108170175647584811/12315280042737731953243350"},"('BA', 1, (-2,), ((0, 1),), -64, 1)":{"1":"-623171679694215690971693339/2052546673789621992207225"},"('BA', 0, (), ((0, 3),), -64, 1)":{"1":"951259364146700666600278457/4105093347579243984414450"},"('BA', 1, (-2,), ((0, 1),), -63, 1)":{"1":"621119133020426068979486114/2052546673789621992207225"},"('BA', 0, (), ((0, 3),), -63, 1)":{"1":"-465637020635164015706498791/2052546673789621992207225"},"('BA', 1, (-2,), ((0, 1),), -62, 1)":{"1":"-1857102018722109835152683942/6157640021368865976621675"},"('BA', 0, (), ((0, 3),), -62, 1)":{"1":"455941181109453039438548471/2052546673789621992207225"},"('BA', 1, (-2,), ((0, 1),), -61, 1)":{"1":"1850745745151664554144558342/6157640021368865976621675"},"('BA', 0, (), ((0, 3),), -61, 1)":{"1":"-446507663985062027148711271/2052546673789621992207225"},"('BA', 1, (-2,), ((0, 1),), -60, 1)":{"1":"-30234184760248301634053822/100944918383096163551175"},"('BA', 0, (), ((0, 3),), -60, 1)":{"1":"651723370681962409607801/3058936920699883743975"},"('BA', 1, (-2,), ((0, 1),), -59, 1)":{"1":"30126510180639665726265902/100944918383096163551175"},"('BA', 0, (), ((0, 3),), -59, 1)":{"1":"-638317247133851614764641/3058936920699883743975"},"('BA', 1, (-2,), ((0, 1),), -58, 1)":{"1":"-508762891663666223321578/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -58, 1)":{"1":"10596319130801476986299/51846388486438707525"},"('BA', 1, (-2,), ((0, 1),), -57, 1)":{"1":"506874968000160041419978/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -57, 1)":{"1":"-2075555532859728034447/10369277697287741505"},"('BA', 1, (-2,), ((0, 1),), -56, 1)":{"1":"-504953922868873049309578/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -56, 1)":{"1":"156351316180109055499/797636745945210885"},"('BA', 1, (-2,), ((0, 1),), -55, 1)":{"1":"502998573360241646625778/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -55, 1)":{"1":"-1377839199531948032671/7178730713506897965"},"('BA', 1, (-2,), ((0, 1),), -54, 1)":{"1":"-501007672042362400256818/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -54, 1)":{"1":"14837905764355351055333/78966037848575877615"},"('BA', 1, (-2,), ((0, 1),), -53, 1)":{"1":"1496939706544678392420854/5132792460157432044975"},"('BA', 0, (), ((0, 3),), -53, 1)":{"1":"-14523251820437654071733/78966037848575877615"},"('BA', 1, (-2,), ((0, 1),), -52, 1)":{"1":"-28127200330871441490718/96845140757687397075"},"('BA', 0, (), ((0, 3),), -52, 1)":{"1":"268146379555115724097/1489925242425959955"},"('BA', 1, (-2,), ((0, 1),), -51, 1)":{"1":"28008006311477364694318/96845140757687397075"},"('BA', 0, (), ((0, 3),), -51, 1)":{"1":"-3410157057375752384581/19369028151537479415"},"('BA', 1, (-2,), ((0, 1),), -50, 1)":{"1":"-27886475154448109921518/96845140757687397075"},"('BA', 0, (), ((0, 3),), -50, 1)":{"1":"3334959653963900993911/19369028151537479415"},"('BA', 1, (-2,), ((0, 1),), -49, 1)":{"1":"27762513374278270053262/96845140757687397075"},"('BA', 0, (), ((0, 3),), -49, 1)":{"1":"-16301034720519533245571/96845140757687397075"},"('BA', 1, (-2,), ((0, 1),), -48, 1)":{"1":"-564000444119593185838/1976431444034436675"},"('BA', 0, (), ((0, 3),), -48, 1)":{"1":"2275571509478335023653/13835020108241056725"},"('BA', 1, (-2,), ((0, 1),), -47, 1)":{"1":"561365202194213936938/1976431444034436675"},"('BA', 0, (), ((0, 3),), -47, 1)":{"1":"-2222603146778212120763/13835020108241056725"},"('BA', 1, (-2,), ((0, 1),), -46, 1)":{"1":"-11886678538121254454/42051732851796525"},"('BA', 0, (), ((0, 3),), -46, 1)":{"1":"46164867893580110629/294362129962575675"},"('BA', 1, (-2,), ((0, 1),), -45, 1)":{"1":"11828171779370928854/42051732851796525"},"('BA', 0, (), ((0, 3),), -45, 1)":{"1":"-45041379999198858229/294362129962575675"},"('BA', 1, (-2,), ((0, 1),), -44, 1)":{"1":"-11768364870426151574/42051732851796525"},"('BA', 0, (), ((0, 3),), -44, 1)":{"1":"43917639657446990389/294362129962575675"},"('BA', 1, (-2,), ((0, 1),), -43, 1)":{"1":"1064290792140982834/3822884804708775"},"('BA', 0, (), ((0, 3),), -43, 1)":{"1":"-3890212655203673399/26760193632961425"},"('BA', 1, (-2,), ((0, 1),), -42, 1)":{"1":"-24618625978670038/88904297783925"},"('BA', 0, (), ((0, 3),), -42, 1)":{"1":"88084945518142733/622330084487475"},"('BA', 1, (-2,), ((0, 1),), -41, 1)":{"1":"171382069340995066/622330084487475"},"('BA', 0, (), ((0, 3),), -41, 1)":{"1":"-85691034670497533/622330084487475"},"('BA', 1, (-2,), ((0, 1),), -40, 1)":{"1":"-24618625978670038/88904297783925"},"('BA', 0, (), ((0, 3),), -40, 1)":{"1":"84245436332547533/622330084487475"},"('BA', 1, (-2,), ((0, 1),), -39, 1)":{"1":"1064290792140982834/3822884804708775"},"('BA', 0, (), ((0, 3),), -39, 1)":{"1":"-3559822889783206439/26760193632961425"},"('BA', 1, (-2,), ((0, 1),), -38, 1)":{"1":"-11768364870426151574/42051732851796525"},"('BA', 0, (), ((0, 3),), -38, 1)":{"1":"38460914435536070629/294362129962575675"},"('BA', 1, (-2,), ((0, 1),), -37, 1)":{"1":"11828171779370928854/42051732851796525"},"('BA', 0, (), ((0, 3),), -37, 1)":{"1":"-37755822456397643749/294362129962575675"},"('BA', 1, (-2,), ((0, 1),), -36, 1)":{"1":"-11886678538121254454/42051732851796525"},"('BA', 0, (), ((0, 3),), -36, 1)":{"1":"37041881873268670549/294362129962575675"},"('BA', 1, (-2,), ((0, 1),), -35, 1)":{"1":"561365202194213936938/1976431444034436675"},"('BA', 0, (), ((0, 3),), -35, 1)":{"1":"-1706953268581285437803/13835020108241056725"},"('BA', 1, (-2,), ((0, 1),), -34, 1)":{"1":"-564000444119593185838/1976431444034436675"},"('BA', 0, (), ((0, 3),), -34, 1)":{"1":"1672431599358817277213/13835020108241056725"},"('BA', 1, (-2,), ((0, 1),), -33, 1)":{"1":"27762513374278270053262/96845140757687397075"},"('BA', 0, (), ((0, 3),), -33, 1)":{"1":"-11461478653758736807691/96845140757687397075"},"('BA', 1, (-2,), ((0, 1),), -32, 1)":{"1":"-27886475154448109921518/96845140757687397075"},"('BA', 0, (), ((0, 3),), -32, 1)":{"1":"1019243353148054995633/8804103705244308825"},"('BA', 1, (-2,), ((0, 1),), -31, 1)":{"1":"28008006311477364694318/96845140757687397075"},"('BA', 0, (), ((0, 3),), -31, 1)":{"1":"-996111002236236615583/8804103705244308825"},"('BA', 1, (-2,), ((0, 1),), -30, 1)":{"1":"-28127200330871441490718/96845140757687397075"},"('BA', 0, (), ((0, 3),), -30, 1)":{"1":"972516878162629038583/8804103705244308825"},"('BA', 1, (-2,), ((0, 1),), -29, 1)":{"1":"1496939706544678392420854/5132792460157432044975"},"('BA', 0, (), ((0, 3),), -29, 1)":{"1":"-50266212565111897978019/466617496377948367725"},"('BA', 1, (-2,), ((0, 1),), -28, 1)":{"1":"-501007672042362400256818/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -28, 1)":{"1":"48959921949453580197619/466617496377948367725"},"('BA', 1, (-2,), ((0, 1),), -27, 1)":{"1":"502998573360241646625778/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -27, 1)":{"1":"-523840692415382096517569/5132792460157432044975"},"('BA', 1, (-2,), ((0, 1),), -26, 1)":{"1":"-504953922868873049309578/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -26, 1)":{"1":"169580349662539125264223/1710930820052477348325"},"('BA', 1, (-2,), ((0, 1),), -25, 1)":{"1":"506874968000160041419978/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -25, 1)":{"1":"-164408305078304915736223/1710930820052477348325"},"('BA', 1, (-2,), ((0, 1),), -24, 1)":{"1":"-508762891663666223321578/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -24, 1)":{"1":"159084360347217482773711/1710930820052477348325"},"('BA', 1, (-2,), ((0, 1),), -23, 1)":{"1":"30126510180639665726265902/100944918383096163551175"},"('BA', 0, (), ((0, 3),), -23, 1)":{"1":"-9062041025222562439032749/100944918383096163551175"},"('BA', 1, (-2,), ((0, 1),), -22, 1)":{"1":"-30234184760248301634053822/100944918383096163551175"},"('BA', 0, (), ((0, 3),), -22, 1)":{"1":"8727313527743542116996389/100944918383096163551175"},"('BA', 1, (-2,), ((0, 1),), -21, 1)":{"1":"1850745745151664554144558342/6157640021368865976621675"},"('BA', 0, (), ((0, 3),), -21, 1)":{"1":"-511222753196478472698424529/6157640021368865976621675"},"('BA', 1, (-2,), ((0, 1),), -20, 1)":{"1":"-1857102018722109835152683942/6157640021368865976621675"},"('BA', 0, (), ((0, 3),), -20, 1)":{"1":"489278475393750716837038529/6157640021368865976621675"},"('BA', 1, (-2,), ((0, 1),), -19, 1)":{"1":"621119133020426068979486114/2052546673789621992207225"},"('BA', 0, (), ((0, 3),), -19, 1)":{"1":"-155482112385262053272987323/2052546673789621992207225"},"('BA', 1, (-2,), ((0, 1),), -18, 1)":{"1":"-623171679694215690971693339/2052546673789621992207225"},"('BA', 0, (), ((0, 3),), -18, 1)":{"1":"295083995241730715343108221/4105093347579243984414450"},"('BA', 1, (-2,), ((0, 1),), -17, 1)":{"1":"625192648726870088010174299/2052546673789621992207225"},"('BA', 0, (), ((0, 3),), -17, 1)":{"1":"-835401416253050352413460983/12315280042737731953243350"},"('BA', 1, (-2,), ((0, 1),), -16, 1)":{"1":"-209060999005535159677640233/684182224596540664069075"},"('BA', 0, (), ((0, 3),), -16, 1)":{"1":"783066964164125659050658583/12315280042737731953243350"},"('BA', 1, (-2,), ((0, 1),), -15, 1)":{"1":"14050874595745034300902316411/45840209047968224492628025"},"('BA', 0, (), ((0, 3),), -15, 1)":{"1":"-48770902586175099570421120061/825123762863428040867304450"},"('BA', 1, (-2,), ((0, 1),), -14, 1)":{"1":"-14094018321907827923954201611/45840209047968224492628025"},"('BA', 0, (), ((0, 3),), -14, 1)":{"1":"44862080995825997321920320941/825123762863428040867304450"},"('BA', 1, (-2,), ((0, 1),), -13, 1)":{"1":"42409610330030873613929048033/137520627143904673477884075"},"('BA', 0, (), ((0, 3),), -13, 1)":{"1":"-40707420558385299608899028141/825123762863428040867304450"},"('BA', 1, (-2,), ((0, 1),), -12, 1)":{"1":"-42535343474848157886823113473/137520627143904673477884075"},"('BA', 0, (), ((0, 3),), -12, 1)":{"1":"36268073368298108742870102221/825123762863428040867304450"},"('BA', 1, (-2,), ((0, 1),), -11, 1)":{"1":"3028810706851429109067025637383/9763964527217231816929769325"},"('BA', 0, (), ((0, 3),), -11, 1)":{"1":"-2236182383866584605294270896891/58583787163303390901578615950"},"('BA', 1, (-2,), ((0, 1),), -10, 1)":{"1":"-9112469359293533278712889630349/29291893581651695450789307975"},"('BA', 0, (), ((0, 3),), -10, 1)":{"1":"623098006604524490118363895297/19527929054434463633859538650"},"('BA', 1, (-2,), ((0, 1),), -9, 1)":{"1":"667084944417653637854891458725877/2138308231460573767907619482175"},"('BA', 0, (), ((0, 3),), -9, 1)":{"1":"-35737812298156603532617882662601/1425538820973715845271746321450"},"('BA', 1, (-2,), ((0, 1),), -8, 1)":{"1":"-668934292077295215167676426926677/2138308231460573767907619482175"},"('BA', 0, (), ((0, 3),), -8, 1)":{"1":"74952594387388961919271424929403/4276616462921147535815238964350"},"('BA', 1, (-2,), ((0, 1),), -7, 1)":{"1":"670758981768141571449624262218133/2138308231460573767907619482175"},"('BA', 0, (), ((0, 3),), -7, 1)":{"1":"-38914972993173425350801677923147/4276616462921147535815238964350"},"('BA', 1, (-2,), ((0, 1),), -6, 1)":{"1":"-672559662384108370412072783887333/2138308231460573767907619482175"},"('BA', 0, (), ((0, 3),), -6, 1)":{"1":"-1986200998072436796243314277253/4276616462921147535815238964350"},"('BA', 1, (-2,), ((0, 1),), -5, 1)":{"1":"61303359776139104182852056677903/194391657405506706173419952925"},"('BA', 0, (), ((0, 3),), -5, 1)":{"1":"4489158038423010858567185103023/388783314811013412346839905850"},"('BA', 1, (-2,), ((0, 1),), -4, 1)":{"1":"-61462860623241058403302042280303/194391657405506706173419952925"},"('BA', 0, (), ((0, 3),), -4, 1)":{"1":"-9625085315105936757056721500303/388783314811013412346839905850"},"('BA', 1, (-2,), ((0, 1),), -3, 1)":{"1":"4868007055309996043055960217131137/15356940935035029787700176281075"},"('BA', 0, (), ((0, 3),), -3, 1)":{"1":"1264244915888442386208985516505537/30713881870070059575400352562150"},"('BA', 1, (-2,), ((0, 1),), -2, 1)":{"1":"-4880292608058024066886120358155997/15356940935035029787700176281075"},"('BA', 0, (), ((0, 3),), -2, 1)":{"1":"-1931759948531298347647686512189597/30713881870070059575400352562150"},"('BA', 1, (-2,), ((0, 1),), -1, 1)":{"1":"44031838385838021258243173365847173/138212468415315268089301586529675"},"('BA', 0, (), ((0, 3),), -1, 1)":{"1":"26340642428677666942812570290048773/276424936830630536178603173059350"},"('BA', 1, (-2,), ((0, 1),), 0, 1)":{"1":"-44139711531918267321142140457772773/138212468415315268089301586529675"},"('BA', 0, (), ((0, 3),), 0, 1)":{"1":"-44139711531918267321142140457772773/276424936830630536178603173059350"},"('R', -81, 4)":{"1":"-48"},"('R', -80, 4)":{"1":"72"},"('R', -79, 4)":{"1":"-88"},"('R', -78, 4)":{"1":"100"},"('R', -77, 4)":{"1":"-548/5"},"('R', -76, 4)":{"1":"588/5"},"('R', -75, 4)":{"1":"-4356/35"},"('R', -74, 4)":{"1":"4566/35"},"('R', -73, 4)":{"1":"-14258/105"},"('R', -72, 4)":{"1":"14762/105"},"('R', -71, 4)":{"1":"-167422/1155"},"('R', -70, 4)":{"1":"172042/1155"},"('R', -69, 4)":{"1":"-2291986/15015"},"('R', -68, 4)":{"1":"2343466/15015"},"('R', -67, 4)":{"1":"-2391514/15015"},"('R', -66, 4)":{"1":"2436559/15015"},"('R', -65, 4)":{"1":"-42142223/255255"},"('R', -64, 4)":{"1":"14274301/85085"},"('R', -63, 4)":{"1":"-275295799/1616615"},"('R', -62, 4)":{"1":"55835135/323323"},"('R', -61, 4)":{"1":"-56574159/323323"},"('R', -60, 4)":{"1":"57279591/323323"},"('R', -59, 4)":{"1":"-1332950097/7436429"},"('R', -58, 4)":{"1":"1347822955/7436429"},"('R', -57, 4)":{"1":"-34052522467/185910725"},"('R', -56, 4)":{"1":"34395742267/185910725"},"('R', -55, 4)":{"1":"-312536252003/1673196525"},"('R', -54, 4)":{"1":"315404588903/1673196525"},"('R', -53, 4)":{"1":"-9227046511387/48522699225"},"('R', -52, 4)":{"1":"9304682830147/48522699225"},"('R', -51, 4)":{"1":"-290774257297357/1504203675975"},"('R', -50, 4)":{"1":"586061125622639/3008407351950"},"('R', -49, 4)":{"1":"-53676090078349/273491577450"},"('R', -48, 4)":{"1":"54062195834749/273491577450"},"('R', -47, 4)":{"1":"-54437269998109/273491577450"},"('R', -46, 4)":{"1":"54801925434709/273491577450"},"('R', -45, 4)":{"1":"-2040798836801833/10119188365650"},"('R', -44, 4)":{"1":"2053580969474233/10119188365650"},"('R', -43, 4)":{"1":"-2066035355155033/10119188365650"},"('R', -42, 4)":{"1":"2078178381193813/10119188365650"},"('R', -41, 4)":{"1":"-85691034670497533/414886722991650"},"('R', -40, 4)":{"1":"12309312989335019/59269531855950"},"('R', -39, 4)":{"1":"-532145396070491417/2548589869805850"},"('R', -38, 4)":{"1":"5884182435213075787/28034488567864350"},"('R', -37, 4)":{"1":"-5914085889685464427/28034488567864350"},"('R', -36, 4)":{"1":"5943339269060627227/28034488567864350"},"('R', -35, 4)":{"1":"-280682601097106968469/1317620962689624450"},"('R', -34, 4)":{"1":"282000222059796592919/1317620962689624450"},"('R', -33, 4)":{"1":"-13881256687139135026631/64563427171791598050"},"('R', -32, 4)":{"1":"13943237577224054960759/64563427171791598050"},"('R', -31, 4)":{"1":"-14004003155738682347159/64563427171791598050"},"('R', -30, 4)":{"1":"14063600165435720745359/64563427171791598050"},"('R', -29, 4)":{"1":"-748469853272339196210427/3421861640104954696650"},"('R', -28, 4)":{"1":"250503836021181200128409/1140620546701651565550"},"('R', -27, 4)":{"1":"-251499286680120823312889/1140620546701651565550"},"('R', -26, 4)":{"1":"252476961434436524654789/1140620546701651565550"},"('R', -25, 4)":{"1":"-253437484000080020709989/1140620546701651565550"},"('R', -24, 4)":{"1":"254381445831833111660789/1140620546701651565550"},"('R', -23, 4)":{"1":"-15063255090319832863132951/67296612255397442367450"},"('R', -22, 4)":{"1":"15117092380124150817026911/67296612255397442367450"},"('R', -21, 4)":{"1":"-925372872575832277072279171/4105093347579243984414450"},"('R', -20, 4)":{"1":"928551009361054917576341971/4105093347579243984414450"},"('R', -19, 4)":{"1":"-310559566510213034489743057/1368364449193081328138150"},"('R', -18, 4)":{"1":"623171679694215690971693339/2736728898386162656276300"},"('R', -17, 4)":{"1":"-625192648726870088010174299/2736728898386162656276300"},"('R', -16, 4)":{"1":"627182997016605479032920699/2736728898386162656276300"},"('R', -15, 4)":{"1":"-42152623787235102902706949233/183360836191872897970512100"},"('R', -14, 4)":{"1":"42282054965723483771862604833/183360836191872897970512100"},"('R', -13, 4)":{"1":"-42409610330030873613929048033/183360836191872897970512100"},"('R', -12, 4)":{"1":"42535343474848157886823113473/183360836191872897970512100"},"('R', -11, 4)":{"1":"-3028810706851429109067025637383/13018619369622975755906359100"},"('R', -10, 4)":{"1":"9112469359293533278712889630349/39055858108868927267719077300"},"('R', -9, 4)":{"1":"-667084944417653637854891458725877/2851077641947431690543492642900"},"('R', -8, 4)":{"1":"668934292077295215167676426926677/2851077641947431690543492642900"},"('R', -7, 4)":{"1":"-670758981768141571449624262218133/2851077641947431690543492642900"},"('R', -6, 4)":{"1":"672559662384108370412072783887333/2851077641947431690543492642900"},"('R', -5, 4)":{"1":"-61303359776139104182852056677903/259188876540675608231226603900"},"('R', -4, 4)":{"1":"61462860623241058403302042280303/259188876540675608231226603900"},"('R', -3, 4)":{"1":"-4868007055309996043055960217131137/20475921246713373050266901708100"},"('R', -2, 4)":{"1":"4880292608058024066886120358155997/20475921246713373050266901708100"},"('R', -1, 4)":{"1":"-44031838385838021258243173365847173/184283291220420357452402115372900"},"('R', 0, 4)":{"1":"44139711531918267321142140457772773/184283291220420357452402115372900"},"('BA', 1, (1, 2), ((0, 1),), -82, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -82, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -82, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -82, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -82, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -82, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -82, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -82, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -82, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -82, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -82, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -81, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -81, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -81, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -81, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -81, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -81, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -81, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -81, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -81, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -81, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -81, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -80, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -80, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -80, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -80, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -80, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -80, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -80, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -80, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -80, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -80, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -80, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -79, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -79, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -79, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -79, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -79, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -79, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -79, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -79, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -79, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -79, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -79, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -78, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -78, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -78, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -78, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -78, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -78, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -78, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -78, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -78, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -78, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -78, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -77, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -77, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -77, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -77, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -77, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -77, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -77, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -77, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -77, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -77, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -77, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -76, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -76, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -76, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -76, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -76, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -76, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -76, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -76, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -76, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -76, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -76, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -75, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -75, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -75, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -75, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -75, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -75, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -75, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -75, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -75, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -75, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -75, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -74, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -74, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -74, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -74, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -74, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -74, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -74, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -74, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -74, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -74, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -74, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -73, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -73, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -73, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -73, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -73, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -73, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -73, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -73, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -73, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -73, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -73, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -72, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -72, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -72, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -72, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -72, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -72, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -72, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -72, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -72, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -72, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -72, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -71, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -71, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -71, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -71, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -71, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -71, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -71, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -71, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -71, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -71, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -71, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -70, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -70, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -70, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -70, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -70, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -70, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -70, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -70, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -70, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -70, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -70, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -69, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -69, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -69, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -69, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -69, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -69, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -69, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -69, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -69, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -69, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -69, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -68, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -68, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -68, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -68, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -68, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -68, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -68, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -68, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -68, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -68, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -68, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -67, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -67, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -67, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -67, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -67, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -67, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -67, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -67, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -67, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -67, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -67, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -66, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -66, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -66, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -66, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -66, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -66, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -66, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -66, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -66, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -66, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -66, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -65, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -65, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -65, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -65, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -65, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -65, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -65, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -65, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -65, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -65, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -65, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -64, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -64, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -64, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -64, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -64, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -64, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -64, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -64, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -64, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -64, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -64, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -63, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -63, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -63, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -63, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -63, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -63, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -63, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -63, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -63, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -63, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -63, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -62, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -62, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -62, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -62, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -62, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -62, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -62, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -62, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -62, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -62, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -62, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -61, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -61, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -61, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -61, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -61, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -61, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -61, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -61, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -61, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -61, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -61, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -60, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -60, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -60, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -60, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -60, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -60, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -60, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -60, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -60, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -60, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -60, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -59, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -59, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -59, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -59, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -59, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -59, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -59, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -59, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -59, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -59, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -59, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -58, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -58, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -58, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -58, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -58, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -58, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -58, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -58, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -58, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -58, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -58, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -57, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -57, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -57, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -57, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -57, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -57, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -57, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -57, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -57, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -57, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -57, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -56, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -56, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -56, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -56, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -56, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -56, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -56, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -56, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -56, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -56, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -56, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -55, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -55, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -55, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -55, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -55, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -55, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -55, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -55, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -55, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -55, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -55, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -54, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -54, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -54, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -54, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -54, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -54, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -54, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -54, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -54, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -54, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -54, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -53, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -53, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -53, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -53, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -53, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -53, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -53, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -53, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -53, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -53, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -53, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -52, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -52, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -52, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -52, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -52, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -52, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -52, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -52, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -52, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -52, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -52, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -51, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -51, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -51, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -51, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -51, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -51, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -51, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -51, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -51, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -51, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -51, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -50, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -50, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -50, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -50, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -50, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -50, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -50, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -50, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -50, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -50, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -50, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -49, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -49, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -49, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -49, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -49, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -49, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -49, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -49, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -49, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -49, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -49, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -48, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -48, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -48, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -48, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -48, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -48, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -48, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -48, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -48, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -48, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -48, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -47, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -47, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -47, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -47, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -47, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -47, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -47, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -47, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -47, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -47, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -47, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -46, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -46, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -46, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -46, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -46, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -46, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -46, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -46, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -46, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -46, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -46, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -45, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -45, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -45, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -45, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -45, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -45, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -45, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -45, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -45, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -45, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -45, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -44, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -44, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -44, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -44, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -44, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -44, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -44, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -44, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -44, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -44, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -44, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -43, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -43, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -43, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -43, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -43, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -43, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -43, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -43, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -43, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -43, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -43, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -42, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -42, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -42, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -42, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -42, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -42, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -42, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -42, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -42, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -42, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -42, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -41, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -41, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -41, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -41, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -41, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -41, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -41, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -41, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -41, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -41, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -41, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -40, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -40, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -40, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -40, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -40, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -40, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -40, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -40, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -40, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -40, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -40, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -39, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -39, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -39, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -39, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -39, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -39, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -39, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -39, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -39, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -39, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -39, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -38, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -38, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -38, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -38, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -38, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -38, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -38, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -38, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -38, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -38, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -38, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -37, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -37, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -37, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -37, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -37, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -37, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -37, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -37, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -37, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -37, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -37, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -36, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -36, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -36, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -36, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -36, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -36, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -36, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -36, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -36, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -36, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -36, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -35, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -35, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -35, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -35, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -35, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -35, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -35, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -35, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -35, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -35, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -35, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -34, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -34, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -34, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -34, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -34, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -34, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -34, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -34, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -34, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -34, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -34, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -33, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -33, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -33, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -33, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -33, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -33, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -33, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -33, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -33, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -33, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -33, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -32, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -32, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -32, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -32, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -32, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -32, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -32, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -32, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -32, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -32, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -32, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -31, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -31, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -31, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -31, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -31, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -31, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -31, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -31, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -31, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -31, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -31, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -30, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -30, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -30, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -30, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -30, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -30, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -30, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -30, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -30, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -30, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -30, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -29, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -29, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -29, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -29, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -29, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -29, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -29, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -29, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -29, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -29, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -29, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -28, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -28, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -28, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -28, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -28, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -28, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -28, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -28, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -28, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -28, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -28, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -27, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -27, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -27, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -27, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -27, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -27, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -27, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -27, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -27, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -27, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -27, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -26, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -26, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -26, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -26, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -26, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -26, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -26, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -26, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -26, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -26, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -26, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -25, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -25, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -25, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -25, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -25, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -25, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -25, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -25, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -25, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -25, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -25, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -24, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -24, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -24, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -24, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -24, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -24, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -24, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -24, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -24, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -24, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -24, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -23, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -23, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -23, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -23, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -23, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -23, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -23, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -23, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -23, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -23, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -23, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -22, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -22, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -22, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -22, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -22, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -22, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -22, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -22, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -22, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -22, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -22, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -21, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -21, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -21, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -21, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -21, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -21, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -21, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -21, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -21, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -21, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -21, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -20, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -20, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -20, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -20, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -20, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -20, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -20, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -20, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -20, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -20, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -20, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -19, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -19, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -19, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -19, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -19, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -19, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -19, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -19, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -19, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -19, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -19, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -18, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -18, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -18, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -18, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -18, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -18, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -18, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -18, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -18, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -18, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -18, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -17, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -17, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -17, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -17, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -17, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -17, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -17, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -17, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -17, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -17, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -17, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -16, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -16, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -16, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -16, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -16, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -16, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -16, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -16, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -16, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -16, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -16, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -15, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -15, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -15, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -15, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -15, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -15, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -15, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -15, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -15, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -15, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -15, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -14, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -14, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -14, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -14, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -14, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -14, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -14, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -14, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -14, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -14, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -14, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -13, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -13, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -13, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -13, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -13, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -13, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -13, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -13, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -13, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -13, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -13, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -12, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -12, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -12, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -12, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -12, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -12, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -12, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -12, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -12, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -12, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -12, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -11, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -11, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -11, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -11, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -11, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -11, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -11, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -11, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -11, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -11, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -11, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -10, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -10, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -10, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -10, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -10, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -10, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -10, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -10, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -10, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -10, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -10, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -9, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -9, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -9, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -9, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -9, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -9, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -9, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -9, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -9, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -9, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -9, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -8, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -8, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -8, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -8, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -8, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -8, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -8, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -8, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -8, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -8, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -8, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -7, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -7, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -7, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -7, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -7, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -7, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -7, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -7, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -7, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -7, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -7, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -6, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -6, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -6, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -6, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -6, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -6, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -6, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -6, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -6, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -6, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -6, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -5, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -5, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -5, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -5, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -5, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -5, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -5, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -5, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -5, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -5, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -5, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -4, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -4, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -4, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -4, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -4, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -4, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -4, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -4, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -4, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -4, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -4, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -3, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -3, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -3, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -3, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -3, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -3, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -3, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -3, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -3, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -3, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -3, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -2, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -2, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -2, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -2, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -2, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -2, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -2, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -2, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -2, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -2, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -2, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -1, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -1, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -1, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -1, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -1, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -1, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -1, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -1, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -1, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -1, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -1, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), 0, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), 0, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), 0, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), 0, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), 0, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), 0, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), 0, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), 0, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), 0, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), 0, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), 0, 2)":{"1":"-144"},"('BA', 1, (1,), ((0, 1),), -82, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -82, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -81, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -81, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -80, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -80, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -79, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -79, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -78, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -78, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -77, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -77, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -76, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -76, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -75, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -75, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -74, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -74, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -73, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -73, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -72, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -72, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -71, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -71, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -70, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -70, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -69, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -69, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -68, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -68, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -67, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -67, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -66, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -66, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -65, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -65, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -64, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -64, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -63, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -63, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -62, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -62, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -61, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -61, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -60, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -60, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -59, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -59, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -58, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -58, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -57, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -57, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -56, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -56, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -55, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -55, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -54, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -54, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -53, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -53, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -52, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -52, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -51, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -51, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -50, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -50, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -49, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -49, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -48, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -48, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -47, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -47, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -46, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -46, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -45, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -45, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -44, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -44, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -43, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -43, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -42, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -42, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -41, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -41, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -40, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -40, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -39, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -39, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -38, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -38, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -37, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -37, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -36, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -36, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -35, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -35, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -34, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -34, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -33, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -33, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -32, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -32, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -31, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -31, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -30, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -30, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -29, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -29, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -28, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -28, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -27, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -27, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -26, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -26, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -25, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -25, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -24, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -24, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -23, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -23, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -22, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -22, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -21, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -21, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -20, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -20, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -19, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -19, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -18, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -18, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -17, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -17, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -16, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -16, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -15, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -15, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -14, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -14, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -13, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -13, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -12, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -12, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -11, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -11, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -10, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -10, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -9, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -9, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -8, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -8, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -7, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -7, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -6, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -6, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -5, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -5, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -4, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -4, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -3, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -3, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -2, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -2, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -1, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -1, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), 0, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), 0, 3)":{"1":"-64"},"('BA', 1, (1, -2), ((0, 1),), -82, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -82, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -81, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -81, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -80, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -80, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -79, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -79, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -78, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -78, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -77, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -77, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -76, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -76, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -75, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -75, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -74, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -74, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -73, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -73, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -72, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -72, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -71, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -71, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -70, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -70, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -69, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -69, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -68, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -68, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -67, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -67, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -66, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -66, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -65, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -65, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -64, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -64, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -63, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -63, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -62, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -62, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -61, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -61, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -60, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -60, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -59, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -59, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -58, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -58, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -57, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -57, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -56, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -56, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -55, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -55, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -54, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -54, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -53, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -53, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -52, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -52, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -51, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -51, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -50, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -50, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -49, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -49, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -48, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -48, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -47, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -47, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -46, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -46, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -45, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -45, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -44, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -44, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -43, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -43, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -42, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -42, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -41, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -41, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -40, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -40, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -39, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -39, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -38, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -38, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -37, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -37, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -36, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -36, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -35, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -35, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -34, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -34, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -33, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -33, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -32, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -32, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -31, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -31, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -30, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -30, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -29, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -29, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -28, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -28, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -27, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -27, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -26, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -26, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -25, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -25, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -24, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -24, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -23, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -23, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -22, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -22, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -21, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -21, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -20, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -20, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -19, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -19, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -18, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -18, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -17, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -17, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -16, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -16, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -15, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -15, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -14, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -14, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -13, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -13, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -12, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -12, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -11, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -11, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -10, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -10, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -9, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -9, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -8, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -8, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -7, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -7, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -6, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -6, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -5, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -5, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -4, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -4, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -3, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -3, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -2, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -2, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -1, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -1, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), 0, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), 0, 1)":{"1":"-96"},"('BA', 1, (), ((0, 1),), -82, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -81, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -80, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -79, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -78, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -77, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -76, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -75, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -74, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -73, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -72, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -71, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -70, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -69, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -68, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -67, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -66, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -65, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -64, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -63, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -62, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -61, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -60, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -59, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -58, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -57, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -56, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -55, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -54, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -53, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -52, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -51, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -50, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -49, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -48, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -47, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -46, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -45, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -44, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -43, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -42, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -41, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -40, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -39, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -38, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -37, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -36, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -35, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -34, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -33, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -32, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -31, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -30, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -29, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -28, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -27, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -26, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -25, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -24, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -23, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -22, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -21, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -20, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -19, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -18, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -17, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -16, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -15, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -14, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -13, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -12, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -11, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -10, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -9, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -8, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -7, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -6, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -5, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -4, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -3, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -2, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -1, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), 0, 4)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -82, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -82, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -81, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -81, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -80, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -80, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -79, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -79, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -78, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -78, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -77, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -77, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -76, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -76, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -75, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -75, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -74, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -74, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -73, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -73, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -72, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -72, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -71, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -71, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -70, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -70, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -69, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -69, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -68, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -68, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -67, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -67, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -66, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -66, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -65, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -65, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -64, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -64, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -63, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -63, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -62, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -62, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -61, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -61, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -60, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -60, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -59, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -59, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -58, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -58, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -57, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -57, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -56, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -56, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -55, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -55, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -54, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -54, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -53, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -53, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -52, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -52, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -51, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -51, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -50, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -50, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -49, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -49, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -48, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -48, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -47, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -47, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -46, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -46, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -45, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -45, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -44, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -44, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -43, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -43, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -42, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -42, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -41, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -41, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -40, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -40, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -39, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -39, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -38, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -38, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -37, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -37, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -36, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -36, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -35, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -35, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -34, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -34, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -33, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -33, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -32, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -32, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -31, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -31, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -30, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -30, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -29, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -29, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -28, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -28, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -27, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -27, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -26, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -26, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -25, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -25, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -24, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -24, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -23, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -23, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -22, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -22, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -21, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -21, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -20, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -20, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -19, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -19, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -18, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -18, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -17, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -17, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -16, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -16, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -15, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -15, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -14, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -14, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -13, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -13, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -12, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -12, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -11, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -11, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -10, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -10, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -9, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -9, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -8, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -8, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -7, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -7, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -6, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -6, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -5, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -5, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -4, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -4, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -3, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -3, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -2, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -2, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -1, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -1, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), 0, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), 0, 2)":{"1":"-48"},"('BA', 1, (-2, 1), ((0, 1),), -82, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -82, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -81, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -81, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -80, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -80, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -79, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -79, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -78, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -78, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -77, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -77, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -76, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -76, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -75, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -75, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -74, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -74, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -73, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -73, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -72, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -72, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -71, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -71, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -70, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -70, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -69, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -69, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -68, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -68, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -67, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -67, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -66, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -66, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -65, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -65, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -64, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -64, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -63, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -63, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -62, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -62, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -61, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -61, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -60, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -60, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -59, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -59, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -58, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -58, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -57, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -57, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -56, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -56, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -55, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -55, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -54, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -54, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -53, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -53, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -52, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -52, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -51, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -51, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -50, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -50, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -49, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -49, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -48, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -48, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -47, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -47, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -46, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -46, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -45, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -45, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -44, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -44, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -43, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -43, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -42, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -42, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -41, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -41, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -40, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -40, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -39, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -39, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -38, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -38, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -37, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -37, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -36, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -36, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -35, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -35, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -34, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -34, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -33, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -33, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -32, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -32, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -31, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -31, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -30, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -30, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -29, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -29, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -28, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -28, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -27, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -27, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -26, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -26, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -25, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -25, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -24, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -24, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -23, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -23, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -22, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -22, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -21, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -21, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -20, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -20, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -19, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -19, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -18, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -18, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -17, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -17, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -16, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -16, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -15, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -15, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -14, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -14, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -13, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -13, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -12, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -12, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -11, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -11, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -10, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -10, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -9, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -9, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -8, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -8, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -7, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -7, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -6, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -6, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -5, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -5, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -4, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -4, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -3, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -3, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -2, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -2, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -1, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -1, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), 0, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), 0, 1)":{"1":"-64"},"('BA', 0, (), (), 1, 5)":{"1":"32"},"('R', 1, 5)":{"1":"32"},"('BA', 0, (), ((0, 4),), -82, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -82, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -81, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -81, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -80, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -80, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -79, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -79, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -78, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -78, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -77, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -77, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -76, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -76, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -75, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -75, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -74, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -74, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -73, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -73, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -72, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -72, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -71, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -71, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -70, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -70, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -69, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -69, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -68, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -68, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -67, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -67, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -66, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -66, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -65, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -65, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -64, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -64, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -63, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -63, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -62, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -62, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -61, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -61, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -60, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -60, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -59, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -59, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -58, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -58, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -57, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -57, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -56, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -56, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -55, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -55, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -54, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -54, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -53, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -53, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -52, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -52, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -51, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -51, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -50, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -50, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -49, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -49, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -48, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -48, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -47, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -47, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -46, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -46, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -45, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -45, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -44, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -44, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -43, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -43, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -42, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -42, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -41, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -41, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -40, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -40, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -39, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -39, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -38, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -38, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -37, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -37, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -36, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -36, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -35, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -35, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -34, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -34, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -33, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -33, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -32, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -32, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -31, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -31, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -30, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -30, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -29, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -29, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -28, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -28, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -27, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -27, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -26, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -26, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -25, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -25, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -24, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -24, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -23, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -23, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -22, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -22, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -21, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -21, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -20, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -20, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -19, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -19, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -18, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -18, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -17, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -17, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -16, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -16, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -15, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -15, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -14, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -14, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -13, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -13, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -12, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -12, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -11, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -11, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -10, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -10, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -9, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -9, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -8, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -8, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -7, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -7, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -6, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -6, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -5, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -5, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -4, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -4, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -3, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -3, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -2, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -2, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -1, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -1, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), 0, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), 0, 3)":{"1":"-32"},"('BA', 1, (), ((0, 1),), -82, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -81, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -80, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -79, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -78, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -77, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -76, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -75, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -74, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -73, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -72, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -71, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -70, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -69, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -68, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -67, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -66, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -65, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -64, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -63, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -62, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -61, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -60, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -59, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -58, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -57, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -56, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -55, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -54, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -53, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -52, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -51, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -50, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -49, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -48, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -47, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -46, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -45, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -44, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -43, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -42, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -41, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -40, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -39, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -38, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -37, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -36, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -35, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -34, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -33, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -32, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -31, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -30, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -29, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -28, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -27, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -26, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -25, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -24, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -23, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -22, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -21, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -20, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -19, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -18, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -17, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -16, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -15, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -14, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -13, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -12, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -11, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -10, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -9, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -8, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -7, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -6, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -5, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -4, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -3, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -2, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -1, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), 0, 1)":{"z3":"-32"}}

==> anc/tables/json/atoms_m85.json <==
{"('R', -83, 1)":{"1":"-103761472629185878536985401650745766667637189575601802215872262685516665067182527558167/1985024673284159647044505926172392944565269794111357849130924662929104333203002000000","z3":"-32"},"('R', -82, 1)":{"1":"-5870505763890646761849807792662393466023804434913787199103080639694860165640805621377267/70468375901587667470079960379119949532067077690953203644147825533983203828706571000000","pi2":"8/3","z3":"48"},"('R', -81, 1)":{"1":"33761985412302442853096620488093667130612485916703025212988160064451736922699472565441333/169124102163810401928191904909887878876960986458287688745954781281559689188895770400000","pi2":"-8/3","z3":"-176/3"},"('R', -80, 1)":{"1":"-922526688064168998602409902451071799744512801417376973440901553679407860877214587141568677/3382482043276208038563838098197757577539219729165753774919095625631193783777915408000000","pi2":"10/3","z3":"200/3"},"('R', -79, 1)":{"1":"5462561202390283917553278993020527157431189781697649419116571172757551234293942581970189487/16912410216381040192819190490988787887696098645828768874595478128155968918889577040000000","pi2":"-10/3","z3":"-1096/15"},"('R', -78, 1)":{"1":"-4935122364165418661527834654844376095785316637416778723738003063178028060984831127412237/13851277818493890411809328821448638728661833452767214475508172095131833676404240000000","pi2":"98/27","z3":"392/5"},"('R', -77, 1)":{"1":"386732190272956729810852598358170283670495772919347456541171603581513914336383493645230989/1020576478574717942670123564111392372533385263110356742432485749112860193381267580000000","pi2":"-98/27","z3":"-2904/35"},"('R', -76, 1)":{"1":"-186353140952579456276020015723687464353155514287962990688213404866846805341487176326939143961/473547486058669125398937333747686060855490762083205528488673387588367129728908157120000000","pi2":"205/54","z3":"3044/35"},"('R', -75, 1)":{"1":"18869989214290375094603377051723492700868038079356539248815491711645983685934136716147547680069/46881201119808243414494796041020920024693585446237347320378665371248345843161907554880000000","pi2":"-205/54","z3":"-28516/315"},"('R', -74, 1)":{"1":"-465475332097900610412258535166731318393061801158068411653819940952532738287922175015443634037/1143443929751420571085238927829778537187648425517984080984845496859715752272241647680000000","pi2":"5269/1350","z3":"29524/315"},"('R', -73, 1)":{"1":"12388110282575459006494914254665874325702121062009224654992653842097657364507097857864699763651/30334894842228863385849573908895889427742908229918283560245018769631282604398881359040000000","pi2":"-5269/1350","z3":"-334844/3465"},"('R', -72, 1)":{"1":"-209892975210443441564425319329514579585750517426333261014553322367310728154249166984654714368727/515693212317890677559442756451230120271629439908610820524165319083731804274780983103680000000","pi2":"5369/1350","z3":"344084/3465"},"('R', -71, 1)":{"1":"56364880495617260615443298148334627052448305764009325476153998970547695651566574903921076707247/139666911669428725172349079872208157573566306641915430558628107251844030324419849590580000000","pi2":"-5369/1350","z3":"-4583972/45045"},"('R', -70, 1)":{"1":"-6546029924055111871070168150651928712729652901700096496263683100421022277552785594884616457187/16431401372873967667335185867318606773360741957872403595132718500216944744049394069480000000","pi2":"266681/66150","z3":"4686932/45045"},"('R', -69, 1)":{"1":"1359535031207579941171362392825087145231276158877407583198702825558301757236620151871399108923/3469985383091396898691902605520699567045125630855041753009393968989913796879996263120000000","pi2":"-266681/66150","z3":"-4783028/45045"},"('R', -68, 1)":{"1":"-25808408829805223086184806579168433159207161734357486311165956189844845725283912216389810715991/67208137946191266248348429412190391614347696429192387637234577925699383013254664464640000000","pi2":"1077749/264600","z3":"4873118/45045"},"('R', -67, 1)":{"1":"8145128522663773338572324139205953733554825158769753695417954324065379047012651812616924827534853/21708228556619778998216542700137496491434305946629141206826768670000900713281256622078720000000","pi2":"-1077749/264600","z3":"-84284446/765765"},"('R', -66, 1)":{"1":"-23639442563804981307026328519379753706283461492854657207521937466529911523412268769169613679377/64671981797278388276712639623051131553428915431864373009414405173786198748603545050880000000","pi2":"9778141/2381400","z3":"28548602/255255"},"('R', -65, 1)":{"1":"15150837036134974091633549911667012291772680105953982739771658676150205814565554837833371453465969/42667897507838875962011825307166803448681222033029691337556062558277632436449366464085760000000","pi2":"-9778141/2381400","z3":"-550591598/4849845"},"('R', -64, 1)":{"1":"-2745876558081110239638758194325357217307595850998330466628629265824875797555903737420512821114559/7983025985337596147731244734889272903301647993276522895413714930258395746174397596506368000000","pi2":"1968329/476280","z3":"111670270/969969"},"('R', -63, 1)":{"1":"575539871904112084774988541911340084782081053540690560673976938949225893868048512288840364940110849/1732316638818258364057680107470972220016457614541005468304776139866071876919844278441881856000000","pi2":"-1968329/476280","z3":"-37716106/323323"},"('R', -62, 1)":{"1":"-184754122808888508439260017589610661072471093895907932859310329507257004645825261288913529821282587/577438879606086121352560035823657406672152538180335156101592046622023958973281426147293952000000","pi2":"239437889/57629880","z3":"38186394/323323"},"('R', -61, 1)":{"1":"4079497065055796173216898011944047549522375172798937403435292661458941876658373880277651625997106413/13281094230939980791108880823944120353459508378147708590336617072306551056385472801387760896000000","pi2":"-239437889/57629880","z3":"-888633398/7436429"},"('R', -60, 1)":{"1":"-3903319257557052754459342826725585941898490362462297957200269275254491913424160328166120496317118909/13281094230939980791108880823944120353459508378147708590336617072306551056385472801387760896000000","pi2":"240505109/57629880","z3":"2695645910/22309287"},"('R', -59, 1)":{"1":"93030203210919986064221196851524209410246873147455615665286548772159373351769155186556865713450274373/332027355773499519777722020598603008836487709453692714758415426807663776409636820034694022400000000","pi2":"-240505109/57629880","z3":"-68105044934/557732175"},"('R', -58, 1)":{"1":"-88334227254933563744850419035613247050381880399544313468736605457702349814206044956005864310351545973/332027355773499519777722020598603008836487709453692714758415426807663776409636820034694022400000000","pi2":"40799043101/9739449720","z3":"68791484534/557732175"},"('R', -57, 1)":{"1":"2254505437690946366508495785244784277110163227800698877110609587731182302305889685341759351069760755271/8964738605884487033998494556162281238585168155249703298477216523806921963060194140936738604800000000","pi2":"-40799043101/9739449720","z3":"-625072504006/5019589575"},"('R', -56, 1)":{"1":"-2120299470576918569351035334614637336474232851454838956023966342340719910532352112390328728974736099671/8964738605884487033998494556162281238585168155249703298477216523806921963060194140936738604800000000","pi2":"40931552621/9739449720","z3":"630809177806/5019589575"},"('R', -55, 1)":{"1":"57490771178943292762123498099620624815526758526002589580034818639003831832376435637523927536525445050459/259977419570650123985956342128706155918969876502241395655839279190400736928745630087165419539200000000","pi2":"-40931552621/9739449720","z3":"-18454093022774/145568097675"},"('R', -54, 1)":{"1":"-53385513989537719025995518620262780789755605903301778673358525330337925279306672081683142345909795806619/259977419570650123985956342128706155918969876502241395655839279190400736928745630087165419539200000000","pi2":"205234915681/48697248600","z3":"18609365660294/145568097675"},"('R', -53, 1)":{"1":"169366988383141559911633195827786510587949768113594890991647426634232070685362120299912665458292420947021/895477778521128204840516289554432314832007352396609251703446406100269204976790503633569778412800000000","pi2":"-205234915681/48697248600","z3":"-581548514594714/4512611027925"},"('R', -52, 1)":{"1":"-617841056728528209134302252290556911568964769722683887191919110380574257847693303535094729566407494398859/3581911114084512819362065158217729259328029409586437006813785624401076819907162014534279113651200000000","pi2":"822968714749/194788994400","z3":"586061125622639/4512611027925"},"('R', -51, 1)":{"1":"13575217577897504870570421343823787803152235836150274018485081371423551754296637831376479942517953954899/87363685709378361447855247761408030715317790477717975775945990839050654144077122305714124723200000000","pi2":"-822968714749/194788994400","z3":"-53676090078349/410237366175"},"('R', -50, 1)":{"1":"-493592540218353270882081685201131686273463066134817569255621948864809483248102955918429709401643962958059/3581911114084512819362065158217729259328029409586437006813785624401076819907162014534279113651200000000","pi2":"238357395880861/56294019381600","z3":"54062195834749/410237366175"},"('R', -49, 1)":{"1":"1453350631816344264374738575136775440637021930025468870097832340426549626955282043903508586952049993949/12142071573167840065634119180399082235010269185038769514623002116613819728498854286556878351360000000","pi2":"-238357395880861/56294019381600","z3":"-54437269998109/410237366175"},"('R', -48, 1)":{"1":"-72368845286319891408149568209907221407079993597516332400604064660907548206691196733006195576994321272191/716382222816902563872413031643545851865605881917287401362757124880215363981432402906855822730240000000","pi2":"238820721143261/56294019381600","z3":"54801925434709/410237366175"},"('R', -47, 1)":{"1":"2165840147500937475422422161274584478662558654220424062435500651080189059105815923214173268688655301226727/26506142244225394863279282170811196519027417630939633850422013620567968467312998907553665441018880000000","pi2":"-238820721143261/56294019381600","z3":"-2040798836801833/15178782548475"},"('R', -46, 1)":{"1":"-1634879738805105493481573884937805417751579549669545829143130390645704246329544977244887167747878216277127/26506142244225394863279282170811196519027417630939633850422013620567968467312998907553665441018880000000","pi2":"86364397717734821/20322140996757600","z3":"2053580969474233/15178782548475"},"('R', -45, 1)":{"1":"18329503358519890199794268704393310157744781868358014465602111511446083840277066449529008031012714614373/449256648207210082428462409674766042695379959846434472041051078314711329954457608602604499000320000000","pi2":"-86364397717734821/20322140996757600","z3":"-2066035355155033/15178782548475"},"('R', -44, 1)":{"1":"-500386834654990541537658573740539401075620071747948907068623458718359572279105735043504073407068033322351/26506142244225394863279282170811196519027417630939633850422013620567968467312998907553665441018880000000","pi2":"17299975731542641/4064428199351520","z3":"2078178381193813/15178782548475"},"('R', -43, 1)":{"1":"-4800245803283262847576961542249904699307167386060507007278298592047331000868665593480066685841373600162489/1086751832013241189394450569003259057280124122868524987867302558443286707159832955209700283081774080000000","pi2":"-17299975731542641/4064428199351520","z3":"-85691034670497533/622330084487475"},"('R', -42, 1)":{"1":"2501392695623068727106145823731846970910117426191250863755153175762165579149613325139/83942631633355620261031505877419010430671191866403276858033983617461338414080000000","pi2":"353562301485889/82947514272480","z3":"12309312989335019/88904297783925"},"('R', -41, 1)":{"1":"-2797334477481595843743211546365652680894158723401147442840742971133983498550711768952719220929338533765583507/46730328776569371143961374467140139463045337283346574478294010013061328407872817074017112172516285440000000","pi2":"-353562301485889/82947514272480","z3":"-532145396070491417/3822884804708775"},"('R', -40, 1)":{"1":"83903435591078818376740890950486791112824460487449976158080860936496894540079014898835354935988560273996827/1139764116501691979121009133344881450318178958130404255568146585684422644094458953024807613963811840000000","pi2":"354019312583809/82947514272480","z3":"5884182435213075787/42051732851796525"},"('R', -39, 1)":{"1":"-320135376090502539908683813718003012249022895915201492623867790178230783887106748424448029341786665767541/3863607174582006708884776723202987967180267654679336459553039273506517437608335433982398691402752000000","pi2":"-354019312583809/82947514272480","z3":"-5914085889685464427/42051732851796525"},"('R', -38, 1)":{"1":"20484971070433011750189068995750094365555046893179469531387363753561902517969808166637347645744331422246839/227952823300338395824201826668976290063635791626080851113629317136884528818891790604961522792762368000000","pi2":"187497409728228241/43879235050141920","z3":"5943339269060627227/42051732851796525"},"('R', -37, 1)":{"1":"-1023013901014573145525348282297241075709832290974122501543174207145007356492265242565218731078959167861530041/10713782695115904603737485853441885632990882206425800002340577905433572854487914158433191571259831296000000","pi2":"-187497409728228241/43879235050141920","z3":"-280682601097106968469/1976431444034436675"},"('R', -36, 1)":{"1":"28999336583190140095708667385024585617094299046636259996412229962741105758490652028357521068177190976989433/289561694462592016317229347390321233324077897470967567630826429876583050121294977254951123547563008000000","pi2":"187700554334941861/43879235050141920","z3":"282000222059796592919/1976431444034436675"},"('R', -35, 1)":{"1":"-715297133977539302463799704119053925191952822782933804018928693378479902691379177634158307984243884253097/6870955461824217336341035361804232655147611126429738892934864437749428307962931663676806321467596800000","pi2":"-187700554334941861/43879235050141920","z3":"-13881256687139135026631/96845140757687397075"},"('R', -34, 1)":{"1":"5448101467037221216682078829184937350448904889452654695483521419045652206309416844145304084181286611627467623/50673296530953602855515135793306215831713632057419324335394625228402033771226621019616446620823526400000000","pi2":"23485971550561141649/5484904381267740000","z3":"13943237577224054960759/96845140757687397075"},"('R', -33, 1)":{"1":"-5598914104176938598541187105669009931707679971506841391697967673627511164547131311030368848165224669873054023/50673296530953602855515135793306215831713632057419324335394625228402033771226621019616446620823526400000000","pi2":"-23485971550561141649/5484904381267740000","z3":"-14004003155738682347159/96845140757687397075"},"('R', -32, 1)":{"1":"5731937414953770933591854668370898615093118902134600297390314275497600577726681047831622220695019414215508423/50673296530953602855515135793306215831713632057419324335394625228402033771226621019616446620823526400000000","pi2":"23507608254234781649/5484904381267740000","z3":"14063600165435720745359/96845140757687397075"},"('R', -31, 1)":{"1":"-77516649004413348168244455559547193433453356486420987172581981614143005970054371034174722411156327413079976361/671421179035135237835575549261307359770205624760806047443978784276326947468752728509917917725911724800000000","pi2":"-23507608254234781649/5484904381267740000","z3":"-748469853272339196210427/5132792460157432044975"},"('R', -30, 1)":{"1":"22913485241053992909132713812295669900698149592935273849362543073928673866079463869989318985455808814083666479/194928729397297327113554191721024717352640342672492078290187388983449758942541114728685847081716307200000000","pi2":"211749047271858474841/49364139431409660000","z3":"250503836021181200128409/1710930820052477348325"},"('R', -29, 1)":{"1":"-23283020029989608265801231915367096436593110958922879376110812033769081045275466865246195921475713935076642079/194928729397297327113554191721024717352640342672492078290187388983449758942541114728685847081716307200000000","pi2":"-211749047271858474841/49364139431409660000","z3":"-251499286680120823312889/1710930820052477348325"},"('R', -28, 1)":{"1":"814478084750496239112002973521635213833386262712971350693250030047215108315868359582092694409150528348337551/6721680324044735417708765231759473012160011816292830285868530654601715825604866025127098175231596800000000","pi2":"10383930672892966877209/2418842832139073340000","z3":"252476961434436524654789/1710930820052477348325"},"('R', -27, 1)":{"1":"-825145894680031519459441088161023082028439408767894024846917787252528963019559083399281351720608399653362951/6721680324044735417708765231759473012160011816292830285868530654601715825604866025127098175231596800000000","pi2":"-10383930672892966877209/2418842832139073340000","z3":"-253437484000080020709989/1710930820052477348325"},"('R', -26, 1)":{"1":"2690641664018434388294092831082256090900496430884218771602688649197707307104360101240512972728771489205882931/21658747710810814123728243524558301928071149185832453143354154331494417660282346080965094120190700800000000","pi2":"8739335943455356005972769/2034246821828960678940000","z3":"254381445831833111660789/1710930820052477348325"},"('R', -25, 1)":{"1":"-160501767831400112252182906477828393120999437661588051588232792559085046743757291456777215964393715007876913729/1277866114937838033299966367948939813756197801964114735457895105558170641956658418776940553091251347200000000","pi2":"-8739335943455356005972769/2034246821828960678940000","z3":"-15063255090319832863132951/100944918383096163551175"},"('R', -24, 1)":{"1":"162154827138948548731876586404416629883318551861709323663885481048526612972340658098954074489036239783119426873/1277866114937838033299966367948939813756197801964114735457895105558170641956658418776940553091251347200000000","pi2":"8745363341445960333910369/2034246821828960678940000","z3":"15117092380124150817026911/100944918383096163551175"},"('R', -23, 1)":{"1":"-9987312186616535708085533935824712285980278220670297633140884432577548053886734137708475760500245584798059008953/77949833011208120031297948444885328639128065919810998862931601439048409159356163545393373738566332179200000000","pi2":"-8745363341445960333910369/2034246821828960678940000","z3":"-925372872575832277072279171/6157640021368865976621675"},"('R', -22, 1)":{"1":"312461531273630028907275782271587659488451404491871319889397991418912518433724480133983790581061059323977280908343/2416444823347451720970236401791445187812970043514140964750879644610500683940041069907194585895556297555200000000","pi2":"8409718829321111776031704609/1954911195777631212461340000","z3":"928551009361054917576341971/6157640021368865976621675"},"('R', -21, 1)":{"1":"-315228833188297008571805964614984697695130201755541853599525126551245070000281628152675604671519690671327402602743/2416444823347451720970236401791445187812970043514140964750879644610500683940041069907194585895556297555200000000","pi2":"-8409718829321111776031704609/1954911195777631212461340000","z3":"-310559566510213034489743057/2052546673789621992207225"},"('R', -20, 1)":{"1":"363360874158572178522116365835051845519814977915204655769339829490482968825722225411448293021979466808277048511217/2761651226682801966823127316333080214643394335444732531143862450983429353074332651322508098166350054348800000000","pi2":"33659238975573797429256624061/7819644783110524849845360000","z3":"623171679694215690971693339/4105093347579243984414450"},"('R', -19, 1)":{"1":"-366424438486312972113436519589621226506396564019092259177776604117151766618191066590084416081009443856279559098777/2761651226682801966823127316333080214643394335444732531143862450983429353074332651322508098166350054348800000000","pi2":"-33659238975573797429256624061/7819644783110524849845360000","z3":"-625192648726870088010174299/4105093347579243984414450"},"('R', -18, 1)":{"1":"9986091469038262476723961057489645922168164182473858209114107521522558078696082196759849355979944437878072579221/74639222342778431535760197738731897693064711768776554895780066242795387920927909495202921572063514982400000000","pi2":"33678387172165436302473264061/7819644783110524849845360000","z3":"209060999005535159677640233/1368364449193081328138150"},"('R', -17, 1)":{"1":"-24961862794922367573027669175090226736395440663914535572261537577227183884068494447540983038174296095254585153271659/185030632187747731777149530194316374381107420474797079586638784215889766655980287638608042577145453641369600000000","pi2":"-33678387172165436302473264061/7819644783110524849845360000","z3":"-14050874595745034300902316411/91680418095936448985256050"},"('R', -16, 1)":{"1":"25171463957466987777330162469158576477857182883300634364547505267225503274813947228125656015376154035648129160748259/185030632187747731777149530194316374381107420474797079586638784215889766655980287638608042577145453641369600000000","pi2":"33696425568435587455529424061/7819644783110524849845360000","z3":"14094018321907827923954201611/91680418095936448985256050"},"('R', -15, 1)":{"1":"-25385177652021406454672208552115695799296865203969628272296606727512451071935062555236426668815982063579774796487409/185030632187747731777149530194316374381107420474797079586638784215889766655980287638608042577145453641369600000000","pi2":"-33696425568435587455529424061/7819644783110524849845360000","z3":"-42409610330030873613929048033/275041254287809346955768150"},"('R', -14, 1)":{"1":"179232347741388215076587333842740194280032107573605670003752987257748284272092457704769901600446294565614943397503143/1295214425314234122440046711360214620667751943323579557106471489511228366591862013470256298040018175489587200000000","pi2":"33713447924426032135474665661/7819644783110524849845360000","z3":"42535343474848157886823113473/275041254287809346955768150"},"('R', -13, 1)":{"1":"-12837273293443169480202132825740751103766093799408002017486323812029084126771811141917072127417650313951876007672972353/91960224197310622693243316506575238067410387975974148554559475755297214028022202956388197160841290459760691200000000","pi2":"-33713447924426032135474665661/7819644783110524849845360000","z3":"-3028810706851429109067025637383/19527929054434463633859538650"},"('R', -12, 1)":{"1":"4317361102290460442582430833600777908010337649097687643787621476920301405693298478659347359299648221389164159164987551/30653408065770207564414438835525079355803462658658049518186491918432404676007400985462732386947096819920230400000000","pi2":"33729537728506506466441425661/7819644783110524849845360000","z3":"9112469359293533278712889630349/58583787163303390901578615950"},"('R', -11, 1)":{"1":"-318000380514988599383521760587906141572877755211845765410234057633280433365666485414643004926836040593765350894979268623/2237698788801225152202254034993330792973652774082037614827613910045565541348540271938779464247138067854176819200000000","pi2":"-33729537728506506466441425661/7819644783110524849845360000","z3":"-667084944417653637854891458725877/4276616462921147535815238964350"},"('R', -10, 1)":{"1":"11871348340446340484776836876666577791112654070704738476168883798613560901374519149302372162007774954475292906352964581851/82794855185645330631483399294753239340025152641035391748621714671685925029895990061734840177144108510604542310400000000","pi2":"46196589536413702085491232689909/10705093708078308519438297840000","z3":"668934292077295215167676426926677/4276616462921147535815238964350"},"('R', -9, 1)":{"1":"-11972954785754638404369953649266714932232196282167252310900038218253656549017005634894100289054995576754459559832325304491/82794855185645330631483399294753239340025152641035391748621714671685925029895990061734840177144108510604542310400000000","pi2":"-46196589536413702085491232689909/10705093708078308519438297840000","z3":"-670758981768141571449624262218133/4276616462921147535815238964350"},"('R', -8, 1)":{"1":"36198576623400886579323187587424769923543346318701002880822053746668829331906094466163498339913650643626827835930289380473/248384565556935991894450197884259718020075457923106175245865144015057775089687970185204520531432325531813626931200000000","pi2":"46216358869207937188943565649909/10705093708078308519438297840000","z3":"672559662384108370412072783887333/4276616462921147535815238964350"},"('R', -7, 1)":{"1":"-36414808901169208911543794045424163168658882476748416439309579182813317758464298285824263218599816926275844302903106660173/248384565556935991894450197884259718020075457923106175245865144015057775089687970185204520531432325531813626931200000000","pi2":"-46216358869207937188943565649909/10705093708078308519438297840000","z3":"-61303359776139104182852056677903/388783314811013412346839905850"},"('R', -6, 1)":{"1":"36516497863419265523242799730406476166177751678783219308715741751621439346307772664147060173439064444034198736032700598173/248384565556935991894450197884259718020075457923106175245865144015057775089687970185204520531432325531813626931200000000","pi2":"46235127387652957234561691089909/10705093708078308519438297840000","z3":"61462860623241058403302042280303/388783314811013412346839905850"},"('R', -5, 1)":{"1":"-2873819552472475264592355093855458176227843836254549812839422991868550434615607633009849278171565220230052252897848331356067/19622380678997943359661565632856517723585961175925387844423346377189564232085349644631157121983153717013276527564800000000","pi2":"-46235127387652957234561691089909/10705093708078308519438297840000","z3":"-4868007055309996043055960217131137/30713881870070059575400352562150"},"('R', -4, 1)":{"1":"2827831294341449764174325283910222353060746981260964769212436377510406998407689494615830348472088213756796354407516570778097/19622380678997943359661565632856517723585961175925387844423346377189564232085349644631157121983153717013276527564800000000","pi2":"46252969210499754415427421586309/10705093708078308519438297840000","z3":"4880292608058024066886120358155997/30713881870070059575400352562150"},"('R', -3, 1)":{"1":"-24348269478802318512685410126107359234846812225587039793724681834528589691079570018428634340997254670913303377579734968696273/176601426110981490236954090695708659512273650583328490599810117394706078088768146801680414097848383453119488748083200000000","pi2":"-46252969210499754415427421586309/10705093708078308519438297840000","z3":"-44031838385838021258243173365847173/276424936830630536178603173059350"},"('R', -2, 1)":{"1":"892983810976151936764965003377856137792549683620558318983707385074500211670580819120109894068676792558480380469162385675365193/7240658470550241099715117718524055040003219673916468114592214813182949201639494018868896978011783721577899038671411200000000","pi2":"77779788159404962661718664480825429/17995262523279636621175778669040000","z3":"44139711531918267321142140457772773/276424936830630536178603173059350"},"('R', -1, 1)":{"1":"-51562862095269328801650936686620588605288436874408531899373365600171459951984279358043137526867725119871258543422075223980163419/600974653055670011276354770637496568320267232935066853511153829494184783736078003566118449174978048890965620209727129600000000","pi2":"-77779788159404962661718664480825429/17995262523279636621175778669040000","z3":"-3672441655127796364812512959533039359/22943269756942334502824063363926050"},"('R', 0, 1)":{"1":"-16676604094314697319172728347439718547327737432608752126798142312883396133171124130138429982633129843982000510752460890437495581/600974653055670011276354770637496568320267232935066853511153829494184783736078003566118449174978048890965620209727129600000000","pi2":"11115284554577186575391010113969347/2570751789039948088739396952720000","z3":"3681181948368536301765969745576439759/22943269756942334502824063363926050"},"('R', -83, 2)":{"1":"-48954840706354370007790195878201093889646432934172037/86518822047302871623248902128233733614211415240000","pi2":"-16/3"},"('R', -82, 2)":{"1":"5720409430533120449137207786450068218900345441957597081/12285672730717007770501344102209190173218020964080000","pi2":"8"},"('R', -81, 2)":{"1":"-329190866559196135522285410697638538423683321808110209/1116879339156091615500122191109926379383456451280000","pi2":"-88/9"},"('R', -80, 2)":{"1":"389457610366969019104266336621302406835786428566824747/2948561455372081864920322584530205641572325031379200","pi2":"100/9"},"('R', -79, 2)":{"1":"96999989568234667952982224242076294146942320637862387/5850320347960479890714925762956757225341914744800000","pi2":"-548/45"},"('R', -78, 2)":{"1":"-54788367277954838657944993091331048456497713524798004511/368570181921510233115040323066275705196540628922400000","pi2":"196/15"},"('R', -77, 2)":{"1":"17078473312579730615422104417417608718924343395281933951/63966725788030701615006998218113965364688869482400000","pi2":"-484/35"},"('R', -76, 2)":{"1":"-5769389819203280545518851657426257143797118018381769445737/15479947640703429790831693568783579618254706414740800000","pi2":"1522/105"},"('R', -75, 2)":{"1":"27405852220394441033721607130930955466207778747889582067/58562223104804904631141337586823125920257401316800000","pi2":"-14258/945"},"('R', -74, 2)":{"1":"-25722818831535193455830533278728080418472159562528437134239/46439842922110289372495080706350738854764119244222400000","pi2":"14762/945"},"('R', -73, 2)":{"1":"6090488723188900709051516365243129666254256897225726745113/9638457964966286473536714863582228818913307767668800000","pi2":"-167422/10395"},"('R', -72, 2)":{"1":"-358998424476358454898023683331277721356811380921840301212119/510838272143213183097445887769858127402405311686446400000","pi2":"172042/10395"},"('R', -71, 2)":{"1":"4087128700047089217078263662709463081776085116366316270481/5325499228437667506228385357664920333786101886065600000","pi2":"-2291986/135135"},"('R', -70, 2)":{"1":"-5489094052195664602724225873809661899130712463147639993555427/6640897537861771380266796541008155656231269051923803200000","pi2":"2343466/135135"},"('R', -69, 2)":{"1":"201679952382290618352424024723434633267762999905169912879319/228996466822819702767820570379591574352802381100820800000","pi2":"-2391514/135135"},"('R', -68, 2)":{"1":"-42755866600783287895769981187656578094154427284728424655183/45957768428109144500116239038118724264576256414697600000","pi2":"2436559/135135"},"('R', -67, 2)":{"1":"220345250795858570909917596249618339451403918646600111524229839/225790516287300226929071082394277292311863147765409308800000","pi2":"-42142223/2297295"},"('R', -66, 2)":{"1":"-4031244642735271796103252735715351078100883115823010063793247/3961237127847372402264404954285566531787072767814198400000","pi2":"14274301/765765"},"('R', -65, 2)":{"1":"503383049180362046693874801178159633132265119032223932193522669/476668867717633812405816729499029839325044423060308540800000","pi2":"-275295799/14549535"},"('R', -64, 2)":{"1":"-520149560672063708029146737658168717817758958098051288585441313/476668867717633812405816729499029839325044423060308540800000","pi2":"55835135/2909907"},"('R', -63, 2)":{"1":"1606546225803437848401461045379448629664138186209398686685468999/1430006603152901437217450188497089517975133269180925622400000","pi2":"-18858053/969969"},"('R', -62, 2)":{"1":"-1648683068612276635893668404207146686316503357872539638126950879/1430006603152901437217450188497089517975133269180925622400000","pi2":"6364399/323323"},"('R', -61, 2)":{"1":"38804171204991020761571056723279652560067334833998885537339577777/32890151872516733056001354335433058913428065191161289315200000","pi2":"-444316699/22309287"},"('R', -60, 2)":{"1":"-39608160497315581427078521856419730263279149819467304145164283847/32890151872516733056001354335433058913428065191161289315200000","pi2":"1347822955/66927861"},"('R', -59, 2)":{"1":"22409200426771419374416844892630770701012129264709392620399948199/18272306595842629475556307964129477174126702883978494064000000","pi2":"-34052522467/1673196525"},"('R', -58, 2)":{"1":"-68320932605567061575581560271349982818233530420802704270121255997/54816919787527888426668923892388431522380108651935482192000000","pi2":"34395742267/1673196525"},"('R', -57, 2)":{"1":"5613281718591326547823576781277860473372867507863835826994889199957/4440170502789758962560182835283462953312788800806774057552000000","pi2":"-312536252003/15058768725"},"('R', -56, 2)":{"1":"-811944721246042947426289044288883585653340073199760503525451240751/634310071827108423222883262183351850473255542972396293936000000","pi2":"315404588903/15058768725"},"('R', -55, 2)":{"1":"3874779359532304950415862947143367705558820225274721279512863853421/2994533594904721160796402377284195945257462214497591806256000000","pi2":"-9227046511387/436704293025"},"('R', -54, 2)":{"1":"-168163871776675095907949416263997909208149528354147321621852284652423/128764944580903009914245302223220425646070875223396447669008000000","pi2":"9304682830147/436704293025"},"('R', -53, 2)":{"1":"471658403327458079156376652435252126791464651245552167664487470667/358354725020916896251153996671140425085572953759340145232000000","pi2":"-290774257297357/13537833083775"},"('R', -52, 2)":{"1":"-1762457710033870515644228874801883460320808310134733198812580806560921/1330571094002664435780534789639944398342732377308429959246416000000","pi2":"586061125622639/27075666167550"},"('R', -51, 2)":{"1":"1771312348927100606990571613263282401476382414976984164502018818000821/1330571094002664435780534789639944398342732377308429959246416000000","pi2":"-53676090078349/2461424197050"},"('R', -50, 2)":{"1":"-26535016494605093794610104812126701459663282565768242559287608751263/19859270059741260235530369994626035796160184735946715809648000000","pi2":"54062195834749/2461424197050"},"('R', -49, 2)":{"1":"1782075931828052398553300642200215934869205672524714516523852408987813/1330571094002664435780534789639944398342732377308429959246416000000","pi2":"-54437269998109/2461424197050"},"('R', -48, 2)":{"1":"-594661519512215533028048160545921961327214878620190432082748237751371/443523698000888145260178263213314799447577459102809986415472000000","pi2":"54801925434709/2461424197050"},"('R', -47, 2)":{"1":"66256327169820069277927467159856484253476718191306140316053608516161/49428845861544763176586131743652552950483030080734847883652000000","pi2":"-2040798836801833/91072695290850"},"('R', -46, 2)":{"1":"-5490503842704051874496803773573699790088253843679460352863108431744213/4102594206508215343656648934723161894890091496700992374343116000000","pi2":"2053580969474233/91072695290850"},"('R', -45, 2)":{"1":"4313656268944994224897265449637326348651756884978767319010926211627/3232934756901666937475688679844887230015832542711577915164000000","pi2":"-2066035355155033/91072695290850"},"('R', -44, 2)":{"1":"-32696169827364952834190438134037095592071052628785915202598066127510093/24615565239049292061939893608338971369340548980205954246058696000000","pi2":"2078178381193813/91072695290850"},"('R', -43, 2)":{"1":"1332268011190307605179113720590949926938665380889043958483876026554861863/1009238174801020974539535637941897826142962508188444124088406536000000","pi2":"-85691034670497533/3733980506924850"},"('R', -42, 2)":{"1":"-4390081450876435406173813466154498300698468841137957315501190336215863/3352950746847245762589819395155806731371968465742339282685736000000","pi2":"12309312989335019/533425786703550"},"('R', -41, 2)":{"1":"2416666327940630860878765663210096865772105576319588267184092342530526016687/1866081385207087781923601394554569080538337677640433185439463685064000000","pi2":"-532145396070491417/22937308828252650"},"('R', -40, 2)":{"1":"-2409603877430285870912441916784773541996549717917621904197902133934215820237/1866081385207087781923601394554569080538337677640433185439463685064000000","pi2":"5884182435213075787/252310397110779150"},"('R', -39, 2)":{"1":"1205333899322445018929770507243021840523946589350625700945063022992948804521/933040692603543890961800697277284540269168838820216592719731842532000000","pi2":"-5914085889685464427/252310397110779150"},"('R', -38, 2)":{"1":"-1208100969270983592700397217272953750491664693393162895386328121010123292371/933040692603543890961800697277284540269168838820216592719731842532000000","pi2":"5943339269060627227/252310397110779150"},"('R', -37, 2)":{"1":"2677803519746391637929231544040894278058576915010434366654252666920883581670989/2061086889961228455134617740285521549454593964953858453317887640153188000000","pi2":"-280682601097106968469/11858588664206620050"},"('R', -36, 2)":{"1":"-10755069807428103185361890548027564839082175582767466141254276794565647320216281/8244347559844913820538470961142086197818375859815433813271550560612752000000","pi2":"282000222059796592919/11858588664206620050"},"('R', -35, 2)":{"1":"529366743970527180344081969246195984744709464658285520801277230995356913054675869/403973030432400777206385077095962223693100417130956256850305977470024848000000","pi2":"-13881256687139135026631/581070844546124382450"},"('R', -34, 2)":{"1":"-531851307834805754834743726573904912597881689260864233136219651673330775253532149/403973030432400777206385077095962223693100417130956256850305977470024848000000","pi2":"13943237577224054960759/581070844546124382450"},"('R', -33, 2)":{"1":"534376610916461688573820284929014775680033657739832489553078178526127784169533549/403973030432400777206385077095962223693100417130956256850305977470024848000000","pi2":"-14004003155738682347159/581070844546124382450"},"('R', -32, 2)":{"1":"-8013166614261184437699692144668430988563769701800919528022390367717389106590347/6029448215408966823975896673074063040195528613894869505228447424925744000000","pi2":"14063600165435720745359/581070844546124382450"},"('R', -31, 2)":{"1":"1514949944781470492387981020634679139001255624222358232653146535227977739600071137641/1134760242484613783172735681562557886353919071720856125492509490713299798032000000","pi2":"-748469853272339196210427/30796754760944592269850"},"('R', -30, 2)":{"1":"-4564470335310321770614309935984490205537066850456249102430699377842890650693405277123/3404280727453841349518207044687673659061757215162568376477528472139899394096000000","pi2":"250503836021181200128409/10265584920314864089950"},"('R', -29, 2)":{"1":"4582868889355058206967265446900941710085051020186357390362841474018482780146368844363/3404280727453841349518207044687673659061757215162568376477528472139899394096000000","pi2":"-251499286680120823312889/10265584920314864089950"},"('R', -28, 2)":{"1":"-4599764810242412926384458373433611269452692138566946298893596869986726838970318468913/3404280727453841349518207044687673659061757215162568376477528472139899394096000000","pi2":"252476961434436524654789/10265584920314864089950"},"('R', -27, 2)":{"1":"4614905550161178306103356907754718319478123177218446895750399988284357171160930560813/3404280727453841349518207044687673659061757215162568376477528472139899394096000000","pi2":"-253437484000080020709989/10265584920314864089950"},"('R', -26, 2)":{"1":"-1542679498967738463165514001770980922229761443422936779728176903213163834356507912471/1134760242484613783172735681562557886353919071720856125492509490713299798032000000","pi2":"254381445831833111660789/10265584920314864089950"},"('R', -25, 2)":{"1":"5382696698322334014231329447494185382597295463429187316765207614725513436307801799182951/3950100404088940579224292907519264002397992288660300172839425537172996596949392000000","pi2":"-15063255090319832863132951/605669510298576981307050"},"('R', -24, 2)":{"1":"-5392423034597441535921773037835120380770612243030060164960739869932391674322065735536843/3950100404088940579224292907519264002397992288660300172839425537172996596949392000000","pi2":"15117092380124150817026911/605669510298576981307050"},"('R', -23, 2)":{"1":"20089497339843331481329393993637138052483114440055045378390188667375693233797810327619487653/14698323603614947895293593908879181352922929306104976943135502423820720337248687632000000","pi2":"-925372872575832277072279171/36945840128213195859730050"},"('R', -22, 2)":{"1":"-20100690131752462808827670612678682406927174118082282014013475858292861156663013421664591453/14698323603614947895293593908879181352922929306104976943135502423820720337248687632000000","pi2":"928551009361054917576341971/36945840128213195859730050"},"('R', -21, 2)":{"1":"20097526637955662032947752184035470760518736398129028247519833233913134447640394407199501653/14698323603614947895293593908879181352922929306104976943135502423820720337248687632000000","pi2":"-310559566510213034489743057/12315280042737731953243350"},"('R', -20, 2)":{"1":"-80314388135121677165385779619158721029811457599935910146225227445668580152423524067376614337/58793294414459791581174375635516725411691717224419907772542009695282881348994750528000000","pi2":"623171679694215690971693339/24630560085475463906486700"},"('R', -19, 2)":{"1":"80169464698104621146960442101279445574134889327451380614000819841331636805757207400757977657/58793294414459791581174375635516725411691717224419907772542009695282881348994750528000000","pi2":"-625192648726870088010174299/24630560085475463906486700"},"('R', -18, 2)":{"1":"-79948306995212767545723222777536338951365405487686134083721908847888470722951550908497318057/58793294414459791581174375635516725411691717224419907772542009695282881348994750528000000","pi2":"209060999005535159677640233/8210186695158487968828900"},"('R', -17, 2)":{"1":"357517530816220593971665967540714771376095723100570358591904057195446543470575471864974740964673/263923098626510004407891772227834580373084118620420965990941081522124854375637435120192000000","pi2":"-14050874595745034300902316411/550082508575618693911536300"},"('R', -16, 2)":{"1":"-355728155044357870896780701711071621087728916640285599026212568807442626059923944605670184868873/263923098626510004407891772227834580373084118620420965990941081522124854375637435120192000000","pi2":"14094018321907827923954201611/550082508575618693911536300"},"('R', -15, 2)":{"1":"353472148516338178872812907043281715497195044532255961234006333356060975300742871694373732536023/263923098626510004407891772227834580373084118620420965990941081522124854375637435120192000000","pi2":"-42409610330030873613929048033/1650247525726856081734608900"},"('R', -14, 2)":{"1":"-350692845236527020571307304084137956869334842742803032214014676172767114774233170445899505657063/263923098626510004407891772227834580373084118620420965990941081522124854375637435120192000000","pi2":"42535343474848157886823113473/1650247525726856081734608900"},"('R', -13, 2)":{"1":"1750855570730930735472340686083041638050800383206604041279229576318287716438606500910444219144166183/1330436340176236932220182423800514119660717041965542089560333991953031390907588310440887872000000","pi2":"-3028810706851429109067025637383/117167574326606781803157231900"},"('R', -12, 2)":{"1":"-1730480381076816899445266759053514839531618931163672093075636952828958440874646711039330539646059483/1330436340176236932220182423800514119660717041965542089560333991953031390907588310440887872000000","pi2":"9112469359293533278712889630349/351502722979820345409471695700"},"('R', -11, 2)":{"1":"9092417335201917733798479336566893423917939094966180388772563320134624800136743922527494270582920618707/7089895256799166611801352136432939743671961116634373795267019843117704282146538106339491469888000000","pi2":"-667084944417653637854891458725877/25659698777526885214891433786100"},"('R', -10, 2)":{"1":"-8939024894366713530289273539590337763901183662604932388801442160408514230634823002418376501256806690307/7089895256799166611801352136432939743671961116634373795267019843117704282146538106339491469888000000","pi2":"668934292077295215167676426926677/25659698777526885214891433786100"},"('R', -9, 2)":{"1":"110852125919176094437338805658363367361007315036220368509365105982835545370404265085885733675110833501/89745509579736286225333571347252401818632419197903465762873668900224104837297950713158119872000000","pi2":"-670758981768141571449624262218133/25659698777526885214891433786100"},"('R', -8, 2)":{"1":"-8541800602624688313140409172733531321090711988755326103397072756991448029190548384057611604992364338779/7089895256799166611801352136432939743671961116634373795267019843117704282146538106339491469888000000","pi2":"672559662384108370412072783887333/25659698777526885214891433786100"},"('R', -7, 2)":{"1":"8285183076557728331876336116775385040003375929273168041970509043719545852346447943035235797121610880879/7089895256799166611801352136432939743671961116634373795267019843117704282146538106339491469888000000","pi2":"-61303359776139104182852056677903/2332699888866080474081039435100"},"('R', -6, 2)":{"1":"-7977476278615012543830435328870701734278728229914708918405323578022077169097642807679877953585588085279/7089895256799166611801352136432939743671961116634373795267019843117704282146538106339491469888000000","pi2":"61462860623241058403302042280303/2332699888866080474081039435100"},"('R', -5, 2)":{"1":"47459633210802079301031604155842501131538955190826970573531193274310371218463976179582984997839708605097039/44248036297683598824252238683477976940256709328915126856261470840897592424876544321664766263571008000000","pi2":"-4868007055309996043055960217131137/184283291220420357452402115372900"},"('R', -4, 2)":{"1":"-44592329567182834377864053085892511594176321154608973752298248514800464501388617902745371069753499785162189/44248036297683598824252238683477976940256709328915126856261470840897592424876544321664766263571008000000","pi2":"4880292608058024066886120358155997/184283291220420357452402115372900"},"('R', -3, 2)":{"1":"1106340784078478485651109315496108786342303086201714684542392515427540263692808627864004248438215104488760503/1194696980037457168254810444453905377386931151880708425119059712704234995471666696684948689116417216000000","pi2":"-44031838385838021258243173365847173/1658549620983783217071619038356100"},"('R', -2, 2)":{"1":"-978600317322660725571524277325306265986468132070118148920616162186984940435828096701288941787230795097993703/1194696980037457168254810444453905377386931151880708425119059712704234995471666696684948689116417216000000","pi2":"44139711531918267321142140457772773/1658549620983783217071619038356100"},"('R', -1, 2)":{"1":"5519281588551710094113786008475738974335442446337510069015815476756738763104366382635419053455886809522586753167/8230267495478042432107389151842954144818568705306200340645202360819474883804311873462611519322998201024000000","pi2":"-3672441655127796364812512959533039359/137659618541654007016944380183556300"},"('R', 0, 2)":{"1":"-3616376421967971206742872089301597111536647087003037836568414901672835037700276643835232776757055582914238260567/8230267495478042432107389151842954144818568705306200340645202360819474883804311873462611519322998201024000000","pi2":"3681181948368536301765969745576439759/137659618541654007016944380183556300"},"('BA', 0, (), ((0, 1),), -84, 1)":{"1":"-60840341587697813498550724362075635390019092572461752444848473278147365634298900493455493/140936751803175334940159920758239899064134155381906407288295651067966407657413142000000"},"('BA', 0, (), ((0, 1),), -83, 1)":{"1":"1727075902716510840832583488512788016023740671110014192557455087063689884037718885406569/1957454886155212985279998899419998598112974380304255656781884042610644550797404750000"},"('BA', 0, (), ((0, 1),), -82, 1)":{"1":"-1508802490268151292912662759073980589350663869398415100847534370916478232015713743701/1704852564513177226256349745466684800214522613126075474044317644892417956856500000"},"('BA', 0, (), ((0, 1),), -81, 1)":{"1":"211056748610816831742051518456480965984205366549635241234155877694420718935290700341/249490619197050325793612157873173385397247211676986654738192826081817261979000000"},"('BA', 0, (), ((0, 1),), -80, 1)":{"1":"-199786819904898640819335756530549182908313175337404752716061270019279489810479619891/249490619197050325793612157873173385397247211676986654738192826081817261979000000"},"('BA', 0, (), ((0, 1),), -79, 1)":{"1":"1511473956499190684172417192904969308268045740769440304469994543570710155643651557483/1995924953576402606348897262985387083177977693415893237905542608654538095832000000"},"('BA', 0, (), ((0, 1),), -78, 1)":{"1":"-229194190083815204878075120163592654732896687140366080867867929620556686543567963/319808516836468932278304320298892338275593285277342290963874797092539352000000"},"('BA', 0, (), ((0, 1),), -77, 1)":{"1":"217184696413831154556100665546546215368030128068282497857268370910001020581433763/319808516836468932278304320298892338275593285277342290963874797092539352000000"},"('BA', 0, (), ((0, 1),), -76, 1)":{"1":"-2266559848250252511127620698241501100966609794432435283713530695264975712723094593/3517893685201158255061347523287815721031526138050765200602622768017932872000000"},"('BA', 0, (), ((0, 1),), -75, 1)":{"1":"2152659419949917524491165877389824514030674707990737644585125929209807530061278493/3517893685201158255061347523287815721031526138050765200602622768017932872000000"},"('BA', 0, (), ((0, 1),), -74, 1)":{"1":"-2046145304821284240255475126712602157325614958417152044321638661472980967858950157/3517893685201158255061347523287815721031526138050765200602622768017932872000000"},"('BA', 0, (), ((0, 1),), -73, 1)":{"1":"52597035636211693492823691535776619126668545277217980608116775200891756554797561/95078207708139412298955338467238262730581787514885545962233047784268456000000"},"('BA', 0, (), ((0, 1),), -72, 1)":{"1":"-9390902415489985461314598653785075452734235505761823187773168629811547994509/17841660294265230305677488922356588990538898013677152554369121370664000000"},"('BA', 0, (), ((0, 1),), -71, 1)":{"1":"8936780029908925270165084859013839109901336862706837236214327803160813266909/17841660294265230305677488922356588990538898013677152554369121370664000000"},"('BA', 0, (), ((0, 1),), -70, 1)":{"1":"-1687066674066500527738903869113118891813119990641233306443204468616849749/3539309719155967130664052553532352507545903196523934250023630504000000"},"('BA', 0, (), ((0, 1),), -69, 1)":{"1":"229307566623411618335005737801405611154796484159926639787047270747161107/505615674165138161523436079076050358220843313789133464289090072000000"},"('BA', 0, (), ((0, 1),), -68, 1)":{"1":"-109045424858476770499417761602628964589144912952465458574878916617002291/252807837082569080761718039538025179110421656894566732144545036000000"},"('BA', 0, (), ((0, 1),), -67, 1)":{"1":"103653645824638297985284124568853891558333717680382542073817691030486691/252807837082569080761718039538025179110421656894566732144545036000000"},"('BA', 0, (), ((0, 1),), -66, 1)":{"1":"-21932527562259515013391849298005623658657497994619112708415603051519/56317183578206522780511926829589035221746860524519209655724000000"},"('BA', 0, (), ((0, 1),), -65, 1)":{"1":"20813141467621431081266583662865549302181588415004929389835204713319/56317183578206522780511926829589035221746860524519209655724000000"},"('BA', 0, (), ((0, 1),), -64, 1)":{"1":"-19728481435202603589274657403473970119438710252949557197586678395689/56317183578206522780511926829589035221746860524519209655724000000"},"('BA', 0, (), ((0, 1),), -63, 1)":{"1":"130726144241910519314540235902606271083766125060236346266864410560473/394220285047445659463583487807123246552228023671634467590068000000"},"('BA', 0, (), ((0, 1),), -62, 1)":{"1":"-123550772917952641792690033520433280706451582653093206503979739583673/394220285047445659463583487807123246552228023671634467590068000000"},"('BA', 0, (), ((0, 1),), -61, 1)":{"1":"3759822158409897778880379333222012448757458436804108038254169340983/12716783388627279337534951219584620856523484634568853793228000000"},"('BA', 0, (), ((0, 1),), -60, 1)":{"1":"-951184397229373723985850406997131110886528440996121512955560523/3417571456228777032393160768498957499737566416170076268000000"},"('BA', 0, (), ((0, 1),), -59, 1)":{"1":"893206758264495232826400654438555166714864093046332297313866627/3417571456228777032393160768498957499737566416170076268000000"},"('BA', 0, (), ((0, 1),), -58, 1)":{"1":"-240269486328733842494250604093153665167624475283767107155867/981778642984423163571720990663302930117083141674828000000"},"('BA', 0, (), ((0, 1),), -57, 1)":{"1":"2577501157344596534971227956401101076747624940894230452541/11284811988326703029560011386934516438127392433044000000"},"('BA', 0, (), ((0, 1),), -56, 1)":{"1":"-2396375675084282376278293758207158144784775966301743805941/11284811988326703029560011386934516438127392433044000000"},"('BA', 0, (), ((0, 1),), -55, 1)":{"1":"2218031530885089776033313830476113598303004726518053489241/11284811988326703029560011386934516438127392433044000000"},"('BA', 0, (), ((0, 1),), -54, 1)":{"1":"-2042174514916091710301152616536796373367386819620934414121/11284811988326703029560011386934516438127392433044000000"},"('BA', 0, (), ((0, 1),), -53, 1)":{"1":"622843377584349759300365448963084813492668398552497023107/3761603996108901009853337128978172146042464144348000000"},"('BA', 0, (), ((0, 1),), -52, 1)":{"1":"-201356710167848987624408286555048094742066948869079323/1339125666112104311090543655741606317565846972000000"},"('BA', 0, (), ((0, 1),), -51, 1)":{"1":"20131429864002182392688118562412849863518540719477947/148791740679122701232282628415734035285094108000000"},"('BA', 0, (), ((0, 1),), -50, 1)":{"1":"-1058282351755100771190741505685751506669472666541/8792510102309897448445162969485869073924000000"},"('BA', 0, (), ((0, 1),), -49, 1)":{"1":"97796686433618986571289786081860931607061842092727/926730564783463191066120176983810600391589600000"},"('BA', 0, (), ((0, 1),), -48, 1)":{"1":"-5150484473877065851657317491127866293429615237469/56738606007150807616293072060233302064791200000"},"('BA', 0, (), ((0, 1),), -47, 1)":{"1":"539549235055047775358417736754776767750345030143/7092325750893850952036634007529162758098900000"},"('BA', 0, (), ((0, 1),), -46, 1)":{"1":"-10374209613093598168972152771133698486257983/168981576586067783756323032749497575900000"},"('BA', 0, (), ((0, 1),), -45, 1)":{"1":"26380721804033267688825297011320542624467/565155774535343758382351280098654100000"},"('BA', 0, (), ((0, 1),), -44, 1)":{"1":"-2525944634138297031513932222983655251/79320108706714913457172109487530400"},"('BA', 0, (), ((0, 1),), -43, 1)":{"1":"5708773431131819141067771987705004739/342518651233541671746879563696154000"},"('BA', 0, (), ((0, 1),), -41, 1)":{"1":"-5708773431131819141067771987705004739/342518651233541671746879563696154000"},"('BA', 0, (), ((0, 1),), -40, 1)":{"1":"2525944634138297031513932222983655251/79320108706714913457172109487530400"},"('BA', 0, (), ((0, 1),), -39, 1)":{"1":"-26380721804033267688825297011320542624467/565155774535343758382351280098654100000"},"('BA', 0, (), ((0, 1),), -38, 1)":{"1":"10374209613093598168972152771133698486257983/168981576586067783756323032749497575900000"},"('BA', 0, (), ((0, 1),), -37, 1)":{"1":"-539549235055047775358417736754776767750345030143/7092325750893850952036634007529162758098900000"},"('BA', 0, (), ((0, 1),), -36, 1)":{"1":"5150484473877065851657317491127866293429615237469/56738606007150807616293072060233302064791200000"},"('BA', 0, (), ((0, 1),), -35, 1)":{"1":"-97796686433618986571289786081860931607061842092727/926730564783463191066120176983810600391589600000"},"('BA', 0, (), ((0, 1),), -34, 1)":{"1":"1058282351755100771190741505685751506669472666541/8792510102309897448445162969485869073924000000"},"('BA', 0, (), ((0, 1),), -33, 1)":{"1":"-20131429864002182392688118562412849863518540719477947/148791740679122701232282628415734035285094108000000"},"('BA', 0, (), ((0, 1),), -32, 1)":{"1":"201356710167848987624408286555048094742066948869079323/1339125666112104311090543655741606317565846972000000"},"('BA', 0, (), ((0, 1),), -31, 1)":{"1":"-622843377584349759300365448963084813492668398552497023107/3761603996108901009853337128978172146042464144348000000"},"('BA', 0, (), ((0, 1),), -30, 1)":{"1":"2042174514916091710301152616536796373367386819620934414121/11284811988326703029560011386934516438127392433044000000"},"('BA', 0, (), ((0, 1),), -29, 1)":{"1":"-2218031530885089776033313830476113598303004726518053489241/11284811988326703029560011386934516438127392433044000000"},"('BA', 0, (), ((0, 1),), -28, 1)":{"1":"2396375675084282376278293758207158144784775966301743805941/11284811988326703029560011386934516438127392433044000000"},"('BA', 0, (), ((0, 1),), -27, 1)":{"1":"-2577501157344596534971227956401101076747624940894230452541/11284811988326703029560011386934516438127392433044000000"},"('BA', 0, (), ((0, 1),), -26, 1)":{"1":"240269486328733842494250604093153665167624475283767107155867/981778642984423163571720990663302930117083141674828000000"},"('BA', 0, (), ((0, 1),), -25, 1)":{"1":"-893206758264495232826400654438555166714864093046332297313866627/3417571456228777032393160768498957499737566416170076268000000"},"('BA', 0, (), ((0, 1),), -24, 1)":{"1":"951184397229373723985850406997131110886528440996121512955560523/3417571456228777032393160768498957499737566416170076268000000"},"('BA', 0, (), ((0, 1),), -23, 1)":{"1":"-3759822158409897778880379333222012448757458436804108038254169340983/12716783388627279337534951219584620856523484634568853793228000000"},"('BA', 0, (), ((0, 1),), -22, 1)":{"1":"123550772917952641792690033520433280706451582653093206503979739583673/394220285047445659463583487807123246552228023671634467590068000000"},"('BA', 0, (), ((0, 1),), -21, 1)":{"1":"-130726144241910519314540235902606271083766125060236346266864410560473/394220285047445659463583487807123246552228023671634467590068000000"},"('BA', 0, (), ((0, 1),), -20, 1)":{"1":"19728481435202603589274657403473970119438710252949557197586678395689/56317183578206522780511926829589035221746860524519209655724000000"},"('BA', 0, (), ((0, 1),), -19, 1)":{"1":"-20813141467621431081266583662865549302181588415004929389835204713319/56317183578206522780511926829589035221746860524519209655724000000"},"('BA', 0, (), ((0, 1),), -18, 1)":{"1":"21932527562259515013391849298005623658657497994619112708415603051519/56317183578206522780511926829589035221746860524519209655724000000"},"('BA', 0, (), ((0, 1),), -17, 1)":{"1":"-103653645824638297985284124568853891558333717680382542073817691030486691/252807837082569080761718039538025179110421656894566732144545036000000"},"('BA', 0, (), ((0, 1),), -16, 1)":{"1":"109045424858476770499417761602628964589144912952465458574878916617002291/252807837082569080761718039538025179110421656894566732144545036000000"},"('BA', 0, (), ((0, 1),), -15, 1)":{"1":"-229307566623411618335005737801405611154796484159926639787047270747161107/505615674165138161523436079076050358220843313789133464289090072000000"},"('BA', 0, (), ((0, 1),), -14, 1)":{"1":"1687066674066500527738903869113118891813119990641233306443204468616849749/3539309719155967130664052553532352507545903196523934250023630504000000"},"('BA', 0, (), ((0, 1),), -13, 1)":{"1":"-8936780029908925270165084859013839109901336862706837236214327803160813266909/17841660294265230305677488922356588990538898013677152554369121370664000000"},"('BA', 0, (), ((0, 1),), -12, 1)":{"1":"9390902415489985461314598653785075452734235505761823187773168629811547994509/17841660294265230305677488922356588990538898013677152554369121370664000000"},"('BA', 0, (), ((0, 1),), -11, 1)":{"1":"-52597035636211693492823691535776619126668545277217980608116775200891756554797561/95078207708139412298955338467238262730581787514885545962233047784268456000000"},"('BA', 0, (), ((0, 1),), -10, 1)":{"1":"2046145304821284240255475126712602157325614958417152044321638661472980967858950157/3517893685201158255061347523287815721031526138050765200602622768017932872000000"},"('BA', 0, (), ((0, 1),), -9, 1)":{"1":"-2152659419949917524491165877389824514030674707990737644585125929209807530061278493/3517893685201158255061347523287815721031526138050765200602622768017932872000000"},"('BA', 0, (), ((0, 1),), -8, 1)":{"1":"2266559848250252511127620698241501100966609794432435283713530695264975712723094593/3517893685201158255061347523287815721031526138050765200602622768017932872000000"},"('BA', 0, (), ((0, 1),), -7, 1)":{"1":"-217184696413831154556100665546546215368030128068282497857268370910001020581433763/319808516836468932278304320298892338275593285277342290963874797092539352000000"},"('BA', 0, (), ((0, 1),), -6, 1)":{"1":"229194190083815204878075120163592654732896687140366080867867929620556686543567963/319808516836468932278304320298892338275593285277342290963874797092539352000000"},"('BA', 0, (), ((0, 1),), -5, 1)":{"1":"-1511473956499190684172417192904969308268045740769440304469994543570710155643651557483/1995924953576402606348897262985387083177977693415893237905542608654538095832000000"},"('BA', 0, (), ((0, 1),), -4, 1)":{"1":"199786819904898640819335756530549182908313175337404752716061270019279489810479619891/249490619197050325793612157873173385397247211676986654738192826081817261979000000"},"('BA', 0, (), ((0, 1),), -3, 1)":{"1":"-211056748610816831742051518456480965984205366549635241234155877694420718935290700341/249490619197050325793612157873173385397247211676986654738192826081817261979000000"},"('BA', 0, (), ((0, 1),), -2, 1)":{"1":"1508802490268151292912662759073980589350663869398415100847534370916478232015713743701/1704852564513177226256349745466684800214522613126075474044317644892417956856500000"},"('BA', 0, (), ((0, 1),), -1, 1)":{"1":"-1727075902716510840832583488512788016023740671110014192557455087063689884037718885406569/1957454886155212985279998899419998598112974380304255656781884042610644550797404750000"},"('BA', 0, (), ((0, 1),), 0, 1)":{"1":"60840341587697813498550724362075635390019092572461752444848473278147365634298900493455493/140936751803175334940159920758239899064134155381906407288295651067966407657413142000000"},"('BA', 1, (), ((0, 2),), -84, 1)":{"1":"-4461394198687967533201417228564504043868286789987517827/6142836365358503885250672051104595086609010482040000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -84, 2)":{"1":"-4461394198687967533201417228564504043868286789987517827/6142836365358503885250672051104595086609010482040000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -83, 1)":{"1":"2476198450069698373855273958298833029261979547402651827/6142836365358503885250672051104595086609010482040000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -83, 2)":{"1":"2476198450069698373855273958298833029261979547402651827/6142836365358503885250672051104595086609010482040000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -82, 1)":{"1":"-20214811237217266506528015597074246300342768465088769/74010076691066311870490024712103555260349523880000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -82, 2)":{"1":"-20214811237217266506528015597074246300342768465088769/74010076691066311870490024712103555260349523880000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -81, 1)":{"1":"118558905420183904210552243790621722270518988814803/601707940577774893256016461074012644393085560000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -81, 2)":{"1":"118558905420183904210552243790621722270518988814803/601707940577774893256016461074012644393085560000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -80, 1)":{"1":"-786734082078704664035510098200704167510603893507227/5415371465199974039304148149666113799537770040000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -80, 2)":{"1":"-786734082078704664035510098200704167510603893507227/5415371465199974039304148149666113799537770040000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -79, 1)":{"1":"579996210652798682884065024335995729207429374574967/5415371465199974039304148149666113799537770040000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -79, 2)":{"1":"579996210652798682884065024335995729207429374574967/5415371465199974039304148149666113799537770040000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -78, 1)":{"1":"-5311274609000252424216949163771928881776022810873/68549005888607266320305672780583718981490760000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -78, 2)":{"1":"-5311274609000252424216949163771928881776022810873/68549005888607266320305672780583718981490760000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -77, 1)":{"1":"3680648439381910886636928842655321295197035534873/68549005888607266320305672780583718981490760000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -77, 2)":{"1":"3680648439381910886636928842655321295197035534873/68549005888607266320305672780583718981490760000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -76, 1)":{"1":"-2338311850845719988174098878172505938360789423873/68549005888607266320305672780583718981490760000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -76, 2)":{"1":"-2338311850845719988174098878172505938360789423873/68549005888607266320305672780583718981490760000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -75, 1)":{"1":"1212762978947629539747803689316423437860337709873/68549005888607266320305672780583718981490760000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -75, 2)":{"1":"1212762978947629539747803689316423437860337709873/68549005888607266320305672780583718981490760000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -74, 1)":{"1":"-255670745849435766847313880772369914036971679761/68549005888607266320305672780583718981490760000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -74, 2)":{"1":"-255670745849435766847313880772369914036971679761/68549005888607266320305672780583718981490760000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -73, 1)":{"1":"-15324609360765674920643206427160857032291908547/1852675834827223414062315480556316729229480000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -73, 2)":{"1":"-15324609360765674920643206427160857032291908547/1852675834827223414062315480556316729229480000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -72, 1)":{"1":"473924032551033122288882050352169995884324939/25379121025030457726881033980223516838760000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -72, 2)":{"1":"473924032551033122288882050352169995884324939/25379121025030457726881033980223516838760000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -71, 1)":{"1":"-704200063276826381122095624113970726911338939/25379121025030457726881033980223516838760000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -71, 2)":{"1":"-704200063276826381122095624113970726911338939/25379121025030457726881033980223516838760000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -70, 1)":{"1":"12760621673703565598252143329097798648523309/357452408803245883477197661693288969560000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -70, 2)":{"1":"12760621673703565598252143329097798648523309/357452408803245883477197661693288969560000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -69, 1)":{"1":"-311419065405807661989149598811172678411261/7294947118433589458718319626393652440000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -69, 2)":{"1":"-311419065405807661989149598811172678411261/7294947118433589458718319626393652440000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -68, 1)":{"1":"2494378373546681041598658932448592859301827/51064629829035126211028237384755567080000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -68, 2)":{"1":"2494378373546681041598658932448592859301827/51064629829035126211028237384755567080000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -67, 1)":{"1":"-2771504581610221485715428637304363406633827/51064629829035126211028237384755567080000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -67, 2)":{"1":"-2771504581610221485715428637304363406633827/51064629829035126211028237384755567080000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -66, 1)":{"1":"45008165213658493808142358208182036389281/762158654164703376284003543056053240000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -66, 2)":{"1":"45008165213658493808142358208182036389281/762158654164703376284003543056053240000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -65, 1)":{"1":"-48208504261552164532399712529373593405281/762158654164703376284003543056053240000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -65, 2)":{"1":"-48208504261552164532399712529373593405281/762158654164703376284003543056053240000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -64, 1)":{"1":"51009340221170944751977105534536418149761/762158654164703376284003543056053240000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -64, 2)":{"1":"51009340221170944751977105534536418149761/762158654164703376284003543056053240000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -63, 1)":{"1":"-5845647692114783214982634362158776088218/83361102799264431781062887521755823125","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -63, 2)":{"1":"-5845647692114783214982634362158776088218/83361102799264431781062887521755823125","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -62, 1)":{"1":"12151017718747645479692936347550223246061/166722205598528863562125775043511646250","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -62, 2)":{"1":"12151017718747645479692936347550223246061/166722205598528863562125775043511646250","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -61, 1)":{"1":"-202302830148986254232386138271573669003/2689067832234336509066544758766316875","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -61, 2)":{"1":"-202302830148986254232386138271573669003/2689067832234336509066544758766316875","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -60, 1)":{"1":"27225743559835813078301149424831647609/352664633735650689713645214264435000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -60, 2)":{"1":"27225743559835813078301149424831647609/352664633735650689713645214264435000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -59, 1)":{"1":"-27793171156214992522619665696310435083/352664633735650689713645214264435000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -59, 2)":{"1":"-27793171156214992522619665696310435083/352664633735650689713645214264435000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -58, 1)":{"1":"478644320904693880019312410045120637/5977366673485604910400766343465000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -58, 2)":{"1":"478644320904693880019312410045120637/5977366673485604910400766343465000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -57, 1)":{"1":"-5566180088450304607925986159720151/68705364063052930004606509695000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -57, 2)":{"1":"-5566180088450304607925986159720151/68705364063052930004606509695000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -56, 1)":{"1":"5608900431489470337865874153863901/68705364063052930004606509695000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -56, 2)":{"1":"5608900431489470337865874153863901/68705364063052930004606509695000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -55, 1)":{"1":"-40819932104458851003655627499193751/498113889457133742533397195288750","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -55, 2)":{"1":"-40819932104458851003655627499193751/498113889457133742533397195288750","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -54, 1)":{"1":"20411616966752866514381268867732488/249056944728566871266698597644375","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -54, 2)":{"1":"20411616966752866514381268867732488/249056944728566871266698597644375","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -53, 1)":{"1":"-3782785044084459931203875077610993393/46324591719513438055605939161853750","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -53, 2)":{"1":"-3782785044084459931203875077610993393/46324591719513438055605939161853750","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -52, 1)":{"1":"1133535785065925140772126823571114621/13984782405890849224333868426220000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -52, 2)":{"1":"1133535785065925140772126823571114621/13984782405890849224333868426220000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -51, 1)":{"1":"-1120742341993085434257098278676029621/13984782405890849224333868426220000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -51, 2)":{"1":"-1120742341993085434257098278676029621/13984782405890849224333868426220000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -50, 1)":{"1":"1103454486951080022949435299125239621/13984782405890849224333868426220000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -50, 2)":{"1":"1103454486951080022949435299125239621/13984782405890849224333868426220000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -49, 1)":{"1":"-1081459586281626461683571261617266709/13984782405890849224333868426220000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -49, 2)":{"1":"-1081459586281626461683571261617266709/13984782405890849224333868426220000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -48, 1)":{"1":"150635189192554605665015741641765387/1997826057984407032047695489460000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -48, 2)":{"1":"150635189192554605665015741641765387/1997826057984407032047695489460000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -47, 1)":{"1":"-5401807476049726046208411561335122069/73919564145423060185764733110020000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -47, 2)":{"1":"-5401807476049726046208411561335122069/73919564145423060185764733110020000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -46, 1)":{"1":"110589007462971681365893392450928427/1572756683945171493314143257660000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -46, 2)":{"1":"110589007462971681365893392450928427/1572756683945171493314143257660000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -45, 1)":{"1":"-105439988837013133473132225432406427/1572756683945171493314143257660000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -45, 2)":{"1":"-105439988837013133473132225432406427/1572756683945171493314143257660000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -44, 1)":{"1":"99288425683147716654623821767507767/1572756683945171493314143257660000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -44, 2)":{"1":"99288425683147716654623821767507767/1572756683945171493314143257660000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -43, 1)":{"1":"-3761277553158431530915297417997851447/64483024041752031225879873564060000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -43, 2)":{"1":"-3761277553158431530915297417997851447/64483024041752031225879873564060000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -42, 1)":{"1":"11115284554577186575391010113969347/214229315753329007394949746060000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -42, 2)":{"1":"11115284554577186575391010113969347/214229315753329007394949746060000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -41, 1)":{"1":"-3761277553158431530915297417997851447/64483024041752031225879873564060000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -41, 2)":{"1":"-3761277553158431530915297417997851447/64483024041752031225879873564060000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -40, 1)":{"1":"99288425683147716654623821767507767/1572756683945171493314143257660000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -40, 2)":{"1":"99288425683147716654623821767507767/1572756683945171493314143257660000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -39, 1)":{"1":"-105439988837013133473132225432406427/1572756683945171493314143257660000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -39, 2)":{"1":"-105439988837013133473132225432406427/1572756683945171493314143257660000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -38, 1)":{"1":"110589007462971681365893392450928427/1572756683945171493314143257660000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -38, 2)":{"1":"110589007462971681365893392450928427/1572756683945171493314143257660000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -37, 1)":{"1":"-5401807476049726046208411561335122069/73919564145423060185764733110020000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -37, 2)":{"1":"-5401807476049726046208411561335122069/73919564145423060185764733110020000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -36, 1)":{"1":"150635189192554605665015741641765387/1997826057984407032047695489460000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -36, 2)":{"1":"150635189192554605665015741641765387/1997826057984407032047695489460000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -35, 1)":{"1":"-1081459586281626461683571261617266709/13984782405890849224333868426220000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -35, 2)":{"1":"-1081459586281626461683571261617266709/13984782405890849224333868426220000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -34, 1)":{"1":"1103454486951080022949435299125239621/13984782405890849224333868426220000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -34, 2)":{"1":"1103454486951080022949435299125239621/13984782405890849224333868426220000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -33, 1)":{"1":"-1120742341993085434257098278676029621/13984782405890849224333868426220000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -33, 2)":{"1":"-1120742341993085434257098278676029621/13984782405890849224333868426220000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -32, 1)":{"1":"1133535785065925140772126823571114621/13984782405890849224333868426220000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -32, 2)":{"1":"1133535785065925140772126823571114621/13984782405890849224333868426220000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -31, 1)":{"1":"-3782785044084459931203875077610993393/46324591719513438055605939161853750","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -31, 2)":{"1":"-3782785044084459931203875077610993393/46324591719513438055605939161853750","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -30, 1)":{"1":"20411616966752866514381268867732488/249056944728566871266698597644375","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -30, 2)":{"1":"20411616966752866514381268867732488/249056944728566871266698597644375","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -29, 1)":{"1":"-40819932104458851003655627499193751/498113889457133742533397195288750","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -29, 2)":{"1":"-40819932104458851003655627499193751/498113889457133742533397195288750","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -28, 1)":{"1":"5608900431489470337865874153863901/68705364063052930004606509695000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -28, 2)":{"1":"5608900431489470337865874153863901/68705364063052930004606509695000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -27, 1)":{"1":"-5566180088450304607925986159720151/68705364063052930004606509695000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -27, 2)":{"1":"-5566180088450304607925986159720151/68705364063052930004606509695000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -26, 1)":{"1":"478644320904693880019312410045120637/5977366673485604910400766343465000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -26, 2)":{"1":"478644320904693880019312410045120637/5977366673485604910400766343465000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -25, 1)":{"1":"-27793171156214992522619665696310435083/352664633735650689713645214264435000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -25, 2)":{"1":"-27793171156214992522619665696310435083/352664633735650689713645214264435000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -24, 1)":{"1":"27225743559835813078301149424831647609/352664633735650689713645214264435000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -24, 2)":{"1":"27225743559835813078301149424831647609/352664633735650689713645214264435000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -23, 1)":{"1":"-202302830148986254232386138271573669003/2689067832234336509066544758766316875","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -23, 2)":{"1":"-202302830148986254232386138271573669003/2689067832234336509066544758766316875","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -22, 1)":{"1":"12151017718747645479692936347550223246061/166722205598528863562125775043511646250","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -22, 2)":{"1":"12151017718747645479692936347550223246061/166722205598528863562125775043511646250","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -21, 1)":{"1":"-5845647692114783214982634362158776088218/83361102799264431781062887521755823125","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -21, 2)":{"1":"-5845647692114783214982634362158776088218/83361102799264431781062887521755823125","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -20, 1)":{"1":"51009340221170944751977105534536418149761/762158654164703376284003543056053240000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -20, 2)":{"1":"51009340221170944751977105534536418149761/762158654164703376284003543056053240000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -19, 1)":{"1":"-48208504261552164532399712529373593405281/762158654164703376284003543056053240000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -19, 2)":{"1":"-48208504261552164532399712529373593405281/762158654164703376284003543056053240000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -18, 1)":{"1":"45008165213658493808142358208182036389281/762158654164703376284003543056053240000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -18, 2)":{"1":"45008165213658493808142358208182036389281/762158654164703376284003543056053240000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -17, 1)":{"1":"-2771504581610221485715428637304363406633827/51064629829035126211028237384755567080000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -17, 2)":{"1":"-2771504581610221485715428637304363406633827/51064629829035126211028237384755567080000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -16, 1)":{"1":"2494378373546681041598658932448592859301827/51064629829035126211028237384755567080000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -16, 2)":{"1":"2494378373546681041598658932448592859301827/51064629829035126211028237384755567080000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -15, 1)":{"1":"-311419065405807661989149598811172678411261/7294947118433589458718319626393652440000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -15, 2)":{"1":"-311419065405807661989149598811172678411261/7294947118433589458718319626393652440000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -14, 1)":{"1":"12760621673703565598252143329097798648523309/357452408803245883477197661693288969560000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -14, 2)":{"1":"12760621673703565598252143329097798648523309/357452408803245883477197661693288969560000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -13, 1)":{"1":"-704200063276826381122095624113970726911338939/25379121025030457726881033980223516838760000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -13, 2)":{"1":"-704200063276826381122095624113970726911338939/25379121025030457726881033980223516838760000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -12, 1)":{"1":"473924032551033122288882050352169995884324939/25379121025030457726881033980223516838760000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -12, 2)":{"1":"473924032551033122288882050352169995884324939/25379121025030457726881033980223516838760000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -11, 1)":{"1":"-15324609360765674920643206427160857032291908547/1852675834827223414062315480556316729229480000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -11, 2)":{"1":"-15324609360765674920643206427160857032291908547/1852675834827223414062315480556316729229480000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -10, 1)":{"1":"-255670745849435766847313880772369914036971679761/68549005888607266320305672780583718981490760000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -10, 2)":{"1":"-255670745849435766847313880772369914036971679761/68549005888607266320305672780583718981490760000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -9, 1)":{"1":"1212762978947629539747803689316423437860337709873/68549005888607266320305672780583718981490760000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -9, 2)":{"1":"1212762978947629539747803689316423437860337709873/68549005888607266320305672780583718981490760000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -8, 1)":{"1":"-2338311850845719988174098878172505938360789423873/68549005888607266320305672780583718981490760000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -8, 2)":{"1":"-2338311850845719988174098878172505938360789423873/68549005888607266320305672780583718981490760000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -7, 1)":{"1":"3680648439381910886636928842655321295197035534873/68549005888607266320305672780583718981490760000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -7, 2)":{"1":"3680648439381910886636928842655321295197035534873/68549005888607266320305672780583718981490760000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -6, 1)":{"1":"-5311274609000252424216949163771928881776022810873/68549005888607266320305672780583718981490760000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -6, 2)":{"1":"-5311274609000252424216949163771928881776022810873/68549005888607266320305672780583718981490760000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -5, 1)":{"1":"579996210652798682884065024335995729207429374574967/5415371465199974039304148149666113799537770040000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -5, 2)":{"1":"579996210652798682884065024335995729207429374574967/5415371465199974039304148149666113799537770040000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -4, 1)":{"1":"-786734082078704664035510098200704167510603893507227/5415371465199974039304148149666113799537770040000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -4, 2)":{"1":"-786734082078704664035510098200704167510603893507227/5415371465199974039304148149666113799537770040000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -3, 1)":{"1":"118558905420183904210552243790621722270518988814803/601707940577774893256016461074012644393085560000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -3, 2)":{"1":"118558905420183904210552243790621722270518988814803/601707940577774893256016461074012644393085560000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -2, 1)":{"1":"-20214811237217266506528015597074246300342768465088769/74010076691066311870490024712103555260349523880000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -2, 2)":{"1":"-20214811237217266506528015597074246300342768465088769/74010076691066311870490024712103555260349523880000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -1, 1)":{"1":"2476198450069698373855273958298833029261979547402651827/6142836365358503885250672051104595086609010482040000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -1, 2)":{"1":"2476198450069698373855273958298833029261979547402651827/6142836365358503885250672051104595086609010482040000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), 0, 1)":{"1":"-4461394198687967533201417228564504043868286789987517827/6142836365358503885250672051104595086609010482040000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), 0, 2)":{"1":"-4461394198687967533201417228564504043868286789987517827/6142836365358503885250672051104595086609010482040000","pi2":"-16/3"},"('R', -83, 3)":{"1":"-3681181948368536301765969745576439759/22943269756942334502824063363926050"},"('R', -82, 3)":{"1":"3675355086208043010463665221547506159/15295513171294889668549375575950700"},"('R', -81, 3)":{"1":"-38158711308349294711627154234785937749/137659618541654007016944380183556300"},"('R', -80, 3)":{"1":"3369150140743408544911329896750390639/11012769483332320561355550414684504"},"('R', -79, 3)":{"1":"-445842874207559413650558948559904396983/1376596185416540070169443801835563000"},"('R', -78, 3)":{"1":"22242804654453761902431505341570255113/65552199305549527150925895325503000"},"('R', -77, 3)":{"1":"-3373243639122661920016207766879428682951/9636173297915780491186106612848941000"},"('R', -76, 3)":{"1":"6932327609589000069909725148330002142997/19272346595831560982372213225697882000"},"('R', -75, 3)":{"1":"-233257826486659147313919716220657270796021/635987437662441512418283036448030106000"},"('R', -74, 3)":{"1":"3891386851361169394231827341545701466549/10426023568236746105217754695869346000"},"('R', -73, 3)":{"1":"-21860115393199879468787006775442394995019/57817039787494682947116639677093646000"},"('R', -72, 3)":{"1":"22120256579207350555369607169014380238729/57817039787494682947116639677093646000"},"('R', -71, 3)":{"1":"-853045584069273741265761143209983557687/2210060595993515012413172807758458000"},"('R', -70, 3)":{"1":"1072457057022030563618500866179608471592869/2755945563203913220479226491274797126000"},"('R', -69, 3)":{"1":"-12401730779918601477763492828318486103707/31677535209240381844588810244537898000"},"('R', -68, 3)":{"1":"6718235292180770950819613042749195229921/17064678409931351210397687252475524000"},"('R', -67, 3)":{"1":"-37038084952853709312192191652789875716377251/93702149148933049496293700703343102284000"},"('R', -66, 3)":{"1":"10138632219544617581092149439331941017366403/25555131586072649862625554737275391532000"},"('R', -65, 3)":{"1":"-23366270192743487679477896272470713148938156737/58751247516381022034176150340996125132068000"},"('R', -64, 3)":{"1":"23418252322830930995009784280611316670857223821/58751247516381022034176150340996125132068000"},"('R', -63, 3)":{"1":"-23447289606694147182141177051959037922674688681/58751247516381022034176150340996125132068000"},"('R', -62, 3)":{"1":"147621111745513339042789683358044338935333279/369504701360886931032554404660352988252000"},"('R', -61, 3)":{"1":"-179991410637615866138575411751097172819513330021/450426230958921168928683819280970292679188000"},"('R', -60, 3)":{"1":"1621645880713925149504728557205571261861180601/4057893972602893413771926299828561195308000"},"('R', -59, 3)":{"1":"-899448185002502178289473128148323335876598457103/2252131154794605844643419096404851463395940000"},"('R', -58, 3)":{"1":"898749416038463297613064016608158684532960810903/2252131154794605844643419096404851463395940000"},"('R', -57, 3)":{"1":"-8077608616630527523608920593590553628072417434727/20269180393151452601790771867643663170563460000"},"('R', -56, 3)":{"1":"8065364992298191210905019043538643436028301937627/20269180393151452601790771867643663170563460000"},"('R', -55, 3)":{"1":"-146710623227456434784846891760875053105741603963/369457090761402970114350964275088769293740000"},"('R', -54, 3)":{"1":"4394473376466032433038891087245205788735259673041/11090683611347021234942120455880494942383780000"},"('R', -53, 3)":{"1":"-266699385720008517489796940267032366415631136688969/674888636053450218111477922555987155197650020000"},"('R', -52, 3)":{"1":"59100604293306916435864808377945665666914611894357/149975252456322270691439538345774923377255560000"},"('R', -51, 3)":{"1":"-1590540734927484716689641602522845968338397180237439/4049331816320701308668867535335922931185900120000"},"('R', -50, 3)":{"1":"1585160323613828641930930331000876610860025499337039/4049331816320701308668867535335922931185900120000"},"('R', -49, 3)":{"1":"-1579138077509527917020714297416190398495119720504191/4049331816320701308668867535335922931185900120000"},"('R', -48, 3)":{"1":"64640037850689398665313401119470611396968881187101/166410896561124711315158939808325599911749320000"},"('R', -47, 3)":{"1":"-173834502266484567492856382465160193162509161496270851/449475831611597845262244296422287445361634913320000"},"('R', -46, 3)":{"1":"173052395693279508655009420882459929565966970279204051/449475831611597845262244296422287445361634913320000"},"('R', -45, 3)":{"1":"-172207082354925576551954650070714528780444100870616451/449475831611597845262244296422287445361634913320000"},"('R', -44, 3)":{"1":"57112268750329512154028122549033616610067811169354557/149825277203865948420748098807429148453878304440000"},"('R', -43, 3)":{"1":"-2328879288304230175920893932431061785741251137394583037/6142836365358503885250672051104595086609010482040000"},"('R', -42, 3)":{"1":"5982411243336313727378511903938443/15868838203950296844070351560000"},"('R', -41, 3)":{"1":"-98981811082448963140024839631537285275385864906316054591/264141963710415667065778898197497588724187450727720000"},"('R', -40, 3)":{"1":"8978700930455341073642223168574929914341750176959922181/24012905791855969733252627108863417156744313702520000"},"('R', -39, 3)":{"1":"-26922196954985785446560308676836930520743855836281777323/72038717375567909199757881326590251470232941107560000"},"('R', -38, 3)":{"1":"26939898647937243503262754196888532660332521838561656123/72038717375567909199757881326590251470232941107560000"},"('R', -37, 3)":{"1":"-1267868592323343253092184789961793950612104621737491508581/3385819716651691732388620422349741819100948232055320000"},"('R', -36, 3)":{"1":"17402340879635216659249357550651656696630423646051572247/46381092008927284005323567429448518069876003178840000"},"('R', -35, 3)":{"1":"-990368051682212189698953065284480493919119991468105773113/2633415335173538014080038106272021414856293069376360000"},"('R', -34, 3)":{"1":"993076570679299573111854882444021202225607924478216005609/2633415335173538014080038106272021414856293069376360000"},"('R', -33, 3)":{"1":"-2987973446152831163691064242673227994610904375537334096427/7900246005520614042240114318816064244568879208129080000"},"('R', -32, 3)":{"1":"32973316478013878799873380298552362488633224044998308774497/86902706060726754464641257506976706690257671289419880000"},"('R', -31, 3)":{"1":"-219174516915785522970017815940043511007793779060840214817727/575730427652314748328248330983720681822957072292406705000"},"('R', -30, 3)":{"1":"1979521915003335929214540668106227804719552427227452235630393/5181573848870832734954234978853486136406613650631660345000"},"('R', -29, 3)":{"1":"-1986610439206353150885701912359098485060352807421789932934063/5181573848870832734954234978853486136406613650631660345000"},"('R', -28, 3)":{"1":"3988029330268364779746313167978618829092434433802267332524801/10363147697741665469908469957706972272813227301263320690000"},"('R', -27, 3)":{"1":"-4002977947749190500590183038185001075950064551167046880882451/10363147697741665469908469957706972272813227301263320690000"},"('R', -26, 3)":{"1":"1339472689798045432786189344000750876494754847382951789286517/3454382565913888489969489985902324090937742433754440230000"},"('R', -25, 3)":{"1":"-79333501521466531417470303416764366938499251091231272955004603/203808571388919420908199909168237121365326803591511973570000"},"('R', -24, 3)":{"1":"79645758611364233173883738387362613152850692728747249633193697/203808571388919420908199909168237121365326803591511973570000"},"('R', -23, 3)":{"1":"-2438710326782043492457066194052506939496968505596922691826595771/6216161427362042337700097229631232201642467509541115193885000"},"('R', -22, 3)":{"1":"2448411516487538586871575701993121810079958211500627739417499621/6216161427362042337700097229631232201642467509541115193885000"},"('R', -21, 3)":{"1":"-2458076320072039613054557979793784250054012378305229776938956771/6216161427362042337700097229631232201642467509541115193885000"},"('R', -20, 3)":{"1":"39486264545545237036964767870726000769095517632803917083428673511/99458582837792677403201555674099715226279480152657843102160000"},"('R', -19, 3)":{"1":"-39642413386839327016247234068987934950905929365486945387304686151/99458582837792677403201555674099715226279480152657843102160000"},"('R', -18, 3)":{"1":"39800513945861797282396245033934769054584506499478169855154421351/99458582837792677403201555674099715226279480152657843102160000"},"('R', -17, 3)":{"1":"-2677152184492162036204504690852967984331712150284406613372776297717/6663725050132109386014504230164680920160725170228075487844720000"},"('R', -16, 3)":{"1":"2687776339029467001273647491802036452250587729520490293534164812517/6663725050132109386014504230164680920160725170228075487844720000"},"('R', -15, 3)":{"1":"-2698314725304509504411331505354785616141335099858009314194186477117/6663725050132109386014504230164680920160725170228075487844720000"},"('R', -14, 3)":{"1":"2708939803490767518607641317474086964672282780753705218069853814877/6663725050132109386014504230164680920160725170228075487844720000"},"('R', -13, 3)":{"1":"-193082475169530900168885628095579714844641384638087299633765370926667/473124478559379766407029800341692345331411487086193359636975120000"},"('R', -12, 3)":{"1":"21537248352873976734693432049850891699883015681789260165830824280763/52569386506597751823003311149076927259045720787354817737441680000"},"('R', -11, 3)":{"1":"-4734804061534711476033046039749684818681425668876670784721078433895897/11512695644944907649237725141647847069731012852430705084499727920000"},"('R', -10, 3)":{"1":"4753049702155939646581352795496722984755837273550245739366480120157497/11512695644944907649237725141647847069731012852430705084499727920000"},"('R', -9, 3)":{"1":"-954223759133276361112063088795421969115304769519973704515626438396133/2302539128988981529847545028329569413946202570486141016899945584000"},"('R', -8, 3)":{"1":"2873560666087057427483307728445689068079144381024598190910974744357759/6907617386966944589542635084988708241838607711458423050699836752000"},"('R', -7, 3)":{"1":"-2884341887674065114492493224829781734858404614158088545587453713505439/6907617386966944589542635084988708241838607711458423050699836752000"},"('R', -6, 3)":{"1":"2895161467498691925890352134654187182617211009502689236298571820890559/6907617386966944589542635084988708241838607711458423050699836752000"},"('R', -5, 3)":{"1":"-229563864941372008080839525149845762319333750205515097464543839445001521/545701773570388622573868171714107951105250009205215421005287103408000"},"('R', -4, 3)":{"1":"230412368163463917212232861413223931205117420084019107647254443055380389/545701773570388622573868171714107951105250009205215421005287103408000"},"('R', -3, 3)":{"1":"-2081269850036307362731936237944481936110204316712925947467705896927608461/4911315962133497603164813545426971559947250082846938789047583930672000"},"('R', -2, 3)":{"1":"2088845096910268985197055087677313893106786768624615860539861079804852141/4911315962133497603164813545426971559947250082846938789047583930672000"},"('R', -1, 3)":{"1":"-173996431218729299839681523604391161367336554989810421697235041310079109463/407639224857080301062679524270438639475621756876295919490949466245776000"},"('R', 0, 3)":{"1":"174619765640220889329980338368235099134560305413401483869717986343757248583/407639224857080301062679524270438639475621756876295919490949466245776000"},"('BA', 0, (), ((0, 2),), -84, 1)":{"1":"250239213305014019117837972682214239579035380994555266524254151622685312/3184681444195939852052183783362801870903294975596061871023042705045125","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -83, 1)":{"1":"-2393614676834304186640917326418513233603314452368390178658701760535938502/3184681444195939852052183783362801870903294975596061871023042705045125","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -82, 1)":{"1":"483643572976356159103388415837801292227415169831869722881596083110873/462285011495999397888254287031906208579372184002912160113665656125","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -81, 1)":{"1":"-567964883992509329668320320172143029794304571805261994709048215012193/462285011495999397888254287031906208579372184002912160113665656125","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -80, 1)":{"1":"139516403204491367469475283378830149346030157300079785966584549230499/102730002554666532864056508229312490795416040889536035580814590250","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -79, 1)":{"1":"-29935636242053073855561728296189073029279587651002669176042644179711/20546000510933306572811301645862498159083208177907207116162918050","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -78, 1)":{"1":"5056982168431380431165294181186426823278838357423928321380429637/3292100706767073637688079097238022457792534558229002902766050","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -77, 1)":{"1":"-1054339521660690738876559679189426465557369701013745634946260193/658420141353414727537615819447604491558506911645800580553210","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -76, 1)":{"1":"10905454888904939700888071138583924702170850064315869111176355229/6584201413534147275376158194476044915585069116458005805532100","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -75, 1)":{"1":"-11215794210333466618921959579859140417902788854153593652225805417/6584201413534147275376158194476044915585069116458005805532100","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -74, 1)":{"1":"287129612610016749012711815988128217873077609652140492573919792661/164605035338353681884403954861901122889626727911450145138302500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -73, 1)":{"1":"-293033586538606153777782099500028186778217954735934250261926815611/164605035338353681884403954861901122889626727911450145138302500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -72, 1)":{"1":"13991816559725818313635755974258308829248919811859208109928846/7722135266389270120304182532459238266542818911214587405625","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -71, 1)":{"1":"-8744202075049683355748744366307461487808960638289097476626161/4752083240854935458648727712282608164026350099208976865000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -70, 1)":{"1":"1758333562703960823271677626853750570875116476310909214621/942686617904172874161620256354415426309531858601265000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -69, 1)":{"1":"-1779596816037265930139152063383145579439043646959900538001/942686617904172874161620256354415426309531858601265000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -68, 1)":{"1":"3597427581851344089636796501864154628434100371131796833027/1885373235808345748323240512708830852619063717202530000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -67, 1)":{"1":"-3631870641341293881476291225551116309973806983446606992727/1885373235808345748323240512708830852619063717202530000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -66, 1)":{"1":"815980641852865981736789007072984380535403059146389543/419998493162919525133268102630615026201618114770000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -65, 1)":{"1":"-822226066802549529423239513387280427490227054575294943/419998493162919525133268102630615026201618114770000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -64, 1)":{"1":"10762196676820856366865633385965217830474067720424864959/5459980411117953826732485334197995340621035492010000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -63, 1)":{"1":"-10828239596503813525458997789109233832306453962927168009/5459980411117953826732485334197995340621035492010000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -62, 1)":{"1":"10887682850600384125412385850743809618341587186980787409/5459980411117953826732485334197995340621035492010000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -61, 1)":{"1":"-10941057629128336571928038552113178446116062319706510009/5459980411117953826732485334197995340621035492010000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -60, 1)":{"1":"2953191556621973383571290379340980920434325578456079/1467342222821272192080753919429721940505518810000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -59, 1)":{"1":"-23717047262266345290803849998564826638380953050967/11738737782570177536646031355437775524044150480","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -58, 1)":{"1":"2629454776637678355865478860870062624951959887/1297012107768565347783133864654031282350800","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -57, 1)":{"1":"-2637339068736553256130370598276676918519413303/1297012107768565347783133864654031282350800","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -56, 1)":{"1":"2644214582206216048798849099301004885004036907/1297012107768565347783133864654031282350800","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -55, 1)":{"1":"-530028404563792606332286533202051004989385449/259402421553713069556626772930806256470160","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -54, 1)":{"1":"109718049837609303907041360020235633328608193/53595541643329146602608837382397986874000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -53, 1)":{"1":"-1208804645234317365985658591237018253976918483/589550958076620612628697211206377855614000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -52, 1)":{"1":"430882970488620324652892496814846378632457/209879301558070705812992955217649646000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -51, 1)":{"1":"-61677675821370372404357582912808253082582291/30012740122804110931257992596123899378000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -50, 1)":{"1":"61722885799777491395049999453269639716820171/30012740122804110931257992596123899378000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -49, 1)":{"1":"-308765019614307265428641185808333348602443199/150063700614020554656289962980619496890000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -48, 1)":{"1":"6302983499981913224583599430586113450229651/3062524502326950095026325775114683610000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -47, 1)":{"1":"-393960410411659995486318403250836641123136/191407781395434380939145360944667725625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -46, 1)":{"1":"356646465691137637880503914765708462833/173298127112208583919552160203411250","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -45, 1)":{"1":"-178279298805462669408452802338843808154/86649063556104291959776080101705625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -44, 1)":{"1":"1425782432155111364104522881069728270837/693192508448834335678208640813645000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -43, 1)":{"1":"-1425406043493274180313781272479685642687/693192508448834335678208640813645000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -42, 1)":{"1":"110146668770865342876431917126173509/53557328938332251848737436515000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -41, 1)":{"1":"-1425406043493274180313781272479685642687/693192508448834335678208640813645000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -40, 1)":{"1":"1425782432155111364104522881069728270837/693192508448834335678208640813645000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -39, 1)":{"1":"-178279298805462669408452802338843808154/86649063556104291959776080101705625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -38, 1)":{"1":"356646465691137637880503914765708462833/173298127112208583919552160203411250","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -37, 1)":{"1":"-393960410411659995486318403250836641123136/191407781395434380939145360944667725625","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -36, 1)":{"1":"6302983499981913224583599430586113450229651/3062524502326950095026325775114683610000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -35, 1)":{"1":"-308765019614307265428641185808333348602443199/150063700614020554656289962980619496890000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -34, 1)":{"1":"61722885799777491395049999453269639716820171/30012740122804110931257992596123899378000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -33, 1)":{"1":"-61677675821370372404357582912808253082582291/30012740122804110931257992596123899378000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -32, 1)":{"1":"430882970488620324652892496814846378632457/209879301558070705812992955217649646000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -31, 1)":{"1":"-1208804645234317365985658591237018253976918483/589550958076620612628697211206377855614000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -30, 1)":{"1":"109718049837609303907041360020235633328608193/53595541643329146602608837382397986874000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -29, 1)":{"1":"-530028404563792606332286533202051004989385449/259402421553713069556626772930806256470160","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -28, 1)":{"1":"2644214582206216048798849099301004885004036907/1297012107768565347783133864654031282350800","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -27, 1)":{"1":"-2637339068736553256130370598276676918519413303/1297012107768565347783133864654031282350800","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -26, 1)":{"1":"2629454776637678355865478860870062624951959887/1297012107768565347783133864654031282350800","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -25, 1)":{"1":"-23717047262266345290803849998564826638380953050967/11738737782570177536646031355437775524044150480","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -24, 1)":{"1":"2953191556621973383571290379340980920434325578456079/1467342222821272192080753919429721940505518810000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -23, 1)":{"1":"-10941057629128336571928038552113178446116062319706510009/5459980411117953826732485334197995340621035492010000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -22, 1)":{"1":"10887682850600384125412385850743809618341587186980787409/5459980411117953826732485334197995340621035492010000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -21, 1)":{"1":"-10828239596503813525458997789109233832306453962927168009/5459980411117953826732485334197995340621035492010000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -20, 1)":{"1":"10762196676820856366865633385965217830474067720424864959/5459980411117953826732485334197995340621035492010000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -19, 1)":{"1":"-822226066802549529423239513387280427490227054575294943/419998493162919525133268102630615026201618114770000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -18, 1)":{"1":"815980641852865981736789007072984380535403059146389543/419998493162919525133268102630615026201618114770000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -17, 1)":{"1":"-3631870641341293881476291225551116309973806983446606992727/1885373235808345748323240512708830852619063717202530000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -16, 1)":{"1":"3597427581851344089636796501864154628434100371131796833027/1885373235808345748323240512708830852619063717202530000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -15, 1)":{"1":"-1779596816037265930139152063383145579439043646959900538001/942686617904172874161620256354415426309531858601265000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -14, 1)":{"1":"1758333562703960823271677626853750570875116476310909214621/942686617904172874161620256354415426309531858601265000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -13, 1)":{"1":"-8744202075049683355748744366307461487808960638289097476626161/4752083240854935458648727712282608164026350099208976865000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -12, 1)":{"1":"13991816559725818313635755974258308829248919811859208109928846/7722135266389270120304182532459238266542818911214587405625","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -11, 1)":{"1":"-293033586538606153777782099500028186778217954735934250261926815611/164605035338353681884403954861901122889626727911450145138302500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -10, 1)":{"1":"287129612610016749012711815988128217873077609652140492573919792661/164605035338353681884403954861901122889626727911450145138302500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -9, 1)":{"1":"-11215794210333466618921959579859140417902788854153593652225805417/6584201413534147275376158194476044915585069116458005805532100","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -8, 1)":{"1":"10905454888904939700888071138583924702170850064315869111176355229/6584201413534147275376158194476044915585069116458005805532100","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -7, 1)":{"1":"-1054339521660690738876559679189426465557369701013745634946260193/658420141353414727537615819447604491558506911645800580553210","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -6, 1)":{"1":"5056982168431380431165294181186426823278838357423928321380429637/3292100706767073637688079097238022457792534558229002902766050","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -5, 1)":{"1":"-29935636242053073855561728296189073029279587651002669176042644179711/20546000510933306572811301645862498159083208177907207116162918050","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -4, 1)":{"1":"139516403204491367469475283378830149346030157300079785966584549230499/102730002554666532864056508229312490795416040889536035580814590250","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -3, 1)":{"1":"-567964883992509329668320320172143029794304571805261994709048215012193/462285011495999397888254287031906208579372184002912160113665656125","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -2, 1)":{"1":"483643572976356159103388415837801292227415169831869722881596083110873/462285011495999397888254287031906208579372184002912160113665656125","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -1, 1)":{"1":"-2393614676834304186640917326418513233603314452368390178658701760535938502/3184681444195939852052183783362801870903294975596061871023042705045125","pi2":"16/3"},"('BA', 0, (), ((0, 2),), 0, 1)":{"1":"250239213305014019117837972682214239579035380994555266524254151622685312/3184681444195939852052183783362801870903294975596061871023042705045125","pi2":"-16/3"},"('BA', 1, (2,), ((0, 1),), -84, 1)":{"1":"3681181948368536301765969745576439759/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 3),), -84, 1)":{"1":"-3681181948368536301765969745576439759/22943269756942334502824063363926050"},"('BA', 1, (1,), ((0, 2),), -84, 1)":{"1":"3681181948368536301765969745576439759/11471634878471167251412031681963025"},"('BA', 1, (1,), ((0, 1),), -84, 2)":{"1":"3681181948368536301765969745576439759/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 2),), -84, 2)":{"1":"-3681181948368536301765969745576439759/22943269756942334502824063363926050"},"('BA', 1, (2,), ((0, 1),), -83, 1)":{"1":"-3672441655127796364812512959533039359/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 3),), -83, 1)":{"1":"5140810919572105772993253014824306559/22943269756942334502824063363926050"},"('BA', 1, (1,), ((0, 2),), -83, 1)":{"1":"-3672441655127796364812512959533039359/11471634878471167251412031681963025"},"('BA', 1, (1,), ((0, 1),), -83, 2)":{"1":"-3672441655127796364812512959533039359/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 2),), -83, 2)":{"1":"4406626287349951068902882987178672959/22943269756942334502824063363926050"},"('BA', 1, (2,), ((0, 1),), -82, 1)":{"1":"44139711531918267321142140457772773/138212468415315268089301586529675"},"('BA', 1, (), ((0, 3),), -82, 1)":{"1":"-70676505467658798794288045071470373/276424936830630536178603173059350"},"('BA', 1, (1,), ((0, 2),), -82, 1)":{"1":"44139711531918267321142140457772773/138212468415315268089301586529675"},"('BA', 1, (1,), ((0, 1),), -82, 2)":{"1":"44139711531918267321142140457772773/138212468415315268089301586529675"},"('BA', 1, (), ((0, 2),), -82, 2)":{"1":"-57408108499788533057715092764621573/276424936830630536178603173059350"},"('BA', 1, (2,), ((0, 1),), -81, 1)":{"1":"-44031838385838021258243173365847173/138212468415315268089301586529675"},"('BA', 1, (), ((0, 3),), -81, 1)":{"1":"76465697640632004169865945671477573/276424936830630536178603173059350"},"('BA', 1, (1,), ((0, 2),), -81, 1)":{"1":"-44031838385838021258243173365847173/138212468415315268089301586529675"},"('BA', 1, (1,), ((0, 1),), -81, 2)":{"1":"-44031838385838021258243173365847173/138212468415315268089301586529675"},"('BA', 1, (), ((0, 2),), -81, 2)":{"1":"60248768013235012714054559518662373/276424936830630536178603173059350"},"('BA', 1, (2,), ((0, 1),), -80, 1)":{"1":"4880292608058024066886120358155997/15356940935035029787700176281075"},"('BA', 1, (), ((0, 3),), -80, 1)":{"1":"-8975476857400698676939500699775997/30713881870070059575400352562150"},"('BA', 1, (1,), ((0, 2),), -80, 1)":{"1":"4880292608058024066886120358155997/15356940935035029787700176281075"},"('BA', 1, (1,), ((0, 1),), -80, 2)":{"1":"4880292608058024066886120358155997/15356940935035029787700176281075"},"('BA', 1, (), ((0, 2),), -80, 2)":{"1":"-6927884732729361371912810528965997/30713881870070059575400352562150"},"('BA', 1, (2,), ((0, 1),), -79, 1)":{"1":"-4868007055309996043055960217131137/15356940935035029787700176281075"},"('BA', 1, (), ((0, 3),), -79, 1)":{"1":"9356328992589567415674465071546657/30713881870070059575400352562150"},"('BA', 1, (1,), ((0, 2),), -79, 1)":{"1":"-4868007055309996043055960217131137/15356940935035029787700176281075"},"('BA', 1, (1,), ((0, 1),), -79, 2)":{"1":"-4868007055309996043055960217131137/15356940935035029787700176281075"},"('BA', 1, (), ((0, 2),), -79, 2)":{"1":"7112168023949781729365212644338897/30713881870070059575400352562150"},"('BA', 1, (2,), ((0, 1),), -78, 1)":{"1":"61462860623241058403302042280303/194391657405506706173419952925"},"('BA', 1, (), ((0, 3),), -78, 1)":{"1":"-122424084385607961459286539517583/388783314811013412346839905850"},"('BA', 1, (1,), ((0, 2),), -78, 1)":{"1":"61462860623241058403302042280303/194391657405506706173419952925"},"('BA', 1, (1,), ((0, 1),), -78, 2)":{"1":"61462860623241058403302042280303/194391657405506706173419952925"},"('BA', 1, (), ((0, 2),), -78, 2)":{"1":"-91943472504424509931294290898943/388783314811013412346839905850"},"('BA', 1, (2,), ((0, 1),), -77, 1)":{"1":"-61303359776139104182852056677903/194391657405506706173419952925"},"('BA', 1, (), ((0, 3),), -77, 1)":{"1":"125819173845349558437436233054383/388783314811013412346839905850"},"('BA', 1, (1,), ((0, 2),), -77, 1)":{"1":"-61303359776139104182852056677903/194391657405506706173419952925"},"('BA', 1, (1,), ((0, 1),), -77, 2)":{"1":"-61303359776139104182852056677903/194391657405506706173419952925"},"('BA', 1, (), ((0, 2),), -77, 2)":{"1":"93561266810744331310144144866143/388783314811013412346839905850"},"('BA', 1, (2,), ((0, 1),), -76, 1)":{"1":"672559662384108370412072783887333/2138308231460573767907619482175"},"('BA', 1, (), ((0, 3),), -76, 1)":{"1":"-1416446548848792547499020635743413/4276616462921147535815238964350"},"('BA', 1, (1,), ((0, 2),), -76, 1)":{"1":"672559662384108370412072783887333/2138308231460573767907619482175"},"('BA', 1, (1,), ((0, 1),), -76, 2)":{"1":"672559662384108370412072783887333/2138308231460573767907619482175"},"('BA', 1, (), ((0, 2),), -76, 2)":{"1":"-1044503105616450458955546709815373/4276616462921147535815238964350"},"('BA', 1, (2,), ((0, 1),), -75, 1)":{"1":"-670758981768141571449624262218133/2138308231460573767907619482175"},"('BA', 1, (), ((0, 3),), -75, 1)":{"1":"1445057363080265019902369368931813/4276616462921147535815238964350"},"('BA', 1, (1,), ((0, 2),), -75, 1)":{"1":"-670758981768141571449624262218133/2138308231460573767907619482175"},"('BA', 1, (1,), ((0, 1),), -75, 2)":{"1":"-670758981768141571449624262218133/2138308231460573767907619482175"},"('BA', 1, (), ((0, 2),), -75, 2)":{"1":"117545352491578143963999646174997/475179606991238615090582107150"},"('BA', 1, (2,), ((0, 1),), -74, 1)":{"1":"668934292077295215167676426926677/2138308231460573767907619482175"},"('BA', 1, (), ((0, 3),), -74, 1)":{"1":"-1470603018752114007849639063012197/4276616462921147535815238964350"},"('BA', 1, (1,), ((0, 2),), -74, 1)":{"1":"668934292077295215167676426926677/2138308231460573767907619482175"},"('BA', 1, (1,), ((0, 1),), -74, 2)":{"1":"668934292077295215167676426926677/2138308231460573767907619482175"},"('BA', 1, (), ((0, 2),), -74, 2)":{"1":"-356589551804901537169552581656479/1425538820973715845271746321450"},"('BA', 1, (2,), ((0, 1),), -73, 1)":{"1":"-667084944417653637854891458725877/2138308231460573767907619482175"},"('BA', 1, (), ((0, 3),), -73, 1)":{"1":"1493635803240377288927051848785797/4276616462921147535815238964350"},"('BA', 1, (1,), ((0, 2),), -73, 1)":{"1":"-667084944417653637854891458725877/2138308231460573767907619482175"},"('BA', 1, (1,), ((0, 1),), -73, 2)":{"1":"-667084944417653637854891458725877/2138308231460573767907619482175"},"('BA', 1, (), ((0, 2),), -73, 2)":{"1":"360120124609671821130323884585279/1425538820973715845271746321450"},"('BA', 1, (2,), ((0, 1),), -72, 1)":{"1":"9112469359293533278712889630349/29291893581651695450789307975"},"('BA', 1, (), ((0, 3),), -72, 1)":{"1":"-20747530728585356629349990057789/58583787163303390901578615950"},"('BA', 1, (1,), ((0, 2),), -72, 1)":{"1":"9112469359293533278712889630349/29291893581651695450789307975"},"('BA', 1, (1,), ((0, 1),), -72, 2)":{"1":"9112469359293533278712889630349/29291893581651695450789307975"},"('BA', 1, (), ((0, 2),), -72, 2)":{"1":"-1658888893771049439336826649341/6509309684811487877953179550"},"('BA', 1, (2,), ((0, 1),), -71, 1)":{"1":"-3028810706851429109067025637383/9763964527217231816929769325"},"('BA', 1, (), ((0, 3),), -71, 1)":{"1":"21009905980496219679199795141189/58583787163303390901578615950"},"('BA', 1, (1,), ((0, 2),), -71, 1)":{"1":"-3028810706851429109067025637383/9763964527217231816929769325"},"('BA', 1, (1,), ((0, 1),), -71, 2)":{"1":"-3028810706851429109067025637383/9763964527217231816929769325"},"('BA', 1, (), ((0, 2),), -71, 2)":{"1":"15048169050525253503200436026669/58583787163303390901578615950"},"('BA', 1, (2,), ((0, 1),), -70, 1)":{"1":"42535343474848157886823113473/137520627143904673477884075"},"('BA', 1, (), ((0, 3),), -70, 1)":{"1":"-299314276317540922297977475859/825123762863428040867304450"},"('BA', 1, (1,), ((0, 2),), -70, 1)":{"1":"42535343474848157886823113473/137520627143904673477884075"},"('BA', 1, (1,), ((0, 1),), -70, 2)":{"1":"42535343474848157886823113473/137520627143904673477884075"},"('BA', 1, (), ((0, 2),), -70, 2)":{"1":"-213460153371042697979223408139/825123762863428040867304450"},"('BA', 1, (2,), ((0, 1),), -69, 1)":{"1":"-42409610330030873613929048033/137520627143904673477884075"},"('BA', 1, (), ((0, 3),), -69, 1)":{"1":"302457604937973029120329111859/825123762863428040867304450"},"('BA', 1, (1,), ((0, 2),), -69, 1)":{"1":"-42409610330030873613929048033/137520627143904673477884075"},"('BA', 1, (1,), ((0, 1),), -69, 2)":{"1":"-42409610330030873613929048033/137520627143904673477884075"},"('BA', 1, (), ((0, 2),), -69, 2)":{"1":"214843217964032824981058127979/825123762863428040867304450"},"('BA', 1, (2,), ((0, 1),), -68, 1)":{"1":"14094018321907827923954201611/45840209047968224492628025"},"('BA', 1, (), ((0, 3),), -68, 1)":{"1":"-305375433896504571757599000059/825123762863428040867304450"},"('BA', 1, (1,), ((0, 2),), -68, 1)":{"1":"14094018321907827923954201611/45840209047968224492628025"},"('BA', 1, (1,), ((0, 1),), -68, 2)":{"1":"14094018321907827923954201611/45840209047968224492628025"},"('BA', 1, (), ((0, 2),), -68, 2)":{"1":"-216110799396837511536593407279/825123762863428040867304450"},"('BA', 1, (2,), ((0, 1),), -67, 1)":{"1":"-14050874595745034300902316411/45840209047968224492628025"},"('BA', 1, (), ((0, 3),), -67, 1)":{"1":"308093488644760570009867767659/825123762863428040867304450"},"('BA', 1, (1,), ((0, 2),), -67, 1)":{"1":"-14050874595745034300902316411/45840209047968224492628025"},"('BA', 1, (1,), ((0, 1),), -67, 2)":{"1":"-14050874595745034300902316411/45840209047968224492628025"},"('BA', 1, (), ((0, 2),), -67, 2)":{"1":"12780922353131349374058488687/48536691933142825933370850"},"('BA', 1, (2,), ((0, 1),), -66, 1)":{"1":"209060999005535159677640233/684182224596540664069075"},"('BA', 1, (), ((0, 3),), -66, 1)":{"1":"-1545438671952551885347722259/4105093347579243984414450"},"('BA', 1, (1,), ((0, 2),), -66, 1)":{"1":"209060999005535159677640233/684182224596540664069075"},"('BA', 1, (1,), ((0, 1),), -66, 2)":{"1":"209060999005535159677640233/684182224596540664069075"},"('BA', 1, (), ((0, 2),), -66, 2)":{"1":"-63900637322622275422960087/241476079269367293200850"},"('BA', 1, (2,), ((0, 1),), -65, 1)":{"1":"-625192648726870088010174299/2052546673789621992207225"},"('BA', 1, (), ((0, 3),), -65, 1)":{"1":"519092002172606754511878353/1368364449193081328138150"},"('BA', 1, (1,), ((0, 2),), -65, 1)":{"1":"-625192648726870088010174299/2052546673789621992207225"},"('BA', 1, (1,), ((0, 1),), -65, 2)":{"1":"-625192648726870088010174299/2052546673789621992207225"},"('BA', 1, (), ((0, 2),), -65, 2)":{"1":"64190254566020304457229687/241476079269367293200850"},"('BA', 1, (2,), ((0, 1),), -64, 1)":{"1":"623171679694215690971693339/2052546673789621992207225"},"('BA', 1, (), ((0, 3),), -64, 1)":{"1":"-522797112065806482415760113/1368364449193081328138150"},"('BA', 1, (1,), ((0, 2),), -64, 1)":{"1":"623171679694215690971693339/2052546673789621992207225"},"('BA', 1, (1,), ((0, 1),), -64, 2)":{"1":"623171679694215690971693339/2052546673789621992207225"},"('BA', 1, (), ((0, 2),), -64, 2)":{"1":"-64457735761518680535852167/241476079269367293200850"},"('BA', 1, (2,), ((0, 1),), -63, 1)":{"1":"-621119133020426068979486114/2052546673789621992207225"},"('BA', 1, (), ((0, 3),), -63, 1)":{"1":"789424775100983284413310957/2052546673789621992207225"},"('BA', 1, (1,), ((0, 2),), -63, 1)":{"1":"-621119133020426068979486114/2052546673789621992207225"},"('BA', 1, (1,), ((0, 1),), -63, 2)":{"1":"-621119133020426068979486114/2052546673789621992207225"},"('BA', 1, (), ((0, 2),), -63, 2)":{"1":"32352480635623421144207471/120738039634683646600425"},"('BA', 1, (2,), ((0, 1),), -62, 1)":{"1":"1857102018722109835152683942/6157640021368865976621675"},"('BA', 1, (), ((0, 3),), -62, 1)":{"1":"-2383059769740984186551763271/6157640021368865976621675"},"('BA', 1, (1,), ((0, 2),), -62, 1)":{"1":"1857102018722109835152683942/6157640021368865976621675"},"('BA', 1, (1,), ((0, 1),), -62, 2)":{"1":"1857102018722109835152683942/6157640021368865976621675"},"('BA', 1, (), ((0, 2),), -62, 2)":{"1":"-97400317032412914827297213/362214118904050939801275"},"('BA', 1, (2,), ((0, 1),), -61, 1)":{"1":"-1850745745151664554144558342/6157640021368865976621675"},"('BA', 1, (), ((0, 3),), -61, 1)":{"1":"2397015935623918390504386871/6157640021368865976621675"},"('BA', 1, (1,), ((0, 2),), -61, 1)":{"1":"-1850745745151664554144558342/6157640021368865976621675"},"('BA', 1, (1,), ((0, 1),), -61, 2)":{"1":"-1850745745151664554144558342/6157640021368865976621675"},"('BA', 1, (), ((0, 2),), -61, 2)":{"1":"97717317888227960811078413/362214118904050939801275"},"('BA', 1, (2,), ((0, 1),), -60, 1)":{"1":"30234184760248301634053822/100944918383096163551175"},"('BA', 1, (), ((0, 3),), -60, 1)":{"1":"-39511574944688135888662411/100944918383096163551175"},"('BA', 1, (1,), ((0, 2),), -60, 1)":{"1":"30234184760248301634053822/100944918383096163551175"},"('BA', 1, (1,), ((0, 1),), -60, 2)":{"1":"30234184760248301634053822/100944918383096163551175"},"('BA', 1, (), ((0, 2),), -60, 2)":{"1":"-1606725509553302550167333/5937936375476244914775"},"('BA', 1, (2,), ((0, 1),), -59, 1)":{"1":"-30126510180639665726265902/100944918383096163551175"},"('BA', 1, (), ((0, 3),), -59, 1)":{"1":"39716156645944544113459459/100944918383096163551175"},"('BA', 1, (1,), ((0, 2),), -59, 1)":{"1":"-30126510180639665726265902/100944918383096163551175"},"('BA', 1, (1,), ((0, 1),), -59, 2)":{"1":"-30126510180639665726265902/100944918383096163551175"},"('BA', 1, (), ((0, 2),), -59, 2)":{"1":"322231833742731629274073/1187587275095248982955"},"('BA', 1, (2,), ((0, 1),), -58, 1)":{"1":"508762891663666223321578/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -58, 1)":{"1":"-676438756928808761579801/1710930820052477348325"},"('BA', 1, (1,), ((0, 2),), -58, 1)":{"1":"508762891663666223321578/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -58, 2)":{"1":"508762891663666223321578/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -58, 2)":{"1":"-5475412957415540430827/20128597882970321745"},"('BA', 1, (2,), ((0, 1),), -57, 1)":{"1":"-506874968000160041419978/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -57, 1)":{"1":"2038651004455984628586203/5132792460157432044975"},"('BA', 1, (1,), ((0, 2),), -57, 1)":{"1":"-506874968000160041419978/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -57, 2)":{"1":"-506874968000160041419978/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -57, 2)":{"1":"16464490920330733474801/60385793648910965235"},"('BA', 1, (2,), ((0, 1),), -56, 1)":{"1":"504953922868873049309578/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -56, 1)":{"1":"-2047501533810842556523403/5132792460157432044975"},"('BA', 1, (1,), ((0, 2),), -56, 1)":{"1":"504953922868873049309578/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -56, 2)":{"1":"504953922868873049309578/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -56, 2)":{"1":"-16499602459495012532281/60385793648910965235"},"('BA', 1, (2,), ((0, 1),), -55, 1)":{"1":"-502998573360241646625778/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -55, 1)":{"1":"2055896051528932543907303/5132792460157432044975"},"('BA', 1, (1,), ((0, 2),), -55, 1)":{"1":"-502998573360241646625778/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -55, 2)":{"1":"-502998573360241646625778/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -55, 2)":{"1":"16531728891584088316741/60385793648910965235"},"('BA', 1, (2,), ((0, 1),), -54, 1)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -54, 1)":{"1":"-2063859656800449529383143/5132792460157432044975"},"('BA', 1, (1,), ((0, 2),), -54, 1)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -54, 2)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -54, 2)":{"1":"-16561006852141136057461/60385793648910965235"},"('BA', 1, (2,), ((0, 1),), -53, 1)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (), ((0, 3),), -53, 1)":{"1":"690471578276738435831581/1710930820052477348325"},"('BA', 1, (1,), ((0, 2),), -53, 1)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (1,), ((0, 1),), -53, 2)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (), ((0, 2),), -53, 2)":{"1":"16587556400603261786501/60385793648910965235"},"('BA', 1, (2,), ((0, 1),), -52, 1)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (), ((0, 3),), -52, 1)":{"1":"-13072838209096126886027/32281713585895799025"},"('BA', 1, (1,), ((0, 2),), -52, 1)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -52, 2)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (), ((0, 2),), -52, 2)":{"1":"-313424204663082949432/1139354597149263495"},"('BA', 1, (2,), ((0, 1),), -51, 1)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (), ((0, 3),), -51, 1)":{"1":"13115579498878851393827/32281713585895799025"},"('BA', 1, (1,), ((0, 2),), -51, 1)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -51, 2)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (), ((0, 2),), -51, 2)":{"1":"313827892072795508992/1139354597149263495"},"('BA', 1, (2,), ((0, 1),), -50, 1)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (), ((0, 3),), -50, 1)":{"1":"-13156089884555269651427/32281713585895799025"},"('BA', 1, (1,), ((0, 2),), -50, 1)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -50, 2)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (), ((0, 2),), -50, 2)":{"1":"-5341150723088986391504/19369028151537479415"},"('BA', 1, (2,), ((0, 1),), -49, 1)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (), ((0, 3),), -49, 1)":{"1":"13194459006988791515411/32281713585895799025"},"('BA', 1, (1,), ((0, 2),), -49, 1)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -49, 2)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (), ((0, 2),), -49, 2)":{"1":"26732316854052754786432/96845140757687397075"},"('BA', 1, (2,), ((0, 1),), -48, 1)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (), ((0, 3),), -48, 1)":{"1":"-210012171184561111997/512408152157076175"},"('BA', 1, (1,), ((0, 2),), -48, 1)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (1,), ((0, 1),), -48, 2)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (), ((0, 2),), -48, 2)":{"1":"-3822165088200863087176/13835020108241056725"},"('BA', 1, (2,), ((0, 1),), -47, 1)":{"1":"-561365202194213936938/1976431444034436675"},"('BA', 1, (), ((0, 3),), -47, 1)":{"1":"631670680092995092441/1537224456471228525"},"('BA', 1, (1,), ((0, 2),), -47, 1)":{"1":"-561365202194213936938/1976431444034436675"},"('BA', 1, (1,), ((0, 1),), -47, 2)":{"1":"-561365202194213936938/1976431444034436675"},"('BA', 1, (), ((0, 2),), -47, 2)":{"1":"3824907164258352305626/13835020108241056725"},"('BA', 1, (2,), ((0, 1),), -46, 1)":{"1":"11886678538121254454/42051732851796525"},"('BA', 1, (), ((0, 3),), -46, 1)":{"1":"-13472618485050221303/32706903329175075"},"('BA', 1, (1,), ((0, 2),), -46, 1)":{"1":"11886678538121254454/42051732851796525"},"('BA', 1, (1,), ((0, 1),), -46, 2)":{"1":"11886678538121254454/42051732851796525"},"('BA', 1, (), ((0, 2),), -46, 2)":{"1":"-81428470624438191158/294362129962575675"},"('BA', 1, (2,), ((0, 1),), -45, 1)":{"1":"-11828171779370928854/42051732851796525"},"('BA', 1, (), ((0, 3),), -45, 1)":{"1":"13503538723649040103/32706903329175075"},"('BA', 1, (1,), ((0, 2),), -45, 1)":{"1":"-11828171779370928854/42051732851796525"},"('BA', 1, (1,), ((0, 1),), -45, 2)":{"1":"-11828171779370928854/42051732851796525"},"('BA', 1, (), ((0, 2),), -45, 2)":{"1":"81465224870319805958/294362129962575675"},"('BA', 1, (2,), ((0, 1),), -44, 1)":{"1":"11768364870426151574/42051732851796525"},"('BA', 1, (), ((0, 3),), -44, 1)":{"1":"-40597834579824920509/98120709987525225"},"('BA', 1, (1,), ((0, 2),), -44, 1)":{"1":"11768364870426151574/42051732851796525"},"('BA', 1, (1,), ((0, 1),), -44, 2)":{"1":"11768364870426151574/42051732851796525"},"('BA', 1, (), ((0, 2),), -44, 2)":{"1":"-81491390392983146018/294362129962575675"},"('BA', 1, (2,), ((0, 1),), -43, 1)":{"1":"-1064290792140982834/3822884804708775"},"('BA', 1, (), ((0, 3),), -43, 1)":{"1":"3698148918052075919/8920064544320475"},"('BA', 1, (1,), ((0, 2),), -43, 1)":{"1":"-1064290792140982834/3822884804708775"},"('BA', 1, (1,), ((0, 1),), -43, 2)":{"1":"-1064290792140982834/3822884804708775"},"('BA', 1, (), ((0, 2),), -43, 2)":{"1":"7409732263324833838/26760193632961425"},"('BA', 1, (2,), ((0, 1),), -42, 1)":{"1":"24618625978670038/88904297783925"},"('BA', 1, (), ((0, 3),), -42, 1)":{"1":"-12309312989335019/29634765927975"},"('BA', 1, (1,), ((0, 2),), -42, 1)":{"1":"24618625978670038/88904297783925"},"('BA', 1, (1,), ((0, 1),), -42, 2)":{"1":"24618625978670038/88904297783925"},"('BA', 1, (), ((0, 2),), -42, 2)":{"1":"-24618625978670038/88904297783925"},"('BA', 1, (2,), ((0, 1),), -41, 1)":{"1":"-1064290792140982834/3822884804708775"},"('BA', 1, (), ((0, 3),), -41, 1)":{"1":"3751886626934803919/8920064544320475"},"('BA', 1, (1,), ((0, 2),), -41, 1)":{"1":"-1064290792140982834/3822884804708775"},"('BA', 1, (1,), ((0, 1),), -41, 2)":{"1":"-1064290792140982834/3822884804708775"},"('BA', 1, (), ((0, 2),), -41, 2)":{"1":"7490338826648925838/26760193632961425"},"('BA', 1, (2,), ((0, 1),), -40, 1)":{"1":"11768364870426151574/42051732851796525"},"('BA', 1, (), ((0, 3),), -40, 1)":{"1":"-41780719513158140509/98120709987525225"},"('BA', 1, (1,), ((0, 2),), -40, 1)":{"1":"11768364870426151574/42051732851796525"},"('BA', 1, (1,), ((0, 1),), -40, 2)":{"1":"11768364870426151574/42051732851796525"},"('BA', 1, (), ((0, 2),), -40, 2)":{"1":"-83265717792982976018/294362129962575675"},"('BA', 1, (2,), ((0, 1),), -39, 1)":{"1":"-11828171779370928854/42051732851796525"},"('BA', 1, (), ((0, 3),), -39, 1)":{"1":"42286586284649381669/98120709987525225"},"('BA', 1, (1,), ((0, 2),), -39, 1)":{"1":"-11828171779370928854/42051732851796525"},"('BA', 1, (1,), ((0, 1),), -39, 2)":{"1":"-11828171779370928854/42051732851796525"},"('BA', 1, (), ((0, 2),), -39, 2)":{"1":"84129180040873197998/294362129962575675"},"('BA', 1, (2,), ((0, 1),), -38, 1)":{"1":"11886678538121254454/42051732851796525"},"('BA', 1, (), ((0, 3),), -38, 1)":{"1":"-42788894311698117269/98120709987525225"},"('BA', 1, (1,), ((0, 2),), -38, 1)":{"1":"11886678538121254454/42051732851796525"},"('BA', 1, (1,), ((0, 1),), -38, 2)":{"1":"11886678538121254454/42051732851796525"},"('BA', 1, (), ((0, 2),), -38, 2)":{"1":"-84985028909259371198/294362129962575675"},"('BA', 1, (2,), ((0, 1),), -37, 1)":{"1":"-561365202194213936938/1976431444034436675"},"('BA', 1, (), ((0, 3),), -37, 1)":{"1":"2034544375080512281243/4611673369413685575"},"('BA', 1, (1,), ((0, 2),), -37, 1)":{"1":"-561365202194213936938/1976431444034436675"},"('BA', 1, (1,), ((0, 1),), -37, 2)":{"1":"-561365202194213936938/1976431444034436675"},"('BA', 1, (), ((0, 2),), -37, 2)":{"1":"4034205666460642811506/13835020108241056725"},"('BA', 1, (2,), ((0, 1),), -36, 1)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (), ((0, 3),), -36, 1)":{"1":"-2057893568176102292893/4611673369413685575"},"('BA', 1, (1,), ((0, 2),), -36, 1)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (1,), ((0, 1),), -36, 2)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (), ((0, 2),), -36, 2)":{"1":"-4073841129473441514556/13835020108241056725"},"('BA', 1, (2,), ((0, 1),), -35, 1)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (), ((0, 3),), -35, 1)":{"1":"14568054367289478537851/32281713585895799025"},"('BA', 1, (1,), ((0, 2),), -35, 1)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -35, 2)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (), ((0, 2),), -35, 2)":{"1":"28792709894503785320092/96845140757687397075"},"('BA', 1, (2,), ((0, 1),), -34, 1)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (), ((0, 3),), -34, 1)":{"1":"-14730385269892840270091/32281713585895799025"},"('BA', 1, (1,), ((0, 2),), -34, 1)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -34, 2)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (), ((0, 2),), -34, 2)":{"1":"-29067196693451287885516/96845140757687397075"},"('BA', 1, (2,), ((0, 1),), -33, 1)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (), ((0, 3),), -33, 1)":{"1":"14892426812598513300491/32281713585895799025"},"('BA', 1, (1,), ((0, 2),), -33, 1)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -33, 2)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (), ((0, 2),), -33, 2)":{"1":"29340641796767111124316/96845140757687397075"},"('BA', 1, (2,), ((0, 1),), -32, 1)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (), ((0, 3),), -32, 1)":{"1":"-15054362121775314604691/32281713585895799025"},"('BA', 1, (1,), ((0, 2),), -32, 1)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -32, 2)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (), ((0, 2),), -32, 2)":{"1":"-29613343265380832279716/96845140757687397075"},"('BA', 1, (2,), ((0, 1),), -31, 1)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (), ((0, 3),), -31, 1)":{"1":"806468128267939956589273/1710930820052477348325"},"('BA', 1, (1,), ((0, 2),), -31, 1)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (1,), ((0, 1),), -31, 2)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (), ((0, 2),), -31, 2)":{"1":"1583937119038079532989123/5132792460157432044975"},"('BA', 1, (2,), ((0, 1),), -30, 1)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -30, 1)":{"1":"-2445209391580812072928219/5132792460157432044975"},"('BA', 1, (1,), ((0, 2),), -30, 1)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -30, 2)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -30, 2)":{"1":"-1598360449822177836656723/5132792460157432044975"},"('BA', 1, (2,), ((0, 1),), -29, 1)":{"1":"-502998573360241646625778/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -29, 1)":{"1":"2471091108713242275724699/5132792460157432044975"},"('BA', 1, (1,), ((0, 2),), -29, 1)":{"1":"-502998573360241646625778/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -29, 2)":{"1":"-502998573360241646625778/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -29, 2)":{"1":"1612794484376802372831683/5132792460157432044975"},"('BA', 1, (2,), ((0, 1),), -28, 1)":{"1":"504953922868873049309578/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -28, 1)":{"1":"-2497083772009014887262799/5132792460157432044975"},"('BA', 1, (1,), ((0, 2),), -28, 1)":{"1":"504953922868873049309578/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -28, 2)":{"1":"504953922868873049309578/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -28, 2)":{"1":"-1627257328156162230613583/5132792460157432044975"},"('BA', 1, (2,), ((0, 1),), -27, 1)":{"1":"-506874968000160041419978/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -27, 1)":{"1":"2523223707545455744193599/5132792460157432044975"},"('BA', 1, (1,), ((0, 2),), -27, 1)":{"1":"-506874968000160041419978/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -27, 2)":{"1":"-506874968000160041419978/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -27, 2)":{"1":"1641768079772847903161783/5132792460157432044975"},"('BA', 1, (2,), ((0, 1),), -26, 1)":{"1":"508762891663666223321578/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -26, 1)":{"1":"-849849918062189908384933/1710930820052477348325"},"('BA', 1, (1,), ((0, 2),), -26, 1)":{"1":"508762891663666223321578/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -26, 2)":{"1":"508762891663666223321578/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -26, 2)":{"1":"-61346186883001278891429/190103424450275260925"},"('BA', 1, (2,), ((0, 1),), -25, 1)":{"1":"-30126510180639665726265902/100944918383096163551175"},"('BA', 1, (), ((0, 3),), -25, 1)":{"1":"50663373895974453065338247/100944918383096163551175"},"('BA', 1, (1,), ((0, 2),), -25, 1)":{"1":"-30126510180639665726265902/100944918383096163551175"},"('BA', 1, (1,), ((0, 1),), -25, 2)":{"1":"-30126510180639665726265902/100944918383096163551175"},"('BA', 1, (), ((0, 2),), -25, 2)":{"1":"3651479388127460329359511/11216102042566240394575"},"('BA', 1, (2,), ((0, 1),), -24, 1)":{"1":"30234184760248301634053822/100944918383096163551175"},"('BA', 1, (), ((0, 3),), -24, 1)":{"1":"-10238195867211353802699811/20188983676619232710235"},"('BA', 1, (1,), ((0, 2),), -24, 1)":{"1":"30234184760248301634053822/100944918383096163551175"},"('BA', 1, (1,), ((0, 1),), -24, 2)":{"1":"30234184760248301634053822/100944918383096163551175"},"('BA', 1, (), ((0, 2),), -24, 2)":{"1":"-3683781762010051101695887/11216102042566240394575"},"('BA', 1, (2,), ((0, 1),), -23, 1)":{"1":"-1850745745151664554144558342/6157640021368865976621675"},"('BA', 1, (), ((0, 3),), -23, 1)":{"1":"631044259966215054385857631/1231528004273773195324335"},"('BA', 1, (1,), ((0, 2),), -23, 1)":{"1":"-1850745745151664554144558342/6157640021368865976621675"},"('BA', 1, (1,), ((0, 1),), -23, 2)":{"1":"-1850745745151664554144558342/6157640021368865976621675"},"('BA', 1, (), ((0, 2),), -23, 2)":{"1":"680099028734484591500261221/2052546673789621992207225"},"('BA', 1, (2,), ((0, 1),), -22, 1)":{"1":"1857102018722109835152683942/6157640021368865976621675"},"('BA', 1, (), ((0, 3),), -22, 1)":{"1":"-637649257285069063781257711/1231528004273773195324335"},"('BA', 1, (1,), ((0, 2),), -22, 1)":{"1":"1857102018722109835152683942/6157640021368865976621675"},"('BA', 1, (1,), ((0, 1),), -22, 2)":{"1":"1857102018722109835152683942/6157640021368865976621675"},"('BA', 1, (), ((0, 2),), -22, 2)":{"1":"-686132882631066706080438421/2052546673789621992207225"},"('BA', 1, (2,), ((0, 1),), -21, 1)":{"1":"-621119133020426068979486114/2052546673789621992207225"},"('BA', 1, (), ((0, 3),), -21, 1)":{"1":"214786524792058984505029477/410509334757924398441445"},"('BA', 1, (1,), ((0, 2),), -21, 1)":{"1":"-621119133020426068979486114/2052546673789621992207225"},"('BA', 1, (1,), ((0, 1),), -21, 2)":{"1":"-621119133020426068979486114/2052546673789621992207225"},"('BA', 1, (), ((0, 2),), -21, 2)":{"1":"230748698411751326169148407/684182224596540664069075"},"('BA', 1, (2,), ((0, 1),), -20, 1)":{"1":"623171679694215690971693339/2052546673789621992207225"},"('BA', 1, (), ((0, 3),), -20, 1)":{"1":"-144709249464524979905525313/273672889838616265627630"},"('BA', 1, (1,), ((0, 2),), -20, 1)":{"1":"623171679694215690971693339/2052546673789621992207225"},"('BA', 1, (1,), ((0, 1),), -20, 2)":{"1":"623171679694215690971693339/2052546673789621992207225"},"('BA', 1, (), ((0, 2),), -20, 2)":{"1":"-1396905210831045194777286517/4105093347579243984414450"},"('BA', 1, (2,), ((0, 1),), -19, 1)":{"1":"-625192648726870088010174299/2052546673789621992207225"},"('BA', 1, (), ((0, 3),), -19, 1)":{"1":"146258659056226684301694049/273672889838616265627630"},"('BA', 1, (1,), ((0, 2),), -19, 1)":{"1":"-625192648726870088010174299/2052546673789621992207225"},"('BA', 1, (1,), ((0, 1),), -19, 2)":{"1":"-625192648726870088010174299/2052546673789621992207225"},"('BA', 1, (), ((0, 2),), -19, 2)":{"1":"108425866714241167405214809/315776411352249537262650"},"('BA', 1, (2,), ((0, 1),), -18, 1)":{"1":"209060999005535159677640233/684182224596540664069075"},"('BA', 1, (), ((0, 3),), -18, 1)":{"1":"-443531862029416197769960387/821018669515848796882890"},"('BA', 1, (1,), ((0, 2),), -18, 1)":{"1":"209060999005535159677640233/684182224596540664069075"},"('BA', 1, (1,), ((0, 1),), -18, 2)":{"1":"209060999005535159677640233/684182224596540664069075"},"('BA', 1, (), ((0, 2),), -18, 2)":{"1":"-109417011813987941072412409/315776411352249537262650"},"('BA', 1, (2,), ((0, 1),), -17, 1)":{"1":"-14050874595745034300902316411/45840209047968224492628025"},"('BA', 1, (), ((0, 3),), -17, 1)":{"1":"90130747905094256447771463707/165024752572685608173460890"},"('BA', 1, (1,), ((0, 2),), -17, 1)":{"1":"-14050874595745034300902316411/45840209047968224492628025"},"('BA', 1, (1,), ((0, 1),), -17, 2)":{"1":"-14050874595745034300902316411/45840209047968224492628025"},"('BA', 1, (), ((0, 2),), -17, 2)":{"1":"22196600418737561190268391009/63471058681802156989792650"},"('BA', 1, (2,), ((0, 1),), -16, 1)":{"1":"14094018321907827923954201611/45840209047968224492628025"},"('BA', 1, (), ((0, 3),), -16, 1)":{"1":"-91140311097303627227185577387/165024752572685608173460890"},"('BA', 1, (1,), ((0, 2),), -16, 1)":{"1":"14094018321907827923954201611/45840209047968224492628025"},"('BA', 1, (1,), ((0, 1),), -16, 2)":{"1":"14094018321907827923954201611/45840209047968224492628025"},"('BA', 1, (), ((0, 2),), -16, 2)":{"1":"-22405681553218791825058296209/63471058681802156989792650"},"('BA', 1, (2,), ((0, 1),), -15, 1)":{"1":"-42409610330030873613929048033/137520627143904673477884075"},"('BA', 1, (), ((0, 3),), -15, 1)":{"1":"92183076200516539186078750547/165024752572685608173460890"},"('BA', 1, (1,), ((0, 2),), -15, 1)":{"1":"-42409610330030873613929048033/137520627143904673477884075"},"('BA', 1, (1,), ((0, 1),), -15, 2)":{"1":"-42409610330030873613929048033/137520627143904673477884075"},"('BA', 1, (), ((0, 2),), -15, 2)":{"1":"22620931230487512183545419109/63471058681802156989792650"},"('BA', 1, (2,), ((0, 1),), -14, 1)":{"1":"42535343474848157886823113473/137520627143904673477884075"},"('BA', 1, (), ((0, 3),), -14, 1)":{"1":"-93264381245945183932967713331/165024752572685608173460890"},"('BA', 1, (1,), ((0, 2),), -14, 1)":{"1":"42535343474848157886823113473/137520627143904673477884075"},"('BA', 1, (1,), ((0, 1),), -14, 2)":{"1":"42535343474848157886823113473/137520627143904673477884075"},"('BA', 1, (), ((0, 2),), -14, 2)":{"1":"-22843382179010399743281073349/63471058681802156989792650"},"('BA', 1, (2,), ((0, 1),), -13, 1)":{"1":"-3028810706851429109067025637383/9763964527217231816929769325"},"('BA', 1, (), ((0, 3),), -13, 1)":{"1":"6701737348565900856801333266341/11716757432660678180315723190"},"('BA', 1, (1,), ((0, 2),), -13, 1)":{"1":"-3028810706851429109067025637383/9763964527217231816929769325"},"('BA', 1, (1,), ((0, 1),), -13, 2)":{"1":"-3028810706851429109067025637383/9763964527217231816929769325"},"('BA', 1, (), ((0, 2),), -13, 2)":{"1":"1638273802437838138892605509379/4506445166407953146275278150"},"('BA', 1, (2,), ((0, 1),), -12, 1)":{"1":"9112469359293533278712889630349/29291893581651695450789307975"},"('BA', 1, (), ((0, 3),), -12, 1)":{"1":"-6785457085435168608585469544861/11716757432660678180315723190"},"('BA', 1, (1,), ((0, 2),), -12, 1)":{"1":"9112469359293533278712889630349/29291893581651695450789307975"},"('BA', 1, (1,), ((0, 1),), -12, 2)":{"1":"9112469359293533278712889630349/29291893581651695450789307975"},"('BA', 1, (), ((0, 2),), -12, 2)":{"1":"-21519877393234688160820118677327/58583787163303390901578615950"},"('BA', 1, (2,), ((0, 1),), -11, 1)":{"1":"-667084944417653637854891458725877/2138308231460573767907619482175"},"('BA', 1, (), ((0, 3),), -11, 1)":{"1":"501774772653108907640459380713893/855323292584229507163047792870"},"('BA', 1, (1,), ((0, 2),), -11, 1)":{"1":"-667084944417653637854891458725877/2138308231460573767907619482175"},"('BA', 1, (1,), ((0, 1),), -11, 2)":{"1":"-667084944417653637854891458725877/2138308231460573767907619482175"},"('BA', 1, (), ((0, 2),), -11, 2)":{"1":"1587979403841599088028594181147671/4276616462921147535815238964350"},"('BA', 1, (2,), ((0, 1),), -10, 1)":{"1":"668934292077295215167676426926677/2138308231460573767907619482175"},"('BA', 1, (), ((0, 3),), -10, 1)":{"1":"-508600546742331456631283899709573/855323292584229507163047792870"},"('BA', 1, (1,), ((0, 2),), -10, 1)":{"1":"668934292077295215167676426926677/2138308231460573767907619482175"},"('BA', 1, (1,), ((0, 1),), -10, 2)":{"1":"668934292077295215167676426926677/2138308231460573767907619482175"},"('BA', 1, (), ((0, 2),), -10, 2)":{"1":"-1605968512894476249162047962737271/4276616462921147535815238964350"},"('BA', 1, (2,), ((0, 1),), -9, 1)":{"1":"-670758981768141571449624262218133/2138308231460573767907619482175"},"('BA', 1, (), ((0, 3),), -9, 1)":{"1":"515899305505716881759075240875397/855323292584229507163047792870"},"('BA', 1, (1,), ((0, 2),), -9, 1)":{"1":"-670758981768141571449624262218133/2138308231460573767907619482175"},"('BA', 1, (1,), ((0, 1),), -9, 2)":{"1":"-670758981768141571449624262218133/2138308231460573767907619482175"},"('BA', 1, (), ((0, 2),), -9, 2)":{"1":"1625127754648362990122500233297559/4276616462921147535815238964350"},"('BA', 1, (2,), ((0, 1),), -8, 1)":{"1":"672559662384108370412072783887333/2138308231460573767907619482175"},"('BA', 1, (), ((0, 3),), -8, 1)":{"1":"-523782285091171534994683213516117/855323292584229507163047792870"},"('BA', 1, (1,), ((0, 2),), -8, 1)":{"1":"672559662384108370412072783887333/2138308231460573767907619482175"},"('BA', 1, (1,), ((0, 1),), -8, 2)":{"1":"672559662384108370412072783887333/2138308231460573767907619482175"},"('BA', 1, (), ((0, 2),), -8, 2)":{"1":"-548578514639994340897581475244653/1425538820973715845271746321450"},"('BA', 1, (2,), ((0, 1),), -7, 1)":{"1":"-61303359776139104182852056677903/194391657405506706173419952925"},"('BA', 1, (), ((0, 3),), -7, 1)":{"1":"48400196962297013331935221402607/77756662962202682469367981170"},"('BA', 1, (1,), ((0, 2),), -7, 1)":{"1":"-61303359776139104182852056677903/194391657405506706173419952925"},"('BA', 1, (1,), ((0, 1),), -7, 2)":{"1":"-61303359776139104182852056677903/194391657405506706173419952925"},"('BA', 1, (), ((0, 2),), -7, 2)":{"1":"50550724097937361807088027281823/129594438270337804115613301950"},"('BA', 1, (2,), ((0, 1),), -6, 1)":{"1":"61462860623241058403302042280303/194391657405506706173419952925"},"('BA', 1, (), ((0, 3),), -6, 1)":{"1":"-49270615870767677792105142832847/77756662962202682469367981170"},"('BA', 1, (1,), ((0, 2),), -6, 1)":{"1":"61462860623241058403302042280303/194391657405506706173419952925"},"('BA', 1, (1,), ((0, 1),), -6, 2)":{"1":"61462860623241058403302042280303/194391657405506706173419952925"},"('BA', 1, (), ((0, 2),), -6, 2)":{"1":"-51302656662846574560637959407423/129594438270337804115613301950"},"('BA', 1, (2,), ((0, 1),), -5, 1)":{"1":"-4868007055309996043055960217131137/15356940935035029787700176281075"},"('BA', 1, (), ((0, 3),), -5, 1)":{"1":"3970342667854081768532259246248033/6142776374014011915080070512430"},"('BA', 1, (1,), ((0, 2),), -5, 1)":{"1":"-4868007055309996043055960217131137/15356940935035029787700176281075"},"('BA', 1, (1,), ((0, 1),), -5, 2)":{"1":"-4868007055309996043055960217131137/15356940935035029787700176281075"},"('BA', 1, (), ((0, 2),), -5, 2)":{"1":"4119953399096734147619542741395217/10237960623356686525133450854050"},"('BA', 1, (2,), ((0, 1),), -4, 1)":{"1":"4880292608058024066886120358155997/15356940935035029787700176281075"},"('BA', 1, (), ((0, 3),), -4, 1)":{"1":"-4061255758189489144875444289831997/6142776374014011915080070512430"},"('BA', 1, (1,), ((0, 2),), -4, 1)":{"1":"4880292608058024066886120358155997/15356940935035029787700176281075"},"('BA', 1, (1,), ((0, 1),), -4, 2)":{"1":"4880292608058024066886120358155997/15356940935035029787700176281075"},"('BA', 1, (), ((0, 2),), -4, 2)":{"1":"-4197761899834244965210556967885997/10237960623356686525133450854050"},"('BA', 1, (2,), ((0, 1),), -3, 1)":{"1":"-44031838385838021258243173365847173/138212468415315268089301586529675"},"('BA', 1, (), ((0, 3),), -3, 1)":{"1":"37545066534879224675918618904721093/55284987366126107235720634611870"},"('BA', 1, (1,), ((0, 2),), -3, 1)":{"1":"-44031838385838021258243173365847173/138212468415315268089301586529675"},"('BA', 1, (1,), ((0, 1),), -3, 2)":{"1":"-44031838385838021258243173365847173/138212468415315268089301586529675"},"('BA', 1, (), ((0, 2),), -3, 2)":{"1":"38626195176705690772972711314908773/92141645610210178726201057686450"},"('BA', 1, (2,), ((0, 1),), -2, 1)":{"1":"44139711531918267321142140457772773/138212468415315268089301586529675"},"('BA', 1, (), ((0, 3),), -2, 1)":{"1":"-38832352744770161026512959535033253/55284987366126107235720634611870"},"('BA', 1, (1,), ((0, 2),), -2, 1)":{"1":"44139711531918267321142140457772773/138212468415315268089301586529675"},"('BA', 1, (1,), ((0, 1),), -2, 2)":{"1":"44139711531918267321142140457772773/138212468415315268089301586529675"},"('BA', 1, (), ((0, 2),), -2, 2)":{"1":"-39716912542628178742284489688823173/92141645610210178726201057686450"},"('BA', 1, (2,), ((0, 1),), -1, 1)":{"1":"-3672441655127796364812512959533039359/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 3),), -1, 1)":{"1":"3378767802238934483176364948474785919/4588653951388466900564812672785210"},"('BA', 1, (1,), ((0, 2),), -1, 1)":{"1":"-3672441655127796364812512959533039359/11471634878471167251412031681963025"},"('BA', 1, (1,), ((0, 1),), -1, 2)":{"1":"-3672441655127796364812512959533039359/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 2),), -1, 2)":{"1":"3427713444387078130115722950317828159/7647756585647444834274687787975350"},"('BA', 1, (2,), ((0, 1),), 0, 1)":{"1":"3681181948368536301765969745576439759/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 3),), 0, 1)":{"1":"-3681181948368536301765969745576439759/4588653951388466900564812672785210"},"('BA', 1, (1,), ((0, 2),), 0, 1)":{"1":"3681181948368536301765969745576439759/11471634878471167251412031681963025"},"('BA', 1, (1,), ((0, 1),), 0, 2)":{"1":"3681181948368536301765969745576439759/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 2),), 0, 2)":{"1":"-3681181948368536301765969745576439759/7647756585647444834274687787975350"},"('BA', 1, (), ((0, 1),), -84, 3)":{"1":"-3681181948368536301765969745576439759/22943269756942334502824063363926050"},"('BA', 1, (), ((0, 1),), -83, 3)":{"1":"3672441655127796364812512959533039359/22943269756942334502824063363926050"},"('BA', 1, (), ((0, 1),), -82, 3)":{"1":"-44139711531918267321142140457772773/276424936830630536178603173059350"},"('BA', 1, (), ((0, 1),), -81, 3)":{"1":"44031838385838021258243173365847173/276424936830630536178603173059350"},"('BA', 1, (), ((0, 1),), -80, 3)":{"1":"-4880292608058024066886120358155997/30713881870070059575400352562150"},"('BA', 1, (), ((0, 1),), -79, 3)":{"1":"4868007055309996043055960217131137/30713881870070059575400352562150"},"('BA', 1, (), ((0, 1),), -78, 3)":{"1":"-61462860623241058403302042280303/388783314811013412346839905850"},"('BA', 1, (), ((0, 1),), -77, 3)":{"1":"61303359776139104182852056677903/388783314811013412346839905850"},"('BA', 1, (), ((0, 1),), -76, 3)":{"1":"-672559662384108370412072783887333/4276616462921147535815238964350"},"('BA', 1, (), ((0, 1),), -75, 3)":{"1":"670758981768141571449624262218133/4276616462921147535815238964350"},"('BA', 1, (), ((0, 1),), -74, 3)":{"1":"-668934292077295215167676426926677/4276616462921147535815238964350"},"('BA', 1, (), ((0, 1),), -73, 3)":{"1":"667084944417653637854891458725877/4276616462921147535815238964350"},"('BA', 1, (), ((0, 1),), -72, 3)":{"1":"-9112469359293533278712889630349/58583787163303390901578615950"},"('BA', 1, (), ((0, 1),), -71, 3)":{"1":"3028810706851429109067025637383/19527929054434463633859538650"},"('BA', 1, (), ((0, 1),), -70, 3)":{"1":"-42535343474848157886823113473/275041254287809346955768150"},"('BA', 1, (), ((0, 1),), -69, 3)":{"1":"42409610330030873613929048033/275041254287809346955768150"},"('BA', 1, (), ((0, 1),), -68, 3)":{"1":"-14094018321907827923954201611/91680418095936448985256050"},"('BA', 1, (), ((0, 1),), -67, 3)":{"1":"14050874595745034300902316411/91680418095936448985256050"},"('BA', 1, (), ((0, 1),), -66, 3)":{"1":"-209060999005535159677640233/1368364449193081328138150"},"('BA', 1, (), ((0, 1),), -65, 3)":{"1":"625192648726870088010174299/4105093347579243984414450"},"('BA', 1, (), ((0, 1),), -64, 3)":{"1":"-623171679694215690971693339/4105093347579243984414450"},"('BA', 1, (), ((0, 1),), -63, 3)":{"1":"310559566510213034489743057/2052546673789621992207225"},"('BA', 1, (), ((0, 1),), -62, 3)":{"1":"-928551009361054917576341971/6157640021368865976621675"},"('BA', 1, (), ((0, 1),), -61, 3)":{"1":"925372872575832277072279171/6157640021368865976621675"},"('BA', 1, (), ((0, 1),), -60, 3)":{"1":"-15117092380124150817026911/100944918383096163551175"},"('BA', 1, (), ((0, 1),), -59, 3)":{"1":"15063255090319832863132951/100944918383096163551175"},"('BA', 1, (), ((0, 1),), -58, 3)":{"1":"-254381445831833111660789/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -57, 3)":{"1":"253437484000080020709989/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -56, 3)":{"1":"-252476961434436524654789/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -55, 3)":{"1":"251499286680120823312889/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -54, 3)":{"1":"-250503836021181200128409/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -53, 3)":{"1":"748469853272339196210427/5132792460157432044975"},"('BA', 1, (), ((0, 1),), -52, 3)":{"1":"-14063600165435720745359/96845140757687397075"},"('BA', 1, (), ((0, 1),), -51, 3)":{"1":"14004003155738682347159/96845140757687397075"},"('BA', 1, (), ((0, 1),), -50, 3)":{"1":"-13943237577224054960759/96845140757687397075"},"('BA', 1, (), ((0, 1),), -49, 3)":{"1":"13881256687139135026631/96845140757687397075"},"('BA', 1, (), ((0, 1),), -48, 3)":{"1":"-282000222059796592919/1976431444034436675"},"('BA', 1, (), ((0, 1),), -47, 3)":{"1":"280682601097106968469/1976431444034436675"},"('BA', 1, (), ((0, 1),), -46, 3)":{"1":"-5943339269060627227/42051732851796525"},"('BA', 1, (), ((0, 1),), -45, 3)":{"1":"5914085889685464427/42051732851796525"},"('BA', 1, (), ((0, 1),), -44, 3)":{"1":"-5884182435213075787/42051732851796525"},"('BA', 1, (), ((0, 1),), -43, 3)":{"1":"532145396070491417/3822884804708775"},"('BA', 1, (), ((0, 1),), -42, 3)":{"1":"-12309312989335019/88904297783925"},"('BA', 1, (), ((0, 1),), -41, 3)":{"1":"532145396070491417/3822884804708775"},"('BA', 1, (), ((0, 1),), -40, 3)":{"1":"-5884182435213075787/42051732851796525"},"('BA', 1, (), ((0, 1),), -39, 3)":{"1":"5914085889685464427/42051732851796525"},"('BA', 1, (), ((0, 1),), -38, 3)":{"1":"-5943339269060627227/42051732851796525"},"('BA', 1, (), ((0, 1),), -37, 3)":{"1":"280682601097106968469/1976431444034436675"},"('BA', 1, (), ((0, 1),), -36, 3)":{"1":"-282000222059796592919/1976431444034436675"},"('BA', 1, (), ((0, 1),), -35, 3)":{"1":"13881256687139135026631/96845140757687397075"},"('BA', 1, (), ((0, 1),), -34, 3)":{"1":"-13943237577224054960759/96845140757687397075"},"('BA', 1, (), ((0, 1),), -33, 3)":{"1":"14004003155738682347159/96845140757687397075"},"('BA', 1, (), ((0, 1),), -32, 3)":{"1":"-14063600165435720745359/96845140757687397075"},"('BA', 1, (), ((0, 1),), -31, 3)":{"1":"748469853272339196210427/5132792460157432044975"},"('BA', 1, (), ((0, 1),), -30, 3)":{"1":"-250503836021181200128409/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -29, 3)":{"1":"251499286680120823312889/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -28, 3)":{"1":"-252476961434436524654789/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -27, 3)":{"1":"253437484000080020709989/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -26, 3)":{"1":"-254381445831833111660789/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -25, 3)":{"1":"15063255090319832863132951/100944918383096163551175"},"('BA', 1, (), ((0, 1),), -24, 3)":{"1":"-15117092380124150817026911/100944918383096163551175"},"('BA', 1, (), ((0, 1),), -23, 3)":{"1":"925372872575832277072279171/6157640021368865976621675"},"('BA', 1, (), ((0, 1),), -22, 3)":{"1":"-928551009361054917576341971/6157640021368865976621675"},"('BA', 1, (), ((0, 1),), -21, 3)":{"1":"310559566510213034489743057/2052546673789621992207225"},"('BA', 1, (), ((0, 1),), -20, 3)":{"1":"-623171679694215690971693339/4105093347579243984414450"},"('BA', 1, (), ((0, 1),), -19, 3)":{"1":"625192648726870088010174299/4105093347579243984414450"},"('BA', 1, (), ((0, 1),), -18, 3)":{"1":"-209060999005535159677640233/1368364449193081328138150"},"('BA', 1, (), ((0, 1),), -17, 3)":{"1":"14050874595745034300902316411/91680418095936448985256050"},"('BA', 1, (), ((0, 1),), -16, 3)":{"1":"-14094018321907827923954201611/91680418095936448985256050"},"('BA', 1, (), ((0, 1),), -15, 3)":{"1":"42409610330030873613929048033/275041254287809346955768150"},"('BA', 1, (), ((0, 1),), -14, 3)":{"1":"-42535343474848157886823113473/275041254287809346955768150"},"('BA', 1, (), ((0, 1),), -13, 3)":{"1":"3028810706851429109067025637383/19527929054434463633859538650"},"('BA', 1, (), ((0, 1),), -12, 3)":{"1":"-9112469359293533278712889630349/58583787163303390901578615950"},"('BA', 1, (), ((0, 1),), -11, 3)":{"1":"667084944417653637854891458725877/4276616462921147535815238964350"},"('BA', 1, (), ((0, 1),), -10, 3)":{"1":"-668934292077295215167676426926677/4276616462921147535815238964350"},"('BA', 1, (), ((0, 1),), -9, 3)":{"1":"670758981768141571449624262218133/4276616462921147535815238964350"},"('BA', 1, (), ((0, 1),), -8, 3)":{"1":"-672559662384108370412072783887333/4276616462921147535815238964350"},"('BA', 1, (), ((0, 1),), -7, 3)":{"1":"61303359776139104182852056677903/388783314811013412346839905850"},"('BA', 1, (), ((0, 1),), -6, 3)":{"1":"-61462860623241058403302042280303/388783314811013412346839905850"},"('BA', 1, (), ((0, 1),), -5, 3)":{"1":"4868007055309996043055960217131137/30713881870070059575400352562150"},"('BA', 1, (), ((0, 1),), -4, 3)":{"1":"-4880292608058024066886120358155997/30713881870070059575400352562150"},"('BA', 1, (), ((0, 1),), -3, 3)":{"1":"44031838385838021258243173365847173/276424936830630536178603173059350"},"('BA', 1, (), ((0, 1),), -2, 3)":{"1":"-44139711531918267321142140457772773/276424936830630536178603173059350"},"('BA', 1, (), ((0, 1),), -1, 3)":{"1":"3672441655127796364812512959533039359/22943269756942334502824063363926050"},"('BA', 1, (), ((0, 1),), 0, 3)":{"1":"-3681181948368536301765969745576439759/22943269756942334502824063363926050"},"('BA', 1, (-2,), ((0, 1),), -84, 1)":{"1":"-3681181948368536301765969745576439759/11471634878471167251412031681963025"},"('BA', 0, (), ((0, 3),), -84, 1)":{"1":"3681181948368536301765969745576439759/7647756585647444834274687787975350"},"('BA', 1, (-2,), ((0, 1),), -83, 1)":{"1":"3672441655127796364812512959533039359/11471634878471167251412031681963025"},"('BA', 0, (), ((0, 3),), -83, 1)":{"1":"-3182985233646359895418932941102616959/7647756585647444834274687787975350"},"('BA', 1, (-2,), ((0, 1),), -82, 1)":{"1":"-44139711531918267321142140457772773/138212468415315268089301586529675"},"('BA', 0, (), ((0, 3),), -82, 1)":{"1":"35294113553338090163426838919873573/92141645610210178726201057686450"},"('BA', 1, (-2,), ((0, 1),), -81, 1)":{"1":"44031838385838021258243173365847173/138212468415315268089301586529675"},"('BA', 0, (), ((0, 3),), -81, 1)":{"1":"-33220551967573360287702249263970373/92141645610210178726201057686450"},"('BA', 1, (-2,), ((0, 1),), -80, 1)":{"1":"-4880292608058024066886120358155997/15356940935035029787700176281075"},"('BA', 0, (), ((0, 3),), -80, 1)":{"1":"1171743730536821954511664525871999/3412653541118895508377816951350"},"('BA', 1, (-2,), ((0, 1),), -79, 1)":{"1":"4868007055309996043055960217131137/15356940935035029787700176281075"},"('BA', 0, (), ((0, 3),), -79, 1)":{"1":"-1123966580961157417394375088553099/3412653541118895508377816951350"},"('BA', 1, (-2,), ((0, 1),), -78, 1)":{"1":"-61462860623241058403302042280303/194391657405506706173419952925"},"('BA', 0, (), ((0, 3),), -78, 1)":{"1":"41142452702452090717973876534543/129594438270337804115613301950"},"('BA', 1, (-2,), ((0, 1),), -77, 1)":{"1":"61303359776139104182852056677903/194391657405506706173419952925"},"('BA', 0, (), ((0, 3),), -77, 1)":{"1":"-39798088419735619431323997885743/129594438270337804115613301950"},"('BA', 1, (-2,), ((0, 1),), -76, 1)":{"1":"-672559662384108370412072783887333/2138308231460573767907619482175"},"('BA', 0, (), ((0, 3),), -76, 1)":{"1":"424597366895880311383090166601973/1425538820973715845271746321450"},"('BA', 1, (-2,), ((0, 1),), -75, 1)":{"1":"670758981768141571449624262218133/2138308231460573767907619482175"},"('BA', 0, (), ((0, 3),), -75, 1)":{"1":"-1237978563992301265896127679940719/4276616462921147535815238964350"},"('BA', 1, (-2,), ((0, 1),), -74, 1)":{"1":"-668934292077295215167676426926677/2138308231460573767907619482175"},"('BA', 0, (), ((0, 3),), -74, 1)":{"1":"1205134149557066852821066644694511/4276616462921147535815238964350"},"('BA', 1, (-2,), ((0, 1),), -73, 1)":{"1":"667084944417653637854891458725877/2138308231460573767907619482175"},"('BA', 0, (), ((0, 3),), -73, 1)":{"1":"-1174703974430237262492513986117711/4276616462921147535815238964350"},"('BA', 1, (-2,), ((0, 1),), -72, 1)":{"1":"-9112469359293533278712889630349/29291893581651695450789307975"},"('BA', 0, (), ((0, 3),), -72, 1)":{"1":"15702346708588776485501568463607/58583787163303390901578615950"},"('BA', 1, (-2,), ((0, 1),), -71, 1)":{"1":"3028810706851429109067025637383/9763964527217231816929769325"},"('BA', 0, (), ((0, 3),), -71, 1)":{"1":"-15335822501720929629604512507407/58583787163303390901578615950"},"('BA', 1, (-2,), ((0, 1),), -70, 1)":{"1":"-42535343474848157886823113473/137520627143904673477884075"},"('BA', 0, (), ((0, 3),), -70, 1)":{"1":"211109845380636972343899885817/825123762863428040867304450"},"('BA', 1, (-2,), ((0, 1),), -69, 1)":{"1":"42409610330030873613929048033/137520627143904673477884075"},"('BA', 0, (), ((0, 3),), -69, 1)":{"1":"-206457719022397454246819464537/825123762863428040867304450"},"('BA', 1, (-2,), ((0, 1),), -68, 1)":{"1":"-14094018321907827923954201611/45840209047968224492628025"},"('BA', 0, (), ((0, 3),), -68, 1)":{"1":"202009225692177233504752257937/825123762863428040867304450"},"('BA', 1, (-2,), ((0, 1),), -67, 1)":{"1":"14050874595745034300902316411/45840209047968224492628025"},"('BA', 0, (), ((0, 3),), -67, 1)":{"1":"-197737996802060664822615623137/825123762863428040867304450"},"('BA', 1, (-2,), ((0, 1),), -66, 1)":{"1":"-209060999005535159677640233/684182224596540664069075"},"('BA', 0, (), ((0, 3),), -66, 1)":{"1":"963293316113870030783960537/4105093347579243984414450"},"('BA', 1, (-2,), ((0, 1),), -65, 1)":{"1":"625192648726870088010174299/2052546673789621992207225"},"('BA', 0, (), ((0, 3),), -65, 1)":{"1":"-943494588389660088505062137/4105093347579243984414450"},"('BA', 1, (-2,), ((0, 1),), -64, 1)":{"1":"-623171679694215690971693339/2052546673789621992207225"},"('BA', 0, (), ((0, 3),), -64, 1)":{"1":"924295382579443316639493017/4105093347579243984414450"},"('BA', 1, (-2,), ((0, 1),), -63, 1)":{"1":"621119133020426068979486114/2052546673789621992207225"},"('BA', 0, (), ((0, 3),), -63, 1)":{"1":"-150937830313289617848553757/684182224596540664069075"},"('BA', 1, (-2,), ((0, 1),), -62, 1)":{"1":"-1857102018722109835152683942/6157640021368865976621675"},"('BA', 0, (), ((0, 3),), -62, 1)":{"1":"40337705081916226780412261/186595152162692908382475"},"('BA', 1, (-2,), ((0, 1),), -61, 1)":{"1":"1850745745151664554144558342/6157640021368865976621675"},"('BA', 0, (), ((0, 3),), -61, 1)":{"1":"-39529562263012445993476661/186595152162692908382475"},"('BA', 1, (-2,), ((0, 1),), -60, 1)":{"1":"-30234184760248301634053822/100944918383096163551175"},"('BA', 0, (), ((0, 3),), -60, 1)":{"1":"635054381085105072104401/3058936920699883743975"},"('BA', 1, (-2,), ((0, 1),), -59, 1)":{"1":"30126510180639665726265902/100944918383096163551175"},"('BA', 0, (), ((0, 3),), -59, 1)":{"1":"-124465840698998711145893/611787384139976748795"},"('BA', 1, (-2,), ((0, 1),), -58, 1)":{"1":"-508762891663666223321578/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -58, 1)":{"1":"159014930721922463899/797636745945210885"},"('BA', 1, (-2,), ((0, 1),), -57, 1)":{"1":"506874968000160041419978/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -57, 1)":{"1":"-1402236088874091776131/7178730713506897965"},"('BA', 1, (-2,), ((0, 1),), -56, 1)":{"1":"-504953922868873049309578/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -56, 1)":{"1":"1373737067695658376691/7178730713506897965"},"('BA', 1, (-2,), ((0, 1),), -55, 1)":{"1":"502998573360241646625778/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -55, 1)":{"1":"-1345587956129394875311/7178730713506897965"},"('BA', 1, (-2,), ((0, 1),), -54, 1)":{"1":"-501007672042362400256818/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -54, 1)":{"1":"14495175006980382648581/78966037848575877615"},"('BA', 1, (-2,), ((0, 1),), -53, 1)":{"1":"1496939706544678392420854/5132792460157432044975"},"('BA', 0, (), ((0, 3),), -53, 1)":{"1":"-14191764280909868882261/78966037848575877615"},"('BA', 1, (-2,), ((0, 1),), -52, 1)":{"1":"-28127200330871441490718/96845140757687397075"},"('BA', 0, (), ((0, 3),), -52, 1)":{"1":"262090554376223112667/1489925242425959955"},"('BA', 1, (-2,), ((0, 1),), -51, 1)":{"1":"28008006311477364694318/96845140757687397075"},"('BA', 0, (), ((0, 3),), -51, 1)":{"1":"-3333854825263635041431/19369028151537479415"},"('BA', 1, (-2,), ((0, 1),), -50, 1)":{"1":"-27886475154448109921518/96845140757687397075"},"('BA', 0, (), ((0, 3),), -50, 1)":{"1":"3260936131046082177751/19369028151537479415"},"('BA', 1, (-2,), ((0, 1),), -49, 1)":{"1":"27762513374278270053262/96845140757687397075"},"('BA', 0, (), ((0, 3),), -49, 1)":{"1":"-15941649727590165560291/96845140757687397075"},"('BA', 1, (-2,), ((0, 1),), -48, 1)":{"1":"-564000444119593185838/1976431444034436675"},"('BA', 0, (), ((0, 3),), -48, 1)":{"1":"2225677595691154577813/13835020108241056725"},"('BA', 1, (-2,), ((0, 1),), -47, 1)":{"1":"561365202194213936938/1976431444034436675"},"('BA', 0, (), ((0, 3),), -47, 1)":{"1":"-2174076709882039285163/13835020108241056725"},"('BA', 1, (-2,), ((0, 1),), -46, 1)":{"1":"-11886678538121254454/42051732851796525"},"('BA', 0, (), ((0, 3),), -46, 1)":{"1":"45159933168245570629/294362129962575675"},"('BA', 1, (-2,), ((0, 1),), -45, 1)":{"1":"11828171779370928854/42051732851796525"},"('BA', 0, (), ((0, 3),), -45, 1)":{"1":"-44062556398351643029/294362129962575675"},"('BA', 1, (-2,), ((0, 1),), -44, 1)":{"1":"-11768364870426151574/42051732851796525"},"('BA', 0, (), ((0, 3),), -44, 1)":{"1":"42963604446491360509/294362129962575675"},"('BA', 1, (-2,), ((0, 1),), -43, 1)":{"1":"1064290792140982834/3822884804708775"},"('BA', 0, (), ((0, 3),), -43, 1)":{"1":"-3805624335817531919/26760193632961425"},"('BA', 1, (-2,), ((0, 1),), -42, 1)":{"1":"-24618625978670038/88904297783925"},"('BA', 0, (), ((0, 3),), -42, 1)":{"1":"12309312989335019/88904297783925"},"('BA', 1, (-2,), ((0, 1),), -41, 1)":{"1":"1064290792140982834/3822884804708775"},"('BA', 0, (), ((0, 3),), -41, 1)":{"1":"-3644411209169347919/26760193632961425"},"('BA', 1, (-2,), ((0, 1),), -40, 1)":{"1":"-11768364870426151574/42051732851796525"},"('BA', 0, (), ((0, 3),), -40, 1)":{"1":"39414949646491700509/294362129962575675"},"('BA', 1, (-2,), ((0, 1),), -39, 1)":{"1":"11828171779370928854/42051732851796525"},"('BA', 0, (), ((0, 3),), -39, 1)":{"1":"-38734646057244858949/294362129962575675"},"('BA', 1, (-2,), ((0, 1),), -38, 1)":{"1":"-11886678538121254454/42051732851796525"},"('BA', 0, (), ((0, 3),), -38, 1)":{"1":"38046816598603210549/294362129962575675"},"('BA', 1, (-2,), ((0, 1),), -37, 1)":{"1":"561365202194213936938/1976431444034436675"},"('BA', 0, (), ((0, 3),), -37, 1)":{"1":"-1755479705477458273403/13835020108241056725"},"('BA', 1, (-2,), ((0, 1),), -36, 1)":{"1":"-564000444119593185838/1976431444034436675"},"('BA', 0, (), ((0, 3),), -36, 1)":{"1":"1722325513145997723053/13835020108241056725"},"('BA', 1, (-2,), ((0, 1),), -35, 1)":{"1":"27762513374278270053262/96845140757687397075"},"('BA', 0, (), ((0, 3),), -35, 1)":{"1":"-11820863646688104492971/96845140757687397075"},"('BA', 1, (-2,), ((0, 1),), -34, 1)":{"1":"-27886475154448109921518/96845140757687397075"},"('BA', 0, (), ((0, 3),), -34, 1)":{"1":"11581794499217699032763/96845140757687397075"},"('BA', 1, (-2,), ((0, 1),), -33, 1)":{"1":"28008006311477364694318/96845140757687397075"},"('BA', 0, (), ((0, 3),), -33, 1)":{"1":"-11338732185159189487163/96845140757687397075"},"('BA', 1, (-2,), ((0, 1),), -32, 1)":{"1":"-28127200330871441490718/96845140757687397075"},"('BA', 0, (), ((0, 3),), -32, 1)":{"1":"1008301299674267197033/8804103705244308825"},"('BA', 1, (-2,), ((0, 1),), -31, 1)":{"1":"1496939706544678392420854/5132792460157432044975"},"('BA', 0, (), ((0, 3),), -31, 1)":{"1":"-52225002571412446824899/466617496377948367725"},"('BA', 1, (-2,), ((0, 1),), -30, 1)":{"1":"-501007672042362400256818/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -30, 1)":{"1":"50985149152123848055699/466617496377948367725"},"('BA', 1, (-2,), ((0, 1),), -29, 1)":{"1":"502998573360241646625778/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -29, 1)":{"1":"-546900331448207604029969/5132792460157432044975"},"('BA', 1, (-2,), ((0, 1),), -28, 1)":{"1":"-504953922868873049309578/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -28, 1)":{"1":"532639765204223408594669/5132792460157432044975"},"('BA', 1, (-2,), ((0, 1),), -27, 1)":{"1":"506874968000160041419978/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -27, 1)":{"1":"-518026100455504504326269/5132792460157432044975"},"('BA', 1, (-2,), ((0, 1),), -26, 1)":{"1":"-508762891663666223321578/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -26, 1)":{"1":"167675865265142538258223/1710930820052477348325"},"('BA', 1, (-2,), ((0, 1),), -25, 1)":{"1":"30126510180639665726265902/100944918383096163551175"},"('BA', 0, (), ((0, 3),), -25, 1)":{"1":"-9589646465304878387193557/100944918383096163551175"},"('BA', 1, (-2,), ((0, 1),), -24, 1)":{"1":"-30234184760248301634053822/100944918383096163551175"},"('BA', 0, (), ((0, 3),), -24, 1)":{"1":"9277390184439834254608589/100944918383096163551175"},"('BA', 1, (-2,), ((0, 1),), -23, 1)":{"1":"1850745745151664554144558342/6157640021368865976621675"},"('BA', 0, (), ((0, 3),), -23, 1)":{"1":"-546270190472253836359828529/6157640021368865976621675"},"('BA', 1, (-2,), ((0, 1),), -22, 1)":{"1":"-1857102018722109835152683942/6157640021368865976621675"},"('BA', 0, (), ((0, 3),), -22, 1)":{"1":"525957751018874351399079329/6157640021368865976621675"},"('BA', 1, (-2,), ((0, 1),), -21, 1)":{"1":"621119133020426068979486114/2052546673789621992207225"},"('BA', 0, (), ((0, 3),), -21, 1)":{"1":"-168305642080557215433824843/2052546673789621992207225"},"('BA', 1, (-2,), ((0, 1),), -20, 1)":{"1":"-623171679694215690971693339/2052546673789621992207225"},"('BA', 0, (), ((0, 3),), -20, 1)":{"1":"322047976808988065303893661/4105093347579243984414450"},"('BA', 1, (-2,), ((0, 1),), -19, 1)":{"1":"625192648726870088010174299/2052546673789621992207225"},"('BA', 0, (), ((0, 3),), -19, 1)":{"1":"-306890709064080087515286461/4105093347579243984414450"},"('BA', 1, (-2,), ((0, 1),), -18, 1)":{"1":"-209060999005535159677640233/684182224596540664069075"},"('BA', 0, (), ((0, 3),), -18, 1)":{"1":"291072677919340927281880861/4105093347579243984414450"},"('BA', 1, (-2,), ((0, 1),), -17, 1)":{"1":"14050874595745034300902316411/45840209047968224492628025"},"('BA', 0, (), ((0, 3),), -17, 1)":{"1":"-55177745921349952593626072261/825123762863428040867304450"},"('BA', 1, (-2,), ((0, 1),), -16, 1)":{"1":"-14094018321907827923954201611/45840209047968224492628025"},"('BA', 0, (), ((0, 3),), -16, 1)":{"1":"51683104102163669126423371061/825123762863428040867304450"},"('BA', 1, (-2,), ((0, 1),), -15, 1)":{"1":"42409610330030873613929048033/137520627143904673477884075"},"('BA', 0, (), ((0, 3),), -15, 1)":{"1":"-47999942957787787436754823661/825123762863428040867304450"},"('BA', 1, (-2,), ((0, 1),), -14, 1)":{"1":"-42535343474848157886823113473/137520627143904673477884075"},"('BA', 0, (), ((0, 3),), -14, 1)":{"1":"44102215468451974977038795021/825123762863428040867304450"},"('BA', 1, (-2,), ((0, 1),), -13, 1)":{"1":"3028810706851429109067025637383/9763964527217231816929769325"},"('BA', 0, (), ((0, 3),), -13, 1)":{"1":"-2837041739387645024797641316891/58583787163303390901578615950"},"('BA', 1, (-2,), ((0, 1),), -12, 1)":{"1":"-9112469359293533278712889630349/29291893581651695450789307975"},"('BA', 0, (), ((0, 3),), -12, 1)":{"1":"840864003332763357308070265697/19527929054434463633859538650"},"('BA', 1, (-2,), ((0, 1),), -11, 1)":{"1":"667084944417653637854891458725877/2138308231460573767907619482175"},"('BA', 0, (), ((0, 3),), -11, 1)":{"1":"-53155304801690004405756310444681/1425538820973715845271746321450"},"('BA', 1, (-2,), ((0, 1),), -10, 1)":{"1":"-668934292077295215167676426926677/2138308231460573767907619482175"},"('BA', 0, (), ((0, 3),), -10, 1)":{"1":"44244811532507859171428736386281/1425538820973715845271746321450"},"('BA', 1, (-2,), ((0, 1),), -9, 1)":{"1":"670758981768141571449624262218133/2138308231460573767907619482175"},"('BA', 0, (), ((0, 3),), -9, 1)":{"1":"-34513133181327292334373614831849/1425538820973715845271746321450"},"('BA', 1, (-2,), ((0, 1),), -8, 1)":{"1":"-672559662384108370412072783887333/2138308231460573767907619482175"},"('BA', 0, (), ((0, 3),), -8, 1)":{"1":"71327224080575806674875067968747/4276616462921147535815238964350"},"('BA', 1, (-2,), ((0, 1),), -7, 1)":{"1":"61303359776139104182852056677903/194391657405506706173419952925"},"('BA', 0, (), ((0, 3),), -7, 1)":{"1":"-3212454293071350071732119698577/388783314811013412346839905850"},"('BA', 1, (-2,), ((0, 1),), -6, 1)":{"1":"-61462860623241058403302042280303/194391657405506706173419952925"},"('BA', 0, (), ((0, 3),), -6, 1)":{"1":"-501636860874155347317545043023/388783314811013412346839905850"},"('BA', 1, (-2,), ((0, 1),), -5, 1)":{"1":"4868007055309996043055960217131137/15356940935035029787700176281075"},"('BA', 0, (), ((0, 3),), -5, 1)":{"1":"379685118030424670437455362715617/30713881870070059575400352562150"},"('BA', 1, (-2,), ((0, 1),), -4, 1)":{"1":"-4880292608058024066886120358155997/15356940935035029787700176281075"},"('BA', 0, (), ((0, 3),), -4, 1)":{"1":"-785108358715349456832740016535997/30713881870070059575400352562150"},"('BA', 1, (-2,), ((0, 1),), -3, 1)":{"1":"44031838385838021258243173365847173/138212468415315268089301586529675"},"('BA', 0, (), ((0, 3),), -3, 1)":{"1":"11597979131044038346620401060216773/276424936830630536178603173059350"},"('BA', 1, (-2,), ((0, 1),), -2, 1)":{"1":"-44139711531918267321142140457772773/138212468415315268089301586529675"},"('BA', 0, (), ((0, 3),), -2, 1)":{"1":"-17602917596177735847996235844075173/276424936830630536178603173059350"},"('BA', 1, (-2,), ((0, 1),), -1, 1)":{"1":"3672441655127796364812512959533039359/11471634878471167251412031681963025"},"('BA', 0, (), ((0, 3),), -1, 1)":{"1":"2204072390683486956631772904241772159/22943269756942334502824063363926050"},"('BA', 1, (-2,), ((0, 1),), 0, 1)":{"1":"-3681181948368536301765969745576439759/11471634878471167251412031681963025"},"('BA', 0, (), ((0, 3),), 0, 1)":{"1":"-3681181948368536301765969745576439759/22943269756942334502824063363926050"},"('R', -83, 4)":{"1":"-48"},"('R', -82, 4)":{"1":"72"},"('R', -81, 4)":{"1":"-88"},"('R', -80, 4)":{"1":"100"},"('R', -79, 4)":{"1":"-548/5"},"('R', -78, 4)":{"1":"588/5"},"('R', -77, 4)":{"1":"-4356/35"},"('R', -76, 4)":{"1":"4566/35"},"('R', -75, 4)":{"1":"-14258/105"},"('R', -74, 4)":{"1":"14762/105"},"('R', -73, 4)":{"1":"-167422/1155"},"('R', -72, 4)":{"1":"172042/1155"},"('R', -71, 4)":{"1":"-2291986/15015"},"('R', -70, 4)":{"1":"2343466/15015"},"('R', -69, 4)":{"1":"-2391514/15015"},"('R', -68, 4)":{"1":"2436559/15015"},"('R', -67, 4)":{"1":"-42142223/255255"},"('R', -66, 4)":{"1":"14274301/85085"},"('R', -65, 4)":{"1":"-275295799/1616615"},"('R', -64, 4)":{"1":"55835135/323323"},"('R', -63, 4)":{"1":"-56574159/323323"},"('R', -62, 4)":{"1":"57279591/323323"},"('R', -61, 4)":{"1":"-1332950097/7436429"},"('R', -60, 4)":{"1":"1347822955/7436429"},"('R', -59, 4)":{"1":"-34052522467/185910725"},"('R', -58, 4)":{"1":"34395742267/185910725"},"('R', -57, 4)":{"1":"-312536252003/1673196525"},"('R', -56, 4)":{"1":"315404588903/1673196525"},"('R', -55, 4)":{"1":"-9227046511387/48522699225"},"('R', -54, 4)":{"1":"9304682830147/48522699225"},"('R', -53, 4)":{"1":"-290774257297357/1504203675975"},"('R', -52, 4)":{"1":"586061125622639/3008407351950"},"('R', -51, 4)":{"1":"-53676090078349/273491577450"},"('R', -50, 4)":{"1":"54062195834749/273491577450"},"('R', -49, 4)":{"1":"-54437269998109/273491577450"},"('R', -48, 4)":{"1":"54801925434709/273491577450"},"('R', -47, 4)":{"1":"-2040798836801833/10119188365650"},"('R', -46, 4)":{"1":"2053580969474233/10119188365650"},"('R', -45, 4)":{"1":"-2066035355155033/10119188365650"},"('R', -44, 4)":{"1":"2078178381193813/10119188365650"},"('R', -43, 4)":{"1":"-85691034670497533/414886722991650"},"('R', -42, 4)":{"1":"12309312989335019/59269531855950"},"('R', -41, 4)":{"1":"-532145396070491417/2548589869805850"},"('R', -40, 4)":{"1":"5884182435213075787/28034488567864350"},"('R', -39, 4)":{"1":"-5914085889685464427/28034488567864350"},"('R', -38, 4)":{"1":"5943339269060627227/28034488567864350"},"('R', -37, 4)":{"1":"-280682601097106968469/1317620962689624450"},"('R', -36, 4)":{"1":"282000222059796592919/1317620962689624450"},"('R', -35, 4)":{"1":"-13881256687139135026631/64563427171791598050"},"('R', -34, 4)":{"1":"13943237577224054960759/64563427171791598050"},"('R', -33, 4)":{"1":"-14004003155738682347159/64563427171791598050"},"('R', -32, 4)":{"1":"14063600165435720745359/64563427171791598050"},"('R', -31, 4)":{"1":"-748469853272339196210427/3421861640104954696650"},"('R', -30, 4)":{"1":"250503836021181200128409/1140620546701651565550"},"('R', -29, 4)":{"1":"-251499286680120823312889/1140620546701651565550"},"('R', -28, 4)":{"1":"252476961434436524654789/1140620546701651565550"},"('R', -27, 4)":{"1":"-253437484000080020709989/1140620546701651565550"},"('R', -26, 4)":{"1":"254381445831833111660789/1140620546701651565550"},"('R', -25, 4)":{"1":"-15063255090319832863132951/67296612255397442367450"},"('R', -24, 4)":{"1":"15117092380124150817026911/67296612255397442367450"},"('R', -23, 4)":{"1":"-925372872575832277072279171/4105093347579243984414450"},"('R', -22, 4)":{"1":"928551009361054917576341971/4105093347579243984414450"},"('R', -21, 4)":{"1":"-310559566510213034489743057/1368364449193081328138150"},"('R', -20, 4)":{"1":"623171679694215690971693339/2736728898386162656276300"},"('R', -19, 4)":{"1":"-625192648726870088010174299/2736728898386162656276300"},"('R', -18, 4)":{"1":"627182997016605479032920699/2736728898386162656276300"},"('R', -17, 4)":{"1":"-42152623787235102902706949233/183360836191872897970512100"},"('R', -16, 4)":{"1":"42282054965723483771862604833/183360836191872897970512100"},"('R', -15, 4)":{"1":"-42409610330030873613929048033/183360836191872897970512100"},"('R', -14, 4)":{"1":"42535343474848157886823113473/183360836191872897970512100"},"('R', -13, 4)":{"1":"-3028810706851429109067025637383/13018619369622975755906359100"},"('R', -12, 4)":{"1":"9112469359293533278712889630349/39055858108868927267719077300"},"('R', -11, 4)":{"1":"-667084944417653637854891458725877/2851077641947431690543492642900"},"('R', -10, 4)":{"1":"668934292077295215167676426926677/2851077641947431690543492642900"},"('R', -9, 4)":{"1":"-670758981768141571449624262218133/2851077641947431690543492642900"},"('R', -8, 4)":{"1":"672559662384108370412072783887333/2851077641947431690543492642900"},"('R', -7, 4)":{"1":"-61303359776139104182852056677903/259188876540675608231226603900"},"('R', -6, 4)":{"1":"61462860623241058403302042280303/259188876540675608231226603900"},"('R', -5, 4)":{"1":"-4868007055309996043055960217131137/20475921246713373050266901708100"},"('R', -4, 4)":{"1":"4880292608058024066886120358155997/20475921246713373050266901708100"},"('R', -3, 4)":{"1":"-44031838385838021258243173365847173/184283291220420357452402115372900"},"('R', -2, 4)":{"1":"44139711531918267321142140457772773/184283291220420357452402115372900"},"('R', -1, 4)":{"1":"-3672441655127796364812512959533039359/15295513171294889668549375575950700"},"('R', 0, 4)":{"1":"3681181948368536301765969745576439759/15295513171294889668549375575950700"},"('BA', 1, (1, 2), ((0, 1),), -84, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -84, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -84, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -84, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -84, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -84, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -84, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -84, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -84, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -84, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -84, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -83, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -83, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -83, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -83, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -83, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -83, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -83, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -83, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -83, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -83, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -83, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -82, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -82, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -82, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -82, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -82, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -82, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -82, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -82, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -82, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -82, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -82, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -81, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -81, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -81, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -81, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -81, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -81, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -81, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -81, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -81, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -81, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -81, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -80, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -80, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -80, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -80, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -80, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -80, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -80, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -80, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -80, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -80, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -80, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -79, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -79, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -79, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -79, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -79, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -79, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -79, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -79, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -79, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -79, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -79, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -78, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -78, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -78, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -78, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -78, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -78, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -78, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -78, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -78, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -78, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -78, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -77, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -77, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -77, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -77, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -77, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -77, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -77, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -77, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -77, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -77, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -77, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -76, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -76, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -76, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -76, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -76, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -76, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -76, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -76, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -76, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -76, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -76, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -75, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -75, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -75, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -75, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -75, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -75, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -75, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -75, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -75, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -75, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -75, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -74, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -74, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -74, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -74, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -74, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -74, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -74, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -74, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -74, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -74, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -74, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -73, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -73, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -73, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -73, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -73, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -73, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -73, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -73, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -73, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -73, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -73, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -72, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -72, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -72, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -72, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -72, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -72, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -72, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -72, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -72, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -72, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -72, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -71, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -71, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -71, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -71, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -71, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -71, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -71, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -71, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -71, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -71, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -71, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -70, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -70, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -70, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -70, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -70, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -70, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -70, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -70, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -70, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -70, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -70, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -69, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -69, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -69, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -69, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -69, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -69, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -69, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -69, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -69, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -69, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -69, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -68, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -68, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -68, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -68, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -68, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -68, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -68, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -68, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -68, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -68, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -68, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -67, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -67, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -67, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -67, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -67, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -67, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -67, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -67, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -67, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -67, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -67, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -66, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -66, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -66, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -66, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -66, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -66, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -66, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -66, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -66, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -66, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -66, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -65, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -65, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -65, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -65, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -65, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -65, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -65, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -65, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -65, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -65, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -65, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -64, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -64, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -64, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -64, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -64, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -64, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -64, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -64, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -64, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -64, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -64, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -63, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -63, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -63, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -63, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -63, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -63, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -63, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -63, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -63, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -63, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -63, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -62, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -62, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -62, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -62, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -62, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -62, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -62, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -62, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -62, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -62, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -62, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -61, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -61, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -61, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -61, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -61, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -61, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -61, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -61, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -61, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -61, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -61, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -60, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -60, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -60, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -60, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -60, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -60, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -60, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -60, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -60, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -60, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -60, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -59, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -59, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -59, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -59, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -59, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -59, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -59, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -59, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -59, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -59, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -59, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -58, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -58, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -58, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -58, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -58, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -58, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -58, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -58, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -58, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -58, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -58, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -57, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -57, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -57, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -57, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -57, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -57, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -57, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -57, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -57, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -57, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -57, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -56, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -56, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -56, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -56, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -56, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -56, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -56, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -56, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -56, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -56, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -56, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -55, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -55, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -55, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -55, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -55, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -55, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -55, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -55, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -55, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -55, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -55, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -54, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -54, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -54, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -54, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -54, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -54, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -54, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -54, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -54, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -54, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -54, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -53, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -53, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -53, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -53, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -53, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -53, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -53, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -53, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -53, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -53, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -53, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -52, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -52, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -52, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -52, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -52, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -52, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -52, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -52, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -52, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -52, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -52, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -51, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -51, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -51, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -51, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -51, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -51, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -51, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -51, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -51, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -51, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -51, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -50, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -50, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -50, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -50, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -50, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -50, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -50, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -50, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -50, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -50, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -50, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -49, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -49, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -49, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -49, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -49, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -49, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -49, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -49, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -49, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -49, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -49, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -48, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -48, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -48, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -48, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -48, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -48, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -48, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -48, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -48, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -48, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -48, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -47, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -47, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -47, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -47, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -47, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -47, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -47, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -47, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -47, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -47, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -47, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -46, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -46, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -46, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -46, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -46, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -46, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -46, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -46, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -46, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -46, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -46, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -45, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -45, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -45, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -45, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -45, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -45, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -45, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -45, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -45, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -45, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -45, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -44, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -44, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -44, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -44, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -44, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -44, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -44, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -44, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -44, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -44, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -44, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -43, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -43, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -43, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -43, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -43, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -43, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -43, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -43, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -43, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -43, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -43, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -42, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -42, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -42, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -42, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -42, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -42, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -42, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -42, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -42, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -42, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -42, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -41, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -41, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -41, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -41, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -41, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -41, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -41, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -41, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -41, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -41, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -41, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -40, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -40, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -40, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -40, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -40, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -40, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -40, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -40, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -40, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -40, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -40, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -39, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -39, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -39, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -39, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -39, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -39, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -39, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -39, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -39, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -39, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -39, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -38, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -38, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -38, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -38, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -38, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -38, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -38, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -38, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -38, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -38, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -38, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -37, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -37, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -37, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -37, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -37, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -37, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -37, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -37, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -37, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -37, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -37, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -36, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -36, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -36, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -36, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -36, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -36, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -36, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -36, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -36, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -36, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -36, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -35, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -35, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -35, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -35, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -35, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -35, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -35, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -35, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -35, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -35, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -35, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -34, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -34, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -34, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -34, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -34, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -34, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -34, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -34, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -34, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -34, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -34, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -33, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -33, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -33, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -33, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -33, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -33, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -33, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -33, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -33, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -33, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -33, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -32, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -32, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -32, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -32, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -32, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -32, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -32, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -32, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -32, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -32, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -32, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -31, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -31, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -31, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -31, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -31, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -31, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -31, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -31, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -31, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -31, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -31, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -30, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -30, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -30, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -30, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -30, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -30, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -30, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -30, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -30, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -30, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -30, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -29, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -29, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -29, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -29, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -29, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -29, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -29, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -29, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -29, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -29, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -29, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -28, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -28, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -28, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -28, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -28, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -28, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -28, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -28, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -28, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -28, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -28, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -27, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -27, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -27, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -27, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -27, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -27, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -27, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -27, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -27, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -27, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -27, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -26, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -26, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -26, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -26, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -26, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -26, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -26, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -26, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -26, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -26, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -26, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -25, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -25, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -25, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -25, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -25, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -25, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -25, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -25, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -25, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -25, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -25, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -24, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -24, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -24, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -24, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -24, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -24, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -24, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -24, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -24, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -24, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -24, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -23, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -23, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -23, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -23, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -23, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -23, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -23, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -23, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -23, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -23, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -23, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -22, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -22, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -22, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -22, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -22, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -22, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -22, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -22, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -22, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -22, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -22, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -21, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -21, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -21, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -21, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -21, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -21, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -21, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -21, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -21, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -21, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -21, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -20, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -20, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -20, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -20, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -20, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -20, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -20, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -20, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -20, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -20, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -20, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -19, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -19, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -19, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -19, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -19, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -19, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -19, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -19, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -19, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -19, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -19, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -18, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -18, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -18, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -18, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -18, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -18, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -18, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -18, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -18, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -18, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -18, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -17, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -17, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -17, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -17, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -17, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -17, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -17, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -17, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -17, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -17, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -17, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -16, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -16, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -16, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -16, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -16, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -16, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -16, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -16, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -16, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -16, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -16, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -15, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -15, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -15, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -15, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -15, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -15, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -15, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -15, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -15, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -15, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -15, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -14, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -14, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -14, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -14, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -14, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -14, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -14, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -14, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -14, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -14, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -14, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -13, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -13, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -13, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -13, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -13, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -13, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -13, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -13, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -13, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -13, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -13, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -12, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -12, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -12, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -12, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -12, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -12, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -12, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -12, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -12, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -12, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -12, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -11, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -11, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -11, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -11, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -11, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -11, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -11, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -11, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -11, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -11, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -11, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -10, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -10, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -10, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -10, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -10, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -10, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -10, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -10, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -10, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -10, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -10, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -9, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -9, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -9, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -9, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -9, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -9, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -9, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -9, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -9, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -9, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -9, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -8, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -8, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -8, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -8, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -8, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -8, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -8, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -8, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -8, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -8, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -8, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -7, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -7, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -7, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -7, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -7, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -7, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -7, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -7, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -7, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -7, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -7, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -6, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -6, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -6, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -6, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -6, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -6, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -6, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -6, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -6, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -6, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -6, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -5, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -5, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -5, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -5, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -5, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -5, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -5, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -5, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -5, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -5, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -5, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -4, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -4, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -4, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -4, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -4, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -4, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -4, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -4, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -4, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -4, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -4, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -3, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -3, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -3, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -3, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -3, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -3, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -3, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -3, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -3, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -3, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -3, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -2, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -2, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -2, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -2, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -2, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -2, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -2, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -2, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -2, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -2, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -2, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -1, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -1, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -1, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -1, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -1, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -1, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -1, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -1, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -1, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -1, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -1, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), 0, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), 0, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), 0, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), 0, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), 0, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), 0, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), 0, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), 0, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), 0, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), 0, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), 0, 2)":{"1":"-144"},"('BA', 1, (1,), ((0, 1),), -84, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -84, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -83, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -83, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -82, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -82, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -81, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -81, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -80, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -80, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -79, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -79, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -78, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -78, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -77, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -77, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -76, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -76, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -75, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -75, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -74, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -74, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -73, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -73, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -72, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -72, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -71, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -71, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -70, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -70, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -69, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -69, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -68, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -68, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -67, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -67, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -66, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -66, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -65, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -65, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -64, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -64, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -63, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -63, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -62, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -62, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -61, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -61, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -60, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -60, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -59, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -59, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -58, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -58, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -57, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -57, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -56, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -56, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -55, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -55, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -54, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -54, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -53, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -53, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -52, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -52, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -51, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -51, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -50, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -50, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -49, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -49, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -48, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -48, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -47, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -47, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -46, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -46, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -45, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -45, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -44, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -44, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -43, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -43, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -42, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -42, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -41, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -41, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -40, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -40, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -39, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -39, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -38, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -38, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -37, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -37, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -36, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -36, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -35, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -35, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -34, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -34, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -33, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -33, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -32, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -32, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -31, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -31, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -30, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -30, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -29, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -29, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -28, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -28, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -27, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -27, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -26, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -26, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -25, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -25, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -24, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -24, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -23, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -23, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -22, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -22, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -21, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -21, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -20, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -20, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -19, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -19, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -18, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -18, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -17, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -17, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -16, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -16, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -15, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -15, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -14, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -14, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -13, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -13, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -12, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -12, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -11, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -11, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -10, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -10, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -9, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -9, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -8, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -8, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -7, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -7, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -6, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -6, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -5, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -5, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -4, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -4, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -3, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -3, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -2, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -2, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -1, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -1, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), 0, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), 0, 3)":{"1":"-64"},"('BA', 1, (1, -2), ((0, 1),), -84, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -84, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -83, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -83, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -82, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -82, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -81, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -81, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -80, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -80, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -79, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -79, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -78, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -78, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -77, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -77, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -76, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -76, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -75, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -75, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -74, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -74, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -73, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -73, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -72, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -72, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -71, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -71, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -70, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -70, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -69, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -69, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -68, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -68, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -67, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -67, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -66, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -66, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -65, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -65, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -64, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -64, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -63, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -63, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -62, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -62, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -61, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -61, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -60, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -60, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -59, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -59, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -58, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -58, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -57, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -57, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -56, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -56, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -55, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -55, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -54, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -54, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -53, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -53, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -52, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -52, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -51, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -51, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -50, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -50, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -49, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -49, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -48, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -48, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -47, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -47, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -46, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -46, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -45, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -45, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -44, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -44, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -43, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -43, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -42, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -42, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -41, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -41, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -40, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -40, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -39, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -39, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -38, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -38, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -37, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -37, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -36, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -36, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -35, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -35, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -34, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -34, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -33, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -33, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -32, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -32, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -31, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -31, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -30, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -30, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -29, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -29, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -28, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -28, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -27, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -27, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -26, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -26, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -25, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -25, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -24, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -24, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -23, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -23, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -22, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -22, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -21, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -21, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -20, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -20, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -19, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -19, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -18, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -18, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -17, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -17, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -16, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -16, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -15, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -15, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -14, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -14, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -13, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -13, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -12, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -12, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -11, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -11, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -10, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -10, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -9, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -9, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -8, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -8, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -7, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -7, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -6, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -6, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -5, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -5, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -4, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -4, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -3, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -3, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -2, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -2, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -1, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -1, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), 0, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), 0, 1)":{"1":"-96"},"('BA', 1, (), ((0, 1),), -84, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -83, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -82, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -81, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -80, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -79, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -78, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -77, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -76, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -75, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -74, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -73, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -72, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -71, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -70, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -69, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -68, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -67, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -66, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -65, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -64, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -63, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -62, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -61, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -60, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -59, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -58, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -57, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -56, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -55, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -54, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -53, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -52, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -51, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -50, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -49, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -48, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -47, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -46, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -45, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -44, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -43, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -42, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -41, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -40, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -39, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -38, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -37, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -36, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -35, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -34, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -33, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -32, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -31, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -30, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -29, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -28, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -27, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -26, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -25, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -24, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -23, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -22, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -21, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -20, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -19, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -18, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -17, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -16, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -15, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -14, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -13, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -12, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -11, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -10, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -9, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -8, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -7, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -6, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -5, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -4, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -3, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -2, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -1, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), 0, 4)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -84, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -84, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -83, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -83, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -82, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -82, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -81, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -81, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -80, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -80, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -79, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -79, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -78, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -78, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -77, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -77, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -76, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -76, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -75, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -75, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -74, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -74, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -73, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -73, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -72, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -72, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -71, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -71, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -70, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -70, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -69, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -69, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -68, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -68, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -67, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -67, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -66, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -66, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -65, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -65, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -64, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -64, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -63, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -63, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -62, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -62, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -61, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -61, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -60, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -60, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -59, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -59, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -58, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -58, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -57, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -57, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -56, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -56, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -55, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -55, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -54, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -54, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -53, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -53, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -52, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -52, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -51, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -51, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -50, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -50, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -49, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -49, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -48, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -48, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -47, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -47, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -46, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -46, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -45, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -45, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -44, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -44, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -43, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -43, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -42, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -42, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -41, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -41, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -40, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -40, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -39, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -39, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -38, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -38, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -37, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -37, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -36, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -36, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -35, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -35, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -34, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -34, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -33, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -33, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -32, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -32, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -31, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -31, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -30, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -30, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -29, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -29, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -28, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -28, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -27, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -27, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -26, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -26, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -25, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -25, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -24, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -24, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -23, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -23, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -22, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -22, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -21, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -21, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -20, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -20, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -19, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -19, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -18, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -18, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -17, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -17, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -16, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -16, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -15, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -15, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -14, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -14, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -13, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -13, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -12, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -12, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -11, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -11, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -10, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -10, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -9, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -9, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -8, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -8, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -7, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -7, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -6, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -6, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -5, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -5, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -4, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -4, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -3, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -3, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -2, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -2, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -1, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -1, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), 0, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), 0, 2)":{"1":"-48"},"('BA', 1, (-2, 1), ((0, 1),), -84, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -84, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -83, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -83, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -82, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -82, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -81, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -81, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -80, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -80, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -79, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -79, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -78, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -78, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -77, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -77, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -76, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -76, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -75, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -75, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -74, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -74, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -73, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -73, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -72, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -72, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -71, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -71, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -70, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -70, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -69, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -69, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -68, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -68, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -67, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -67, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -66, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -66, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -65, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -65, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -64, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -64, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -63, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -63, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -62, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -62, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -61, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -61, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -60, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -60, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -59, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -59, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -58, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -58, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -57, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -57, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -56, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -56, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -55, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -55, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -54, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -54, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -53, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -53, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -52, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -52, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -51, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -51, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -50, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -50, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -49, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -49, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -48, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -48, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -47, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -47, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -46, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -46, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -45, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -45, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -44, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -44, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -43, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -43, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -42, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -42, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -41, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -41, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -40, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -40, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -39, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -39, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -38, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -38, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -37, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -37, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -36, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -36, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -35, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -35, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -34, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -34, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -33, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -33, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -32, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -32, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -31, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -31, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -30, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -30, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -29, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -29, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -28, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -28, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -27, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -27, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -26, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -26, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -25, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -25, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -24, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -24, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -23, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -23, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -22, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -22, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -21, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -21, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -20, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -20, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -19, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -19, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -18, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -18, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -17, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -17, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -16, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -16, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -15, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -15, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -14, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -14, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -13, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -13, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -12, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -12, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -11, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -11, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -10, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -10, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -9, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -9, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -8, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -8, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -7, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -7, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -6, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -6, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -5, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -5, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -4, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -4, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -3, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -3, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -2, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -2, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -1, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -1, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), 0, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), 0, 1)":{"1":"-64"},"('BA', 0, (), (), 1, 5)":{"1":"32"},"('R', 1, 5)":{"1":"32"},"('BA', 0, (), ((0, 4),), -84, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -84, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -83, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -83, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -82, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -82, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -81, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -81, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -80, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -80, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -79, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -79, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -78, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -78, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -77, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -77, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -76, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -76, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -75, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -75, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -74, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -74, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -73, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -73, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -72, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -72, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -71, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -71, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -70, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -70, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -69, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -69, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -68, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -68, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -67, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -67, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -66, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -66, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -65, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -65, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -64, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -64, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -63, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -63, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -62, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -62, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -61, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -61, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -60, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -60, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -59, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -59, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -58, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -58, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -57, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -57, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -56, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -56, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -55, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -55, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -54, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -54, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -53, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -53, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -52, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -52, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -51, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -51, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -50, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -50, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -49, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -49, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -48, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -48, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -47, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -47, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -46, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -46, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -45, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -45, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -44, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -44, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -43, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -43, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -42, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -42, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -41, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -41, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -40, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -40, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -39, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -39, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -38, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -38, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -37, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -37, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -36, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -36, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -35, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -35, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -34, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -34, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -33, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -33, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -32, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -32, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -31, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -31, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -30, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -30, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -29, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -29, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -28, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -28, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -27, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -27, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -26, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -26, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -25, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -25, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -24, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -24, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -23, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -23, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -22, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -22, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -21, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -21, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -20, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -20, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -19, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -19, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -18, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -18, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -17, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -17, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -16, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -16, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -15, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -15, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -14, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -14, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -13, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -13, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -12, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -12, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -11, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -11, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -10, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -10, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -9, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -9, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -8, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -8, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -7, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -7, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -6, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -6, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -5, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -5, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -4, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -4, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -3, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -3, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -2, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -2, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -1, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -1, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), 0, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), 0, 3)":{"1":"-32"},"('BA', 1, (), ((0, 1),), -84, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -83, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -82, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -81, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -80, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -79, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -78, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -77, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -76, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -75, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -74, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -73, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -72, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -71, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -70, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -69, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -68, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -67, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -66, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -65, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -64, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -63, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -62, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -61, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -60, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -59, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -58, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -57, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -56, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -55, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -54, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -53, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -52, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -51, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -50, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -49, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -48, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -47, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -46, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -45, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -44, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -43, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -42, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -41, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -40, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -39, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -38, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -37, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -36, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -35, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -34, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -33, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -32, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -31, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -30, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -29, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -28, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -27, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -26, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -25, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -24, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -23, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -22, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -21, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -20, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -19, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -18, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -17, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -16, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -15, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -14, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -13, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -12, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -11, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -10, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -9, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -8, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -7, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -6, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -5, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -4, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -3, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -2, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -1, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), 0, 1)":{"z3":"-32"}}

==> anc/tables/json/atoms_m87.json <==
{"('R', -85, 1)":{"1":"-338332413574005586883235836892746757282814063898413801403258381308442894336714601127777421/6060280327536539402426876592604315659757768681421975513396712995922555529268765106000000","z3":"-32"},"('R', -84, 1)":{"1":"-243569529303994225214251388658554862017380979610181905371600855120937038552239684815397351/3030140163768269701213438296302157829878884340710987756698356497961277764634382553000000","pi2":"8/3","z3":"48"},"('R', -83, 1)":{"1":"89830851653565701919638803280230578274392560043732387349313428183731291242249822001171233/454521024565240455182015744445323674481832651106648163504753474694191664695157382950000","pi2":"-8/3","z3":"-176/3"},"('R', -82, 1)":{"1":"-39503556966900574141410688209345049154175960077026877836974779445789622584575376402454088071/145446727860876945658245038222503575834186448354127412321521111902141332702450362544000000","pi2":"10/3","z3":"200/3"},"('R', -81, 1)":{"1":"234621946348942915615525289694964024721538013594790024091473823284353079233469983558583092811/727233639304384728291225191112517879170932241770637061607605559510706663512251812720000000","pi2":"-10/3","z3":"-1096/15"},"('R', -80, 1)":{"1":"-778795484278038751456634496831844323473847048304971378221352333973558812108796691175929207/2183884802715870054928604177515068706219015741052964148971788466999119109646401840000000","pi2":"98/27","z3":"392/5"},"('R', -79, 1)":{"1":"7409209628850550831703099560595287235725142646646625595547337473729053388907126238226814887/19504350479427942904362361447462165341749140583886817744265283205267994806842002640000000","pi2":"-98/27","z3":"-2904/35"},"('R', -78, 1)":{"1":"-68752058150125971318755634074991633196802094377542379879326949508401597798013181540567877419/174038819662587798223541071377354706126376946748528527564213296293160569045667100480000000","pi2":"205/54","z3":"3044/35"},"('R', -77, 1)":{"1":"74139732593818192856918858839912125315886292284150841765397169326218272698504933942123305414947/183262877104704951529388748160354505551074924926200539525116600996698079205087456805440000000","pi2":"-205/54","z3":"-28516/315"},"('R', -76, 1)":{"1":"-4415915178998845463255880307387668554261092456476983916723926214001127413638874585797776870843/10780169241453232442905220480020853267710289701541208207359800058629298776769850400320000000","pi2":"5269/1350","z3":"29524/315"},"('R', -75, 1)":{"1":"9122922222098324657988290734517837934513439230118498784427897042941357324437163013209460435926461/22174808129669299135056038527402895171680065916070265282539108720600467583815582273458240000000","pi2":"-5269/1350","z3":"-334844/3465"},"('R', -74, 1)":{"1":"-9102827953067607706945434254233644144063696422247798752137925433025815147625003402008253329262921/22174808129669299135056038527402895171680065916070265282539108720600467583815582273458240000000","pi2":"5369/1350","z3":"344084/3465"},"('R', -73, 1)":{"1":"117472281939787963148534682537348638870865009894967476533229403321503091524618116522898208141732273/288272505685700888755728500856237637231840856908913448673008413367806078589602569554957120000000","pi2":"-5369/1350","z3":"-4583972/45045"},"('R', -72, 1)":{"1":"-116104035459296011029230487136540136685460629988787982544773695365119270831983401884898113310349833/288272505685700888755728500856237637231840856908913448673008413367806078589602569554957120000000","pi2":"266681/66150","z3":"4686932/45045"},"('R', -71, 1)":{"1":"1512901560647986439097140444593776780488653263314912291473765368965613645607660462253706383/3814702703836780374383720541496459348723823283007186149217777884097750375678885592400000","pi2":"-266681/66150","z3":"-4783028/45045"},"('R', -70, 1)":{"1":"-29920911096209152311241583703290568914422916464383563933998522877167640296544132331845076881950621/76872668182853570334860933561663369928490895175710252979468910231414954290560685214655232000000","pi2":"1077749/264600","z3":"4873118/45045"},"('R', -69, 1)":{"1":"355502371315906228878093249832283058338253572312546523281433530099055742790480150073466850937907639/933453827934650496923311336105912349131675155705053071893551052810038730671094034749384960000000","pi2":"-1077749/264600","z3":"-84284446/765765"},"('R', -68, 1)":{"1":"-14655795290731085434418474076499008567996754568852378394000925930554898720152056816253175860185027/39441711039492274517886394483348409118239795311481115713812016315917129464975804285185280000000","pi2":"9778141/2381400","z3":"28548602/255255"},"('R', -67, 1)":{"1":"341407577339522414920682199600132567075107750843267084708474903128892839512649823935474240726429/944271535170906673374425367065451646059337389305340570002527375196056713724818712277760000000","pi2":"-9778141/2381400","z3":"-550591598/4849845"},"('R', -66, 1)":{"1":"-12812446813894239067081997067082561619918349338984021204145032979253377174631829978165603143789127/36518097592501769611962076978748801578933070607541540904552100212884150753776499643592960000000","pi2":"1968329/476280","z3":"111670270/969969"},"('R', -65, 1)":{"1":"126463709436567897729326350443862538543310829570281938526856570787177374190723413848271001679845072353/372448077345925548272401223106259027303538387126316175685526870071205453537766519865004599040000000","pi2":"-1968329/476280","z3":"-37716106/323323"},"('R', -64, 1)":{"1":"-4881940669766475661670891614144349715038028310449609633660720063097683072553515171727783098906214201/14897923093837021930896048924250361092141535485052647027421074802848218141510660794600183961600000","pi2":"239437889/57629880","z3":"38186394/323323"},"('R', -63, 1)":{"1":"108051805501814781118178804363576619359254934533865609856191909293037369033029127946782768208959790761/342652231158251504410609125257758305119255316156210881630684720465509017254745198275804231116800000","pi2":"-239437889/57629880","z3":"-888633398/7436429"},"('R', -62, 1)":{"1":"-172764650134785151301019835831589773059651435739327373260825380450125959614128039418100714132843184639/571087051930419174017681875429597175198758860260351469384474534109181695424575330459673718528000000","pi2":"240505109/57629880","z3":"2695645910/22309287"},"('R', -61, 1)":{"1":"4129852545318489869894254994290589557523704164677754325375463868104989348746582809938054193102018878919/14277176298260479350442046885739929379968971506508786734611863352729542385614383261491842963200000000","pi2":"-240505109/57629880","z3":"-68105044934/557732175"},"('R', -60, 1)":{"1":"-3934616485078136920452585911041969462614017607068450645899575653874908520001335499035062672107024605719/14277176298260479350442046885739929379968971506508786734611863352729542385614383261491842963200000000","pi2":"40799043101/9739449720","z3":"68791484534/557732175"},"('R', -59, 1)":{"1":"100808830368563638355324379467940418658613765796624815887507701781762156749646600492018982506963938177853/385483760053032942461935265914978093259162230675737241834520310523697644411588348060279760006400000000","pi2":"-40799043101/9739449720","z3":"-625072504006/5019589575"},"('R', -58, 1)":{"1":"-33216332419435829946585267777882385471176375979376184145555871999611012644411226170402851001725137759/134455444734228441737682339000689952305253655624603153761604572906765833418761195695946899200000000","pi2":"40931552621/9739449720","z3":"630809177806/5019589575"},"('R', -57, 1)":{"1":"2595626131825799858973058733800749358299136512678436543302311454972394351854014093215100164305979772180137/11179029041537955331396122711534364704515704689596380013201089005187231687936062093748113040185600000000","pi2":"-40931552621/9739449720","z3":"-18454093022774/145568097675"},"('R', -56, 1)":{"1":"-2425192739252590795785291570156335685659144788494181397303564469613823249151597676083937117907066881767817/11179029041537955331396122711534364704515704689596380013201089005187231687936062093748113040185600000000","pi2":"205234915681/48697248600","z3":"18609365660294/145568097675"},"('R', -55, 1)":{"1":"69761380022921814138233750558141235587643275107609998877864740821846824105610489050285665308346407134265527/346549900287676615273279804057565305839986845377487780409233759160804182326017924906191504245753600000000","pi2":"-205234915681/48697248600","z3":"-581548514594714/4512611027925"},"('R', -54, 1)":{"1":"-256806751947744073843456455897440162161758341585642502623473846958161769092138217448611469711560365952540833/1386199601150706461093119216230261223359947381509951121636935036643216729304071699624766016983014400000000","pi2":"822968714749/194788994400","z3":"586061125622639/4512611027925"},"('R', -53, 1)":{"1":"356146731868307794452910467412457456576135595752235854442004000949376212376165107089186447164765911346769/2109892848022384263459846600046059700700072117975572483465654545880086345972711871574986327219200000000","pi2":"-822968714749/194788994400","z3":"-53676090078349/410237366175"},"('R', -52, 1)":{"1":"-37194799016654919796902859783855926616076373710816423382633249554924356796517547595338749864462734289653/244868327353949207047009223852722350001757177443905868510322387677657079898263857909338635750400000000","pi2":"238357395880861/56294019381600","z3":"54062195834749/410237366175"},"('R', -51, 1)":{"1":"1218846033009940049650189605075659845459713831710511168434538345430602362388489363228492451493410373625641/9060128112096120660739341282550726950065015565424517134881928344073311956235762742645529522764800000000","pi2":"-238357395880861/56294019381600","z3":"-54437269998109/410237366175"},"('R', -50, 1)":{"1":"-17967489914855499637800531911295088166700047094632916612940626059374238087784702316019239773241877484496297/154022177905634051232568801803362358151105264612216791292992781849246303256007966624974001887001600000000","pi2":"238820721143261/56294019381600","z3":"54801925434709/410237366175"},"('R', -49, 1)":{"1":"111958995958404471171929712890322311295656715684170638187277992404218786370905182223743766049812577039396361/1139764116501691979121009133344881450318178958130404255568146585684422644094458953024807613963811840000000","pi2":"-238820721143261/56294019381600","z3":"-2040798836801833/15178782548475"},"('R', -48, 1)":{"1":"-90256227812349575382750130047683502034928114308342812714684233736708712012270184109364088419808490037850921/1139764116501691979121009133344881450318178958130404255568146585684422644094458953024807613963811840000000","pi2":"86364397717734821/20322140996757600","z3":"2053580969474233/15178782548475"},"('R', -47, 1)":{"1":"67753180676467706222277018378672538095640942211125695242891014360207547932850717453095837566265590017516141/1139764116501691979121009133344881450318178958130404255568146585684422644094458953024807613963811840000000","pi2":"-86364397717734821/20322140996757600","z3":"-2066035355155033/15178782548475"},"('R', -46, 1)":{"1":"-8861698616470748508586927498358575207546811017790733983973490830695702654572251934277804878684524006795553/227952823300338395824201826668976290063635791626080851113629317136884528818891790604961522792762368000000","pi2":"17299975731542641/4064428199351520","z3":"2078178381193813/15178782548475"},"('R', -45, 1)":{"1":"161603082295502293996097371796607607389519985006418090540957792439723008741778611905748920370993113529587337/9346065755313874228792274893428027892609067456669314895658802002612265681574563414803422434503257088000000","pi2":"-17299975731542641/4064428199351520","z3":"-85691034670497533/622330084487475"},"('R', -44, 1)":{"1":"37603021873891650411944895891735844114788313652542406271397880902490420705409458491527222626500119871902581/6675761253795624449137339209591448494720762469049510639756287144723046915410402439145301738930897920000000","pi2":"353562301485889/82947514272480","z3":"12309312989335019/88904297783925"},"('R', -43, 1)":{"1":"-8779250260670917432674284535608538717941722525546956529698777629520243873014429443044973219/286983152970747827904034773325225990279389101424051389325523441225360441231395118080000000","pi2":"-353562301485889/82947514272480","z3":"-532145396070491417/3822884804708775"},"('R', -42, 1)":{"1":"401348660911515080958779880918115379044006003160470538484401967405315097743898969589816547435255489401027381/6675761253795624449137339209591448494720762469049510639756287144723046915410402439145301738930897920000000","pi2":"354019312583809/82947514272480","z3":"5884182435213075787/42051732851796525"},"('R', -41, 1)":{"1":"-3441328096793021556854836639553554564681425444186206802328325132518164043466324955580978955647213255509478163/46730328776569371143961374467140139463045337283346574478294010013061328407872817074017112172516285440000000","pi2":"-354019312583809/82947514272480","z3":"-5914085889685464427/42051732851796525"},"('R', -40, 1)":{"1":"94301949090922365293367338234311084843940114061923155467419704692188389008897339506506813691414214150975643/1139764116501691979121009133344881450318178958130404255568146585684422644094458953024807613963811840000000","pi2":"187497409728228241/43879235050141920","z3":"5943339269060627227/42051732851796525"},"('R', -39, 1)":{"1":"-960326328695884489582458529438419472226374189025699815291728628255830519262821714036577186086160821228501337/10713782695115904603737485853441885632990882206425800002340577905433572854487914158433191571259831296000000","pi2":"-187497409728228241/43879235050141920","z3":"-280682601097106968469/1976431444034436675"},"('R', -38, 1)":{"1":"1019632907277880187547789226960967185341956967134436983927357595697940699237071810649611427666927108542741597/10713782695115904603737485853441885632990882206425800002340577905433572854487914158433191571259831296000000","pi2":"187700554334941861/43879235050141920","z3":"282000222059796592919/1976431444034436675"},"('R', -37, 1)":{"1":"-7481885372506781339954478294654694535927112177147193331074292004190068355919580772837325061313049091555813931/74996478865811332226162400974093199430936175444980600016384045338035009981415399109032340998818819072000000","pi2":"-187700554334941861/43879235050141920","z3":"-13881256687139135026631/96845140757687397075"},"('R', -36, 1)":{"1":"5252746812348843291378109286757305394296548481870866038915640755636602901518219395735209319156179151149725623/50673296530953602855515135793306215831713632057419324335394625228402033771226621019616446620823526400000000","pi2":"23485971550561141649/5484904381267740000","z3":"13943237577224054960759/96845140757687397075"},"('R', -35, 1)":{"1":"-5422869748860107565893170901363162374291508514140281495037519919770655872258295245195705806975599279170243623/50673296530953602855515135793306215831713632057419324335394625228402033771226621019616446620823526400000000","pi2":"-23485971550561141649/5484904381267740000","z3":"-14004003155738682347159/96845140757687397075"},"('R', -34, 1)":{"1":"5571299795440951310943035859666890459712905034173733175883437030558323282422669249343654343784703342579837223/50673296530953602855515135793306215831713632057419324335394625228402033771226621019616446620823526400000000","pi2":"23507608254234781649/5484904381267740000","z3":"14063600165435720745359/96845140757687397075"},"('R', -33, 1)":{"1":"-4139878802886412655202021675867628051451847555121563025237879989844579427932132017180636932746767408154083803/36790201590966314401949345165003143001107157521140057394190618316511065614726176904653036587721190400000000","pi2":"-23507608254234781649/5484904381267740000","z3":"-748469853272339196210427/5132792460157432044975"},"('R', -32, 1)":{"1":"2775368167654436259624487755795809298793212917187618022562020832253246748672128702580132292488902147063623168971/24171162445264868562080719773407064951727402491389017707983236233947770108875098226357045038132822092800000000","pi2":"211749047271858474841/49364139431409660000","z3":"250503836021181200128409/1710930820052477348325"},"('R', -31, 1)":{"1":"-706265800676915684879164550086939306366166012096141790657513803940580615876872829422295429536128012109444133969/6042790611316217140520179943351766237931850622847254426995809058486942527218774556589261259533205523200000000","pi2":"-211749047271858474841/49364139431409660000","z3":"-251499286680120823312889/1710930820052477348325"},"('R', -30, 1)":{"1":"23144588409088778727367921797085596468797655022050087109794812595974554155378168217539196435250071274962808899/194928729397297327113554191721024717352640342672492078290187388983449758942541114728685847081716307200000000","pi2":"10383930672892966877209/2418842832139073340000","z3":"252476961434436524654789/1710930820052477348325"},"('R', -29, 1)":{"1":"-23473569499699509157488179874675798074481044295503182557598556314452245903063752373385222852307900761679589779/194928729397297327113554191721024717352640342672492078290187388983449758942541114728685847081716307200000000","pi2":"-10383930672892966877209/2418842832139073340000","z3":"-253437484000080020709989/1710930820052477348325"},"('R', -28, 1)":{"1":"389754097539513511316860857157678412852594755837666640269307886291708045905432964277496248475066689016900239/3195552940939300444484494946246306841846562994631017676888317852187700966271165815224358148880595200000000","pi2":"8739335943455356005972769/2034246821828960678940000","z3":"254381445831833111660789/1710930820052477348325"},"('R', -27, 1)":{"1":"-1419139731698572152044717649482207321651265433497825893466873814026543309594820739960305995609813526017527953961/11500795034440542299699697311540458323805780217677032619121055950023535777609925768992464977821262124800000000","pi2":"-8739335943455356005972769/2034246821828960678940000","z3":"-15063255090319832863132951/100944918383096163551175"},"('R', -26, 1)":{"1":"159379806323420882375697163039610435841837150842965341750814468409557024683235077888108715549838213836326180569/1277866114937838033299966367948939813756197801964114735457895105558170641956658418776940553091251347200000000","pi2":"8745363341445960333910369/2034246821828960678940000","z3":"15117092380124150817026911/100944918383096163551175"},"('R', -25, 1)":{"1":"-9819328328773408486986241280306387295745948337610804101652383104686063470303971948628332315145069803805117830709/77949833011208120031297948444885328639128065919810998862931601439048409159356163545393373738566332179200000000","pi2":"-8745363341445960333910369/2034246821828960678940000","z3":"-925372872575832277072279171/6157640021368865976621675"},"('R', -24, 1)":{"1":"307252036377396732087997374707825976041898981382607098009117112053197140400624192697189705936574401974234077801243/2416444823347451720970236401791445187812970043514140964750879644610500683940041069907194585895556297555200000000","pi2":"8409718829321111776031704609/1954911195777631212461340000","z3":"928551009361054917576341971/6157640021368865976621675"},"('R', -23, 1)":{"1":"-309977806794015508562401459350382119159694951935317590085890707596310924913690995160962751696080448214500590705943/2416444823347451720970236401791445187812970043514140964750879644610500683940041069907194585895556297555200000000","pi2":"-8409718829321111776031704609/1954911195777631212461340000","z3":"-310559566510213034489743057/2052546673789621992207225"},"('R', -22, 1)":{"1":"2500876166339148534645782810670849539918888051045038325376864142603544589941535579139690797458754190296699641799719/19331558586779613767761891214331561502503760348113127718007037156884005471520328559257556687164450380441600000000","pi2":"33659238975573797429256624061/7819644783110524849845360000","z3":"623171679694215690971693339/4105093347579243984414450"},"('R', -21, 1)":{"1":"-2521386838059070912205873295871039621859158340924642317249128811184099750880665618127875724505601313132676362861719/19331558586779613767761891214331561502503760348113127718007037156884005471520328559257556687164450380441600000000","pi2":"-33659238975573797429256624061/7819644783110524849845360000","z3":"-625192648726870088010174299/4105093347579243984414450"},"('R', -20, 1)":{"1":"363084092238379738007296552377706355933995181183703619710401468241069226663666033893896721675502988886811424470817/2761651226682801966823127316333080214643394335444732531143862450983429353074332651322508098166350054348800000000","pi2":"33678387172165436302473264061/7819644783110524849845360000","z3":"209060999005535159677640233/1368364449193081328138150"},"('R', -19, 1)":{"1":"-24518688105540382110358241255441908733806008335566802000833143996074931167074040371232753560303587977337844839290459/185030632187747731777149530194316374381107420474797079586638784215889766655980287638608042577145453641369600000000","pi2":"-33678387172165436302473264061/7819644783110524849845360000","z3":"-14050874595745034300902316411/91680418095936448985256050"},"('R', -18, 1)":{"1":"348049063961522102110441237759294976372052998433598856407079001450546219204831327701092399577438408429683711916629/2606065242080953968692246904145301047621231274292916613896320904449151643041975882233916092635851459737600000000","pi2":"33696425568435587455529424061/7819644783110524849845360000","z3":"14094018321907827923954201611/91680418095936448985256050"},"('R', -17, 1)":{"1":"-24906298389561809964931929409300223791191075241806144449840586726264947963151866482901749862546605211326429158309859/185030632187747731777149530194316374381107420474797079586638784215889766655980287638608042577145453641369600000000","pi2":"-33696425568435587455529424061/7819644783110524849845360000","z3":"-42409610330030873613929048033/275041254287809346955768150"},"('R', -16, 1)":{"1":"175734890944283164855094097995369971805466993409082155137403504218386910649393553660749983047505809091364340330929093/1295214425314234122440046711360214620667751943323579557106471489511228366591862013470256298040018175489587200000000","pi2":"33713447924426032135474665661/7819644783110524849845360000","z3":"42535343474848157886823113473/275041254287809346955768150"},"('R', -15, 1)":{"1":"-12578202471575726054205678820432723896930877257106172250252000603846364909451192077219287745452750795400414084981772753/91960224197310622693243316506575238067410387975974148554559475755297214028022202956388197160841290459760691200000000","pi2":"-33713447924426032135474665661/7819644783110524849845360000","z3":"-3028810706851429109067025637383/19527929054434463633859538650"},"('R', -14, 1)":{"1":"4227412956297947815895320007352956647739734060293479288891376094190930104064541960152537026616874928070913810214084751/30653408065770207564414438835525079355803462658658049518186491918432404676007400985462732386947096819920230400000000","pi2":"33729537728506506466441425661/7819644783110524849845360000","z3":"9112469359293533278712889630349/58583787163303390901578615950"},"('R', -13, 1)":{"1":"-311200937992357904801236747181215831022033074054635596193114980977080317340458804826979903693457216157411328894206964823/2237698788801225152202254034993330792973652774082037614827613910045565541348540271938779464247138067854176819200000000","pi2":"-33729537728506506466441425661/7819644783110524849845360000","z3":"-667084944417653637854891458725877/4276616462921147535815238964350"},"('R', -12, 1)":{"1":"11613368609393668127859602467304865220504386135100534092889833829721023291841602240319210521815809296821273393436116357251/82794855185645330631483399294753239340025152641035391748621714671685925029895990061734840177144108510604542310400000000","pi2":"46196589536413702085491232689909/10705093708078308519438297840000","z3":"668934292077295215167676426926677/4276616462921147535815238964350"},"('R', -11, 1)":{"1":"-11713687094458787354436869072388588083955723310169028183182233942078537664501446146670788672175526531157689494170872485211/82794855185645330631483399294753239340025152641035391748621714671685925029895990061734840177144108510604542310400000000","pi2":"-46196589536413702085491232689909/10705093708078308519438297840000","z3":"-670758981768141571449624262218133/4276616462921147535815238964350"},"('R', -10, 1)":{"1":"11814351357684861588332166855032068216934249758932840527190511821502811846713976003753166010937054387051247566018995865411/82794855185645330631483399294753239340025152641035391748621714671685925029895990061734840177144108510604542310400000000","pi2":"46216358869207937188943565649909/10705093708078308519438297840000","z3":"672559662384108370412072783887333/4276616462921147535815238964350"},"('R', -9, 1)":{"1":"-11911000451539144708623580514051268504960794335269207378938263246427284827224957209286986871094066332572096154659385063891/82794855185645330631483399294753239340025152641035391748621714671685925029895990061734840177144108510604542310400000000","pi2":"-46216358869207937188943565649909/10705093708078308519438297840000","z3":"-61303359776139104182852056677903/388783314811013412346839905850"},"('R', -8, 1)":{"1":"493102738127887105436450349166855136442271613599100968296634661062041795942262369190157960886677135802875722703666740801/3402528295300493039650002710743283808494184355111043496518700602945996919036821509386363294951127747011145574400000000","pi2":"46235127387652957234561691089909/10705093708078308519438297840000","z3":"61462860623241058403302042280303/388783314811013412346839905850"},"('R', -7, 1)":{"1":"-2859366584422717290083859751465452610369304527243629383442334908348480829039408450328957057706621535180243236916915008314867/19622380678997943359661565632856517723585961175925387844423346377189564232085349644631157121983153717013276527564800000000","pi2":"-46235127387652957234561691089909/10705093708078308519438297840000","z3":"-4868007055309996043055960217131137/30713881870070059575400352562150"},"('R', -6, 1)":{"1":"2865725485948436324756860712713645110567540390631555058552167675163744233585069005381163581294106290436018091236386064421057/19622380678997943359661565632856517723585961175925387844423346377189564232085349644631157121983153717013276527564800000000","pi2":"46252969210499754415427421586309/10705093708078308519438297840000","z3":"4880292608058024066886120358155997/30713881870070059575400352562150"},"('R', -5, 1)":{"1":"-351704278728365674611349543881463127749015662350083332889696158131599827149145222335706529628116338938882534028600744373681/2419197617958650551191151927338474787839365076483951926024796128694603809435180093173704302710251828124924503398400000000","pi2":"-46252969210499754415427421586309/10705093708078308519438297840000","z3":"-44031838385838021258243173365847173/276424936830630536178603173059350"},"('R', -4, 1)":{"1":"1034727890097128767199807452874593831932961865599311766850312405998691879005088667403627768482930662769646632897691120310186993/7240658470550241099715117718524055040003219673916468114592214813182949201639494018868896978011783721577899038671411200000000","pi2":"77779788159404962661718664480825429/17995262523279636621175778669040000","z3":"44139711531918267321142140457772773/276424936830630536178603173059350"},"('R', -3, 1)":{"1":"-82024305685375987377004260176542111334801111294811975391362219283779321525206364991946462193410273996079940111011123684504735019/600974653055670011276354770637496568320267232935066853511153829494184783736078003566118449174978048890965620209727129600000000","pi2":"-77779788159404962661718664480825429/17995262523279636621175778669040000","z3":"-3672441655127796364812512959533039359/22943269756942334502824063363926050"},"('R', -2, 1)":{"1":"73126270692629848944330354560197888804242624270312170967083710165308806786742427175792664923138146936699742630095181952846290419/600974653055670011276354770637496568320267232935066853511153829494184783736078003566118449174978048890965620209727129600000000","pi2":"11115284554577186575391010113969347/2570751789039948088739396952720000","z3":"3681181948368536301765969745576439759/22943269756942334502824063363926050"},"('R', -1, 1)":{"1":"-2959086796431615394665342569061128851687347108807515257453473584358205335490354615509777668265196783420033747127751061471669427/35351450179745294780962045331617445195309837231474520794773754676128516690357529621536379363234002875939154129983948800000000","pi2":"-11115284554577186575391010113969347/2570751789039948088739396952720000","z3":"-3689819414629973415931738804725211919/22943269756942334502824063363926050"},"('R', 0, 1)":{"1":"-46801689872656960278224456511116575541174699635365302706958964605152364932037341603667229036257101177204421785391927337114685439/1520112357729047675581367949259550143398323000953404394175271451073526217685373773726064312619062123665383627589309798400000000","pi2":"20559016479517324506134616092603242603/4753320057934864016079144965579280000","z3":"3698356445237207772956045432953649519/22943269756942334502824063363926050"},"('R', -85, 2)":{"1":"-151244224822037864895951249355726042196670596937860945281/264141963710415667065778898197497588724187450727720000","pi2":"-16/3"},"('R', -84, 2)":{"1":"83419763339934595697536655766989871029617090655428364881/176094642473610444710519265464998392482791633818480000","pi2":"8"},"('R', -83, 2)":{"1":"-14553489751315493894469445258090617543336756138423412187/48025811583711939466505254217726834313488627405040000","pi2":"-88/9"},"('R', -82, 2)":{"1":"9871610032490392512271457112806077565404257334476212597/70437856989444177884207706185999356993116653527392000","pi2":"100/9"},"('R', -81, 2)":{"1":"396778617922300844782811688479826753500430407016970099/44393607346288347406013260201260098945241588357600000","pi2":"-548/45"},"('R', -80, 2)":{"1":"-2242966196704991667651207673454988281192065482508270166933/15848517822624940023946733891849855323451247043663200000","pi2":"196/15"},"('R', -79, 2)":{"1":"238781194635124343977818742188665031098799107533984356031/916856402961773389815100307792966836893873795914400000","pi2":"-484/35"},"('R', -78, 2)":{"1":"-81373760732982482752048423795203179506080693001210063966897/221879249516749160335254274485897974528317458611284800000","pi2":"1522/105"},"('R', -77, 2)":{"1":"11130935262780391758828654038907754929472665560354645167451/24059195730731836662858897233410623744034423222910400000","pi2":"-14258/945"},"('R', -76, 2)":{"1":"-9063690836353165152246302108408577246586393927361310541237/16503415253311921016671805540273403064089728326459200000","pi2":"14762/945"},"('R', -75, 2)":{"1":"13791290518491703158815540093329084451067639939640235706201887/21966045702158166873190173174103899478303428402517195200000","pi2":"-167422/10395"},"('R', -74, 2)":{"1":"-15362364452800518608870326601037773490256580165810042629248557/21966045702158166873190173174103899478303428402517195200000","pi2":"172042/10395"},"('R', -73, 2)":{"1":"7530185690937445122625484916109396676117369008554797894532469/9846848073381247219016284526322437697170502387335294400000","pi2":"-2291986/135135"},"('R', -72, 2)":{"1":"-4738109346131556242481409027331067868857388624587952366951/5746686404541187928427124655638862031714889401153600000","pi2":"2343466/135135"},"('R', -71, 2)":{"1":"8658561405858216928003468618055028830133954320672031789155341/9846848073381247219016284526322437697170502387335294400000","pi2":"-2391514/135135"},"('R', -70, 2)":{"1":"-530924620604400705232042306377187603102873486750598273549313253/571117188256112338702944502526701386435889138465447075200000","pi2":"2436559/135135"},"('R', -69, 2)":{"1":"178768524039826576639996210197079851618892552686391671108642769/183188532082149240716038802697243840932266327432313212800000","pi2":"-42142223/2297295"},"('R', -68, 2)":{"1":"-2443116518327096731708196306173014909039024495852467334852451/2399059105597704412639005817384216350237241253746627200000","pi2":"14274301/765765"},"('R', -67, 2)":{"1":"65022837575221924999770351399629626821744206426025456384057967661/61490283935574761800350358105374849272930730574779801763200000","pi2":"-275295799/14549535"},"('R', -66, 2)":{"1":"-67230395802839842891297512242467402514620227979679951501997667553/61490283935574761800350358105374849272930730574779801763200000","pi2":"55835135/2909907"},"('R', -65, 2)":{"1":"69258117265744227098485759771205457467722788923555926935147267953/61490283935574761800350358105374849272930730574779801763200000","pi2":"-18858053/969969"},"('R', -64, 2)":{"1":"-71116470926467883477995869616473857196909613122637030736911944137/61490283935574761800350358105374849272930730574779801763200000","pi2":"6364399/323323"},"('R', -63, 2)":{"1":"1674803446570843415374017784022349397570132933455849609343418473411/1414276530518219521408058236423621533277406803219935440553600000","pi2":"-444316699/22309287"},"('R', -62, 2)":{"1":"-1710494352400200925570392500876444524555673380493998595636057972501/1414276530518219521408058236423621533277406803219935440553600000","pi2":"1347822955/66927861"},"('R', -61, 2)":{"1":"8714821364121749348217784101413477298499898533030435832323107489313/7071382652591097607040291182118107666387034016099677202768000000","pi2":"-34052522467/1673196525"},"('R', -60, 2)":{"1":"-8861766672228133596770792133317893038972694952326807998367687347913/7071382652591097607040291182118107666387034016099677202768000000","pi2":"34395742267/1673196525"},"('R', -59, 2)":{"1":"242841288445476786307459925893648674391108158753393112372759211407151/190927331619959635390087861917188906992449918434691284474736000000","pi2":"-312536252003/15058768725"},"('R', -58, 2)":{"1":"-41792961020828320840121985007283281947635479504432696296688129973/32432025075583427108898906389874113638941722173380547728000000","pi2":"315404588903/15058768725"},"('R', -57, 2)":{"1":"1031016005896722927315833740590637859441525718473806686394795358250097/790984659568404203758935427942639757540149662086578178538192000000","pi2":"-9227046511387/436704293025"},"('R', -56, 2)":{"1":"-1041281846108919536486478977723826195928175652756230709193679085417577/790984659568404203758935427942639757540149662086578178538192000000","pi2":"9304682830147/436704293025"},"('R', -55, 2)":{"1":"227879559047596270466142525156323919070506444371030403878053288789566259/171643671126343712215688987863552827386212476672787464742787664000000","pi2":"-290774257297357/13537833083775"},"('R', -54, 2)":{"1":"-229500769386234047864899635971890822345798668483229122778802997986255809/171643671126343712215688987863552827386212476672787464742787664000000","pi2":"586061125622639/27075666167550"},"('R', -53, 2)":{"1":"76943010356848485692192712697782786360496788180440246337683117691242803/57214557042114570738562995954517609128737492224262488247595888000000","pi2":"-53676090078349/2461424197050"},"('R', -52, 2)":{"1":"-77289118796341690535210698449740115511599741153178359363858158324432203/57214557042114570738562995954517609128737492224262488247595888000000","pi2":"54062195834749/2461424197050"},"('R', -51, 2)":{"1":"2095669721262412854116498013796006596228134463222570422522286397114099/1546339379516610019961162052824800246722634924980067249935024000000","pi2":"-54437269998109/2461424197050"},"('R', -50, 2)":{"1":"-25898282309501811480527681283613806921606316267386235510213125453767921/19071519014038190246187665318172536376245830741420829415865296000000","pi2":"54801925434709/2461424197050"},"('R', -49, 2)":{"1":"958967294556377338604999068864517791972046638362568622348208979445048861/705646203519413039108943616772383845921095737432570688387015952000000","pi2":"-2040798836801833/91072695290850"},"('R', -48, 2)":{"1":"-958495690433630029374985793538035700560826315113273570501658216499646261/705646203519413039108943616772383845921095737432570688387015952000000","pi2":"2053580969474233/91072695290850"},"('R', -47, 2)":{"1":"26577605453010773236528051364897735641586382455797860652197330225029951/19601283431094806641915100465899551275585992706460296899639332000000","pi2":"-2066035355155033/91072695290850"},"('R', -46, 2)":{"1":"-52989338755253113404581312347105375771428635638041942622612035490825217/39202566862189613283830200931799102551171985412920593799278664000000","pi2":"2078178381193813/91072695290850"},"('R', -45, 2)":{"1":"720887022096646180790171591491815926803662955441682708224466103228115799/535768413783258048212346079401254401532683800643248115256808408000000","pi2":"-85691034670497533/3733980506924850"},"('R', -44, 2)":{"1":"-123736426891799438282684853288311338473471902010020783440266621814793911/92531431804784439030277254651389352929951786465038587069939192000000","pi2":"12309312989335019/533425786703550"},"('R', -43, 2)":{"1":"353616360876190594559688857755723735907680332052722582136437746134917754741/266583055029583968846228770650652725791191096805776169348494812152000000","pi2":"-532145396070491417/22937308828252650"},"('R', -42, 2)":{"1":"-5929419874127958206747132454640195669471616431816590574392983511798657749/4518356864908202861800487638146656369342221979758918124550759528000000","pi2":"5884182435213075787/252310397110779150"},"('R', -41, 2)":{"1":"2441665992376246688895851722680320915505886270577707533536996077843574760077/1866081385207087781923601394554569080538337677640433185439463685064000000","pi2":"-5914085889685464427/252310397110779150"},"('R', -40, 2)":{"1":"-2442509038537221670179370214831543019033293475613560791219603994087470448977/1866081385207087781923601394554569080538337677640433185439463685064000000","pi2":"5943339269060627227/252310397110779150"},"('R', -39, 2)":{"1":"2703590470867818452843443262921940892181441832906379306983785554675668698069539/2061086889961228455134617740285521549454593964953858453317887640153188000000","pi2":"-280682601097106968469/11858588664206620050"},"('R', -38, 2)":{"1":"-10849675316795583902380055658539135020702669134756808603277703131871293094911281/8244347559844913820538470961142086197818375859815433813271550560612752000000","pi2":"282000222059796592919/11858588664206620050"},"('R', -37, 2)":{"1":"533732438150876378859554004449837580372869150492725012556997494718750453096338569/403973030432400777206385077095962223693100417130956256850305977470024848000000","pi2":"-13881256687139135026631/581070844546124382450"},"('R', -36, 2)":{"1":"-536055180793308837492140041676858384554521954121467542512880105913994386569474689/403973030432400777206385077095962223693100417130956256850305977470024848000000","pi2":"13943237577224054960759/581070844546124382450"},"('R', -35, 2)":{"1":"538502694587010026397401641115714377289382165150249776613766242688442704440212789/403973030432400777206385077095962223693100417130956256850305977470024848000000","pi2":"-14004003155738682347159/581070844546124382450"},"('R', -34, 2)":{"1":"-540999343950212883382530729495071691942223826393627185203075990268917249407128649/403973030432400777206385077095962223693100417130956256850305977470024848000000","pi2":"14063600165435720745359/581070844546124382450"},"('R', -33, 2)":{"1":"19324761562699208491949191289930040368335847162219302184843160162007280930973262679/14364053702336883331300451665348834004479988249631090196107715072320250608000000","pi2":"-748469853272339196210427/30796754760944592269850"},"('R', -32, 2)":{"1":"-4600457210735380350752338609157722786106854775444062580475729019117912119104403836323/3404280727453841349518207044687673659061757215162568376477528472139899394096000000","pi2":"250503836021181200128409/10265584920314864089950"},"('R', -31, 2)":{"1":"4620135877168651196195178769603006995222245664720948677881349656308068490444113653123/3404280727453841349518207044687673659061757215162568376477528472139899394096000000","pi2":"-251499286680120823312889/10265584920314864089950"},"('R', -30, 2)":{"1":"-4638705251032349249004746852485721961051876779010341586279185339561151268522565376073/3404280727453841349518207044687673659061757215162568376477528472139899394096000000","pi2":"252476961434436524654789/10265584920314864089950"},"('R', -29, 2)":{"1":"4655905592335048239857173749150314937645987211620056427292824049797349031513097656113/3404280727453841349518207044687673659061757215162568376477528472139899394096000000","pi2":"-253437484000080020709989/10265584920314864089950"},"('R', -28, 2)":{"1":"-4671486540127876917881636431634300855728707227816775063755454373463951596213966263913/3404280727453841349518207044687673659061757215162568376477528472139899394096000000","pi2":"254381445831833111660789/10265584920314864089950"},"('R', -27, 2)":{"1":"16309243313386777413259411616251035389367277011797553798219970892331973297704015132797053/11850301212266821737672878722557792007193976865980900518518276611518989790848176000000","pi2":"-15063255090319832863132951/605669510298576981307050"},"('R', -26, 2)":{"1":"-5449928939716952660971510717679369287194996153197272580519335558661090518750756738086851/3950100404088940579224292907519264002397992288660300172839425537172996596949392000000","pi2":"15117092380124150817026911/605669510298576981307050"},"('R', -25, 2)":{"1":"286190014866301140641413818622931061345188000816406772929343150747128910734999997133592901/207018642304435885849205548012382835956660976142323618917401442589024230102094192000000","pi2":"-925372872575832277072279171/36945840128213195859730050"},"('R', -24, 2)":{"1":"-20348768607110072956972631683298787330350241246987026422112605933767373012993537479993899003/14698323603614947895293593908879181352922929306104976943135502423820720337248687632000000","pi2":"928551009361054917576341971/36945840128213195859730050"},"('R', -23, 2)":{"1":"20365953369233375855591607482331335739343881299959567886601018727254217731309137759646762653/14698323603614947895293593908879181352922929306104976943135502423820720337248687632000000","pi2":"-310559566510213034489743057/12315280042737731953243350"},"('R', -22, 2)":{"1":"-81479502089081027982232247603893540700993224518490511235497704906880943259685126021092389137/58793294414459791581174375635516725411691717224419907772542009695282881348994750528000000","pi2":"623171679694215690971693339/24630560085475463906486700"},"('R', -21, 2)":{"1":"81437181871898262554711320165231106752738008165528573535660627657619157183858750858935228417/58793294414459791581174375635516725411691717224419907772542009695282881348994750528000000","pi2":"-625192648726870088010174299/24630560085475463906486700"},"('R', -20, 2)":{"1":"-81331274211336737782528716074443771980011830360917016959560087453131852422484904462371898417/58793294414459791581174375635516725411691717224419907772542009695282881348994750528000000","pi2":"209060999005535159677640233/8210186695158487968828900"},"('R', -19, 2)":{"1":"364307796143184538518223235738372615435021865955877067161867947739894197827515978884548889623473/263923098626510004407891772227834580373084118620420965990941081522124854375637435120192000000","pi2":"-14050874595745034300902316411/550082508575618693911536300"},"('R', -18, 2)":{"1":"-363175171331630353007028817783816252670045693624216093337075044201178281010804605783019474050873/263923098626510004407891772227834580373084118620420965990941081522124854375637435120192000000","pi2":"14094018321907827923954201611/550082508575618693911536300"},"('R', -17, 2)":{"1":"361662769866620022328785158431653303524189799759090043696890775276057341961526911399997384704073/263923098626510004407891772227834580373084118620420965990941081522124854375637435120192000000","pi2":"-42409610330030873613929048033/1650247525726856081734608900"},"('R', -16, 2)":{"1":"-359729225293597187799270963879305650845737462865823601395862770774815826832299953631073553184793/263923098626510004407891772227834580373084118620420965990941081522124854375637435120192000000","pi2":"42535343474848157886823113473/1650247525726856081734608900"},"('R', -15, 2)":{"1":"1801283901781702454348788454632520239326876734022350053988373621501445946419268879925011592374857463/1330436340176236932220182423800514119660717041965542089560333991953031390907588310440887872000000","pi2":"-3028810706851429109067025637383/117167574326606781803157231900"},"('R', -14, 2)":{"1":"-1786521972091278351711823459279921232810958123826175374097954727123490375485066677624351827369944683/1330436340176236932220182423800514119660717041965542089560333991953031390907588310440887872000000","pi2":"9112469359293533278712889630349/351502722979820345409471695700"},"('R', -13, 2)":{"1":"9425769786379411698903097682826745921384978159750672105533683225512076403036835141455117745696274013707/7089895256799166611801352136432939743671961116634373795267019843117704282146538106339491469888000000","pi2":"-667084944417653637854891458725877/25659698777526885214891433786100"},"('R', -12, 2)":{"1":"-9313021020670787644446827847476132267664409064977720168964792289719753625786786730557967809682431776507/7089895256799166611801352136432939743671961116634373795267019843117704282146538106339491469888000000","pi2":"668934292077295215167676426926677/25659698777526885214891433786100"},"('R', -11, 2)":{"1":"9179437048378171434492694153621524624785528458494452677082712290346031824017979451746515054704402588739/7089895256799166611801352136432939743671961116634373795267019843117704282146538106339491469888000000","pi2":"-670758981768141571449624262218133/25659698777526885214891433786100"},"('R', -10, 2)":{"1":"-9021653770018436064124962699579931154938253542760688834403448862088216422225912382072721570470794877739/7089895256799166611801352136432939743671961116634373795267019843117704282146538106339491469888000000","pi2":"672559662384108370412072783887333/25659698777526885214891433786100"},"('R', -9, 2)":{"1":"8835413263009010441685259134929512186547801801275724062124796425168139858564921720539989286466947821979/7089895256799166611801352136432939743671961116634373795267019843117704282146538106339491469888000000","pi2":"-61303359776139104182852056677903/2332699888866080474081039435100"},"('R', -8, 2)":{"1":"-8615190339553004154338446597552836228886616635434896950791434761813556395507781807891646079223590416779/7089895256799166611801352136432939743671961116634373795267019843117704282146538106339491469888000000","pi2":"61462860623241058403302042280303/2332699888866080474081039435100"},"('R', -7, 2)":{"1":"52135166929009298234720111549618651540506238713638750098264347948768900667048798472352673324941992818173439/44248036297683598824252238683477976940256709328915126856261470840897592424876544321664766263571008000000","pi2":"-4868007055309996043055960217131137/184283291220420357452402115372900"},"('R', -6, 2)":{"1":"-50182439317302707518481936875424137634837973298573184781061492272344981055649216296558978745994259794827709/44248036297683598824252238683477976940256709328915126856261470840897592424876544321664766263571008000000","pi2":"4880292608058024066886120358155997/184283291220420357452402115372900"},"('R', -5, 2)":{"1":"1291145800558838377001905861109610231895115269730710683807801875935067052127342391213150424019322037605058143/1194696980037457168254810444453905377386931151880708425119059712704234995471666696684948689116417216000000","pi2":"-44031838385838021258243173365847173/1658549620983783217071619038356100"},"('R', -4, 2)":{"1":"-1212724701501216326208371201593975174495920809260591820906147219497675613965974558541204965549661522698797903/1194696980037457168254810444453905377386931151880708425119059712704234995471666696684948689116417216000000","pi2":"44139711531918267321142140457772773/1658549620983783217071619038356100"},"('R', -3, 2)":{"1":"7674119872744990737348998736542338294347736520285941110538217808880667862115490389231644694460246379442185927167/8230267495478042432107389151842954144818568705306200340645202360819474883804311873462611519322998201024000000","pi2":"-3672441655127796364812512959533039359/137659618541654007016944380183556300"},"('R', -2, 2)":{"1":"-6785491479766520428656864736173706891824740307051347352886372108713980383902776912244944526042005527029691749767/8230267495478042432107389151842954144818568705306200340645202360819474883804311873462611519322998201024000000","pi2":"3681181948368536301765969745576439759/137659618541654007016944380183556300"},"('R', -1, 2)":{"1":"5552980993840882338831215650221194170131509682468541770657336969087183980567533440854527884098095417547757729047/8230267495478042432107389151842954144818568705306200340645202360819474883804311873462611519322998201024000000","pi2":"-3689819414629973415931738804725211919/137659618541654007016944380183556300"},"('R', 0, 2)":{"1":"-3636935887687690697604172763304347822300510236078222561106666200464210951097267642224801379387682906902037259047/8230267495478042432107389151842954144818568705306200340645202360819474883804311873462611519322998201024000000","pi2":"3698356445237207772956045432953649519/137659618541654007016944380183556300"},"('BA', 0, (), ((0, 1),), -86, 1)":{"1":"-2631059170474426114799021479517465781069607723253566183041900639020323613566510727955068629/6060280327536539402426876592604315659757768681421975513396712995922555529268765106000000"},"('BA', 0, (), ((0, 1),), -85, 1)":{"1":"125122655631177900745440283494706737188471336757506380367126019012514118340922837339564153/140936751803175334940159920758239899064134155381906407288295651067966407657413142000000"},"('BA', 0, (), ((0, 1),), -84, 1)":{"1":"-125617578652858634423487151508701166801164505862208340803257327439455364172226215180919493/140936751803175334940159920758239899064134155381906407288295651067966407657413142000000"},"('BA', 0, (), ((0, 1),), -83, 1)":{"1":"15021374286554966666243422215829414468305296140643225521858319369432335006853315855784121/17617093975396916867519990094779987383016769422738300911036956383495800957176642750000"},"('BA', 0, (), ((0, 1),), -82, 1)":{"1":"-4131314475412478005347114491218041142324449927038122831862913606014797700648447647103/5114557693539531678769049236400054400643567839378226422132952934677253870569500000"},"('BA', 0, (), ((0, 1),), -81, 1)":{"1":"2612688264499159367061405047329716945708686713173935388884115914086227790286931917/3417679715028086654707015861276347745167770022972419927920449672353661123000000"},"('BA', 0, (), ((0, 1),), -80, 1)":{"1":"-180635159963865885990655020263874285982534543719382292372217249899051615616933603491/249490619197050325793612157873173385397247211676986654738192826081817261979000000"},"('BA', 0, (), ((0, 1),), -79, 1)":{"1":"1370436834352475701214163778525179912127026536037072376979671454575116321653779141483/1995924953576402606348897262985387083177977693415893237905542608654538095832000000"},"('BA', 0, (), ((0, 1),), -78, 1)":{"1":"-2856135197323096952707331393202678035856212011720188874245517614271853794470931/4380938586800944277784990689025922442131414866812908095395545165651224000000"},"('BA', 0, (), ((0, 1),), -77, 1)":{"1":"198186693636873511805111311576830920813315007261746482031790040311304269940419763/319808516836468932278304320298892338275593285277342290963874797092539352000000"},"('BA', 0, (), ((0, 1),), -76, 1)":{"1":"-2074003029580617068689322701105787183106254010089552432316774710905224139623798593/3517893685201158255061347523287815721031526138050765200602622768017932872000000"},"('BA', 0, (), ((0, 1),), -75, 1)":{"1":"1974404130647823142747847682819928453378764162021364245018538486716897543765694493/3517893685201158255061347523287815721031526138050765200602622768017932872000000"},"('BA', 0, (), ((0, 1),), -74, 1)":{"1":"-1880399466893475323904265558835042018143510695314118307393930576997382823291554257/3517893685201158255061347523287815721031526138050765200602622768017932872000000"},"('BA', 0, (), ((0, 1),), -73, 1)":{"1":"48413853702444089747128246401753072807619908376422052792544145770899458485530061/95078207708139412298955338467238262730581787514885545962233047784268456000000"},"('BA', 0, (), ((0, 1),), -72, 1)":{"1":"-233919446722849979679124134412298102953997361633293290366440268407227318657/482207034980141359612905106009637540284835081450733852820787064072000000"},"('BA', 0, (), ((0, 1),), -71, 1)":{"1":"8244436182146229394809230400033642766608918922627207857320347914253227919829/17841660294265230305677488922356588990538898013677152554369121370664000000"},"('BA', 0, (), ((0, 1),), -70, 1)":{"1":"-778715585236163496804301822238770502745296657479282823310730661237363797/1769654859577983565332026276766176253772951598261967125011815252000000"},"('BA', 0, (), ((0, 1),), -69, 1)":{"1":"105887610476928951343315425812436185137376816712161342225716790527687291/252807837082569080761718039538025179110421656894566732144545036000000"},"('BA', 0, (), ((0, 1),), -68, 1)":{"1":"-100724082752138801333085259380314093971871930770163077678819927344971791/252807837082569080761718039538025179110421656894566732144545036000000"},"('BA', 0, (), ((0, 1),), -67, 1)":{"1":"95734943502889684534079729324035390787314542676024961898843165087218191/252807837082569080761718039538025179110421656894566732144545036000000"},"('BA', 0, (), ((0, 1),), -66, 1)":{"1":"-20250067904984374444014435605897174468799312659156817400468648494169/56317183578206522780511926829589035221746860524519209655724000000"},"('BA', 0, (), ((0, 1),), -65, 1)":{"1":"134435875406046771481205217735287736749345446804475496060745401985783/394220285047445659463583487807123246552228023671634467590068000000"},"('BA', 0, (), ((0, 1),), -64, 1)":{"1":"-127320729077103487348463688558498533986127428146434979081303046295323/394220285047445659463583487807123246552228023671634467590068000000"},"('BA', 0, (), ((0, 1),), -63, 1)":{"1":"120386394523495966382329825082301300409767824413110799735093533440473/394220285047445659463583487807123246552228023671634467590068000000"},"('BA', 0, (), ((0, 1),), -62, 1)":{"1":"-113615788209444761080783237327351801981489003949110897085573135168173/394220285047445659463583487807123246552228023671634467590068000000"},"('BA', 0, (), ((0, 1),), -61, 1)":{"1":"3451413416704894781435215197239434518345871945855971011899854046147/12716783388627279337534951219584620856523484634568853793228000000"},"('BA', 0, (), ((0, 1),), -60, 1)":{"1":"-871310377547870272155277963745028292615734330495030048610248907/3417571456228777032393160768498957499737566416170076268000000"},"('BA', 0, (), ((0, 1),), -59, 1)":{"1":"272043297970940992544950535995890747824567796932983441817675009/1139190485409592344131053589499652499912522138723358756000000"},"('BA', 0, (), ((0, 1),), -58, 1)":{"1":"-72958657805469231859554899631805705264228739009256921436289/327259547661474387857240330221100976705694380558276000000"},"('BA', 0, (), ((0, 1),), -57, 1)":{"1":"2781963400989474297737166217330703518054738539943939501/13418325788735675421593354800159948202291786484000000"},"('BA', 0, (), ((0, 1),), -56, 1)":{"1":"-74690260719181621852339472848145144102962424375552665769/389131447873334587226207289204638497866461808036000000"},"('BA', 0, (), ((0, 1),), -55, 1)":{"1":"68783043801685861813474336771409539737446608280320035869/389131447873334587226207289204638497866461808036000000"},"('BA', 0, (), ((0, 1),), -54, 1)":{"1":"-62946468403700695322242944482810545869799841046337263149/389131447873334587226207289204638497866461808036000000"},"('BA', 0, (), ((0, 1),), -53, 1)":{"1":"22768681202263838510052364896046242220367824124175059/154970708033984303953089322662141974458965276000000"},"('BA', 0, (), ((0, 1),), -52, 1)":{"1":"-678399740019460193505726246650362233716220684854543/5130749678590437973526987186749449492589452000000"},"('BA', 0, (), ((0, 1),), -51, 1)":{"1":"16313027358608432401029242949415672199506670684059/138668910232173999284513167209444580880796000000"},"('BA', 0, (), ((0, 1),), -50, 1)":{"1":"-840587163651691208109083560918052150473961346072373/8148837724820107369719332590719713899995012000000"},"('BA', 0, (), ((0, 1),), -49, 1)":{"1":"144628435745306138637205684656152834201660054906753/1629767544964021473943866518143942779999002400000"},"('BA', 0, (), ((0, 1),), -48, 1)":{"1":"-130200080245823148611259985510504858040118759323/1750555902216994064386537613473622749730400000"},"('BA', 0, (), ((0, 1),), -47, 1)":{"1":"1010363777039651766673975119804417167618687527/16832268290548019849870553975707911055100000"},"('BA', 0, (), ((0, 1),), -46, 1)":{"1":"-347778603764452662731063078058968407482307/7619858891148945156120667259261163900000"},"('BA', 0, (), ((0, 1),), -45, 1)":{"1":"332769590826515060278254441323937697829/10687039118020960948275830658150300000"},"('BA', 0, (), ((0, 1),), -44, 1)":{"1":"-816182643269780188695225987473310467/50082874173643203234550377989820000"},"('BA', 0, (), ((0, 1),), -42, 1)":{"1":"816182643269780188695225987473310467/50082874173643203234550377989820000"},"('BA', 0, (), ((0, 1),), -41, 1)":{"1":"-332769590826515060278254441323937697829/10687039118020960948275830658150300000"},"('BA', 0, (), ((0, 1),), -40, 1)":{"1":"347778603764452662731063078058968407482307/7619858891148945156120667259261163900000"},"('BA', 0, (), ((0, 1),), -39, 1)":{"1":"-1010363777039651766673975119804417167618687527/16832268290548019849870553975707911055100000"},"('BA', 0, (), ((0, 1),), -38, 1)":{"1":"130200080245823148611259985510504858040118759323/1750555902216994064386537613473622749730400000"},"('BA', 0, (), ((0, 1),), -37, 1)":{"1":"-144628435745306138637205684656152834201660054906753/1629767544964021473943866518143942779999002400000"},"('BA', 0, (), ((0, 1),), -36, 1)":{"1":"840587163651691208109083560918052150473961346072373/8148837724820107369719332590719713899995012000000"},"('BA', 0, (), ((0, 1),), -35, 1)":{"1":"-16313027358608432401029242949415672199506670684059/138668910232173999284513167209444580880796000000"},"('BA', 0, (), ((0, 1),), -34, 1)":{"1":"678399740019460193505726246650362233716220684854543/5130749678590437973526987186749449492589452000000"},"('BA', 0, (), ((0, 1),), -33, 1)":{"1":"-22768681202263838510052364896046242220367824124175059/154970708033984303953089322662141974458965276000000"},"('BA', 0, (), ((0, 1),), -32, 1)":{"1":"62946468403700695322242944482810545869799841046337263149/389131447873334587226207289204638497866461808036000000"},"('BA', 0, (), ((0, 1),), -31, 1)":{"1":"-68783043801685861813474336771409539737446608280320035869/389131447873334587226207289204638497866461808036000000"},"('BA', 0, (), ((0, 1),), -30, 1)":{"1":"74690260719181621852339472848145144102962424375552665769/389131447873334587226207289204638497866461808036000000"},"('BA', 0, (), ((0, 1),), -29, 1)":{"1":"-2781963400989474297737166217330703518054738539943939501/13418325788735675421593354800159948202291786484000000"},"('BA', 0, (), ((0, 1),), -28, 1)":{"1":"72958657805469231859554899631805705264228739009256921436289/327259547661474387857240330221100976705694380558276000000"},"('BA', 0, (), ((0, 1),), -27, 1)":{"1":"-272043297970940992544950535995890747824567796932983441817675009/1139190485409592344131053589499652499912522138723358756000000"},"('BA', 0, (), ((0, 1),), -26, 1)":{"1":"871310377547870272155277963745028292615734330495030048610248907/3417571456228777032393160768498957499737566416170076268000000"},"('BA', 0, (), ((0, 1),), -25, 1)":{"1":"-3451413416704894781435215197239434518345871945855971011899854046147/12716783388627279337534951219584620856523484634568853793228000000"},"('BA', 0, (), ((0, 1),), -24, 1)":{"1":"113615788209444761080783237327351801981489003949110897085573135168173/394220285047445659463583487807123246552228023671634467590068000000"},"('BA', 0, (), ((0, 1),), -23, 1)":{"1":"-120386394523495966382329825082301300409767824413110799735093533440473/394220285047445659463583487807123246552228023671634467590068000000"},"('BA', 0, (), ((0, 1),), -22, 1)":{"1":"127320729077103487348463688558498533986127428146434979081303046295323/394220285047445659463583487807123246552228023671634467590068000000"},"('BA', 0, (), ((0, 1),), -21, 1)":{"1":"-134435875406046771481205217735287736749345446804475496060745401985783/394220285047445659463583487807123246552228023671634467590068000000"},"('BA', 0, (), ((0, 1),), -20, 1)":{"1":"20250067904984374444014435605897174468799312659156817400468648494169/56317183578206522780511926829589035221746860524519209655724000000"},"('BA', 0, (), ((0, 1),), -19, 1)":{"1":"-95734943502889684534079729324035390787314542676024961898843165087218191/252807837082569080761718039538025179110421656894566732144545036000000"},"('BA', 0, (), ((0, 1),), -18, 1)":{"1":"100724082752138801333085259380314093971871930770163077678819927344971791/252807837082569080761718039538025179110421656894566732144545036000000"},"('BA', 0, (), ((0, 1),), -17, 1)":{"1":"-105887610476928951343315425812436185137376816712161342225716790527687291/252807837082569080761718039538025179110421656894566732144545036000000"},"('BA', 0, (), ((0, 1),), -16, 1)":{"1":"778715585236163496804301822238770502745296657479282823310730661237363797/1769654859577983565332026276766176253772951598261967125011815252000000"},"('BA', 0, (), ((0, 1),), -15, 1)":{"1":"-8244436182146229394809230400033642766608918922627207857320347914253227919829/17841660294265230305677488922356588990538898013677152554369121370664000000"},"('BA', 0, (), ((0, 1),), -14, 1)":{"1":"233919446722849979679124134412298102953997361633293290366440268407227318657/482207034980141359612905106009637540284835081450733852820787064072000000"},"('BA', 0, (), ((0, 1),), -13, 1)":{"1":"-48413853702444089747128246401753072807619908376422052792544145770899458485530061/95078207708139412298955338467238262730581787514885545962233047784268456000000"},"('BA', 0, (), ((0, 1),), -12, 1)":{"1":"1880399466893475323904265558835042018143510695314118307393930576997382823291554257/3517893685201158255061347523287815721031526138050765200602622768017932872000000"},"('BA', 0, (), ((0, 1),), -11, 1)":{"1":"-1974404130647823142747847682819928453378764162021364245018538486716897543765694493/3517893685201158255061347523287815721031526138050765200602622768017932872000000"},"('BA', 0, (), ((0, 1),), -10, 1)":{"1":"2074003029580617068689322701105787183106254010089552432316774710905224139623798593/3517893685201158255061347523287815721031526138050765200602622768017932872000000"},"('BA', 0, (), ((0, 1),), -9, 1)":{"1":"-198186693636873511805111311576830920813315007261746482031790040311304269940419763/319808516836468932278304320298892338275593285277342290963874797092539352000000"},"('BA', 0, (), ((0, 1),), -8, 1)":{"1":"2856135197323096952707331393202678035856212011720188874245517614271853794470931/4380938586800944277784990689025922442131414866812908095395545165651224000000"},"('BA', 0, (), ((0, 1),), -7, 1)":{"1":"-1370436834352475701214163778525179912127026536037072376979671454575116321653779141483/1995924953576402606348897262985387083177977693415893237905542608654538095832000000"},"('BA', 0, (), ((0, 1),), -6, 1)":{"1":"180635159963865885990655020263874285982534543719382292372217249899051615616933603491/249490619197050325793612157873173385397247211676986654738192826081817261979000000"},"('BA', 0, (), ((0, 1),), -5, 1)":{"1":"-2612688264499159367061405047329716945708686713173935388884115914086227790286931917/3417679715028086654707015861276347745167770022972419927920449672353661123000000"},"('BA', 0, (), ((0, 1),), -4, 1)":{"1":"4131314475412478005347114491218041142324449927038122831862913606014797700648447647103/5114557693539531678769049236400054400643567839378226422132952934677253870569500000"},"('BA', 0, (), ((0, 1),), -3, 1)":{"1":"-15021374286554966666243422215829414468305296140643225521858319369432335006853315855784121/17617093975396916867519990094779987383016769422738300911036956383495800957176642750000"},"('BA', 0, (), ((0, 1),), -2, 1)":{"1":"125617578652858634423487151508701166801164505862208340803257327439455364172226215180919493/140936751803175334940159920758239899064134155381906407288295651067966407657413142000000"},"('BA', 0, (), ((0, 1),), -1, 1)":{"1":"-125122655631177900745440283494706737188471336757506380367126019012514118340922837339564153/140936751803175334940159920758239899064134155381906407288295651067966407657413142000000"},"('BA', 0, (), ((0, 1),), 0, 1)":{"1":"2631059170474426114799021479517465781069607723253566183041900639020323613566510727955068629/6060280327536539402426876592604315659757768681421975513396712995922555529268765106000000"},"('BA', 1, (), ((0, 2),), -86, 1)":{"1":"-193822773751421999150182202623520272580939454484930646881/264141963710415667065778898197497588724187450727720000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -86, 2)":{"1":"-193822773751421999150182202623520272580939454484930646881/264141963710415667065778898197497588724187450727720000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -85, 1)":{"1":"2513330000484523719933087966199864180784275511865307267/6142836365358503885250672051104595086609010482040000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -85, 2)":{"1":"2513330000484523719933087966199864180784275511865307267/6142836365358503885250672051104595086609010482040000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -84, 1)":{"1":"-1710469527741122446899031350148898516185730248767128227/6142836365358503885250672051104595086609010482040000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -84, 2)":{"1":"-1710469527741122446899031350148898516185730248767128227/6142836365358503885250672051104595086609010482040000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -83, 1)":{"1":"413330678483460750291139243438247524960780697897386609/2047612121786167961750224017034865028869670160680000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -83, 2)":{"1":"413330678483460750291139243438247524960780697897386609/2047612121786167961750224017034865028869670160680000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -82, 1)":{"1":"-3693784312241865899712750239820622714314459001791323/24670025563688770623496674904034518420116507960000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -82, 2)":{"1":"-3693784312241865899712750239820622714314459001791323/24670025563688770623496674904034518420116507960000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -81, 1)":{"1":"916970603381253284227805507764170102244000619371/8242574528462669770630362480465926635521720000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -81, 2)":{"1":"916970603381253284227805507764170102244000619371/8242574528462669770630362480465926635521720000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -80, 1)":{"1":"-440645869251328412100762958699716106192342489245947/5415371465199974039304148149666113799537770040000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -80, 2)":{"1":"-440645869251328412100762958699716106192342489245947/5415371465199974039304148149666113799537770040000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -79, 1)":{"1":"310597993432393995013029157448975989809026879089367/5415371465199974039304148149666113799537770040000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -79, 2)":{"1":"310597993432393995013029157448975989809026879089367/5415371465199974039304148149666113799537770040000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -78, 1)":{"1":"-35277959760800399953491287126627042156473216601/939027477926126935894598257268270123034120000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -78, 2)":{"1":"-35277959760800399953491287126627042156473216601/939027477926126935894598257268270123034120000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -77, 1)":{"1":"1436909353659005087213583095245090780330170038273/68549005888607266320305672780583718981490760000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -77, 2)":{"1":"1436909353659005087213583095245090780330170038273/68549005888607266320305672780583718981490760000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -76, 1)":{"1":"-467863734938087446965969443012838589247286466913/68549005888607266320305672780583718981490760000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -76, 2)":{"1":"-467863734938087446965969443012838589247286466913/68549005888607266320305672780583718981490760000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -75, 1)":{"1":"-366097843875920383400658836223951611266113890287/68549005888607266320305672780583718981490760000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -75, 2)":{"1":"-366097843875920383400658836223951611266113890287/68549005888607266320305672780583718981490760000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -74, 1)":{"1":"1089920930257898298283861332824828179882069229839/68549005888607266320305672780583718981490760000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -74, 2)":{"1":"1089920930257898298283861332824828179882069229839/68549005888607266320305672780583718981490760000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -73, 1)":{"1":"-46547844620299985897358942751438253092995528547/1852675834827223414062315480556316729229480000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -73, 2)":{"1":"-46547844620299985897358942751438253092995528547/1852675834827223414062315480556316729229480000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -72, 1)":{"1":"22788626146734595276107182000968254627540847/685922189865688046672460377843878833480000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -72, 2)":{"1":"22788626146734595276107182000968254627540847/685922189865688046672460377843878833480000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -71, 1)":{"1":"-1024259350571362591278609916375472615528152699/25379121025030457726881033980223516838760000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -71, 2)":{"1":"-1024259350571362591278609916375472615528152699/25379121025030457726881033980223516838760000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -70, 1)":{"1":"16678124201030124184882626638526378416459669/357452408803245883477197661693288969560000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -70, 2)":{"1":"16678124201030124184882626638526378416459669/357452408803245883477197661693288969560000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -69, 1)":{"1":"-2666924819118953813936600652036626768306627/51064629829035126211028237384755567080000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -69, 2)":{"1":"-2666924819118953813936600652036626768306627/51064629829035126211028237384755567080000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -68, 1)":{"1":"2918169356445297622074861936578832510813827/51064629829035126211028237384755567080000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -68, 2)":{"1":"2918169356445297622074861936578832510813827/51064629829035126211028237384755567080000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -67, 1)":{"1":"-3139827153642385762099955203787268552974627/51064629829035126211028237384755567080000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -67, 2)":{"1":"-3139827153642385762099955203787268552974627/51064629829035126211028237384755567080000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -66, 1)":{"1":"49772983284260125842061237556175469316801/762158654164703376284003543056053240000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -66, 2)":{"1":"49772983284260125842061237556175469316801/762158654164703376284003543056053240000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -65, 1)":{"1":"-366241775660039727192226029497005784195207/5335110579152923633988024801392372680000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -65, 2)":{"1":"-366241775660039727192226029497005784195207/5335110579152923633988024801392372680000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -64, 1)":{"1":"381743106433068952804287796079073070515527/5335110579152923633988024801392372680000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -64, 2)":{"1":"381743106433068952804287796079073070515527/5335110579152923633988024801392372680000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -63, 1)":{"1":"-12346532138181041994705918187798651560061/166722205598528863562125775043511646250","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -63, 2)":{"1":"-12346532138181041994705918187798651560061/166722205598528863562125775043511646250","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -62, 1)":{"1":"50803081837936380487367308915079814491719/666888822394115454248503100174046585000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -62, 2)":{"1":"50803081837936380487367308915079814491719/666888822394115454248503100174046585000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -61, 1)":{"1":"-1676896656156102117574439916048267081013/21512542657874692072532358070130535000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -61, 2)":{"1":"-1676896656156102117574439916048267081013/21512542657874692072532358070130535000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -60, 1)":{"1":"27996109796403957884692629596222315533/352664633735650689713645214264435000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -60, 2)":{"1":"27996109796403957884692629596222315533/352664633735650689713645214264435000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -59, 1)":{"1":"-9463006000301648546782223958078689861/117554877911883563237881738088145000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -59, 2)":{"1":"-9463006000301648546782223958078689861/117554877911883563237881738088145000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -58, 1)":{"1":"161994350694280677861467222941685629/1992455557828534970133588781155000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -58, 2)":{"1":"161994350694280677861467222941685629/1992455557828534970133588781155000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -57, 1)":{"1":"-163001015280440837094449878328593129/1992455557828534970133588781155000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -57, 2)":{"1":"-163001015280440837094449878328593129/1992455557828534970133588781155000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -56, 1)":{"1":"163421958496314194580947780282333629/1992455557828534970133588781155000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -56, 2)":{"1":"163421958496314194580947780282333629/1992455557828534970133588781155000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -55, 1)":{"1":"-632646727826925246846900625744855328/7720765286585573009267656526975625","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -55, 2)":{"1":"-632646727826925246846900625744855328/7720765286585573009267656526975625","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -54, 1)":{"1":"20153342852025177679642815353088446971/247064489170738336296565008863220000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -54, 2)":{"1":"20153342852025177679642815353088446971/247064489170738336296565008863220000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -53, 1)":{"1":"-59968825891215898703816902489796674913/741193467512215008889695026589660000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -53, 2)":{"1":"-59968825891215898703816902489796674913/741193467512215008889695026589660000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -52, 1)":{"1":"1118036835644495358537385644797068621/13984782405890849224333868426220000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -52, 2)":{"1":"1118036835644495358537385644797068621/13984782405890849224333868426220000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -51, 1)":{"1":"-29736794146094647498634434286070433/377967092051104033090104552060000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -51, 2)":{"1":"-29736794146094647498634434286070433/377967092051104033090104552060000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -50, 1)":{"1":"1077946777939592886699871084915753021/13984782405890849224333868426220000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -50, 2)":{"1":"1077946777939592886699871084915753021/13984782405890849224333868426220000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -49, 1)":{"1":"-38878993015198228153432350405285462433/517436949017961421300353131770140000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -49, 2)":{"1":"-38878993015198228153432350405285462433/517436949017961421300353131770140000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -48, 1)":{"1":"5382584730425160269204470075317609319/73919564145423060185764733110020000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -48, 2)":{"1":"5382584730425160269204470075317609319/73919564145423060185764733110020000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -47, 1)":{"1":"-5179591344662813357765671341146538469/73919564145423060185764733110020000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -47, 2)":{"1":"-5179591344662813357765671341146538469/73919564145423060185764733110020000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -46, 1)":{"1":"105102643103731503713288968196051207/1572756683945171493314143257660000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -46, 2)":{"1":"105102643103731503713288968196051207/1572756683945171493314143257660000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -45, 1)":{"1":"-4060088744990244934451387527198679887/64483024041752031225879873564060000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -45, 2)":{"1":"-4060088744990244934451387527198679887/64483024041752031225879873564060000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -44, 1)":{"1":"536449882256507756816561583116065321/9211860577393147317982839080580000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -44, 2)":{"1":"536449882256507756816561583116065321/9211860577393147317982839080580000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -43, 1)":{"1":"-20559016479517324506134616092603242603/396110004827905334673262080464940000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -43, 2)":{"1":"-20559016479517324506134616092603242603/396110004827905334673262080464940000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -42, 1)":{"1":"536449882256507756816561583116065321/9211860577393147317982839080580000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -42, 2)":{"1":"536449882256507756816561583116065321/9211860577393147317982839080580000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -41, 1)":{"1":"-4060088744990244934451387527198679887/64483024041752031225879873564060000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -41, 2)":{"1":"-4060088744990244934451387527198679887/64483024041752031225879873564060000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -40, 1)":{"1":"105102643103731503713288968196051207/1572756683945171493314143257660000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -40, 2)":{"1":"105102643103731503713288968196051207/1572756683945171493314143257660000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -39, 1)":{"1":"-5179591344662813357765671341146538469/73919564145423060185764733110020000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -39, 2)":{"1":"-5179591344662813357765671341146538469/73919564145423060185764733110020000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -38, 1)":{"1":"5382584730425160269204470075317609319/73919564145423060185764733110020000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -38, 2)":{"1":"5382584730425160269204470075317609319/73919564145423060185764733110020000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -37, 1)":{"1":"-38878993015198228153432350405285462433/517436949017961421300353131770140000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -37, 2)":{"1":"-38878993015198228153432350405285462433/517436949017961421300353131770140000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -36, 1)":{"1":"1077946777939592886699871084915753021/13984782405890849224333868426220000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -36, 2)":{"1":"1077946777939592886699871084915753021/13984782405890849224333868426220000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -35, 1)":{"1":"-29736794146094647498634434286070433/377967092051104033090104552060000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -35, 2)":{"1":"-29736794146094647498634434286070433/377967092051104033090104552060000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -34, 1)":{"1":"1118036835644495358537385644797068621/13984782405890849224333868426220000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -34, 2)":{"1":"1118036835644495358537385644797068621/13984782405890849224333868426220000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -33, 1)":{"1":"-59968825891215898703816902489796674913/741193467512215008889695026589660000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -33, 2)":{"1":"-59968825891215898703816902489796674913/741193467512215008889695026589660000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -32, 1)":{"1":"20153342852025177679642815353088446971/247064489170738336296565008863220000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -32, 2)":{"1":"20153342852025177679642815353088446971/247064489170738336296565008863220000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -31, 1)":{"1":"-632646727826925246846900625744855328/7720765286585573009267656526975625","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -31, 2)":{"1":"-632646727826925246846900625744855328/7720765286585573009267656526975625","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -30, 1)":{"1":"163421958496314194580947780282333629/1992455557828534970133588781155000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -30, 2)":{"1":"163421958496314194580947780282333629/1992455557828534970133588781155000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -29, 1)":{"1":"-163001015280440837094449878328593129/1992455557828534970133588781155000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -29, 2)":{"1":"-163001015280440837094449878328593129/1992455557828534970133588781155000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -28, 1)":{"1":"161994350694280677861467222941685629/1992455557828534970133588781155000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -28, 2)":{"1":"161994350694280677861467222941685629/1992455557828534970133588781155000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -27, 1)":{"1":"-9463006000301648546782223958078689861/117554877911883563237881738088145000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -27, 2)":{"1":"-9463006000301648546782223958078689861/117554877911883563237881738088145000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -26, 1)":{"1":"27996109796403957884692629596222315533/352664633735650689713645214264435000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -26, 2)":{"1":"27996109796403957884692629596222315533/352664633735650689713645214264435000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -25, 1)":{"1":"-1676896656156102117574439916048267081013/21512542657874692072532358070130535000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -25, 2)":{"1":"-1676896656156102117574439916048267081013/21512542657874692072532358070130535000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -24, 1)":{"1":"50803081837936380487367308915079814491719/666888822394115454248503100174046585000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -24, 2)":{"1":"50803081837936380487367308915079814491719/666888822394115454248503100174046585000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -23, 1)":{"1":"-12346532138181041994705918187798651560061/166722205598528863562125775043511646250","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -23, 2)":{"1":"-12346532138181041994705918187798651560061/166722205598528863562125775043511646250","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -22, 1)":{"1":"381743106433068952804287796079073070515527/5335110579152923633988024801392372680000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -22, 2)":{"1":"381743106433068952804287796079073070515527/5335110579152923633988024801392372680000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -21, 1)":{"1":"-366241775660039727192226029497005784195207/5335110579152923633988024801392372680000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -21, 2)":{"1":"-366241775660039727192226029497005784195207/5335110579152923633988024801392372680000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -20, 1)":{"1":"49772983284260125842061237556175469316801/762158654164703376284003543056053240000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -20, 2)":{"1":"49772983284260125842061237556175469316801/762158654164703376284003543056053240000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -19, 1)":{"1":"-3139827153642385762099955203787268552974627/51064629829035126211028237384755567080000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -19, 2)":{"1":"-3139827153642385762099955203787268552974627/51064629829035126211028237384755567080000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -18, 1)":{"1":"2918169356445297622074861936578832510813827/51064629829035126211028237384755567080000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -18, 2)":{"1":"2918169356445297622074861936578832510813827/51064629829035126211028237384755567080000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -17, 1)":{"1":"-2666924819118953813936600652036626768306627/51064629829035126211028237384755567080000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -17, 2)":{"1":"-2666924819118953813936600652036626768306627/51064629829035126211028237384755567080000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -16, 1)":{"1":"16678124201030124184882626638526378416459669/357452408803245883477197661693288969560000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -16, 2)":{"1":"16678124201030124184882626638526378416459669/357452408803245883477197661693288969560000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -15, 1)":{"1":"-1024259350571362591278609916375472615528152699/25379121025030457726881033980223516838760000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -15, 2)":{"1":"-1024259350571362591278609916375472615528152699/25379121025030457726881033980223516838760000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -14, 1)":{"1":"22788626146734595276107182000968254627540847/685922189865688046672460377843878833480000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -14, 2)":{"1":"22788626146734595276107182000968254627540847/685922189865688046672460377843878833480000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -13, 1)":{"1":"-46547844620299985897358942751438253092995528547/1852675834827223414062315480556316729229480000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -13, 2)":{"1":"-46547844620299985897358942751438253092995528547/1852675834827223414062315480556316729229480000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -12, 1)":{"1":"1089920930257898298283861332824828179882069229839/68549005888607266320305672780583718981490760000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -12, 2)":{"1":"1089920930257898298283861332824828179882069229839/68549005888607266320305672780583718981490760000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -11, 1)":{"1":"-366097843875920383400658836223951611266113890287/68549005888607266320305672780583718981490760000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -11, 2)":{"1":"-366097843875920383400658836223951611266113890287/68549005888607266320305672780583718981490760000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -10, 1)":{"1":"-467863734938087446965969443012838589247286466913/68549005888607266320305672780583718981490760000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -10, 2)":{"1":"-467863734938087446965969443012838589247286466913/68549005888607266320305672780583718981490760000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -9, 1)":{"1":"1436909353659005087213583095245090780330170038273/68549005888607266320305672780583718981490760000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -9, 2)":{"1":"1436909353659005087213583095245090780330170038273/68549005888607266320305672780583718981490760000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -8, 1)":{"1":"-35277959760800399953491287126627042156473216601/939027477926126935894598257268270123034120000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -8, 2)":{"1":"-35277959760800399953491287126627042156473216601/939027477926126935894598257268270123034120000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -7, 1)":{"1":"310597993432393995013029157448975989809026879089367/5415371465199974039304148149666113799537770040000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -7, 2)":{"1":"310597993432393995013029157448975989809026879089367/5415371465199974039304148149666113799537770040000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -6, 1)":{"1":"-440645869251328412100762958699716106192342489245947/5415371465199974039304148149666113799537770040000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -6, 2)":{"1":"-440645869251328412100762958699716106192342489245947/5415371465199974039304148149666113799537770040000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -5, 1)":{"1":"916970603381253284227805507764170102244000619371/8242574528462669770630362480465926635521720000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -5, 2)":{"1":"916970603381253284227805507764170102244000619371/8242574528462669770630362480465926635521720000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -4, 1)":{"1":"-3693784312241865899712750239820622714314459001791323/24670025563688770623496674904034518420116507960000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -4, 2)":{"1":"-3693784312241865899712750239820622714314459001791323/24670025563688770623496674904034518420116507960000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -3, 1)":{"1":"413330678483460750291139243438247524960780697897386609/2047612121786167961750224017034865028869670160680000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -3, 2)":{"1":"413330678483460750291139243438247524960780697897386609/2047612121786167961750224017034865028869670160680000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -2, 1)":{"1":"-1710469527741122446899031350148898516185730248767128227/6142836365358503885250672051104595086609010482040000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -2, 2)":{"1":"-1710469527741122446899031350148898516185730248767128227/6142836365358503885250672051104595086609010482040000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -1, 1)":{"1":"2513330000484523719933087966199864180784275511865307267/6142836365358503885250672051104595086609010482040000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -1, 2)":{"1":"2513330000484523719933087966199864180784275511865307267/6142836365358503885250672051104595086609010482040000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), 0, 1)":{"1":"-193822773751421999150182202623520272580939454484930646881/264141963710415667065778898197497588724187450727720000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), 0, 2)":{"1":"-193822773751421999150182202623520272580939454484930646881/264141963710415667065778898197497588724187450727720000","pi2":"-16/3"},"('R', -85, 3)":{"1":"-3698356445237207772956045432953649519/22943269756942334502824063363926050"},"('R', -84, 3)":{"1":"3692665091499051534939841014134691119/15295513171294889668549375575950700"},"('R', -83, 3)":{"1":"-38350708927909089492032015670604672549/137659618541654007016944380183556300"},"('R', -82, 3)":{"1":"16933778444750948826007473045832114219/55063847416661602806777752073422520"},"('R', -81, 3)":{"1":"-448276373195792079946653518370127838503/1376596185416540070169443801835563000"},"('R', -80, 3)":{"1":"22368283280331997262030290040467008233/65552199305549527150925895325503000"},"('R', -79, 3)":{"1":"-1130982507318755214145625726463259152917/3212057765971926830395368870949647000"},"('R', -78, 3)":{"1":"2324676874504982028392752060840057162999/6424115531943853660790737741899294000"},"('R', -77, 3)":{"1":"-21336751991309821421111972374551230951111/57817039787494682947116639677093646000"},"('R', -76, 3)":{"1":"356016496149097244322989246312521737959/947820324385158736837977699624486000"},"('R', -75, 3)":{"1":"-242036476868260520933782137927878778561769/635987437662441512418283036448030106000"},"('R', -74, 3)":{"1":"244958179747041555665825938743555765027859/635987437662441512418283036448030106000"},"('R', -73, 3)":{"1":"-110802019868500286938153225308148270367723/285097816883163436601299292200841082000"},"('R', -72, 3)":{"1":"79027334053595263587667790989166812858907/201654553405164381986284865215229058000"},"('R', -71, 3)":{"1":"-657455008148845436134535909641778321257/1667238695223177991820463697080942000"},"('R', -70, 3)":{"1":"66245620403085760185176304809503614515459/167027003830540195180559181289381644000"},"('R', -69, 3)":{"1":"-12439979363623236418979691777737326617595937/31234049716311016498764566901114367428000"},"('R', -68, 3)":{"1":"112393958436038709381305194894732676308683233/281106447446799148488881102110029306852000"},"('R', -67, 3)":{"1":"-2141160160923605024777750660431253599687634147/5341022501489183821288740940090556830188000"},"('R', -66, 3)":{"1":"2146327134712824870522317081341346209206068039/5341022501489183821288740940090556830188000"},"('R', -65, 3)":{"1":"-23643488701939001881011433159856139825860738749/58751247516381022034176150340996125132068000"},"('R', -64, 3)":{"1":"446656971175214434129454554688453784038096177/1108514104082660793097663213981058964756000"},"('R', -63, 3)":{"1":"-544711044556302803307719907943537396728847091063/1351278692876763506786051457842910878037564000"},"('R', -62, 3)":{"1":"60539779350053519988081566292347781546005517797/150142076986307056309561273093656764226396000"},"('R', -61, 3)":{"1":"-302573864281843340352774678224697464744599194961/750710384931535281547806365468283821131980000"},"('R', -60, 3)":{"1":"302405006850088783655572427431440756568191396361/750710384931535281547806365468283821131980000"},"('R', -59, 3)":{"1":"-8155550222062743728519140582175378622642136538927/20269180393151452601790771867643663170563460000"},"('R', -58, 3)":{"1":"280864908805087070996403772734098100674440727263/698937254936256986268647305780815971398740000"},"('R', -57, 3)":{"1":"-235780707214824370207970938842823156694232225729583/587806231401392125451932384161666231946340340000"},"('R', -56, 3)":{"1":"4440082904918494285613576026970463122915176140011/11090683611347021234942120455880494942383780000"},"('R', -55, 3)":{"1":"-7277499744215006602121971405793423595060578381478523/18221993173443155889009903909011653190336550540000"},"('R', -54, 3)":{"1":"14518106504579731597792791499514853385049311441760351/36443986346886311778019807818023306380673101080000"},"('R', -53, 3)":{"1":"-39227714199368894161903409516844085061379287933279/98764190641968324601679695983802998321607320000"},"('R', -52, 3)":{"1":"22582445327067606345647954946415613506747533899009/57032842483390159277026303314590463819519720000"},"('R', -51, 3)":{"1":"-38969235700198441516879818257635449860984868447479/98764190641968324601679695983802998321607320000"},"('R', -50, 3)":{"1":"4775777268233771447804208530084445019654439913521717/12147995448962103926006602606007768793557700360000"},"('R', -49, 3)":{"1":"-4292514627862550341045715725931669835649187066111761/10962825161258484030786446254202132813698412520000"},"('R', -48, 3)":{"1":"175259894715583577769087892950908659227888457987769801/449475831611597845262244296422287445361634913320000"},"('R', -47, 3)":{"1":"-174464900637439438604856533230112260623375597343608851/449475831611597845262244296422287445361634913320000"},"('R', -46, 3)":{"1":"173646464542162533518804863198924606250732423842812551/449475831611597845262244296422287445361634913320000"},"('R', -45, 3)":{"1":"-116123379542898747157098083961701394897796989692339131/302106706493041174684459281201865332128311990920000"},"('R', -44, 3)":{"1":"37283263122231865526710473413872578215537534735648299/97505339132674664845248762715945953755698579080000"},"('R', -43, 3)":{"1":"-3718905592724597968422559762411665169/9780493946368032954895360011480000"},"('R', -42, 3)":{"1":"48031436604785992594872498801043808658889722874751929/127052411597121532980172630205626545802879966680000"},"('R', -41, 3)":{"1":"-445456948748221936283523784279674989508961447489738363/1180962579927342773766522644698200843774310509960000"},"('R', -40, 3)":{"1":"27160548211621057049570877380607862476726217922832477343/72038717375567909199757881326590251470232941107560000"},"('R', -39, 3)":{"1":"-1277221006788522972270645974238170780834122520363051692181/3385819716651691732388620422349741819100948232055320000"},"('R', -38, 3)":{"1":"1278937279782882682757587789509235725718755561506842324031/3385819716651691732388620422349741819100948232055320000"},"('R', -37, 3)":{"1":"-8968841352236051122174943894699812199399056971321463003817/23700738016561842126720342956448192733706637624387240000"},"('R', -36, 3)":{"1":"8989532240796687444653065261468785618130599694665400971161/23700738016561842126720342956448192733706637624387240000"},"('R', -35, 3)":{"1":"-3004210651030837421368136932072244553026244720209573377787/7900246005520614042240114318816064244568879208129080000"},"('R', -34, 3)":{"1":"42435341381235192366330207898696244860701210905608105237/111271070500290338623100201673465693585477171945480000"},"('R', -33, 3)":{"1":"-160170508983513419160353291406229666676991365566701704265631/418713038292592544238726058897251404962150598030841240000"},"('R', -32, 3)":{"1":"15908815805638325429037395733461741825242557171746878577717069/41452590790966661879633879830827889091252909205053282760000"},"('R', -31, 3)":{"1":"-1995279760910057939617407883102725334633644329227178511752593/5181573848870832734954234978853486136406613650631660345000"},"('R', -30, 3)":{"1":"4004627637005793582671137992331074353269001539829899770986261/10363147697741665469908469957706972272813227301263320690000"},"('R', -29, 3)":{"1":"-4018904552115989453285138221308966559797038884836423878062001/10363147697741665469908469957706972272813227301263320690000"},"('R', -28, 3)":{"1":"4033731682946110554204591704825708846861053557005825378512301/10363147697741665469908469957706972272813227301263320690000"},"('R', -27, 3)":{"1":"-238870833525721542601029958880977110331656129681627177584397109/611425714166758262724599727504711364095980410774535920710000"},"('R', -26, 3)":{"1":"79925679145876746447166978888137248064549495995891779234413053/203808571388919420908199909168237121365326803591511973570000"},"('R', -25, 3)":{"1":"-4893920800034608146605705193711905982185660723035745830429208333/12432322854724084675400194459262464403284935019082230387770000"},"('R', -24, 3)":{"1":"4912789293556391908282544458160566586264520090340135023011808017/12432322854724084675400194459262464403284935019082230387770000"},"('R', -23, 3)":{"1":"-2465810786751820381505561397434685448183786840643897898403697021/6216161427362042337700097229631232201642467509541115193885000"},"('R', -22, 3)":{"1":"39606298833744745781482480113626033687817995611214871308707494311/99458582837792677403201555674099715226279480152657843102160000"},"('R', -21, 3)":{"1":"-39758965348935221324681357850279206769803128395699965733714515111/99458582837792677403201555674099715226279480152657843102160000"},"('R', -20, 3)":{"1":"39913795497931289681577353307924664232436087440768759358704019911/99458582837792677403201555674099715226279480152657843102160000"},"('R', -19, 3)":{"1":"-2684535795279354037773906782812310184080096803288392162748223240117/6663725050132109386014504230164680920160725170228075487844720000"},"('R', -18, 3)":{"1":"2694965396033203534416397617609795244223007455102676377345855140517/6663725050132109386014504230164680920160725170228075487844720000"},"('R', -17, 3)":{"1":"-2705319905499017217150878927620837156060332238025369476008394337317/6663725050132109386014504230164680920160725170228075487844720000"},"('R', -16, 3)":{"1":"2715770882035702036905690885015782799110590507311052610334778678597/6663725050132109386014504230164680920160725170228075487844720000"},"('R', -15, 3)":{"1":"-193555757836593156277813616679721324961262303230053233480764862706187/473124478559379766407029800341692345331411487086193359636975120000"},"('R', -14, 3)":{"1":"21588597863315405489019776794705100543817913649976622898112141539963/52569386506597751823003311149076927259045720787354817737441680000"},"('R', -13, 3)":{"1":"-1581930595002461638850649864710886954895870894976635405589056892865299/3837565214981635883079241713882615689910337617476901694833242640000"},"('R', -12, 3)":{"1":"1587930601962025294345952950106182792770311388432049095202128585966899/3837565214981635883079241713882615689910337617476901694833242640000"},"('R', -11, 3)":{"1":"-956325318980565780245475260393091521476342672255404814080282114139493/2302539128988981529847545028329569413946202570486141016899945584000"},"('R', -10, 3)":{"1":"959910357782764977263434290977885982566351190172012846455272730723413/2302539128988981529847545028329569413946202570486141016899945584000"},"('R', -9, 3)":{"1":"-963461299947245106260892555522816914982384694778529941286936509211413/2302539128988981529847545028329569413946202570486141016899945584000"},"('R', -8, 3)":{"1":"2901080568613096468053900698724872121738908155258216292411444989374559/6907617386966944589542635084988708241838607711458423050699836752000"},"('R', -7, 3)":{"1":"-230022168935887431154440529809839975877091015239111708756104123954335921/545701773570388622573868171714107951105250009205215421005287103408000"},"('R', -6, 3)":{"1":"230861746367381597817866651535002601471524303291074662953404617171779749/545701773570388622573868171714107951105250009205215421005287103408000"},"('R', -5, 3)":{"1":"-2085237122474300863081257364501946664058159977427172531490716396311020301/4911315962133497603164813545426971559947250082846938789047583930672000"},"('R', -4, 3)":{"1":"2092738244306359664088885233330149737984320495204050239349550361127607341/4911315962133497603164813545426971559947250082846938789047583930672000"},"('R', -3, 3)":{"1":"-174313644787837588463805806988021336136019762758537390373097962680918597463/407639224857080301062679524270438639475621756876295919490949466245776000"},"('R', -2, 3)":{"1":"174931282627690329785183680563214017105208238053246914310127876668714739783/407639224857080301062679524270438639475621756876295919490949466245776000"},"('R', -1, 3)":{"1":"-10326042121579319893630582882345658084244823234167736678038310120926884503/23978777932769429474275266133555214086801279816252701146526439190928000"},"('R', 0, 3)":{"1":"10362064854339674181652210508608384910006928095147063659953427620516021943/23978777932769429474275266133555214086801279816252701146526439190928000"},"('BA', 0, (), ((0, 2),), -86, 1)":{"1":"250267423631993747858395943583547833948549264853162622643250065080556992/3184681444195939852052183783362801870903294975596061871023042705045125","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -85, 1)":{"1":"-2403235062198675540145423340519285900186011937889927636628920279748785782/3184681444195939852052183783362801870903294975596061871023042705045125","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -84, 1)":{"1":"3346379420450237097854063163668729531183716328501487915688387358996860097/3184681444195939852052183783362801870903294975596061871023042705045125","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -83, 1)":{"1":"-3930678544879232521151357654119085258982720827645746915518734376146607827/3184681444195939852052183783362801870903294975596061871023042705045125","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -82, 1)":{"1":"1261635875342478631055603087882995221308374962371610648231223018013791/924570022991998795776508574063812417158744368005824320227331312250","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -81, 1)":{"1":"-270747044751333164296278309422628213818143813452154384461074962556843/184914004598399759155301714812762483431748873601164864045466262450","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -80, 1)":{"1":"31720433640457262375095949795371235672839054997738961751373373082433/20546000510933306572811301645862498159083208177907207116162918050","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -79, 1)":{"1":"-6614324203661648966182853951199781518864724304441360212188118500901/4109200102186661314562260329172499631816641635581441423232583610","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -78, 1)":{"1":"10963511924915033679910102309618663005988692298281617555783959429/6584201413534147275376158194476044915585069116458005805532100","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -77, 1)":{"1":"-11276898333958662209415233529731554396169503338101551317867305557/6584201413534147275376158194476044915585069116458005805532100","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -76, 1)":{"1":"57745817236969953822923458285527667767668667536765241098721019661/32921007067670736376880790972380224577925345582290029027660500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -75, 1)":{"1":"-58940317070672562141463451569459948191557085415726421202918119321/32921007067670736376880790972380224577925345582290029027660500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -74, 1)":{"1":"149991732025288043455290653432271649948923351796961329333692421793/82302517669176840942201977430950561444813363955725072569151250","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -73, 1)":{"1":"-5859303591320110576403217780972632326471968956068786203658945168/3165481448814493882392383747344252363262052459835579714198125","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -72, 1)":{"1":"2229363980409922228216538818256315704832835996298018823738459/1188020810213733864662181928070652041006587524802244216250","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -71, 1)":{"1":"-9026403793158064104962645168718200483392854978052973963997341/4752083240854935458648727712282608164026350099208976865000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -70, 1)":{"1":"3620116741690600798865849652700370824089504350390783257627/1885373235808345748323240512708830852619063717202530000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -69, 1)":{"1":"-3655238549604800499224921192290731256797689003610366176227/1885373235808345748323240512708830852619063717202530000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -68, 1)":{"1":"3686977774975839123331573779474100186153012019524058662027/1885373235808345748323240512708830852619063717202530000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -67, 1)":{"1":"-3715682265402554301395706659581670032059406264381043630527/1885373235808345748323240512708830852619063717202530000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -66, 1)":{"1":"833514200633394194512876961271552539748286463230369603/419998493162919525133268102630615026201618114770000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -65, 1)":{"1":"-838742716098718406435347717447581764327003135246589403/419998493162919525133268102630615026201618114770000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -64, 1)":{"1":"10965027594580374931522080899484098335730573175316706359/5459980411117953826732485334197995340621035492010000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -63, 1)":{"1":"-11020335717774280611303107810972879418381754747704925009/5459980411117953826732485334197995340621035492010000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -62, 1)":{"1":"11070044063215177515515084799327715071114567957214765759/5459980411117953826732485334197995340621035492010000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -61, 1)":{"1":"-2222911786643266898231674320950074279805782288057238363/1091996082223590765346497066839599068124207098402000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -60, 1)":{"1":"46117619807102078247762956627471368056569874331271/22574495735711879878165444914303414469315674000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -59, 1)":{"1":"-1850519712760107047974092385820086501187705345419/902979829428475195126617796572136578772626960","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -58, 1)":{"1":"2665375140263637955138623378981908532461348387/1297012107768565347783133864654031282350800","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -57, 1)":{"1":"-2671775781625823550705291923026977875868856043/1297012107768565347783133864654031282350800","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -56, 1)":{"1":"2677285759347165745872661177498304646802407779/1297012107768565347783133864654031282350800","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -55, 1)":{"1":"-2681955529685053988533531561589120909826087077/1297012107768565347783133864654031282350800","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -54, 1)":{"1":"1220832766596659997804211787268620680032761273/589550958076620612628697211206377855614000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -53, 1)":{"1":"-13444800028903137098497036936615806854167803563/6485060538842826738915669323270156411754000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -52, 1)":{"1":"4790641848467132882979243966598642596365627/2308672317138777763942922507394146106000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -51, 1)":{"1":"-62319085248594436077601364021935105827244331/30012740122804110931257992596123899378000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -50, 1)":{"1":"62345557071495928736025372895097367244343711/30012740122804110931257992596123899378000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -49, 1)":{"1":"-311794550870362704523109455521314017119220099/150063700614020554656289962980619496890000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -48, 1)":{"1":"6363315470350740163385166950139275635834651/3062524502326950095026325775114683610000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -47, 1)":{"1":"-795306220665076821588050070278077109799197/382815562790868761878290721889335451250","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -46, 1)":{"1":"1439746589895557077819488807201396421577/693192508448834335678208640813645000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -45, 1)":{"1":"-1439283806729771026418988799011874791077/693192508448834335678208640813645000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -44, 1)":{"1":"205557629476980758741482673370277152791/99027501206976333668315520116235000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -43, 1)":{"1":"-205588054105014226269195873399595829741/99027501206976333668315520116235000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -42, 1)":{"1":"205557629476980758741482673370277152791/99027501206976333668315520116235000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -41, 1)":{"1":"-1439283806729771026418988799011874791077/693192508448834335678208640813645000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -40, 1)":{"1":"1439746589895557077819488807201396421577/693192508448834335678208640813645000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -39, 1)":{"1":"-795306220665076821588050070278077109799197/382815562790868761878290721889335451250","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -38, 1)":{"1":"6363315470350740163385166950139275635834651/3062524502326950095026325775114683610000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -37, 1)":{"1":"-311794550870362704523109455521314017119220099/150063700614020554656289962980619496890000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -36, 1)":{"1":"62345557071495928736025372895097367244343711/30012740122804110931257992596123899378000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -35, 1)":{"1":"-62319085248594436077601364021935105827244331/30012740122804110931257992596123899378000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -34, 1)":{"1":"4790641848467132882979243966598642596365627/2308672317138777763942922507394146106000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -33, 1)":{"1":"-13444800028903137098497036936615806854167803563/6485060538842826738915669323270156411754000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -32, 1)":{"1":"1220832766596659997804211787268620680032761273/589550958076620612628697211206377855614000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -31, 1)":{"1":"-2681955529685053988533531561589120909826087077/1297012107768565347783133864654031282350800","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -30, 1)":{"1":"2677285759347165745872661177498304646802407779/1297012107768565347783133864654031282350800","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -29, 1)":{"1":"-2671775781625823550705291923026977875868856043/1297012107768565347783133864654031282350800","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -28, 1)":{"1":"2665375140263637955138623378981908532461348387/1297012107768565347783133864654031282350800","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -27, 1)":{"1":"-1850519712760107047974092385820086501187705345419/902979829428475195126617796572136578772626960","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -26, 1)":{"1":"46117619807102078247762956627471368056569874331271/22574495735711879878165444914303414469315674000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -25, 1)":{"1":"-2222911786643266898231674320950074279805782288057238363/1091996082223590765346497066839599068124207098402000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -24, 1)":{"1":"11070044063215177515515084799327715071114567957214765759/5459980411117953826732485334197995340621035492010000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -23, 1)":{"1":"-11020335717774280611303107810972879418381754747704925009/5459980411117953826732485334197995340621035492010000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -22, 1)":{"1":"10965027594580374931522080899484098335730573175316706359/5459980411117953826732485334197995340621035492010000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -21, 1)":{"1":"-838742716098718406435347717447581764327003135246589403/419998493162919525133268102630615026201618114770000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -20, 1)":{"1":"833514200633394194512876961271552539748286463230369603/419998493162919525133268102630615026201618114770000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -19, 1)":{"1":"-3715682265402554301395706659581670032059406264381043630527/1885373235808345748323240512708830852619063717202530000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -18, 1)":{"1":"3686977774975839123331573779474100186153012019524058662027/1885373235808345748323240512708830852619063717202530000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -17, 1)":{"1":"-3655238549604800499224921192290731256797689003610366176227/1885373235808345748323240512708830852619063717202530000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -16, 1)":{"1":"3620116741690600798865849652700370824089504350390783257627/1885373235808345748323240512708830852619063717202530000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -15, 1)":{"1":"-9026403793158064104962645168718200483392854978052973963997341/4752083240854935458648727712282608164026350099208976865000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -14, 1)":{"1":"2229363980409922228216538818256315704832835996298018823738459/1188020810213733864662181928070652041006587524802244216250","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -13, 1)":{"1":"-5859303591320110576403217780972632326471968956068786203658945168/3165481448814493882392383747344252363262052459835579714198125","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -12, 1)":{"1":"149991732025288043455290653432271649948923351796961329333692421793/82302517669176840942201977430950561444813363955725072569151250","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -11, 1)":{"1":"-58940317070672562141463451569459948191557085415726421202918119321/32921007067670736376880790972380224577925345582290029027660500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -10, 1)":{"1":"57745817236969953822923458285527667767668667536765241098721019661/32921007067670736376880790972380224577925345582290029027660500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -9, 1)":{"1":"-11276898333958662209415233529731554396169503338101551317867305557/6584201413534147275376158194476044915585069116458005805532100","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -8, 1)":{"1":"10963511924915033679910102309618663005988692298281617555783959429/6584201413534147275376158194476044915585069116458005805532100","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -7, 1)":{"1":"-6614324203661648966182853951199781518864724304441360212188118500901/4109200102186661314562260329172499631816641635581441423232583610","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -6, 1)":{"1":"31720433640457262375095949795371235672839054997738961751373373082433/20546000510933306572811301645862498159083208177907207116162918050","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -5, 1)":{"1":"-270747044751333164296278309422628213818143813452154384461074962556843/184914004598399759155301714812762483431748873601164864045466262450","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -4, 1)":{"1":"1261635875342478631055603087882995221308374962371610648231223018013791/924570022991998795776508574063812417158744368005824320227331312250","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -3, 1)":{"1":"-3930678544879232521151357654119085258982720827645746915518734376146607827/3184681444195939852052183783362801870903294975596061871023042705045125","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -2, 1)":{"1":"3346379420450237097854063163668729531183716328501487915688387358996860097/3184681444195939852052183783362801870903294975596061871023042705045125","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -1, 1)":{"1":"-2403235062198675540145423340519285900186011937889927636628920279748785782/3184681444195939852052183783362801870903294975596061871023042705045125","pi2":"16/3"},"('BA', 0, (), ((0, 2),), 0, 1)":{"1":"250267423631993747858395943583547833948549264853162622643250065080556992/3184681444195939852052183783362801870903294975596061871023042705045125","pi2":"-16/3"},"('BA', 1, (2,), ((0, 1),), -86, 1)":{"1":"3698356445237207772956045432953649519/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 3),), -86, 1)":{"1":"-3698356445237207772956045432953649519/22943269756942334502824063363926050"},"('BA', 1, (1,), ((0, 2),), -86, 1)":{"1":"3698356445237207772956045432953649519/11471634878471167251412031681963025"},"('BA', 1, (1,), ((0, 1),), -86, 2)":{"1":"3698356445237207772956045432953649519/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 2),), -86, 2)":{"1":"-3698356445237207772956045432953649519/22943269756942334502824063363926050"},"('BA', 1, (2,), ((0, 1),), -85, 1)":{"1":"-3689819414629973415931738804725211919/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 3),), -85, 1)":{"1":"5158188679074282824112478860016479119/22943269756942334502824063363926050"},"('BA', 1, (1,), ((0, 2),), -85, 1)":{"1":"-3689819414629973415931738804725211919/11471634878471167251412031681963025"},"('BA', 1, (1,), ((0, 1),), -85, 2)":{"1":"-3689819414629973415931738804725211919/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 2),), -85, 2)":{"1":"4424004046852128120022108832370845519/22943269756942334502824063363926050"},"('BA', 1, (2,), ((0, 1),), -84, 1)":{"1":"3681181948368536301765969745576439759/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 3),), -84, 1)":{"1":"-5883735845035000414037079828513340559/22943269756942334502824063363926050"},"('BA', 1, (1,), ((0, 2),), -84, 1)":{"1":"3681181948368536301765969745576439759/11471634878471167251412031681963025"},"('BA', 1, (1,), ((0, 1),), -84, 2)":{"1":"3681181948368536301765969745576439759/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 2),), -84, 2)":{"1":"-4782458896701768357901524787044890159/22943269756942334502824063363926050"},"('BA', 1, (2,), ((0, 1),), -83, 1)":{"1":"-3672441655127796364812512959533039359/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 3),), -83, 1)":{"1":"6364451973275696946477203060900362559/22943269756942334502824063363926050"},"('BA', 1, (1,), ((0, 2),), -83, 1)":{"1":"-3672441655127796364812512959533039359/11471634878471167251412031681963025"},"('BA', 1, (1,), ((0, 1),), -83, 2)":{"1":"-3672441655127796364812512959533039359/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 2),), -83, 2)":{"1":"5018446814201746655644858010216700959/22943269756942334502824063363926050"},"('BA', 1, (2,), ((0, 1),), -82, 1)":{"1":"44139711531918267321142140457772773/138212468415315268089301586529675"},"('BA', 1, (), ((0, 3),), -82, 1)":{"1":"-80996369776002338811622563532352773/276424936830630536178603173059350"},"('BA', 1, (1,), ((0, 2),), -82, 1)":{"1":"44139711531918267321142140457772773/138212468415315268089301586529675"},"('BA', 1, (1,), ((0, 1),), -82, 2)":{"1":"44139711531918267321142140457772773/138212468415315268089301586529675"},"('BA', 1, (), ((0, 2),), -82, 2)":{"1":"-62568040653960303066382351995062773/276424936830630536178603173059350"},"('BA', 1, (2,), ((0, 1),), -81, 1)":{"1":"-44031838385838021258243173365847173/138212468415315268089301586529675"},"('BA', 1, (), ((0, 3),), -81, 1)":{"1":"84426735821354163611809717055586853/276424936830630536178603173059350"},"('BA', 1, (1,), ((0, 2),), -81, 1)":{"1":"-44031838385838021258243173365847173/138212468415315268089301586529675"},"('BA', 1, (1,), ((0, 1),), -81, 2)":{"1":"-44031838385838021258243173365847173/138212468415315268089301586529675"},"('BA', 1, (), ((0, 2),), -81, 2)":{"1":"64229287103596092435026445210717013/276424936830630536178603173059350"},"('BA', 1, (2,), ((0, 1),), -80, 1)":{"1":"4880292608058024066886120358155997/15356940935035029787700176281075"},"('BA', 1, (), ((0, 3),), -80, 1)":{"1":"-9696229285285009408308895639901117/30713881870070059575400352562150"},"('BA', 1, (1,), ((0, 2),), -80, 1)":{"1":"4880292608058024066886120358155997/15356940935035029787700176281075"},"('BA', 1, (1,), ((0, 1),), -80, 2)":{"1":"4880292608058024066886120358155997/15356940935035029787700176281075"},"('BA', 1, (), ((0, 2),), -80, 2)":{"1":"-7288260946671516737597507999028557/30713881870070059575400352562150"},"('BA', 1, (2,), ((0, 1),), -79, 1)":{"1":"-4868007055309996043055960217131137/15356940935035029787700176281075"},"('BA', 1, (), ((0, 3),), -79, 1)":{"1":"9964756366777621929168110150873057/30713881870070059575400352562150"},"('BA', 1, (1,), ((0, 2),), -79, 1)":{"1":"-4868007055309996043055960217131137/15356940935035029787700176281075"},"('BA', 1, (1,), ((0, 1),), -79, 2)":{"1":"-4868007055309996043055960217131137/15356940935035029787700176281075"},"('BA', 1, (), ((0, 2),), -79, 2)":{"1":"7416381711043808986112035184002097/30713881870070059575400352562150"},"('BA', 1, (2,), ((0, 1),), -78, 1)":{"1":"61462860623241058403302042280303/194391657405506706173419952925"},"('BA', 1, (), ((0, 3),), -78, 1)":{"1":"-129088941210939619956660937903583/388783314811013412346839905850"},"('BA', 1, (1,), ((0, 2),), -78, 1)":{"1":"61462860623241058403302042280303/194391657405506706173419952925"},"('BA', 1, (1,), ((0, 1),), -78, 2)":{"1":"61462860623241058403302042280303/194391657405506706173419952925"},"('BA', 1, (), ((0, 2),), -78, 2)":{"1":"-95275900917090339179981490091943/388783314811013412346839905850"},"('BA', 1, (2,), ((0, 1),), -77, 1)":{"1":"-61303359776139104182852056677903/194391657405506706173419952925"},"('BA', 1, (), ((0, 3),), -77, 1)":{"1":"131694121713604872224010702742783/388783314811013412346839905850"},"('BA', 1, (1,), ((0, 2),), -77, 1)":{"1":"-61303359776139104182852056677903/194391657405506706173419952925"},"('BA', 1, (1,), ((0, 1),), -77, 2)":{"1":"-61303359776139104182852056677903/194391657405506706173419952925"},"('BA', 1, (), ((0, 2),), -77, 2)":{"1":"10722082304985776467047931078927/43198146090112601371871100650"},"('BA', 1, (2,), ((0, 1),), -76, 1)":{"1":"672559662384108370412072783887333/2138308231460573767907619482175"},"('BA', 1, (), ((0, 3),), -76, 1)":{"1":"-1474228389058927163094035419972853/4276616462921147535815238964350"},"('BA', 1, (1,), ((0, 2),), -76, 1)":{"1":"672559662384108370412072783887333/2138308231460573767907619482175"},"('BA', 1, (1,), ((0, 1),), -76, 2)":{"1":"672559662384108370412072783887333/2138308231460573767907619482175"},"('BA', 1, (), ((0, 2),), -76, 2)":{"1":"-119266002857946418528117122436677/475179606991238615090582107150"},"('BA', 1, (2,), ((0, 1),), -75, 1)":{"1":"-670758981768141571449624262218133/2138308231460573767907619482175"},"('BA', 1, (), ((0, 3),), -75, 1)":{"1":"1497309840590865222521784652278053/4276616462921147535815238964350"},"('BA', 1, (1,), ((0, 2),), -75, 1)":{"1":"-670758981768141571449624262218133/2138308231460573767907619482175"},"('BA', 1, (1,), ((0, 1),), -75, 2)":{"1":"-670758981768141571449624262218133/2138308231460573767907619482175"},"('BA', 1, (), ((0, 2),), -75, 2)":{"1":"120448267908833710776189384138677/475179606991238615090582107150"},"('BA', 1, (2,), ((0, 1),), -74, 1)":{"1":"668934292077295215167676426926677/2138308231460573767907619482175"},"('BA', 1, (), ((0, 3),), -74, 1)":{"1":"-1518293772035598319764184758129797/4276616462921147535815238964350"},"('BA', 1, (1,), ((0, 2),), -74, 1)":{"1":"668934292077295215167676426926677/2138308231460573767907619482175"},"('BA', 1, (1,), ((0, 1),), -74, 2)":{"1":"668934292077295215167676426926677/2138308231460573767907619482175"},"('BA', 1, (), ((0, 2),), -74, 2)":{"1":"-121512670228494085273992288058693/475179606991238615090582107150"},"('BA', 1, (2,), ((0, 1),), -73, 1)":{"1":"-667084944417653637854891458725877/2138308231460573767907619482175"},"('BA', 1, (), ((0, 3),), -73, 1)":{"1":"1537498536193414699550797889445797/4276616462921147535815238964350"},"('BA', 1, (1,), ((0, 2),), -73, 1)":{"1":"-667084944417653637854891458725877/2138308231460573767907619482175"},"('BA', 1, (1,), ((0, 1),), -73, 2)":{"1":"-667084944417653637854891458725877/2138308231460573767907619482175"},"('BA', 1, (), ((0, 2),), -73, 2)":{"1":"122476860033948240966982741565093/475179606991238615090582107150"},"('BA', 1, (2,), ((0, 1),), -72, 1)":{"1":"9112469359293533278712889630349/29291893581651695450789307975"},"('BA', 1, (), ((0, 3),), -72, 1)":{"1":"-21303754817696281131975967246589/58583787163303390901578615950"},"('BA', 1, (1,), ((0, 2),), -72, 1)":{"1":"9112469359293533278712889630349/29291893581651695450789307975"},"('BA', 1, (1,), ((0, 1),), -72, 2)":{"1":"9112469359293533278712889630349/29291893581651695450789307975"},"('BA', 1, (), ((0, 2),), -72, 2)":{"1":"-1689790232054989689482714270941/6509309684811487877953179550"},"('BA', 1, (2,), ((0, 1),), -71, 1)":{"1":"-3028810706851429109067025637383/9763964527217231816929769325"},"('BA', 1, (), ((0, 3),), -71, 1)":{"1":"21527675070853796314977556623109/58583787163303390901578615950"},"('BA', 1, (1,), ((0, 2),), -71, 1)":{"1":"-3028810706851429109067025637383/9763964527217231816929769325"},"('BA', 1, (1,), ((0, 1),), -71, 2)":{"1":"-3028810706851429109067025637383/9763964527217231816929769325"},"('BA', 1, (), ((0, 2),), -71, 2)":{"1":"15307053595704041821089316767629/58583787163303390901578615950"},"('BA', 1, (2,), ((0, 1),), -70, 1)":{"1":"42535343474848157886823113473/137520627143904673477884075"},"('BA', 1, (), ((0, 3),), -70, 1)":{"1":"-306135299423878594102480525979/825123762863428040867304450"},"('BA', 1, (1,), ((0, 2),), -70, 1)":{"1":"42535343474848157886823113473/137520627143904673477884075"},"('BA', 1, (1,), ((0, 1),), -70, 2)":{"1":"42535343474848157886823113473/137520627143904673477884075"},"('BA', 1, (), ((0, 2),), -70, 2)":{"1":"-216870664924211533881474933199/825123762863428040867304450"},"('BA', 1, (2,), ((0, 1),), -69, 1)":{"1":"-42409610330030873613929048033/137520627143904673477884075"},"('BA', 1, (), ((0, 3),), -69, 1)":{"1":"308864448273147882143534064059/825123762863428040867304450"},"('BA', 1, (1,), ((0, 2),), -69, 1)":{"1":"-42409610330030873613929048033/137520627143904673477884075"},"('BA', 1, (1,), ((0, 1),), -69, 2)":{"1":"-42409610330030873613929048033/137520627143904673477884075"},"('BA', 1, (), ((0, 2),), -69, 2)":{"1":"218046639631620251492660604079/825123762863428040867304450"},"('BA', 1, (2,), ((0, 1),), -68, 1)":{"1":"14094018321907827923954201611/45840209047968224492628025"},"('BA', 1, (), ((0, 3),), -68, 1)":{"1":"-103805185186431892994954309353/275041254287809346955768150"},"('BA', 1, (1,), ((0, 2),), -68, 1)":{"1":"14094018321907827923954201611/45840209047968224492628025"},"('BA', 1, (1,), ((0, 1),), -68, 2)":{"1":"14094018321907827923954201611/45840209047968224492628025"},"('BA', 1, (), ((0, 2),), -68, 2)":{"1":"-73043620076077688383408457093/275041254287809346955768150"},"('BA', 1, (2,), ((0, 1),), -67, 1)":{"1":"-14050874595745034300902316411/45840209047968224492628025"},"('BA', 1, (), ((0, 3),), -67, 1)":{"1":"104602208759228764662912820153/275041254287809346955768150"},"('BA', 1, (1,), ((0, 2),), -67, 1)":{"1":"-14050874595745034300902316411/45840209047968224492628025"},"('BA', 1, (1,), ((0, 1),), -67, 2)":{"1":"-14050874595745034300902316411/45840209047968224492628025"},"('BA', 1, (), ((0, 2),), -67, 2)":{"1":"4316318604307760810753522629/16178897311047608644456950"},"('BA', 1, (2,), ((0, 1),), -66, 1)":{"1":"209060999005535159677640233/684182224596540664069075"},"('BA', 1, (), ((0, 3),), -66, 1)":{"1":"-1572402653519809235308507699/4105093347579243984414450"},"('BA', 1, (1,), ((0, 2),), -66, 1)":{"1":"209060999005535159677640233/684182224596540664069075"},"('BA', 1, (1,), ((0, 1),), -66, 2)":{"1":"209060999005535159677640233/684182224596540664069075"},"('BA', 1, (), ((0, 2),), -66, 2)":{"1":"-64693695604012197480630247/241476079269367293200850"},"('BA', 1, (2,), ((0, 1),), -65, 1)":{"1":"-625192648726870088010174299/2052546673789621992207225"},"('BA', 1, (), ((0, 3),), -65, 1)":{"1":"1582923065908410587857310099/4105093347579243984414450"},"('BA', 1, (1,), ((0, 2),), -65, 1)":{"1":"-625192648726870088010174299/2052546673789621992207225"},"('BA', 1, (1,), ((0, 1),), -65, 2)":{"1":"-625192648726870088010174299/2052546673789621992207225"},"('BA', 1, (), ((0, 2),), -65, 2)":{"1":"64944579842214137525514247/241476079269367293200850"},"('BA', 1, (2,), ((0, 1),), -64, 1)":{"1":"623171679694215690971693339/2052546673789621992207225"},"('BA', 1, (), ((0, 3),), -64, 1)":{"1":"-1592844186614168536955307539/4105093347579243984414450"},"('BA', 1, (1,), ((0, 2),), -64, 1)":{"1":"623171679694215690971693339/2052546673789621992207225"},"('BA', 1, (1,), ((0, 1),), -64, 2)":{"1":"623171679694215690971693339/2052546673789621992207225"},"('BA', 1, (), ((0, 2),), -64, 2)":{"1":"-65176937244364241997852967/241476079269367293200850"},"('BA', 1, (2,), ((0, 1),), -63, 1)":{"1":"-621119133020426068979486114/2052546673789621992207225"},"('BA', 1, (), ((0, 3),), -63, 1)":{"1":"801107254192908405633778957/2052546673789621992207225"},"('BA', 1, (1,), ((0, 2),), -63, 1)":{"1":"-621119133020426068979486114/2052546673789621992207225"},"('BA', 1, (1,), ((0, 1),), -63, 2)":{"1":"-621119133020426068979486114/2052546673789621992207225"},"('BA', 1, (), ((0, 2),), -63, 2)":{"1":"32696082961856512944809471/120738039634683646600425"},"('BA', 1, (2,), ((0, 1),), -62, 1)":{"1":"1857102018722109835152683942/6157640021368865976621675"},"('BA', 1, (), ((0, 3),), -62, 1)":{"1":"-2416614445799458006946107471/6157640021368865976621675"},"('BA', 1, (1,), ((0, 2),), -62, 1)":{"1":"1857102018722109835152683942/6157640021368865976621675"},"('BA', 1, (1,), ((0, 1),), -62, 2)":{"1":"1857102018722109835152683942/6157640021368865976621675"},"('BA', 1, (), ((0, 2),), -62, 2)":{"1":"-98387219269426850721248513/362214118904050939801275"},"('BA', 1, (2,), ((0, 1),), -61, 1)":{"1":"-1850745745151664554144558342/6157640021368865976621675"},"('BA', 1, (), ((0, 3),), -61, 1)":{"1":"2429199867468939663342196159/6157640021368865976621675"},"('BA', 1, (1,), ((0, 2),), -61, 1)":{"1":"-1850745745151664554144558342/6157640021368865976621675"},"('BA', 1, (1,), ((0, 1),), -61, 2)":{"1":"-1850745745151664554144558342/6157640021368865976621675"},"('BA', 1, (), ((0, 2),), -61, 2)":{"1":"19732780823792776120085149/72442823780810187960255"},"('BA', 1, (2,), ((0, 1),), -60, 1)":{"1":"30234184760248301634053822/100944918383096163551175"},"('BA', 1, (), ((0, 3),), -60, 1)":{"1":"-40018473734845714162248619/100944918383096163551175"},"('BA', 1, (1,), ((0, 2),), -60, 1)":{"1":"30234184760248301634053822/100944918383096163551175"},"('BA', 1, (1,), ((0, 1),), -60, 2)":{"1":"30234184760248301634053822/100944918383096163551175"},"('BA', 1, (), ((0, 2),), -60, 2)":{"1":"-324326859499822735172209/1187587275095248982955"},"('BA', 1, (2,), ((0, 1),), -59, 1)":{"1":"-30126510180639665726265902/100944918383096163551175"},"('BA', 1, (), ((0, 3),), -59, 1)":{"1":"120611739865848428010316777/302834755149288490653525"},"('BA', 1, (1,), ((0, 2),), -59, 1)":{"1":"-30126510180639665726265902/100944918383096163551175"},"('BA', 1, (1,), ((0, 1),), -59, 2)":{"1":"-30126510180639665726265902/100944918383096163551175"},"('BA', 1, (), ((0, 2),), -59, 2)":{"1":"975302971392987803527739/3562761825285746948865"},"('BA', 1, (2,), ((0, 1),), -58, 1)":{"1":"508762891663666223321578/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -58, 1)":{"1":"-2053214987003032317541403/5132792460157432044975"},"('BA', 1, (1,), ((0, 2),), -58, 1)":{"1":"508762891663666223321578/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -58, 2)":{"1":"508762891663666223321578/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -58, 2)":{"1":"-16566819555873715603081/60385793648910965235"},"('BA', 1, (2,), ((0, 1),), -57, 1)":{"1":"-506874968000160041419978/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -57, 1)":{"1":"2061710643488810136098603/5132792460157432044975"},"('BA', 1, (1,), ((0, 2),), -57, 1)":{"1":"-506874968000160041419978/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -57, 2)":{"1":"-506874968000160041419978/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -57, 2)":{"1":"16600135855817942342521/60385793648910965235"},"('BA', 1, (2,), ((0, 1),), -56, 1)":{"1":"504953922868873049309578/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -56, 1)":{"1":"-2069779033040215502962283/5132792460157432044975"},"('BA', 1, (1,), ((0, 2),), -56, 1)":{"1":"504953922868873049309578/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -56, 2)":{"1":"504953922868873049309578/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -56, 2)":{"1":"-3326129314521794208149/12077158729782193047"},"('BA', 1, (2,), ((0, 1),), -55, 1)":{"1":"-502998573360241646625778/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -55, 1)":{"1":"2077442741598238581222983/5132792460157432044975"},"('BA', 1, (1,), ((0, 2),), -55, 1)":{"1":"-502998573360241646625778/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -55, 2)":{"1":"-502998573360241646625778/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -55, 2)":{"1":"3331694825457177707249/12077158729782193047"},"('BA', 1, (2,), ((0, 1),), -54, 1)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -54, 1)":{"1":"-2084721974541734575759493/5132792460157432044975"},"('BA', 1, (1,), ((0, 2),), -54, 1)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -54, 2)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -54, 2)":{"1":"-16683726368266342212616/60385793648910965235"},"('BA', 1, (2,), ((0, 1),), -53, 1)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (), ((0, 3),), -53, 1)":{"1":"697211608779975467809831/1710930820052477348325"},"('BA', 1, (1,), ((0, 2),), -53, 1)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (1,), ((0, 1),), -53, 2)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (), ((0, 2),), -53, 2)":{"1":"16706498115366268233176/60385793648910965235"},"('BA', 1, (2,), ((0, 1),), -52, 1)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (), ((0, 3),), -52, 1)":{"1":"-13196210747292491579627/32281713585895799025"},"('BA', 1, (1,), ((0, 2),), -52, 1)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -52, 2)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (), ((0, 2),), -52, 2)":{"1":"-5365223240731319548424/19369028151537479415"},"('BA', 1, (2,), ((0, 1),), -51, 1)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (), ((0, 3),), -51, 1)":{"1":"13235374496521973955587/32281713585895799025"},"('BA', 1, (1,), ((0, 2),), -51, 1)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -51, 2)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (), ((0, 2),), -51, 2)":{"1":"5371012664530460421392/19369028151537479415"},"('BA', 1, (2,), ((0, 1),), -50, 1)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (), ((0, 3),), -50, 1)":{"1":"-1474723224080595262043/3586857065099533225"},"('BA', 1, (1,), ((0, 2),), -50, 1)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -50, 2)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (), ((0, 2),), -50, 2)":{"1":"-5376076462740012703592/19369028151537479415"},"('BA', 1, (2,), ((0, 1),), -49, 1)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (), ((0, 3),), -49, 1)":{"1":"1478631928860725347979/3586857065099533225"},"('BA', 1, (1,), ((0, 2),), -49, 1)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -49, 2)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (), ((0, 2),), -49, 2)":{"1":"26902159383189359711032/96845140757687397075"},"('BA', 1, (2,), ((0, 1),), -48, 1)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (), ((0, 3),), -48, 1)":{"1":"-211761502002736051997/512408152157076175"},"('BA', 1, (1,), ((0, 2),), -48, 1)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (1,), ((0, 1),), -48, 2)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (), ((0, 2),), -48, 2)":{"1":"-3845781054246224777176/13835020108241056725"},"('BA', 1, (2,), ((0, 1),), -47, 1)":{"1":"-561365202194213936938/1976431444034436675"},"('BA', 1, (), ((0, 3),), -47, 1)":{"1":"636782314452974994041/1537224456471228525"},"('BA', 1, (1,), ((0, 2),), -47, 1)":{"1":"-561365202194213936938/1976431444034436675"},"('BA', 1, (1,), ((0, 1),), -47, 2)":{"1":"-561365202194213936938/1976431444034436675"},"('BA', 1, (), ((0, 2),), -47, 2)":{"1":"3847909518878261862826/13835020108241056725"},"('BA', 1, (2,), ((0, 1),), -46, 1)":{"1":"11886678538121254454/42051732851796525"},"('BA', 1, (), ((0, 3),), -46, 1)":{"1":"-13578622397378624623/32706903329175075"},"('BA', 1, (1,), ((0, 2),), -46, 1)":{"1":"11886678538121254454/42051732851796525"},"('BA', 1, (1,), ((0, 1),), -46, 2)":{"1":"11886678538121254454/42051732851796525"},"('BA', 1, (), ((0, 2),), -46, 2)":{"1":"-81905488229916006098/294362129962575675"},"('BA', 1, (2,), ((0, 1),), -45, 1)":{"1":"-11828171779370928854/42051732851796525"},"('BA', 1, (), ((0, 3),), -45, 1)":{"1":"13606924447343213023/32706903329175075"},"('BA', 1, (1,), ((0, 2),), -45, 1)":{"1":"-11828171779370928854/42051732851796525"},"('BA', 1, (1,), ((0, 1),), -45, 2)":{"1":"-11828171779370928854/42051732851796525"},"('BA', 1, (), ((0, 2),), -45, 2)":{"1":"81930460626943584098/294362129962575675"},"('BA', 1, (2,), ((0, 1),), -44, 1)":{"1":"11768364870426151574/42051732851796525"},"('BA', 1, (), ((0, 3),), -44, 1)":{"1":"-5842930841041334587/14017244283932175"},"('BA', 1, (1,), ((0, 2),), -44, 1)":{"1":"11768364870426151574/42051732851796525"},"('BA', 1, (1,), ((0, 1),), -44, 2)":{"1":"11768364870426151574/42051732851796525"},"('BA', 1, (), ((0, 2),), -44, 2)":{"1":"-11706487479168539774/42051732851796525"},"('BA', 1, (2,), ((0, 1),), -43, 1)":{"1":"-1064290792140982834/3822884804708775"},"('BA', 1, (), ((0, 3),), -43, 1)":{"1":"532145396070491417/1274294934902925"},"('BA', 1, (1,), ((0, 2),), -43, 1)":{"1":"-1064290792140982834/3822884804708775"},"('BA', 1, (1,), ((0, 1),), -43, 2)":{"1":"-1064290792140982834/3822884804708775"},"('BA', 1, (), ((0, 2),), -43, 2)":{"1":"1064290792140982834/3822884804708775"},"('BA', 1, (2,), ((0, 1),), -42, 1)":{"1":"11768364870426151574/42051732851796525"},"('BA', 1, (), ((0, 3),), -42, 1)":{"1":"-5925434029384816987/14017244283932175"},"('BA', 1, (1,), ((0, 2),), -42, 1)":{"1":"11768364870426151574/42051732851796525"},"('BA', 1, (1,), ((0, 1),), -42, 2)":{"1":"11768364870426151574/42051732851796525"},"('BA', 1, (), ((0, 2),), -42, 2)":{"1":"-11830242261683763374/42051732851796525"},"('BA', 1, (2,), ((0, 1),), -41, 1)":{"1":"-11828171779370928854/42051732851796525"},"('BA', 1, (), ((0, 3),), -41, 1)":{"1":"41976429113566862909/98120709987525225"},"('BA', 1, (1,), ((0, 2),), -41, 1)":{"1":"-11828171779370928854/42051732851796525"},"('BA', 1, (1,), ((0, 1),), -41, 2)":{"1":"-11828171779370928854/42051732851796525"},"('BA', 1, (), ((0, 2),), -41, 2)":{"1":"83663944284249419858/294362129962575675"},"('BA', 1, (2,), ((0, 1),), -40, 1)":{"1":"11886678538121254454/42051732851796525"},"('BA', 1, (), ((0, 3),), -40, 1)":{"1":"-42470882574712907309/98120709987525225"},"('BA', 1, (1,), ((0, 2),), -40, 1)":{"1":"11886678538121254454/42051732851796525"},"('BA', 1, (1,), ((0, 1),), -40, 2)":{"1":"11886678538121254454/42051732851796525"},"('BA', 1, (), ((0, 2),), -40, 2)":{"1":"-84508011303781556258/294362129962575675"},"('BA', 1, (2,), ((0, 1),), -39, 1)":{"1":"-561365202194213936938/1976431444034436675"},"('BA', 1, (), ((0, 3),), -39, 1)":{"1":"2019209472000572576443/4611673369413685575"},"('BA', 1, (1,), ((0, 2),), -39, 1)":{"1":"-561365202194213936938/1976431444034436675"},"('BA', 1, (1,), ((0, 1),), -39, 2)":{"1":"-561365202194213936938/1976431444034436675"},"('BA', 1, (), ((0, 2),), -39, 2)":{"1":"4011203311840733254306/13835020108241056725"},"('BA', 1, (2,), ((0, 1),), -38, 1)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (), ((0, 3),), -38, 1)":{"1":"-2042149590812527832893/4611673369413685575"},"('BA', 1, (1,), ((0, 2),), -38, 1)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (1,), ((0, 1),), -38, 2)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (), ((0, 2),), -38, 2)":{"1":"-4050225163428079824556/13835020108241056725"},"('BA', 1, (2,), ((0, 1),), -37, 1)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (), ((0, 3),), -37, 1)":{"1":"14454826014531741921451/32281713585895799025"},"('BA', 1, (1,), ((0, 2),), -37, 1)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -37, 2)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (), ((0, 2),), -37, 2)":{"1":"28622867365367180395492/96845140757687397075"},"('BA', 1, (2,), ((0, 1),), -36, 1)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (), ((0, 3),), -36, 1)":{"1":"-14613966137722752563131/32281713585895799025"},"('BA', 1, (1,), ((0, 2),), -36, 1)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -36, 2)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (), ((0, 2),), -36, 2)":{"1":"-28892567995196156325076/96845140757687397075"},"('BA', 1, (2,), ((0, 1),), -35, 1)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (), ((0, 3),), -35, 1)":{"1":"14772631814955390738731/32281713585895799025"},"('BA', 1, (1,), ((0, 2),), -35, 1)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -35, 2)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (), ((0, 2),), -35, 2)":{"1":"29160949300302427281676/96845140757687397075"},"('BA', 1, (2,), ((0, 1),), -34, 1)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (), ((0, 3),), -34, 1)":{"1":"-14930989583578949911091/32281713585895799025"},"('BA', 1, (1,), ((0, 2),), -34, 1)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -34, 2)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (), ((0, 2),), -34, 2)":{"1":"-29428284458086285239316/96845140757687397075"},"('BA', 1, (2,), ((0, 1),), -33, 1)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (), ((0, 3),), -33, 1)":{"1":"799728097764702924611023/1710930820052477348325"},"('BA', 1, (1,), ((0, 2),), -33, 1)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (1,), ((0, 1),), -33, 2)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (), ((0, 2),), -33, 2)":{"1":"1573827073283223985021748/5132792460157432044975"},"('BA', 1, (2,), ((0, 1),), -32, 1)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -32, 1)":{"1":"-2424347073839527026551869/5132792460157432044975"},"('BA', 1, (1,), ((0, 2),), -32, 1)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -32, 2)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -32, 2)":{"1":"-1587929290951535313468548/5132792460157432044975"},"('BA', 1, (2,), ((0, 1),), -31, 1)":{"1":"-502998573360241646625778/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -31, 1)":{"1":"2449544418643936238409019/5132792460157432044975"},"('BA', 1, (1,), ((0, 2),), -31, 1)":{"1":"-502998573360241646625778/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -31, 2)":{"1":"-502998573360241646625778/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -31, 2)":{"1":"1602021139342149354173843/5132792460157432044975"},"('BA', 1, (2,), ((0, 1),), -30, 1)":{"1":"504953922868873049309578/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -30, 1)":{"1":"-2474806272779641940823919/5132792460157432044975"},"('BA', 1, (1,), ((0, 2),), -30, 1)":{"1":"504953922868873049309578/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -30, 2)":{"1":"504953922868873049309578/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -30, 2)":{"1":"-1616118578541475757394143/5132792460157432044975"},"('BA', 1, (2,), ((0, 1),), -29, 1)":{"1":"-506874968000160041419978/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -29, 1)":{"1":"2500164068512630236681199/5132792460157432044975"},"('BA', 1, (1,), ((0, 2),), -29, 1)":{"1":"-506874968000160041419978/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -29, 2)":{"1":"-506874968000160041419978/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -29, 2)":{"1":"1630238260256435149405583/5132792460157432044975"},"('BA', 1, (2,), ((0, 1),), -28, 1)":{"1":"508762891663666223321578/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -28, 1)":{"1":"-2525651037969963692352799/5132792460157432044975"},"('BA', 1, (1,), ((0, 2),), -28, 1)":{"1":"508762891663666223321578/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -28, 2)":{"1":"508762891663666223321578/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -28, 2)":{"1":"-1644397687732731513667583/5132792460157432044975"},"('BA', 1, (2,), ((0, 1),), -27, 1)":{"1":"-30126510180639665726265902/100944918383096163551175"},"('BA', 1, (), ((0, 3),), -27, 1)":{"1":"150526851759908563526076341/302834755149288490653525"},"('BA', 1, (1,), ((0, 2),), -27, 1)":{"1":"-30126510180639665726265902/100944918383096163551175"},"('BA', 1, (1,), ((0, 1),), -27, 2)":{"1":"-30126510180639665726265902/100944918383096163551175"},"('BA', 1, (), ((0, 2),), -27, 2)":{"1":"97858308515434031057737597/302834755149288490653525"},"('BA', 1, (2,), ((0, 1),), -26, 1)":{"1":"30234184760248301634053822/100944918383096163551175"},"('BA', 1, (), ((0, 3),), -26, 1)":{"1":"-50684080545899190739912847/100944918383096163551175"},"('BA', 1, (1,), ((0, 2),), -26, 1)":{"1":"30234184760248301634053822/100944918383096163551175"},"('BA', 1, (1,), ((0, 1),), -26, 2)":{"1":"30234184760248301634053822/100944918383096163551175"},"('BA', 1, (), ((0, 2),), -26, 2)":{"1":"-3655620718112407864274431/11216102042566240394575"},"('BA', 1, (2,), ((0, 1),), -25, 1)":{"1":"-1850745745151664554144558342/6157640021368865976621675"},"('BA', 1, (), ((0, 3),), -25, 1)":{"1":"3123037367986053999091478867/6157640021368865976621675"},"('BA', 1, (1,), ((0, 2),), -25, 1)":{"1":"-1850745745151664554144558342/6157640021368865976621675"},"('BA', 1, (1,), ((0, 1),), -25, 2)":{"1":"-1850745745151664554144558342/6157640021368865976621675"},"('BA', 1, (), ((0, 2),), -25, 2)":{"1":"224911680031215904231319891/684182224596540664069075"},"('BA', 1, (2,), ((0, 1),), -24, 1)":{"1":"1857102018722109835152683942/6157640021368865976621675"},"('BA', 1, (), ((0, 3),), -24, 1)":{"1":"-630938322073374299702388871/1231528004273773195324335"},"('BA', 1, (1,), ((0, 2),), -24, 1)":{"1":"1857102018722109835152683942/6157640021368865976621675"},"('BA', 1, (1,), ((0, 1),), -24, 2)":{"1":"1857102018722109835152683942/6157640021368865976621675"},"('BA', 1, (), ((0, 2),), -24, 2)":{"1":"-226846812207107023116015907/684182224596540664069075"},"('BA', 1, (2,), ((0, 1),), -23, 1)":{"1":"-621119133020426068979486114/2052546673789621992207225"},"('BA', 1, (), ((0, 3),), -23, 1)":{"1":"212450028973673960260935877/410509334757924398441445"},"('BA', 1, (1,), ((0, 2),), -23, 1)":{"1":"-621119133020426068979486114/2052546673789621992207225"},"('BA', 1, (1,), ((0, 1),), -23, 2)":{"1":"-621119133020426068979486114/2052546673789621992207225"},"('BA', 1, (), ((0, 2),), -23, 2)":{"1":"228801618563097139299070407/684182224596540664069075"},"('BA', 1, (2,), ((0, 1),), -22, 1)":{"1":"623171679694215690971693339/2052546673789621992207225"},"('BA', 1, (), ((0, 3),), -22, 1)":{"1":"-429237178310225121774970499/821018669515848796882890"},"('BA', 1, (1,), ((0, 2),), -22, 1)":{"1":"623171679694215690971693339/2052546673789621992207225"},"('BA', 1, (1,), ((0, 1),), -22, 2)":{"1":"623171679694215690971693339/2052546673789621992207225"},"('BA', 1, (), ((0, 2),), -22, 2)":{"1":"-461559595207556883307757639/1368364449193081328138150"},"('BA', 1, (2,), ((0, 1),), -21, 1)":{"1":"-625192648726870088010174299/2052546673789621992207225"},"('BA', 1, (), ((0, 3),), -21, 1)":{"1":"433646565290561988040747139/821018669515848796882890"},"('BA', 1, (1,), ((0, 2),), -21, 1)":{"1":"-625192648726870088010174299/2052546673789621992207225"},"('BA', 1, (1,), ((0, 1),), -21, 2)":{"1":"-625192648726870088010174299/2052546673789621992207225"},"('BA', 1, (), ((0, 2),), -21, 2)":{"1":"35813147117688205489921923/105258803784083179087550"},"('BA', 1, (2,), ((0, 1),), -20, 1)":{"1":"209060999005535159677640233/684182224596540664069075"},"('BA', 1, (), ((0, 3),), -20, 1)":{"1":"-438139065715964727777803299/821018669515848796882890"},"('BA', 1, (1,), ((0, 2),), -20, 1)":{"1":"209060999005535159677640233/684182224596540664069075"},"('BA', 1, (1,), ((0, 1),), -20, 2)":{"1":"209060999005535159677640233/684182224596540664069075"},"('BA', 1, (), ((0, 2),), -20, 2)":{"1":"-108379935599862658381612969/315776411352249537262650"},"('BA', 1, (2,), ((0, 1),), -19, 1)":{"1":"-14050874595745034300902316411/45840209047968224492628025"},"('BA', 1, (), ((0, 3),), -19, 1)":{"1":"29662706792836370550665775049/55008250857561869391153630"},"('BA', 1, (1,), ((0, 2),), -19, 1)":{"1":"-14050874595745034300902316411/45840209047968224492628025"},"('BA', 1, (1,), ((0, 1),), -19, 2)":{"1":"-14050874595745034300902316411/45840209047968224492628025"},"('BA', 1, (), ((0, 2),), -19, 2)":{"1":"7325621451977575217539839403/21157019560600718996597550"},"('BA', 1, (2,), ((0, 1),), -18, 1)":{"1":"14094018321907827923954201611/45840209047968224492628025"},"('BA', 1, (), ((0, 3),), -18, 1)":{"1":"-29977428921581801927244263929/55008250857561869391153630"},"('BA', 1, (1,), ((0, 2),), -18, 1)":{"1":"14094018321907827923954201611/45840209047968224492628025"},"('BA', 1, (1,), ((0, 1),), -18, 2)":{"1":"14094018321907827923954201611/45840209047968224492628025"},"('BA', 1, (), ((0, 2),), -18, 2)":{"1":"-7391123060524326669541689403/21157019560600718996597550"},"('BA', 1, (2,), ((0, 1),), -17, 1)":{"1":"-42409610330030873613929048033/137520627143904673477884075"},"('BA', 1, (), ((0, 3),), -17, 1)":{"1":"90901707533481568581437760107/165024752572685608173460890"},"('BA', 1, (1,), ((0, 2),), -17, 1)":{"1":"-42409610330030873613929048033/137520627143904673477884075"},"('BA', 1, (1,), ((0, 1),), -17, 2)":{"1":"-42409610330030873613929048033/137520627143904673477884075"},"('BA', 1, (), ((0, 2),), -17, 2)":{"1":"22374514179134633221114459409/63471058681802156989792650"},"('BA', 1, (2,), ((0, 1),), -16, 1)":{"1":"42535343474848157886823113473/137520627143904673477884075"},"('BA', 1, (), ((0, 3),), -16, 1)":{"1":"-91900176624677649572067103307/165024752572685608173460890"},"('BA', 1, (1,), ((0, 2),), -16, 1)":{"1":"42535343474848157886823113473/137520627143904673477884075"},"('BA', 1, (1,), ((0, 1),), -16, 2)":{"1":"42535343474848157886823113473/137520627143904673477884075"},"('BA', 1, (), ((0, 2),), -16, 2)":{"1":"-22581035136458950827723263729/63471058681802156989792650"},"('BA', 1, (2,), ((0, 1),), -15, 1)":{"1":"-3028810706851429109067025637383/9763964527217231816929769325"},"('BA', 1, (), ((0, 3),), -15, 1)":{"1":"6598183530494385529645780969957/11716757432660678180315723190"},"('BA', 1, (1,), ((0, 2),), -15, 1)":{"1":"-3028810706851429109067025637383/9763964527217231816929769325"},"('BA', 1, (1,), ((0, 1),), -15, 2)":{"1":"-3028810706851429109067025637383/9763964527217231816929769325"},"('BA', 1, (), ((0, 2),), -15, 2)":{"1":"1618359606654854422131922375459/4506445166407953146275278150"},"('BA', 1, (2,), ((0, 1),), -14, 1)":{"1":"9112469359293533278712889630349/29291893581651695450789307975"},"('BA', 1, (), ((0, 3),), -14, 1)":{"1":"-6674212267612983708060274107101/11716757432660678180315723190"},"('BA', 1, (1,), ((0, 2),), -14, 1)":{"1":"9112469359293533278712889630349/29291893581651695450789307975"},"('BA', 1, (1,), ((0, 1),), -14, 2)":{"1":"9112469359293533278712889630349/29291893581651695450789307975"},"('BA', 1, (), ((0, 2),), -14, 2)":{"1":"-1633981949898401993039010006379/4506445166407953146275278150"},"('BA', 1, (2,), ((0, 1),), -13, 1)":{"1":"-667084944417653637854891458725877/2138308231460573767907619482175"},"('BA', 1, (), ((0, 3),), -13, 1)":{"1":"493002226062501425515710172581893/855323292584229507163047792870"},"('BA', 1, (1,), ((0, 2),), -13, 1)":{"1":"-667084944417653637854891458725877/2138308231460573767907619482175"},"('BA', 1, (1,), ((0, 1),), -13, 2)":{"1":"-667084944417653637854891458725877/2138308231460573767907619482175"},"('BA', 1, (), ((0, 2),), -13, 2)":{"1":"120465233643467721747440089293667/328970497147780579678095304950"},"('BA', 1, (2,), ((0, 1),), -12, 1)":{"1":"668934292077295215167676426926677/2138308231460573767907619482175"},"('BA', 1, (), ((0, 3),), -12, 1)":{"1":"-499062396085634594248374760686053/855323292584229507163047792870"},"('BA', 1, (1,), ((0, 2),), -12, 1)":{"1":"668934292077295215167676426926677/2138308231460573767907619482175"},"('BA', 1, (1,), ((0, 1),), -12, 2)":{"1":"668934292077295215167676426926677/2138308231460573767907619482175"},"('BA', 1, (), ((0, 2),), -12, 2)":{"1":"-1582123136252734093204775115178471/4276616462921147535815238964350"},"('BA', 1, (2,), ((0, 1),), -11, 1)":{"1":"-670758981768141571449624262218133/2138308231460573767907619482175"},"('BA', 1, (), ((0, 3),), -11, 1)":{"1":"505448810003596841235192184206149/855323292584229507163047792870"},"('BA', 1, (1,), ((0, 2),), -11, 1)":{"1":"-670758981768141571449624262218133/2138308231460573767907619482175"},"('BA', 1, (1,), ((0, 1),), -11, 2)":{"1":"-670758981768141571449624262218133/2138308231460573767907619482175"},"('BA', 1, (), ((0, 2),), -11, 2)":{"1":"1599001515893062888812792591624439/4276616462921147535815238964350"},"('BA', 1, (2,), ((0, 1),), -10, 1)":{"1":"672559662384108370412072783887333/2138308231460573767907619482175"},"('BA', 1, (), ((0, 3),), -10, 1)":{"1":"-512225917049144611875680256670229/855323292584229507163047792870"},"('BA', 1, (1,), ((0, 2),), -10, 1)":{"1":"672559662384108370412072783887333/2138308231460573767907619482175"},"('BA', 1, (1,), ((0, 1),), -10, 2)":{"1":"672559662384108370412072783887333/2138308231460573767907619482175"},"('BA', 1, (), ((0, 2),), -10, 2)":{"1":"-1616844623814915714895237033619239/4276616462921147535815238964350"},"('BA', 1, (2,), ((0, 1),), -9, 1)":{"1":"-61303359776139104182852056677903/194391657405506706173419952925"},"('BA', 1, (), ((0, 3),), -9, 1)":{"1":"47225207388645950574620327464927/77756662962202682469367981170"},"('BA', 1, (1,), ((0, 2),), -9, 1)":{"1":"-61303359776139104182852056677903/194391657405506706173419952925"},"('BA', 1, (1,), ((0, 1),), -9, 2)":{"1":"-61303359776139104182852056677903/194391657405506706173419952925"},"('BA', 1, (), ((0, 2),), -9, 2)":{"1":"148714698359684428527976847001269/388783314811013412346839905850"},"('BA', 1, (2,), ((0, 1),), -8, 1)":{"1":"61462860623241058403302042280303/194391657405506706173419952925"},"('BA', 1, (), ((0, 3),), -8, 1)":{"1":"-47937644505701346092630263155647/77756662962202682469367981170"},"('BA', 1, (1,), ((0, 2),), -8, 1)":{"1":"61462860623241058403302042280303/194391657405506706173419952925"},"('BA', 1, (1,), ((0, 1),), -8, 2)":{"1":"61462860623241058403302042280303/194391657405506706173419952925"},"('BA', 1, (), ((0, 2),), -8, 2)":{"1":"-50191847191957964811075559676423/129594438270337804115613301950"},"('BA', 1, (2,), ((0, 1),), -7, 1)":{"1":"-4868007055309996043055960217131137/15356940935035029787700176281075"},"('BA', 1, (), ((0, 3),), -7, 1)":{"1":"3848657193016470865833530230382753/6142776374014011915080070512430"},"('BA', 1, (1,), ((0, 2),), -7, 1)":{"1":"-4868007055309996043055960217131137/15356940935035029787700176281075"},"('BA', 1, (1,), ((0, 1),), -7, 2)":{"1":"-4868007055309996043055960217131137/15356940935035029787700176281075"},"('BA', 1, (), ((0, 2),), -7, 2)":{"1":"4018548836732058395370601894840817/10237960623356686525133450854050"},"('BA', 1, (2,), ((0, 1),), -6, 1)":{"1":"4880292608058024066886120358155997/15356940935035029787700176281075"},"('BA', 1, (), ((0, 3),), -6, 1)":{"1":"-3917105272612626998601565301806973/6142776374014011915080070512430"},"('BA', 1, (1,), ((0, 2),), -6, 1)":{"1":"4880292608058024066886120358155997/15356940935035029787700176281075"},"('BA', 1, (1,), ((0, 1),), -6, 2)":{"1":"4880292608058024066886120358155997/15356940935035029787700176281075"},"('BA', 1, (), ((0, 2),), -6, 2)":{"1":"-4077636495186859843315657811198477/10237960623356686525133450854050"},"('BA', 1, (2,), ((0, 1),), -5, 1)":{"1":"-44031838385838021258243173365847173/138212468415315268089301586529675"},"('BA', 1, (), ((0, 3),), -5, 1)":{"1":"35952858898734792787529864627899237/55284987366126107235720634611870"},"('BA', 1, (1,), ((0, 2),), -5, 1)":{"1":"-44031838385838021258243173365847173/138212468415315268089301586529675"},"('BA', 1, (1,), ((0, 1),), -5, 2)":{"1":"-44031838385838021258243173365847173/138212468415315268089301586529675"},"('BA', 1, (), ((0, 2),), -5, 2)":{"1":"37299355479918664199315416084223893/92141645610210178726201057686450"},"('BA', 1, (2,), ((0, 1),), -4, 1)":{"1":"44139711531918267321142140457772773/138212468415315268089301586529675"},"('BA', 1, (), ((0, 3),), -4, 1)":{"1":"-36768379883101453023046055842856773/55284987366126107235720634611870"},"('BA', 1, (1,), ((0, 2),), -4, 1)":{"1":"44139711531918267321142140457772773/138212468415315268089301586529675"},"('BA', 1, (1,), ((0, 1),), -4, 2)":{"1":"44139711531918267321142140457772773/138212468415315268089301586529675"},"('BA', 1, (), ((0, 2),), -4, 2)":{"1":"-37996935157904255406062069945342773/92141645610210178726201057686450"},"('BA', 1, (2,), ((0, 1),), -3, 1)":{"1":"-3672441655127796364812512959533039359/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 3),), -3, 1)":{"1":"3134039591498216248479574939259574719/4588653951388466900564812672785210"},"('BA', 1, (1,), ((0, 2),), -3, 1)":{"1":"-3672441655127796364812512959533039359/11471634878471167251412031681963025"},"('BA', 1, (1,), ((0, 1),), -3, 2)":{"1":"-3672441655127796364812512959533039359/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 2),), -3, 2)":{"1":"3223773268769812934535064609305152159/7647756585647444834274687787975350"},"('BA', 1, (2,), ((0, 1),), -2, 1)":{"1":"3681181948368536301765969745576439759/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 3),), -2, 1)":{"1":"-3240671169035243479311747728989059599/4588653951388466900564812672785210"},"('BA', 1, (1,), ((0, 2),), -2, 1)":{"1":"3681181948368536301765969745576439759/11471634878471167251412031681963025"},"('BA', 1, (1,), ((0, 1),), -2, 2)":{"1":"3681181948368536301765969745576439759/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 2),), -2, 2)":{"1":"-3314089632257458949720784731753622959/7647756585647444834274687787975350"},"('BA', 1, (2,), ((0, 1),), -1, 1)":{"1":"-3689819414629973415931738804725211919/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 3),), -1, 1)":{"1":"3396145561741111534295590793666958479/4588653951388466900564812672785210"},"('BA', 1, (1,), ((0, 2),), -1, 1)":{"1":"-3689819414629973415931738804725211919/11471634878471167251412031681963025"},"('BA', 1, (1,), ((0, 1),), -1, 2)":{"1":"-3689819414629973415931738804725211919/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 2),), -1, 2)":{"1":"3445091203889255181234948795510000719/7647756585647444834274687787975350"},"('BA', 1, (2,), ((0, 1),), 0, 1)":{"1":"3698356445237207772956045432953649519/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 3),), 0, 1)":{"1":"-3698356445237207772956045432953649519/4588653951388466900564812672785210"},"('BA', 1, (1,), ((0, 2),), 0, 1)":{"1":"3698356445237207772956045432953649519/11471634878471167251412031681963025"},"('BA', 1, (1,), ((0, 1),), 0, 2)":{"1":"3698356445237207772956045432953649519/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 2),), 0, 2)":{"1":"-3698356445237207772956045432953649519/7647756585647444834274687787975350"},"('BA', 1, (), ((0, 1),), -86, 3)":{"1":"-3698356445237207772956045432953649519/22943269756942334502824063363926050"},"('BA', 1, (), ((0, 1),), -85, 3)":{"1":"3689819414629973415931738804725211919/22943269756942334502824063363926050"},"('BA', 1, (), ((0, 1),), -84, 3)":{"1":"-3681181948368536301765969745576439759/22943269756942334502824063363926050"},"('BA', 1, (), ((0, 1),), -83, 3)":{"1":"3672441655127796364812512959533039359/22943269756942334502824063363926050"},"('BA', 1, (), ((0, 1),), -82, 3)":{"1":"-44139711531918267321142140457772773/276424936830630536178603173059350"},"('BA', 1, (), ((0, 1),), -81, 3)":{"1":"44031838385838021258243173365847173/276424936830630536178603173059350"},"('BA', 1, (), ((0, 1),), -80, 3)":{"1":"-4880292608058024066886120358155997/30713881870070059575400352562150"},"('BA', 1, (), ((0, 1),), -79, 3)":{"1":"4868007055309996043055960217131137/30713881870070059575400352562150"},"('BA', 1, (), ((0, 1),), -78, 3)":{"1":"-61462860623241058403302042280303/388783314811013412346839905850"},"('BA', 1, (), ((0, 1),), -77, 3)":{"1":"61303359776139104182852056677903/388783314811013412346839905850"},"('BA', 1, (), ((0, 1),), -76, 3)":{"1":"-672559662384108370412072783887333/4276616462921147535815238964350"},"('BA', 1, (), ((0, 1),), -75, 3)":{"1":"670758981768141571449624262218133/4276616462921147535815238964350"},"('BA', 1, (), ((0, 1),), -74, 3)":{"1":"-668934292077295215167676426926677/4276616462921147535815238964350"},"('BA', 1, (), ((0, 1),), -73, 3)":{"1":"667084944417653637854891458725877/4276616462921147535815238964350"},"('BA', 1, (), ((0, 1),), -72, 3)":{"1":"-9112469359293533278712889630349/58583787163303390901578615950"},"('BA', 1, (), ((0, 1),), -71, 3)":{"1":"3028810706851429109067025637383/19527929054434463633859538650"},"('BA', 1, (), ((0, 1),), -70, 3)":{"1":"-42535343474848157886823113473/275041254287809346955768150"},"('BA', 1, (), ((0, 1),), -69, 3)":{"1":"42409610330030873613929048033/275041254287809346955768150"},"('BA', 1, (), ((0, 1),), -68, 3)":{"1":"-14094018321907827923954201611/91680418095936448985256050"},"('BA', 1, (), ((0, 1),), -67, 3)":{"1":"14050874595745034300902316411/91680418095936448985256050"},"('BA', 1, (), ((0, 1),), -66, 3)":{"1":"-209060999005535159677640233/1368364449193081328138150"},"('BA', 1, (), ((0, 1),), -65, 3)":{"1":"625192648726870088010174299/4105093347579243984414450"},"('BA', 1, (), ((0, 1),), -64, 3)":{"1":"-623171679694215690971693339/4105093347579243984414450"},"('BA', 1, (), ((0, 1),), -63, 3)":{"1":"310559566510213034489743057/2052546673789621992207225"},"('BA', 1, (), ((0, 1),), -62, 3)":{"1":"-928551009361054917576341971/6157640021368865976621675"},"('BA', 1, (), ((0, 1),), -61, 3)":{"1":"925372872575832277072279171/6157640021368865976621675"},"('BA', 1, (), ((0, 1),), -60, 3)":{"1":"-15117092380124150817026911/100944918383096163551175"},"('BA', 1, (), ((0, 1),), -59, 3)":{"1":"15063255090319832863132951/100944918383096163551175"},"('BA', 1, (), ((0, 1),), -58, 3)":{"1":"-254381445831833111660789/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -57, 3)":{"1":"253437484000080020709989/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -56, 3)":{"1":"-252476961434436524654789/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -55, 3)":{"1":"251499286680120823312889/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -54, 3)":{"1":"-250503836021181200128409/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -53, 3)":{"1":"748469853272339196210427/5132792460157432044975"},"('BA', 1, (), ((0, 1),), -52, 3)":{"1":"-14063600165435720745359/96845140757687397075"},"('BA', 1, (), ((0, 1),), -51, 3)":{"1":"14004003155738682347159/96845140757687397075"},"('BA', 1, (), ((0, 1),), -50, 3)":{"1":"-13943237577224054960759/96845140757687397075"},"('BA', 1, (), ((0, 1),), -49, 3)":{"1":"13881256687139135026631/96845140757687397075"},"('BA', 1, (), ((0, 1),), -48, 3)":{"1":"-282000222059796592919/1976431444034436675"},"('BA', 1, (), ((0, 1),), -47, 3)":{"1":"280682601097106968469/1976431444034436675"},"('BA', 1, (), ((0, 1),), -46, 3)":{"1":"-5943339269060627227/42051732851796525"},"('BA', 1, (), ((0, 1),), -45, 3)":{"1":"5914085889685464427/42051732851796525"},"('BA', 1, (), ((0, 1),), -44, 3)":{"1":"-5884182435213075787/42051732851796525"},"('BA', 1, (), ((0, 1),), -43, 3)":{"1":"532145396070491417/3822884804708775"},"('BA', 1, (), ((0, 1),), -42, 3)":{"1":"-5884182435213075787/42051732851796525"},"('BA', 1, (), ((0, 1),), -41, 3)":{"1":"5914085889685464427/42051732851796525"},"('BA', 1, (), ((0, 1),), -40, 3)":{"1":"-5943339269060627227/42051732851796525"},"('BA', 1, (), ((0, 1),), -39, 3)":{"1":"280682601097106968469/1976431444034436675"},"('BA', 1, (), ((0, 1),), -38, 3)":{"1":"-282000222059796592919/1976431444034436675"},"('BA', 1, (), ((0, 1),), -37, 3)":{"1":"13881256687139135026631/96845140757687397075"},"('BA', 1, (), ((0, 1),), -36, 3)":{"1":"-13943237577224054960759/96845140757687397075"},"('BA', 1, (), ((0, 1),), -35, 3)":{"1":"14004003155738682347159/96845140757687397075"},"('BA', 1, (), ((0, 1),), -34, 3)":{"1":"-14063600165435720745359/96845140757687397075"},"('BA', 1, (), ((0, 1),), -33, 3)":{"1":"748469853272339196210427/5132792460157432044975"},"('BA', 1, (), ((0, 1),), -32, 3)":{"1":"-250503836021181200128409/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -31, 3)":{"1":"251499286680120823312889/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -30, 3)":{"1":"-252476961434436524654789/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -29, 3)":{"1":"253437484000080020709989/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -28, 3)":{"1":"-254381445831833111660789/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -27, 3)":{"1":"15063255090319832863132951/100944918383096163551175"},"('BA', 1, (), ((0, 1),), -26, 3)":{"1":"-15117092380124150817026911/100944918383096163551175"},"('BA', 1, (), ((0, 1),), -25, 3)":{"1":"925372872575832277072279171/6157640021368865976621675"},"('BA', 1, (), ((0, 1),), -24, 3)":{"1":"-928551009361054917576341971/6157640021368865976621675"},"('BA', 1, (), ((0, 1),), -23, 3)":{"1":"310559566510213034489743057/2052546673789621992207225"},"('BA', 1, (), ((0, 1),), -22, 3)":{"1":"-623171679694215690971693339/4105093347579243984414450"},"('BA', 1, (), ((0, 1),), -21, 3)":{"1":"625192648726870088010174299/4105093347579243984414450"},"('BA', 1, (), ((0, 1),), -20, 3)":{"1":"-209060999005535159677640233/1368364449193081328138150"},"('BA', 1, (), ((0, 1),), -19, 3)":{"1":"14050874595745034300902316411/91680418095936448985256050"},"('BA', 1, (), ((0, 1),), -18, 3)":{"1":"-14094018321907827923954201611/91680418095936448985256050"},"('BA', 1, (), ((0, 1),), -17, 3)":{"1":"42409610330030873613929048033/275041254287809346955768150"},"('BA', 1, (), ((0, 1),), -16, 3)":{"1":"-42535343474848157886823113473/275041254287809346955768150"},"('BA', 1, (), ((0, 1),), -15, 3)":{"1":"3028810706851429109067025637383/19527929054434463633859538650"},"('BA', 1, (), ((0, 1),), -14, 3)":{"1":"-9112469359293533278712889630349/58583787163303390901578615950"},"('BA', 1, (), ((0, 1),), -13, 3)":{"1":"667084944417653637854891458725877/4276616462921147535815238964350"},"('BA', 1, (), ((0, 1),), -12, 3)":{"1":"-668934292077295215167676426926677/4276616462921147535815238964350"},"('BA', 1, (), ((0, 1),), -11, 3)":{"1":"670758981768141571449624262218133/4276616462921147535815238964350"},"('BA', 1, (), ((0, 1),), -10, 3)":{"1":"-672559662384108370412072783887333/4276616462921147535815238964350"},"('BA', 1, (), ((0, 1),), -9, 3)":{"1":"61303359776139104182852056677903/388783314811013412346839905850"},"('BA', 1, (), ((0, 1),), -8, 3)":{"1":"-61462860623241058403302042280303/388783314811013412346839905850"},"('BA', 1, (), ((0, 1),), -7, 3)":{"1":"4868007055309996043055960217131137/30713881870070059575400352562150"},"('BA', 1, (), ((0, 1),), -6, 3)":{"1":"-4880292608058024066886120358155997/30713881870070059575400352562150"},"('BA', 1, (), ((0, 1),), -5, 3)":{"1":"44031838385838021258243173365847173/276424936830630536178603173059350"},"('BA', 1, (), ((0, 1),), -4, 3)":{"1":"-44139711531918267321142140457772773/276424936830630536178603173059350"},"('BA', 1, (), ((0, 1),), -3, 3)":{"1":"3672441655127796364812512959533039359/22943269756942334502824063363926050"},"('BA', 1, (), ((0, 1),), -2, 3)":{"1":"-3681181948368536301765969745576439759/22943269756942334502824063363926050"},"('BA', 1, (), ((0, 1),), -1, 3)":{"1":"3689819414629973415931738804725211919/22943269756942334502824063363926050"},"('BA', 1, (), ((0, 1),), 0, 3)":{"1":"-3698356445237207772956045432953649519/22943269756942334502824063363926050"},"('BA', 1, (-2,), ((0, 1),), -86, 1)":{"1":"-3698356445237207772956045432953649519/11471634878471167251412031681963025"},"('BA', 0, (), ((0, 3),), -86, 1)":{"1":"3698356445237207772956045432953649519/7647756585647444834274687787975350"},"('BA', 1, (-2,), ((0, 1),), -85, 1)":{"1":"3689819414629973415931738804725211919/11471634878471167251412031681963025"},"('BA', 0, (), ((0, 3),), -85, 1)":{"1":"-3200362993148536946538158786294789519/7647756585647444834274687787975350"},"('BA', 1, (-2,), ((0, 1),), -84, 1)":{"1":"-3681181948368536301765969745576439759/11471634878471167251412031681963025"},"('BA', 0, (), ((0, 3),), -84, 1)":{"1":"2946997316146381597675599717930806159/7647756585647444834274687787975350"},"('BA', 1, (-2,), ((0, 1),), -83, 1)":{"1":"3672441655127796364812512959533039359/11471634878471167251412031681963025"},"('BA', 0, (), ((0, 3),), -83, 1)":{"1":"-2775104882411829504257616259077264959/7647756585647444834274687787975350"},"('BA', 1, (-2,), ((0, 1),), -82, 1)":{"1":"-44139711531918267321142140457772773/138212468415315268089301586529675"},"('BA', 0, (), ((0, 3),), -82, 1)":{"1":"31854158783890243490981999432912773/92141645610210178726201057686450"},"('BA', 1, (-2,), ((0, 1),), -81, 1)":{"1":"44031838385838021258243173365847173/138212468415315268089301586529675"},"('BA', 0, (), ((0, 3),), -81, 1)":{"1":"-30566872573999307140387658802600613/92141645610210178726201057686450"},"('BA', 1, (-2,), ((0, 1),), -80, 1)":{"1":"-4880292608058024066886120358155997/15356940935035029787700176281075"},"('BA', 0, (), ((0, 3),), -80, 1)":{"1":"3274980382315695619745195264240957/10237960623356686525133450854050"},"('BA', 1, (-2,), ((0, 1),), -79, 1)":{"1":"4868007055309996043055960217131137/15356940935035029787700176281075"},"('BA', 0, (), ((0, 3),), -79, 1)":{"1":"-3169090618154120747685243572550497/10237960623356686525133450854050"},"('BA', 1, (-2,), ((0, 1),), -78, 1)":{"1":"-61462860623241058403302042280303/194391657405506706173419952925"},"('BA', 0, (), ((0, 3),), -78, 1)":{"1":"38920833760674871218849077072543/129594438270337804115613301950"},"('BA', 1, (-2,), ((0, 1),), -77, 1)":{"1":"61303359776139104182852056677903/194391657405506706173419952925"},"('BA', 0, (), ((0, 3),), -77, 1)":{"1":"-113519317390951544507397523968829/388783314811013412346839905850"},"('BA', 1, (-2,), ((0, 1),), -76, 1)":{"1":"-672559662384108370412072783887333/2138308231460573767907619482175"},"('BA', 0, (), ((0, 3),), -76, 1)":{"1":"1216010260477506318554255715576479/4276616462921147535815238964350"},"('BA', 1, (-2,), ((0, 1),), -75, 1)":{"1":"670758981768141571449624262218133/2138308231460573767907619482175"},"('BA', 0, (), ((0, 3),), -75, 1)":{"1":"-1185726086481701063276712396594479/4276616462921147535815238964350"},"('BA', 1, (-2,), ((0, 1),), -74, 1)":{"1":"-668934292077295215167676426926677/2138308231460573767907619482175"},"('BA', 0, (), ((0, 3),), -74, 1)":{"1":"1157443396273582540906520949576911/4276616462921147535815238964350"},"('BA', 1, (-2,), ((0, 1),), -73, 1)":{"1":"667084944417653637854891458725877/2138308231460573767907619482175"},"('BA', 0, (), ((0, 3),), -73, 1)":{"1":"-1130841241477199851868767945457711/4276616462921147535815238964350"},"('BA', 1, (-2,), ((0, 1),), -72, 1)":{"1":"-9112469359293533278712889630349/29291893581651695450789307975"},"('BA', 0, (), ((0, 3),), -72, 1)":{"1":"15146122619477851982875591274807/58583787163303390901578615950"},"('BA', 1, (-2,), ((0, 1),), -71, 1)":{"1":"3028810706851429109067025637383/9763964527217231816929769325"},"('BA', 0, (), ((0, 3),), -71, 1)":{"1":"-14818053411363352993826751025487/58583787163303390901578615950"},"('BA', 1, (-2,), ((0, 1),), -70, 1)":{"1":"-42535343474848157886823113473/137520627143904673477884075"},"('BA', 0, (), ((0, 3),), -70, 1)":{"1":"204288822274299300539396835697/825123762863428040867304450"},"('BA', 1, (-2,), ((0, 1),), -69, 1)":{"1":"42409610330030873613929048033/137520627143904673477884075"},"('BA', 0, (), ((0, 3),), -69, 1)":{"1":"-11767698569836623601389088961/48536691933142825933370850"},"('BA', 1, (-2,), ((0, 1),), -68, 1)":{"1":"-14094018321907827923954201611/45840209047968224492628025"},"('BA', 0, (), ((0, 3),), -68, 1)":{"1":"3842531451556590711323300587/16178897311047608644456950"},"('BA', 1, (-2,), ((0, 1),), -67, 1)":{"1":"14050874595745034300902316411/45840209047968224492628025"},"('BA', 0, (), ((0, 3),), -67, 1)":{"1":"-64008286389711646947914976779/275041254287809346955768150"},"('BA', 1, (-2,), ((0, 1),), -66, 1)":{"1":"-209060999005535159677640233/684182224596540664069075"},"('BA', 0, (), ((0, 3),), -66, 1)":{"1":"936329334546612680823175097/4105093347579243984414450"},"('BA', 1, (-2,), ((0, 1),), -65, 1)":{"1":"625192648726870088010174299/2052546673789621992207225"},"('BA', 0, (), ((0, 3),), -65, 1)":{"1":"-305949176333023254727795699/1368364449193081328138150"},"('BA', 1, (-2,), ((0, 1),), -64, 1)":{"1":"-623171679694215690971693339/2052546673789621992207225"},"('BA', 0, (), ((0, 3),), -64, 1)":{"1":"27267955520081643240347449/124396768108461938921650"},"('BA', 1, (-2,), ((0, 1),), -63, 1)":{"1":"621119133020426068979486114/2052546673789621992207225"},"('BA', 0, (), ((0, 3),), -63, 1)":{"1":"-13367606419634658555308887/62198384054230969460825"},"('BA', 1, (-2,), ((0, 1),), -62, 1)":{"1":"-1857102018722109835152683942/6157640021368865976621675"},"('BA', 0, (), ((0, 3),), -62, 1)":{"1":"39320896716507929192704861/186595152162692908382475"},"('BA', 1, (-2,), ((0, 1),), -61, 1)":{"1":"1850745745151664554144558342/6157640021368865976621675"},"('BA', 0, (), ((0, 3),), -61, 1)":{"1":"-1542171664041684175693237/7463806086507716335299"},"('BA', 1, (-2,), ((0, 1),), -60, 1)":{"1":"-30234184760248301634053822/100944918383096163551175"},"('BA', 0, (), ((0, 3),), -60, 1)":{"1":"1906750189804278704509/9412113602153488443"},"('BA', 1, (-2,), ((0, 1),), -59, 1)":{"1":"30126510180639665726265902/100944918383096163551175"},"('BA', 0, (), ((0, 3),), -59, 1)":{"1":"-84122127577607785101089/423545112096906979935"},"('BA', 1, (-2,), ((0, 1),), -58, 1)":{"1":"-508762891663666223321578/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -58, 1)":{"1":"1397709598571979052291/7178730713506897965"},"('BA', 1, (-2,), ((0, 1),), -57, 1)":{"1":"506874968000160041419978/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -57, 1)":{"1":"-1369984845471538618771/7178730713506897965"},"('BA', 1, (-2,), ((0, 1),), -56, 1)":{"1":"-504953922868873049309578/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -56, 1)":{"1":"1342579726116115794259/7178730713506897965"},"('BA', 1, (-2,), ((0, 1),), -55, 1)":{"1":"502998573360241646625778/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -55, 1)":{"1":"-1315452725263232585359/7178730713506897965"},"('BA', 1, (-2,), ((0, 1),), -54, 1)":{"1":"-501007672042362400256818/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -54, 1)":{"1":"14174216272499074242791/78966037848575877615"},"('BA', 1, (-2,), ((0, 1),), -53, 1)":{"1":"1496939706544678392420854/5132792460157432044975"},"('BA', 0, (), ((0, 3),), -53, 1)":{"1":"-13880685949991236637111/78966037848575877615"},"('BA', 1, (-2,), ((0, 1),), -52, 1)":{"1":"-28127200330871441490718/96845140757687397075"},"('BA', 0, (), ((0, 3),), -52, 1)":{"1":"256396437228698588347/1489925242425959955"},"('BA', 1, (-2,), ((0, 1),), -51, 1)":{"1":"28008006311477364694318/96845140757687397075"},"('BA', 0, (), ((0, 3),), -51, 1)":{"1":"-652395565335552300875/3873805630307495883"},"('BA', 1, (-2,), ((0, 1),), -50, 1)":{"1":"-27886475154448109921518/96845140757687397075"},"('BA', 0, (), ((0, 3),), -50, 1)":{"1":"638216930348805910715/3873805630307495883"},"('BA', 1, (-2,), ((0, 1),), -49, 1)":{"1":"27762513374278270053262/96845140757687397075"},"('BA', 0, (), ((0, 3),), -49, 1)":{"1":"-15601964669316955711091/96845140757687397075"},"('BA', 1, (-2,), ((0, 1),), -48, 1)":{"1":"-564000444119593185838/1976431444034436675"},"('BA', 0, (), ((0, 3),), -48, 1)":{"1":"2178445663600431197813/13835020108241056725"},"('BA', 1, (-2,), ((0, 1),), -47, 1)":{"1":"561365202194213936938/1976431444034436675"},"('BA', 0, (), ((0, 3),), -47, 1)":{"1":"-2128072000642220170763/13835020108241056725"},"('BA', 1, (-2,), ((0, 1),), -46, 1)":{"1":"-11886678538121254454/42051732851796525"},"('BA', 0, (), ((0, 3),), -46, 1)":{"1":"44205897957289940749/294362129962575675"},"('BA', 1, (-2,), ((0, 1),), -45, 1)":{"1":"11828171779370928854/42051732851796525"},"('BA', 0, (), ((0, 3),), -45, 1)":{"1":"-43132084885104086749/294362129962575675"},"('BA', 1, (-2,), ((0, 1),), -44, 1)":{"1":"-11768364870426151574/42051732851796525"},"('BA', 0, (), ((0, 3),), -44, 1)":{"1":"6007937217728299387/42051732851796525"},"('BA', 1, (-2,), ((0, 1),), -43, 1)":{"1":"1064290792140982834/3822884804708775"},"('BA', 0, (), ((0, 3),), -43, 1)":{"1":"-532145396070491417/3822884804708775"},"('BA', 1, (-2,), ((0, 1),), -42, 1)":{"1":"-11768364870426151574/42051732851796525"},"('BA', 0, (), ((0, 3),), -42, 1)":{"1":"5760427652697852187/42051732851796525"},"('BA', 1, (-2,), ((0, 1),), -41, 1)":{"1":"11828171779370928854/42051732851796525"},"('BA', 0, (), ((0, 3),), -41, 1)":{"1":"-39665117570492415229/294362129962575675"},"('BA', 1, (-2,), ((0, 1),), -40, 1)":{"1":"-11886678538121254454/42051732851796525"},"('BA', 0, (), ((0, 3),), -40, 1)":{"1":"39000851809558840429/294362129962575675"},"('BA', 1, (-2,), ((0, 1),), -39, 1)":{"1":"561365202194213936938/1976431444034436675"},"('BA', 0, (), ((0, 3),), -39, 1)":{"1":"-1801484414717277387803/13835020108241056725"},"('BA', 1, (-2,), ((0, 1),), -38, 1)":{"1":"-564000444119593185838/1976431444034436675"},"('BA', 0, (), ((0, 3),), -38, 1)":{"1":"1769557445236721103053/13835020108241056725"},"('BA', 1, (-2,), ((0, 1),), -37, 1)":{"1":"27762513374278270053262/96845140757687397075"},"('BA', 0, (), ((0, 3),), -37, 1)":{"1":"-12160548704961314342171/96845140757687397075"},"('BA', 1, (-2,), ((0, 1),), -36, 1)":{"1":"-27886475154448109921518/96845140757687397075"},"('BA', 0, (), ((0, 3),), -36, 1)":{"1":"11931051895727962153643/96845140757687397075"},"('BA', 1, (-2,), ((0, 1),), -35, 1)":{"1":"28008006311477364694318/96845140757687397075"},"('BA', 0, (), ((0, 3),), -35, 1)":{"1":"-11698117178088557172443/96845140757687397075"},"('BA', 1, (-2,), ((0, 1),), -34, 1)":{"1":"-28127200330871441490718/96845140757687397075"},"('BA', 0, (), ((0, 3),), -34, 1)":{"1":"11461431911006033248163/96845140757687397075"},"('BA', 1, (-2,), ((0, 1),), -33, 1)":{"1":"1496939706544678392420854/5132792460157432044975"},"('BA', 0, (), ((0, 3),), -33, 1)":{"1":"-594695119795248011008639/5132792460157432044975"},"('BA', 1, (-2,), ((0, 1),), -32, 1)":{"1":"-501007672042362400256818/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -32, 1)":{"1":"52881723492240670453549/466617496377948367725"},"('BA', 1, (-2,), ((0, 1),), -31, 1)":{"1":"502998573360241646625778/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -31, 1)":{"1":"-568447021517513641345649/5132792460157432044975"},"('BA', 1, (-2,), ((0, 1),), -30, 1)":{"1":"-504953922868873049309578/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -30, 1)":{"1":"554917264433596355033549/5132792460157432044975"},"('BA', 1, (-2,), ((0, 1),), -29, 1)":{"1":"506874968000160041419978/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -29, 1)":{"1":"-541085739488330011838669/5132792460157432044975"},"('BA', 1, (-2,), ((0, 1),), -28, 1)":{"1":"-508762891663666223321578/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -28, 1)":{"1":"526926312012033647576669/5132792460157432044975"},"('BA', 1, (-2,), ((0, 1),), -27, 1)":{"1":"30126510180639665726265902/100944918383096163551175"},"('BA', 0, (), ((0, 3),), -27, 1)":{"1":"-30232209323929430831519071/302834755149288490653525"},"('BA', 1, (-2,), ((0, 1),), -26, 1)":{"1":"-30234184760248301634053822/100944918383096163551175"},"('BA', 0, (), ((0, 3),), -26, 1)":{"1":"9784288974597412528194797/100944918383096163551175"},"('BA', 1, (-2,), ((0, 1),), -25, 1)":{"1":"1850745745151664554144558342/6157640021368865976621675"},"('BA', 0, (), ((0, 3),), -25, 1)":{"1":"-578454122317275109197637817/6157640021368865976621675"},"('BA', 1, (-2,), ((0, 1),), -24, 1)":{"1":"-1857102018722109835152683942/6157640021368865976621675"},"('BA', 0, (), ((0, 3),), -24, 1)":{"1":"559512427077348171793423529/6157640021368865976621675"},"('BA', 1, (-2,), ((0, 1),), -23, 1)":{"1":"621119133020426068979486114/2052546673789621992207225"},"('BA', 0, (), ((0, 3),), -23, 1)":{"1":"-179988121172482336654292843/2052546673789621992207225"},"('BA', 1, (-2,), ((0, 1),), -22, 1)":{"1":"-623171679694215690971693339/2052546673789621992207225"},"('BA', 0, (), ((0, 3),), -22, 1)":{"1":"346500827225737155011920861/4105093347579243984414450"},"('BA', 1, (-2,), ((0, 1),), -21, 1)":{"1":"625192648726870088010174299/2052546673789621992207225"},"('BA', 0, (), ((0, 3),), -21, 1)":{"1":"-332537768454670411836961501/4105093347579243984414450"},"('BA', 1, (-2,), ((0, 1),), -20, 1)":{"1":"-209060999005535159677640233/684182224596540664069075"},"('BA', 0, (), ((0, 3),), -20, 1)":{"1":"318036659486598277242666301/4105093347579243984414450"},"('BA', 1, (-2,), ((0, 1),), -19, 1)":{"1":"14050874595745034300902316411/45840209047968224492628025"},"('BA', 0, (), ((0, 3),), -19, 1)":{"1":"-20296961184758558857498921687/275041254287809346955768150"},"('BA', 1, (-2,), ((0, 1),), -18, 1)":{"1":"-14094018321907827923954201611/45840209047968224492628025"},"('BA', 0, (), ((0, 3),), -18, 1)":{"1":"19241075254984925451229099687/275041254287809346955768150"},"('BA', 1, (-2,), ((0, 1),), -17, 1)":{"1":"42409610330030873613929048033/137520627143904673477884075"},"('BA', 0, (), ((0, 3),), -17, 1)":{"1":"-54406786292962640459959775861/825123762863428040867304450"},"('BA', 1, (-2,), ((0, 1),), -16, 1)":{"1":"-42535343474848157886823113473/137520627143904673477884075"},"('BA', 0, (), ((0, 3),), -16, 1)":{"1":"50923238574789646781541845141/825123762863428040867304450"},"('BA', 1, (-2,), ((0, 1),), -15, 1)":{"1":"3028810706851429109067025637383/9763964527217231816929769325"},"('BA', 0, (), ((0, 3),), -15, 1)":{"1":"-3354810829745221660575402798811/58583787163303390901578615950"},"('BA', 1, (-2,), ((0, 1),), -14, 1)":{"1":"-9112469359293533278712889630349/29291893581651695450789307975"},"('BA', 0, (), ((0, 3),), -14, 1)":{"1":"1026272033036404858183395995297/19527929054434463633859538650"},"('BA', 1, (-2,), ((0, 1),), -13, 1)":{"1":"667084944417653637854891458725877/2138308231460573767907619482175"},"('BA', 0, (), ((0, 3),), -13, 1)":{"1":"-67776215786035807947004990664681/1425538820973715845271746321450"},"('BA', 1, (-2,), ((0, 1),), -12, 1)":{"1":"-668934292077295215167676426926677/2138308231460573767907619482175"},"('BA', 0, (), ((0, 3),), -12, 1)":{"1":"60141729293669296476277301425481/1425538820973715845271746321450"},"('BA', 1, (-2,), ((0, 1),), -11, 1)":{"1":"670758981768141571449624262218133/2138308231460573767907619482175"},"('BA', 0, (), ((0, 3),), -11, 1)":{"1":"-51930625684860693207512042613929/1425538820973715845271746321450"},"('BA', 1, (-2,), ((0, 1),), -10, 1)":{"1":"-672559662384108370412072783887333/2138308231460573767907619482175"},"('BA', 0, (), ((0, 3),), -10, 1)":{"1":"43036354763570140756629950732729/1425538820973715845271746321450"},"('BA', 1, (-2,), ((0, 1),), -9, 1)":{"1":"61303359776139104182852056677903/194391657405506706173419952925"},"('BA', 0, (), ((0, 3),), -9, 1)":{"1":"-3029134053775554619435529795659/129594438270337804115613301950"},"('BA', 1, (-2,), ((0, 1),), -8, 1)":{"1":"-61462860623241058403302042280303/194391657405506706173419952925"},"('BA', 0, (), ((0, 3),), -8, 1)":{"1":"6163219964457503150056853342977/388783314811013412346839905850"},"('BA', 1, (-2,), ((0, 1),), -7, 1)":{"1":"4868007055309996043055960217131137/15356940935035029787700176281075"},"('BA', 0, (), ((0, 3),), -7, 1)":{"1":"-228742256157629843056189716610783/30713881870070059575400352562150"},"('BA', 1, (-2,), ((0, 1),), -6, 1)":{"1":"-4880292608058024066886120358155997/15356940935035029787700176281075"},"('BA', 0, (), ((0, 3),), -6, 1)":{"1":"-64355930831038725463345076410877/30713881870070059575400352562150"},"('BA', 1, (-2,), ((0, 1),), -5, 1)":{"1":"44031838385838021258243173365847173/138212468415315268089301586529675"},"('BA', 0, (), ((0, 3),), -5, 1)":{"1":"3636940950321878904676629676107493/276424936830630536178603173059350"},"('BA', 1, (-2,), ((0, 1),), -4, 1)":{"1":"-44139711531918267321142140457772773/138212468415315268089301586529675"},"('BA', 0, (), ((0, 3),), -4, 1)":{"1":"-7283053287834195830661717383192773/276424936830630536178603173059350"},"('BA', 1, (-2,), ((0, 1),), -3, 1)":{"1":"3672441655127796364812512959533039359/11471634878471167251412031681963025"},"('BA', 0, (), ((0, 3),), -3, 1)":{"1":"980431336979895783147822858165716159/22943269756942334502824063363926050"},"('BA', 1, (-2,), ((0, 1),), -2, 1)":{"1":"-3681181948368536301765969745576439759/11471634878471167251412031681963025"},"('BA', 0, (), ((0, 3),), -2, 1)":{"1":"-1478628051702072189494859662639538959/22943269756942334502824063363926050"},"('BA', 1, (-2,), ((0, 1),), -1, 1)":{"1":"3689819414629973415931738804725211919/11471634878471167251412031681963025"},"('BA', 0, (), ((0, 3),), -1, 1)":{"1":"2221450150185664007750998749433944719/22943269756942334502824063363926050"},"('BA', 1, (-2,), ((0, 1),), 0, 1)":{"1":"-3698356445237207772956045432953649519/11471634878471167251412031681963025"},"('BA', 0, (), ((0, 3),), 0, 1)":{"1":"-3698356445237207772956045432953649519/22943269756942334502824063363926050"},"('R', -85, 4)":{"1":"-48"},"('R', -84, 4)":{"1":"72"},"('R', -83, 4)":{"1":"-88"},"('R', -82, 4)":{"1":"100"},"('R', -81, 4)":{"1":"-548/5"},"('R', -80, 4)":{"1":"588/5"},"('R', -79, 4)":{"1":"-4356/35"},"('R', -78, 4)":{"1":"4566/35"},"('R', -77, 4)":{"1":"-14258/105"},"('R', -76, 4)":{"1":"14762/105"},"('R', -75, 4)":{"1":"-167422/1155"},"('R', -74, 4)":{"1":"172042/1155"},"('R', -73, 4)":{"1":"-2291986/15015"},"('R', -72, 4)":{"1":"2343466/15015"},"('R', -71, 4)":{"1":"-2391514/15015"},"('R', -70, 4)":{"1":"2436559/15015"},"('R', -69, 4)":{"1":"-42142223/255255"},"('R', -68, 4)":{"1":"14274301/85085"},"('R', -67, 4)":{"1":"-275295799/1616615"},"('R', -66, 4)":{"1":"55835135/323323"},"('R', -65, 4)":{"1":"-56574159/323323"},"('R', -64, 4)":{"1":"57279591/323323"},"('R', -63, 4)":{"1":"-1332950097/7436429"},"('R', -62, 4)":{"1":"1347822955/7436429"},"('R', -61, 4)":{"1":"-34052522467/185910725"},"('R', -60, 4)":{"1":"34395742267/185910725"},"('R', -59, 4)":{"1":"-312536252003/1673196525"},"('R', -58, 4)":{"1":"315404588903/1673196525"},"('R', -57, 4)":{"1":"-9227046511387/48522699225"},"('R', -56, 4)":{"1":"9304682830147/48522699225"},"('R', -55, 4)":{"1":"-290774257297357/1504203675975"},"('R', -54, 4)":{"1":"586061125622639/3008407351950"},"('R', -53, 4)":{"1":"-53676090078349/273491577450"},"('R', -52, 4)":{"1":"54062195834749/273491577450"},"('R', -51, 4)":{"1":"-54437269998109/273491577450"},"('R', -50, 4)":{"1":"54801925434709/273491577450"},"('R', -49, 4)":{"1":"-2040798836801833/10119188365650"},"('R', -48, 4)":{"1":"2053580969474233/10119188365650"},"('R', -47, 4)":{"1":"-2066035355155033/10119188365650"},"('R', -46, 4)":{"1":"2078178381193813/10119188365650"},"('R', -45, 4)":{"1":"-85691034670497533/414886722991650"},"('R', -44, 4)":{"1":"12309312989335019/59269531855950"},"('R', -43, 4)":{"1":"-532145396070491417/2548589869805850"},"('R', -42, 4)":{"1":"5884182435213075787/28034488567864350"},"('R', -41, 4)":{"1":"-5914085889685464427/28034488567864350"},"('R', -40, 4)":{"1":"5943339269060627227/28034488567864350"},"('R', -39, 4)":{"1":"-280682601097106968469/1317620962689624450"},"('R', -38, 4)":{"1":"282000222059796592919/1317620962689624450"},"('R', -37, 4)":{"1":"-13881256687139135026631/64563427171791598050"},"('R', -36, 4)":{"1":"13943237577224054960759/64563427171791598050"},"('R', -35, 4)":{"1":"-14004003155738682347159/64563427171791598050"},"('R', -34, 4)":{"1":"14063600165435720745359/64563427171791598050"},"('R', -33, 4)":{"1":"-748469853272339196210427/3421861640104954696650"},"('R', -32, 4)":{"1":"250503836021181200128409/1140620546701651565550"},"('R', -31, 4)":{"1":"-251499286680120823312889/1140620546701651565550"},"('R', -30, 4)":{"1":"252476961434436524654789/1140620546701651565550"},"('R', -29, 4)":{"1":"-253437484000080020709989/1140620546701651565550"},"('R', -28, 4)":{"1":"254381445831833111660789/1140620546701651565550"},"('R', -27, 4)":{"1":"-15063255090319832863132951/67296612255397442367450"},"('R', -26, 4)":{"1":"15117092380124150817026911/67296612255397442367450"},"('R', -25, 4)":{"1":"-925372872575832277072279171/4105093347579243984414450"},"('R', -24, 4)":{"1":"928551009361054917576341971/4105093347579243984414450"},"('R', -23, 4)":{"1":"-310559566510213034489743057/1368364449193081328138150"},"('R', -22, 4)":{"1":"623171679694215690971693339/2736728898386162656276300"},"('R', -21, 4)":{"1":"-625192648726870088010174299/2736728898386162656276300"},"('R', -20, 4)":{"1":"627182997016605479032920699/2736728898386162656276300"},"('R', -19, 4)":{"1":"-42152623787235102902706949233/183360836191872897970512100"},"('R', -18, 4)":{"1":"42282054965723483771862604833/183360836191872897970512100"},"('R', -17, 4)":{"1":"-42409610330030873613929048033/183360836191872897970512100"},"('R', -16, 4)":{"1":"42535343474848157886823113473/183360836191872897970512100"},"('R', -15, 4)":{"1":"-3028810706851429109067025637383/13018619369622975755906359100"},"('R', -14, 4)":{"1":"9112469359293533278712889630349/39055858108868927267719077300"},"('R', -13, 4)":{"1":"-667084944417653637854891458725877/2851077641947431690543492642900"},"('R', -12, 4)":{"1":"668934292077295215167676426926677/2851077641947431690543492642900"},"('R', -11, 4)":{"1":"-670758981768141571449624262218133/2851077641947431690543492642900"},"('R', -10, 4)":{"1":"672559662384108370412072783887333/2851077641947431690543492642900"},"('R', -9, 4)":{"1":"-61303359776139104182852056677903/259188876540675608231226603900"},"('R', -8, 4)":{"1":"61462860623241058403302042280303/259188876540675608231226603900"},"('R', -7, 4)":{"1":"-4868007055309996043055960217131137/20475921246713373050266901708100"},"('R', -6, 4)":{"1":"4880292608058024066886120358155997/20475921246713373050266901708100"},"('R', -5, 4)":{"1":"-44031838385838021258243173365847173/184283291220420357452402115372900"},"('R', -4, 4)":{"1":"44139711531918267321142140457772773/184283291220420357452402115372900"},"('R', -3, 4)":{"1":"-3672441655127796364812512959533039359/15295513171294889668549375575950700"},"('R', -2, 4)":{"1":"3681181948368536301765969745576439759/15295513171294889668549375575950700"},"('R', -1, 4)":{"1":"-3689819414629973415931738804725211919/15295513171294889668549375575950700"},"('R', 0, 4)":{"1":"3698356445237207772956045432953649519/15295513171294889668549375575950700"},"('BA', 1, (1, 2), ((0, 1),), -86, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -86, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -86, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -86, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -86, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -86, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -86, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -86, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -86, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -86, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -86, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -85, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -85, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -85, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -85, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -85, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -85, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -85, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -85, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -85, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -85, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -85, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -84, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -84, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -84, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -84, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -84, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -84, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -84, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -84, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -84, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -84, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -84, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -83, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -83, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -83, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -83, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -83, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -83, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -83, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -83, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -83, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -83, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -83, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -82, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -82, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -82, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -82, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -82, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -82, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -82, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -82, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -82, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -82, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -82, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -81, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -81, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -81, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -81, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -81, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -81, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -81, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -81, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -81, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -81, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -81, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -80, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -80, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -80, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -80, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -80, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -80, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -80, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -80, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -80, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -80, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -80, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -79, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -79, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -79, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -79, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -79, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -79, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -79, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -79, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -79, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -79, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -79, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -78, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -78, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -78, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -78, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -78, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -78, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -78, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -78, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -78, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -78, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -78, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -77, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -77, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -77, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -77, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -77, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -77, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -77, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -77, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -77, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -77, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -77, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -76, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -76, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -76, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -76, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -76, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -76, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -76, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -76, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -76, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -76, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -76, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -75, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -75, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -75, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -75, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -75, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -75, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -75, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -75, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -75, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -75, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -75, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -74, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -74, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -74, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -74, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -74, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -74, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -74, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -74, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -74, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -74, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -74, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -73, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -73, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -73, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -73, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -73, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -73, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -73, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -73, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -73, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -73, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -73, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -72, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -72, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -72, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -72, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -72, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -72, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -72, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -72, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -72, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -72, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -72, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -71, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -71, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -71, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -71, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -71, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -71, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -71, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -71, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -71, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -71, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -71, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -70, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -70, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -70, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -70, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -70, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -70, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -70, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -70, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -70, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -70, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -70, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -69, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -69, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -69, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -69, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -69, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -69, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -69, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -69, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -69, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -69, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -69, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -68, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -68, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -68, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -68, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -68, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -68, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -68, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -68, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -68, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -68, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -68, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -67, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -67, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -67, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -67, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -67, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -67, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -67, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -67, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -67, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -67, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -67, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -66, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -66, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -66, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -66, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -66, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -66, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -66, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -66, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -66, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -66, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -66, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -65, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -65, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -65, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -65, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -65, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -65, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -65, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -65, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -65, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -65, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -65, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -64, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -64, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -64, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -64, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -64, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -64, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -64, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -64, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -64, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -64, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -64, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -63, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -63, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -63, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -63, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -63, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -63, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -63, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -63, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -63, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -63, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -63, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -62, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -62, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -62, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -62, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -62, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -62, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -62, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -62, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -62, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -62, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -62, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -61, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -61, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -61, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -61, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -61, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -61, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -61, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -61, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -61, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -61, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -61, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -60, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -60, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -60, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -60, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -60, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -60, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -60, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -60, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -60, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -60, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -60, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -59, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -59, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -59, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -59, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -59, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -59, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -59, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -59, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -59, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -59, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -59, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -58, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -58, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -58, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -58, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -58, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -58, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -58, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -58, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -58, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -58, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -58, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -57, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -57, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -57, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -57, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -57, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -57, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -57, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -57, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -57, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -57, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -57, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -56, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -56, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -56, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -56, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -56, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -56, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -56, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -56, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -56, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -56, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -56, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -55, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -55, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -55, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -55, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -55, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -55, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -55, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -55, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -55, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -55, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -55, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -54, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -54, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -54, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -54, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -54, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -54, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -54, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -54, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -54, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -54, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -54, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -53, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -53, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -53, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -53, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -53, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -53, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -53, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -53, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -53, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -53, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -53, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -52, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -52, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -52, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -52, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -52, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -52, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -52, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -52, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -52, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -52, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -52, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -51, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -51, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -51, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -51, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -51, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -51, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -51, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -51, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -51, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -51, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -51, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -50, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -50, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -50, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -50, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -50, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -50, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -50, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -50, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -50, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -50, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -50, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -49, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -49, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -49, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -49, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -49, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -49, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -49, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -49, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -49, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -49, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -49, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -48, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -48, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -48, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -48, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -48, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -48, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -48, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -48, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -48, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -48, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -48, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -47, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -47, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -47, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -47, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -47, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -47, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -47, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -47, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -47, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -47, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -47, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -46, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -46, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -46, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -46, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -46, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -46, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -46, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -46, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -46, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -46, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -46, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -45, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -45, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -45, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -45, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -45, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -45, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -45, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -45, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -45, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -45, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -45, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -44, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -44, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -44, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -44, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -44, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -44, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -44, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -44, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -44, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -44, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -44, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -43, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -43, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -43, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -43, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -43, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -43, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -43, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -43, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -43, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -43, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -43, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -42, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -42, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -42, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -42, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -42, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -42, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -42, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -42, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -42, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -42, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -42, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -41, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -41, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -41, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -41, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -41, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -41, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -41, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -41, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -41, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -41, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -41, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -40, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -40, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -40, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -40, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -40, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -40, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -40, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -40, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -40, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -40, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -40, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -39, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -39, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -39, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -39, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -39, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -39, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -39, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -39, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -39, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -39, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -39, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -38, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -38, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -38, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -38, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -38, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -38, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -38, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -38, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -38, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -38, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -38, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -37, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -37, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -37, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -37, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -37, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -37, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -37, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -37, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -37, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -37, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -37, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -36, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -36, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -36, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -36, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -36, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -36, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -36, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -36, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -36, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -36, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -36, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -35, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -35, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -35, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -35, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -35, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -35, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -35, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -35, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -35, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -35, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -35, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -34, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -34, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -34, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -34, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -34, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -34, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -34, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -34, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -34, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -34, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -34, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -33, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -33, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -33, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -33, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -33, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -33, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -33, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -33, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -33, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -33, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -33, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -32, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -32, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -32, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -32, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -32, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -32, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -32, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -32, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -32, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -32, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -32, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -31, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -31, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -31, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -31, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -31, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -31, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -31, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -31, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -31, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -31, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -31, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -30, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -30, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -30, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -30, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -30, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -30, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -30, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -30, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -30, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -30, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -30, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -29, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -29, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -29, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -29, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -29, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -29, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -29, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -29, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -29, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -29, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -29, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -28, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -28, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -28, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -28, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -28, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -28, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -28, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -28, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -28, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -28, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -28, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -27, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -27, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -27, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -27, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -27, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -27, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -27, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -27, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -27, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -27, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -27, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -26, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -26, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -26, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -26, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -26, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -26, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -26, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -26, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -26, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -26, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -26, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -25, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -25, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -25, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -25, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -25, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -25, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -25, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -25, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -25, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -25, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -25, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -24, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -24, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -24, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -24, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -24, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -24, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -24, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -24, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -24, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -24, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -24, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -23, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -23, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -23, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -23, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -23, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -23, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -23, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -23, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -23, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -23, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -23, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -22, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -22, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -22, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -22, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -22, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -22, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -22, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -22, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -22, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -22, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -22, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -21, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -21, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -21, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -21, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -21, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -21, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -21, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -21, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -21, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -21, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -21, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -20, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -20, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -20, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -20, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -20, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -20, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -20, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -20, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -20, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -20, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -20, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -19, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -19, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -19, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -19, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -19, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -19, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -19, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -19, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -19, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -19, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -19, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -18, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -18, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -18, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -18, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -18, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -18, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -18, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -18, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -18, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -18, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -18, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -17, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -17, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -17, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -17, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -17, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -17, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -17, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -17, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -17, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -17, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -17, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -16, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -16, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -16, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -16, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -16, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -16, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -16, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -16, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -16, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -16, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -16, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -15, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -15, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -15, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -15, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -15, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -15, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -15, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -15, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -15, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -15, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -15, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -14, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -14, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -14, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -14, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -14, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -14, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -14, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -14, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -14, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -14, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -14, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -13, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -13, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -13, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -13, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -13, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -13, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -13, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -13, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -13, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -13, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -13, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -12, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -12, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -12, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -12, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -12, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -12, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -12, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -12, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -12, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -12, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -12, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -11, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -11, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -11, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -11, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -11, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -11, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -11, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -11, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -11, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -11, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -11, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -10, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -10, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -10, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -10, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -10, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -10, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -10, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -10, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -10, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -10, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -10, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -9, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -9, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -9, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -9, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -9, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -9, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -9, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -9, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -9, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -9, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -9, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -8, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -8, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -8, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -8, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -8, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -8, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -8, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -8, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -8, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -8, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -8, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -7, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -7, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -7, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -7, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -7, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -7, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -7, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -7, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -7, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -7, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -7, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -6, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -6, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -6, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -6, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -6, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -6, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -6, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -6, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -6, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -6, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -6, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -5, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -5, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -5, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -5, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -5, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -5, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -5, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -5, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -5, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -5, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -5, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -4, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -4, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -4, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -4, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -4, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -4, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -4, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -4, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -4, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -4, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -4, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -3, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -3, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -3, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -3, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -3, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -3, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -3, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -3, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -3, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -3, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -3, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -2, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -2, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -2, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -2, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -2, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -2, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -2, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -2, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -2, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -2, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -2, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -1, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -1, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -1, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -1, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -1, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -1, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -1, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -1, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -1, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -1, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -1, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), 0, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), 0, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), 0, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), 0, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), 0, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), 0, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), 0, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), 0, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), 0, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), 0, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), 0, 2)":{"1":"-144"},"('BA', 1, (1,), ((0, 1),), -86, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -86, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -85, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -85, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -84, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -84, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -83, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -83, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -82, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -82, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -81, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -81, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -80, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -80, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -79, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -79, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -78, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -78, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -77, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -77, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -76, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -76, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -75, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -75, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -74, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -74, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -73, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -73, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -72, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -72, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -71, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -71, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -70, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -70, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -69, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -69, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -68, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -68, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -67, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -67, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -66, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -66, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -65, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -65, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -64, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -64, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -63, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -63, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -62, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -62, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -61, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -61, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -60, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -60, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -59, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -59, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -58, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -58, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -57, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -57, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -56, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -56, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -55, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -55, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -54, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -54, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -53, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -53, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -52, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -52, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -51, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -51, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -50, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -50, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -49, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -49, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -48, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -48, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -47, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -47, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -46, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -46, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -45, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -45, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -44, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -44, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -43, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -43, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -42, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -42, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -41, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -41, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -40, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -40, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -39, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -39, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -38, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -38, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -37, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -37, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -36, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -36, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -35, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -35, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -34, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -34, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -33, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -33, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -32, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -32, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -31, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -31, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -30, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -30, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -29, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -29, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -28, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -28, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -27, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -27, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -26, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -26, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -25, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -25, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -24, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -24, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -23, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -23, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -22, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -22, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -21, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -21, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -20, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -20, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -19, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -19, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -18, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -18, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -17, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -17, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -16, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -16, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -15, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -15, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -14, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -14, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -13, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -13, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -12, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -12, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -11, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -11, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -10, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -10, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -9, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -9, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -8, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -8, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -7, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -7, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -6, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -6, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -5, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -5, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -4, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -4, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -3, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -3, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -2, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -2, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -1, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -1, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), 0, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), 0, 3)":{"1":"-64"},"('BA', 1, (1, -2), ((0, 1),), -86, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -86, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -85, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -85, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -84, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -84, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -83, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -83, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -82, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -82, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -81, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -81, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -80, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -80, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -79, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -79, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -78, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -78, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -77, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -77, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -76, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -76, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -75, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -75, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -74, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -74, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -73, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -73, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -72, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -72, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -71, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -71, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -70, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -70, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -69, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -69, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -68, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -68, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -67, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -67, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -66, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -66, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -65, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -65, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -64, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -64, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -63, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -63, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -62, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -62, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -61, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -61, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -60, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -60, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -59, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -59, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -58, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -58, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -57, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -57, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -56, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -56, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -55, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -55, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -54, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -54, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -53, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -53, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -52, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -52, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -51, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -51, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -50, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -50, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -49, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -49, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -48, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -48, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -47, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -47, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -46, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -46, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -45, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -45, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -44, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -44, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -43, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -43, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -42, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -42, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -41, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -41, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -40, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -40, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -39, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -39, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -38, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -38, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -37, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -37, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -36, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -36, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -35, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -35, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -34, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -34, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -33, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -33, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -32, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -32, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -31, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -31, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -30, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -30, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -29, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -29, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -28, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -28, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -27, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -27, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -26, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -26, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -25, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -25, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -24, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -24, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -23, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -23, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -22, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -22, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -21, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -21, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -20, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -20, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -19, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -19, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -18, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -18, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -17, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -17, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -16, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -16, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -15, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -15, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -14, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -14, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -13, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -13, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -12, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -12, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -11, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -11, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -10, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -10, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -9, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -9, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -8, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -8, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -7, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -7, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -6, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -6, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -5, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -5, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -4, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -4, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -3, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -3, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -2, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -2, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -1, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -1, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), 0, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), 0, 1)":{"1":"-96"},"('BA', 1, (), ((0, 1),), -86, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -85, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -84, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -83, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -82, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -81, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -80, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -79, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -78, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -77, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -76, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -75, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -74, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -73, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -72, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -71, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -70, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -69, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -68, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -67, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -66, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -65, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -64, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -63, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -62, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -61, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -60, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -59, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -58, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -57, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -56, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -55, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -54, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -53, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -52, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -51, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -50, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -49, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -48, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -47, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -46, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -45, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -44, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -43, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -42, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -41, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -40, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -39, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -38, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -37, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -36, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -35, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -34, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -33, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -32, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -31, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -30, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -29, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -28, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -27, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -26, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -25, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -24, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -23, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -22, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -21, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -20, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -19, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -18, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -17, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -16, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -15, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -14, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -13, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -12, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -11, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -10, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -9, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -8, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -7, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -6, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -5, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -4, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -3, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -2, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -1, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), 0, 4)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -86, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -86, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -85, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -85, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -84, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -84, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -83, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -83, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -82, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -82, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -81, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -81, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -80, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -80, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -79, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -79, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -78, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -78, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -77, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -77, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -76, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -76, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -75, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -75, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -74, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -74, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -73, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -73, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -72, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -72, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -71, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -71, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -70, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -70, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -69, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -69, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -68, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -68, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -67, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -67, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -66, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -66, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -65, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -65, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -64, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -64, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -63, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -63, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -62, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -62, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -61, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -61, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -60, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -60, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -59, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -59, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -58, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -58, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -57, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -57, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -56, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -56, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -55, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -55, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -54, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -54, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -53, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -53, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -52, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -52, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -51, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -51, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -50, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -50, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -49, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -49, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -48, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -48, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -47, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -47, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -46, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -46, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -45, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -45, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -44, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -44, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -43, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -43, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -42, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -42, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -41, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -41, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -40, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -40, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -39, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -39, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -38, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -38, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -37, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -37, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -36, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -36, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -35, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -35, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -34, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -34, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -33, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -33, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -32, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -32, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -31, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -31, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -30, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -30, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -29, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -29, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -28, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -28, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -27, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -27, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -26, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -26, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -25, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -25, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -24, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -24, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -23, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -23, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -22, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -22, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -21, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -21, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -20, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -20, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -19, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -19, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -18, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -18, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -17, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -17, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -16, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -16, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -15, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -15, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -14, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -14, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -13, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -13, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -12, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -12, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -11, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -11, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -10, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -10, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -9, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -9, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -8, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -8, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -7, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -7, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -6, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -6, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -5, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -5, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -4, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -4, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -3, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -3, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -2, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -2, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -1, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -1, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), 0, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), 0, 2)":{"1":"-48"},"('BA', 1, (-2, 1), ((0, 1),), -86, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -86, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -85, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -85, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -84, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -84, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -83, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -83, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -82, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -82, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -81, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -81, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -80, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -80, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -79, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -79, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -78, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -78, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -77, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -77, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -76, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -76, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -75, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -75, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -74, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -74, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -73, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -73, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -72, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -72, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -71, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -71, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -70, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -70, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -69, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -69, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -68, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -68, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -67, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -67, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -66, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -66, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -65, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -65, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -64, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -64, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -63, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -63, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -62, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -62, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -61, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -61, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -60, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -60, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -59, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -59, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -58, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -58, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -57, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -57, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -56, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -56, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -55, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -55, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -54, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -54, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -53, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -53, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -52, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -52, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -51, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -51, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -50, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -50, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -49, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -49, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -48, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -48, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -47, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -47, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -46, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -46, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -45, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -45, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -44, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -44, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -43, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -43, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -42, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -42, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -41, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -41, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -40, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -40, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -39, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -39, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -38, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -38, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -37, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -37, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -36, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -36, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -35, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -35, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -34, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -34, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -33, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -33, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -32, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -32, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -31, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -31, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -30, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -30, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -29, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -29, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -28, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -28, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -27, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -27, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -26, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -26, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -25, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -25, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -24, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -24, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -23, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -23, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -22, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -22, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -21, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -21, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -20, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -20, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -19, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -19, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -18, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -18, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -17, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -17, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -16, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -16, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -15, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -15, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -14, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -14, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -13, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -13, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -12, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -12, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -11, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -11, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -10, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -10, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -9, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -9, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -8, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -8, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -7, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -7, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -6, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -6, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -5, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -5, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -4, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -4, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -3, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -3, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -2, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -2, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -1, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -1, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), 0, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), 0, 1)":{"1":"-64"},"('BA', 0, (), (), 1, 5)":{"1":"32"},"('R', 1, 5)":{"1":"32"},"('BA', 0, (), ((0, 4),), -86, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -86, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -85, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -85, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -84, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -84, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -83, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -83, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -82, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -82, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -81, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -81, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -80, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -80, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -79, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -79, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -78, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -78, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -77, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -77, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -76, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -76, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -75, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -75, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -74, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -74, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -73, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -73, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -72, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -72, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -71, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -71, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -70, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -70, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -69, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -69, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -68, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -68, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -67, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -67, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -66, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -66, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -65, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -65, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -64, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -64, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -63, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -63, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -62, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -62, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -61, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -61, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -60, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -60, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -59, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -59, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -58, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -58, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -57, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -57, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -56, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -56, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -55, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -55, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -54, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -54, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -53, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -53, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -52, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -52, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -51, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -51, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -50, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -50, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -49, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -49, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -48, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -48, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -47, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -47, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -46, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -46, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -45, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -45, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -44, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -44, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -43, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -43, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -42, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -42, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -41, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -41, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -40, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -40, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -39, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -39, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -38, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -38, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -37, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -37, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -36, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -36, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -35, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -35, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -34, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -34, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -33, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -33, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -32, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -32, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -31, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -31, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -30, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -30, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -29, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -29, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -28, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -28, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -27, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -27, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -26, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -26, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -25, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -25, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -24, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -24, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -23, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -23, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -22, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -22, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -21, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -21, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -20, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -20, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -19, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -19, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -18, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -18, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -17, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -17, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -16, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -16, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -15, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -15, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -14, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -14, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -13, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -13, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -12, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -12, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -11, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -11, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -10, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -10, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -9, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -9, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -8, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -8, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -7, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -7, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -6, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -6, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -5, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -5, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -4, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -4, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -3, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -3, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -2, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -2, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -1, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -1, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), 0, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), 0, 3)":{"1":"-32"},"('BA', 1, (), ((0, 1),), -86, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -85, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -84, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -83, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -82, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -81, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -80, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -79, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -78, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -77, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -76, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -75, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -74, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -73, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -72, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -71, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -70, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -69, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -68, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -67, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -66, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -65, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -64, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -63, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -62, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -61, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -60, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -59, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -58, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -57, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -56, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -55, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -54, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -53, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -52, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -51, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -50, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -49, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -48, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -47, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -46, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -45, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -44, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -43, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -42, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -41, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -40, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -39, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -38, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -37, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -36, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -35, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -34, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -33, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -32, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -31, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -30, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -29, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -28, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -27, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -26, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -25, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -24, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -23, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -22, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -21, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -20, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -19, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -18, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -17, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -16, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -15, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -14, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -13, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -12, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -11, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -10, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -9, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -8, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -7, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -6, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -5, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -4, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -3, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -2, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -1, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), 0, 1)":{"z3":"-32"}}

==> anc/tables/json/atoms_m89.json <==
{"('R', -87, 1)":{"1":"-2637027264235358187063038830775465156364178288856422329562992667699434188235382163182117129/44442055735267955617797095012431648171556970330427820431575895303432073881304277444000000","z3":"-32"},"('R', -86, 1)":{"1":"-12969637686605737603070926907788158454402122244793410824132927039858189343098427830105541/167390040434154258447446685545881914017163730058108551531359304344376926106607448000000","pi2":"8/3","z3":"48"},"('R', -85, 1)":{"1":"15650866665800637906631313427070865235700700966779688491456000408392092768732690017009137989/79995700323482320112034771022376966708802546594770076776836611546177732986347699399200000","pi2":"-8/3","z3":"-176/3"},"('R', -84, 1)":{"1":"-15452950160046206339691825978668694757385943056099819083764911047103442936823088358260634397/57139785945344514365739122158840690506287533281978626269169008247269809275962642428000000","pi2":"10/3","z3":"200/3"},"('R', -83, 1)":{"1":"2577522334782434820884970635811873898936395240631317894381727658470356622952170154648235479821/7999570032348232011203477102237696670880254659477007677683661154617773298634769939920000000","pi2":"-10/3","z3":"-1096/15"},"('R', -82, 1)":{"1":"-1512845358221070740431734953267974986138636342395285021045912228359380207774443111150709893/4239305793507277165449643403411603959131030556161636289180530553586525330490074160000000","pi2":"98/27","z3":"392/5"},"('R', -81, 1)":{"1":"7106609346937674946308257618113247289795832591875502468640171398463034409065286868339122941689/18665663408812541359474779905221292232053927538779684581261876027441471030147796526480000000","pi2":"-98/27","z3":"-2904/35"},"('R', -80, 1)":{"1":"-2276935616127658904715732350415421589740721598346008925174773171289962874732579118824322381417/5743281048865397341376855355452705302170439242701441409619038777674298778507014315840000000","pi2":"205/54","z3":"3044/35"},"('R', -79, 1)":{"1":"819431643188143278366521431566611159507841487863822870864778721062015312067026973806660873533917/2015891648151754466823276229763899561061824174188205934776282610963678871255962024859840000000","pi2":"-205/54","z3":"-28516/315"},"('R', -78, 1)":{"1":"-830654638875070310253439643727251800538256529966085821275100438809890037620885885542433680626941/2015891648151754466823276229763899561061824174188205934776282610963678871255962024859840000000","pi2":"5269/1350","z3":"29524/315"},"('R', -77, 1)":{"1":"9186880770982849148919012638099733464113688880854234751239725351488410739182834622266966177507611/22174808129669299135056038527402895171680065916070265282539108720600467583815582273458240000000","pi2":"-5269/1350","z3":"-334844/3465"},"('R', -76, 1)":{"1":"-16654555222568821298961251205711088777538092125949851789288906965127690833903515655893580558381/40244660852394372295927474641384564739891226707931515939272429619964550968812309026240000000","pi2":"5369/1350","z3":"344084/3465"},"('R', -75, 1)":{"1":"118556193248339001816481422501770012666632782045816982784154040266045189783498050725132945922692813/288272505685700888755728500856237637231840856908913448673008413367806078589602569554957120000000","pi2":"-5369/1350","z3":"-4583972/45045"},"('R', -74, 1)":{"1":"-117308724967867770757414642542614063095094129357928559849507674605845263951830544069591549171020413/288272505685700888755728500856237637231840856908913448673008413367806078589602569554957120000000","pi2":"266681/66150","z3":"4686932/45045"},"('R', -73, 1)":{"1":"12116412066425472308541531414429788074884068669456547296177831773675408090311589224674638589897/30201414948737652043554583641303052617269864526863640510529954255401370203206136150336000000","pi2":"-266681/66150","z3":"-4783028/45045"},"('R', -72, 1)":{"1":"-90914354566098654648969098944980949569846434114017610196043592561493279665312983596681512056621727/230618004548560711004582800684990109785472685527130758938406730694244862871682055643965696000000","pi2":"1077749/264600","z3":"4873118/45045"},"('R', -71, 1)":{"1":"6081352557323793503390710626015185014907543453793171055809163766313830399557305573856827490499359/15745004326608562598706456271665991431136689373338244586156282818482580999271465646375168000000","pi2":"-1077749/264600","z3":"-84284446/765765"},"('R', -70, 1)":{"1":"-77868109457308409898186081937182105055872389487759388216337885730226228215570293624673310369970861/206342425122396425635679347981306940334370297576906468523837601147482245727294470839337728000000","pi2":"9778141/2381400","z3":"28548602/255255"},"('R', -69, 1)":{"1":"19566647683933468624487681750342998883442691086412835598417810908579772242355254052854653472432289583/53206868192275078324628746158037003900505483875188025097932410010172207648252359980714942720000000","pi2":"-9778141/2381400","z3":"-550591598/4849845"},"('R', -68, 1)":{"1":"-613494797303185324281588721522541890126711743687290669868252421556567521440569913886727240403399529/1716350586847583171762217618001193674209854318554452422513948710005555085427495483248869120000000","pi2":"1968329/476280","z3":"111670270/969969"},"('R', -67, 1)":{"1":"129067797221649018465100908042013868346027167233746707701558798588058697878062407588557578708484294593/372448077345925548272401223106259027303538387126316175685526870071205453537766519865004599040000000","pi2":"-1968329/476280","z3":"-37716106/323323"},"('R', -66, 1)":{"1":"-124804161257317267670398708843860423400301693187437146640801986815912511454653785425247630165884054353/372448077345925548272401223106259027303538387126316175685526870071205453537766519865004599040000000","pi2":"239437889/57629880","z3":"38186394/323323"},"('R', -65, 1)":{"1":"2768213161485966317950931208314541199333744622514665643314865813618421589636111864700131141825460060839/8566305778956287610265228131443957627981382903905272040767118011637725431368629956895105777920000000","pi2":"-239437889/57629880","z3":"-888633398/7436429"},"('R', -64, 1)":{"1":"-532398369466695609620169396109501903065408056607898596232641647249620780063831697090203314593654194963/1713261155791257522053045626288791525596276580781054408153423602327545086273725991379021155584000000","pi2":"240505109/57629880","z3":"2695645910/22309287"},"('R', -63, 1)":{"1":"12760588528007793488465879145849154967152900750752074655956853918005856714441916042785443903495819959957/42831528894781438051326140657219788139906914519526360203835590058188627156843149784475528889600000000","pi2":"-240505109/57629880","z3":"-68105044934/557732175"},"('R', -62, 1)":{"1":"-4064591702181298885964176700355193808630149371594298111824718628094017788212099183637597739194314588119/14277176298260479350442046885739929379968971506508786734611863352729542385614383261491842963200000000","pi2":"40799043101/9739449720","z3":"68791484534/557732175"},"('R', -61, 1)":{"1":"104493207917991033689134984267542779786684157943153395580061874343733446400210107506245029686255371449613/385483760053032942461935265914978093259162230675737241834520310523697644411588348060279760006400000000","pi2":"-40799043101/9739449720","z3":"-625072504006/5019589575"},"('R', -60, 1)":{"1":"-99096436004195743182172076312756974056712309790819609521331912503466891765976959442739199014237741019813/385483760053032942461935265914978093259162230675737241834520310523697644411588348060279760006400000000","pi2":"40931552621/9739449720","z3":"630809177806/5019589575"},"('R', -59, 1)":{"1":"2713154975413668724267841026595344676491294650604167358886407193320994762458322859359718795625017099858937/11179029041537955331396122711534364704515704689596380013201089005187231687936062093748113040185600000000","pi2":"-40931552621/9739449720","z3":"-18454093022774/145568097675"},"('R', -58, 1)":{"1":"-2548382107074861161833424723863239124688232115076837195007391494438811993601511106467862355033795544974617/11179029041537955331396122711534364704515704689596380013201089005187231687936062093748113040185600000000","pi2":"205234915681/48697248600","z3":"18609365660294/145568097675"},"('R', -57, 1)":{"1":"73763682890766402457100610750792184464792592991822338969554666956254453659450676252079144312659030288399927/346549900287676615273279804057565305839986845377487780409233759160804182326017924906191504245753600000000","pi2":"-205234915681/48697248600","z3":"-581548514594714/4512611027925"},"('R', -56, 1)":{"1":"-273586470906969545909690049298813988235132904495666408248338726812636204746908696925668006644697141659075633/1386199601150706461093119216230261223359947381509951121636935036643216729304071699624766016983014400000000","pi2":"822968714749/194788994400","z3":"586061125622639/4512611027925"},"('R', -55, 1)":{"1":"251581361495200628358258344303328372726667740258217518051947198109815144724703445763853153236893485546580833/1386199601150706461093119216230261223359947381509951121636935036643216729304071699624766016983014400000000","pi2":"-822968714749/194788994400","z3":"-53676090078349/410237366175"},"('R', -54, 1)":{"1":"-792442972302705130423250695166278158973885769179869300481345508323168162624620137093918627916195235032097/4796538412286181526273768914291561326505008240518862012584550299803518094477756746106456806169600000000","pi2":"238357395880861/56294019381600","z3":"54062195834749/410237366175"},"('R', -53, 1)":{"1":"1345505272931423399530965061703224273170811275712653392454036862953416488318739078220697994192349994147241/9060128112096120660739341282550726950065015565424517134881928344073311956235762742645529522764800000000","pi2":"-238357395880861/56294019381600","z3":"-54437269998109/410237366175"},"('R', -52, 1)":{"1":"-1190066504668959825290950759655769275307399153725365738229986112064484062965525306009160915714837201620441/9060128112096120660739341282550726950065015565424517134881928344073311956235762742645529522764800000000","pi2":"238820721143261/56294019381600","z3":"54801925434709/410237366175"},"('R', -51, 1)":{"1":"522155602753364904662542740203585141095064857755663844362698862632841251846416570659200124853520400480629/4592119728048718691059666129512012289758980492064481287542895188091952635352372896957323182771200000000","pi2":"-238820721143261/56294019381600","z3":"-2040798836801833/15178782548475"},"('R', -50, 1)":{"1":"-544379073819293093544835455947255667592815197461136489689380224269374207813500828700908563808472900584458189/5698820582508459895605045666724407251590894790652021277840732928422113220472294765124038069819059200000000","pi2":"86364397717734821/20322140996757600","z3":"2053580969474233/15178782548475"},"('R', -49, 1)":{"1":"87470355109871048057349810293961340324005130128896375975211375724312351038882000375519298414409340984936041/1139764116501691979121009133344881450318178958130404255568146585684422644094458953024807613963811840000000","pi2":"-86364397717734821/20322140996757600","z3":"-2066035355155033/15178782548475"},"('R', -48, 1)":{"1":"-2611407917312358604006256616394678775862837503696086848455434079818822733207167351972907417006977158121529/45590564660067679164840365333795258012727158325216170222725863427376905763778358120992304558552473600000","pi2":"17299975731542641/4064428199351520","z3":"2078178381193813/15178782548475"},"('R', -47, 1)":{"1":"69180727724727964044372849863158921843973930254592890119348169855113101190379624230462342367545258539098549/1869213151062774845758454978685605578521813491333862979131760400522453136314912682960684486900651417600000","pi2":"-17299975731542641/4064428199351520","z3":"-85691034670497533/622330084487475"},"('R', -46, 1)":{"1":"-21031750002015808224585365313207204737359747970039541476595249272252034170571738284911611513175274466556751/1335152250759124889827467841918289698944152493809902127951257428944609383082080487829060347786179584000000","pi2":"353562301485889/82947514272480","z3":"12309312989335019/88904297783925"},"('R', -45, 1)":{"1":"-391102741281590438456643345341167053226531730808008181635970112660538925775854595776925484671578993260227579/57411546782642370262581117202486457054598557233825791501904069444618203472529460976649594954805722112000000","pi2":"-353562301485889/82947514272480","z3":"-532145396070491417/3822884804708775"},"('R', -44, 1)":{"1":"9000823775924925845706105370699578836086316800944459932850411931784383132871519489225446579/286983152970747827904034773325225990279389101424051389325523441225360441231395118080000000","pi2":"354019312583809/82947514272480","z3":"5884182435213075787/42051732851796525"},"('R', -43, 1)":{"1":"-17332139670020999300394085406325703012599978164690545112463688215090970411480483565394503368955912494971730727/287057733913211851312905586012432285272992786169128957509520347223091017362647304883247974774028610560000000","pi2":"-354019312583809/82947514272480","z3":"-5914085889685464427/42051732851796525"},"('R', -42, 1)":{"1":"491855882117475508394029948726012869959309161071569550712449541953662033007902270127547192174552983100599989/6675761253795624449137339209591448494720762469049510639756287144723046915410402439145301738930897920000000","pi2":"187497409728228241/43879235050141920","z3":"5943339269060627227/42051732851796525"},"('R', -41, 1)":{"1":"-181482227546568292229819424190181288370916271344234643506685029633112066605987791604209921727653387369722896381/2196325452498760443766184599955586554763130852317289000479818470613882435170022402478804272108265415680000000","pi2":"-187497409728228241/43879235050141920","z3":"-280682601097106968469/1976431444034436675"},"('R', -40, 1)":{"1":"4790208837323204988554534337076083484564734074742229961020284735351602490392648934702475846037783334873678041/53568913475579523018687429267209428164954411032129000011702889527167864272439570792165957856299156480000000","pi2":"187700554334941861/43879235050141920","z3":"282000222059796592919/1976431444034436675"},"('R', -39, 1)":{"1":"-7115238941728604422748086331510475896423966935091514062471466947143520957322417621327517024727133780138228043/74996478865811332226162400974093199430936175444980600016384045338035009981415399109032340998818819072000000","pi2":"-187700554334941861/43879235050141920","z3":"-13881256687139135026631/96845140757687397075"},"('R', -38, 1)":{"1":"186365920623689168127393198117702983519677548339627261759125777918487847431585695640195825729232521020337368851/1874911971645283305654060024352329985773404386124515000409601133450875249535384977725808524970470476800000000","pi2":"23485971550561141649/5484904381267740000","z3":"13943237577224054960759/96845140757687397075"},"('R', -37, 1)":{"1":"-2651540713054874033723540517329377425484215304936176991853597744485335690760714746464993956601072111906997787/25683725638976483639096712662360684736621977892116643841227412786998291089525821612682308561239321600000000","pi2":"-23485971550561141649/5484904381267740000","z3":"-14004003155738682347159/96845140757687397075"},"('R', -36, 1)":{"1":"5399006074115187687699048596135317350737267277426760504844314724811112070876084874450651193606246744313751223/50673296530953602855515135793306215831713632057419324335394625228402033771226621019616446620823526400000000","pi2":"23507608254234781649/5484904381267740000","z3":"14063600165435720745359/96845140757687397075"},"('R', -35, 1)":{"1":"-293892406661978305339554385895494632690746871739531453924237583051154375860065111547802652488763284683075166419/2685684716140540951342302197045229439080822499043224189775915137105307789875010914039671670903646899200000000","pi2":"-23507608254234781649/5484904381267740000","z3":"-748469853272339196210427/5132792460157432044975"},"('R', -34, 1)":{"1":"57583414737352927439806132584857865920126821240861595454573085454263495944231934311093469541895388217613050693/514280052026912097065547229221426913866540478540191866127302898594633406571810600560788192300698342400000000","pi2":"211749047271858474841/49364139431409660000","z3":"250503836021181200128409/1710930820052477348325"},"('R', -33, 1)":{"1":"-64207757252556631788657297758751690507223352198519258596636919485427501803451879936925651716797857986008081057/562120056866624850280946971474582905854125639334628318790307819394134188578490656426908024142623769600000000","pi2":"-211749047271858474841/49364139431409660000","z3":"-251499286680120823312889/1710930820052477348325"},"('R', -32, 1)":{"1":"2809716270360572564697749054077810993541797196310197466704444234813756125286170466186912555025724628086964533051/24171162445264868562080719773407064951727402491389017707983236233947770108875098226357045038132822092800000000","pi2":"10383930672892966877209/2418842832139073340000","z3":"252476961434436524654789/1710930820052477348325"},"('R', -31, 1)":{"1":"-713418400043711651792896373056140032701782443167556145349332745890613109033708327909362592339803481291571868669/6042790611316217140520179943351766237931850622847254426995809058486942527218774556589261259533205523200000000","pi2":"-10383930672892966877209/2418842832139073340000","z3":"-253437484000080020709989/1710930820052477348325"},"('R', -30, 1)":{"1":"23335218758438254444595556206822031102412334561137288664126073513845476358759501552965366694853336288684654499/194928729397297327113554191721024717352640342672492078290187388983449758942541114728685847081716307200000000","pi2":"8739335943455356005972769/2034246821828960678940000","z3":"254381445831833111660789/1710930820052477348325"},"('R', -29, 1)":{"1":"-37678941952756997597287559533536952005332651487629334488286566845239827188478876808620509044270109673014001453/310832298228122764856748575987579954697453519396676557273542052703338804800268264026823377778953030400000000","pi2":"-8739335943455356005972769/2034246821828960678940000","z3":"-15063255090319832863132951/100944918383096163551175"},"('R', -28, 1)":{"1":"1410086169918994399363256368238855596064453675067501816924056485759788708308778543784152744864908611705005473921/11500795034440542299699697311540458323805780217677032619121055950023535777609925768992464977821262124800000000","pi2":"8745363341445960333910369/2034246821828960678940000","z3":"15117092380124150817026911/100944918383096163551175"},"('R', -27, 1)":{"1":"-86918269340956012974140181347093761057472415630895407748762177787606643054655119397509083216135351144512718230781/701548497100873080281681536003967957752152593278298989766384412951435682434205471908540363647096989612800000000","pi2":"-8745363341445960333910369/2034246821828960678940000","z3":"-925372872575832277072279171/6157640021368865976621675"},"('R', -26, 1)":{"1":"302293646771371607111695975401775113400714499137950817918094385610277991094166536481522752051916911776749370438779/2416444823347451720970236401791445187812970043514140964750879644610500683940041069907194585895556297555200000000","pi2":"8409718829321111776031704609/1954911195777631212461340000","z3":"928551009361054917576341971/6157640021368865976621675"},"('R', -25, 1)":{"1":"-305035262242956961566051941229233537651184728210404498886727275126858852589782242687818547986865266081739834200379/2416444823347451720970236401791445187812970043514140964750879644610500683940041069907194585895556297555200000000","pi2":"-8409718829321111776031704609/1954911195777631212461340000","z3":"-310559566510213034489743057/2052546673789621992207225"},"('R', -24, 1)":{"1":"2461156056384379661558374083207649560231799600608379338871610626580213636194317306535191736334580610508376037536419/19331558586779613767761891214331561502503760348113127718007037156884005471520328559257556687164450380441600000000","pi2":"33659238975573797429256624061/7819644783110524849845360000","z3":"623171679694215690971693339/4105093347579243984414450"},"('R', -23, 1)":{"1":"-2481196706591508027201440381646138524377793900343464648370879061225581705782031871512647347877720856932793917257319/19331558586779613767761891214331561502503760348113127718007037156884005471520328559257556687164450380441600000000","pi2":"-33659238975573797429256624061/7819644783110524849845360000","z3":"-625192648726870088010174299/4105093347579243984414450"},"('R', -22, 1)":{"1":"2500642057236098165298068143638179409875115390709612741392501247996457961585330916477771332686708221724066967052919/19331558586779613767761891214331561502503760348113127718007037156884005471520328559257556687164450380441600000000","pi2":"33678387172165436302473264061/7819644783110524849845360000","z3":"209060999005535159677640233/1368364449193081328138150"},"('R', -21, 1)":{"1":"-168818511998458014809725216308702200847869529516313044477935358273672917661812009815194235062069729606617207010433973/1295214425314234122440046711360214620667751943323579557106471489511228366591862013470256298040018175489587200000000","pi2":"-33678387172165436302473264061/7819644783110524849845360000","z3":"-14050874595745034300902316411/91680418095936448985256050"},"('R', -20, 1)":{"1":"24297290092091319101528953800823409389190085239605003889154804402082764693096609252465440136690094931971621628376539/185030632187747731777149530194316374381107420474797079586638784215889766655980287638608042577145453641369600000000","pi2":"33696425568435587455529424061/7819644783110524849845360000","z3":"14094018321907827923954201611/91680418095936448985256050"},"('R', -19, 1)":{"1":"-24477281810097793252917412777889105152278986662903945074618880649812737644396682330572121459101428341807767326306259/185030632187747731777149530194316374381107420474797079586638784215889766655980287638608042577145453641369600000000","pi2":"-33696425568435587455529424061/7819644783110524849845360000","z3":"-42409610330030873613929048033/275041254287809346955768150"},"('R', -18, 1)":{"1":"172611614157488112006681939692210755106164943144557097966397457403304114126637487221346348114577857827010571937215893/1295214425314234122440046711360214620667751943323579557106471489511228366591862013470256298040018175489587200000000","pi2":"33713447924426032135474665661/7819644783110524849845360000","z3":"42535343474848157886823113473/275041254287809346955768150"},"('R', -17, 1)":{"1":"-148758636829140530108094703181023644812617649663701750370521238694344332429178538261409648273710016499431927708229041/1107954508401332803533052006103316121294101059951495765717584045244544747325568710317930086275196270599526400000000","pi2":"-33713447924426032135474665661/7819644783110524849845360000","z3":"-3028810706851429109067025637383/19527929054434463633859538650"},"('R', -16, 1)":{"1":"4146896849277757567217329009970044362933701238663300458970857063160815454521561516762914155283502914948811324684164901/30653408065770207564414438835525079355803462658658049518186491918432404676007400985462732386947096819920230400000000","pi2":"33729537728506506466441425661/7819644783110524849845360000","z3":"9112469359293533278712889630349/58583787163303390901578615950"},"('R', -15, 1)":{"1":"-3675472919071150133420051312984042835139528438528380962389421348289403457714034505352468278660433085189252633560531581/26960226371099098219304265481847358951489792458819730299127878434283922184922171951069632099363109251255142400000000","pi2":"-33729537728506506466441425661/7819644783110524849845360000","z3":"-667084944417653637854891458725877/4276616462921147535815238964350"},"('R', -14, 1)":{"1":"11376814400773241922503408360349421439319450980149774656068639995680023651613150241107941323046079466973330795246082166451/82794855185645330631483399294753239340025152641035391748621714671685925029895990061734840177144108510604542310400000000","pi2":"46196589536413702085491232689909/10705093708078308519438297840000","z3":"668934292077295215167676426926677/4276616462921147535815238964350"},"('R', -13, 1)":{"1":"-11468833195315111732138872614856233200855921642279993329090656857100818666594492203164394610736539652445606934013271804611/82794855185645330631483399294753239340025152641035391748621714671685925029895990061734840177144108510604542310400000000","pi2":"-46196589536413702085491232689909/10705093708078308519438297840000","z3":"-670758981768141571449624262218133/4276616462921147535815238964350"},"('R', -12, 1)":{"1":"11563583487862021241567944375321605766637993510202241053592099065823076285237800999347405330897463927214591239208183348411/82794855185645330631483399294753239340025152641035391748621714671685925029895990061734840177144108510604542310400000000","pi2":"46216358869207937188943565649909/10705093708078308519438297840000","z3":"672559662384108370412072783887333/4276616462921147535815238964350"},"('R', -11, 1)":{"1":"-11659632157648548764708143056048369371296889702866576344461076749411976482317348983909492116103464590627523850186679668611/82794855185645330631483399294753239340025152641035391748621714671685925029895990061734840177144108510604542310400000000","pi2":"-46216358869207937188943565649909/10705093708078308519438297840000","z3":"-61303359776139104182852056677903/388783314811013412346839905850"},"('R', -10, 1)":{"1":"11755847897512475224713115041361317115756517854358901867258143700724936115752795883900423939184911297693890427546185991411/82794855185645330631483399294753239340025152641035391748621714671685925029895990061734840177144108510604542310400000000","pi2":"46235127387652957234561691089909/10705093708078308519438297840000","z3":"61462860623241058403302042280303/388783314811013412346839905850"},"('R', -9, 1)":{"1":"-935972537861913666479673468109531783104741005607438234242743698303897674613486812893107330082201569366519353865996143087789/6540793559665981119887188544285505907861987058641795948141115459063188077361783214877052373994384572337758842521600000000","pi2":"-46235127387652957234561691089909/10705093708078308519438297840000","z3":"-4868007055309996043055960217131137/30713881870070059575400352562150"},"('R', -8, 1)":{"1":"2827503286428805234613073329404848239236775305683616184777355283391459741927944856837582344322792530566994198640346529474757/19622380678997943359661565632856517723585961175925387844423346377189564232085349644631157121983153717013276527564800000000","pi2":"46252969210499754415427421586309/10705093708078308519438297840000","z3":"4880292608058024066886120358155997/30713881870070059575400352562150"},"('R', -7, 1)":{"1":"-544166469942103205292238169807037160005287795505571293945426230079243698794394971242161695736202217900561289061411736804679/3757477151297478515679874270121460840686673416666563629783193987121405916782300995780434342507412413896159335065600000000","pi2":"-46252969210499754415427421586309/10705093708078308519438297840000","z3":"-44031838385838021258243173365847173/276424936830630536178603173059350"},"('R', -6, 1)":{"1":"1050357260475535709900056701310866912115966577938518427132375417824989493298743748764951457498414002127273160753592419426199233/7240658470550241099715117718524055040003219673916468114592214813182949201639494018868896978011783721577899038671411200000000","pi2":"77779788159404962661718664480825429/17995262523279636621175778669040000","z3":"44139711531918267321142140457772773/276424936830630536178603173059350"},"('R', -5, 1)":{"1":"-86720787196858065303061830958824750823938575992380803411585944038941948208515872196506100046417398127982587694362065437851658339/600974653055670011276354770637496568320267232935066853511153829494184783736078003566118449174978048890965620209727129600000000","pi2":"-77779788159404962661718664480825429/17995262523279636621175778669040000","z3":"-3672441655127796364812512959533039359/22943269756942334502824063363926050"},"('R', -4, 1)":{"1":"85156202218201810118371682194801417827429877327072361700466538197376902886777226977827390645974594420407027249567801578330579819/600974653055670011276354770637496568320267232935066853511153829494184783736078003566118449174978048890965620209727129600000000","pi2":"11115284554577186575391010113969347/2570751789039948088739396952720000","z3":"3681181948368536301765969745576439759/22943269756942334502824063363926050"},"('R', -3, 1)":{"1":"-4776090576861763101708803204109410630452659396665633775597590963192608294709695836186931523075880953710572193258751550458244227/35351450179745294780962045331617445195309837231474520794773754676128516690357529621536379363234002875939154129983948800000000","pi2":"-11115284554577186575391010113969347/2570751789039948088739396952720000","z3":"-3689819414629973415931738804725211919/22943269756942334502824063363926050"},"('R', -2, 1)":{"1":"182473782490021937441829557779090642809695386739712833162642826165790948939402817867526508881224517949803840519674685503756720561/1520112357729047675581367949259550143398323000953404394175271451073526217685373773726064312619062123665383627589309798400000000","pi2":"20559016479517324506134616092603242603/4753320057934864016079144965579280000","z3":"3698356445237207772956045432953649519/22943269756942334502824063363926050"},"('R', -1, 1)":{"1":"-124088401921447851131507862828181541401806787146994274038962008592224884485673556325025894849114978351241826479324310784259949761/1520112357729047675581367949259550143398323000953404394175271451073526217685373773726064312619062123665383627589309798400000000","pi2":"-20559016479517324506134616092603242603/4753320057934864016079144965579280000","z3":"-3706795349055853229324900260857622319/22943269756942334502824063363926050"},"('R', 0, 1)":{"1":"-51358069789904014570405406263703375162708239774421009528909736718358884739904997875437478240663498087255599653695798050126722939/1520112357729047675581367949259550143398323000953404394175271451073526217685373773726064312619062123665383627589309798400000000","pi2":"20565563752324397321583760920379522603/4753320057934864016079144965579280000","z3":"40866521918642154860585199122889549709/252375967326365679531064697003186550"},"('R', -87, 2)":{"1":"-13908868557866371565315060118056870952107509196924244571/24012905791855969733252627108863417156744313702520000","pi2":"-16/3"},"('R', -86, 2)":{"1":"28274457368844302521083419083662300260491796695917841027/58698214157870148236839755154999464160930544606160000","pi2":"8"},"('R', -85, 2)":{"1":"-493207628470993015857921456090063757955512562556422592491/1584851782262494002394673389184985532345124704366320000","pi2":"-88/9"},"('R', -84, 2)":{"1":"1706991883783302370236543399137506402781142790174936691/11526194780090865471961261012254440235237270577209600","pi2":"100/9"},"('R', -83, 2)":{"1":"7340004417136101191888668223393655421138564404139885781/5282839274208313341315577963949951774483749014554400000","pi2":"-548/45"},"('R', -82, 2)":{"1":"-236801846146360041313237239019223147008207327126835278237/1760946424736104447105192654649983924827916338184800000","pi2":"196/15"},"('R', -81, 2)":{"1":"140155712294517291094653965990147663405041303301654230271/551938431633704378943418593248502424199794673162400000","pi2":"-484/35"},"('R', -80, 2)":{"1":"-661655036986048190162781846345369077710090076408069643697/1833712805923546779630200615585933673787747591828800000","pi2":"1522/105"},"('R', -79, 2)":{"1":"913245516815161373595886069235856526125832519969351076647633/1996913245650742443017288470373081770754857127501563200000","pi2":"-14258/945"},"('R', -78, 2)":{"1":"-1087309768367021047361312974163168073439529073041392909679677/1996913245650742443017288470373081770754857127501563200000","pi2":"14762/945"},"('R', -77, 2)":{"1":"13701609605168682227694435859222503420818316766472240146806887/21966045702158166873190173174103899478303428402517195200000","pi2":"-167422/10395"},"('R', -76, 2)":{"1":"-15286532185393182965463866340349290647656195021224455553041957/21966045702158166873190173174103899478303428402517195200000","pi2":"172042/10395"},"('R', -75, 2)":{"1":"3566745792800824756476512766180424720412170243587411753698021/4681288428328789661499545102677880216687615889061041600000","pi2":"-2291986/135135"},"('R', -74, 2)":{"1":"-3980021480018032574529181333898885686602216657877779699625879/4839976171661968972058851716327977851151602868351246400000","pi2":"2343466/135135"},"('R', -73, 2)":{"1":"8643580385926480912644442996757414263545357674852187572248441/9846848073381247219016284526322437697170502387335294400000","pi2":"-2391514/135135"},"('R', -72, 2)":{"1":"-530431188299441168470450921902379409279732396286864974417046613/571117188256112338702944502526701386435889138465447075200000","pi2":"2436559/135135"},"('R', -71, 2)":{"1":"9472803567419849672287400957385045805992828183604789153204084421/9708992200353909757950056542953923569410115353912600278400000","pi2":"-42142223/2297295"},"('R', -70, 2)":{"1":"-19282476513493810485632461513293843847681257238177263905187277/18925910721937445921929934781586595651871569890667836800000","pi2":"14274301/765765"},"('R', -69, 2)":{"1":"7232683430601848933517134184296008629649139239631830580688675589/6832253770619417977816706456152761030325636730531089084800000","pi2":"-275295799/14549535"},"('R', -68, 2)":{"1":"-67344454002033547365548733721583984104493624957971281162383961953/61490283935574761800350358105374849272930730574779801763200000","pi2":"55835135/2909907"},"('R', -67, 2)":{"1":"1476929268405545657756344795762915053825601581392770448943691679/1308303913522867272347879959688826580275121927122974505600000","pi2":"-18858053/969969"},"('R', -66, 2)":{"1":"-71318368168435378777735673974006003551431482339257075260698659913/61490283935574761800350358105374849272930730574779801763200000","pi2":"6364399/323323"},"('R', -65, 2)":{"1":"27548987675365196085377953123910228782903605191698615206368749579/23184861156036385596853413711862648086514865626556318697600000","pi2":"-444316699/22309287"},"('R', -64, 2)":{"1":"-572414647962925016116617561201244881663793753941347976153848769307/471425510172739840469352745474540511092468934406645146851200000","pi2":"1347822955/66927861"},"('R', -63, 2)":{"1":"2918007884599436434883068347778508733987227823827905947654918944771/2357127550863699202346763727372702555462344672033225734256000000","pi2":"-34052522467/1673196525"},"('R', -62, 2)":{"1":"-8906567074827209698203765095776653676846996384769145773785552560913/7071382652591097607040291182118107666387034016099677202768000000","pi2":"34395742267/1673196525"},"('R', -61, 2)":{"1":"244206328203549799460121499092844969608734116049989621637308408503251/190927331619959635390087861917188906992449918434691284474736000000","pi2":"-312536252003/15058768725"},"('R', -60, 2)":{"1":"-35365764361547374190652987669882761619083786003187297109927964919593/27275333088565662198583980273884129570349988347813040639248000000","pi2":"315404588903/15058768725"},"('R', -59, 2)":{"1":"1038019715071239547177605794133584392197120193579254494202639086133097/790984659568404203758935427942639757540149662086578178538192000000","pi2":"-9227046511387/436704293025"},"('R', -58, 2)":{"1":"-1048994514666317807608412400969297659347994994286156775090269065312577/790984659568404203758935427942639757540149662086578178538192000000","pi2":"9304682830147/436704293025"},"('R', -57, 2)":{"1":"32816114885139136782813150793706835180548612381267737630091322710243287/24520524446620530316526998266221832483744639524683923534683952000000","pi2":"-290774257297357/13537833083775"},"('R', -56, 2)":{"1":"-33071430984321173578004607099498135451299192391702478615853388163864737/24520524446620530316526998266221832483744639524683923534683952000000","pi2":"586061125622639/27075666167550"},"('R', -55, 2)":{"1":"233001452071694907872982186063496627876219516239148869690015037157047009/171643671126343712215688987863552827386212476672787464742787664000000","pi2":"-53676090078349/2461424197050"},"('R', -54, 2)":{"1":"-234221030477979075673588406570977423584886429254967869655368875279353609/171643671126343712215688987863552827386212476672787464742787664000000","pi2":"54062195834749/2461424197050"},"('R', -53, 2)":{"1":"78387815170137255930148963568169845776654272502255081992179951222829163/57214557042114570738562995954517609128737492224262488247595888000000","pi2":"-54437269998109/2461424197050"},"('R', -52, 2)":{"1":"-26203291193132605435920539765832862525316299366635615332825351034390421/19071519014038190246187665318172536376245830741420829415865296000000","pi2":"54801925434709/2461424197050"},"('R', -51, 2)":{"1":"971129313180147445109746208403570760615456439488219312877675523115308277/705646203519413039108943616772383845921095737432570688387015952000000","pi2":"-2040798836801833/91072695290850"},"('R', -50, 2)":{"1":"-971594266038656396048783302665704540101683739788584424657504569901108077/705646203519413039108943616772383845921095737432570688387015952000000","pi2":"2053580969474233/91072695290850"},"('R', -49, 2)":{"1":"970901761211483280785654858996750273983164383419547147597760180287232661/705646203519413039108943616772383845921095737432570688387015952000000","pi2":"-2066035355155033/91072695290850"},"('R', -48, 2)":{"1":"-969017261789017902965327956395878773460015170603974495287452550391550531/705646203519413039108943616772383845921095737432570688387015952000000","pi2":"2078178381193813/91072695290850"},"('R', -47, 2)":{"1":"46810432502247037023266529727125461043333811513629058409816887142601751/34197983858505832864617834855399217119107476636803071186604792000000","pi2":"-85691034670497533/3733980506924850"},"('R', -46, 2)":{"1":"-2815668904421337086877792030546963400108093804210243810662024853012446739/2066535310306852471676192020547695548768923231052528444561975288000000","pi2":"12309312989335019/533425786703550"},"('R', -45, 2)":{"1":"120331318030513081755042253888425962434227346813988637779283932419642848877/88861018343194656282076256883550908597063698935258723116164937384000000","pi2":"-532145396070491417/22937308828252650"},"('R', -44, 2)":{"1":"-358124600943240027445403850426406538235641780115225073370609208279051364141/266583055029583968846228770650652725791191096805776169348494812152000000","pi2":"5884182435213075787/252310397110779150"},"('R', -43, 2)":{"1":"354368268367776589877677161880602698219764609593792079177414073741602849511/266583055029583968846228770650652725791191096805776169348494812152000000","pi2":"-5914085889685464427/252310397110779150"},"('R', -42, 2)":{"1":"-4256927316388049512422862247462176896086198693214071587394213353007229217/3211844036501011672846129766875334045677001166334652642752949544000000","pi2":"5943339269060627227/252310397110779150"},"('R', -41, 2)":{"1":"5464871853532056031256176433187540361572808243362584175504471328195772476811393/4122173779922456910269235480571043098909187929907716906635775280306376000000","pi2":"-280682601097106968469/11858588664206620050"},"('R', -40, 2)":{"1":"-10952030609956118486958416053210706507764958457062367893518392033816693734496511/8244347559844913820538470961142086197818375859815433813271550560612752000000","pi2":"282000222059796592919/11858588664206620050"},"('R', -39, 2)":{"1":"538327642393224611569651069679447770814488345364671117522327006786141609654738369/403973030432400777206385077095962223693100417130956256850305977470024848000000","pi2":"-13881256687139135026631/581070844546124382450"},"('R', -38, 2)":{"1":"-540375789323394426724849540112908263133488426121044976086085556234563501868969689/403973030432400777206385077095962223693100417130956256850305977470024848000000","pi2":"13943237577224054960759/581070844546124382450"},"('R', -37, 2)":{"1":"542654432444079580706621327418319620268875865348285868424768421605534730944969889/403973030432400777206385077095962223693100417130956256850305977470024848000000","pi2":"-14004003155738682347159/581070844546124382450"},"('R', -36, 2)":{"1":"-545064091174237905357289956735567737372788384042610824732647602388855266489359189/403973030432400777206385077095962223693100417130956256850305977470024848000000","pi2":"14063600165435720745359/581070844546124382450"},"('R', -35, 2)":{"1":"1538017465918600658270447959466510835111283056331526605723294667970782777984601656801/1134760242484613783172735681562557886353919071720856125492509490713299798032000000","pi2":"-748469853272339196210427/30796754760944592269850"},"('R', -34, 2)":{"1":"-4634852539523984919715426028949501437331561577597730140067638956101595163954780132123/3404280727453841349518207044687673659061757215162568376477528472139899394096000000","pi2":"250503836021181200128409/10265584920314864089950"},"('R', -33, 2)":{"1":"4655270053603900941048869312983619034529113066284336998981953441181677194896209685123/3404280727453841349518207044687673659061757215162568376477528472139899394096000000","pi2":"-251499286680120823312889/10265584920314864089950"},"('R', -32, 2)":{"1":"-4674971443166719567372657785154838455203321192629262126969980794638779241127622495773/3404280727453841349518207044687673659061757215162568376477528472139899394096000000","pi2":"252476961434436524654789/10265584920314864089950"},"('R', -31, 2)":{"1":"4693676805613871123733262384608767360611794097576915948909020268102092675425003416873/3404280727453841349518207044687673659061757215162568376477528472139899394096000000","pi2":"-253437484000080020709989/10265584920314864089950"},"('R', -30, 2)":{"1":"-4711126465922420684047122160421716549326015988111085495153618284847355019146634131073/3404280727453841349518207044687673659061757215162568376477528472139899394096000000","pi2":"254381445831833111660789/10265584920314864089950"},"('R', -29, 2)":{"1":"16454999413732233699769631415699988667352957601211652542234599318852054412920078455296353/11850301212266821737672878722557792007193976865980900518518276611518989790848176000000","pi2":"-15063255090319832863132951/605669510298576981307050"},"('R', -28, 2)":{"1":"-16504602529121050114646020432015773258095540437995972708659077621170885082329391896947053/11850301212266821737672878722557792007193976865980900518518276611518989790848176000000","pi2":"15117092380124150817026911/605669510298576981307050"},"('R', -27, 2)":{"1":"61573242477650294615046286093323481453980265124596168678661998107629875199866013424916544113/44094970810844843685880781726637544058768787918314930829406507271462161011746062896000000","pi2":"-925372872575832277072279171/36945840128213195859730050"},"('R', -26, 2)":{"1":"-20568348632427408737243226222937199211603250795267020459234107091380391444893180434271995571/14698323603614947895293593908879181352922929306104976943135502423820720337248687632000000","pi2":"928551009361054917576341971/36945840128213195859730050"},"('R', -25, 2)":{"1":"20602073229575753576899575137485329014810020481781725314512164678405132665529182958082330971/14698323603614947895293593908879181352922929306104976943135502423820720337248687632000000","pi2":"-310559566510213034489743057/12315280042737731953243350"},"('R', -24, 2)":{"1":"-82498316877303756479687254813660778421050893776410890850972301818443698463489791919127411837/58793294414459791581174375635516725411691717224419907772542009695282881348994750528000000","pi2":"623171679694215690971693339/24630560085475463906486700"},"('R', -23, 2)":{"1":"82539310925003706681561004268498438424705929253891665583715267172746416900094164516811382417/58793294414459791581174375635516725411691717224419907772542009695282881348994750528000000","pi2":"-625192648726870088010174299/24630560085475463906486700"},"('R', -22, 2)":{"1":"-82526683842975784394334330664817746610887658152063476991351412123016995986657342640163481217/58793294414459791581174375635516725411691717224419907772542009695282881348994750528000000","pi2":"209060999005535159677640233/8210186695158487968828900"},"('R', -21, 2)":{"1":"370142884400741357382426691018842168826008205467560853108197971093828841947484346495009109917113/263923098626510004407891772227834580373084118620420965990941081522124854375637435120192000000","pi2":"-14050874595745034300902316411/550082508575618693911536300"},"('R', -20, 2)":{"1":"-369535930233126857675912879140417269177682099590044309415811022721073132528615055681328775486913/263923098626510004407891772227834580373084118620420965990941081522124854375637435120192000000","pi2":"14094018321907827923954201611/550082508575618693911536300"},"('R', -19, 2)":{"1":"368614076946383934256290359217662059856284897614999144589016857836891956876022130547262753497273/263923098626510004407891772227834580373084118620420965990941081522124854375637435120192000000","pi2":"-42409610330030873613929048033/1650247525726856081734608900"},"('R', -18, 2)":{"1":"-367345922907393068697992194179411636822777496185573699840940412649413825893622132212625676766793/263923098626510004407891772227834580373084118620420965990941081522124854375637435120192000000","pi2":"42535343474848157886823113473/1650247525726856081734608900"},"('R', -17, 2)":{"1":"1843473409542743513459934359183371481574894070452857451220860530259904165941358734217375467435341513/1330436340176236932220182423800514119660717041965542089560333991953031390907588310440887872000000","pi2":"-3028810706851429109067025637383/117167574326606781803157231900"},"('R', -16, 2)":{"1":"-1833022478335000955876287192492835232787876854065321989318039958073805542465433801539981614332207613/1330436340176236932220182423800514119660717041965542089560333991953031390907588310440887872000000","pi2":"9112469359293533278712889630349/351502722979820345409471695700"},"('R', -15, 2)":{"1":"9699824321113724244583880609305209388590599127258903339770337556307045059639349927320493716941603204827/7089895256799166611801352136432939743671961116634373795267019843117704282146538106339491469888000000","pi2":"-667084944417653637854891458725877/25659698777526885214891433786100"},"('R', -14, 2)":{"1":"-9617278836263620916528503906824163209308015174971166096474048408092245930115613839765313209123341415307/7089895256799166611801352136432939743671961116634373795267019843117704282146538106339491469888000000","pi2":"668934292077295215167676426926677/25659698777526885214891433786100"},"('R', -13, 2)":{"1":"9518718237864798021715134007890641384813144174681856056074452143645992154012854073187763540597583503739/7089895256799166611801352136432939743671961116634373795267019843117704282146538106339491469888000000","pi2":"-670758981768141571449624262218133/25659698777526885214891433786100"},"('R', -12, 2)":{"1":"-9401928529881896330720195601169610585344075933295020599976581589053829332718314221034985436177406061139/7089895256799166611801352136432939743671961116634373795267019843117704282146538106339491469888000000","pi2":"672559662384108370412072783887333/25659698777526885214891433786100"},"('R', -11, 2)":{"1":"9264203237173823007900346200942861303924926675030821321936655197878528699990530451935803573135297924139/7089895256799166611801352136432939743671961116634373795267019843117704282146538106339491469888000000","pi2":"-61303359776139104182852056677903/2332699888866080474081039435100"},"('R', -10, 2)":{"1":"-9102160924701521001499500212128926069495458934801174204848083303150813888586843761626783097037214715739/7089895256799166611801352136432939743671961116634373795267019843117704282146538106339491469888000000","pi2":"61462860623241058403302042280303/2332699888866080474081039435100"},"('R', -9, 2)":{"1":"55616801400602116544201771205469174334748177302516582864941548568837642462746915746810015984673555647994539/44248036297683598824252238683477976940256709328915126856261470840897592424876544321664766263571008000000","pi2":"-4868007055309996043055960217131137/184283291220420357452402115372900"},"('R', -8, 2)":{"1":"-54213875183156090650616613153949526042320067755189039393338952121220658535107144686546168225261681310839209/44248036297683598824252238683477976940256709328915126856261470840897592424876544321664766263571008000000","pi2":"4880292608058024066886120358155997/184283291220420357452402115372900"},"('R', -7, 2)":{"1":"1418899335050256534142377801701993129894701031974573325704563328378246863292379020700611460879364225350056943/1194696980037457168254810444453905377386931151880708425119059712704234995471666696684948689116417216000000","pi2":"-44031838385838021258243173365847173/1658549620983783217071619038356100"},"('R', -6, 2)":{"1":"-1365327147484342152973542568251760853869620648526977626222161762989464291931622954093056208040373921626806943/1194696980037457168254810444453905377386931151880708425119059712704234995471666696684948689116417216000000","pi2":"44139711531918267321142140457772773/1658549620983783217071619038356100"},"('R', -5, 2)":{"1":"8960128918642228888260850917443755875411797354267785399363865344901405047393171800730699555342221817725240049127/8230267495478042432107389151842954144818568705306200340645202360819474883804311873462611519322998201024000000","pi2":"-3672441655127796364812512959533039359/137659618541654007016944380183556300"},"('R', -4, 2)":{"1":"-8413154516124519994663825179027621791500851734200598592394999639445230408119616973501745477464012483342762195567/8230267495478042432107389151842954144818568705306200340645202360819474883804311873462611519322998201024000000","pi2":"3681181948368536301765969745576439759/137659618541654007016944380183556300"},"('R', -3, 2)":{"1":"7725396897577057485146631319490525416283289686437140397743510179698376988590538176433068022927526607460628263047/8230267495478042432107389151842954144818568705306200340645202360819474883804311873462611519322998201024000000","pi2":"-3689819414629973415931738804725211919/137659618541654007016944380183556300"},"('R', -2, 2)":{"1":"-6828362894923264176810466269772420157558559851535226130138358464476877362246941231735977244648937447042724380247/8230267495478042432107389151842954144818568705306200340645202360819474883804311873462611519322998201024000000","pi2":"3698356445237207772956045432953649519/137659618541654007016944380183556300"},"('R', -1, 2)":{"1":"5585890093237701719135489679627727284449996401924845116710608614433985433141633435958078261953279266528074142247/8230267495478042432107389151842954144818568705306200340645202360819474883804311873462611519322998201024000000","pi2":"-3706795349055853229324900260857622319/137659618541654007016944380183556300"},"('R', 0, 2)":{"1":"-3657020481154007038098115116619924546403998871378551481558633240954898475461652297436976529116691217794701046547/8230267495478042432107389151842954144818568705306200340645202360819474883804311873462611519322998201024000000","pi2":"40866521918642154860585199122889549709/1514255803958194077186388182019119300"},"('BA', 0, (), ((0, 1),), -88, 1)":{"1":"-19401378337529306984134008940526242828019583189943307516529125213869660781598657581575920571/44442055735267955617797095012431648171556970330427820431575895303432073881304277444000000"},"('BA', 0, (), ((0, 1),), -87, 1)":{"1":"1804252469865709641798756150730061772440970606956296800487340041970616594939934856092259843/2020093442512179800808958864201438553252589560473991837798904331974185176422921702000000"},"('BA', 0, (), ((0, 1),), -86, 1)":{"1":"-5438849573138576347098568883334361745266595784475038134360202253567660169516537071193300629/6060280327536539402426876592604315659757768681421975513396712995922555529268765106000000"},"('BA', 0, (), ((0, 1),), -85, 1)":{"1":"40364763206905948778941491117761875763976119957496599118952587205435988750628003108188051/46978917267725111646719973586079966354711385127302135762765217022655469219137714000000"},"('BA', 0, (), ((0, 1),), -84, 1)":{"1":"-12755836185438556087500774487022785707077417253595132181440032108784820961759294393967277/15659639089241703882239991195359988784903795042434045254255072340885156406379238000000"},"('BA', 0, (), ((0, 1),), -83, 1)":{"1":"13591113903110687796910114605844717042940621259542701643695319220148159604621583296331721/17617093975396916867519990094779987383016769422738300911036956383495800957176642750000"},"('BA', 0, (), ((0, 1),), -82, 1)":{"1":"-415525254212343752139987385819688098176067114483105570686307275371567474923069896767/568284188171059075418783248488894933404840871042025158014772548297472652285500000"},"('BA', 0, (), ((0, 1),), -81, 1)":{"1":"1227886900068224740648261950717026933878603245771638564719771339205641277364695801/1769437015581917204210015304065059470902462494163025920129027135332037319000000"},"('BA', 0, (), ((0, 1),), -80, 1)":{"1":"-164515968767579756782914651127587370891974967677439937454442478466469427363174692241/249490619197050325793612157873173385397247211676986654738192826081817261979000000"},"('BA', 0, (), ((0, 1),), -79, 1)":{"1":"1252035185081451280542438400206845633025881062352154062386306928873721171569536207483/1995924953576402606348897262985387083177977693415893237905542608654538095832000000"},"('BA', 0, (), ((0, 1),), -78, 1)":{"1":"-191013840096295055498815095804748431733981116365203688360708275601811559456441963/319808516836468932278304320298892338275593285277342290963874797092539352000000"},"('BA', 0, (), ((0, 1),), -77, 1)":{"1":"2001988735920521370416442291440140070777413611340552548272396537852312860211273393/3517893685201158255061347523287815721031526138050765200602622768017932872000000"},"('BA', 0, (), ((0, 1),), -76, 1)":{"1":"-1908416137818570342578937307412094587897836546990232624349064158163492077319902593/3517893685201158255061347523287815721031526138050765200602622768017932872000000"},"('BA', 0, (), ((0, 1),), -75, 1)":{"1":"1819761261322602326533954790774397674706370928576181603487603226775804367837676993/3517893685201158255061347523287815721031526138050765200602622768017932872000000"},"('BA', 0, (), ((0, 1),), -74, 1)":{"1":"-1735419270007784679250183187377323910285791981707160672801617065957884048611987657/3517893685201158255061347523287815721031526138050765200602622768017932872000000"},"('BA', 0, (), ((0, 1),), -73, 1)":{"1":"44727085266065763005913958641808673092569165899519967548270669777677622530940741/95078207708139412298955338467238262730581787514885545962233047784268456000000"},"('BA', 0, (), ((0, 1),), -72, 1)":{"1":"-4000989248072480710747274457631970171915844185944596204452925002389319893477/8920830147132615152838744461178294495269449006838576277184560685332000000"},"('BA', 0, (), ((0, 1),), -71, 1)":{"1":"3813087038794038757373337854542807609789316485732564483639369543454108846077/8920830147132615152838744461178294495269449006838576277184560685332000000"},"('BA', 0, (), ((0, 1),), -70, 1)":{"1":"-720501989197758140594872732311631682310729712603460098685836773157150297/1769654859577983565332026276766176253772951598261967125011815252000000"},"('BA', 0, (), ((0, 1),), -69, 1)":{"1":"97973544437090051202906918959359525471249994289271322511868076195733991/252807837082569080761718039538025179110421656894566732144545036000000"},"('BA', 0, (), ((0, 1),), -68, 1)":{"1":"-93175762335190699722301649304171423894519460874597448030590436291527641/252807837082569080761718039538025179110421656894566732144545036000000"},"('BA', 0, (), ((0, 1),), -67, 1)":{"1":"619643306135176032617051661166121954713426531573472571630416666355044287/1769654859577983565332026276766176253772951598261967125011815252000000"},"('BA', 0, (), ((0, 1),), -66, 1)":{"1":"-130977520709467008356583913763811631817975565405090208866235412024683/394220285047445659463583487807123246552228023671634467590068000000"},"('BA', 0, (), ((0, 1),), -65, 1)":{"1":"124101474215029885609019638510057549728238954945258200562252909053283/394220285047445659463583487807123246552228023671634467590068000000"},"('BA', 0, (), ((0, 1),), -64, 1)":{"1":"-14673853379200579347267341851410503018736662679566801904859734466931/49277535630930707432947935975890405819028502958954308448758500000"},"('BA', 0, (), ((0, 1),), -63, 1)":{"1":"110830607334324121729179138843015496485239678609176000536700318820557/394220285047445659463583487807123246552228023671634467590068000000"},"('BA', 0, (), ((0, 1),), -62, 1)":{"1":"-104406989949802667118058727208740298541211300369880548147181418880557/394220285047445659463583487807123246552228023671634467590068000000"},"('BA', 0, (), ((0, 1),), -61, 1)":{"1":"1054920471033580672417921455118868407471959406367830513271995430849/4238927796209093112511650406528206952174494878189617931076000000"},"('BA', 0, (), ((0, 1),), -60, 1)":{"1":"-265626716182590002642507962894184471289674028766313885847488969/1139190485409592344131053589499652499912522138723358756000000"},"('BA', 0, (), ((0, 1),), -59, 1)":{"1":"248044319732305976314438950196331680427148518331428613556137209/1139190485409592344131053589499652499912522138723358756000000"},"('BA', 0, (), ((0, 1),), -58, 1)":{"1":"-66282362206586616165532379160366425546120004486846614975729/327259547661474387857240330221100976705694380558276000000"},"('BA', 0, (), ((0, 1),), -57, 1)":{"1":"2116456869470953123191046633763362340062556396994875391301/11284811988326703029560011386934516438127392433044000000"},"('BA', 0, (), ((0, 1),), -56, 1)":{"1":"-1949451371402644175667364884795327066978329308689203442001/11284811988326703029560011386934516438127392433044000000"},"('BA', 0, (), ((0, 1),), -55, 1)":{"1":"1784348533014894891844193091679294049236098323332202842201/11284811988326703029560011386934516438127392433044000000"},"('BA', 0, (), ((0, 1),), -54, 1)":{"1":"-34487679355008241668003008214136473757397176815807874343/240102382730355383607659816743287583789944519852000000"},"('BA', 0, (), ((0, 1),), -53, 1)":{"1":"54035109184773152468482004448374013667422005980589398363/417955999567655667761481903219796905115829349372000000"},"('BA', 0, (), ((0, 1),), -52, 1)":{"1":"-462159960131471723900167309951320968038444888320825289/4017376998336312933271630967224818952697540916000000"},"('BA', 0, (), ((0, 1),), -51, 1)":{"1":"405294300139113370855021164495696507853480264505579089/4017376998336312933271630967224818952697540916000000"},"('BA', 0, (), ((0, 1),), -50, 1)":{"1":"-1079563197283436715659363385555799264347350702272043/12437699685251742827466349743730089636834492000000"},"('BA', 0, (), ((0, 1),), -49, 1)":{"1":"13921118462789511334920205911153853484253412972891/191349225926949889653328457595847532874376800000"},"('BA', 0, (), ((0, 1),), -48, 1)":{"1":"-229299182321082074675104920684642269783939664091/3905086243407140605169968522364235364783200000"},"('BA', 0, (), ((0, 1),), -47, 1)":{"1":"703053716834424950302816077014795291325899297/15746315497609437924072453719210626470900000"},"('BA', 0, (), ((0, 1),), -46, 1)":{"1":"-137371325268493888588576376882938694552837/4509712404965702235255088786093341900000"},"('BA', 0, (), ((0, 1),), -45, 1)":{"1":"3125893450214793086149999066056726037129/196074452389813140663264729830145300000"},"('BA', 0, (), ((0, 1),), -43, 1)":{"1":"-3125893450214793086149999066056726037129/196074452389813140663264729830145300000"},"('BA', 0, (), ((0, 1),), -42, 1)":{"1":"137371325268493888588576376882938694552837/4509712404965702235255088786093341900000"},"('BA', 0, (), ((0, 1),), -41, 1)":{"1":"-703053716834424950302816077014795291325899297/15746315497609437924072453719210626470900000"},"('BA', 0, (), ((0, 1),), -40, 1)":{"1":"229299182321082074675104920684642269783939664091/3905086243407140605169968522364235364783200000"},"('BA', 0, (), ((0, 1),), -39, 1)":{"1":"-13921118462789511334920205911153853484253412972891/191349225926949889653328457595847532874376800000"},"('BA', 0, (), ((0, 1),), -38, 1)":{"1":"1079563197283436715659363385555799264347350702272043/12437699685251742827466349743730089636834492000000"},"('BA', 0, (), ((0, 1),), -37, 1)":{"1":"-405294300139113370855021164495696507853480264505579089/4017376998336312933271630967224818952697540916000000"},"('BA', 0, (), ((0, 1),), -36, 1)":{"1":"462159960131471723900167309951320968038444888320825289/4017376998336312933271630967224818952697540916000000"},"('BA', 0, (), ((0, 1),), -35, 1)":{"1":"-54035109184773152468482004448374013667422005980589398363/417955999567655667761481903219796905115829349372000000"},"('BA', 0, (), ((0, 1),), -34, 1)":{"1":"34487679355008241668003008214136473757397176815807874343/240102382730355383607659816743287583789944519852000000"},"('BA', 0, (), ((0, 1),), -33, 1)":{"1":"-1784348533014894891844193091679294049236098323332202842201/11284811988326703029560011386934516438127392433044000000"},"('BA', 0, (), ((0, 1),), -32, 1)":{"1":"1949451371402644175667364884795327066978329308689203442001/11284811988326703029560011386934516438127392433044000000"},"('BA', 0, (), ((0, 1),), -31, 1)":{"1":"-2116456869470953123191046633763362340062556396994875391301/11284811988326703029560011386934516438127392433044000000"},"('BA', 0, (), ((0, 1),), -30, 1)":{"1":"66282362206586616165532379160366425546120004486846614975729/327259547661474387857240330221100976705694380558276000000"},"('BA', 0, (), ((0, 1),), -29, 1)":{"1":"-248044319732305976314438950196331680427148518331428613556137209/1139190485409592344131053589499652499912522138723358756000000"},"('BA', 0, (), ((0, 1),), -28, 1)":{"1":"265626716182590002642507962894184471289674028766313885847488969/1139190485409592344131053589499652499912522138723358756000000"},"('BA', 0, (), ((0, 1),), -27, 1)":{"1":"-1054920471033580672417921455118868407471959406367830513271995430849/4238927796209093112511650406528206952174494878189617931076000000"},"('BA', 0, (), ((0, 1),), -26, 1)":{"1":"104406989949802667118058727208740298541211300369880548147181418880557/394220285047445659463583487807123246552228023671634467590068000000"},"('BA', 0, (), ((0, 1),), -25, 1)":{"1":"-110830607334324121729179138843015496485239678609176000536700318820557/394220285047445659463583487807123246552228023671634467590068000000"},"('BA', 0, (), ((0, 1),), -24, 1)":{"1":"14673853379200579347267341851410503018736662679566801904859734466931/49277535630930707432947935975890405819028502958954308448758500000"},"('BA', 0, (), ((0, 1),), -23, 1)":{"1":"-124101474215029885609019638510057549728238954945258200562252909053283/394220285047445659463583487807123246552228023671634467590068000000"},"('BA', 0, (), ((0, 1),), -22, 1)":{"1":"130977520709467008356583913763811631817975565405090208866235412024683/394220285047445659463583487807123246552228023671634467590068000000"},"('BA', 0, (), ((0, 1),), -21, 1)":{"1":"-619643306135176032617051661166121954713426531573472571630416666355044287/1769654859577983565332026276766176253772951598261967125011815252000000"},"('BA', 0, (), ((0, 1),), -20, 1)":{"1":"93175762335190699722301649304171423894519460874597448030590436291527641/252807837082569080761718039538025179110421656894566732144545036000000"},"('BA', 0, (), ((0, 1),), -19, 1)":{"1":"-97973544437090051202906918959359525471249994289271322511868076195733991/252807837082569080761718039538025179110421656894566732144545036000000"},"('BA', 0, (), ((0, 1),), -18, 1)":{"1":"720501989197758140594872732311631682310729712603460098685836773157150297/1769654859577983565332026276766176253772951598261967125011815252000000"},"('BA', 0, (), ((0, 1),), -17, 1)":{"1":"-3813087038794038757373337854542807609789316485732564483639369543454108846077/8920830147132615152838744461178294495269449006838576277184560685332000000"},"('BA', 0, (), ((0, 1),), -16, 1)":{"1":"4000989248072480710747274457631970171915844185944596204452925002389319893477/8920830147132615152838744461178294495269449006838576277184560685332000000"},"('BA', 0, (), ((0, 1),), -15, 1)":{"1":"-44727085266065763005913958641808673092569165899519967548270669777677622530940741/95078207708139412298955338467238262730581787514885545962233047784268456000000"},"('BA', 0, (), ((0, 1),), -14, 1)":{"1":"1735419270007784679250183187377323910285791981707160672801617065957884048611987657/3517893685201158255061347523287815721031526138050765200602622768017932872000000"},"('BA', 0, (), ((0, 1),), -13, 1)":{"1":"-1819761261322602326533954790774397674706370928576181603487603226775804367837676993/3517893685201158255061347523287815721031526138050765200602622768017932872000000"},"('BA', 0, (), ((0, 1),), -12, 1)":{"1":"1908416137818570342578937307412094587897836546990232624349064158163492077319902593/3517893685201158255061347523287815721031526138050765200602622768017932872000000"},"('BA', 0, (), ((0, 1),), -11, 1)":{"1":"-2001988735920521370416442291440140070777413611340552548272396537852312860211273393/3517893685201158255061347523287815721031526138050765200602622768017932872000000"},"('BA', 0, (), ((0, 1),), -10, 1)":{"1":"191013840096295055498815095804748431733981116365203688360708275601811559456441963/319808516836468932278304320298892338275593285277342290963874797092539352000000"},"('BA', 0, (), ((0, 1),), -9, 1)":{"1":"-1252035185081451280542438400206845633025881062352154062386306928873721171569536207483/1995924953576402606348897262985387083177977693415893237905542608654538095832000000"},"('BA', 0, (), ((0, 1),), -8, 1)":{"1":"164515968767579756782914651127587370891974967677439937454442478466469427363174692241/249490619197050325793612157873173385397247211676986654738192826081817261979000000"},"('BA', 0, (), ((0, 1),), -7, 1)":{"1":"-1227886900068224740648261950717026933878603245771638564719771339205641277364695801/1769437015581917204210015304065059470902462494163025920129027135332037319000000"},"('BA', 0, (), ((0, 1),), -6, 1)":{"1":"415525254212343752139987385819688098176067114483105570686307275371567474923069896767/568284188171059075418783248488894933404840871042025158014772548297472652285500000"},"('BA', 0, (), ((0, 1),), -5, 1)":{"1":"-13591113903110687796910114605844717042940621259542701643695319220148159604621583296331721/17617093975396916867519990094779987383016769422738300911036956383495800957176642750000"},"('BA', 0, (), ((0, 1),), -4, 1)":{"1":"12755836185438556087500774487022785707077417253595132181440032108784820961759294393967277/15659639089241703882239991195359988784903795042434045254255072340885156406379238000000"},"('BA', 0, (), ((0, 1),), -3, 1)":{"1":"-40364763206905948778941491117761875763976119957496599118952587205435988750628003108188051/46978917267725111646719973586079966354711385127302135762765217022655469219137714000000"},"('BA', 0, (), ((0, 1),), -2, 1)":{"1":"5438849573138576347098568883334361745266595784475038134360202253567660169516537071193300629/6060280327536539402426876592604315659757768681421975513396712995922555529268765106000000"},"('BA', 0, (), ((0, 1),), -1, 1)":{"1":"-1804252469865709641798756150730061772440970606956296800487340041970616594939934856092259843/2020093442512179800808958864201438553252589560473991837798904331974185176422921702000000"},"('BA', 0, (), ((0, 1),), 0, 1)":{"1":"19401378337529306984134008940526242828019583189943307516529125213869660781598657581575920571/44442055735267955617797095012431648171556970330427820431575895303432073881304277444000000"},"('BA', 1, (), ((0, 2),), -88, 1)":{"1":"-17797210032172242891262154969963143089454543289073490171/24012905791855969733252627108863417156744313702520000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -88, 2)":{"1":"-17797210032172242891262154969963143089454543289073490171/24012905791855969733252627108863417156744313702520000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -87, 1)":{"1":"109642285026129976857244386726077990587473966523946637281/264141963710415667065778898197497588724187450727720000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -87, 2)":{"1":"109642285026129976857244386726077990587473966523946637281/264141963710415667065778898197497588724187450727720000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -86, 1)":{"1":"-74930577570707529799019310329345978500091090024956582081/264141963710415667065778898197497588724187450727720000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -86, 2)":{"1":"-74930577570707529799019310329345978500091090024956582081/264141963710415667065778898197497588724187450727720000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -85, 1)":{"1":"1269148581881391521914346836553432465948542982091455267/6142836365358503885250672051104595086609010482040000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -85, 2)":{"1":"1269148581881391521914346836553432465948542982091455267/6142836365358503885250672051104595086609010482040000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -84, 1)":{"1":"-946673323179822693726348526709152861016144053827687827/6142836365358503885250672051104595086609010482040000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -84, 2)":{"1":"-946673323179822693726348526709152861016144053827687827/6142836365358503885250672051104595086609010482040000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -83, 1)":{"1":"236160729777183294411581478917399402887069050635336449/2047612121786167961750224017034865028869670160680000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -83, 2)":{"1":"236160729777183294411581478917399402887069050635336449/2047612121786167961750224017034865028869670160680000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -82, 1)":{"1":"-6305993110233268165401245740193758448197765297973809/74010076691066311870490024712103555260349523880000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -82, 2)":{"1":"-6305993110233268165401245740193758448197765297973809/74010076691066311870490024712103555260349523880000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -81, 1)":{"1":"2341636603732293167574356264917324758108648905767/38406889824113291058894667728128466663388440000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -81, 2)":{"1":"2341636603732293167574356264917324758108648905767/38406889824113291058894667728128466663388440000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -80, 1)":{"1":"-221946259415963537543083047570009639550552356864947/5415371465199974039304148149666113799537770040000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -80, 2)":{"1":"-221946259415963537543083047570009639550552356864947/5415371465199974039304148149666113799537770040000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -79, 1)":{"1":"131029950911752711966090442241542021856792290809967/5415371465199974039304148149666113799537770040000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -79, 2)":{"1":"131029950911752711966090442241542021856792290809967/5415371465199974039304148149666113799537770040000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -78, 1)":{"1":"-677974029429476574138421438064758102667151454913/68549005888607266320305672780583718981490760000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -78, 2)":{"1":"-677974029429476574138421438064758102667151454913/68549005888607266320305672780583718981490760000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -77, 1)":{"1":"-166905562296184349722695207705982776860765657887/68549005888607266320305672780583718981490760000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -77, 2)":{"1":"-166905562296184349722695207705982776860765657887/68549005888607266320305672780583718981490760000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -76, 1)":{"1":"901130600425394360737354398754307710330028805487/68549005888607266320305672780583718981490760000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -76, 2)":{"1":"901130600425394360737354398754307710330028805487/68549005888607266320305672780583718981490760000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -75, 1)":{"1":"-1543486448582899150828884753879798683433834230287/68549005888607266320305672780583718981490760000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -75, 2)":{"1":"-1543486448582899150828884753879798683433834230287/68549005888607266320305672780583718981490760000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -74, 1)":{"1":"2108352006097386198610142596810807903115331020239/68549005888607266320305672780583718981490760000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -74, 2)":{"1":"2108352006097386198610142596810807903115331020239/68549005888607266320305672780583718981490760000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -73, 1)":{"1":"-70457898784355835200823295125088286349106933027/1852675834827223414062315480556316729229480000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -73, 2)":{"1":"-70457898784355835200823295125088286349106933027/1852675834827223414062315480556316729229480000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -72, 1)":{"1":"1128524411945048545911087741589024739980256899/25379121025030457726881033980223516838760000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -72, 2)":{"1":"1128524411945048545911087741589024739980256899/25379121025030457726881033980223516838760000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -71, 1)":{"1":"-1273267856296994290277314558709403468159017299/25379121025030457726881033980223516838760000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -71, 2)":{"1":"-1273267856296994290277314558709403468159017299/25379121025030457726881033980223516838760000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -70, 1)":{"1":"19740193982637061804665621641798973636083669/357452408803245883477197661693288969560000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -70, 2)":{"1":"19740193982637061804665621641798973636083669/357452408803245883477197661693288969560000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -69, 1)":{"1":"-435510963086824385263107315143103002276261/7294947118433589458718319626393652440000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -69, 2)":{"1":"-435510963086824385263107315143103002276261/7294947118433589458718319626393652440000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -68, 1)":{"1":"3250481717195526005721073040801948836357667/51064629829035126211028237384755567080000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -68, 2)":{"1":"3250481717195526005721073040801948836357667/51064629829035126211028237384755567080000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -67, 1)":{"1":"-23997237592088260144116530150292007854712469/357452408803245883477197661693288969560000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -67, 2)":{"1":"-23997237592088260144116530150292007854712469/357452408803245883477197661693288969560000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -66, 1)":{"1":"34037806662141476861543109939756595832437/485010052650265784908002254672033880000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -66, 2)":{"1":"34037806662141476861543109939756595832437/485010052650265784908002254672033880000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -65, 1)":{"1":"-388524813362025016828026035523792707291207/5335110579152923633988024801392372680000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -65, 2)":{"1":"-388524813362025016828026035523792707291207/5335110579152923633988024801392372680000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -64, 1)":{"1":"400643439545648405578404348891011696138327/5335110579152923633988024801392372680000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -64, 2)":{"1":"400643439545648405578404348891011696138327/5335110579152923633988024801392372680000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -63, 1)":{"1":"-51362016871407941794635349498951121218903/666888822394115454248503100174046585000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -63, 2)":{"1":"-51362016871407941794635349498951121218903/666888822394115454248503100174046585000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -62, 1)":{"1":"52423272544984940771071178600271153282403/666888822394115454248503100174046585000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -62, 2)":{"1":"52423272544984940771071178600271153282403/666888822394115454248503100174046585000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -61, 1)":{"1":"-572847283111955362732759587572755787171/7170847552624897357510786023376845000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -61, 2)":{"1":"-572847283111955362732759587572755787171/7170847552624897357510786023376845000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -60, 1)":{"1":"9505575517058729646560095362709052261/117554877911883563237881738088145000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -60, 2)":{"1":"9505575517058729646560095362709052261/117554877911883563237881738088145000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -59, 1)":{"1":"-9585920569038845773072092878355722111/117554877911883563237881738088145000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -59, 2)":{"1":"-9585920569038845773072092878355722111/117554877911883563237881738088145000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -58, 1)":{"1":"163268424959290870735128142508266129/1992455557828534970133588781155000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -58, 2)":{"1":"163268424959290870735128142508266129/1992455557828534970133588781155000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -57, 1)":{"1":"-5068703914202112495684088756898280499/61766122292684584074141252215805000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -57, 2)":{"1":"-5068703914202112495684088756898280499/61766122292684584074141252215805000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -56, 1)":{"1":"20235827346962467373083479710902287871/247064489170738336296565008863220000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -56, 2)":{"1":"20235827346962467373083479710902287871/247064489170738336296565008863220000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -55, 1)":{"1":"-20128219780384535123659344506904077371/247064489170738336296565008863220000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -55, 2)":{"1":"-20128219780384535123659344506904077371/247064489170738336296565008863220000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -54, 1)":{"1":"424493267025710448299750191161789893/5256691258951879495671595933260000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -54, 2)":{"1":"424493267025710448299750191161789893/5256691258951879495671595933260000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -53, 1)":{"1":"-59109307771540836835180819013109624113/741193467512215008889695026589660000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -53, 2)":{"1":"-59109307771540836835180819013109624113/741193467512215008889695026589660000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -52, 1)":{"1":"1097060167402350115312146287069314021/13984782405890849224333868426220000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -52, 2)":{"1":"1097060167402350115312146287069314021/13984782405890849224333868426220000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -51, 1)":{"1":"-39755313928357551146176104459046885777/517436949017961421300353131770140000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -51, 2)":{"1":"-39755313928357551146176104459046885777/517436949017961421300353131770140000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -50, 1)":{"1":"38745888725427609860219576109884011777/517436949017961421300353131770140000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -50, 2)":{"1":"38745888725427609860219576109884011777/517436949017961421300353131770140000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -49, 1)":{"1":"-37546717644598734357706800606963593233/517436949017961421300353131770140000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -49, 2)":{"1":"-37546717644598734357706800606963593233/517436949017961421300353131770140000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -48, 1)":{"1":"5162006498142339642912072607722129979/73919564145423060185764733110020000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -48, 2)":{"1":"5162006498142339642912072607722129979/73919564145423060185764733110020000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -47, 1)":{"1":"-201903165006896350654915740907315215089/3030702129962345467616354057510820000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -47, 2)":{"1":"-201903165006896350654915740907315215089/3030702129962345467616354057510820000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -46, 1)":{"1":"578531253464313549122047636939598041/9211860577393147317982839080580000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -46, 2)":{"1":"578531253464313549122047636939598041/9211860577393147317982839080580000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -45, 1)":{"1":"-23031062212612783766593012270020720163/396110004827905334673262080464940000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -45, 2)":{"1":"-23031062212612783766593012270020720163/396110004827905334673262080464940000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -44, 1)":{"1":"20565563752324397321583760920379522603/396110004827905334673262080464940000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -44, 2)":{"1":"20565563752324397321583760920379522603/396110004827905334673262080464940000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -43, 1)":{"1":"-23031062212612783766593012270020720163/396110004827905334673262080464940000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -43, 2)":{"1":"-23031062212612783766593012270020720163/396110004827905334673262080464940000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -42, 1)":{"1":"578531253464313549122047636939598041/9211860577393147317982839080580000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -42, 2)":{"1":"578531253464313549122047636939598041/9211860577393147317982839080580000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -41, 1)":{"1":"-201903165006896350654915740907315215089/3030702129962345467616354057510820000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -41, 2)":{"1":"-201903165006896350654915740907315215089/3030702129962345467616354057510820000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -40, 1)":{"1":"5162006498142339642912072607722129979/73919564145423060185764733110020000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -40, 2)":{"1":"5162006498142339642912072607722129979/73919564145423060185764733110020000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -39, 1)":{"1":"-37546717644598734357706800606963593233/517436949017961421300353131770140000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -39, 2)":{"1":"-37546717644598734357706800606963593233/517436949017961421300353131770140000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -38, 1)":{"1":"38745888725427609860219576109884011777/517436949017961421300353131770140000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -38, 2)":{"1":"38745888725427609860219576109884011777/517436949017961421300353131770140000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -37, 1)":{"1":"-39755313928357551146176104459046885777/517436949017961421300353131770140000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -37, 2)":{"1":"-39755313928357551146176104459046885777/517436949017961421300353131770140000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -36, 1)":{"1":"1097060167402350115312146287069314021/13984782405890849224333868426220000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -36, 2)":{"1":"1097060167402350115312146287069314021/13984782405890849224333868426220000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -35, 1)":{"1":"-59109307771540836835180819013109624113/741193467512215008889695026589660000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -35, 2)":{"1":"-59109307771540836835180819013109624113/741193467512215008889695026589660000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -34, 1)":{"1":"424493267025710448299750191161789893/5256691258951879495671595933260000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -34, 2)":{"1":"424493267025710448299750191161789893/5256691258951879495671595933260000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -33, 1)":{"1":"-20128219780384535123659344506904077371/247064489170738336296565008863220000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -33, 2)":{"1":"-20128219780384535123659344506904077371/247064489170738336296565008863220000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -32, 1)":{"1":"20235827346962467373083479710902287871/247064489170738336296565008863220000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -32, 2)":{"1":"20235827346962467373083479710902287871/247064489170738336296565008863220000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -31, 1)":{"1":"-5068703914202112495684088756898280499/61766122292684584074141252215805000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -31, 2)":{"1":"-5068703914202112495684088756898280499/61766122292684584074141252215805000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -30, 1)":{"1":"163268424959290870735128142508266129/1992455557828534970133588781155000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -30, 2)":{"1":"163268424959290870735128142508266129/1992455557828534970133588781155000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -29, 1)":{"1":"-9585920569038845773072092878355722111/117554877911883563237881738088145000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -29, 2)":{"1":"-9585920569038845773072092878355722111/117554877911883563237881738088145000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -28, 1)":{"1":"9505575517058729646560095362709052261/117554877911883563237881738088145000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -28, 2)":{"1":"9505575517058729646560095362709052261/117554877911883563237881738088145000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -27, 1)":{"1":"-572847283111955362732759587572755787171/7170847552624897357510786023376845000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -27, 2)":{"1":"-572847283111955362732759587572755787171/7170847552624897357510786023376845000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -26, 1)":{"1":"52423272544984940771071178600271153282403/666888822394115454248503100174046585000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -26, 2)":{"1":"52423272544984940771071178600271153282403/666888822394115454248503100174046585000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -25, 1)":{"1":"-51362016871407941794635349498951121218903/666888822394115454248503100174046585000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -25, 2)":{"1":"-51362016871407941794635349498951121218903/666888822394115454248503100174046585000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -24, 1)":{"1":"400643439545648405578404348891011696138327/5335110579152923633988024801392372680000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -24, 2)":{"1":"400643439545648405578404348891011696138327/5335110579152923633988024801392372680000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -23, 1)":{"1":"-388524813362025016828026035523792707291207/5335110579152923633988024801392372680000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -23, 2)":{"1":"-388524813362025016828026035523792707291207/5335110579152923633988024801392372680000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -22, 1)":{"1":"34037806662141476861543109939756595832437/485010052650265784908002254672033880000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -22, 2)":{"1":"34037806662141476861543109939756595832437/485010052650265784908002254672033880000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -21, 1)":{"1":"-23997237592088260144116530150292007854712469/357452408803245883477197661693288969560000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -21, 2)":{"1":"-23997237592088260144116530150292007854712469/357452408803245883477197661693288969560000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -20, 1)":{"1":"3250481717195526005721073040801948836357667/51064629829035126211028237384755567080000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -20, 2)":{"1":"3250481717195526005721073040801948836357667/51064629829035126211028237384755567080000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -19, 1)":{"1":"-435510963086824385263107315143103002276261/7294947118433589458718319626393652440000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -19, 2)":{"1":"-435510963086824385263107315143103002276261/7294947118433589458718319626393652440000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -18, 1)":{"1":"19740193982637061804665621641798973636083669/357452408803245883477197661693288969560000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -18, 2)":{"1":"19740193982637061804665621641798973636083669/357452408803245883477197661693288969560000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -17, 1)":{"1":"-1273267856296994290277314558709403468159017299/25379121025030457726881033980223516838760000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -17, 2)":{"1":"-1273267856296994290277314558709403468159017299/25379121025030457726881033980223516838760000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -16, 1)":{"1":"1128524411945048545911087741589024739980256899/25379121025030457726881033980223516838760000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -16, 2)":{"1":"1128524411945048545911087741589024739980256899/25379121025030457726881033980223516838760000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -15, 1)":{"1":"-70457898784355835200823295125088286349106933027/1852675834827223414062315480556316729229480000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -15, 2)":{"1":"-70457898784355835200823295125088286349106933027/1852675834827223414062315480556316729229480000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -14, 1)":{"1":"2108352006097386198610142596810807903115331020239/68549005888607266320305672780583718981490760000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -14, 2)":{"1":"2108352006097386198610142596810807903115331020239/68549005888607266320305672780583718981490760000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -13, 1)":{"1":"-1543486448582899150828884753879798683433834230287/68549005888607266320305672780583718981490760000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -13, 2)":{"1":"-1543486448582899150828884753879798683433834230287/68549005888607266320305672780583718981490760000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -12, 1)":{"1":"901130600425394360737354398754307710330028805487/68549005888607266320305672780583718981490760000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -12, 2)":{"1":"901130600425394360737354398754307710330028805487/68549005888607266320305672780583718981490760000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -11, 1)":{"1":"-166905562296184349722695207705982776860765657887/68549005888607266320305672780583718981490760000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -11, 2)":{"1":"-166905562296184349722695207705982776860765657887/68549005888607266320305672780583718981490760000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -10, 1)":{"1":"-677974029429476574138421438064758102667151454913/68549005888607266320305672780583718981490760000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -10, 2)":{"1":"-677974029429476574138421438064758102667151454913/68549005888607266320305672780583718981490760000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -9, 1)":{"1":"131029950911752711966090442241542021856792290809967/5415371465199974039304148149666113799537770040000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -9, 2)":{"1":"131029950911752711966090442241542021856792290809967/5415371465199974039304148149666113799537770040000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -8, 1)":{"1":"-221946259415963537543083047570009639550552356864947/5415371465199974039304148149666113799537770040000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -8, 2)":{"1":"-221946259415963537543083047570009639550552356864947/5415371465199974039304148149666113799537770040000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -7, 1)":{"1":"2341636603732293167574356264917324758108648905767/38406889824113291058894667728128466663388440000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -7, 2)":{"1":"2341636603732293167574356264917324758108648905767/38406889824113291058894667728128466663388440000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -6, 1)":{"1":"-6305993110233268165401245740193758448197765297973809/74010076691066311870490024712103555260349523880000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -6, 2)":{"1":"-6305993110233268165401245740193758448197765297973809/74010076691066311870490024712103555260349523880000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -5, 1)":{"1":"236160729777183294411581478917399402887069050635336449/2047612121786167961750224017034865028869670160680000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -5, 2)":{"1":"236160729777183294411581478917399402887069050635336449/2047612121786167961750224017034865028869670160680000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -4, 1)":{"1":"-946673323179822693726348526709152861016144053827687827/6142836365358503885250672051104595086609010482040000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -4, 2)":{"1":"-946673323179822693726348526709152861016144053827687827/6142836365358503885250672051104595086609010482040000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -3, 1)":{"1":"1269148581881391521914346836553432465948542982091455267/6142836365358503885250672051104595086609010482040000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -3, 2)":{"1":"1269148581881391521914346836553432465948542982091455267/6142836365358503885250672051104595086609010482040000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -2, 1)":{"1":"-74930577570707529799019310329345978500091090024956582081/264141963710415667065778898197497588724187450727720000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -2, 2)":{"1":"-74930577570707529799019310329345978500091090024956582081/264141963710415667065778898197497588724187450727720000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -1, 1)":{"1":"109642285026129976857244386726077990587473966523946637281/264141963710415667065778898197497588724187450727720000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -1, 2)":{"1":"109642285026129976857244386726077990587473966523946637281/264141963710415667065778898197497588724187450727720000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), 0, 1)":{"1":"-17797210032172242891262154969963143089454543289073490171/24012905791855969733252627108863417156744313702520000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), 0, 2)":{"1":"-17797210032172242891262154969963143089454543289073490171/24012905791855969733252627108863417156744313702520000","pi2":"-16/3"},"('R', -87, 3)":{"1":"-40866521918642154860585199122889549709/252375967326365679531064697003186550"},"('R', -86, 3)":{"1":"40805339865956975301911001620585746909/168250644884243786354043131335457700"},"('R', -85, 3)":{"1":"-423920722878452074069008894516715595399/1514255803958194077186388182019119300"},"('R', -84, 3)":{"1":"37443437587470367725607961064162127069/121140464316655526174911054561529544"},"('R', -83, 3)":{"1":"-4957176084737954906764419492598107627533/15142558039581940771863881820191193000"},"('R', -82, 3)":{"1":"247398471433121922589359894511114066963/721074192361044798660184848580533000"},"('R', -81, 3)":{"1":"-4170438854931415221044643014613408594589/11777545141897065044783019193482039000"},"('R', -80, 3)":{"1":"1512978942655004563258421064291974612197/4156780638316611192276359715346602000"},"('R', -79, 3)":{"1":"-236115238070100758285662417612157195101021/635987437662441512418283036448030106000"},"('R', -78, 3)":{"1":"91636322421247602877648325553826209943/242465664377598746632971039438822000"},"('R', -77, 3)":{"1":"-2679294969911620259825352697608731489024459/6995861814286856636601113400928331166000"},"('R', -76, 3)":{"1":"246552196299224593253355448920107610996859/635987437662441512418283036448030106000"},"('R', -75, 3)":{"1":"-3234711256130124330887599119026324262591247/8267836689611739661437679473824391378000"},"('R', -74, 3)":{"1":"171699099019673537055652736901070153811953/435149299453249455865141024938125862000"},"('R', -73, 3)":{"1":"-113212915888811645034384713392596227265047/285097816883163436601299292200841082000"},"('R', -72, 3)":{"1":"6605387071046542764105413785699971280277801/16535673379223479322875358947648782756000"},"('R', -71, 3)":{"1":"-12531423230097711035298580854083108197053473/31234049716311016498764566901114367428000"},"('R', -70, 3)":{"1":"113239505612979137955091440677005032520600097/281106447446799148488881102110029306852000"},"('R', -69, 3)":{"1":"-2157650954193639422390342955970144781838604067/5341022501489183821288740940090556830188000"},"('R', -68, 3)":{"1":"2163241539536749304649206458130983060042707239/5341022501489183821288740940090556830188000"},"('R', -67, 3)":{"1":"-2166745470664368398487510779754320795953636439/5341022501489183821288740940090556830188000"},"('R', -66, 3)":{"1":"450343188888631442595886188162499868432400113/1108514104082660793097663213981058964756000"},"('R', -65, 3)":{"1":"-549312044010383332841885505536611983048399218627/1351278692876763506786051457842910878037564000"},"('R', -64, 3)":{"1":"549567110114880267018617210313996023453570312633/1351278692876763506786051457842910878037564000"},"('R', -63, 3)":{"1":"-2747254817523744496085660131220611898058553179649/6756393464383817533930257289214554390187820000"},"('R', -62, 3)":{"1":"305142753541720871144196641259109941500742815761/750710384931535281547806365468283821131980000"},"('R', -61, 3)":{"1":"-8231136822809517584151127106311488375056412768947/20269180393151452601790771867643663170563460000"},"('R', -60, 3)":{"1":"8222357751330852322748475138292644450172077034247/20269180393151452601790771867643663170563460000"},"('R', -59, 3)":{"1":"-238071372685151123609967805307593463243109465191383/587806231401392125451932384161666231946340340000"},"('R', -58, 3)":{"1":"4484255218568942137836905465567847559765128429011/11090683611347021234942120455880494942383780000"},"('R', -57, 3)":{"1":"-7351666392612763871653290617832742823746630698500473/18221993173443155889009903909011653190336550540000"},"('R', -56, 3)":{"1":"14669682294054982451931119767773760170783941145488771/36443986346886311778019807818023306380673101080000"},"('R', -55, 3)":{"1":"-14629909651985628892535698624967248649884466869752671/36443986346886311778019807818023306380673101080000"},"('R', -54, 3)":{"1":"14588443384402719157334386044148170725771273519378351/36443986346886311778019807818023306380673101080000"},"('R', -53, 3)":{"1":"-1615706958180883445445835216949208720308055367213639/4049331816320701308668867535335922931185900120000"},"('R', -52, 3)":{"1":"68040292793243385011713468854216454833114326653627/171098527450170477831078909943771391458559160000"},"('R', -51, 3)":{"1":"-178075888582202715126252170661264800500173272516853929/449475831611597845262244296422287445361634913320000"},"('R', -50, 3)":{"1":"177388551665473713228758576430841747213590623104993529/449475831611597845262244296422287445361634913320000"},"('R', -49, 3)":{"1":"-176640679993858620981380307699016995612567209248640201/449475831611597845262244296422287445361634913320000"},"('R', -48, 3)":{"1":"175870710287815775877236295832762418203665390625918301/449475831611597845262244296422287445361634913320000"},"('R', -47, 3)":{"1":"-7176766357447150596716450914368837988847087052698319391/18428509096075511655752016153313785259827031446120000"},"('R', -46, 3)":{"1":"1020269461949095766322003603643312032717048676250227513/2632644156582215950821716593330540751403861635160000"},"('R', -45, 3)":{"1":"-43643324680895826880038221803952259685120264175650838659/113203698733035285885333813513213252310366050311880000"},"('R', -44, 3)":{"1":"11251239968745753998994519748540242307/29341481839104098864686080034440000"},"('R', -43, 3)":{"1":"-3923714287115656080478706708369826250076111429840285449/10291245339366844171393983046655750210033277301080000"},"('R', -42, 3)":{"1":"3915371280392594611965311495114908642970045484866022649/10291245339366844171393983046655750210033277301080000"},"('R', -41, 3)":{"1":"-1287449277664243118506251723623827529704142333356549324721/3385819716651691732388620422349741819100948232055320000"},"('R', -40, 3)":{"1":"1288167182975566563483503792716989804246192119550173391371/3385819716651691732388620422349741819100948232055320000"},"('R', -39, 3)":{"1":"-9028052458378079550098207322638995238694847538127312633017/23700738016561842126720342956448192733706637624387240000"},"('R', -38, 3)":{"1":"9044389171446734365585601493738702391772177256431164701161/23700738016561842126720342956448192733706637624387240000"},"('R', -37, 3)":{"1":"-9063869394745606764154177400021088673461911284881575249561/23700738016561842126720342956448192733706637624387240000"},"('R', -36, 3)":{"1":"127984348186666168025580414062896176539942941327863440791/333813211500871015869300605020397080756431515836440000"},"('R', -35, 3)":{"1":"-160974359709424036871474002879440136277965236925366929217711/418713038292592544238726058897251404962150598030841240000"},"('R', -34, 3)":{"1":"1453119930313146954740193127639186039880136634495465505051479/3768417344633332898148534530075262644659355382277571160000"},"('R', -33, 3)":{"1":"-16034127455825874931599590483591480343782801695462562457441869/41452590790966661879633879830827889091252909205053282760000"},"('R', -32, 3)":{"1":"16087167148642486646166304624920179736613102671706798411694969/41452590790966661879633879830827889091252909205053282760000"},"('R', -31, 3)":{"1":"-4035340109645179938676412752151634038428142640854118983959061/10363147697741665469908469957706972272813227301263320690000"},"('R', -30, 3)":{"1":"139638137730341168196507988167050420129187582266911493231509/357349920611781567927878274403688699062525079353907610000"},"('R', -29, 3)":{"1":"-8267789797991755816368593103693186092480889281158587296614571/21083645316095112507744818189817633244688979681880548990000"},"('R', -28, 3)":{"1":"240639431755414432407289783976723805622946892313015403837976409/611425714166758262724599727504711364095980410774535920710000"},"('R', -27, 3)":{"1":"-14732531343762361381714332114945000843201200239984366437177494299/37296968564172254026200583377787393209854805057246691163310000"},"('R', -26, 3)":{"1":"4929145603886206022897347866759485180817303938169789805003768733/12432322854724084675400194459262464403284935019082230387770000"},"('R', -25, 3)":{"1":"-4947451607525633574139419599400920441699884961335180908938330833/12432322854724084675400194459262464403284935019082230387770000"},"('R', -24, 3)":{"1":"39729016265004033064827075922452058433063460560967137563915483511/99458582837792677403201555674099715226279480152657843102160000"},"('R', -23, 3)":{"1":"-39878016873547149196095493042429999522730296820432837314520459111/99458582837792677403201555674099715226279480152657843102160000"},"('R', -22, 3)":{"1":"40029411969195735878858408866557093815622721411866947079609752711/99458582837792677403201555674099715226279480152657843102160000"},"('R', -21, 3)":{"1":"-2692065909685915056273166360281105110403417214811562646979076660437/6663725050132109386014504230164680920160725170228075487844720000"},"('R', -20, 3)":{"1":"2702291971521531743425059091832889191886360151277409145542183364037/6663725050132109386014504230164680920160725170228075487844720000"},"('R', -19, 3)":{"1":"-2712454449071589712985148605304714924199981622867181402992770022117/6663725050132109386014504230164680920160725170228075487844720000"},"('R', -18, 3)":{"1":"2722723897057710882519534898898044410634639542384226248805711406597/6663725050132109386014504230164680920160725170228075487844720000"},"('R', -17, 3)":{"1":"-194037216254132661079337424563112035484075748337636063284970309228387/473124478559379766407029800341692345331411487086193359636975120000"},"('R', -16, 3)":{"1":"64922420237941419921936821162741122585775450206446952645846984887929/157708159519793255469009933447230781777137162362064453212325040000"},"('R', -15, 3)":{"1":"-4756957842631333158544733966575330318716493318836081571470509246884217/11512695644944907649237725141647847069731012852430705084499727920000"},"('R', -14, 3)":{"1":"1591567717877456621933523005250422410293726542572864308930376716352499/3837565214981635883079241713882615689910337617476901694833242640000"},"('R', -13, 3)":{"1":"-958459048939398983413061225742236792030461717022405648496907855431493/2302539128988981529847545028329569413946202570486141016899945584000"},"('R', -12, 3)":{"1":"961997776766984401414821797674758626305830198093107321610244765345813/2302539128988981529847545028329569413946202570486141016899945584000"},"('R', -11, 3)":{"1":"-965504479764512772939804423703108869070486761050618320471542554490773/2302539128988981529847545028329569413946202570486141016899945584000"},"('R', -10, 3)":{"1":"969027726738775552528550319674124321504247346609636318733396644193013/2302539128988981529847545028329569413946202570486141016899945584000"},"('R', -9, 3)":{"1":"-76828924935576169571753742651346965147522684662966186697885149451100507/181900591190129540857956057238035983701750003068405140335095701136000"},"('R', -8, 3)":{"1":"231317150865695341795804960096971928053754421686300747204845328496915749/545701773570388622573868171714107951105250009205215421005287103408000"},"('R', -7, 3)":{"1":"-2089256314171839955948801889866589125443336056691576745696343971048601101/4911315962133497603164813545426971559947250082846938789047583930672000"},"('R', -6, 3)":{"1":"2096681142207758173272515411679258102768346922640149912005288941316289581/4911315962133497603164813545426971559947250082846938789047583930672000"},"('R', -5, 3)":{"1":"-174634818927333960274057350861044831665466889221247089190393214445715476183/407639224857080301062679524270438639475621756876295919490949466245776000"},"('R', -4, 3)":{"1":"175246601808689057181778398334687894192655167099836606784821944172859888583/407639224857080301062679524270438639475621756876295919490949466245776000"},"('R', -3, 3)":{"1":"-10344258724014586284894924669351711361304222050616805702946926331769828503/23978777932769429474275266133555214086801279816252701146526439190928000"},"('R', -2, 3)":{"1":"10379961969486987254405555276026576809242961593926592358235715123937813943/23978777932769429474275266133555214086801279816252701146526439190928000"},"('R', -1, 3)":{"1":"-10415314245487546143925529975547544246380383292298430836068983150903222263/23978777932769429474275266133555214086801279816252701146526439190928000"},"('R', 0, 3)":{"1":"10450717590412448979650190248927524676034291280853954087664648689026842943/23978777932769429474275266133555214086801279816252701146526439190928000"},"('BA', 0, (), ((0, 2),), -88, 1)":{"1":"250294351840796567273184071442199600274317240923771441240124880080308992/3184681444195939852052183783362801870903294975596061871023042705045125","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -87, 1)":{"1":"-2412633626191939284746090578179160039123840505643965307704067952744944782/3184681444195939852052183783362801870903294975596061871023042705045125","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -86, 1)":{"1":"3360599676173951810786807577052155587215903750712230806154229654445144677/3184681444195939852052183783362801870903294975596061871023042705045125","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -85, 1)":{"1":"-3948225137370005496894192641719273009881887339450989260261444472640814107/3184681444195939852052183783362801870903294975596061871023042705045125","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -84, 1)":{"1":"8731684455817217670069282661314928189534402019009784696261421871870782249/6369362888391879704104367566725603741806589951192123742046085410090250","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -83, 1)":{"1":"-1874094566752044942163308119293664139221879094118120622152766147279294327/1273872577678375940820873513345120748361317990238424748409217082018050","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -82, 1)":{"1":"286887372260198831973136452663781708592767398557977391603975860008437/184914004598399759155301714812762483431748873601164864045466262450","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -81, 1)":{"1":"-299145576208992558336238707708322423784270388811508825749813200185069/184914004598399759155301714812762483431748873601164864045466262450","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -80, 1)":{"1":"68776658826873884772038361216105458542230271577904879830602975516921/41092001021866613145622603291724996318166416355814414232325836100","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -79, 1)":{"1":"-70750949248951452900374726246028541840512183563391517539282040851997/41092001021866613145622603291724996318166416355814414232325836100","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -78, 1)":{"1":"58057635998300898470060198625952086961573172938025458461920098661/32921007067670736376880790972380224577925345582290029027660500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -77, 1)":{"1":"-59265402538365373831858711505879522631339861687728545755382745621/32921007067670736376880790972380224577925345582290029027660500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -76, 1)":{"1":"60334524587657354051455260176794806272005252109987411533095033851/32921007067670736376880790972380224577925345582290029027660500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -75, 1)":{"1":"-2357189393038446170482619919247567148697171462651044167554079921/1266192579525797552956953498937700945304820983934231885679250","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -74, 1)":{"1":"5974965042178466766531575042801723555619728149542831419564524318/3165481448814493882392383747344252363262052459835579714198125","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -73, 1)":{"1":"-12097336433735890888292490507629292788268043886730030802323284891/6330962897628987764784767494688504726524104919671159428396250","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -72, 1)":{"1":"18360297510086772729920631225824479547422083194371366090530457/9504166481709870917297455424565216328052700198417953730000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -71, 1)":{"1":"-18540639330727707573741562241430838112726942891351761742796907/9504166481709870917297455424565216328052700198417953730000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -70, 1)":{"1":"3710354600663459744336478258006942705415285523541845446627/1885373235808345748323240512708830852619063717202530000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -69, 1)":{"1":"-287669349081263712724388371935636038278433138477211796279/145028710446795826794095424054525450201466439784810000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -68, 1)":{"1":"3766304229140008621865467746322738526309423350321389381367/1885373235808345748323240512708830852619063717202530000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -67, 1)":{"1":"-3790413441544812936460330882862022421843628317653526589467/1885373235808345748323240512708830852619063717202530000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -66, 1)":{"1":"849241278682674073121233092672756529254265258054413403/419998493162919525133268102630615026201618114770000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -65, 1)":{"1":"-853638169039160534183069826438340569900525942556368403/419998493162919525133268102630615026201618114770000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -64, 1)":{"1":"11148861417338109611583889992790337938968091998624176209/5459980411117953826732485334197995340621035492010000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -63, 1)":{"1":"-2239048137867867389651013007093796009673972188913785363/1091996082223590765346497066839599068124207098402000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -62, 1)":{"1":"172873744996808510373256831957911536031760958956101431/83999698632583905026653620526123005240323622954000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -61, 1)":{"1":"-173443659681912223897966014469049255894606630038398751/83999698632583905026653620526123005240323622954000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -60, 1)":{"1":"46747804280386493839141594863368356788554553346771/22574495735711879878165444914303414469315674000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -59, 1)":{"1":"-1874683376423135868192096531880959823567146396559/902979829428475195126617796572136578772626960","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -58, 1)":{"1":"2698701631214996163821133008842833062952012059/1297012107768565347783133864654031282350800","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -57, 1)":{"1":"-540765594753581022356556275367628001006098279/259402421553713069556626772930806256470160","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -56, 1)":{"1":"2708161973237232672808729902479602350451191629/1297012107768565347783133864654031282350800","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -55, 1)":{"1":"-246522441129185892693668011544741154530517157/117910191615324122525739442241275571122800","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -54, 1)":{"1":"13573119420497985377457558087242169682433782603/6485060538842826738915669323270156411754000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -53, 1)":{"1":"-13584167260179834337387385563781216513914285283/6485060538842826738915669323270156411754000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -52, 1)":{"1":"4838761730223692095662704790031474987383407/2308672317138777763942922507394146106000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -51, 1)":{"1":"-62927021598104907508176418197495573704867231/30012740122804110931257992596123899378000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -50, 1)":{"1":"62937730541155357931322503298146997305792711/30012740122804110931257992596123899378000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -49, 1)":{"1":"-314686623884891337614385702170045741845030699/150063700614020554656289962980619496890000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -48, 1)":{"1":"6421168910945718296153371655892772686387061/3062524502326950095026325775114683610000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -47, 1)":{"1":"-3209716396689075800793922630336910852492393/1531262251163475047513162887557341805000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -46, 1)":{"1":"207506510213160464828002882593765684611/99027501206976333668315520116235000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -45, 1)":{"1":"-207451692688230097158140502488663599511/99027501206976333668315520116235000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -44, 1)":{"1":"207480870077473431516954672050754167441/99027501206976333668315520116235000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -43, 1)":{"1":"-207451692688230097158140502488663599511/99027501206976333668315520116235000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -42, 1)":{"1":"207506510213160464828002882593765684611/99027501206976333668315520116235000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -41, 1)":{"1":"-3209716396689075800793922630336910852492393/1531262251163475047513162887557341805000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -40, 1)":{"1":"6421168910945718296153371655892772686387061/3062524502326950095026325775114683610000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -39, 1)":{"1":"-314686623884891337614385702170045741845030699/150063700614020554656289962980619496890000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -38, 1)":{"1":"62937730541155357931322503298146997305792711/30012740122804110931257992596123899378000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -37, 1)":{"1":"-62927021598104907508176418197495573704867231/30012740122804110931257992596123899378000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -36, 1)":{"1":"4838761730223692095662704790031474987383407/2308672317138777763942922507394146106000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -35, 1)":{"1":"-13584167260179834337387385563781216513914285283/6485060538842826738915669323270156411754000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -34, 1)":{"1":"13573119420497985377457558087242169682433782603/6485060538842826738915669323270156411754000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -33, 1)":{"1":"-246522441129185892693668011544741154530517157/117910191615324122525739442241275571122800","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -32, 1)":{"1":"2708161973237232672808729902479602350451191629/1297012107768565347783133864654031282350800","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -31, 1)":{"1":"-540765594753581022356556275367628001006098279/259402421553713069556626772930806256470160","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -30, 1)":{"1":"2698701631214996163821133008842833062952012059/1297012107768565347783133864654031282350800","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -29, 1)":{"1":"-1874683376423135868192096531880959823567146396559/902979829428475195126617796572136578772626960","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -28, 1)":{"1":"46747804280386493839141594863368356788554553346771/22574495735711879878165444914303414469315674000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -27, 1)":{"1":"-173443659681912223897966014469049255894606630038398751/83999698632583905026653620526123005240323622954000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -26, 1)":{"1":"172873744996808510373256831957911536031760958956101431/83999698632583905026653620526123005240323622954000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -25, 1)":{"1":"-2239048137867867389651013007093796009673972188913785363/1091996082223590765346497066839599068124207098402000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -24, 1)":{"1":"11148861417338109611583889992790337938968091998624176209/5459980411117953826732485334197995340621035492010000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -23, 1)":{"1":"-853638169039160534183069826438340569900525942556368403/419998493162919525133268102630615026201618114770000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -22, 1)":{"1":"849241278682674073121233092672756529254265258054413403/419998493162919525133268102630615026201618114770000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -21, 1)":{"1":"-3790413441544812936460330882862022421843628317653526589467/1885373235808345748323240512708830852619063717202530000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -20, 1)":{"1":"3766304229140008621865467746322738526309423350321389381367/1885373235808345748323240512708830852619063717202530000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -19, 1)":{"1":"-287669349081263712724388371935636038278433138477211796279/145028710446795826794095424054525450201466439784810000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -18, 1)":{"1":"3710354600663459744336478258006942705415285523541845446627/1885373235808345748323240512708830852619063717202530000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -17, 1)":{"1":"-18540639330727707573741562241430838112726942891351761742796907/9504166481709870917297455424565216328052700198417953730000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -16, 1)":{"1":"18360297510086772729920631225824479547422083194371366090530457/9504166481709870917297455424565216328052700198417953730000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -15, 1)":{"1":"-12097336433735890888292490507629292788268043886730030802323284891/6330962897628987764784767494688504726524104919671159428396250","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -14, 1)":{"1":"5974965042178466766531575042801723555619728149542831419564524318/3165481448814493882392383747344252363262052459835579714198125","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -13, 1)":{"1":"-2357189393038446170482619919247567148697171462651044167554079921/1266192579525797552956953498937700945304820983934231885679250","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -12, 1)":{"1":"60334524587657354051455260176794806272005252109987411533095033851/32921007067670736376880790972380224577925345582290029027660500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -11, 1)":{"1":"-59265402538365373831858711505879522631339861687728545755382745621/32921007067670736376880790972380224577925345582290029027660500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -10, 1)":{"1":"58057635998300898470060198625952086961573172938025458461920098661/32921007067670736376880790972380224577925345582290029027660500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -9, 1)":{"1":"-70750949248951452900374726246028541840512183563391517539282040851997/41092001021866613145622603291724996318166416355814414232325836100","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -8, 1)":{"1":"68776658826873884772038361216105458542230271577904879830602975516921/41092001021866613145622603291724996318166416355814414232325836100","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -7, 1)":{"1":"-299145576208992558336238707708322423784270388811508825749813200185069/184914004598399759155301714812762483431748873601164864045466262450","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -6, 1)":{"1":"286887372260198831973136452663781708592767398557977391603975860008437/184914004598399759155301714812762483431748873601164864045466262450","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -5, 1)":{"1":"-1874094566752044942163308119293664139221879094118120622152766147279294327/1273872577678375940820873513345120748361317990238424748409217082018050","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -4, 1)":{"1":"8731684455817217670069282661314928189534402019009784696261421871870782249/6369362888391879704104367566725603741806589951192123742046085410090250","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -3, 1)":{"1":"-3948225137370005496894192641719273009881887339450989260261444472640814107/3184681444195939852052183783362801870903294975596061871023042705045125","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -2, 1)":{"1":"3360599676173951810786807577052155587215903750712230806154229654445144677/3184681444195939852052183783362801870903294975596061871023042705045125","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -1, 1)":{"1":"-2412633626191939284746090578179160039123840505643965307704067952744944782/3184681444195939852052183783362801870903294975596061871023042705045125","pi2":"16/3"},"('BA', 0, (), ((0, 2),), 0, 1)":{"1":"250294351840796567273184071442199600274317240923771441240124880080308992/3184681444195939852052183783362801870903294975596061871023042705045125","pi2":"-16/3"},"('BA', 1, (2,), ((0, 1),), -88, 1)":{"1":"40866521918642154860585199122889549709/126187983663182839765532348501593275"},"('BA', 1, (), ((0, 3),), -88, 1)":{"1":"-40866521918642154860585199122889549709/252375967326365679531064697003186550"},"('BA', 1, (1,), ((0, 2),), -88, 1)":{"1":"40866521918642154860585199122889549709/126187983663182839765532348501593275"},"('BA', 1, (1,), ((0, 1),), -88, 2)":{"1":"40866521918642154860585199122889549709/126187983663182839765532348501593275"},"('BA', 1, (), ((0, 2),), -88, 2)":{"1":"-40866521918642154860585199122889549709/252375967326365679531064697003186550"},"('BA', 1, (2,), ((0, 1),), -87, 1)":{"1":"-3706795349055853229324900260857622319/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 3),), -87, 1)":{"1":"5175164613500162637505640316148889519/22943269756942334502824063363926050"},"('BA', 1, (1,), ((0, 2),), -87, 1)":{"1":"-3706795349055853229324900260857622319/11471634878471167251412031681963025"},"('BA', 1, (1,), ((0, 1),), -87, 2)":{"1":"-3706795349055853229324900260857622319/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 2),), -87, 2)":{"1":"4440979981278007933415270288503255919/22943269756942334502824063363926050"},"('BA', 1, (2,), ((0, 1),), -86, 1)":{"1":"3698356445237207772956045432953649519/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 3),), -86, 1)":{"1":"-5900910341903671885227155515890550319/22943269756942334502824063363926050"},"('BA', 1, (1,), ((0, 2),), -86, 1)":{"1":"3698356445237207772956045432953649519/11471634878471167251412031681963025"},"('BA', 1, (1,), ((0, 1),), -86, 2)":{"1":"3698356445237207772956045432953649519/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 2),), -86, 2)":{"1":"-4799633393570439829091600474422099919/22943269756942334502824063363926050"},"('BA', 1, (2,), ((0, 1),), -85, 1)":{"1":"-3689819414629973415931738804725211919/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 3),), -85, 1)":{"1":"6381829732777873997596428906092535119/22943269756942334502824063363926050"},"('BA', 1, (1,), ((0, 2),), -85, 1)":{"1":"-3689819414629973415931738804725211919/11471634878471167251412031681963025"},"('BA', 1, (1,), ((0, 1),), -85, 2)":{"1":"-3689819414629973415931738804725211919/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 2),), -85, 2)":{"1":"5035824573703923706764083855408873519/22943269756942334502824063363926050"},"('BA', 1, (2,), ((0, 1),), -84, 1)":{"1":"3681181948368536301765969745576439759/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 3),), -84, 1)":{"1":"-6740284582627514235475844860766579759/22943269756942334502824063363926050"},"('BA', 1, (1,), ((0, 2),), -84, 1)":{"1":"3681181948368536301765969745576439759/11471634878471167251412031681963025"},"('BA', 1, (1,), ((0, 1),), -84, 2)":{"1":"3681181948368536301765969745576439759/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 2),), -84, 2)":{"1":"-5210733265498025268620907303171509759/22943269756942334502824063363926050"},"('BA', 1, (2,), ((0, 1),), -83, 1)":{"1":"-3672441655127796364812512959533039359/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 3),), -83, 1)":{"1":"7025218142275636180158536085781432799/22943269756942334502824063363926050"},"('BA', 1, (1,), ((0, 2),), -83, 1)":{"1":"-3672441655127796364812512959533039359/11471634878471167251412031681963025"},"('BA', 1, (1,), ((0, 1),), -83, 2)":{"1":"-3672441655127796364812512959533039359/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 2),), -83, 2)":{"1":"5348829898701716272485524522657236079/22943269756942334502824063363926050"},"('BA', 1, (2,), ((0, 1),), -82, 1)":{"1":"44139711531918267321142140457772773/138212468415315268089301586529675"},"('BA', 1, (), ((0, 3),), -82, 1)":{"1":"-87483141626961135393947117993478853/276424936830630536178603173059350"},"('BA', 1, (1,), ((0, 2),), -82, 1)":{"1":"44139711531918267321142140457772773/138212468415315268089301586529675"},"('BA', 1, (1,), ((0, 1),), -82, 2)":{"1":"44139711531918267321142140457772773/138212468415315268089301586529675"},"('BA', 1, (), ((0, 2),), -82, 2)":{"1":"-65811426579439701357544629225625813/276424936830630536178603173059350"},"('BA', 1, (2,), ((0, 1),), -81, 1)":{"1":"-44031838385838021258243173365847173/138212468415315268089301586529675"},"('BA', 1, (), ((0, 3),), -81, 1)":{"1":"89902582189046654233252522769524453/276424936830630536178603173059350"},"('BA', 1, (1,), ((0, 2),), -81, 1)":{"1":"-44031838385838021258243173365847173/138212468415315268089301586529675"},"('BA', 1, (1,), ((0, 1),), -81, 2)":{"1":"-44031838385838021258243173365847173/138212468415315268089301586529675"},"('BA', 1, (), ((0, 2),), -81, 2)":{"1":"66967210287442337745747848067685813/276424936830630536178603173059350"},"('BA', 1, (2,), ((0, 1),), -80, 1)":{"1":"4880292608058024066886120358155997/15356940935035029787700176281075"},"('BA', 1, (), ((0, 3),), -80, 1)":{"1":"-10222752974486210429601473112395117/30713881870070059575400352562150"},"('BA', 1, (1,), ((0, 2),), -80, 1)":{"1":"4880292608058024066886120358155997/15356940935035029787700176281075"},"('BA', 1, (1,), ((0, 1),), -80, 2)":{"1":"4880292608058024066886120358155997/15356940935035029787700176281075"},"('BA', 1, (), ((0, 2),), -80, 2)":{"1":"-7551522791272117248243796735275557/30713881870070059575400352562150"},"('BA', 1, (2,), ((0, 1),), -79, 1)":{"1":"-4868007055309996043055960217131137/15356940935035029787700176281075"},"('BA', 1, (), ((0, 3),), -79, 1)":{"1":"10428877248369791718307493256256657/30713881870070059575400352562150"},"('BA', 1, (1,), ((0, 2),), -79, 1)":{"1":"-4868007055309996043055960217131137/15356940935035029787700176281075"},"('BA', 1, (1,), ((0, 1),), -79, 2)":{"1":"-4868007055309996043055960217131137/15356940935035029787700176281075"},"('BA', 1, (), ((0, 2),), -79, 2)":{"1":"2549480717279964626893908912231299/10237960623356686525133450854050"},"('BA', 1, (2,), ((0, 1),), -78, 1)":{"1":"61462860623241058403302042280303/194391657405506706173419952925"},"('BA', 1, (), ((0, 3),), -78, 1)":{"1":"-134341835775497312283480463742623/388783314811013412346839905850"},"('BA', 1, (1,), ((0, 2),), -78, 1)":{"1":"61462860623241058403302042280303/194391657405506706173419952925"},"('BA', 1, (1,), ((0, 1),), -78, 2)":{"1":"61462860623241058403302042280303/194391657405506706173419952925"},"('BA', 1, (), ((0, 2),), -78, 2)":{"1":"-32634116066456395114463751003821/129594438270337804115613301950"},"('BA', 1, (2,), ((0, 1),), -77, 1)":{"1":"-61303359776139104182852056677903/194391657405506706173419952925"},"('BA', 1, (), ((0, 3),), -77, 1)":{"1":"1500887816360253797083533013516853/4276616462921147535815238964350"},"('BA', 1, (1,), ((0, 2),), -77, 1)":{"1":"-61303359776139104182852056677903/194391657405506706173419952925"},"('BA', 1, (1,), ((0, 1),), -77, 2)":{"1":"-61303359776139104182852056677903/194391657405506706173419952925"},"('BA', 1, (), ((0, 2),), -77, 2)":{"1":"120845820772099107949716979831877/475179606991238615090582107150"},"('BA', 1, (2,), ((0, 1),), -76, 1)":{"1":"672559662384108370412072783887333/2138308231460573767907619482175"},"('BA', 1, (), ((0, 3),), -76, 1)":{"1":"-1521919142342411475008581115090453/4276616462921147535815238964350"},"('BA', 1, (1,), ((0, 2),), -76, 1)":{"1":"672559662384108370412072783887333/2138308231460573767907619482175"},"('BA', 1, (1,), ((0, 1),), -76, 2)":{"1":"672559662384108370412072783887333/2138308231460573767907619482175"},"('BA', 1, (), ((0, 2),), -76, 2)":{"1":"-365746467454419974236775649829631/1425538820973715845271746321450"},"('BA', 1, (2,), ((0, 1),), -75, 1)":{"1":"-670758981768141571449624262218133/2138308231460573767907619482175"},"('BA', 1, (), ((0, 3),), -75, 1)":{"1":"1541172573543902633145530692938053/4276616462921147535815238964350"},"('BA', 1, (1,), ((0, 2),), -75, 1)":{"1":"-670758981768141571449624262218133/2138308231460573767907619482175"},"('BA', 1, (1,), ((0, 1),), -75, 2)":{"1":"-670758981768141571449624262218133/2138308231460573767907619482175"},"('BA', 1, (), ((0, 2),), -75, 2)":{"1":"368655259218674034099192492526031/1425538820973715845271746321450"},"('BA', 1, (2,), ((0, 1),), -74, 1)":{"1":"668934292077295215167676426926677/2138308231460573767907619482175"},"('BA', 1, (), ((0, 3),), -74, 1)":{"1":"-1558898130540695808455881092912197/4276616462921147535815238964350"},"('BA', 1, (1,), ((0, 2),), -74, 1)":{"1":"668934292077295215167676426926677/2138308231460573767907619482175"},"('BA', 1, (1,), ((0, 1),), -74, 2)":{"1":"668934292077295215167676426926677/2138308231460573767907619482175"},"('BA', 1, (), ((0, 2),), -74, 2)":{"1":"-123768467923221723534642084435493/475179606991238615090582107150"},"('BA', 1, (2,), ((0, 1),), -73, 1)":{"1":"-667084944417653637854891458725877/2138308231460573767907619482175"},"('BA', 1, (), ((0, 3),), -73, 1)":{"1":"1575295679789517793962574477625957/4276616462921147535815238964350"},"('BA', 1, (1,), ((0, 2),), -73, 1)":{"1":"-667084944417653637854891458725877/2138308231460573767907619482175"},"('BA', 1, (1,), ((0, 1),), -73, 2)":{"1":"-667084944417653637854891458725877/2138308231460573767907619482175"},"('BA', 1, (), ((0, 2),), -73, 2)":{"1":"373730104034528571969577656058639/1425538820973715845271746321450"},"('BA', 1, (2,), ((0, 1),), -72, 1)":{"1":"9112469359293533278712889630349/29291893581651695450789307975"},"('BA', 1, (), ((0, 3),), -72, 1)":{"1":"-21788047458246255830095683805109/58583787163303390901578615950"},"('BA', 1, (1,), ((0, 2),), -72, 1)":{"1":"9112469359293533278712889630349/29291893581651695450789307975"},"('BA', 1, (1,), ((0, 1),), -72, 2)":{"1":"9112469359293533278712889630349/29291893581651695450789307975"},"('BA', 1, (), ((0, 2),), -72, 2)":{"1":"-5150086136256631518134762239243/19527929054434463633859538650"},"('BA', 1, (2,), ((0, 1),), -71, 1)":{"1":"-3028810706851429109067025637383/9763964527217231816929769325"},"('BA', 1, (), ((0, 3),), -71, 1)":{"1":"21982560947651210879625108229309/58583787163303390901578615950"},"('BA', 1, (1,), ((0, 2),), -71, 1)":{"1":"-3028810706851429109067025637383/9763964527217231816929769325"},"('BA', 1, (1,), ((0, 1),), -71, 2)":{"1":"-3028810706851429109067025637383/9763964527217231816929769325"},"('BA', 1, (), ((0, 2),), -71, 2)":{"1":"15534496534102749103413092570729/58583787163303390901578615950"},"('BA', 1, (2,), ((0, 1),), -70, 1)":{"1":"42535343474848157886823113473/137520627143904673477884075"},"('BA', 1, (), ((0, 3),), -70, 1)":{"1":"-34686157898518855703304939331/91680418095936448985256050"},"('BA', 1, (1,), ((0, 2),), -70, 1)":{"1":"42535343474848157886823113473/137520627143904673477884075"},"('BA', 1, (1,), ((0, 1),), -70, 2)":{"1":"42535343474848157886823113473/137520627143904673477884075"},"('BA', 1, (), ((0, 2),), -70, 2)":{"1":"-73296908585202362498368965733/275041254287809346955768150"},"('BA', 1, (2,), ((0, 1),), -69, 1)":{"1":"-42409610330030873613929048033/137520627143904673477884075"},"('BA', 1, (), ((0, 3),), -69, 1)":{"1":"34953065100674845124711639651/91680418095936448985256050"},"('BA', 1, (1,), ((0, 2),), -69, 1)":{"1":"-42409610330030873613929048033/137520627143904673477884075"},"('BA', 1, (1,), ((0, 1),), -69, 2)":{"1":"-42409610330030873613929048033/137520627143904673477884075"},"('BA', 1, (), ((0, 2),), -69, 2)":{"1":"73634402816027704494031983493/275041254287809346955768150"},"('BA', 1, (2,), ((0, 1),), -68, 1)":{"1":"14094018321907827923954201611/45840209047968224492628025"},"('BA', 1, (), ((0, 3),), -68, 1)":{"1":"-105611771951438135442326933833/275041254287809346955768150"},"('BA', 1, (1,), ((0, 2),), -68, 1)":{"1":"14094018321907827923954201611/45840209047968224492628025"},"('BA', 1, (1,), ((0, 1),), -68, 2)":{"1":"14094018321907827923954201611/45840209047968224492628025"},"('BA', 1, (), ((0, 2),), -68, 2)":{"1":"-73946913458580809607094769333/275041254287809346955768150"},"('BA', 1, (2,), ((0, 1),), -67, 1)":{"1":"-14050874595745034300902316411/45840209047968224492628025"},"('BA', 1, (), ((0, 3),), -67, 1)":{"1":"35440187246132772130821682611/91680418095936448985256050"},"('BA', 1, (1,), ((0, 2),), -67, 1)":{"1":"-14050874595745034300902316411/45840209047968224492628025"},"('BA', 1, (1,), ((0, 1),), -67, 2)":{"1":"-14050874595745034300902316411/45840209047968224492628025"},"('BA', 1, (), ((0, 2),), -67, 2)":{"1":"1455619465937582542109529383/5392965770349202881485650"},"('BA', 1, (2,), ((0, 1),), -66, 1)":{"1":"209060999005535159677640233/684182224596540664069075"},"('BA', 1, (), ((0, 3),), -66, 1)":{"1":"-532285167978852775005511633/1368364449193081328138150"},"('BA', 1, (1,), ((0, 2),), -66, 1)":{"1":"209060999005535159677640233/684182224596540664069075"},"('BA', 1, (1,), ((0, 1),), -66, 2)":{"1":"209060999005535159677640233/684182224596540664069075"},"('BA', 1, (), ((0, 2),), -66, 2)":{"1":"-21804299028952586314210349/80492026423122431066950"},"('BA', 1, (2,), ((0, 1),), -65, 1)":{"1":"-625192648726870088010174299/2052546673789621992207225"},"('BA', 1, (), ((0, 3),), -65, 1)":{"1":"1606288024092260830298246099/4105093347579243984414450"},"('BA', 1, (1,), ((0, 2),), -65, 1)":{"1":"-625192648726870088010174299/2052546673789621992207225"},"('BA', 1, (1,), ((0, 1),), -65, 2)":{"1":"-625192648726870088010174299/2052546673789621992207225"},"('BA', 1, (), ((0, 2),), -65, 2)":{"1":"65631784494680321126718247/241476079269367293200850"},"('BA', 1, (2,), ((0, 1),), -64, 1)":{"1":"623171679694215690971693339/2052546673789621992207225"},"('BA', 1, (), ((0, 3),), -64, 1)":{"1":"-538404656884383694628290113/1368364449193081328138150"},"('BA', 1, (1,), ((0, 2),), -64, 1)":{"1":"623171679694215690971693339/2052546673789621992207225"},"('BA', 1, (1,), ((0, 1),), -64, 2)":{"1":"623171679694215690971693339/2052546673789621992207225"},"('BA', 1, (), ((0, 2),), -64, 2)":{"1":"-65834872069040199260487167/241476079269367293200850"},"('BA', 1, (2,), ((0, 1),), -63, 1)":{"1":"-621119133020426068979486114/2052546673789621992207225"},"('BA', 1, (), ((0, 3),), -63, 1)":{"1":"270611743824860721082127351/684182224596540664069075"},"('BA', 1, (1,), ((0, 2),), -63, 1)":{"1":"-621119133020426068979486114/2052546673789621992207225"},"('BA', 1, (1,), ((0, 1),), -63, 2)":{"1":"-621119133020426068979486114/2052546673789621992207225"},"('BA', 1, (), ((0, 2),), -63, 2)":{"1":"6602322341087030574918383/24147607926936729320085"},"('BA', 1, (2,), ((0, 1),), -62, 1)":{"1":"1857102018722109835152683942/6157640021368865976621675"},"('BA', 1, (), ((0, 3),), -62, 1)":{"1":"-2447535271999070281634866159/6157640021368865976621675"},"('BA', 1, (1,), ((0, 2),), -62, 1)":{"1":"1857102018722109835152683942/6157640021368865976621675"},"('BA', 1, (1,), ((0, 1),), -62, 2)":{"1":"1857102018722109835152683942/6157640021368865976621675"},"('BA', 1, (), ((0, 2),), -62, 2)":{"1":"-19859331066824265877712989/72442823780810187960255"},"('BA', 1, (2,), ((0, 1),), -61, 1)":{"1":"-1850745745151664554144558342/6157640021368865976621675"},"('BA', 1, (), ((0, 3),), -61, 1)":{"1":"7376859068015721525892830877/18472920064106597929865025"},"('BA', 1, (1,), ((0, 2),), -61, 1)":{"1":"-1850745745151664554144558342/6157640021368865976621675"},"('BA', 1, (1,), ((0, 1),), -61, 2)":{"1":"-1850745745151664554144558342/6157640021368865976621675"},"('BA', 1, (), ((0, 2),), -61, 2)":{"1":"59723398151430696218292167/217328471342430563880765"},"('BA', 1, (2,), ((0, 1),), -60, 1)":{"1":"30234184760248301634053822/100944918383096163551175"},"('BA', 1, (), ((0, 3),), -60, 1)":{"1":"-121465445461316898422063857/302834755149288490653525"},"('BA', 1, (1,), ((0, 2),), -60, 1)":{"1":"30234184760248301634053822/100944918383096163551175"},"('BA', 1, (1,), ((0, 1),), -60, 2)":{"1":"30234184760248301634053822/100944918383096163551175"},"('BA', 1, (), ((0, 2),), -60, 2)":{"1":"-981274838833466769842027/3562761825285746948865"},"('BA', 1, (2,), ((0, 1),), -59, 1)":{"1":"-30126510180639665726265902/100944918383096163551175"},"('BA', 1, (), ((0, 3),), -59, 1)":{"1":"121972258568785132953548377/302834755149288490653525"},"('BA', 1, (1,), ((0, 2),), -59, 1)":{"1":"-30126510180639665726265902/100944918383096163551175"},"('BA', 1, (1,), ((0, 1),), -59, 2)":{"1":"-30126510180639665726265902/100944918383096163551175"},"('BA', 1, (), ((0, 2),), -59, 2)":{"1":"983306022586733126723219/3562761825285746948865"},"('BA', 1, (2,), ((0, 1),), -58, 1)":{"1":"508762891663666223321578/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -58, 1)":{"1":"-2075492486232405263980283/5132792460157432044975"},"('BA', 1, (1,), ((0, 2),), -58, 1)":{"1":"508762891663666223321578/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -58, 2)":{"1":"508762891663666223321578/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -58, 2)":{"1":"-3339572733797534822309/12077158729782193047"},"('BA', 1, (2,), ((0, 1),), -57, 1)":{"1":"-506874968000160041419978/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -57, 1)":{"1":"2083257333558116173414283/5132792460157432044975"},"('BA', 1, (1,), ((0, 2),), -57, 1)":{"1":"-506874968000160041419978/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -57, 2)":{"1":"-506874968000160041419978/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -57, 2)":{"1":"3345376218303948512405/12077158729782193047"},"('BA', 1, (2,), ((0, 1),), -56, 1)":{"1":"504953922868873049309578/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -56, 1)":{"1":"-2090641350781500549338633/5132792460157432044975"},"('BA', 1, (1,), ((0, 2),), -56, 1)":{"1":"504953922868873049309578/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -56, 2)":{"1":"504953922868873049309578/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -56, 2)":{"1":"-3350673217746835439180/12077158729782193047"},"('BA', 1, (2,), ((0, 1),), -55, 1)":{"1":"-502998573360241646625778/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -55, 1)":{"1":"2097662833107949677157733/5132792460157432044975"},"('BA', 1, (1,), ((0, 2),), -55, 1)":{"1":"-502998573360241646625778/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -55, 2)":{"1":"-502998573360241646625778/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -55, 2)":{"1":"3355483168409778996584/12077158729782193047"},"('BA', 1, (2,), ((0, 1),), -54, 1)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -54, 1)":{"1":"-2104338208114956562041893/5132792460157432044975"},"('BA', 1, (1,), ((0, 2),), -54, 1)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -54, 2)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -54, 2)":{"1":"-285584971617850016242712/1026558492031486408995"},"('BA', 1, (2,), ((0, 1),), -53, 1)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (), ((0, 3),), -53, 1)":{"1":"703560743655060963583111/1710930820052477348325"},"('BA', 1, (1,), ((0, 2),), -53, 1)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (1,), ((0, 1),), -53, 2)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (), ((0, 2),), -53, 2)":{"1":"285915208423752208695976/1026558492031486408995"},"('BA', 1, (2,), ((0, 1),), -52, 1)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (), ((0, 3),), -52, 1)":{"1":"-4437543293154193095529/10760571195298599675"},"('BA', 1, (1,), ((0, 2),), -52, 1)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -52, 2)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (), ((0, 2),), -52, 2)":{"1":"-5400148980382345860512/19369028151537479415"},"('BA', 1, (2,), ((0, 1),), -51, 1)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (), ((0, 3),), -51, 1)":{"1":"4449534283093236857329/10760571195298599675"},"('BA', 1, (1,), ((0, 2),), -51, 1)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -51, 2)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (), ((0, 2),), -51, 2)":{"1":"5404981170357781406312/19369028151537479415"},"('BA', 1, (2,), ((0, 1),), -50, 1)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (), ((0, 3),), -50, 1)":{"1":"-1486968539807819842043/3586857065099533225"},"('BA', 1, (1,), ((0, 2),), -50, 1)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -50, 2)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (), ((0, 2),), -50, 2)":{"1":"-5409138815203519069592/19369028151537479415"},"('BA', 1, (2,), ((0, 1),), -49, 1)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (), ((0, 3),), -49, 1)":{"1":"4471677227102035355137/10760571195298599675"},"('BA', 1, (1,), ((0, 2),), -49, 1)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -49, 2)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (), ((0, 2),), -49, 2)":{"1":"27063175865528726611432/96845140757687397075"},"('BA', 1, (2,), ((0, 1),), -48, 1)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (), ((0, 3),), -48, 1)":{"1":"-640266689887643112031/1537224456471228525"},"('BA', 1, (1,), ((0, 2),), -48, 1)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (1,), ((0, 1),), -48, 2)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (), ((0, 2),), -48, 2)":{"1":"-3868200881703682079356/13835020108241056725"},"('BA', 1, (2,), ((0, 1),), -47, 1)":{"1":"-561365202194213936938/1976431444034436675"},"('BA', 1, (), ((0, 3),), -47, 1)":{"1":"641641443466601121281/1537224456471228525"},"('BA', 1, (1,), ((0, 2),), -47, 1)":{"1":"-561365202194213936938/1976431444034436675"},"('BA', 1, (1,), ((0, 1),), -47, 2)":{"1":"-561365202194213936938/1976431444034436675"},"('BA', 1, (), ((0, 2),), -47, 2)":{"1":"3869775599439579435406/13835020108241056725"},"('BA', 1, (2,), ((0, 1),), -46, 1)":{"1":"11886678538121254454/42051732851796525"},"('BA', 1, (), ((0, 3),), -46, 1)":{"1":"-1954216595219061689/4672414761310725"},"('BA', 1, (1,), ((0, 2),), -46, 1)":{"1":"11886678538121254454/42051732851796525"},"('BA', 1, (1,), ((0, 1),), -46, 2)":{"1":"11886678538121254454/42051732851796525"},"('BA', 1, (), ((0, 2),), -46, 2)":{"1":"-11765644313016091214/42051732851796525"},"('BA', 1, (2,), ((0, 1),), -45, 1)":{"1":"-11828171779370928854/42051732851796525"},"('BA', 1, (), ((0, 3),), -45, 1)":{"1":"1957920511470697289/4672414761310725"},"('BA', 1, (1,), ((0, 2),), -45, 1)":{"1":"-11828171779370928854/42051732851796525"},"('BA', 1, (1,), ((0, 1),), -45, 2)":{"1":"-11828171779370928854/42051732851796525"},"('BA', 1, (), ((0, 2),), -45, 2)":{"1":"11767685246460870014/42051732851796525"},"('BA', 1, (2,), ((0, 1),), -44, 1)":{"1":"11768364870426151574/42051732851796525"},"('BA', 1, (), ((0, 3),), -44, 1)":{"1":"-5884182435213075787/14017244283932175"},"('BA', 1, (1,), ((0, 2),), -44, 1)":{"1":"11768364870426151574/42051732851796525"},"('BA', 1, (1,), ((0, 1),), -44, 2)":{"1":"11768364870426151574/42051732851796525"},"('BA', 1, (), ((0, 2),), -44, 2)":{"1":"-11768364870426151574/42051732851796525"},"('BA', 1, (2,), ((0, 1),), -43, 1)":{"1":"-11828171779370928854/42051732851796525"},"('BA', 1, (), ((0, 3),), -43, 1)":{"1":"5954410244958836987/14017244283932175"},"('BA', 1, (1,), ((0, 2),), -43, 1)":{"1":"-11828171779370928854/42051732851796525"},"('BA', 1, (1,), ((0, 1),), -43, 2)":{"1":"-11828171779370928854/42051732851796525"},"('BA', 1, (), ((0, 2),), -43, 2)":{"1":"11888658312280987694/42051732851796525"},"('BA', 1, (2,), ((0, 1),), -42, 1)":{"1":"11886678538121254454/42051732851796525"},"('BA', 1, (), ((0, 3),), -42, 1)":{"1":"-6024028752464069387/14017244283932175"},"('BA', 1, (1,), ((0, 2),), -42, 1)":{"1":"11886678538121254454/42051732851796525"},"('BA', 1, (1,), ((0, 1),), -42, 2)":{"1":"11886678538121254454/42051732851796525"},"('BA', 1, (), ((0, 2),), -42, 2)":{"1":"-12007712763226417694/42051732851796525"},"('BA', 1, (2,), ((0, 1),), -41, 1)":{"1":"-561365202194213936938/1976431444034436675"},"('BA', 1, (), ((0, 3),), -41, 1)":{"1":"2004632084959694194723/4611673369413685575"},"('BA', 1, (1,), ((0, 2),), -41, 1)":{"1":"-561365202194213936938/1976431444034436675"},"('BA', 1, (1,), ((0, 1),), -41, 2)":{"1":"-561365202194213936938/1976431444034436675"},"('BA', 1, (), ((0, 2),), -41, 2)":{"1":"3989337231279415681726/13835020108241056725"},"('BA', 1, (2,), ((0, 1),), -40, 1)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (), ((0, 3),), -40, 1)":{"1":"-2027203039174222964773/4611673369413685575"},"('BA', 1, (1,), ((0, 2),), -40, 1)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (1,), ((0, 1),), -40, 2)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (), ((0, 2),), -40, 2)":{"1":"-4027805335970622522376/13835020108241056725"},"('BA', 1, (2,), ((0, 1),), -39, 1)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (), ((0, 3),), -39, 1)":{"1":"14347481692972163987851/32281713585895799025"},"('BA', 1, (1,), ((0, 2),), -39, 1)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -39, 2)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (), ((0, 2),), -39, 2)":{"1":"28461850883027813495092/96845140757687397075"},"('BA', 1, (2,), ((0, 1),), -38, 1)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (), ((0, 3),), -38, 1)":{"1":"-14503758296177731343131/32281713585895799025"},"('BA', 1, (1,), ((0, 2),), -38, 1)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -38, 2)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (), ((0, 2),), -38, 2)":{"1":"-28727256232878624495076/96845140757687397075"},"('BA', 1, (2,), ((0, 1),), -37, 1)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (), ((0, 3),), -37, 1)":{"1":"14659403462197654122331/32281713585895799025"},"('BA', 1, (1,), ((0, 2),), -37, 1)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -37, 2)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (), ((0, 2),), -37, 2)":{"1":"28991106771165822357076/96845140757687397075"},"('BA', 1, (2,), ((0, 1),), -36, 1)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (), ((0, 3),), -36, 1)":{"1":"-14814570451408862204131/32281713585895799025"},"('BA', 1, (1,), ((0, 2),), -36, 1)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -36, 2)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (), ((0, 2),), -36, 2)":{"1":"-29253655759831153678876/96845140757687397075"},"('BA', 1, (2,), ((0, 1),), -35, 1)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (), ((0, 3),), -35, 1)":{"1":"793378962889617428837743/1710930820052477348325"},"('BA', 1, (1,), ((0, 2),), -35, 1)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (1,), ((0, 1),), -35, 2)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (), ((0, 2),), -35, 2)":{"1":"1564303370970595741361828/5132792460157432044975"},"('BA', 1, (2,), ((0, 1),), -34, 1)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -34, 1)":{"1":"-2404730840266305040269469/5132792460157432044975"},"('BA', 1, (1,), ((0, 2),), -34, 1)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -34, 2)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -34, 2)":{"1":"-1578121174164924320327348/5132792460157432044975"},"('BA', 1, (2,), ((0, 1),), -33, 1)":{"1":"-502998573360241646625778/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -33, 1)":{"1":"2429324327134225142474269/5132792460157432044975"},"('BA', 1, (1,), ((0, 2),), -33, 1)":{"1":"-502998573360241646625778/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -33, 2)":{"1":"-502998573360241646625778/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -33, 2)":{"1":"1591911093587293806206468/5132792460157432044975"},"('BA', 1, (2,), ((0, 1),), -32, 1)":{"1":"504953922868873049309578/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -32, 1)":{"1":"-2453943955038356894447569/5132792460157432044975"},"('BA', 1, (1,), ((0, 2),), -32, 1)":{"1":"504953922868873049309578/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -32, 2)":{"1":"504953922868873049309578/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -32, 2)":{"1":"-1605687419670833234205968/5132792460157432044975"},"('BA', 1, (2,), ((0, 1),), -31, 1)":{"1":"-506874968000160041419978/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -31, 1)":{"1":"2478617378443324199365519/5132792460157432044975"},"('BA', 1, (1,), ((0, 2),), -31, 1)":{"1":"-506874968000160041419978/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -31, 2)":{"1":"-506874968000160041419978/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -31, 2)":{"1":"1619464915221782130747743/5132792460157432044975"},"('BA', 1, (2,), ((0, 1),), -30, 1)":{"1":"508762891663666223321578/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -30, 1)":{"1":"-2503373538740590745913919/5132792460157432044975"},"('BA', 1, (1,), ((0, 2),), -30, 1)":{"1":"508762891663666223321578/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -30, 2)":{"1":"508762891663666223321578/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -30, 2)":{"1":"-1633258938118045040448143/5132792460157432044975"},"('BA', 1, (2,), ((0, 1),), -29, 1)":{"1":"-30126510180639665726265902/100944918383096163551175"},"('BA', 1, (), ((0, 3),), -29, 1)":{"1":"149166333056971858582844741/302834755149288490653525"},"('BA', 1, (1,), ((0, 2),), -29, 1)":{"1":"-30126510180639665726265902/100944918383096163551175"},"('BA', 1, (1,), ((0, 1),), -29, 2)":{"1":"-30126510180639665726265902/100944918383096163551175"},"('BA', 1, (), ((0, 2),), -29, 2)":{"1":"97178049163965678586121797/302834755149288490653525"},"('BA', 1, (2,), ((0, 1),), -28, 1)":{"1":"30234184760248301634053822/100944918383096163551175"},"('BA', 1, (), ((0, 3),), -28, 1)":{"1":"-150642217380917816284420541/302834755149288490653525"},"('BA', 1, (1,), ((0, 2),), -28, 1)":{"1":"30234184760248301634053822/100944918383096163551175"},"('BA', 1, (1,), ((0, 1),), -28, 2)":{"1":"30234184760248301634053822/100944918383096163551175"},"('BA', 1, (), ((0, 2),), -28, 2)":{"1":"-97996747260645134367750637/302834755149288490653525"},"('BA', 1, (2,), ((0, 1),), -27, 1)":{"1":"-1850745745151664554144558342/6157640021368865976621675"},"('BA', 1, (), ((0, 3),), -27, 1)":{"1":"9279852638349259461408194201/18472920064106597929865025"},"('BA', 1, (1,), ((0, 2),), -27, 1)":{"1":"-1850745745151664554144558342/6157640021368865976621675"},"('BA', 1, (1,), ((0, 1),), -27, 2)":{"1":"-1850745745151664554144558342/6157640021368865976621675"},"('BA', 1, (), ((0, 2),), -27, 2)":{"1":"6027985628038378146312515857/18472920064106597929865025"},"('BA', 1, (2,), ((0, 1),), -26, 1)":{"1":"1857102018722109835152683942/6157640021368865976621675"},"('BA', 1, (), ((0, 3),), -26, 1)":{"1":"-3123770784167259223823185667/6157640021368865976621675"},"('BA', 1, (1,), ((0, 2),), -26, 1)":{"1":"1857102018722109835152683942/6157640021368865976621675"},"('BA', 1, (1,), ((0, 1),), -26, 2)":{"1":"1857102018722109835152683942/6157640021368865976621675"},"('BA', 1, (), ((0, 2),), -26, 2)":{"1":"-225128988529350785633307091/684182224596540664069075"},"('BA', 1, (2,), ((0, 1),), -25, 1)":{"1":"-621119133020426068979486114/2052546673789621992207225"},"('BA', 1, (), ((0, 3),), -25, 1)":{"1":"350507389195565347897358763/684182224596540664069075"},"('BA', 1, (1,), ((0, 2),), -25, 1)":{"1":"-621119133020426068979486114/2052546673789621992207225"},"('BA', 1, (1,), ((0, 1),), -25, 2)":{"1":"-621119133020426068979486114/2052546673789621992207225"},"('BA', 1, (), ((0, 2),), -25, 2)":{"1":"681040867048454539090909673/2052546673789621992207225"},"('BA', 1, (2,), ((0, 1),), -24, 1)":{"1":"623171679694215690971693339/2052546673789621992207225"},"('BA', 1, (), ((0, 3),), -24, 1)":{"1":"-141587740500809537463019313/273672889838616265627630"},"('BA', 1, (1,), ((0, 2),), -24, 1)":{"1":"623171679694215690971693339/2052546673789621992207225"},"('BA', 1, (1,), ((0, 1),), -24, 2)":{"1":"623171679694215690971693339/2052546673789621992207225"},"('BA', 1, (), ((0, 2),), -24, 2)":{"1":"-1373493893603179376458491517/4105093347579243984414450"},"('BA', 1, (2,), ((0, 1),), -23, 1)":{"1":"-625192648726870088010174299/2052546673789621992207225"},"('BA', 1, (), ((0, 3),), -23, 1)":{"1":"428973573653791939552559939/821018669515848796882890"},"('BA', 1, (1,), ((0, 2),), -23, 1)":{"1":"-625192648726870088010174299/2052546673789621992207225"},"('BA', 1, (1,), ((0, 1),), -23, 2)":{"1":"-625192648726870088010174299/2052546673789621992207225"},"('BA', 1, (), ((0, 2),), -23, 2)":{"1":"35513596371741407509909923/105258803784083179087550"},"('BA', 1, (2,), ((0, 1),), -22, 1)":{"1":"209060999005535159677640233/684182224596540664069075"},"('BA', 1, (), ((0, 3),), -22, 1)":{"1":"-144416165210871636612065953/273672889838616265627630"},"('BA', 1, (1,), ((0, 2),), -22, 1)":{"1":"209060999005535159677640233/684182224596540664069075"},"('BA', 1, (1,), ((0, 1),), -22, 2)":{"1":"209060999005535159677640233/684182224596540664069075"},"('BA', 1, (), ((0, 2),), -22, 2)":{"1":"-35813147117688205489921923/105258803784083179087550"},"('BA', 1, (2,), ((0, 1),), -21, 1)":{"1":"-14050874595745034300902316411/45840209047968224492628025"},"('BA', 1, (), ((0, 3),), -21, 1)":{"1":"9773012065667486734918443171/18336083619187289797051210"},"('BA', 1, (1,), ((0, 2),), -21, 1)":{"1":"-14050874595745034300902316411/45840209047968224492628025"},"('BA', 1, (1,), ((0, 1),), -21, 2)":{"1":"-14050874595745034300902316411/45840209047968224492628025"},"('BA', 1, (), ((0, 2),), -21, 2)":{"1":"2419843650926248768288251241/7052339853533572998865850"},"('BA', 1, (2,), ((0, 1),), -20, 1)":{"1":"14094018321907827923954201611/45840209047968224492628025"},"('BA', 1, (), ((0, 3),), -20, 1)":{"1":"-29616111568580553437769739033/55008250857561869391153630"},"('BA', 1, (1,), ((0, 2),), -20, 1)":{"1":"14094018321907827923954201611/45840209047968224492628025"},"('BA', 1, (1,), ((0, 1),), -20, 2)":{"1":"14094018321907827923954201611/45840209047968224492628025"},"('BA', 1, (), ((0, 2),), -20, 2)":{"1":"-7321638954177932729258126923/21157019560600718996597550"},"('BA', 1, (2,), ((0, 1),), -19, 1)":{"1":"-42409610330030873613929048033/137520627143904673477884075"},"('BA', 1, (), ((0, 3),), -19, 1)":{"1":"9973231111877380420629291283/18336083619187289797051210"},"('BA', 1, (1,), ((0, 2),), -19, 1)":{"1":"-42409610330030873613929048033/137520627143904673477884075"},"('BA', 1, (1,), ((0, 1),), -19, 2)":{"1":"-42409610330030873613929048033/137520627143904673477884075"},"('BA', 1, (), ((0, 2),), -19, 2)":{"1":"7384926038776599227821862203/21157019560600718996597550"},"('BA', 1, (2,), ((0, 1),), -18, 1)":{"1":"42535343474848157886823113473/137520627143904673477884075"},"('BA', 1, (), ((0, 3),), -18, 1)":{"1":"-10076905810235492014068257523/18336083619187289797051210"},"('BA', 1, (1,), ((0, 2),), -18, 1)":{"1":"42535343474848157886823113473/137520627143904673477884075"},"('BA', 1, (1,), ((0, 1),), -18, 2)":{"1":"42535343474848157886823113473/137520627143904673477884075"},"('BA', 1, (), ((0, 2),), -18, 2)":{"1":"-7449574254937713003763345243/21157019560600718996597550"},"('BA', 1, (2,), ((0, 1),), -17, 1)":{"1":"-3028810706851429109067025637383/9763964527217231816929769325"},"('BA', 1, (), ((0, 3),), -17, 1)":{"1":"6507206355134902616716270648717/11716757432660678180315723190"},"('BA', 1, (1,), ((0, 2),), -17, 1)":{"1":"-3028810706851429109067025637383/9763964527217231816929769325"},"('BA', 1, (1,), ((0, 1),), -17, 2)":{"1":"-3028810706851429109067025637383/9763964527217231816929769325"},"('BA', 1, (), ((0, 2),), -17, 2)":{"1":"1600863996008800015799324236759/4506445166407953146275278150"},"('BA', 1, (2,), ((0, 1),), -16, 1)":{"1":"9112469359293533278712889630349/29291893581651695450789307975"},"('BA', 1, (), ((0, 3),), -16, 1)":{"1":"-6577353739502988768436330795397/11716757432660678180315723190"},"('BA', 1, (1,), ((0, 2),), -16, 1)":{"1":"9112469359293533278712889630349/29291893581651695450789307975"},"('BA', 1, (1,), ((0, 1),), -16, 2)":{"1":"9112469359293533278712889630349/29291893581651695450789307975"},"('BA', 1, (), ((0, 2),), -16, 2)":{"1":"-1615355309877249120034405523359/4506445166407953146275278150"},"('BA', 1, (2,), ((0, 1),), -15, 1)":{"1":"-667084944417653637854891458725877/2138308231460573767907619482175"},"('BA', 1, (), ((0, 3),), -15, 1)":{"1":"485442797343280806633354854945861/855323292584229507163047792870"},"('BA', 1, (1,), ((0, 2),), -15, 1)":{"1":"-667084944417653637854891458725877/2138308231460573767907619482175"},"('BA', 1, (1,), ((0, 1),), -15, 2)":{"1":"-667084944417653637854891458725877/2138308231460573767907619482175"},"('BA', 1, (), ((0, 2),), -15, 2)":{"1":"119011497351309910423910220517507/328970497147780579678095304950"},"('BA', 1, (2,), ((0, 1),), -14, 1)":{"1":"668934292077295215167676426926677/2138308231460573767907619482175"},"('BA', 1, (), ((0, 3),), -14, 1)":{"1":"-490941524384615096510035493729573/855323292584229507163047792870"},"('BA', 1, (1,), ((0, 2),), -14, 1)":{"1":"668934292077295215167676426926677/2138308231460573767907619482175"},"('BA', 1, (1,), ((0, 1),), -14, 2)":{"1":"668934292077295215167676426926677/2138308231460573767907619482175"},"('BA', 1, (), ((0, 2),), -14, 2)":{"1":"-120140073615398872989148226752867/328970497147780579678095304950"},"('BA', 1, (2,), ((0, 1),), -13, 1)":{"1":"-670758981768141571449624262218133/2138308231460573767907619482175"},"('BA', 1, (), ((0, 3),), -13, 1)":{"1":"496676263412989359110442976074149/855323292584229507163047792870"},"('BA', 1, (1,), ((0, 2),), -13, 1)":{"1":"-670758981768141571449624262218133/2138308231460573767907619482175"},"('BA', 1, (1,), ((0, 1),), -13, 2)":{"1":"-670758981768141571449624262218133/2138308231460573767907619482175"},"('BA', 1, (), ((0, 2),), -13, 2)":{"1":"121313088416657244884686120868803/328970497147780579678095304950"},"('BA', 1, (2,), ((0, 1),), -12, 1)":{"1":"672559662384108370412072783887333/2138308231460573767907619482175"},"('BA', 1, (), ((0, 3),), -12, 1)":{"1":"-502687766392447749492771117646709/855323292584229507163047792870"},"('BA', 1, (1,), ((0, 2),), -12, 1)":{"1":"672559662384108370412072783887333/2138308231460573767907619482175"},"('BA', 1, (1,), ((0, 1),), -12, 2)":{"1":"672559662384108370412072783887333/2138308231460573767907619482175"},"('BA', 1, (), ((0, 2),), -12, 2)":{"1":"-1592999247173173558937964186060439/4276616462921147535815238964350"},"('BA', 1, (2,), ((0, 1),), -11, 1)":{"1":"-61303359776139104182852056677903/194391657405506706173419952925"},"('BA', 1, (), ((0, 3),), -11, 1)":{"1":"509026785772985415796940545444949/855323292584229507163047792870"},"('BA', 1, (1,), ((0, 2),), -11, 1)":{"1":"-61303359776139104182852056677903/194391657405506706173419952925"},"('BA', 1, (1,), ((0, 1),), -11, 2)":{"1":"-61303359776139104182852056677903/194391657405506706173419952925"},"('BA', 1, (), ((0, 2),), -11, 2)":{"1":"1609735443201228612498037675340839/4276616462921147535815238964350"},"('BA', 1, (2,), ((0, 1),), -10, 1)":{"1":"61462860623241058403302042280303/194391657405506706173419952925"},"('BA', 1, (), ((0, 3),), -10, 1)":{"1":"-46887065592789807627266357987839/77756662962202682469367981170"},"('BA', 1, (1,), ((0, 2),), -10, 1)":{"1":"61462860623241058403302042280303/194391657405506706173419952925"},"('BA', 1, (1,), ((0, 1),), -10, 2)":{"1":"61462860623241058403302042280303/194391657405506706173419952925"},"('BA', 1, (), ((0, 2),), -10, 2)":{"1":"-147949094293595048269816916109749/388783314811013412346839905850"},"('BA', 1, (2,), ((0, 1),), -9, 1)":{"1":"-4868007055309996043055960217131137/15356940935035029787700176281075"},"('BA', 1, (), ((0, 3),), -9, 1)":{"1":"3755833016698036908005653609306033/6142776374014011915080070512430"},"('BA', 1, (1,), ((0, 2),), -9, 1)":{"1":"-4868007055309996043055960217131137/15356940935035029787700176281075"},"('BA', 1, (1,), ((0, 1),), -9, 2)":{"1":"-4868007055309996043055960217131137/15356940935035029787700176281075"},"('BA', 1, (), ((0, 2),), -9, 2)":{"1":"11823586069400090291542114131830651/30713881870070059575400352562150"},"('BA', 1, (2,), ((0, 1),), -8, 1)":{"1":"4880292608058024066886120358155997/15356940935035029787700176281075"},"('BA', 1, (), ((0, 3),), -8, 1)":{"1":"-3811800534772386794343049807308173/6142776374014011915080070512430"},"('BA', 1, (1,), ((0, 2),), -8, 1)":{"1":"4880292608058024066886120358155997/15356940935035029787700176281075"},"('BA', 1, (1,), ((0, 1),), -8, 2)":{"1":"4880292608058024066886120358155997/15356940935035029787700176281075"},"('BA', 1, (), ((0, 2),), -8, 2)":{"1":"-3989882546986659673100228232449477/10237960623356686525133450854050"},"('BA', 1, (2,), ((0, 1),), -7, 1)":{"1":"-44031838385838021258243173365847173/138212468415315268089301586529675"},"('BA', 1, (), ((0, 3),), -7, 1)":{"1":"34857689625196294663241303485111717/55284987366126107235720634611870"},"('BA', 1, (1,), ((0, 2),), -7, 1)":{"1":"-44031838385838021258243173365847173/138212468415315268089301586529675"},"('BA', 1, (1,), ((0, 1),), -7, 2)":{"1":"-44031838385838021258243173365847173/138212468415315268089301586529675"},"('BA', 1, (), ((0, 2),), -7, 2)":{"1":"36386714418636582429074948465234293/92141645610210178726201057686450"},"('BA', 1, (2,), ((0, 1),), -6, 1)":{"1":"44139711531918267321142140457772773/138212468415315268089301586529675"},"('BA', 1, (), ((0, 3),), -6, 1)":{"1":"-35471025512909693706581144950631557/55284987366126107235720634611870"},"('BA', 1, (1,), ((0, 2),), -6, 1)":{"1":"44139711531918267321142140457772773/138212468415315268089301586529675"},"('BA', 1, (1,), ((0, 1),), -6, 2)":{"1":"44139711531918267321142140457772773/138212468415315268089301586529675"},"('BA', 1, (), ((0, 2),), -6, 2)":{"1":"-36915806516077789309007977535155093/92141645610210178726201057686450"},"('BA', 1, (2,), ((0, 1),), -5, 1)":{"1":"-3672441655127796364812512959533039359/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 3),), -5, 1)":{"1":"3001886357698228401743308334283360671/4588653951388466900564812672785210"},"('BA', 1, (1,), ((0, 2),), -5, 1)":{"1":"-3672441655127796364812512959533039359/11471634878471167251412031681963025"},"('BA', 1, (1,), ((0, 1),), -5, 2)":{"1":"-3672441655127796364812512959533039359/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 2),), -5, 2)":{"1":"3113645573936489728921509105158307119/7647756585647444834274687787975350"},"('BA', 1, (2,), ((0, 1),), -4, 1)":{"1":"3681181948368536301765969745576439759/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 3),), -4, 1)":{"1":"-3069361421516740715023994722538411759/4588653951388466900564812672785210"},"('BA', 1, (1,), ((0, 2),), -4, 1)":{"1":"3681181948368536301765969745576439759/11471634878471167251412031681963025"},"('BA', 1, (1,), ((0, 1),), -4, 2)":{"1":"3681181948368536301765969745576439759/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 2),), -4, 2)":{"1":"-3171331509325373312814323893044749759/7647756585647444834274687787975350"},"('BA', 1, (2,), ((0, 1),), -3, 1)":{"1":"-3689819414629973415931738804725211919/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 3),), -3, 1)":{"1":"3151417351000393299598800784451747279/4588653951388466900564812672785210"},"('BA', 1, (1,), ((0, 2),), -3, 1)":{"1":"-3689819414629973415931738804725211919/11471634878471167251412031681963025"},"('BA', 1, (1,), ((0, 1),), -3, 2)":{"1":"-3689819414629973415931738804725211919/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 2),), -3, 2)":{"1":"3241151028271989985654290454497324719/7647756585647444834274687787975350"},"('BA', 1, (2,), ((0, 1),), -2, 1)":{"1":"3698356445237207772956045432953649519/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 3),), -2, 1)":{"1":"-3257845665903914950501823416366269359/4588653951388466900564812672785210"},"('BA', 1, (1,), ((0, 2),), -2, 1)":{"1":"3698356445237207772956045432953649519/11471634878471167251412031681963025"},"('BA', 1, (1,), ((0, 1),), -2, 2)":{"1":"3698356445237207772956045432953649519/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 2),), -2, 2)":{"1":"-3331264129126130420910860419130832719/7647756585647444834274687787975350"},"('BA', 1, (2,), ((0, 1),), -1, 1)":{"1":"-3706795349055853229324900260857622319/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 3),), -1, 1)":{"1":"3413121496166991347688752249799368879/4588653951388466900564812672785210"},"('BA', 1, (1,), ((0, 2),), -1, 1)":{"1":"-3706795349055853229324900260857622319/11471634878471167251412031681963025"},"('BA', 1, (1,), ((0, 1),), -1, 2)":{"1":"-3706795349055853229324900260857622319/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 2),), -1, 2)":{"1":"3462067138315134994628110251642411119/7647756585647444834274687787975350"},"('BA', 1, (2,), ((0, 1),), 0, 1)":{"1":"40866521918642154860585199122889549709/126187983663182839765532348501593275"},"('BA', 1, (), ((0, 3),), 0, 1)":{"1":"-40866521918642154860585199122889549709/50475193465273135906212939400637310"},"('BA', 1, (1,), ((0, 2),), 0, 1)":{"1":"40866521918642154860585199122889549709/126187983663182839765532348501593275"},"('BA', 1, (1,), ((0, 1),), 0, 2)":{"1":"40866521918642154860585199122889549709/126187983663182839765532348501593275"},"('BA', 1, (), ((0, 2),), 0, 2)":{"1":"-40866521918642154860585199122889549709/84125322442121893177021565667728850"},"('BA', 1, (), ((0, 1),), -88, 3)":{"1":"-40866521918642154860585199122889549709/252375967326365679531064697003186550"},"('BA', 1, (), ((0, 1),), -87, 3)":{"1":"3706795349055853229324900260857622319/22943269756942334502824063363926050"},"('BA', 1, (), ((0, 1),), -86, 3)":{"1":"-3698356445237207772956045432953649519/22943269756942334502824063363926050"},"('BA', 1, (), ((0, 1),), -85, 3)":{"1":"3689819414629973415931738804725211919/22943269756942334502824063363926050"},"('BA', 1, (), ((0, 1),), -84, 3)":{"1":"-3681181948368536301765969745576439759/22943269756942334502824063363926050"},"('BA', 1, (), ((0, 1),), -83, 3)":{"1":"3672441655127796364812512959533039359/22943269756942334502824063363926050"},"('BA', 1, (), ((0, 1),), -82, 3)":{"1":"-44139711531918267321142140457772773/276424936830630536178603173059350"},"('BA', 1, (), ((0, 1),), -81, 3)":{"1":"44031838385838021258243173365847173/276424936830630536178603173059350"},"('BA', 1, (), ((0, 1),), -80, 3)":{"1":"-4880292608058024066886120358155997/30713881870070059575400352562150"},"('BA', 1, (), ((0, 1),), -79, 3)":{"1":"4868007055309996043055960217131137/30713881870070059575400352562150"},"('BA', 1, (), ((0, 1),), -78, 3)":{"1":"-61462860623241058403302042280303/388783314811013412346839905850"},"('BA', 1, (), ((0, 1),), -77, 3)":{"1":"61303359776139104182852056677903/388783314811013412346839905850"},"('BA', 1, (), ((0, 1),), -76, 3)":{"1":"-672559662384108370412072783887333/4276616462921147535815238964350"},"('BA', 1, (), ((0, 1),), -75, 3)":{"1":"670758981768141571449624262218133/4276616462921147535815238964350"},"('BA', 1, (), ((0, 1),), -74, 3)":{"1":"-668934292077295215167676426926677/4276616462921147535815238964350"},"('BA', 1, (), ((0, 1),), -73, 3)":{"1":"667084944417653637854891458725877/4276616462921147535815238964350"},"('BA', 1, (), ((0, 1),), -72, 3)":{"1":"-9112469359293533278712889630349/58583787163303390901578615950"},"('BA', 1, (), ((0, 1),), -71, 3)":{"1":"3028810706851429109067025637383/19527929054434463633859538650"},"('BA', 1, (), ((0, 1),), -70, 3)":{"1":"-42535343474848157886823113473/275041254287809346955768150"},"('BA', 1, (), ((0, 1),), -69, 3)":{"1":"42409610330030873613929048033/275041254287809346955768150"},"('BA', 1, (), ((0, 1),), -68, 3)":{"1":"-14094018321907827923954201611/91680418095936448985256050"},"('BA', 1, (), ((0, 1),), -67, 3)":{"1":"14050874595745034300902316411/91680418095936448985256050"},"('BA', 1, (), ((0, 1),), -66, 3)":{"1":"-209060999005535159677640233/1368364449193081328138150"},"('BA', 1, (), ((0, 1),), -65, 3)":{"1":"625192648726870088010174299/4105093347579243984414450"},"('BA', 1, (), ((0, 1),), -64, 3)":{"1":"-623171679694215690971693339/4105093347579243984414450"},"('BA', 1, (), ((0, 1),), -63, 3)":{"1":"310559566510213034489743057/2052546673789621992207225"},"('BA', 1, (), ((0, 1),), -62, 3)":{"1":"-928551009361054917576341971/6157640021368865976621675"},"('BA', 1, (), ((0, 1),), -61, 3)":{"1":"925372872575832277072279171/6157640021368865976621675"},"('BA', 1, (), ((0, 1),), -60, 3)":{"1":"-15117092380124150817026911/100944918383096163551175"},"('BA', 1, (), ((0, 1),), -59, 3)":{"1":"15063255090319832863132951/100944918383096163551175"},"('BA', 1, (), ((0, 1),), -58, 3)":{"1":"-254381445831833111660789/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -57, 3)":{"1":"253437484000080020709989/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -56, 3)":{"1":"-252476961434436524654789/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -55, 3)":{"1":"251499286680120823312889/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -54, 3)":{"1":"-250503836021181200128409/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -53, 3)":{"1":"748469853272339196210427/5132792460157432044975"},"('BA', 1, (), ((0, 1),), -52, 3)":{"1":"-14063600165435720745359/96845140757687397075"},"('BA', 1, (), ((0, 1),), -51, 3)":{"1":"14004003155738682347159/96845140757687397075"},"('BA', 1, (), ((0, 1),), -50, 3)":{"1":"-13943237577224054960759/96845140757687397075"},"('BA', 1, (), ((0, 1),), -49, 3)":{"1":"13881256687139135026631/96845140757687397075"},"('BA', 1, (), ((0, 1),), -48, 3)":{"1":"-282000222059796592919/1976431444034436675"},"('BA', 1, (), ((0, 1),), -47, 3)":{"1":"280682601097106968469/1976431444034436675"},"('BA', 1, (), ((0, 1),), -46, 3)":{"1":"-5943339269060627227/42051732851796525"},"('BA', 1, (), ((0, 1),), -45, 3)":{"1":"5914085889685464427/42051732851796525"},"('BA', 1, (), ((0, 1),), -44, 3)":{"1":"-5884182435213075787/42051732851796525"},"('BA', 1, (), ((0, 1),), -43, 3)":{"1":"5914085889685464427/42051732851796525"},"('BA', 1, (), ((0, 1),), -42, 3)":{"1":"-5943339269060627227/42051732851796525"},"('BA', 1, (), ((0, 1),), -41, 3)":{"1":"280682601097106968469/1976431444034436675"},"('BA', 1, (), ((0, 1),), -40, 3)":{"1":"-282000222059796592919/1976431444034436675"},"('BA', 1, (), ((0, 1),), -39, 3)":{"1":"13881256687139135026631/96845140757687397075"},"('BA', 1, (), ((0, 1),), -38, 3)":{"1":"-13943237577224054960759/96845140757687397075"},"('BA', 1, (), ((0, 1),), -37, 3)":{"1":"14004003155738682347159/96845140757687397075"},"('BA', 1, (), ((0, 1),), -36, 3)":{"1":"-14063600165435720745359/96845140757687397075"},"('BA', 1, (), ((0, 1),), -35, 3)":{"1":"748469853272339196210427/5132792460157432044975"},"('BA', 1, (), ((0, 1),), -34, 3)":{"1":"-250503836021181200128409/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -33, 3)":{"1":"251499286680120823312889/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -32, 3)":{"1":"-252476961434436524654789/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -31, 3)":{"1":"253437484000080020709989/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -30, 3)":{"1":"-254381445831833111660789/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -29, 3)":{"1":"15063255090319832863132951/100944918383096163551175"},"('BA', 1, (), ((0, 1),), -28, 3)":{"1":"-15117092380124150817026911/100944918383096163551175"},"('BA', 1, (), ((0, 1),), -27, 3)":{"1":"925372872575832277072279171/6157640021368865976621675"},"('BA', 1, (), ((0, 1),), -26, 3)":{"1":"-928551009361054917576341971/6157640021368865976621675"},"('BA', 1, (), ((0, 1),), -25, 3)":{"1":"310559566510213034489743057/2052546673789621992207225"},"('BA', 1, (), ((0, 1),), -24, 3)":{"1":"-623171679694215690971693339/4105093347579243984414450"},"('BA', 1, (), ((0, 1),), -23, 3)":{"1":"625192648726870088010174299/4105093347579243984414450"},"('BA', 1, (), ((0, 1),), -22, 3)":{"1":"-209060999005535159677640233/1368364449193081328138150"},"('BA', 1, (), ((0, 1),), -21, 3)":{"1":"14050874595745034300902316411/91680418095936448985256050"},"('BA', 1, (), ((0, 1),), -20, 3)":{"1":"-14094018321907827923954201611/91680418095936448985256050"},"('BA', 1, (), ((0, 1),), -19, 3)":{"1":"42409610330030873613929048033/275041254287809346955768150"},"('BA', 1, (), ((0, 1),), -18, 3)":{"1":"-42535343474848157886823113473/275041254287809346955768150"},"('BA', 1, (), ((0, 1),), -17, 3)":{"1":"3028810706851429109067025637383/19527929054434463633859538650"},"('BA', 1, (), ((0, 1),), -16, 3)":{"1":"-9112469359293533278712889630349/58583787163303390901578615950"},"('BA', 1, (), ((0, 1),), -15, 3)":{"1":"667084944417653637854891458725877/4276616462921147535815238964350"},"('BA', 1, (), ((0, 1),), -14, 3)":{"1":"-668934292077295215167676426926677/4276616462921147535815238964350"},"('BA', 1, (), ((0, 1),), -13, 3)":{"1":"670758981768141571449624262218133/4276616462921147535815238964350"},"('BA', 1, (), ((0, 1),), -12, 3)":{"1":"-672559662384108370412072783887333/4276616462921147535815238964350"},"('BA', 1, (), ((0, 1),), -11, 3)":{"1":"61303359776139104182852056677903/388783314811013412346839905850"},"('BA', 1, (), ((0, 1),), -10, 3)":{"1":"-61462860623241058403302042280303/388783314811013412346839905850"},"('BA', 1, (), ((0, 1),), -9, 3)":{"1":"4868007055309996043055960217131137/30713881870070059575400352562150"},"('BA', 1, (), ((0, 1),), -8, 3)":{"1":"-4880292608058024066886120358155997/30713881870070059575400352562150"},"('BA', 1, (), ((0, 1),), -7, 3)":{"1":"44031838385838021258243173365847173/276424936830630536178603173059350"},"('BA', 1, (), ((0, 1),), -6, 3)":{"1":"-44139711531918267321142140457772773/276424936830630536178603173059350"},"('BA', 1, (), ((0, 1),), -5, 3)":{"1":"3672441655127796364812512959533039359/22943269756942334502824063363926050"},"('BA', 1, (), ((0, 1),), -4, 3)":{"1":"-3681181948368536301765969745576439759/22943269756942334502824063363926050"},"('BA', 1, (), ((0, 1),), -3, 3)":{"1":"3689819414629973415931738804725211919/22943269756942334502824063363926050"},"('BA', 1, (), ((0, 1),), -2, 3)":{"1":"-3698356445237207772956045432953649519/22943269756942334502824063363926050"},"('BA', 1, (), ((0, 1),), -1, 3)":{"1":"3706795349055853229324900260857622319/22943269756942334502824063363926050"},"('BA', 1, (), ((0, 1),), 0, 3)":{"1":"-40866521918642154860585199122889549709/252375967326365679531064697003186550"},"('BA', 1, (-2,), ((0, 1),), -88, 1)":{"1":"-40866521918642154860585199122889549709/126187983663182839765532348501593275"},"('BA', 0, (), ((0, 3),), -88, 1)":{"1":"40866521918642154860585199122889549709/84125322442121893177021565667728850"},"('BA', 1, (-2,), ((0, 1),), -87, 1)":{"1":"3706795349055853229324900260857622319/11471634878471167251412031681963025"},"('BA', 0, (), ((0, 3),), -87, 1)":{"1":"-3217338927574416759931320242427199919/7647756585647444834274687787975350"},"('BA', 1, (-2,), ((0, 1),), -86, 1)":{"1":"-3698356445237207772956045432953649519/11471634878471167251412031681963025"},"('BA', 0, (), ((0, 3),), -86, 1)":{"1":"2964171813015053068865675405308015919/7647756585647444834274687787975350"},"('BA', 1, (-2,), ((0, 1),), -85, 1)":{"1":"3689819414629973415931738804725211919/11471634878471167251412031681963025"},"('BA', 0, (), ((0, 3),), -85, 1)":{"1":"-2792482641914006555376842104269437519/7647756585647444834274687787975350"},"('BA', 1, (-2,), ((0, 1),), -84, 1)":{"1":"-3681181948368536301765969745576439759/11471634878471167251412031681963025"},"('BA', 0, (), ((0, 3),), -84, 1)":{"1":"2661481070282210323862678040513059759/7647756585647444834274687787975350"},"('BA', 1, (-2,), ((0, 1),), -83, 1)":{"1":"3672441655127796364812512959533039359/11471634878471167251412031681963025"},"('BA', 0, (), ((0, 3),), -83, 1)":{"1":"-2554849492745183093030505250783574879/7647756585647444834274687787975350"},"('BA', 1, (-2,), ((0, 1),), -82, 1)":{"1":"-44139711531918267321142140457772773/138212468415315268089301586529675"},"('BA', 0, (), ((0, 3),), -82, 1)":{"1":"29691901500237311296873814612537413/92141645610210178726201057686450"},"('BA', 1, (-2,), ((0, 1),), -81, 1)":{"1":"44031838385838021258243173365847173/138212468415315268089301586529675"},"('BA', 0, (), ((0, 3),), -81, 1)":{"1":"-28741590451435143599906723564621413/92141645610210178726201057686450"},"('BA', 1, (-2,), ((0, 1),), -80, 1)":{"1":"-4880292608058024066886120358155997/15356940935035029787700176281075"},"('BA', 0, (), ((0, 3),), -80, 1)":{"1":"3099472485915295279314336106742957/10237960623356686525133450854050"},"('BA', 1, (-2,), ((0, 1),), -79, 1)":{"1":"4868007055309996043055960217131137/15356940935035029787700176281075"},"('BA', 0, (), ((0, 3),), -79, 1)":{"1":"-9043150972870192453916347612267891/30713881870070059575400352562150"},"('BA', 1, (-2,), ((0, 1),), -78, 1)":{"1":"-61462860623241058403302042280303/194391657405506706173419952925"},"('BA', 0, (), ((0, 3),), -78, 1)":{"1":"111509606717466921329727705378589/388783314811013412346839905850"},"('BA', 1, (-2,), ((0, 1),), -77, 1)":{"1":"61303359776139104182852056677903/194391657405506706173419952925"},"('BA', 0, (), ((0, 3),), -77, 1)":{"1":"-1196460013789866786961957480310879/4276616462921147535815238964350"},"('BA', 1, (-2,), ((0, 1),), -76, 1)":{"1":"-672559662384108370412072783887333/2138308231460573767907619482175"},"('BA', 0, (), ((0, 3),), -76, 1)":{"1":"1168319507194022006639710020458879/4276616462921147535815238964350"},"('BA', 1, (-2,), ((0, 1),), -75, 1)":{"1":"670758981768141571449624262218133/2138308231460573767907619482175"},"('BA', 0, (), ((0, 3),), -75, 1)":{"1":"-1141863353528663652652966355934479/4276616462921147535815238964350"},"('BA', 1, (-2,), ((0, 1),), -74, 1)":{"1":"-668934292077295215167676426926677/2138308231460573767907619482175"},"('BA', 0, (), ((0, 3),), -74, 1)":{"1":"1116839037768485052214824614794511/4276616462921147535815238964350"},"('BA', 1, (-2,), ((0, 1),), -73, 1)":{"1":"667084944417653637854891458725877/2138308231460573767907619482175"},"('BA', 0, (), ((0, 3),), -73, 1)":{"1":"-1093044097881096757456991357277551/4276616462921147535815238964350"},"('BA', 1, (-2,), ((0, 1),), -72, 1)":{"1":"-9112469359293533278712889630349/29291893581651695450789307975"},"('BA', 0, (), ((0, 3),), -72, 1)":{"1":"14661829978927877284755874716287/58583787163303390901578615950"},"('BA', 1, (-2,), ((0, 1),), -71, 1)":{"1":"3028810706851429109067025637383/9763964527217231816929769325"},"('BA', 0, (), ((0, 3),), -71, 1)":{"1":"-844892207915643437010541142311/3446105127253140641269330350"},"('BA', 1, (-2,), ((0, 1),), -70, 1)":{"1":"-42535343474848157886823113473/137520627143904673477884075"},"('BA', 0, (), ((0, 3),), -70, 1)":{"1":"3887229423755062613963390347/16178897311047608644456950"},"('BA', 1, (-2,), ((0, 1),), -69, 1)":{"1":"42409610330030873613929048033/137520627143904673477884075"},"('BA', 0, (), ((0, 3),), -69, 1)":{"1":"-3810543883417585828328310187/16178897311047608644456950"},"('BA', 1, (-2,), ((0, 1),), -68, 1)":{"1":"-14094018321907827923954201611/45840209047968224492628025"},"('BA', 0, (), ((0, 3),), -68, 1)":{"1":"3736261641850341155595499147/16178897311047608644456950"},"('BA', 1, (-2,), ((0, 1),), -67, 1)":{"1":"14050874595745034300902316411/45840209047968224492628025"},"('BA', 0, (), ((0, 3),), -67, 1)":{"1":"-20763311136847365072787583033/91680418095936448985256050"},"('BA', 1, (-2,), ((0, 1),), -66, 1)":{"1":"-209060999005535159677640233/684182224596540664069075"},"('BA', 0, (), ((0, 3),), -66, 1)":{"1":"303958828043287863705049299/1368364449193081328138150"},"('BA', 1, (-2,), ((0, 1),), -65, 1)":{"1":"625192648726870088010174299/2052546673789621992207225"},"('BA', 0, (), ((0, 3),), -65, 1)":{"1":"-27105532448946046113407609/124396768108461938921650"},"('BA', 1, (-2,), ((0, 1),), -64, 1)":{"1":"-623171679694215690971693339/2052546673789621992207225"},"('BA', 0, (), ((0, 3),), -64, 1)":{"1":"79770249829428334545627547/373190304325385816764950"},"('BA', 1, (-2,), ((0, 1),), -63, 1)":{"1":"621119133020426068979486114/2052546673789621992207225"},"('BA', 0, (), ((0, 3),), -63, 1)":{"1":"-1565101943877345362591237/7463806086507716335299"},"('BA', 1, (-2,), ((0, 1),), -62, 1)":{"1":"-1857102018722109835152683942/6157640021368865976621675"},"('BA', 0, (), ((0, 3),), -62, 1)":{"1":"118104313794419523419161/574138929731362795023"},"('BA', 1, (-2,), ((0, 1),), -61, 1)":{"1":"1850745745151664554144558342/6157640021368865976621675"},"('BA', 0, (), ((0, 3),), -61, 1)":{"1":"-1042689623187207216496369/5167250367582265155207"},"('BA', 1, (-2,), ((0, 1),), -60, 1)":{"1":"-30234184760248301634053822/100944918383096163551175"},"('BA', 0, (), ((0, 3),), -60, 1)":{"1":"16766339328719695491541/84709022419381395987"},"('BA', 1, (-2,), ((0, 1),), -59, 1)":{"1":"30126510180639665726265902/100944918383096163551175"},"('BA', 0, (), ((0, 3),), -59, 1)":{"1":"-82219304216857148816849/423545112096906979935"},"('BA', 1, (-2,), ((0, 1),), -58, 1)":{"1":"-508762891663666223321578/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -58, 1)":{"1":"1366552256992436469859/7178730713506897965"},"('BA', 1, (-2,), ((0, 1),), -57, 1)":{"1":"506874968000160041419978/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -57, 1)":{"1":"-1339849614605376328819/7178730713506897965"},"('BA', 1, (-2,), ((0, 1),), -56, 1)":{"1":"-504953922868873049309578/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -56, 1)":{"1":"1313401659345087757369/7178730713506897965"},"('BA', 1, (-2,), ((0, 1),), -55, 1)":{"1":"502998573360241646625778/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -55, 1)":{"1":"-14158901646976926193799/78966037848575877615"},"('BA', 1, (-2,), ((0, 1),), -54, 1)":{"1":"-501007672042362400256818/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -54, 1)":{"1":"13872428063680274453831/78966037848575877615"},"('BA', 1, (-2,), ((0, 1),), -53, 1)":{"1":"1496939706544678392420854/5132792460157432044975"},"('BA', 0, (), ((0, 3),), -53, 1)":{"1":"-2717529791151304289515/15793207569715175523"},"('BA', 1, (-2,), ((0, 1),), -52, 1)":{"1":"-28127200330871441490718/96845140757687397075"},"('BA', 0, (), ((0, 3),), -52, 1)":{"1":"50204649302631215759/297985048485191991"},"('BA', 1, (-2,), ((0, 1),), -51, 1)":{"1":"28008006311477364694318/96845140757687397075"},"('BA', 0, (), ((0, 3),), -51, 1)":{"1":"-638808163004623906907/3873805630307495883"},"('BA', 1, (-2,), ((0, 1),), -50, 1)":{"1":"-27886475154448109921518/96845140757687397075"},"('BA', 0, (), ((0, 3),), -50, 1)":{"1":"624991989363403364315/3873805630307495883"},"('BA', 1, (-2,), ((0, 1),), -49, 1)":{"1":"27762513374278270053262/96845140757687397075"},"('BA', 0, (), ((0, 3),), -49, 1)":{"1":"-15279931704638221910291/96845140757687397075"},"('BA', 1, (-2,), ((0, 1),), -48, 1)":{"1":"-564000444119593185838/1976431444034436675"},"('BA', 0, (), ((0, 3),), -48, 1)":{"1":"2133606008685516593453/13835020108241056725"},"('BA', 1, (-2,), ((0, 1),), -47, 1)":{"1":"561365202194213936938/1976431444034436675"},"('BA', 0, (), ((0, 3),), -47, 1)":{"1":"-2084339839519585025603/13835020108241056725"},"('BA', 1, (-2,), ((0, 1),), -46, 1)":{"1":"-11886678538121254454/42051732851796525"},"('BA', 0, (), ((0, 3),), -46, 1)":{"1":"6185407719270953707/42051732851796525"},"('BA', 1, (-2,), ((0, 1),), -45, 1)":{"1":"11828171779370928854/42051732851796525"},"('BA', 0, (), ((0, 3),), -45, 1)":{"1":"-6035058955505582107/42051732851796525"},"('BA', 1, (-2,), ((0, 1),), -44, 1)":{"1":"-11768364870426151574/42051732851796525"},"('BA', 0, (), ((0, 3),), -44, 1)":{"1":"5884182435213075787/42051732851796525"},"('BA', 1, (-2,), ((0, 1),), -43, 1)":{"1":"11828171779370928854/42051732851796525"},"('BA', 0, (), ((0, 3),), -43, 1)":{"1":"-5793112823865346747/42051732851796525"},"('BA', 1, (-2,), ((0, 1),), -42, 1)":{"1":"-11886678538121254454/42051732851796525"},"('BA', 0, (), ((0, 3),), -42, 1)":{"1":"5701270818850300747/42051732851796525"},"('BA', 1, (-2,), ((0, 1),), -41, 1)":{"1":"561365202194213936938/1976431444034436675"},"('BA', 0, (), ((0, 3),), -41, 1)":{"1":"-1845216575839912532963/13835020108241056725"},"('BA', 1, (-2,), ((0, 1),), -40, 1)":{"1":"-564000444119593185838/1976431444034436675"},"('BA', 0, (), ((0, 3),), -40, 1)":{"1":"1814397100151635707413/13835020108241056725"},"('BA', 1, (-2,), ((0, 1),), -39, 1)":{"1":"27762513374278270053262/96845140757687397075"},"('BA', 0, (), ((0, 3),), -39, 1)":{"1":"-12482581669640048142971/96845140757687397075"},"('BA', 1, (-2,), ((0, 1),), -38, 1)":{"1":"-27886475154448109921518/96845140757687397075"},"('BA', 0, (), ((0, 3),), -38, 1)":{"1":"12261675420363025813643/96845140757687397075"},"('BA', 1, (-2,), ((0, 1),), -37, 1)":{"1":"28008006311477364694318/96845140757687397075"},"('BA', 0, (), ((0, 3),), -37, 1)":{"1":"-12037802236361767021643/96845140757687397075"},"('BA', 1, (-2,), ((0, 1),), -36, 1)":{"1":"-28127200330871441490718/96845140757687397075"},"('BA', 0, (), ((0, 3),), -36, 1)":{"1":"11810689307516296369043/96845140757687397075"},"('BA', 1, (-2,), ((0, 1),), -35, 1)":{"1":"1496939706544678392420854/5132792460157432044975"},"('BA', 0, (), ((0, 3),), -35, 1)":{"1":"-613742524420504498328479/5132792460157432044975"},"('BA', 1, (-2,), ((0, 1),), -34, 1)":{"1":"-501007672042362400256818/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -34, 1)":{"1":"601315191987869361271439/5132792460157432044975"},"('BA', 1, (-2,), ((0, 1),), -33, 1)":{"1":"502998573360241646625778/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -33, 1)":{"1":"-588667113027224737280399/5132792460157432044975"},"('BA', 1, (-2,), ((0, 1),), -32, 1)":{"1":"-504953922868873049309578/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -32, 1)":{"1":"575779582174881401409899/5132792460157432044975"},"('BA', 1, (-2,), ((0, 1),), -31, 1)":{"1":"506874968000160041419978/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -31, 1)":{"1":"-562632429557636049154349/5132792460157432044975"},"('BA', 1, (-2,), ((0, 1),), -30, 1)":{"1":"-508762891663666223321578/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -30, 1)":{"1":"549203811241406594015549/5132792460157432044975"},"('BA', 1, (-2,), ((0, 1),), -29, 1)":{"1":"30126510180639665726265902/100944918383096163551175"},"('BA', 0, (), ((0, 3),), -29, 1)":{"1":"-31592728026866135774750671/302834755149288490653525"},"('BA', 1, (-2,), ((0, 1),), -28, 1)":{"1":"-30234184760248301634053822/100944918383096163551175"},"('BA', 0, (), ((0, 3),), -28, 1)":{"1":"30762891180571993519902391/302834755149288490653525"},"('BA', 1, (-2,), ((0, 1),), -27, 1)":{"1":"1850745745151664554144558342/6157640021368865976621675"},"('BA', 0, (), ((0, 3),), -27, 1)":{"1":"-1824621832560727863459155851/18472920064106597929865025"},"('BA', 1, (-2,), ((0, 1),), -26, 1)":{"1":"-1857102018722109835152683942/6157640021368865976621675"},"('BA', 0, (), ((0, 3),), -26, 1)":{"1":"590433253276960446482182217/6157640021368865976621675"},"('BA', 1, (-2,), ((0, 1),), -25, 1)":{"1":"621119133020426068979486114/2052546673789621992207225"},"('BA', 0, (), ((0, 3),), -25, 1)":{"1":"-190716098454156094266895939/2052546673789621992207225"},"('BA', 1, (-2,), ((0, 1),), -24, 1)":{"1":"-623171679694215690971693339/2052546673789621992207225"},"('BA', 0, (), ((0, 3),), -24, 1)":{"1":"368870611264719701941483661/4105093347579243984414450"},"('BA', 1, (-2,), ((0, 1),), -23, 1)":{"1":"625192648726870088010174299/2052546673789621992207225"},"('BA', 0, (), ((0, 3),), -23, 1)":{"1":"-355902726638520654277897501/4105093347579243984414450"},"('BA', 1, (-2,), ((0, 1),), -22, 1)":{"1":"-209060999005535159677640233/684182224596540664069075"},"('BA', 0, (), ((0, 3),), -22, 1)":{"1":"10378469997071132331839197/124396768108461938921650"},"('BA', 1, (-2,), ((0, 1),), -21, 1)":{"1":"14050874595745034300902316411/45840209047968224492628025"},"('BA', 0, (), ((0, 3),), -21, 1)":{"1":"-7338438054642703529017049789/91680418095936448985256050"},"('BA', 1, (-2,), ((0, 1),), -20, 1)":{"1":"-14094018321907827923954201611/45840209047968224492628025"},"('BA', 0, (), ((0, 3),), -20, 1)":{"1":"21047662019991167898601724167/275041254287809346955768150"},"('BA', 1, (-2,), ((0, 1),), -19, 1)":{"1":"42409610330030873613929048033/137520627143904673477884075"},"('BA', 0, (), ((0, 3),), -19, 1)":{"1":"-20039974641962788146276822887/275041254287809346955768150"},"('BA', 1, (-2,), ((0, 1),), -18, 1)":{"1":"-42535343474848157886823113473/137520627143904673477884075"},"('BA', 0, (), ((0, 3),), -18, 1)":{"1":"18987786745860251336268591047/275041254287809346955768150"},"('BA', 1, (-2,), ((0, 1),), -17, 1)":{"1":"3028810706851429109067025637383/9763964527217231816929769325"},"('BA', 0, (), ((0, 3),), -17, 1)":{"1":"-3809696706542636225222954405011/58583787163303390901578615950"},"('BA', 1, (-2,), ((0, 1),), -16, 1)":{"1":"-9112469359293533278712889630349/29291893581651695450789307975"},"('BA', 0, (), ((0, 3),), -16, 1)":{"1":"1187702913219729757556634848137/19527929054434463633859538650"},"('BA', 1, (-2,), ((0, 1),), -15, 1)":{"1":"667084944417653637854891458725877/2138308231460573767907619482175"},"('BA', 0, (), ((0, 3),), -15, 1)":{"1":"-80375263651403506084263853391401/1425538820973715845271746321450"},"('BA', 1, (-2,), ((0, 1),), -14, 1)":{"1":"-668934292077295215167676426926677/2138308231460573767907619482175"},"('BA', 0, (), ((0, 3),), -14, 1)":{"1":"73676515462035126040176079686281/1425538820973715845271746321450"},"('BA', 1, (-2,), ((0, 1),), -13, 1)":{"1":"670758981768141571449624262218133/2138308231460573767907619482175"},"('BA', 0, (), ((0, 3),), -13, 1)":{"1":"-22183845556402165582920240944643/475179606991238615090582107150"},"('BA', 1, (-2,), ((0, 1),), -12, 1)":{"1":"-672559662384108370412072783887333/2138308231460573767907619482175"},"('BA', 0, (), ((0, 3),), -12, 1)":{"1":"19644424174910526020492838590643/475179606991238615090582107150"},"('BA', 1, (-2,), ((0, 1),), -11, 1)":{"1":"61303359776139104182852056677903/194391657405506706173419952925"},"('BA', 0, (), ((0, 3),), -11, 1)":{"1":"-50737967095064501686929255534329/1425538820973715845271746321450"},"('BA', 1, (-2,), ((0, 1),), -10, 1)":{"1":"-61462860623241058403302042280303/194391657405506706173419952925"},"('BA', 0, (), ((0, 3),), -10, 1)":{"1":"3805371509671731825625459727339/129594438270337804115613301950"},"('BA', 1, (-2,), ((0, 1),), -9, 1)":{"1":"4868007055309996043055960217131137/15356940935035029787700176281075"},"('BA', 0, (), ((0, 3),), -9, 1)":{"1":"-230954379249933210731857607331461/10237960623356686525133450854050"},"('BA', 1, (-2,), ((0, 1),), -8, 1)":{"1":"-4880292608058024066886120358155997/15356940935035029787700176281075"},"('BA', 0, (), ((0, 3),), -8, 1)":{"1":"462167758370162295829232396083123/30713881870070059575400352562150"},"('BA', 1, (-2,), ((0, 1),), -7, 1)":{"1":"44031838385838021258243173365847173/138212468415315268089301586529675"},"('BA', 0, (), ((0, 3),), -7, 1)":{"1":"-1838905417370611716766176037830107/276424936830630536178603173059350"},"('BA', 1, (-2,), ((0, 1),), -6, 1)":{"1":"-44139711531918267321142140457772773/138212468415315268089301586529675"},"('BA', 0, (), ((0, 3),), -6, 1)":{"1":"-796281436875399248337162922066693/276424936830630536178603173059350"},"('BA', 1, (-2,), ((0, 1),), -5, 1)":{"1":"3672441655127796364812512959533039359/11471634878471167251412031681963025"},"('BA', 0, (), ((0, 3),), -5, 1)":{"1":"319665167979956549466489833284645919/22943269756942334502824063363926050"},"('BA', 1, (-2,), ((0, 1),), -4, 1)":{"1":"-3681181948368536301765969745576439759/11471634878471167251412031681963025"},"('BA', 0, (), ((0, 3),), -4, 1)":{"1":"-622079314109558368056094630386299759/22943269756942334502824063363926050"},"('BA', 1, (-2,), ((0, 1),), -3, 1)":{"1":"3689819414629973415931738804725211919/11471634878471167251412031681963025"},"('BA', 0, (), ((0, 3),), -3, 1)":{"1":"997809096482072834267048703357888719/22943269756942334502824063363926050"},"('BA', 1, (-2,), ((0, 1),), -2, 1)":{"1":"-3698356445237207772956045432953649519/11471634878471167251412031681963025"},"('BA', 0, (), ((0, 3),), -2, 1)":{"1":"-1495802548570743660684935350016748719/22943269756942334502824063363926050"},"('BA', 1, (-2,), ((0, 1),), -1, 1)":{"1":"3706795349055853229324900260857622319/11471634878471167251412031681963025"},"('BA', 0, (), ((0, 3),), -1, 1)":{"1":"2238426084611543821144160205566355119/22943269756942334502824063363926050"},"('BA', 1, (-2,), ((0, 1),), 0, 1)":{"1":"-40866521918642154860585199122889549709/126187983663182839765532348501593275"},"('BA', 0, (), ((0, 3),), 0, 1)":{"1":"-40866521918642154860585199122889549709/252375967326365679531064697003186550"},"('R', -87, 4)":{"1":"-48"},"('R', -86, 4)":{"1":"72"},"('R', -85, 4)":{"1":"-88"},"('R', -84, 4)":{"1":"100"},"('R', -83, 4)":{"1":"-548/5"},"('R', -82, 4)":{"1":"588/5"},"('R', -81, 4)":{"1":"-4356/35"},"('R', -80, 4)":{"1":"4566/35"},"('R', -79, 4)":{"1":"-14258/105"},"('R', -78, 4)":{"1":"14762/105"},"('R', -77, 4)":{"1":"-167422/1155"},"('R', -76, 4)":{"1":"172042/1155"},"('R', -75, 4)":{"1":"-2291986/15015"},"('R', -74, 4)":{"1":"2343466/15015"},"('R', -73, 4)":{"1":"-2391514/15015"},"('R', -72, 4)":{"1":"2436559/15015"},"('R', -71, 4)":{"1":"-42142223/255255"},"('R', -70, 4)":{"1":"14274301/85085"},"('R', -69, 4)":{"1":"-275295799/1616615"},"('R', -68, 4)":{"1":"55835135/323323"},"('R', -67, 4)":{"1":"-56574159/323323"},"('R', -66, 4)":{"1":"57279591/323323"},"('R', -65, 4)":{"1":"-1332950097/7436429"},"('R', -64, 4)":{"1":"1347822955/7436429"},"('R', -63, 4)":{"1":"-34052522467/185910725"},"('R', -62, 4)":{"1":"34395742267/185910725"},"('R', -61, 4)":{"1":"-312536252003/1673196525"},"('R', -60, 4)":{"1":"315404588903/1673196525"},"('R', -59, 4)":{"1":"-9227046511387/48522699225"},"('R', -58, 4)":{"1":"9304682830147/48522699225"},"('R', -57, 4)":{"1":"-290774257297357/1504203675975"},"('R', -56, 4)":{"1":"586061125622639/3008407351950"},"('R', -55, 4)":{"1":"-53676090078349/273491577450"},"('R', -54, 4)":{"1":"54062195834749/273491577450"},"('R', -53, 4)":{"1":"-54437269998109/273491577450"},"('R', -52, 4)":{"1":"54801925434709/273491577450"},"('R', -51, 4)":{"1":"-2040798836801833/10119188365650"},"('R', -50, 4)":{"1":"2053580969474233/10119188365650"},"('R', -49, 4)":{"1":"-2066035355155033/10119188365650"},"('R', -48, 4)":{"1":"2078178381193813/10119188365650"},"('R', -47, 4)":{"1":"-85691034670497533/414886722991650"},"('R', -46, 4)":{"1":"12309312989335019/59269531855950"},"('R', -45, 4)":{"1":"-532145396070491417/2548589869805850"},"('R', -44, 4)":{"1":"5884182435213075787/28034488567864350"},"('R', -43, 4)":{"1":"-5914085889685464427/28034488567864350"},"('R', -42, 4)":{"1":"5943339269060627227/28034488567864350"},"('R', -41, 4)":{"1":"-280682601097106968469/1317620962689624450"},"('R', -40, 4)":{"1":"282000222059796592919/1317620962689624450"},"('R', -39, 4)":{"1":"-13881256687139135026631/64563427171791598050"},"('R', -38, 4)":{"1":"13943237577224054960759/64563427171791598050"},"('R', -37, 4)":{"1":"-14004003155738682347159/64563427171791598050"},"('R', -36, 4)":{"1":"14063600165435720745359/64563427171791598050"},"('R', -35, 4)":{"1":"-748469853272339196210427/3421861640104954696650"},"('R', -34, 4)":{"1":"250503836021181200128409/1140620546701651565550"},"('R', -33, 4)":{"1":"-251499286680120823312889/1140620546701651565550"},"('R', -32, 4)":{"1":"252476961434436524654789/1140620546701651565550"},"('R', -31, 4)":{"1":"-253437484000080020709989/1140620546701651565550"},"('R', -30, 4)":{"1":"254381445831833111660789/1140620546701651565550"},"('R', -29, 4)":{"1":"-15063255090319832863132951/67296612255397442367450"},"('R', -28, 4)":{"1":"15117092380124150817026911/67296612255397442367450"},"('R', -27, 4)":{"1":"-925372872575832277072279171/4105093347579243984414450"},"('R', -26, 4)":{"1":"928551009361054917576341971/4105093347579243984414450"},"('R', -25, 4)":{"1":"-310559566510213034489743057/1368364449193081328138150"},"('R', -24, 4)":{"1":"623171679694215690971693339/2736728898386162656276300"},"('R', -23, 4)":{"1":"-625192648726870088010174299/2736728898386162656276300"},"('R', -22, 4)":{"1":"627182997016605479032920699/2736728898386162656276300"},"('R', -21, 4)":{"1":"-42152623787235102902706949233/183360836191872897970512100"},"('R', -20, 4)":{"1":"42282054965723483771862604833/183360836191872897970512100"},"('R', -19, 4)":{"1":"-42409610330030873613929048033/183360836191872897970512100"},"('R', -18, 4)":{"1":"42535343474848157886823113473/183360836191872897970512100"},"('R', -17, 4)":{"1":"-3028810706851429109067025637383/13018619369622975755906359100"},"('R', -16, 4)":{"1":"9112469359293533278712889630349/39055858108868927267719077300"},"('R', -15, 4)":{"1":"-667084944417653637854891458725877/2851077641947431690543492642900"},"('R', -14, 4)":{"1":"668934292077295215167676426926677/2851077641947431690543492642900"},"('R', -13, 4)":{"1":"-670758981768141571449624262218133/2851077641947431690543492642900"},"('R', -12, 4)":{"1":"672559662384108370412072783887333/2851077641947431690543492642900"},"('R', -11, 4)":{"1":"-61303359776139104182852056677903/259188876540675608231226603900"},"('R', -10, 4)":{"1":"61462860623241058403302042280303/259188876540675608231226603900"},"('R', -9, 4)":{"1":"-4868007055309996043055960217131137/20475921246713373050266901708100"},"('R', -8, 4)":{"1":"4880292608058024066886120358155997/20475921246713373050266901708100"},"('R', -7, 4)":{"1":"-44031838385838021258243173365847173/184283291220420357452402115372900"},"('R', -6, 4)":{"1":"44139711531918267321142140457772773/184283291220420357452402115372900"},"('R', -5, 4)":{"1":"-3672441655127796364812512959533039359/15295513171294889668549375575950700"},"('R', -4, 4)":{"1":"3681181948368536301765969745576439759/15295513171294889668549375575950700"},"('R', -3, 4)":{"1":"-3689819414629973415931738804725211919/15295513171294889668549375575950700"},"('R', -2, 4)":{"1":"3698356445237207772956045432953649519/15295513171294889668549375575950700"},"('R', -1, 4)":{"1":"-3706795349055853229324900260857622319/15295513171294889668549375575950700"},"('R', 0, 4)":{"1":"40866521918642154860585199122889549709/168250644884243786354043131335457700"},"('BA', 1, (1, 2), ((0, 1),), -88, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -88, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -88, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -88, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -88, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -88, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -88, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -88, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -88, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -88, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -88, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -87, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -87, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -87, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -87, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -87, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -87, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -87, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -87, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -87, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -87, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -87, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -86, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -86, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -86, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -86, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -86, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -86, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -86, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -86, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -86, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -86, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -86, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -85, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -85, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -85, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -85, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -85, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -85, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -85, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -85, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -85, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -85, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -85, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -84, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -84, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -84, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -84, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -84, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -84, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -84, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -84, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -84, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -84, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -84, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -83, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -83, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -83, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -83, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -83, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -83, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -83, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -83, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -83, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -83, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -83, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -82, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -82, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -82, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -82, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -82, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -82, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -82, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -82, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -82, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -82, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -82, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -81, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -81, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -81, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -81, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -81, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -81, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -81, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -81, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -81, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -81, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -81, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -80, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -80, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -80, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -80, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -80, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -80, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -80, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -80, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -80, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -80, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -80, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -79, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -79, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -79, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -79, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -79, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -79, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -79, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -79, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -79, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -79, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -79, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -78, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -78, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -78, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -78, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -78, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -78, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -78, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -78, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -78, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -78, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -78, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -77, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -77, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -77, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -77, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -77, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -77, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -77, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -77, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -77, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -77, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -77, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -76, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -76, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -76, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -76, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -76, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -76, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -76, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -76, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -76, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -76, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -76, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -75, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -75, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -75, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -75, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -75, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -75, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -75, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -75, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -75, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -75, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -75, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -74, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -74, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -74, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -74, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -74, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -74, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -74, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -74, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -74, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -74, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -74, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -73, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -73, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -73, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -73, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -73, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -73, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -73, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -73, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -73, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -73, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -73, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -72, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -72, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -72, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -72, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -72, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -72, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -72, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -72, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -72, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -72, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -72, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -71, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -71, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -71, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -71, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -71, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -71, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -71, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -71, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -71, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -71, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -71, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -70, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -70, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -70, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -70, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -70, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -70, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -70, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -70, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -70, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -70, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -70, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -69, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -69, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -69, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -69, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -69, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -69, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -69, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -69, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -69, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -69, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -69, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -68, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -68, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -68, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -68, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -68, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -68, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -68, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -68, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -68, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -68, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -68, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -67, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -67, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -67, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -67, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -67, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -67, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -67, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -67, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -67, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -67, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -67, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -66, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -66, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -66, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -66, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -66, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -66, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -66, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -66, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -66, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -66, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -66, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -65, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -65, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -65, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -65, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -65, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -65, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -65, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -65, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -65, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -65, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -65, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -64, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -64, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -64, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -64, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -64, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -64, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -64, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -64, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -64, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -64, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -64, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -63, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -63, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -63, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -63, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -63, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -63, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -63, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -63, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -63, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -63, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -63, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -62, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -62, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -62, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -62, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -62, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -62, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -62, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -62, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -62, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -62, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -62, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -61, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -61, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -61, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -61, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -61, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -61, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -61, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -61, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -61, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -61, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -61, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -60, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -60, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -60, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -60, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -60, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -60, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -60, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -60, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -60, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -60, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -60, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -59, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -59, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -59, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -59, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -59, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -59, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -59, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -59, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -59, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -59, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -59, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -58, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -58, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -58, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -58, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -58, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -58, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -58, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -58, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -58, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -58, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -58, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -57, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -57, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -57, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -57, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -57, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -57, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -57, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -57, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -57, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -57, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -57, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -56, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -56, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -56, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -56, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -56, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -56, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -56, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -56, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -56, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -56, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -56, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -55, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -55, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -55, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -55, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -55, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -55, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -55, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -55, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -55, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -55, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -55, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -54, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -54, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -54, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -54, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -54, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -54, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -54, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -54, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -54, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -54, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -54, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -53, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -53, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -53, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -53, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -53, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -53, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -53, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -53, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -53, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -53, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -53, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -52, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -52, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -52, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -52, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -52, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -52, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -52, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -52, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -52, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -52, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -52, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -51, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -51, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -51, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -51, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -51, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -51, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -51, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -51, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -51, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -51, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -51, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -50, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -50, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -50, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -50, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -50, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -50, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -50, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -50, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -50, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -50, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -50, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -49, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -49, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -49, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -49, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -49, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -49, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -49, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -49, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -49, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -49, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -49, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -48, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -48, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -48, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -48, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -48, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -48, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -48, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -48, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -48, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -48, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -48, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -47, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -47, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -47, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -47, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -47, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -47, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -47, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -47, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -47, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -47, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -47, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -46, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -46, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -46, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -46, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -46, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -46, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -46, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -46, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -46, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -46, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -46, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -45, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -45, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -45, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -45, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -45, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -45, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -45, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -45, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -45, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -45, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -45, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -44, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -44, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -44, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -44, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -44, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -44, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -44, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -44, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -44, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -44, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -44, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -43, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -43, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -43, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -43, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -43, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -43, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -43, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -43, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -43, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -43, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -43, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -42, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -42, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -42, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -42, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -42, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -42, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -42, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -42, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -42, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -42, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -42, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -41, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -41, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -41, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -41, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -41, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -41, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -41, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -41, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -41, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -41, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -41, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -40, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -40, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -40, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -40, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -40, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -40, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -40, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -40, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -40, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -40, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -40, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -39, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -39, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -39, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -39, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -39, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -39, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -39, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -39, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -39, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -39, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -39, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -38, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -38, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -38, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -38, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -38, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -38, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -38, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -38, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -38, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -38, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -38, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -37, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -37, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -37, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -37, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -37, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -37, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -37, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -37, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -37, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -37, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -37, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -36, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -36, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -36, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -36, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -36, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -36, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -36, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -36, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -36, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -36, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -36, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -35, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -35, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -35, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -35, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -35, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -35, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -35, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -35, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -35, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -35, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -35, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -34, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -34, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -34, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -34, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -34, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -34, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -34, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -34, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -34, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -34, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -34, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -33, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -33, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -33, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -33, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -33, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -33, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -33, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -33, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -33, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -33, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -33, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -32, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -32, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -32, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -32, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -32, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -32, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -32, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -32, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -32, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -32, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -32, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -31, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -31, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -31, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -31, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -31, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -31, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -31, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -31, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -31, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -31, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -31, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -30, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -30, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -30, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -30, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -30, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -30, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -30, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -30, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -30, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -30, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -30, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -29, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -29, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -29, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -29, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -29, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -29, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -29, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -29, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -29, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -29, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -29, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -28, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -28, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -28, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -28, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -28, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -28, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -28, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -28, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -28, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -28, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -28, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -27, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -27, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -27, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -27, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -27, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -27, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -27, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -27, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -27, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -27, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -27, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -26, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -26, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -26, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -26, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -26, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -26, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -26, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -26, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -26, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -26, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -26, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -25, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -25, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -25, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -25, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -25, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -25, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -25, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -25, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -25, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -25, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -25, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -24, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -24, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -24, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -24, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -24, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -24, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -24, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -24, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -24, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -24, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -24, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -23, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -23, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -23, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -23, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -23, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -23, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -23, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -23, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -23, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -23, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -23, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -22, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -22, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -22, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -22, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -22, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -22, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -22, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -22, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -22, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -22, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -22, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -21, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -21, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -21, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -21, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -21, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -21, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -21, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -21, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -21, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -21, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -21, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -20, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -20, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -20, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -20, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -20, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -20, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -20, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -20, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -20, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -20, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -20, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -19, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -19, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -19, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -19, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -19, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -19, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -19, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -19, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -19, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -19, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -19, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -18, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -18, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -18, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -18, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -18, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -18, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -18, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -18, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -18, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -18, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -18, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -17, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -17, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -17, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -17, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -17, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -17, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -17, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -17, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -17, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -17, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -17, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -16, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -16, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -16, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -16, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -16, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -16, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -16, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -16, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -16, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -16, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -16, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -15, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -15, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -15, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -15, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -15, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -15, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -15, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -15, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -15, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -15, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -15, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -14, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -14, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -14, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -14, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -14, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -14, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -14, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -14, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -14, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -14, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -14, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -13, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -13, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -13, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -13, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -13, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -13, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -13, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -13, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -13, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -13, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -13, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -12, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -12, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -12, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -12, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -12, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -12, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -12, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -12, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -12, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -12, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -12, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -11, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -11, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -11, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -11, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -11, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -11, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -11, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -11, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -11, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -11, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -11, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -10, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -10, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -10, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -10, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -10, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -10, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -10, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -10, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -10, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -10, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -10, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -9, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -9, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -9, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -9, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -9, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -9, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -9, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -9, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -9, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -9, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -9, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -8, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -8, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -8, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -8, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -8, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -8, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -8, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -8, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -8, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -8, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -8, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -7, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -7, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -7, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -7, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -7, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -7, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -7, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -7, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -7, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -7, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -7, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -6, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -6, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -6, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -6, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -6, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -6, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -6, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -6, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -6, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -6, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -6, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -5, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -5, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -5, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -5, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -5, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -5, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -5, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -5, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -5, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -5, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -5, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -4, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -4, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -4, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -4, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -4, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -4, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -4, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -4, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -4, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -4, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -4, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -3, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -3, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -3, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -3, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -3, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -3, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -3, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -3, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -3, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -3, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -3, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -2, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -2, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -2, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -2, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -2, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -2, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -2, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -2, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -2, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -2, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -2, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -1, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -1, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -1, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -1, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -1, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -1, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -1, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -1, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -1, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -1, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -1, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), 0, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), 0, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), 0, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), 0, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), 0, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), 0, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), 0, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), 0, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), 0, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), 0, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), 0, 2)":{"1":"-144"},"('BA', 1, (1,), ((0, 1),), -88, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -88, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -87, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -87, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -86, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -86, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -85, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -85, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -84, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -84, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -83, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -83, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -82, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -82, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -81, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -81, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -80, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -80, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -79, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -79, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -78, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -78, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -77, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -77, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -76, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -76, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -75, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -75, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -74, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -74, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -73, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -73, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -72, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -72, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -71, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -71, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -70, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -70, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -69, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -69, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -68, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -68, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -67, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -67, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -66, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -66, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -65, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -65, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -64, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -64, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -63, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -63, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -62, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -62, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -61, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -61, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -60, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -60, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -59, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -59, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -58, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -58, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -57, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -57, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -56, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -56, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -55, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -55, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -54, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -54, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -53, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -53, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -52, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -52, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -51, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -51, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -50, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -50, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -49, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -49, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -48, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -48, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -47, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -47, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -46, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -46, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -45, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -45, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -44, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -44, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -43, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -43, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -42, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -42, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -41, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -41, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -40, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -40, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -39, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -39, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -38, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -38, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -37, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -37, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -36, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -36, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -35, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -35, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -34, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -34, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -33, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -33, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -32, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -32, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -31, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -31, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -30, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -30, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -29, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -29, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -28, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -28, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -27, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -27, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -26, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -26, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -25, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -25, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -24, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -24, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -23, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -23, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -22, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -22, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -21, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -21, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -20, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -20, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -19, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -19, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -18, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -18, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -17, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -17, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -16, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -16, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -15, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -15, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -14, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -14, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -13, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -13, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -12, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -12, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -11, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -11, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -10, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -10, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -9, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -9, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -8, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -8, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -7, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -7, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -6, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -6, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -5, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -5, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -4, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -4, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -3, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -3, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -2, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -2, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -1, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -1, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), 0, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), 0, 3)":{"1":"-64"},"('BA', 1, (1, -2), ((0, 1),), -88, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -88, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -87, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -87, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -86, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -86, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -85, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -85, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -84, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -84, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -83, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -83, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -82, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -82, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -81, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -81, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -80, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -80, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -79, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -79, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -78, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -78, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -77, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -77, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -76, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -76, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -75, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -75, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -74, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -74, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -73, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -73, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -72, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -72, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -71, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -71, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -70, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -70, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -69, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -69, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -68, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -68, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -67, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -67, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -66, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -66, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -65, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -65, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -64, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -64, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -63, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -63, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -62, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -62, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -61, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -61, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -60, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -60, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -59, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -59, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -58, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -58, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -57, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -57, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -56, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -56, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -55, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -55, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -54, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -54, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -53, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -53, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -52, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -52, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -51, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -51, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -50, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -50, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -49, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -49, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -48, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -48, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -47, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -47, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -46, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -46, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -45, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -45, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -44, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -44, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -43, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -43, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -42, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -42, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -41, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -41, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -40, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -40, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -39, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -39, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -38, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -38, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -37, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -37, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -36, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -36, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -35, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -35, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -34, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -34, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -33, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -33, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -32, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -32, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -31, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -31, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -30, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -30, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -29, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -29, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -28, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -28, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -27, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -27, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -26, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -26, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -25, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -25, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -24, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -24, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -23, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -23, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -22, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -22, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -21, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -21, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -20, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -20, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -19, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -19, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -18, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -18, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -17, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -17, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -16, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -16, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -15, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -15, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -14, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -14, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -13, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -13, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -12, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -12, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -11, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -11, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -10, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -10, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -9, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -9, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -8, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -8, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -7, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -7, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -6, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -6, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -5, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -5, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -4, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -4, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -3, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -3, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -2, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -2, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -1, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -1, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), 0, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), 0, 1)":{"1":"-96"},"('BA', 1, (), ((0, 1),), -88, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -87, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -86, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -85, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -84, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -83, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -82, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -81, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -80, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -79, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -78, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -77, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -76, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -75, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -74, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -73, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -72, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -71, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -70, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -69, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -68, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -67, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -66, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -65, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -64, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -63, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -62, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -61, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -60, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -59, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -58, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -57, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -56, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -55, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -54, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -53, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -52, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -51, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -50, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -49, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -48, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -47, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -46, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -45, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -44, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -43, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -42, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -41, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -40, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -39, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -38, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -37, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -36, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -35, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -34, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -33, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -32, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -31, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -30, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -29, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -28, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -27, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -26, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -25, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -24, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -23, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -22, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -21, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -20, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -19, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -18, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -17, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -16, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -15, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -14, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -13, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -12, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -11, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -10, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -9, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -8, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -7, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -6, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -5, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -4, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -3, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -2, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -1, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), 0, 4)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -88, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -88, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -87, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -87, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -86, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -86, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -85, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -85, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -84, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -84, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -83, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -83, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -82, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -82, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -81, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -81, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -80, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -80, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -79, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -79, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -78, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -78, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -77, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -77, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -76, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -76, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -75, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -75, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -74, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -74, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -73, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -73, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -72, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -72, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -71, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -71, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -70, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -70, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -69, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -69, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -68, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -68, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -67, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -67, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -66, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -66, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -65, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -65, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -64, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -64, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -63, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -63, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -62, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -62, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -61, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -61, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -60, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -60, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -59, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -59, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -58, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -58, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -57, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -57, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -56, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -56, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -55, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -55, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -54, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -54, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -53, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -53, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -52, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -52, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -51, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -51, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -50, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -50, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -49, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -49, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -48, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -48, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -47, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -47, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -46, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -46, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -45, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -45, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -44, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -44, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -43, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -43, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -42, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -42, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -41, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -41, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -40, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -40, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -39, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -39, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -38, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -38, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -37, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -37, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -36, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -36, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -35, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -35, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -34, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -34, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -33, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -33, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -32, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -32, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -31, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -31, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -30, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -30, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -29, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -29, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -28, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -28, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -27, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -27, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -26, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -26, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -25, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -25, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -24, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -24, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -23, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -23, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -22, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -22, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -21, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -21, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -20, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -20, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -19, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -19, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -18, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -18, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -17, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -17, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -16, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -16, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -15, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -15, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -14, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -14, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -13, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -13, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -12, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -12, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -11, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -11, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -10, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -10, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -9, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -9, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -8, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -8, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -7, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -7, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -6, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -6, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -5, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -5, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -4, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -4, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -3, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -3, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -2, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -2, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -1, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -1, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), 0, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), 0, 2)":{"1":"-48"},"('BA', 1, (-2, 1), ((0, 1),), -88, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -88, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -87, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -87, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -86, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -86, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -85, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -85, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -84, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -84, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -83, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -83, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -82, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -82, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -81, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -81, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -80, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -80, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -79, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -79, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -78, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -78, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -77, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -77, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -76, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -76, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -75, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -75, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -74, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -74, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -73, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -73, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -72, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -72, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -71, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -71, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -70, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -70, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -69, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -69, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -68, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -68, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -67, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -67, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -66, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -66, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -65, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -65, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -64, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -64, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -63, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -63, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -62, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -62, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -61, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -61, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -60, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -60, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -59, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -59, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -58, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -58, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -57, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -57, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -56, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -56, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -55, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -55, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -54, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -54, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -53, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -53, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -52, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -52, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -51, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -51, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -50, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -50, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -49, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -49, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -48, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -48, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -47, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -47, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -46, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -46, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -45, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -45, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -44, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -44, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -43, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -43, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -42, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -42, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -41, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -41, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -40, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -40, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -39, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -39, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -38, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -38, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -37, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -37, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -36, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -36, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -35, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -35, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -34, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -34, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -33, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -33, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -32, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -32, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -31, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -31, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -30, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -30, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -29, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -29, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -28, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -28, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -27, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -27, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -26, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -26, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -25, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -25, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -24, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -24, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -23, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -23, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -22, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -22, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -21, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -21, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -20, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -20, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -19, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -19, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -18, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -18, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -17, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -17, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -16, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -16, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -15, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -15, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -14, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -14, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -13, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -13, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -12, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -12, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -11, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -11, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -10, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -10, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -9, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -9, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -8, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -8, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -7, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -7, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -6, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -6, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -5, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -5, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -4, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -4, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -3, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -3, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -2, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -2, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -1, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -1, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), 0, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), 0, 1)":{"1":"-64"},"('BA', 0, (), (), 1, 5)":{"1":"32"},"('R', 1, 5)":{"1":"32"},"('BA', 0, (), ((0, 4),), -88, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -88, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -87, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -87, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -86, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -86, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -85, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -85, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -84, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -84, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -83, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -83, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -82, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -82, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -81, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -81, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -80, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -80, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -79, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -79, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -78, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -78, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -77, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -77, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -76, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -76, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -75, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -75, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -74, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -74, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -73, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -73, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -72, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -72, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -71, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -71, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -70, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -70, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -69, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -69, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -68, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -68, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -67, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -67, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -66, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -66, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -65, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -65, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -64, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -64, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -63, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -63, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -62, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -62, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -61, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -61, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -60, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -60, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -59, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -59, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -58, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -58, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -57, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -57, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -56, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -56, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -55, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -55, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -54, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -54, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -53, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -53, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -52, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -52, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -51, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -51, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -50, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -50, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -49, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -49, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -48, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -48, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -47, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -47, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -46, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -46, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -45, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -45, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -44, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -44, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -43, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -43, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -42, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -42, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -41, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -41, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -40, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -40, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -39, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -39, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -38, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -38, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -37, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -37, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -36, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -36, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -35, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -35, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -34, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -34, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -33, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -33, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -32, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -32, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -31, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -31, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -30, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -30, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -29, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -29, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -28, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -28, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -27, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -27, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -26, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -26, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -25, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -25, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -24, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -24, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -23, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -23, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -22, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -22, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -21, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -21, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -20, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -20, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -19, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -19, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -18, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -18, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -17, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -17, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -16, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -16, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -15, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -15, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -14, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -14, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -13, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -13, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -12, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -12, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -11, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -11, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -10, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -10, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -9, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -9, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -8, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -8, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -7, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -7, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -6, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -6, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -5, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -5, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -4, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -4, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -3, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -3, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -2, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -2, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -1, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -1, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), 0, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), 0, 3)":{"1":"-32"},"('BA', 1, (), ((0, 1),), -88, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -87, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -86, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -85, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -84, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -83, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -82, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -81, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -80, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -79, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -78, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -77, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -76, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -75, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -74, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -73, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -72, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -71, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -70, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -69, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -68, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -67, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -66, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -65, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -64, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -63, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -62, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -61, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -60, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -59, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -58, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -57, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -56, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -55, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -54, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -53, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -52, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -51, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -50, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -49, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -48, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -47, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -46, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -45, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -44, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -43, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -42, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -41, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -40, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -39, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -38, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -37, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -36, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -35, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -34, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -33, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -32, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -31, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -30, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -29, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -28, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -27, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -26, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -25, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -24, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -23, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -22, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -21, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -20, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -19, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -18, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -17, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -16, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -15, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -14, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -13, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -12, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -11, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -10, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -9, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -8, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -7, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -6, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -5, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -4, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -3, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -2, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -1, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), 0, 1)":{"z3":"-32"}}

==> anc/tables/json/atoms_m9.json <==
{"('R', -7, 1)":{"1":"4109962/33075","z3":"-32"},"('R', -6, 1)":{"1":"-18808199/132300","pi2":"8/3","z3":"48"},"('R', -5, 1)":{"1":"11861609/99225","pi2":"-8/3","z3":"-176/3"},"('R', -4, 1)":{"1":"-445373/9072","pi2":"10/3","z3":"200/3"},"('R', -3, 1)":{"1":"-38262293/496125","pi2":"-10/3","z3":"-1096/15"},"('R', -2, 1)":{"1":"245633791/1984500","pi2":"98/27","z3":"392/5"},"('R', -1, 1)":{"1":"-505390012/3472875","pi2":"-98/27","z3":"-2904/35"},"('R', 0, 1)":{"1":"14513555423/111132000","pi2":"205/54","z3":"3044/35"},"('R', -7, 2)":{"1":"-24491/315","pi2":"-16/3"},"('R', -6, 2)":{"1":"-13081/210","pi2":"8"},"('R', -5, 2)":{"1":"33065/189","pi2":"-88/9"},"('R', -4, 2)":{"1":"-44195/189","pi2":"100/9"},"('R', -3, 2)":{"1":"5615983/23625","pi2":"-548/45"},"('R', -2, 2)":{"1":"-11927591/47250","pi2":"196/15"},"('R', -1, 2)":{"1":"285914437/1157625","pi2":"-484/35"},"('R', 0, 2)":{"1":"-1754804531/9261000","pi2":"1522/105"},"('BA', 0, (), ((0, 1),), -8, 1)":{"1":"-6284809/33075"},"('BA', 0, (), ((0, 1),), -7, 1)":{"1":"11068492/33075"},"('BA', 0, (), ((0, 1),), -6, 1)":{"1":"-158542/675"},"('BA', 0, (), ((0, 1),), -5, 1)":{"1":"3092/25"},"('BA', 0, (), ((0, 1),), -3, 1)":{"1":"-3092/25"},"('BA', 0, (), ((0, 1),), -2, 1)":{"1":"158542/675"},"('BA', 0, (), ((0, 1),), -1, 1)":{"1":"-11068492/33075"},"('BA', 0, (), ((0, 1),), 0, 1)":{"1":"6284809/33075"},"('BA', 1, (), ((0, 2),), -8, 1)":{"1":"-51887/315","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -8, 2)":{"1":"-51887/315","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -7, 1)":{"1":"-4084/315","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -7, 2)":{"1":"-4084/315","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -6, 1)":{"1":"2728/45","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -6, 2)":{"1":"2728/45","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -5, 1)":{"1":"-3076/45","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -5, 2)":{"1":"-3076/45","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -4, 1)":{"1":"410/9","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -4, 2)":{"1":"410/9","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -3, 1)":{"1":"-3076/45","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -3, 2)":{"1":"-3076/45","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -2, 1)":{"1":"2728/45","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -2, 2)":{"1":"2728/45","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -1, 1)":{"1":"-4084/315","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -1, 2)":{"1":"-4084/315","pi2":"16/3"},"('BA', 1, (), ((0, 2),), 0, 1)":{"1":"-51887/315","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), 0, 2)":{"1":"-51887/315","pi2":"-16/3"},"('R', -7, 3)":{"1":"-3044/35"},"('R', -6, 3)":{"1":"4426/35"},"('R', -5, 3)":{"1":"-13952/105"},"('R', -4, 3)":{"1":"135"},"('R', -3, 3)":{"1":"-66922/525"},"('R', -2, 3)":{"1":"206396/1575"},"('R', -1, 3)":{"1":"-1496702/11025"},"('R', 0, 3)":{"1":"3144919/22050"},"('BA', 0, (), ((0, 2),), -8, 1)":{"1":"826624/11025","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -7, 1)":{"1":"-4926664/11025","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -6, 1)":{"1":"128716/225","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -5, 1)":{"1":"-140536/225","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -4, 1)":{"1":"5800/9","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -3, 1)":{"1":"-140536/225","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -2, 1)":{"1":"128716/225","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -1, 1)":{"1":"-4926664/11025","pi2":"16/3"},"('BA', 0, (), ((0, 2),), 0, 1)":{"1":"826624/11025","pi2":"-16/3"},"('BA', 1, (2,), ((0, 1),), -8, 1)":{"1":"6088/35"},"('BA', 1, (), ((0, 3),), -8, 1)":{"1":"-3044/35"},"('BA', 1, (1,), ((0, 2),), -8, 1)":{"1":"6088/35"},"('BA', 1, (1,), ((0, 1),), -8, 2)":{"1":"6088/35"},"('BA', 1, (), ((0, 2),), -8, 2)":{"1":"-3044/35"},"('BA', 1, (2,), ((0, 1),), -7, 1)":{"1":"-5808/35"},"('BA', 1, (), ((0, 3),), -7, 1)":{"1":"5144/35"},"('BA', 1, (1,), ((0, 2),), -7, 1)":{"1":"-5808/35"},"('BA', 1, (1,), ((0, 1),), -7, 2)":{"1":"-5808/35"},"('BA', 1, (), ((0, 2),), -7, 2)":{"1":"4024/35"},"('BA', 1, (2,), ((0, 1),), -6, 1)":{"1":"784/5"},"('BA', 1, (), ((0, 3),), -6, 1)":{"1":"-872/5"},"('BA', 1, (1,), ((0, 2),), -6, 1)":{"1":"784/5"},"('BA', 1, (1,), ((0, 1),), -6, 2)":{"1":"784/5"},"('BA', 1, (), ((0, 2),), -6, 2)":{"1":"-632/5"},"('BA', 1, (2,), ((0, 1),), -5, 1)":{"1":"-2192/15"},"('BA', 1, (), ((0, 3),), -5, 1)":{"1":"952/5"},"('BA', 1, (1,), ((0, 2),), -5, 1)":{"1":"-2192/15"},"('BA', 1, (1,), ((0, 1),), -5, 2)":{"1":"-2192/15"},"('BA', 1, (), ((0, 2),), -5, 2)":{"1":"1976/15"},"('BA', 1, (2,), ((0, 1),), -4, 1)":{"1":"400/3"},"('BA', 1, (), ((0, 3),), -4, 1)":{"1":"-200"},"('BA', 1, (1,), ((0, 2),), -4, 1)":{"1":"400/3"},"('BA', 1, (1,), ((0, 1),), -4, 2)":{"1":"400/3"},"('BA', 1, (), ((0, 2),), -4, 2)":{"1":"-400/3"},"('BA', 1, (2,), ((0, 1),), -3, 1)":{"1":"-2192/15"},"('BA', 1, (), ((0, 3),), -3, 1)":{"1":"248"},"('BA', 1, (1,), ((0, 2),), -3, 1)":{"1":"-2192/15"},"('BA', 1, (1,), ((0, 1),), -3, 2)":{"1":"-2192/15"},"('BA', 1, (), ((0, 2),), -3, 2)":{"1":"2408/15"},"('BA', 1, (2,), ((0, 1),), -2, 1)":{"1":"784/5"},"('BA', 1, (), ((0, 3),), -2, 1)":{"1":"-296"},"('BA', 1, (1,), ((0, 2),), -2, 1)":{"1":"784/5"},"('BA', 1, (1,), ((0, 1),), -2, 2)":{"1":"784/5"},"('BA', 1, (), ((0, 2),), -2, 2)":{"1":"-936/5"},"('BA', 1, (2,), ((0, 1),), -1, 1)":{"1":"-5808/35"},"('BA', 1, (), ((0, 3),), -1, 1)":{"1":"2456/7"},"('BA', 1, (1,), ((0, 2),), -1, 1)":{"1":"-5808/35"},"('BA', 1, (1,), ((0, 1),), -1, 2)":{"1":"-5808/35"},"('BA', 1, (), ((0, 2),), -1, 2)":{"1":"7592/35"},"('BA', 1, (2,), ((0, 1),), 0, 1)":{"1":"6088/35"},"('BA', 1, (), ((0, 3),), 0, 1)":{"1":"-3044/7"},"('BA', 1, (1,), ((0, 2),), 0, 1)":{"1":"6088/35"},"('BA', 1, (1,), ((0, 1),), 0, 2)":{"1":"6088/35"},"('BA', 1, (), ((0, 2),), 0, 2)":{"1":"-9132/35"},"('BA', 1, (), ((0, 1),), -8, 3)":{"1":"-3044/35"},"('BA', 1, (), ((0, 1),), -7, 3)":{"1":"2904/35"},"('BA', 1, (), ((0, 1),), -6, 3)":{"1":"-392/5"},"('BA', 1, (), ((0, 1),), -5, 3)":{"1":"1096/15"},"('BA', 1, (), ((0, 1),), -4, 3)":{"1":"-200/3"},"('BA', 1, (), ((0, 1),), -3, 3)":{"1":"1096/15"},"('BA', 1, (), ((0, 1),), -2, 3)":{"1":"-392/5"},"('BA', 1, (), ((0, 1),), -1, 3)":{"1":"2904/35"},"('BA', 1, (), ((0, 1),), 0, 3)":{"1":"-3044/35"},"('BA', 1, (-2,), ((0, 1),), -8, 1)":{"1":"-6088/35"},"('BA', 0, (), ((0, 3),), -8, 1)":{"1":"9132/35"},"('BA', 1, (-2,), ((0, 1),), -7, 1)":{"1":"5808/35"},"('BA', 0, (), ((0, 3),), -7, 1)":{"1":"-6472/35"},"('BA', 1, (-2,), ((0, 1),), -6, 1)":{"1":"-784/5"},"('BA', 0, (), ((0, 3),), -6, 1)":{"1":"696/5"},"('BA', 1, (-2,), ((0, 1),), -5, 1)":{"1":"2192/15"},"('BA', 0, (), ((0, 3),), -5, 1)":{"1":"-1528/15"},"('BA', 1, (-2,), ((0, 1),), -4, 1)":{"1":"-400/3"},"('BA', 0, (), ((0, 3),), -4, 1)":{"1":"200/3"},"('BA', 1, (-2,), ((0, 1),), -3, 1)":{"1":"2192/15"},"('BA', 0, (), ((0, 3),), -3, 1)":{"1":"-664/15"},"('BA', 1, (-2,), ((0, 1),), -2, 1)":{"1":"-784/5"},"('BA', 0, (), ((0, 3),), -2, 1)":{"1":"88/5"},"('BA', 1, (-2,), ((0, 1),), -1, 1)":{"1":"5808/35"},"('BA', 0, (), ((0, 3),), -1, 1)":{"1":"664/35"},"('BA', 1, (-2,), ((0, 1),), 0, 1)":{"1":"-6088/35"},"('BA', 0, (), ((0, 3),), 0, 1)":{"1":"-3044/35"},"('R', -7, 4)":{"1":"-48"},"('R', -6, 4)":{"1":"72"},"('R', -5, 4)":{"1":"-88"},"('R', -4, 4)":{"1":"100"},"('R', -3, 4)":{"1":"-548/5"},"('R', -2, 4)":{"1":"588/5"},"('R', -1, 4)":{"1":"-4356/35"},"('R', 0, 4)":{"1":"4566/35"},"('BA', 1, (1, 2), ((0, 1),), -8, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -8, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -8, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -8, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -8, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -8, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -8, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -8, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -8, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -8, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -8, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -7, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -7, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -7, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -7, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -7, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -7, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -7, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -7, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -7, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -7, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -7, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -6, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -6, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -6, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -6, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -6, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -6, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -6, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -6, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -6, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -6, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -6, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -5, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -5, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -5, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -5, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -5, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -5, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -5, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -5, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -5, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -5, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -5, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -4, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -4, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -4, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -4, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -4, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -4, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -4, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -4, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -4, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -4, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -4, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -3, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -3, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -3, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -3, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -3, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -3, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -3, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -3, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -3, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -3, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -3, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -2, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -2, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -2, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -2, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -2, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -2, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -2, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -2, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -2, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -2, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -2, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -1, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -1, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -1, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -1, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -1, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -1, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -1, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -1, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -1, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -1, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -1, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), 0, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), 0, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), 0, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), 0, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), 0, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), 0, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), 0, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), 0, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), 0, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), 0, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), 0, 2)":{"1":"-144"},"('BA', 1, (1,), ((0, 1),), -8, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -8, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -7, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -7, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -6, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -6, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -5, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -5, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -4, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -4, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -3, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -3, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -2, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -2, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -1, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -1, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), 0, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), 0, 3)":{"1":"-64"},"('BA', 1, (1, -2), ((0, 1),), -8, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -8, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -7, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -7, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -6, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -6, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -5, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -5, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -4, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -4, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -3, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -3, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -2, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -2, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -1, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -1, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), 0, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), 0, 1)":{"1":"-96"},"('BA', 1, (), ((0, 1),), -8, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -7, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -6, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -5, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -4, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -3, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -2, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -1, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), 0, 4)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -8, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -8, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -7, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -7, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -6, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -6, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -5, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -5, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -4, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -4, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -3, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -3, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -2, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -2, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -1, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -1, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), 0, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), 0, 2)":{"1":"-48"},"('BA', 1, (-2, 1), ((0, 1),), -8, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -8, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -7, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -7, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -6, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -6, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -5, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -5, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -4, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -4, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -3, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -3, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -2, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -2, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -1, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -1, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), 0, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), 0, 1)":{"1":"-64"},"('BA', 0, (), (), 1, 5)":{"1":"32"},"('R', 1, 5)":{"1":"32"},"('BA', 0, (), ((0, 4),), -8, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -8, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -7, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -7, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -6, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -6, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -5, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -5, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -4, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -4, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -3, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -3, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -2, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -2, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -1, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -1, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), 0, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), 0, 3)":{"1":"-32"},"('BA', 1, (), ((0, 1),), -8, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -7, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -6, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -5, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -4, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -3, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -2, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -1, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), 0, 1)":{"z3":"-32"}}

==> anc/tables/json/atoms_m91.json <==
{"('R', -89, 1)":{"1":"-198961184575733912784049395579455415305271108762528561854992898459719037523146664133552666219661/3168229711311517288037137106341239766502124857885868890746614000286369114924300634705316000000","z3":"-32"},"('R', -88, 1)":{"1":"-472729470090839343159093854482282796081611706865703898141715032472144759971482310652392566604549/6336459422623034576074274212682479533004249715771737781493228000572738229848601269410632000000","pi2":"8/3","z3":"48"},"('R', -87, 1)":{"1":"736245514790087131275393575004942407279042344212865670763456077949236113907438912327220382246357/3801875653573820745644564527609487719802549829463042668895936800343642937909160761646379200000","pi2":"-8/3","z3":"-176/3"},"('R', -86, 1)":{"1":"-1289600325999646767978080375990432360597469674470641119834974955982298851742059757252195298371/4789462904476972468688037953652667825400037578058758716170240363244700098147090906584000000","pi2":"10/3","z3":"200/3"},"('R', -85, 1)":{"1":"20469436502538953971012622860087029564656562530879747488360754421037174402503591006203294462651/63619070508263399358175443902434533463898089515780499814189036150328697086833346078420000000","pi2":"-10/3","z3":"-1096/15"},"('R', -84, 1)":{"1":"-13689680698580113632149748451830138487759161115112204409388943633808864165274873615947524778301/38340819418856602920981893178796770066584810704548635224848091976035124424255352578120000000","pi2":"98/27","z3":"392/5"},"('R', -83, 1)":{"1":"169220166517218835922489861965654823222981713473501759514666144174829746559278502070539441075293157/443552159583612420325199194887773567310297480104021644704525960040091676089402088858744240000000","pi2":"-98/27","z3":"-2904/35"},"('R', -82, 1)":{"1":"-1324073510499506631341383879516575146366773722912806113738960055286071388558137202514262545265731/3328721647907035049344834483210308197450637749373520785775054109118886874967370272861120000000","pi2":"205/54","z3":"3044/35"},"('R', -81, 1)":{"1":"6519837783692360000350517900615396905646254552682882734724721860867518208081873196952619380266631447/15967877745010047131707171015959848423170709283744779209362934561443300339218475198914792640000000","pi2":"-205/54","z3":"-28516/315"},"('R', -80, 1)":{"1":"-6616292676680682323621062330058840095558155785099101461935954986411966919965822060057229374102625471/15967877745010047131707171015959848423170709283744779209362934561443300339218475198914792640000000","pi2":"5269/1350","z3":"29524/315"},"('R', -79, 1)":{"1":"1382107954469207365497317656583700857715428541968014253393544228894414149491382185152809241285816827/3314087833870009782052431720293553446318449096626274930245137361808986862856664663925711680000000","pi2":"-5269/1350","z3":"-334844/3465"},"('R', -78, 1)":{"1":"-3855075039308935083562276349531815072485104693289836682930968325551114550917603063480846248735017229/9244560799742658865725204272397806981835673795852240594894330535572437038494906694108564160000000","pi2":"5369/1350","z3":"344084/3465"},"('R', -77, 1)":{"1":"947288726122485929384692713214401053192316085165744440538397960147401595836123558496206494354016838023/2283406517536436739834125455282258324513411427575503426938899642286391948508241953444815347520000000","pi2":"-5369/1350","z3":"-4583972/45045"},"('R', -76, 1)":{"1":"-938330695501844298352067671097804683893533669925158485797566484299363592958999409828016673523066090503/2283406517536436739834125455282258324513411427575503426938899642286391948508241953444815347520000000","pi2":"266681/66150","z3":"4686932/45045"},"('R', -75, 1)":{"1":"8053079084800069052407239963166711668340659170137096980082075456064065285142202571443344011309395991/19855708848142928172470656132889202821855751544134812408164344715533843030506451769085350848000000","pi2":"-266681/66150","z3":"-4783028/45045"},"('R', -74, 1)":{"1":"-17777272344578152387644364089206925118617325805093364808802038818257154793628809135681605847113817591/44554273512906082728470740590873333161237296147814701013441944239734477044063257628191518976000000","pi2":"1077749/264600","z3":"4873118/45045"},"('R', -73, 1)":{"1":"2430974952227126314660580385943797042644678602890877833487391709625129243425099269485136634038536665203/6210865727699107932348821238367742642676479083005369321273807027018986099942418113369897745254400000","pi2":"-1077749/264600","z3":"-84284446/765765"},"('R', -72, 1)":{"1":"-107129560345552186922942846855594936548129047069899581491137539841993058537810940302289606179975548417/279768726472932789745442398124673092012454012747989609066387703919774148646054869971617015552000000","pi2":"9778141/2381400","z3":"28548602/255255"},"('R', -71, 1)":{"1":"220481105781375831747733878342469642478344759771266050242296898314456287981378613961525029912226779002693/590032244131415253573138017644935551054265512885510085521011667566803679494529720770140285799168000000","pi2":"-9778141/2381400","z3":"-550591598/4849845"},"('R', -70, 1)":{"1":"-653152595371041194159365080909130726506213586995501145078439865682679304600647412707262289036803628979/1795594169602602719333956231420984634979505516997900442851526681578830430598081925654717850880000000","pi2":"1968329/476280","z3":"111670270/969969"},"('R', -69, 1)":{"1":"1042098593246817670020585044576623084696718011636704307351941928445745601923674923140740180561688509091793/2950161220657076267865690088224677755271327564427550427605058337834018397472648603850701428995840000000","pi2":"-1968329/476280","z3":"-37716106/323323"},"('R', -68, 1)":{"1":"-1009469629229377446743250495026664402992414463263868408463209902443666686889009303135183876637167578644833/2950161220657076267865690088224677755271327564427550427605058337834018397472648603850701428995840000000","pi2":"239437889/57629880","z3":"38186394/323323"},"('R', -67, 1)":{"1":"22434258584697008995683657319477998195930777286456826654494528026635982930644541108954241441694687237546039/67853708075112754160910872029167588371240533981833659834916341770182423141870917888566132866904320000000","pi2":"-239437889/57629880","z3":"-888633398/7436429"},"('R', -66, 1)":{"1":"-366439909826945095274876968805686655989125453713988944416487875101374559783405972194312703213003443833021/1150062848730724646795099525918094718156619220031078980252819352036990222743574879467222590964480000000","pi2":"240505109/57629880","z3":"2695645910/22309287"},"('R', -65, 1)":{"1":"1251641873195840511072188553363507145698114286990790570682637105021831457448443984440596903762086359412009/4087572775609202057886197110190818576580755059146606014151586853625447177221139631841333305235200000000","pi2":"-240505109/57629880","z3":"-68105044934/557732175"},"('R', -64, 1)":{"1":"-1401941221052151206934610433177002472196514768041280789849934179525174954030289606038292107738187093194157/4778430146134700997247244509096309040228206618438990129219460688041015714216261823138460061049600000000","pi2":"40799043101/9739449720","z3":"68791484534/557732175"},"('R', -63, 1)":{"1":"14500925002221753373008971399267689065306444747429799277189217989416939398549593444360189326309143871729447/51752828192882609105779478666314262317047864901398554111376870841664560023460869576025016593401600000000","pi2":"-40799043101/9739449720","z3":"-625072504006/5019589575"},"('R', -62, 1)":{"1":"-9147770673863843652198160641703590396276978109426652370170487974224778137547490088557899068654322596382557/34308054644719931879112238666433050300065438530140614523272307636609090352631362977364898640569600000000","pi2":"40931552621/9739449720","z3":"630809177806/5019589575"},"('R', -61, 1)":{"1":"22378270105187453755162599699148176273043129515017512881459642589629359511878101556696542273274568868910226817/88549089038022144179988687998063702824468896846292926084565826010088062200141547844578803391310137600000000","pi2":"-40931552621/9739449720","z3":"-18454093022774/145568097675"},"('R', -60, 1)":{"1":"-21114932137376344134533108282382459476532673568685229090254963288994313974699214240366576193794605646473713697/88549089038022144179988687998063702824468896846292926084565826010088062200141547844578803391310137600000000","pi2":"205234915681/48697248600","z3":"18609365660294/145568097675"},"('R', -59, 1)":{"1":"614437673212688805177251940785291591130270414824189767021466467982562027779818874834670848129450218587015832567/2745021760178686469579649327939974787558535802235080708621540606312729928204387983181942905130614265600000000","pi2":"-205234915681/48697248600","z3":"-581548514594714/4512611027925"},"('R', -58, 1)":{"1":"-2293349352844753628784491331832688983647071675420337624031531397721709796110776141124420280480052156733884588193/10980087040714745878318597311759899150234143208940322834486162425250919712817551932727771620522457062400000000","pi2":"822968714749/194788994400","z3":"586061125622639/4512611027925"},"('R', -57, 1)":{"1":"51828794658156600762656865062110086021600255513152135528817036669582003269000122464591422433229300837341914873/267807000993042582398014568579509735371564468510739581328930790859778529580915900798238332207864806400000000","pi2":"-822968714749/194788994400","z3":"-53676090078349/410237366175"},"('R', -56, 1)":{"1":"-114853225917821289402611624606629238418873209421678011814768110719059781896715418883288007676508171069787982129/645887472983220345783446900691758773543184894643548402028597789720642336048091290160457154148379827200000000","pi2":"238357395880861/56294019381600","z3":"54062195834749/410237366175"},"('R', -55, 1)":{"1":"2823140687728041225408155114727694309800557920022698546682339744477894058442603554541463165672439564556123277/17456418188735685021174240559236723609275267422798605460232372695152495568867332166498842004010265600000000","pi2":"-238357395880861/56294019381600","z3":"-54437269998109/410237366175"},"('R', -54, 1)":{"1":"-1399900247684441822981138370286057416152301728719269757158759132329898716983781647904442874169160889524811547/9640111537062990235573834338682966769301267084232065701919369995830482627583452091947121703707161600000000","pi2":"238820721143261/56294019381600","z3":"54801925434709/410237366175"},"('R', -53, 1)":{"1":"340593495508881892265872733978858579882637755609124235178544044106387122314380834175172143880984901168797383757/2655315166708794754887503925066119402344204566867921208339790913295974048197708637326323855943339289600000000","pi2":"-238820721143261/56294019381600","z3":"-2040798836801833/15178782548475"},"('R', -52, 1)":{"1":"-294329906489403020354131162043381514248355945933206480252056659144278922648316698612929801982503167712196216557/2655315166708794754887503925066119402344204566867921208339790913295974048197708637326323855943339289600000000","pi2":"86364397717734821/20322140996757600","z3":"2053580969474233/15178782548475"},"('R', -51, 1)":{"1":"237880567193894174158535747881383507997225929256886598087269954363636102355137264069201832536260378141390561/2560573931252453958425751133139941564459213661396259603027763657951758966439449023458364374101580800000000","pi2":"-86364397717734821/20322140996757600","z3":"-2066035355155033/15178782548475"},"('R', -50, 1)":{"1":"-3357258113476710222714382769040733668733081891506634458642119595514993935855205884590026428632535004054748336389/45140357834049510833087566726124029839851477636754660541776445526031558819361046834547505551036767923200000000","pi2":"17299975731542641/4064428199351520","z3":"2078178381193813/15178782548475"},"('R', -49, 1)":{"1":"13847514042379340966292182529556569978893042949904091804872454551787013140088123496221748621279361791729397603/250949785924885416156825794680825115041886180760263197588180917500650021911024124775111556283729828454400000","pi2":"-17299975731542641/4064428199351520","z3":"-85691034670497533/622330084487475"},"('R', -48, 1)":{"1":"-372292902547901400479039509493301823418011249305640202792407811139151091014397704209385635503127481077338984867/10575740978263028252323372775834772705336631903468234755501910094670250923393159544093987014814328484864000000","pi2":"353562301485889/82947514272480","z3":"12309312989335019/88904297783925"},"('R', -47, 1)":{"1":"6484870248408215842381259867626216676148578423775857571076189206665093170329980544322391667017465866992241580213/454756862065310214849905029360895226329475171849134094486582134070820789705905860396041441637016124849152000000","pi2":"-353562301485889/82947514272480","z3":"-532145396070491417/3822884804708775"},"('R', -46, 1)":{"1":"3618868000486879155261361998407639692153602390404011629289584708949896018838549308445245007148159259485541341851/454756862065310214849905029360895226329475171849134094486582134070820789705905860396041441637016124849152000000","pi2":"354019312583809/82947514272480","z3":"5884182435213075787/42051732851796525"},"('R', -45, 1)":{"1":"-820280853742763910579519977170833795239572299739634613472003387852003117738974624684386927099/25541500614396556683459094825945113134865630026740573649971586269057079269594165509120000000","pi2":"-354019312583809/82947514272480","z3":"-5914085889685464427/42051732851796525"},"('R', -44, 1)":{"1":"137873963537304251691160492962933590148514559690265520483551318396313572406245114129624057687430150452727325649287/2273784310326551074249525146804476131647375859245670472432910670354103948529529301980207208185080624245760000000","pi2":"187497409728228241/43879235050141920","z3":"5943339269060627227/42051732851796525"},"('R', -43, 1)":{"1":"-7878346858262211143265932594851263587644321352508455730083096880293303767879099649782680690357989259880103454779929/106867862585347900489727681899810378187426665384546512204346801506642885580887877193069738784698789339550720000000","pi2":"-187497409728228241/43879235050141920","z3":"-280682601097106968469/1976431444034436675"},"('R', -42, 1)":{"1":"205121815343578415414744847352413399393593944191020363769536799693418421378218200535855714498067850977167812278503/2485299129891811639295992602321171585754108497315035167542948872247508966997392492862086948481367193943040000000","pi2":"187700554334941861/43879235050141920","z3":"282000222059796592919/1976431444034436675"},"('R', -41, 1)":{"1":"-3918368457369732643347491357685985353157380555240955180149863770453721515710262480855308405850105872982484618299/43916212536854947827444514069144395132330081633046059577931660562613753834429221835644522349652719979520000000","pi2":"-187700554334941861/43879235050141920","z3":"-13881256687139135026631/96845140757687397075"},"('R', -40, 1)":{"1":"1404878811605529032349353117492307186961717675527273255961452342887041126345722349449443571267927910717872916859131/14851177727402289064085809452894805817311136142492283318244450578064382851569784408566129326291096646732800000000","pi2":"23485971550561141649/5484904381267740000","z3":"13943237577224054960759/96845140757687397075"},"('R', -39, 1)":{"1":"-24116671439431014289273242708721043612616049208562717089169031851506958179551164173054605925613402677227091676511/243461929957414574821078843490078783890346494139217759315482796361711194288029252599444743053952404044800000000","pi2":"-23485971550561141649/5484904381267740000","z3":"-14004003155738682347159/96845140757687397075"},"('R', -38, 1)":{"1":"1527302507644746348805424600713573207101063536308654950979919291944713583933792859635112373716430506603942245535971/14851177727402289064085809452894805817311136142492283318244450578064382851569784408566129326291096646732800000000","pi2":"23507608254234781649/5484904381267740000","z3":"14063600165435720745359/96845140757687397075"},"('R', -37, 1)":{"1":"-83512104760258616929329303412794131789013667662960072592782157159503290686866586361838938539162084019747676309106463/787112419552321320396547901003424708317490215552091015866955880637412291133198573654004854293428122276838400000000","pi2":"-23507608254234781649/5484904381267740000","z3":"-748469853272339196210427/5132792460157432044975"},"('R', -36, 1)":{"1":"311308275190742744752612316690607485067012197235174780666322582995909298264819815137558959430833527651373366122073/2857608622820045132540916139181453156457205300511827003954256928494034134811935120163793339508210205926400000000","pi2":"211749047271858474841/49364139431409660000","z3":"250503836021181200128409/1710930820052477348325"},"('R', -35, 1)":{"1":"-21336284519196983835683159469178599425186726349062082641602149467549883917846455059536326393458478868360304821846971/191459777728943023880241381325157361482632755134292409264935214209100287032399653050974153747050083797068800000000","pi2":"-211749047271858474841/49364139431409660000","z3":"-251499286680120823312889/1710930820052477348325"},"('R', -34, 1)":{"1":"21760971926703711726230186719602795623126759743459361601182869914153629138450104868437468515166855464083481853230571/191459777728943023880241381325157361482632755134292409264935214209100287032399653050974153747050083797068800000000","pi2":"10383930672892966877209/2418842832139073340000","z3":"252476961434436524654789/1710930820052477348325"},"('R', -33, 1)":{"1":"-22140479552490927456817372368029638553834085511421762849463483054985019697717235380669408265820711240582833450516171/191459777728943023880241381325157361482632755134292409264935214209100287032399653050974153747050083797068800000000","pi2":"-10383930672892966877209/2418842832139073340000","z3":"-253437484000080020709989/1710930820052477348325"},"('R', -32, 1)":{"1":"22481972211739311153307288742879407175019865051070009902367741109953620439325473195790071742130280488774454787743371/191459777728943023880241381325157361482632755134292409264935214209100287032399653050974153747050083797068800000000","pi2":"8739335943455356005972769/2034246821828960678940000","z3":"254381445831833111660789/1710930820052477348325"},"('R', -31, 1)":{"1":"-336170393066390350363219662356598849333820389593999427777689352721497870655351500235840813584796101649532947747766591/2824031721501909602233560374546071081868833138230813036657794409584229233727894882501868767768988736006764800000000","pi2":"-8739335943455356005972769/2034246821828960678940000","z3":"-15063255090319832863132951/100944918383096163551175"},"('R', -30, 1)":{"1":"10978359576791468192568894433002400064074139438781165552020220590816317718508950765147922189758157553034966223025121/91097797467803535555921302404711970382865585104219775376057884180136426894448222016189315089322217290540800000000","pi2":"8745363341445960333910369/2034246821828960678940000","z3":"15117092380124150817026911/100944918383096163551175"},"('R', -29, 1)":{"1":"-677189690134633454031698019320006871052334695923217403267226058871116845627516803674710089510388413304432438558873101/5556965645536015668911199446687430193354800691357406297939530934988322040561341542987548220448655254722988800000000","pi2":"-8745363341445960333910369/2034246821828960678940000","z3":"-925372872575832277072279171/6157640021368865976621675"},"('R', -28, 1)":{"1":"238293470354271023457068654418989577335491788638221445228336668320804597445658554905846522031249706678046403414997179/1935572303501308828497159357834947595438189004854826912765454595333011047835972896995662863302340594341715200000000","pi2":"8409718829321111776031704609/1954911195777631212461340000","z3":"928551009361054917576341971/6157640021368865976621675"},"('R', -27, 1)":{"1":"-21408553895437407146839614095843242908488646734075554853691633342898206595037501890369873121927503017346323169018468931/172265935011616485736247182847310335993998821432079595236125458984637983257401587832613994833908312896412652800000000","pi2":"-8409718829321111776031704609/1954911195777631212461340000","z3":"-310559566510213034489743057/2052546673789621992207225"},"('R', -26, 1)":{"1":"270382568476735522433900309741116420838588304268974313488258758145844903915764945926821807095170328084689921298133957/2156694022054666488090731553643947868469468812921184290906109032671524047041021443913790232662388893851801600000000","pi2":"33659238975573797429256624061/7819644783110524849845360000","z3":"623171679694215690971693339/4105093347579243984414450"},"('R', -25, 1)":{"1":"-233200081822250826040562587420915286637948577645070973026231788024108397371088984192079606916807328328333684392026849/1844882838143148441619782413358075887485931153221735959690767967706966353492921958046736223120838692331059200000000","pi2":"-33659238975573797429256624061/7819644783110524849845360000","z3":"-625192648726870088010174299/4105093347579243984414450"},"('R', -24, 1)":{"1":"19507106714715191416619069504199666355895125955718559366147657820001428325182544985930544535845860426240740970222892099/153125275565881320654441940308720298661332285717404084654333741319678207339912522517879106519029611463477913600000000","pi2":"33678387172165436302473264061/7819644783110524849845360000","z3":"209060999005535159677640233/1368364449193081328138150"},"('R', -23, 1)":{"1":"-1316767722757658431596620772488955549246947784651872418130473541914531857285775291717631337885892142339740022125656453333/10259393462914048483847610000684260010309263143066073671840360668418439891774139008697900136774983968053020211200000000","pi2":"-33678387172165436302473264061/7819644783110524849845360000","z3":"-14050874595745034300902316411/91680418095936448985256050"},"('R', -22, 1)":{"1":"1326315026808834967569383653560914924072230867629548635109500202110864365697259445877542411030598139697468647393480762333/10259393462914048483847610000684260010309263143066073671840360668418439891774139008697900136774983968053020211200000000","pi2":"33696425568435587455529424061/7819644783110524849845360000","z3":"14094018321907827923954201611/91680418095936448985256050"},"('R', -21, 1)":{"1":"-1335707417517676406065498062950602531779684136868485942494982958265032552153278126808632163325412183543260232728933922733/10259393462914048483847610000684260010309263143066073671840360668418439891774139008697900136774983968053020211200000000","pi2":"-33696425568435587455529424061/7819644783110524849845360000","z3":"-42409610330030873613929048033/275041254287809346955768150"},"('R', -20, 1)":{"1":"1345049766313864989251641534251467613626608425234282579846343674689495557798815129572828853579625167659469539529128182973/10259393462914048483847610000684260010309263143066073671840360668418439891774139008697900136774983968053020211200000000","pi2":"33713447924426032135474665661/7819644783110524849845360000","z3":"42535343474848157886823113473/275041254287809346955768150"},"('R', -19, 1)":{"1":"-96163576081562417688852870793076647704544924792203703330474949716096337686061137345795703009490798319486855909057171708963/728416935866897442353180310048582460731957683157691230700665607457709232315963869617550909711023861731764434995200000000","pi2":"-33713447924426032135474665661/7819644783110524849845360000","z3":"-3028810706851429109067025637383/19527929054434463633859538650"},"('R', -18, 1)":{"1":"96837301223884685694571709715320610472256622262714432933595896424588800351557229587688244784907874551730100585148024281263/728416935866897442353180310048582460731957683157691230700665607457709232315963869617550909711023861731764434995200000000","pi2":"33729537728506506466441425661/7819644783110524849845360000","z3":"9112469359293533278712889630349/58583787163303390901578615950"},"('R', -17, 1)":{"1":"-40221648787403756688647238807697943499757703967292391294143099104621275450613278090318385688483395279694110033228481459687/300420544171093295433797529003087681544818705483115592322873386126625841576640466000458849767823400601236179404800000000","pi2":"-33729537728506506466441425661/7819644783110524849845360000","z3":"-667084944417653637854891458725877/4276616462921147535815238964350"},"('R', -16, 1)":{"1":"88438977411588341637621382500954847796931751771185290147480850198975049967014437209045461446374556871350709956351186456555521/655818047925496663931980005813740408812339234069641338040832601914424212161806137279001669043158483512498579640678400000000","pi2":"46196589536413702085491232689909/10705093708078308519438297840000","z3":"668934292077295215167676426926677/4276616462921147535815238964350"},"('R', -15, 1)":{"1":"-89092876198898061816925031481299730361090987788372685598214772065089938646356473397548110683710133497509168517120029255029891/655818047925496663931980005813740408812339234069641338040832601914424212161806137279001669043158483512498579640678400000000","pi2":"-46196589536413702085491232689909/10705093708078308519438297840000","z3":"-670758981768141571449624262218133/4276616462921147535815238964350"},"('R', -14, 1)":{"1":"20842790688037308831568469355427722993615197507467501427183569073189730143007881162795167793245052447425623905811209239033/152267947045622629192472720179647181056962905518839409807483771050481590936105441671465444402869394825284090931200000000","pi2":"46216358869207937188943565649909/10705093708078308519438297840000","z3":"672559662384108370412072783887333/4276616462921147535815238964350"},"('R', -13, 1)":{"1":"-90467652194922062931482941319927196051080685142149702701312857292809499549389709921791311971842837914758318255376462218901131/655818047925496663931980005813740408812339234069641338040832601914424212161806137279001669043158483512498579640678400000000","pi2":"-46216358869207937188943565649909/10705093708078308519438297840000","z3":"-61303359776139104182852056677903/388783314811013412346839905850"},"('R', -12, 1)":{"1":"91186822118675447813888916628344545311034844041252463751866437829852248405666134540353596114336932530515219650821170239705531/655818047925496663931980005813740408812339234069641338040832601914424212161806137279001669043158483512498579640678400000000","pi2":"46235127387652957234561691089909/10705093708078308519438297840000","z3":"61462860623241058403302042280303/388783314811013412346839905850"},"('R', -11, 1)":{"1":"-7261323276531922108686453044299575931401438473983246708259419626717921953110481009478327541312788199671285298572920483988975149/51809625786114236450626420459285492296174799491501665705225775551239512760782684845041131854409520197487387791613593600000000","pi2":"-46235127387652957234561691089909/10705093708078308519438297840000","z3":"-4868007055309996043055960217131137/30713881870070059575400352562150"},"('R', -10, 1)":{"1":"7318874133856932526699934010876108339763402131203901606621442750526244187170346980967064205577911288678204737515893426608309879/51809625786114236450626420459285492296174799491501665705225775551239512760782684845041131854409520197487387791613593600000000","pi2":"46252969210499754415427421586309/10705093708078308519438297840000","z3":"4880292608058024066886120358155997/30713881870070059575400352562150"},"('R', -9, 1)":{"1":"-199085575838466621119197852067461132670633667341169231406275980074463568268992258001164846268669638603147353330232151752816841373/1398859896225084384166913352400708291996719586270544974041095939883466844541132490816110560069057045332159470373567027200000000","pi2":"-46252969210499754415427421586309/10705093708078308519438297840000","z3":"-44031838385838021258243173365847173/276424936830630536178603173059350"},"('R', -8, 1)":{"1":"8216292878324562489397893007918606432664917079082416657673129774837139262631094011973830323955159881842550859510070453094363187893/57353255745228459750843447448429039971865503037092343935684933535222140626186432123460532962831338858618538285316248115200000000","pi2":"77779788159404962661718664480825429/17995262523279636621175778669040000","z3":"44139711531918267321142140457772773/276424936830630536178603173059350"},"('R', -7, 1)":{"1":"-685085266767758215358175519047883362468868383591970940220269125388924146671664029473510971185786099002319161111403589436955077054819/4760320226853962159320006138219610317664836752078664546661849483423437671973473866247224235915001125265338677681248593561600000000","pi2":"-77779788159404962661718664480825429/17995262523279636621175778669040000","z3":"-3672441655127796364812512959533039359/22943269756942334502824063363926050"},"('R', -6, 1)":{"1":"685853907674436961002086864870980690631075088622885379263034643910604403122155838185551548717200464585126295687991096829566743416619/4760320226853962159320006138219610317664836752078664546661849483423437671973473866247224235915001125265338677681248593561600000000","pi2":"11115284554577186575391010113969347/2570751789039948088739396952720000","z3":"3681181948368536301765969745576439759/22943269756942334502824063363926050"},"('R', -5, 1)":{"1":"-40103241520125945268116734140807024023633070802816016775197053760602967096949447152628818083197113471824503287595022414098589375627/280018836873762479960000361071741783392049220710509679215402910789613980704321992132189660936176536780314039863602858444800000000","pi2":"-11115284554577186575391010113969347/2570751789039948088739396952720000","z3":"-3689819414629973415931738804725211919/22943269756942334502824063363926050"},"('R', -4, 1)":{"1":"1691590688545968341831272419893791598050556786591199059416310022741164653741819021732724422042355628055946404331291321776377829614281/12040809985571786638280015526084896685858116490551916206262325163953401170285845661684155420255591081553503714134922913126400000000","pi2":"20559016479517324506134616092603242603/4753320057934864016079144965579280000","z3":"3698356445237207772956045432953649519/22943269756942334502824063363926050"},"('R', -3, 1)":{"1":"-22056903064598952939950839197602223358303423808177847549504291823557901816195774937113586397462200965996165395087839062152243897497/164942602542079269017534459261436940902165979322628989126881166629498646168299255639508978359665631254157585125135930316800000000","pi2":"-20559016479517324506134616092603242603/4753320057934864016079144965579280000","z3":"-3706795349055853229324900260857622319/22943269756942334502824063363926050"},"('R', -2, 1)":{"1":"30335132270521470283252981103561202827378050633832364987811725811944132402030086601577290801495801355016008582004649017567127281323/256187446501527375282553521831593546507619499798976940558772875828795769580549907695407562133097682586244759875211125811200000000","pi2":"20565563752324397321583760920379522603/4753320057934864016079144965579280000","z3":"40866521918642154860585199122889549709/252375967326365679531064697003186550"},"('R', -1, 1)":{"1":"-85277482885038879387255244669330515888388635918977136619953647832000137955994993690446169952613487620886692126268823258791310933443309/1071632088715889010806921381821555805041372367659120542357346939591852704155440263889889832402747606258261830558008139268249600000000","pi2":"-20565563752324397321583760920379522603/4753320057934864016079144965579280000","z3":"-3645196481713595484337076792241271893701/22461461092046545478264758033283602950"},"('R', 0, 1)":{"1":"-13124885825112046569276657472834366444484902388779653524560554893435947459275993294255435388575557883243112120992986552019992723194177/357210696238629670268973793940518601680457455886373514119115646530617568051813421296629944134249202086087276852669379756083200000000","pi2":"20571823268450072862674893950786869803/4753320057934864016079144965579280000","z3":"3653182778990767589396015372875328285861/22461461092046545478264758033283602950"},"('R', -89, 2)":{"1":"-3755484484925983527712155099657997057809510378351070539017/6411445846425543918778451438066532380850731758572840000","pi2":"-16/3"},"('R', -88, 2)":{"1":"6277234209875653812877284455448986587876731023241565403531/12822891692851087837556902876133064761701463517145680000","pi2":"8"},"('R', -87, 2)":{"1":"-12280930817902189432711095758109322741016186185763031880147/38468675078553263512670708628399194285104390551437040000","pi2":"-88/9"},"('R', -86, 2)":{"1":"977572911678358849108966295668476358776437056354992338933/6268969272060531831694485850553942772387382163937888000","pi2":"100/9"},"('R', -85, 2)":{"1":"-8557636003124931638595467368994747322666494034157396975313/1410518086213619662131259316374637123787160986886024800000","pi2":"-548/45"},"('R', -84, 2)":{"1":"-34515313426935897357611723050575126312692396189032084481/270715517794182009237654529404638946411712811762400000","pi2":"196/15"},"('R', -83, 2)":{"1":"2443591732066709748313020486707049898465077010480637583080719/9873626603495337634918815214622459866510126908202173600000","pi2":"-484/35"},"('R', -82, 2)":{"1":"-132247883498332035253954167876213914786423870223778644577181/372589683150767457921464725080092825151325543705742400000","pi2":"1522/105"},"('R', -81, 2)":{"1":"80335925901583824947223002809822143669683271456647279628662977/177725278862916077428538673863204277597182284347639124800000","pi2":"-14258/945"},"('R', -80, 2)":{"1":"-8721178314675140509646759878423180789892706665354612136023143/16156843532992370675321697623927661599743844031603556800000","pi2":"14762/945"},"('R', -79, 2)":{"1":"1211405392533167542072378380313294546472868773688365839044107743/1954978067492076851713925412495247053569005127824030372800000","pi2":"-167422/10395"},"('R', -78, 2)":{"1":"-186273965017957540263789401663670535509146864588274183457519/269021338584295699974394579949806942833219365325998400000","pi2":"172042/10395"},"('R', -77, 2)":{"1":"19290448688509487485343791659031512302854657682374802947951871809/25414714877396999072281030362438211696397066661712394846400000","pi2":"-2291986/135135"},"('R', -76, 2)":{"1":"-20841441330599717182111192101264209083922229811813298607475304029/25414714877396999072281030362438211696397066661712394846400000","pi2":"2343466/135135"},"('R', -75, 2)":{"1":"22267343444174316129564397863526334317281246796880887453176231901/25414714877396999072281030362438211696397066661712394846400000","pi2":"-2391514/135135"},"('R', -74, 2)":{"1":"-47157053835428836135495713227199920121858079696119274366939472717/50829429754793998144562060724876423392794133323424789692800000","pi2":"2436559/135135"},"('R', -73, 2)":{"1":"22777290374148496352855947745522867817478322665058243746227620137/23354062319770215363717703576294572910202709905357335804800000","pi2":"-42142223/2297295"},"('R', -72, 2)":{"1":"-46348407806940659686084920981045568548587081565595534859183702551/45478963464815682550397633280152589351447382447274811830400000","pi2":"14274301/765765"},"('R', -71, 2)":{"1":"644276576446843051935219062081515404281645423654384047826661287933/608070585585128200025686874597595731698981669017266928547200000","pi2":"-275295799/14549535"},"('R', -70, 2)":{"1":"-26677384215766650657012142647634897306933720193529259082391098777/24322823423405128001027474983903829267959266760690677141888000","pi2":"55835135/2909907"},"('R', -69, 2)":{"1":"104922972026085128392636440300758536175251541762220106336483335563/92756530004511081359850540192853586191370085104328853507200000","pi2":"-18858053/969969"},"('R', -68, 2)":{"1":"-12029426703250698344571772561959634720852662556335365414056324433/10345246257591973157336827734174596569547892289518719011200000","pi2":"6364399/323323"},"('R', -67, 2)":{"1":"150025235547418764738127605855423009804970659450526759155024897827911/125870611216121537405317183041702316461689205486574254209270400000","pi2":"-444316699/22309287"},"('R', -66, 2)":{"1":"-153386813892487428455374626155120356683376596248275563372421509768041/125870611216121537405317183041702316461689205486574254209270400000","pi2":"1347822955/66927861"},"('R', -65, 2)":{"1":"3892191883160798840960289752863743514833888665691449217621617095957/3131109731744316850878536891584634737852965310611299855952000000","pi2":"-34052522467/1673196525"},"('R', -64, 2)":{"1":"-265460091374339362889136474967411663662180119355579388553754055506919/209784352026869229008861971736170527436148675810957090348784000000","pi2":"34395742267/1673196525"},"('R', -63, 2)":{"1":"21847268723586930359542773626864912303456682161258541180821698658488339/16992532514176407549717819710629812722328042740687524318251504000000","pi2":"-312536252003/15058768725"},"('R', -62, 2)":{"1":"-3165609738443005300166426935956179326808214516528466278480992928628777/2427504644882343935673974244375687531761148962955360616893072000000","pi2":"315404588903/15058768725"},"('R', -61, 2)":{"1":"92964992762776139316727693521378760290454833290099634159620902693067933/70397634701587974134545253086894938421073319925705457889899088000000","pi2":"-9227046511387/436704293025"},"('R', -60, 2)":{"1":"-94001218565304983270478345459187151726228063302513322752226659249903253/70397634701587974134545253086894938421073319925705457889899088000000","pi2":"9304682830147/436704293025"},"('R', -59, 2)":{"1":"2942403900963361597739133818559107895886807914445192782839749109536337543/2182326675749227198170902845693743091053272917696869194586871728000000","pi2":"-290774257297357/13537833083775"},"('R', -58, 2)":{"1":"-2967106003656925939332271478799054496249467407420395985780028456557574593/2182326675749227198170902845693743091053272917696869194586871728000000","pi2":"586061125622639/27075666167550"},"('R', -57, 2)":{"1":"56382148809477064370293762227071007111155957799504426218070362654798581/41175975014136362229639676333844209265156092786733381029940976000000","pi2":"-53676090078349/2461424197050"},"('R', -56, 2)":{"1":"-3005906797869562612170583289400012401427375417235213953871873716922990193/2182326675749227198170902845693743091053272917696869194586871728000000","pi2":"54062195834749/2461424197050"},"('R', -55, 2)":{"1":"8059835710539241561941129102808231555807985604150143718720775489549727/5823975116372318104154144079243691055041140077727062280635952000000","pi2":"-54437269998109/2461424197050"},"('R', -54, 2)":{"1":"-573425908183917575089268275033039315393347774772310796006000771236939033/412872614330934875329630268104221665874943524969677955732651408000000","pi2":"54801925434709/2461424197050"},"('R', -53, 2)":{"1":"87439182871473438505576325654229741682850321281484369927137032080384717153/62802512113227760480695981892742162286977520631498791266444419728000000","pi2":"-2040798836801833/91072695290850"},"('R', -52, 2)":{"1":"-87556583573900666198977555110865984714591738485095420832984566204519823353/62802512113227760480695981892742162286977520631498791266444419728000000","pi2":"2053580969474233/91072695290850"},"('R', -51, 2)":{"1":"29192047672821300499500261355762335068070127792775353455701938388271781751/20934170704409253493565327297580720762325840210499597088814806576000000","pi2":"-2066035355155033/91072695290850"},"('R', -50, 2)":{"1":"-87495909052893827445864390188505961107366761279846318750768252570071677443/62802512113227760480695981892742162286977520631498791266444419728000000","pi2":"2078178381193813/91072695290850"},"('R', -49, 2)":{"1":"53430528055820941818209981178505277363399355641654149324489449777989811457/38431388009587137010575153098543711250239975311812693163048077744000000","pi2":"-85691034670497533/3733980506924850"},"('R', -48, 2)":{"1":"-509709895891143310631165483760768931411086874096017501608017861635695853917/367843285234619739958362179657489807680868335127350063132031601264000000","pi2":"12309312989335019/533425786703550"},"('R', -47, 2)":{"1":"10907954349560468641588041657039971243084710589338819046224134978292369238153/7908630632544324409104786862636030865138669205238026357338679427176000000","pi2":"-532145396070491417/22937308828252650"},"('R', -46, 2)":{"1":"-10841343063325061060069113884909490630390835358351682696210623273209404881803/7908630632544324409104786862636030865138669205238026357338679427176000000","pi2":"5884182435213075787/252310397110779150"},"('R', -45, 2)":{"1":"32268728779185940828902135975464275238878718698960202010849035331432734902469/23725891897632973227314360587908092595416007615714079072016038281528000000","pi2":"-5914085889685464427/252310397110779150"},"('R', -44, 2)":{"1":"-404259434694137343988171258912728134460204294026484029283041697081177953551/300327745539657888953346336555798640448303893869798469266025801032000000","pi2":"5943339269060627227/252310397110779150"},"('R', -43, 2)":{"1":"70339629467260339106736097986829243747119598804683388341598566838142299463373211/52410495201871237859137422538688976543273960823112400670083428563895352000000","pi2":"-280682601097106968469/11858588664206620050"},"('R', -42, 2)":{"1":"-140703790555964160827164472641852829818069062967398777443072052874959151728211097/104820990403742475718274845077377953086547921646224801340166857127790704000000","pi2":"282000222059796592919/11858588664206620050"},"('R', -41, 2)":{"1":"48354188435032813510281844868607884110374937385066710359745084133631423555909097271/35953599708483669171368271861540637908685937124655106859677231994832211472000000","pi2":"-13881256687139135026631/581070844546124382450"},"('R', -40, 2)":{"1":"-48498968862143507667432913761714912722221172345898678364616429211717712125450521711/35953599708483669171368271861540637908685937124655106859677231994832211472000000","pi2":"13943237577224054960759/581070844546124382450"},"('R', -39, 2)":{"1":"48676970506116822454462074469516040615115160096664999352009380113648029099750196721/35953599708483669171368271861540637908685937124655106859677231994832211472000000","pi2":"-14004003155738682347159/581070844546124382450"},"('R', -38, 2)":{"1":"-48875838561984697762789776028428699241609977779640896616387552818960563683777510821/35953599708483669171368271861540637908685937124655106859677231994832211472000000","pi2":"14063600165435720745359/581070844546124382450"},"('R', -37, 2)":{"1":"137885388455272113176429404735467647484609142270512628733938813849620846462424566780389/100993661581130626702373475659067651885498797383156195168833344673483682024848000000","pi2":"-748469853272339196210427/30796754760944592269850"},"('R', -36, 2)":{"1":"-415484617876713385959899473717034510871500989566889038474604628384043745056139911914567/302980984743391880107120426977202955656496392149468585506500034020451046074544000000","pi2":"250503836021181200128409/10265584920314864089950"},"('R', -35, 2)":{"1":"417320444764548009449747398054908983638256644444163798436110032535519871022424300903267/302980984743391880107120426977202955656496392149468585506500034020451046074544000000","pi2":"-251499286680120823312889/10265584920314864089950"},"('R', -34, 2)":{"1":"-419129149770741826961997915825206803754295704601144130719582828933882985474770290569997/302980984743391880107120426977202955656496392149468585506500034020451046074544000000","pi2":"252476961434436524654789/10265584920314864089950"},"('R', -33, 2)":{"1":"420882693969576430076007074964668574171522860429924179871625641275218536891513571978197/302980984743391880107120426977202955656496392149468585506500034020451046074544000000","pi2":"-253437484000080020709989/10265584920314864089950"},"('R', -32, 2)":{"1":"-422556053291249890143477026703422614825223863666802151734306125190045531742989149752797/302980984743391880107120426977202955656496392149468585506500034020451046074544000000","pi2":"254381445831833111660789/10265584920314864089950"},"('R', -31, 2)":{"1":"1476388560278115369661773453641725638494020842402480852576440263729653955256946040830750257/1054676807891747134652886206307643488640263941072300146148126618425190091385487664000000","pi2":"-15063255090319832863132951/605669510298576981307050"},"('R', -30, 2)":{"1":"-24285807331760845680775236792049281883485061126404274477620978948385155953337824792614337/17289783735930280895948954201764647354758425263480330264723387187298198219434224000000","pi2":"15117092380124150817026911/605669510298576981307050"},"('R', -29, 2)":{"1":"5529369031059335862242729575973231260459548235228137494063660511205407287976323714412682663757/3924452402165191088043389573670741421230422124730028843817179147160132330045399597744000000","pi2":"-925372872575832277072279171/36945840128213195859730050"},"('R', -28, 2)":{"1":"-5544257103064514028996382276964428289687969566032153681832300475193042109753839718012841951957/3924452402165191088043389573670741421230422124730028843817179147160132330045399597744000000","pi2":"928551009361054917576341971/36945840128213195859730050"},"('R', -27, 2)":{"1":"5556850668464332014863444070502740149618099335714082601087353800532235345618452932433447675057/3924452402165191088043389573670741421230422124730028843817179147160132330045399597744000000","pi2":"-310559566510213034489743057/12315280042737731953243350"},"('R', -26, 2)":{"1":"-89428245180497994405058901578883377493162415936538870798892168257872379292828830037107587047/63043412082974957237644812428445645320970636541847852912725769432291282410367865024000000","pi2":"623171679694215690971693339/24630560085475463906486700"},"('R', -25, 2)":{"1":"7432251307796919003157871144944903352618476805313633467742027678148457356603482597437943342901/5232603202886921450724519431560988561640562832973371791756238862880176440060532796992000000","pi2":"-625192648726870088010174299/24630560085475463906486700"},"('R', -24, 2)":{"1":"-7437906464525789560906459585268875541630785417480339022533073268881073865103360718711784800613/5232603202886921450724519431560988561640562832973371791756238862880176440060532796992000000","pi2":"209060999005535159677640233/8210186695158487968828900"},"('R', -23, 2)":{"1":"33394331715793753871271543873304836963045225025646918363255047938354000452710025441000488152505057/23489155777759390392302367728277277653204486557217465973193756255469112039431731725697088000000","pi2":"-14050874595745034300902316411/550082508575618693911536300"},"('R', -22, 2)":{"1":"-33378278104857542391751206673781358123295999558545249959950752732163983691922351390204834768446057/23489155777759390392302367728277277653204486557217465973193756255469112039431731725697088000000","pi2":"14094018321907827923954201611/550082508575618693911536300"},"('R', -21, 2)":{"1":"33338658642168165438593314973445930785073658058796485803341315577403837334017236042173925919927257/23489155777759390392302367728277277653204486557217465973193756255469112039431731725697088000000","pi2":"-42409610330030873613929048033/1650247525726856081734608900"},"('R', -20, 2)":{"1":"-33273276023440487460393019270293891416529812004427129829893637955924091327632940025853329033999017/23489155777759390392302367728277277653204486557217465973193756255469112039431731725697088000000","pi2":"42535343474848157886823113473/1650247525726856081734608900"},"('R', -19, 2)":{"1":"167258871793736720864625921915327218919747578142287484547526482894902682211942626448471546703707253457/118408834275685086967596235718245756649803816734933245970869725283819793790775359629239020608000000","pi2":"-3028810706851429109067025637383/117167574326606781803157231900"},"('R', -18, 2)":{"1":"-166630961454661690331632512435670750480019052149286094719787701418516886848605039690592452211635899557/118408834275685086967596235718245756649803816734933245970869725283819793790775359629239020608000000","pi2":"9112469359293533278712889630349/351502722979820345409471695700"},"('R', -17, 2)":{"1":"883712855148326360950011532268981013099336870771597168508798764736113852105243710670845552489786997491653/631000677855125828450320340142531637186804539380459267778764766037475681111041891464214740820032000000","pi2":"-667084944417653637854891458725877/25659698777526885214891433786100"},"('R', -16, 2)":{"1":"-878432591645128720317335205227055618042425075453310423151090268513004088633359945535241594184415246697653/631000677855125828450320340142531637186804539380459267778764766037475681111041891464214740820032000000","pi2":"668934292077295215167676426926677/25659698777526885214891433786100"},"('R', -15, 2)":{"1":"872020360419527473733314083528250698660549451750041301797323053662663519250043507153596273666964819910931/631000677855125828450320340142531637186804539380459267778764766037475681111041891464214740820032000000","pi2":"-670758981768141571449624262218133/25659698777526885214891433786100"},"('R', -14, 2)":{"1":"-864339130692824784200174204924392728226366636338561768430624617430975595476120966379887868782541650561771/631000677855125828450320340142531637186804539380459267778764766037475681111041891464214740820032000000","pi2":"672559662384108370412072783887333/25659698777526885214891433786100"},"('R', -13, 2)":{"1":"855225949359215308658925118415832781086736629764768324861960577995318102411207900349715556957015644937371/631000677855125828450320340142531637186804539380459267778764766037475681111041891464214740820032000000","pi2":"-61303359776139104182852056677903/2332699888866080474081039435100"},"('R', -12, 2)":{"1":"-844482831385819127903962545492776105175169067478204427407848339109133092148232589621400198043800400639371/631000677855125828450320340142531637186804539380459267778764766037475681111041891464214740820032000000","pi2":"61462860623241058403302042280303/2332699888866080474081039435100"},"('R', -11, 2)":{"1":"5191685979967208870236840894805748928817668109914283032080636283040535675824841194528415870246890618980935811/3938075230493840295358449242829539947682847130273446290207270904839885725814012444628164197457819712000000","pi2":"-4868007055309996043055960217131137/184283291220420357452402115372900"},"('R', -10, 2)":{"1":"-5099383299403919707427928054695551313445291811522809040990454564327306391443099636836763663395146780376673041/3938075230493840295358449242829539947682847130273446290207270904839885725814012444628164197457819712000000","pi2":"4880292608058024066886120358155997/184283291220420357452402115372900"},"('R', -9, 2)":{"1":"134760215010891383245584996067081222601421913527154443636611835253768002194430018395796480141613805819870723227/106328031223333687974678129556397578587436872517383049835596314430676914596978336004960433331361132224000000","pi2":"-44031838385838021258243173365847173/1658549620983783217071619038356100"},"('R', -8, 2)":{"1":"-131322400931266577187293543462358086243956470321276190217672459887537397512547047275854387605269146700508140427/106328031223333687974678129556397578587436872517383049835596314430676914596978336004960433331361132224000000","pi2":"44139711531918267321142140457772773/1658549620983783217071619038356100"},"('R', -7, 2)":{"1":"876686221417699897621801636770400977859212068983301028151619288750619621549325377081775318625799103308257650395103/732493807097545776457557634514022918888852614772251830317423010112933264658583756738172425219746839891136000000","pi2":"-3672441655127796364812512959533039359/137659618541654007016944380183556300"},"('R', -6, 2)":{"1":"-843333880730542439329270921702731472208692724243758834921117311548450131668332872278558482497032993037222367395303/732493807097545776457557634514022918888852614772251830317423010112933264658583756738172425219746839891136000000","pi2":"3681181948368536301765969745576439759/137659618541654007016944380183556300"},"('R', -5, 2)":{"1":"803134986606642551513731326710867831922487824973752500667121299601183519890794519173162839428211982940298798756823/732493807097545776457557634514022918888852614772251830317423010112933264658583756738172425219746839891136000000","pi2":"-3689819414629973415931738804725211919/137659618541654007016944380183556300"},"('R', -4, 2)":{"1":"-753870747830879190113257822104814746038066620672863103747338750879303187891835985123534070930110934079646699454183/732493807097545776457557634514022918888852614772251830317423010112933264658583756738172425219746839891136000000","pi2":"3698356445237207772956045432953649519/137659618541654007016944380183556300"},"('R', -3, 2)":{"1":"692016963982433528892428459887384838811410622675549425972969010729871009887907459613995489624404901759998290297983/732493807097545776457557634514022918888852614772251830317423010112933264658583756738172425219746839891136000000","pi2":"-3706795349055853229324900260857622319/137659618541654007016944380183556300"},"('R', -2, 2)":{"1":"-611451355108958356073240532207504356950630235536000961018250265101463801714261118532322052946232811107491681457483/732493807097545776457557634514022918888852614772251830317423010112933264658583756738172425219746839891136000000","pi2":"40866521918642154860585199122889549709/1514255803958194077186388182019119300"},"('R', -1, 2)":{"1":"3960547550794953891006644491631552964402699812862091913149495069627443588879956159969459260319975724934068504547968043/5802083446019660095320314022985575540518601561611006747944307663104544389360641937123063780165614718777688256000000","pi2":"-3645196481713595484337076792241271893701/134768766552279272869588548199701617700"},"('R', 0, 2)":{"1":"-2591925407209501550671414015780085273133587914671675394391464162047311510840063067754780036581085079135704228853096923/5802083446019660095320314022985575540518601561611006747944307663104544389360641937123063780165614718777688256000000","pi2":"3653182778990767589396015372875328285861/134768766552279272869588548199701617700"},"('BA', 0, (), ((0, 1),), -90, 1)":{"1":"-1390558443195598866039812257939194782967791313193866102594218119729470752321485396081111997119639/3168229711311517288037137106341239766502124857885868890746614000286369114924300634705316000000"},"('BA', 0, (), ((0, 1),), -89, 1)":{"1":"316257123633406266628714383208066300043479943731659797151155690979522250607946173952149372542691/352025523479057476448570789593471085166902761987318765638512666698485457213811181633924000000"},"('BA', 0, (), ((0, 1),), -88, 1)":{"1":"-854301763889164250663167051008318042054627264225084826692077665212091155576905792874848693/945575653941871396123342447073013790884190858094208945352678623477278167687325052000000"},"('BA', 0, (), ((0, 1),), -87, 1)":{"1":"71860914738651932058181445742941189261657732677358277377501350737028995087551296475865473/83017538733377252088039405378141310407640666868794185115023465697569253825599522000000"},"('BA', 0, (), ((0, 1),), -86, 1)":{"1":"-552981557736662021599079233742062307154542334715515400426990687539263395833600456449713181/673364480837393266936319621400479517750863186824663945932968110658061725474307234000000"},"('BA', 0, (), ((0, 1),), -85, 1)":{"1":"36564608712556677336686057472856148035013218984945355693011368926310723483087123756059651/46978917267725111646719973586079966354711385127302135762765217022655469219137714000000"},"('BA', 0, (), ((0, 1),), -84, 1)":{"1":"-104039472179249057070442714254530250840342809353725584280171839453811951486937139124578293/140936751803175334940159920758239899064134155381906407288295651067966407657413142000000"},"('BA', 0, (), ((0, 1),), -83, 1)":{"1":"4117065069376931633037720057313022226406883343983906361609867967444027412202372331062407/5872364658465638955839996698259995794338923140912766970345652127831933652392214250000"},"('BA', 0, (), ((0, 1),), -82, 1)":{"1":"-189434185746486842116133029156752132797694913086135286976445986569184658615833260571/284142094085529537709391624244447466702420435521012579007386274148736326142750000"},"('BA', 0, (), ((0, 1),), -81, 1)":{"1":"475055968100378055674705484920235432473227025117646763204216219859154387342670846073/748471857591150977380836473619520156191741635030959964214578478245451785937000000"},"('BA', 0, (), ((0, 1),), -80, 1)":{"1":"-150892352737608970148554193648856035608717882459431965955293851748399152947033670241/249490619197050325793612157873173385397247211676986654738192826081817261979000000"},"('BA', 0, (), ((0, 1),), -79, 1)":{"1":"12662244973881389272146129077169374960358326292431542714711988366176619719529713738313/21955174489340428669837869892839257914957754627574825616960968695199919054152000000"},"('BA', 0, (), ((0, 1),), -78, 1)":{"1":"-45016758312993172622141469184103401409391344203596982245366152190108194107203851/81811481051189726861891802867158505140268049722110818618665645767858904000000"},"('BA', 0, (), ((0, 1),), -77, 1)":{"1":"1847477560766511966609633306917994914561472529506107945483954659137668180258993393/3517893685201158255061347523287815721031526138050765200602622768017932872000000"},"('BA', 0, (), ((0, 1),), -76, 1)":{"1":"-409461158692543045726379526555291298293042311610307754955142057365053199709699/816785160251023509417540636937036387516026500592237102531372827494296000000"},"('BA', 0, (), ((0, 1),), -75, 1)":{"1":"1683449447484915006003498348933664236282231786827587209923564040664097960092960793/3517893685201158255061347523287815721031526138050765200602622768017932872000000"},"('BA', 0, (), ((0, 1),), -74, 1)":{"1":"-803372007832559395606108606223353216260323479812592141234588274787081096353616121/1758946842600579127530673761643907860515763069025382600301311384008966436000000"},"('BA', 0, (), ((0, 1),), -73, 1)":{"1":"9490254758338938773847201741691308599457590335936958832079177426541710643051/21776960079738756825230265338350495357439713127550514421033680207116000000"},"('BA', 0, (), ((0, 1),), -72, 1)":{"1":"-3707710120967094228481502695553364009445439075785705207414236890245156439977/8920830147132615152838744461178294495269449006838576277184560685332000000"},"('BA', 0, (), ((0, 1),), -71, 1)":{"1":"3533982376100658304279051026372916738716384880930592216670569362393366508977/8920830147132615152838744461178294495269449006838576277184560685332000000"},"('BA', 0, (), ((0, 1),), -70, 1)":{"1":"-667692546127700536882324409679921309635423531495669684216094850142137567/1769654859577983565332026276766176253772951598261967125011815252000000"},"('BA', 0, (), ((0, 1),), -69, 1)":{"1":"635340037835168929489703027415925703218703481216483377494172059186394887/1769654859577983565332026276766176253772951598261967125011815252000000"},"('BA', 0, (), ((0, 1),), -68, 1)":{"1":"-603895186426389102572787378326747136749644248082051252932116639544022987/1769654859577983565332026276766176253772951598261967125011815252000000"},"('BA', 0, (), ((0, 1),), -67, 1)":{"1":"573275281249839344427153330441950273203954233195026476625038692625851787/1769654859577983565332026276766176253772951598261967125011815252000000"},"('BA', 0, (), ((0, 1),), -66, 1)":{"1":"-15131561140005143692996429303727993341771850717586001451225204403101/49277535630930707432947935975890405819028502958954308448758500000"},"('BA', 0, (), ((0, 1),), -65, 1)":{"1":"7159396460153752831700823596594099429253570418961944567305861123097/24638767815465353716473967987945202909514251479477154224379250000"},"('BA', 0, (), ((0, 1),), -64, 1)":{"1":"-27046632402161236823941106014880289308291327718591637960712926607683/98555071261861414865895871951780811638057005917908616897517000000"},"('BA', 0, (), ((0, 1),), -63, 1)":{"1":"11327644261141800239303141776711715964163477610469743019919112628773/43802253894160628829287054200791471839136447074626051954452000000"},"('BA', 0, (), ((0, 1),), -62, 1)":{"1":"-31941917826497665315324692482515677964530644743175141137323532199519/131406761682481886487861162602374415517409341223878155863356000000"},"('BA', 0, (), ((0, 1),), -61, 1)":{"1":"965667483508723990537686293359132542271052792429408230345266472049/4238927796209093112511650406528206952174494878189617931076000000"},"('BA', 0, (), ((0, 1),), -60, 1)":{"1":"-242399501052893219367240625005697156942967410000847899188071609/1139190485409592344131053589499652499912522138723358756000000"},"('BA', 0, (), ((0, 1),), -59, 1)":{"1":"225528589015667412755374941789340407455429685346878233659598249/1139190485409592344131053589499652499912522138723358756000000"},"('BA', 0, (), ((0, 1),), -58, 1)":{"1":"-60006057680144432167933306522584984831208410238055491032029/327259547661474387857240330221100976705694380558276000000"},"('BA', 0, (), ((0, 1),), -57, 1)":{"1":"1906251029359087053888474818587841400366944874440657230801/11284811988326703029560011386934516438127392433044000000"},"('BA', 0, (), ((0, 1),), -56, 1)":{"1":"-1745095680182972926068764176003307617857382337276654824801/11284811988326703029560011386934516438127392433044000000"},"('BA', 0, (), ((0, 1),), -55, 1)":{"1":"36872068072228355382993245893507520628291046911194556667/262437488100621000687442125277546893909939358908000000"},"('BA', 0, (), ((0, 1),), -54, 1)":{"1":"-1330152136622136142808548823321623083855758087312069537/10517066158738772627735332140665905347742211028000000"},"('BA', 0, (), ((0, 1),), -53, 1)":{"1":"1270151817451993634715239019182659207043699485465352448001/11284811988326703029560011386934516438127392433044000000"},"('BA', 0, (), ((0, 1),), -52, 1)":{"1":"-20872371551940275705300896038322861921392779300811331/211440894649279628066927945643411523826186364000000"},"('BA', 0, (), ((0, 1),), -51, 1)":{"1":"8174451750736339740550720575176978049065643637423/96240734933673021423271709441698463280012000000"},"('BA', 0, (), ((0, 1),), -50, 1)":{"1":"-275783807219691954495845137850557241880932955473/3873466111881576713630130720563715240372000000"},"('BA', 0, (), ((0, 1),), -49, 1)":{"1":"17997082263288486256661972746791041396719115609/313173855854255138548819079534938679008800000"},"('BA', 0, (), ((0, 1),), -48, 1)":{"1":"-38270397199380095737385496206829016127135329/875776237588504284631076143163093824800000"},"('BA', 0, (), ((0, 1),), -47, 1)":{"1":"3263755134823047883955789343386142754047023/109472029698563035578884517895386728100000"},"('BA', 0, (), ((0, 1),), -46, 1)":{"1":"-35147870433008268006771477296671200911/2252603598883967150477067325720950000"},"('BA', 0, (), ((0, 1),), -44, 1)":{"1":"35147870433008268006771477296671200911/2252603598883967150477067325720950000"},"('BA', 0, (), ((0, 1),), -43, 1)":{"1":"-3263755134823047883955789343386142754047023/109472029698563035578884517895386728100000"},"('BA', 0, (), ((0, 1),), -42, 1)":{"1":"38270397199380095737385496206829016127135329/875776237588504284631076143163093824800000"},"('BA', 0, (), ((0, 1),), -41, 1)":{"1":"-17997082263288486256661972746791041396719115609/313173855854255138548819079534938679008800000"},"('BA', 0, (), ((0, 1),), -40, 1)":{"1":"275783807219691954495845137850557241880932955473/3873466111881576713630130720563715240372000000"},"('BA', 0, (), ((0, 1),), -39, 1)":{"1":"-8174451750736339740550720575176978049065643637423/96240734933673021423271709441698463280012000000"},"('BA', 0, (), ((0, 1),), -38, 1)":{"1":"20872371551940275705300896038322861921392779300811331/211440894649279628066927945643411523826186364000000"},"('BA', 0, (), ((0, 1),), -37, 1)":{"1":"-1270151817451993634715239019182659207043699485465352448001/11284811988326703029560011386934516438127392433044000000"},"('BA', 0, (), ((0, 1),), -36, 1)":{"1":"1330152136622136142808548823321623083855758087312069537/10517066158738772627735332140665905347742211028000000"},"('BA', 0, (), ((0, 1),), -35, 1)":{"1":"-36872068072228355382993245893507520628291046911194556667/262437488100621000687442125277546893909939358908000000"},"('BA', 0, (), ((0, 1),), -34, 1)":{"1":"1745095680182972926068764176003307617857382337276654824801/11284811988326703029560011386934516438127392433044000000"},"('BA', 0, (), ((0, 1),), -33, 1)":{"1":"-1906251029359087053888474818587841400366944874440657230801/11284811988326703029560011386934516438127392433044000000"},"('BA', 0, (), ((0, 1),), -32, 1)":{"1":"60006057680144432167933306522584984831208410238055491032029/327259547661474387857240330221100976705694380558276000000"},"('BA', 0, (), ((0, 1),), -31, 1)":{"1":"-225528589015667412755374941789340407455429685346878233659598249/1139190485409592344131053589499652499912522138723358756000000"},"('BA', 0, (), ((0, 1),), -30, 1)":{"1":"242399501052893219367240625005697156942967410000847899188071609/1139190485409592344131053589499652499912522138723358756000000"},"('BA', 0, (), ((0, 1),), -29, 1)":{"1":"-965667483508723990537686293359132542271052792429408230345266472049/4238927796209093112511650406528206952174494878189617931076000000"},"('BA', 0, (), ((0, 1),), -28, 1)":{"1":"31941917826497665315324692482515677964530644743175141137323532199519/131406761682481886487861162602374415517409341223878155863356000000"},"('BA', 0, (), ((0, 1),), -27, 1)":{"1":"-11327644261141800239303141776711715964163477610469743019919112628773/43802253894160628829287054200791471839136447074626051954452000000"},"('BA', 0, (), ((0, 1),), -26, 1)":{"1":"27046632402161236823941106014880289308291327718591637960712926607683/98555071261861414865895871951780811638057005917908616897517000000"},"('BA', 0, (), ((0, 1),), -25, 1)":{"1":"-7159396460153752831700823596594099429253570418961944567305861123097/24638767815465353716473967987945202909514251479477154224379250000"},"('BA', 0, (), ((0, 1),), -24, 1)":{"1":"15131561140005143692996429303727993341771850717586001451225204403101/49277535630930707432947935975890405819028502958954308448758500000"},"('BA', 0, (), ((0, 1),), -23, 1)":{"1":"-573275281249839344427153330441950273203954233195026476625038692625851787/1769654859577983565332026276766176253772951598261967125011815252000000"},"('BA', 0, (), ((0, 1),), -22, 1)":{"1":"603895186426389102572787378326747136749644248082051252932116639544022987/1769654859577983565332026276766176253772951598261967125011815252000000"},"('BA', 0, (), ((0, 1),), -21, 1)":{"1":"-635340037835168929489703027415925703218703481216483377494172059186394887/1769654859577983565332026276766176253772951598261967125011815252000000"},"('BA', 0, (), ((0, 1),), -20, 1)":{"1":"667692546127700536882324409679921309635423531495669684216094850142137567/1769654859577983565332026276766176253772951598261967125011815252000000"},"('BA', 0, (), ((0, 1),), -19, 1)":{"1":"-3533982376100658304279051026372916738716384880930592216670569362393366508977/8920830147132615152838744461178294495269449006838576277184560685332000000"},"('BA', 0, (), ((0, 1),), -18, 1)":{"1":"3707710120967094228481502695553364009445439075785705207414236890245156439977/8920830147132615152838744461178294495269449006838576277184560685332000000"},"('BA', 0, (), ((0, 1),), -17, 1)":{"1":"-9490254758338938773847201741691308599457590335936958832079177426541710643051/21776960079738756825230265338350495357439713127550514421033680207116000000"},"('BA', 0, (), ((0, 1),), -16, 1)":{"1":"803372007832559395606108606223353216260323479812592141234588274787081096353616121/1758946842600579127530673761643907860515763069025382600301311384008966436000000"},"('BA', 0, (), ((0, 1),), -15, 1)":{"1":"-1683449447484915006003498348933664236282231786827587209923564040664097960092960793/3517893685201158255061347523287815721031526138050765200602622768017932872000000"},"('BA', 0, (), ((0, 1),), -14, 1)":{"1":"409461158692543045726379526555291298293042311610307754955142057365053199709699/816785160251023509417540636937036387516026500592237102531372827494296000000"},"('BA', 0, (), ((0, 1),), -13, 1)":{"1":"-1847477560766511966609633306917994914561472529506107945483954659137668180258993393/3517893685201158255061347523287815721031526138050765200602622768017932872000000"},"('BA', 0, (), ((0, 1),), -12, 1)":{"1":"45016758312993172622141469184103401409391344203596982245366152190108194107203851/81811481051189726861891802867158505140268049722110818618665645767858904000000"},"('BA', 0, (), ((0, 1),), -11, 1)":{"1":"-12662244973881389272146129077169374960358326292431542714711988366176619719529713738313/21955174489340428669837869892839257914957754627574825616960968695199919054152000000"},"('BA', 0, (), ((0, 1),), -10, 1)":{"1":"150892352737608970148554193648856035608717882459431965955293851748399152947033670241/249490619197050325793612157873173385397247211676986654738192826081817261979000000"},"('BA', 0, (), ((0, 1),), -9, 1)":{"1":"-475055968100378055674705484920235432473227025117646763204216219859154387342670846073/748471857591150977380836473619520156191741635030959964214578478245451785937000000"},"('BA', 0, (), ((0, 1),), -8, 1)":{"1":"189434185746486842116133029156752132797694913086135286976445986569184658615833260571/284142094085529537709391624244447466702420435521012579007386274148736326142750000"},"('BA', 0, (), ((0, 1),), -7, 1)":{"1":"-4117065069376931633037720057313022226406883343983906361609867967444027412202372331062407/5872364658465638955839996698259995794338923140912766970345652127831933652392214250000"},"('BA', 0, (), ((0, 1),), -6, 1)":{"1":"104039472179249057070442714254530250840342809353725584280171839453811951486937139124578293/140936751803175334940159920758239899064134155381906407288295651067966407657413142000000"},"('BA', 0, (), ((0, 1),), -5, 1)":{"1":"-36564608712556677336686057472856148035013218984945355693011368926310723483087123756059651/46978917267725111646719973586079966354711385127302135762765217022655469219137714000000"},"('BA', 0, (), ((0, 1),), -4, 1)":{"1":"552981557736662021599079233742062307154542334715515400426990687539263395833600456449713181/673364480837393266936319621400479517750863186824663945932968110658061725474307234000000"},"('BA', 0, (), ((0, 1),), -3, 1)":{"1":"-71860914738651932058181445742941189261657732677358277377501350737028995087551296475865473/83017538733377252088039405378141310407640666868794185115023465697569253825599522000000"},"('BA', 0, (), ((0, 1),), -2, 1)":{"1":"854301763889164250663167051008318042054627264225084826692077665212091155576905792874848693/945575653941871396123342447073013790884190858094208945352678623477278167687325052000000"},"('BA', 0, (), ((0, 1),), -1, 1)":{"1":"-316257123633406266628714383208066300043479943731659797151155690979522250607946173952149372542691/352025523479057476448570789593471085166902761987318765638512666698485457213811181633924000000"},"('BA', 0, (), ((0, 1),), 0, 1)":{"1":"1390558443195598866039812257939194782967791313193866102594218119729470752321485396081111997119639/3168229711311517288037137106341239766502124857885868890746614000286369114924300634705316000000"},"('BA', 1, (), ((0, 2),), -90, 1)":{"1":"-4798256522711509538227765126719624040263629528584520266217/6411445846425543918778451438066532380850731758572840000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -90, 2)":{"1":"-4798256522711509538227765126719624040263629528584520266217/6411445846425543918778451438066532380850731758572840000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -89, 1)":{"1":"899586517541377610821610563189716202580620445441751607619/2137148615475181306259483812688844126950243919524280000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -89, 2)":{"1":"899586517541377610821610563189716202580620445441751607619/2137148615475181306259483812688844126950243919524280000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -88, 1)":{"1":"-147560264125123952161919679753504596594313868854875093/510912889188424887941545257635391854398815185160000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -88, 2)":{"1":"-147560264125123952161919679753504596594313868854875093/510912889188424887941545257635391854398815185160000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -87, 1)":{"1":"254829693227054671683075400064303567461023571039204499/1206127688175414004866570311404098578649257765880000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -87, 2)":{"1":"254829693227054671683075400064303567461023571039204499/1206127688175414004866570311404098578649257765880000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -86, 1)":{"1":"-41847392432822257095460646725595208714859700382515844881/264141963710415667065778898197497588724187450727720000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -86, 2)":{"1":"-41847392432822257095460646725595208714859700382515844881/264141963710415667065778898197497588724187450727720000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -85, 1)":{"1":"733230389025639471883013368823202434567265640568387987/6142836365358503885250672051104595086609010482040000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -85, 2)":{"1":"733230389025639471883013368823202434567265640568387987/6142836365358503885250672051104595086609010482040000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -84, 1)":{"1":"-546639035952290112425645860745826511206669243367746547/6142836365358503885250672051104595086609010482040000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -84, 2)":{"1":"-546639035952290112425645860745826511206669243367746547/6142836365358503885250672051104595086609010482040000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -83, 1)":{"1":"396444520421413874910059670258586490360812125076907747/6142836365358503885250672051104595086609010482040000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -83, 2)":{"1":"396444520421413874910059670258586490360812125076907747/6142836365358503885250672051104595086609010482040000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -82, 1)":{"1":"-3283085284877764671771256643241030619072546277342809/74010076691066311870490024712103555260349523880000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -82, 2)":{"1":"-3283085284877764671771256643241030619072546277342809/74010076691066311870490024712103555260349523880000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -81, 1)":{"1":"148353168301618085065978047401258269046878614157747/5415371465199974039304148149666113799537770040000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -81, 2)":{"1":"148353168301618085065978047401258269046878614157747/5415371465199974039304148149666113799537770040000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -80, 1)":{"1":"-69994890701435489923486865065171022050393986455507/5415371465199974039304148149666113799537770040000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -80, 2)":{"1":"-69994890701435489923486865065171022050393986455507/5415371465199974039304148149666113799537770040000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -79, 1)":{"1":"2413646876157943065764507453219645189514601181327/5415371465199974039304148149666113799537770040000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -79, 2)":{"1":"2413646876157943065764507453219645189514601181327/5415371465199974039304148149666113799537770040000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -78, 1)":{"1":"16598514028059335545778721498278994737695713709/1594162927642029449309434250711249278639320000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -78, 2)":{"1":"16598514028059335545778721498278994737695713709/1594162927642029449309434250711249278639320000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -77, 1)":{"1":"-1365757024899911469742971053458798627993847915887/68549005888607266320305672780583718981490760000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -77, 2)":{"1":"-1365757024899911469742971053458798627993847915887/68549005888607266320305672780583718981490760000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -76, 1)":{"1":"450425780469751403154889183526555993647087541/15915719964849609082959292496072374966680000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -76, 2)":{"1":"450425780469751403154889183526555993647087541/15915719964849609082959292496072374966680000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -75, 1)":{"1":"-2447710076696911082823696720820576871410468683727/68549005888607266320305672780583718981490760000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -75, 2)":{"1":"-2447710076696911082823696720820576871410468683727/68549005888607266320305672780583718981490760000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -74, 1)":{"1":"2897889857959467691530744203073832435063480797799/68549005888607266320305672780583718981490760000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -74, 2)":{"1":"2897889857959467691530744203073832435063480797799/68549005888607266320305672780583718981490760000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -73, 1)":{"1":"-40828013294517792045673869932943277945027469/848683387460936057747281484450900929560000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -73, 2)":{"1":"-40828013294517792045673869932943277945027469/848683387460936057747281484450900929560000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -72, 1)":{"1":"1352480348296436206316073842384276238314648899/25379121025030457726881033980223516838760000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -72, 2)":{"1":"1352480348296436206316073842384276238314648899/25379121025030457726881033980223516838760000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -71, 1)":{"1":"-1469338238327398551427897134001612313730823699/25379121025030457726881033980223516838760000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -71, 2)":{"1":"-1469338238327398551427897134001612313730823699/25379121025030457726881033980223516838760000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -70, 1)":{"1":"22154515563755317979591019380249443775022389/357452408803245883477197661693288969560000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -70, 2)":{"1":"22154515563755317979591019380249443775022389/357452408803245883477197661693288969560000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -69, 1)":{"1":"-23445114948484054825291711932460302412122869/357452408803245883477197661693288969560000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -69, 2)":{"1":"-23445114948484054825291711932460302412122869/357452408803245883477197661693288969560000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -68, 1)":{"1":"203150024344502916097346773389422642655389/2954152138869800689894195551184206360000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -68, 2)":{"1":"203150024344502916097346773389422642655389/2954152138869800689894195551184206360000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -67, 1)":{"1":"-2324978502369795007230295094836047502635679/32495673527567807588836151063026269960000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -67, 2)":{"1":"-2324978502369795007230295094836047502635679/32495673527567807588836151063026269960000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -66, 1)":{"1":"35869944836953326114310631382519712963237/485010052650265784908002254672033880000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -66, 2)":{"1":"35869944836953326114310631382519712963237/485010052650265784908002254672033880000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -65, 1)":{"1":"-405580315060091664550437394830641810189399/5335110579152923633988024801392372680000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -65, 2)":{"1":"-405580315060091664550437394830641810189399/5335110579152923633988024801392372680000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -64, 1)":{"1":"414852703042169856742742665947095267784599/5335110579152923633988024801392372680000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -64, 2)":{"1":"414852703042169856742742665947095267784599/5335110579152923633988024801392372680000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -63, 1)":{"1":"-17603143586493776303480671813152773228801/222296274131371818082834366724682195000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -63, 2)":{"1":"-17603143586493776303480671813152773228801/222296274131371818082834366724682195000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -62, 1)":{"1":"17855056690787397284405075085771817058051/222296274131371818082834366724682195000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -62, 2)":{"1":"17855056690787397284405075085771817058051/222296274131371818082834366724682195000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -61, 1)":{"1":"-582054782532268051333974498824394011921/7170847552624897357510786023376845000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -61, 2)":{"1":"-582054782532268051333974498824394011921/7170847552624897357510786023376845000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -60, 1)":{"1":"9609169802855967184640477518271964161/117554877911883563237881738088145000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -60, 2)":{"1":"9609169802855967184640477518271964161/117554877911883563237881738088145000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -59, 1)":{"1":"-298985663263731831365766807902326905941/3644201215268390460374333880732495000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -59, 2)":{"1":"-298985663263731831365766807902326905941/3644201215268390460374333880732495000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -58, 1)":{"1":"20279056870217775279618679221905961871/247064489170738336296565008863220000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -58, 2)":{"1":"20279056870217775279618679221905961871/247064489170738336296565008863220000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -57, 1)":{"1":"-20222409852512114826210114023624559871/247064489170738336296565008863220000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -57, 2)":{"1":"-20222409852512114826210114023624559871/247064489170738336296565008863220000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -56, 1)":{"1":"20100003366749822547822872779835613871/247064489170738336296565008863220000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -56, 2)":{"1":"20100003366749822547822872779835613871/247064489170738336296565008863220000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -55, 1)":{"1":"-463044170864596863563666087590240897/5745685794668333402245697880540000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -55, 2)":{"1":"-463044170864596863563666087590240897/5745685794668333402245697880540000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -54, 1)":{"1":"531172785086588152085669506453640983/6677418626236171251258513753060000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -54, 2)":{"1":"531172785086588152085669506453640983/6677418626236171251258513753060000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -53, 1)":{"1":"-2145058991310075510516021377290666555181/27424158297951955328918715983817420000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -53, 2)":{"1":"-2145058991310075510516021377290666555181/27424158297951955328918715983817420000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -52, 1)":{"1":"39628017205272178175138810177002120777/517436949017961421300353131770140000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -52, 2)":{"1":"39628017205272178175138810177002120777/517436949017961421300353131770140000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -51, 1)":{"1":"-38615233305733668853535532508873531777/517436949017961421300353131770140000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -51, 2)":{"1":"-38615233305733668853535532508873531777/517436949017961421300353131770140000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -50, 1)":{"1":"37418461245772471960829968404031462477/517436949017961421300353131770140000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -50, 2)":{"1":"37418461245772471960829968404031462477/517436949017961421300353131770140000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -49, 1)":{"1":"-31416793785874909701073345634752948459/451381168292264218581159114948420000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -49, 2)":{"1":"-31416793785874909701073345634752948459/451381168292264218581159114948420000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -48, 1)":{"1":"28756149761774958904890774021978564677/432957447137477923945193436787260000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -48, 2)":{"1":"28756149761774958904890774021978564677/432957447137477923945193436787260000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -47, 1)":{"1":"-1166318168467544153284147948181676431261/18617170226911550729643317781852180000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -47, 2)":{"1":"-1166318168467544153284147948181676431261/18617170226911550729643317781852180000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -46, 1)":{"1":"22996067531176300245716683713992261563/396110004827905334673262080464940000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -46, 2)":{"1":"22996067531176300245716683713992261563/396110004827905334673262080464940000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -45, 1)":{"1":"-20571823268450072862674893950786869803/396110004827905334673262080464940000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -45, 2)":{"1":"-20571823268450072862674893950786869803/396110004827905334673262080464940000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -44, 1)":{"1":"22996067531176300245716683713992261563/396110004827905334673262080464940000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -44, 2)":{"1":"22996067531176300245716683713992261563/396110004827905334673262080464940000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -43, 1)":{"1":"-1166318168467544153284147948181676431261/18617170226911550729643317781852180000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -43, 2)":{"1":"-1166318168467544153284147948181676431261/18617170226911550729643317781852180000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -42, 1)":{"1":"28756149761774958904890774021978564677/432957447137477923945193436787260000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -42, 2)":{"1":"28756149761774958904890774021978564677/432957447137477923945193436787260000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -41, 1)":{"1":"-31416793785874909701073345634752948459/451381168292264218581159114948420000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -41, 2)":{"1":"-31416793785874909701073345634752948459/451381168292264218581159114948420000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -40, 1)":{"1":"37418461245772471960829968404031462477/517436949017961421300353131770140000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -40, 2)":{"1":"37418461245772471960829968404031462477/517436949017961421300353131770140000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -39, 1)":{"1":"-38615233305733668853535532508873531777/517436949017961421300353131770140000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -39, 2)":{"1":"-38615233305733668853535532508873531777/517436949017961421300353131770140000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -38, 1)":{"1":"39628017205272178175138810177002120777/517436949017961421300353131770140000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -38, 2)":{"1":"39628017205272178175138810177002120777/517436949017961421300353131770140000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -37, 1)":{"1":"-2145058991310075510516021377290666555181/27424158297951955328918715983817420000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -37, 2)":{"1":"-2145058991310075510516021377290666555181/27424158297951955328918715983817420000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -36, 1)":{"1":"531172785086588152085669506453640983/6677418626236171251258513753060000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -36, 2)":{"1":"531172785086588152085669506453640983/6677418626236171251258513753060000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -35, 1)":{"1":"-463044170864596863563666087590240897/5745685794668333402245697880540000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -35, 2)":{"1":"-463044170864596863563666087590240897/5745685794668333402245697880540000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -34, 1)":{"1":"20100003366749822547822872779835613871/247064489170738336296565008863220000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -34, 2)":{"1":"20100003366749822547822872779835613871/247064489170738336296565008863220000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -33, 1)":{"1":"-20222409852512114826210114023624559871/247064489170738336296565008863220000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -33, 2)":{"1":"-20222409852512114826210114023624559871/247064489170738336296565008863220000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -32, 1)":{"1":"20279056870217775279618679221905961871/247064489170738336296565008863220000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -32, 2)":{"1":"20279056870217775279618679221905961871/247064489170738336296565008863220000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -31, 1)":{"1":"-298985663263731831365766807902326905941/3644201215268390460374333880732495000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -31, 2)":{"1":"-298985663263731831365766807902326905941/3644201215268390460374333880732495000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -30, 1)":{"1":"9609169802855967184640477518271964161/117554877911883563237881738088145000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -30, 2)":{"1":"9609169802855967184640477518271964161/117554877911883563237881738088145000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -29, 1)":{"1":"-582054782532268051333974498824394011921/7170847552624897357510786023376845000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -29, 2)":{"1":"-582054782532268051333974498824394011921/7170847552624897357510786023376845000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -28, 1)":{"1":"17855056690787397284405075085771817058051/222296274131371818082834366724682195000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -28, 2)":{"1":"17855056690787397284405075085771817058051/222296274131371818082834366724682195000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -27, 1)":{"1":"-17603143586493776303480671813152773228801/222296274131371818082834366724682195000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -27, 2)":{"1":"-17603143586493776303480671813152773228801/222296274131371818082834366724682195000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -26, 1)":{"1":"414852703042169856742742665947095267784599/5335110579152923633988024801392372680000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -26, 2)":{"1":"414852703042169856742742665947095267784599/5335110579152923633988024801392372680000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -25, 1)":{"1":"-405580315060091664550437394830641810189399/5335110579152923633988024801392372680000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -25, 2)":{"1":"-405580315060091664550437394830641810189399/5335110579152923633988024801392372680000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -24, 1)":{"1":"35869944836953326114310631382519712963237/485010052650265784908002254672033880000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -24, 2)":{"1":"35869944836953326114310631382519712963237/485010052650265784908002254672033880000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -23, 1)":{"1":"-2324978502369795007230295094836047502635679/32495673527567807588836151063026269960000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -23, 2)":{"1":"-2324978502369795007230295094836047502635679/32495673527567807588836151063026269960000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -22, 1)":{"1":"203150024344502916097346773389422642655389/2954152138869800689894195551184206360000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -22, 2)":{"1":"203150024344502916097346773389422642655389/2954152138869800689894195551184206360000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -21, 1)":{"1":"-23445114948484054825291711932460302412122869/357452408803245883477197661693288969560000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -21, 2)":{"1":"-23445114948484054825291711932460302412122869/357452408803245883477197661693288969560000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -20, 1)":{"1":"22154515563755317979591019380249443775022389/357452408803245883477197661693288969560000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -20, 2)":{"1":"22154515563755317979591019380249443775022389/357452408803245883477197661693288969560000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -19, 1)":{"1":"-1469338238327398551427897134001612313730823699/25379121025030457726881033980223516838760000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -19, 2)":{"1":"-1469338238327398551427897134001612313730823699/25379121025030457726881033980223516838760000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -18, 1)":{"1":"1352480348296436206316073842384276238314648899/25379121025030457726881033980223516838760000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -18, 2)":{"1":"1352480348296436206316073842384276238314648899/25379121025030457726881033980223516838760000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -17, 1)":{"1":"-40828013294517792045673869932943277945027469/848683387460936057747281484450900929560000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -17, 2)":{"1":"-40828013294517792045673869932943277945027469/848683387460936057747281484450900929560000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -16, 1)":{"1":"2897889857959467691530744203073832435063480797799/68549005888607266320305672780583718981490760000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -16, 2)":{"1":"2897889857959467691530744203073832435063480797799/68549005888607266320305672780583718981490760000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -15, 1)":{"1":"-2447710076696911082823696720820576871410468683727/68549005888607266320305672780583718981490760000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -15, 2)":{"1":"-2447710076696911082823696720820576871410468683727/68549005888607266320305672780583718981490760000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -14, 1)":{"1":"450425780469751403154889183526555993647087541/15915719964849609082959292496072374966680000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -14, 2)":{"1":"450425780469751403154889183526555993647087541/15915719964849609082959292496072374966680000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -13, 1)":{"1":"-1365757024899911469742971053458798627993847915887/68549005888607266320305672780583718981490760000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -13, 2)":{"1":"-1365757024899911469742971053458798627993847915887/68549005888607266320305672780583718981490760000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -12, 1)":{"1":"16598514028059335545778721498278994737695713709/1594162927642029449309434250711249278639320000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -12, 2)":{"1":"16598514028059335545778721498278994737695713709/1594162927642029449309434250711249278639320000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -11, 1)":{"1":"2413646876157943065764507453219645189514601181327/5415371465199974039304148149666113799537770040000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -11, 2)":{"1":"2413646876157943065764507453219645189514601181327/5415371465199974039304148149666113799537770040000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -10, 1)":{"1":"-69994890701435489923486865065171022050393986455507/5415371465199974039304148149666113799537770040000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -10, 2)":{"1":"-69994890701435489923486865065171022050393986455507/5415371465199974039304148149666113799537770040000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -9, 1)":{"1":"148353168301618085065978047401258269046878614157747/5415371465199974039304148149666113799537770040000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -9, 2)":{"1":"148353168301618085065978047401258269046878614157747/5415371465199974039304148149666113799537770040000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -8, 1)":{"1":"-3283085284877764671771256643241030619072546277342809/74010076691066311870490024712103555260349523880000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -8, 2)":{"1":"-3283085284877764671771256643241030619072546277342809/74010076691066311870490024712103555260349523880000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -7, 1)":{"1":"396444520421413874910059670258586490360812125076907747/6142836365358503885250672051104595086609010482040000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -7, 2)":{"1":"396444520421413874910059670258586490360812125076907747/6142836365358503885250672051104595086609010482040000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -6, 1)":{"1":"-546639035952290112425645860745826511206669243367746547/6142836365358503885250672051104595086609010482040000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -6, 2)":{"1":"-546639035952290112425645860745826511206669243367746547/6142836365358503885250672051104595086609010482040000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -5, 1)":{"1":"733230389025639471883013368823202434567265640568387987/6142836365358503885250672051104595086609010482040000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -5, 2)":{"1":"733230389025639471883013368823202434567265640568387987/6142836365358503885250672051104595086609010482040000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -4, 1)":{"1":"-41847392432822257095460646725595208714859700382515844881/264141963710415667065778898197497588724187450727720000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -4, 2)":{"1":"-41847392432822257095460646725595208714859700382515844881/264141963710415667065778898197497588724187450727720000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -3, 1)":{"1":"254829693227054671683075400064303567461023571039204499/1206127688175414004866570311404098578649257765880000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -3, 2)":{"1":"254829693227054671683075400064303567461023571039204499/1206127688175414004866570311404098578649257765880000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -2, 1)":{"1":"-147560264125123952161919679753504596594313868854875093/510912889188424887941545257635391854398815185160000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -2, 2)":{"1":"-147560264125123952161919679753504596594313868854875093/510912889188424887941545257635391854398815185160000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -1, 1)":{"1":"899586517541377610821610563189716202580620445441751607619/2137148615475181306259483812688844126950243919524280000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -1, 2)":{"1":"899586517541377610821610563189716202580620445441751607619/2137148615475181306259483812688844126950243919524280000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), 0, 1)":{"1":"-4798256522711509538227765126719624040263629528584520266217/6411445846425543918778451438066532380850731758572840000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), 0, 2)":{"1":"-4798256522711509538227765126719624040263629528584520266217/6411445846425543918778451438066532380850731758572840000","pi2":"-16/3"},"('R', -89, 3)":{"1":"-3653182778990767589396015372875328285861/22461461092046545478264758033283602950"},"('R', -88, 3)":{"1":"3647858580805986186023389652452624024421/14974307394697696985509838688855735300"},"('R', -87, 3)":{"1":"-3446216131167342178312940062082024174021/12251706050207206624508049836336510700"},"('R', -86, 3)":{"1":"16744564235926972917230611062623737207321/53907506620911709147835419279880647080"},"('R', -85, 3)":{"1":"-443461079962868463770525000910071509492957/1347687665522792728695885481997016177000"},"('R', -84, 3)":{"1":"3162226585959213482260847800238478630101/9167943302876141011536635931952491000"},"('R', -83, 3)":{"1":"-373211671802677487289196861871120103966821/1048201517628838788985688708219901471000"},"('R', -82, 3)":{"1":"2302100708482721991871935603394510704812461/6289209105773032733914132249319408826000"},"('R', -81, 3)":{"1":"-21136825840994290361436213908852586405846029/56602881951957294605227190243874679434000"},"('R', -80, 3)":{"1":"32072022148515310084062862519111508898631/84356008870279127578580015266579254000"},"('R', -79, 3)":{"1":"-239924093176077551294390191147281470017702051/622631701471530240657499092682621473774000"},"('R', -78, 3)":{"1":"18684359101040078039390010761741252036942197/47894746267040787742884545590970882598000"},"('R', -77, 3)":{"1":"-3187261408940052193437277175424921960001785013/8094212119129893128547488204874079159062000"},"('R', -76, 3)":{"1":"26569633991397750261211652941642435340911993/66894315034131348169813952106397348422000"},"('R', -75, 3)":{"1":"-17304995007219661830696888231247544561779651/43284556786790872345173733715904166626000"},"('R', -74, 3)":{"1":"591961046589875654868574650233580791706224449/1471674930750889659735906946340741665284000"},"('R', -73, 3)":{"1":"-273216567196822325113613872176934119831925229/676174968182841195013795083453854278644000"},"('R', -72, 3)":{"1":"3383864042556978769162114661686538571075980371/8339491274255041405170139362597536103276000"},"('R', -71, 3)":{"1":"-193459608192458432355745523776077284227001008747/475351002632537360094697943668059557886732000"},"('R', -70, 3)":{"1":"7759736265945340802835704920438357922781465511/19014040105301494403787917746722382315469280"},"('R', -69, 3)":{"1":"-17667400258505939496606500619774690540936513341/43213727512048850917699813060732687080612000"},"('R', -68, 3)":{"1":"1756503737714400696556735125959166716694879359/4289467620145948286334435914970184689708000"},"('R', -67, 3)":{"1":"-49286850825259263384631487890207216945497363777163/120263803666031952103958579748019068145343196000"},"('R', -66, 3)":{"1":"49318759081005795967411293356148465885065495900113/120263803666031952103958579748019068145343196000"},"('R', -65, 3)":{"1":"-246588443211854949186811988000637516372368118470501/601319018330159760519792898740095340726715980000"},"('R', -64, 3)":{"1":"197713573905700246691301460801861675211340037363/482212524723464122309376823368159856236340000"},"('R', -63, 3)":{"1":"-739101173037167008409949003165549136653858765807283/1803957054990479281559378696220286022180147940000"},"('R', -62, 3)":{"1":"738463035787434557141360523033439832609439441250183/1803957054990479281559378696220286022180147940000"},"('R', -61, 3)":{"1":"-21386082397178846769085584057629494236497969328486707/52314754594723899165221982190388294643224290260000"},"('R', -60, 3)":{"1":"402910024173839602869957435992720315527496756709919/987070841409884889909848720573364049872156420000"},"('R', -59, 3)":{"1":"-660694760034287226686129727029641648715457738715880297/1621757392436440874121881447902037133939952998060000"},"('R', -58, 3)":{"1":"1318668243719794052335747322992304174440612756098894619/3243514784872881748243762895804074267879905996120000"},"('R', -57, 3)":{"1":"-1315407211134193373795702651670179762049350029312831819/3243514784872881748243762895804074267879905996120000"},"('R', -56, 3)":{"1":"21508213223595406456200170367377155621960566238453879/53172373522506258167930539275476627342293540920000"},"('R', -55, 3)":{"1":"-1308101130935832018643440321182767997165229651862906519/3243514784872881748243762895804074267879905996120000"},"('R', -54, 3)":{"1":"35244770052355313573100189521628036148992922773502147/87662561753321128330912510697407412645402864760000"},"('R', -53, 3)":{"1":"-16027839625638778036533580747841078838694678961646364681/40003349013432208228339742381583582637185507285480000"},"('R', -52, 3)":{"1":"15970505825338766899461558495805190256796359641243331481/40003349013432208228339742381583582637185507285480000"},"('R', -51, 3)":{"1":"-15907883542909404303462998332011253308140686018351177681/40003349013432208228339742381583582637185507285480000"},"('R', -50, 3)":{"1":"15843400642427220047933401205656662010351041019077474181/40003349013432208228339742381583582637185507285480000"},"('R', -49, 3)":{"1":"-646729884470418718637176047497032892667068364131319049949/1640137309550720537361929437644926888124605798704680000"},"('R', -48, 3)":{"1":"13138795978536388443726055864417737643474469243732940701/33472189990831031374733253829488303839277669361320000"},"('R', -47, 3)":{"1":"-562224669003482980753781804997162411870510884758959441293/1439304169605734349113529914667997065088939782536760000"},"('R', -46, 3)":{"1":"559407975910166174627168322034274627916747124356722211893/1439304169605734349113529914667997065088939782536760000"},"('R', -45, 3)":{"1":"-102088553682111036139069030070379539803/264073336551936889782174720309960000"},"('R', -44, 3)":{"1":"553360562075120978204281334521934111355411179578378500853/1439304169605734349113529914667997065088939782536760000"},"('R', -43, 3)":{"1":"-2359219078630518773081769655507068015418454335806988091881/6149754179224501309848718726308714732652742707202520000"},"('R', -42, 3)":{"1":"2358059973783513584784781170046190802720440096846328462931/6149754179224501309848718726308714732652742707202520000"},"('R', -41, 3)":{"1":"-809172926797039249515043156750802764786038746066619295708933/2109365683474003949278110523123889153299890748570464360000"},"('R', -40, 3)":{"1":"810155350804930409810998808584187183215220301919195424469109/2109365683474003949278110523123889153299890748570464360000"},"('R', -39, 3)":{"1":"-811508571176645042329365972216001455357480129741578218936129/2109365683474003949278110523123889153299890748570464360000"},"('R', -38, 3)":{"1":"813240842549944998936481931562316749501825898366826067704329/2109365683474003949278110523123889153299890748570464360000"},"('R', -37, 3)":{"1":"-43204803513066801825697652658487495676829459705036034311956237/111796381224122209311739857725566125124894209674234611080000"},"('R', -36, 3)":{"1":"129964616029490334556876732645749679513264867622209175496876311/335389143672366627935219573176698375374682629022703833240000"},"('R', -35, 3)":{"1":"-1433686788062476146800269908104352322496995297998525041249951221/3689280580396032907287415304943682129121508919249742165640000"},"('R', -34, 3)":{"1":"23575260393233828181481510580889765305656931336520884527884181/60480009514689064053892054179404625067565719987700691240000"},"('R', -33, 3)":{"1":"-1442630944285696173669163083910452770479664111436633407528469841/3689280580396032907287415304943682129121508919249742165640000"},"('R', -32, 3)":{"1":"49910988470603922252857527155947959073780269965701616535440629/127216571737794238182324665687713176866258928249991109160000"},"('R', -31, 3)":{"1":"-738662612559722264408640621999345551145224186142048802017326959/1876444433132465013189288818893769358777319191687368860110000"},"('R', -30, 3)":{"1":"741235784494920600525220546893799481373767482779973375515989809/1876444433132465013189288818893769358777319191687368860110000"},"('R', -29, 3)":{"1":"-1564607773926724099417431033640859528961224197061529440889644021/3947003807623460889811952343190342444324705885963086222990000"},"('R', -28, 3)":{"1":"1320560595086854078107573287836722033717840151690302042598416805961/3319430202211330608331851920623077995677077650094955513534590000"},"('R', -27, 3)":{"1":"-1325299156156362305068451291771465753962263415199349314499383456111/3319430202211330608331851920623077995677077650094955513534590000"},"('R', -26, 3)":{"1":"3547058536572164512464290565623515249347726489808675174489267674271/8851813872563548288884938454994874655138873733586548036092240000"},"('R', -25, 3)":{"1":"-3559975278760888673049279507764763055933808503778681458495354448671/8851813872563548288884938454994874655138873733586548036092240000"},"('R', -24, 3)":{"1":"3573127610099105127075350534600616650251352727421670674344784470079/8851813872563548288884938454994874655138873733586548036092240000"},"('R', -23, 3)":{"1":"-240277823039057366965728999182818704080869637587442029478027942018893/593071529461757735355290876484656601894304540150298718418180080000"},"('R', -22, 3)":{"1":"241168955136842810553732293943326832324699755988485388322827915637693/593071529461757735355290876484656601894304540150298718418180080000"},"('R', -21, 3)":{"1":"-242055535679769036915237498175818043559414108170212772941843864200893/593071529461757735355290876484656601894304540150298718418180080000"},"('R', -20, 3)":{"1":"242952644142471987522236461488592622311933078371650094010032856547293/593071529461757735355290876484656601894304540150298718418180080000"},"('R', -19, 3)":{"1":"-17312925042976354899468350112847230623319358758111299231058493679881643/42108078591784799210225652230410618734495622350671209007690785680000"},"('R', -18, 3)":{"1":"17376826182012231322010292485696678482103612821400100449441657176317043/42108078591784799210225652230410618734495622350671209007690785680000"},"('R', -17, 3)":{"1":"-424379619229864448658766768140579674083206275410675011225547593889625113/1024629912400096780782157537606658389206060143866332752520475784880000"},"('R', -16, 3)":{"1":"425935415213012752938225565070053707964487046930318775317252648225557113/1024629912400096780782157537606658389206060143866332752520475784880000"},"('R', -15, 3)":{"1":"-85495742391467563558727778511041402059845619505887724465847626424778557/204925982480019356156431507521331677841212028773266550504095156976000"},"('R', -14, 3)":{"1":"85806419868817601895848487975668487348120376386042427108319928716450957/204925982480019356156431507521331677841212028773266550504095156976000"},"('R', -13, 3)":{"1":"-86114442509757314130782912301578067294581900622791963516761015543648397/204925982480019356156431507521331677841212028773266550504095156976000"},"('R', -12, 3)":{"1":"28808039740135578569721271830361413283577903723629187130564910335152719/68308660826673118718810502507110559280404009591088850168031718992000"},"('R', -11, 3)":{"1":"-6851751671483114227318720435358260099617534005608051962829276371009608483/16189152615921529136358089094185202549455750273088057489823517401104000"},"('R', -10, 3)":{"1":"6876104521117875038154185943727579836510238927431812292027105426590502047/16189152615921529136358089094185202549455750273088057489823517401104000"},"('R', -9, 3)":{"1":"-186306306966517530954913356536130857804025268799412871923074190045343536389/437107120629881286681668405543000468835305257373377552225234969829808000"},"('R', -8, 3)":{"1":"186960122536948508677885393082754921348589303832703288234390233938367529509/437107120629881286681668405543000468835305257373377552225234969829808000"},"('R', -7, 3)":{"1":"-15571447922816716385903163590508484064250060993763373094804054182254831863487/36279891012280146794578477660069038913330336361990336834694502495874064000"},"('R', -6, 3)":{"1":"15625360652968711625317279100770807066784558664722119165433575399007527377967/36279891012280146794578477660069038913330336361990336834694502495874064000"},"('R', -5, 3)":{"1":"-922280053397971222695971865528686730374107945385527177804258108714258841087/2134111236016479223210498685886414053725313903646490402040853087992592000"},"('R', -4, 3)":{"1":"925428436637861170189885697000313184162913591831499100204209012264079991327/2134111236016479223210498685886414053725313903646490402040853087992592000"},"('R', -3, 3)":{"1":"-928546645683070557251165606527287536455435276760103248631432245635191088607/2134111236016479223210498685886414053725313903646490402040853087992592000"},"('R', -2, 3)":{"1":"931670403107386236578498069228091910589349093133488442677386435432647402727/2134111236016479223210498685886414053725313903646490402040853087992592000"},"('R', -1, 3)":{"1":"-83194004676001611476620647881080507669653790665632782932691068122953502779663/189935900005466650865734383043890850781552937424537645781635924831340688000"},"('R', 0, 3)":{"1":"83469711954859529113441489759843462144634715554847427442575744973337137454319/189935900005466650865734383043890850781552937424537645781635924831340688000"},"('BA', 0, (), ((0, 2),), -90, 1)":{"1":"1982785380543378149521422369655798253092604676235631734022774649849250413632/25225861719476039568105347748016753619424999501696406080373521266662435125","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -89, 1)":{"1":"-19183239135497659640555238757071427753541151417992152113642051013026479628422/25225861719476039568105347748016753619424999501696406080373521266662435125","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -88, 1)":{"1":"3374496732658077292742229294014953798156620921786984723085026753880582277/3184681444195939852052183783362801870903294975596061871023042705045125","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -87, 1)":{"1":"-3965369217597181054741362242636442777082592341008266492758488821418598007/3184681444195939852052183783362801870903294975596061871023042705045125","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -86, 1)":{"1":"8771026551552004880079140247003817652028976657538855380000419709829594209/6369362888391879704104367566725603741806589951192123742046085410090250","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -85, 1)":{"1":"-75312165777417210080244930880136812091291245130722724352003660761060393/50954903107135037632834940533804829934452719609536989936368683280722","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -84, 1)":{"1":"1985807184479883969402973430158745753047643844803904344208350805374019863/1273872577678375940820873513345120748361317990238424748409217082018050","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -83, 1)":{"1":"-2070907381917024952978109707096844303569587411780193437546587055960678881/1273872577678375940820873513345120748361317990238424748409217082018050","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -82, 1)":{"1":"622093664158327060431047430617482590641281113557879449582692846829849/369828009196799518310603429625524966863497747202329728090932524900","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -81, 1)":{"1":"-640023441568983693295872551086183030761935642675013613012169557044121/369828009196799518310603429625524966863497747202329728090932524900","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -80, 1)":{"1":"364235845185163839705352508661964873326611728889541967596872189223161/205460005109333065728113016458624981590832081779072071161629180500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -79, 1)":{"1":"-371853739902385881745626589169294115696354008001524926201639332787661/205460005109333065728113016458624981590832081779072071161629180500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -78, 1)":{"1":"60663857280011599007503781224422652382856796994787146357469507251/32921007067670736376880790972380224577925345582290029027660500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -77, 1)":{"1":"-364663820302166086692521916115443318770994371376353373577224059/194798858388584238916454384451953991585357074451420290104500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -76, 1)":{"1":"4807115488857244015082966106937151348894280583563835987696896797/2532385159051595105913906997875401890609641967868463771358500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -75, 1)":{"1":"-243347540588761184514398073022145021642538839432072599005854308/126619257952579755295695349893770094530482098393423188567925","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -74, 1)":{"1":"98419495573985679681587016480505841822370772169483171773824146353/50647703181031902118278139957508037812192839357369275427170000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -73, 1)":{"1":"-99397443405014200432841821785749592102515405106954999427782022153/50647703181031902118278139957508037812192839357369275427170000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -72, 1)":{"1":"18818572622410051808039958039850204614372732284251210413855457/9504166481709870917297455424565216328052700198417953730000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -71, 1)":{"1":"-18969625358798412930047506010779272506581104425030223497292307/9504166481709870917297455424565216328052700198417953730000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -70, 1)":{"1":"3790285360002986622569151958188401838923977567492714666447/1885373235808345748323240512708830852619063717202530000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -69, 1)":{"1":"-3815007585706179584930390718628762398860274712443305740567/1885373235808345748323240512708830852619063717202530000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -68, 1)":{"1":"3837450729056752461779584499678955374385569618407573663567/1885373235808345748323240512708830852619063717202530000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -67, 1)":{"1":"-3857801370908465843905031462630284933622049348045221696467/1885373235808345748323240512708830852619063717202530000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -66, 1)":{"1":"863493349715082700377210707721223718817258304535253853/419998493162919525133268102630615026201618114770000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -65, 1)":{"1":"-2668302571679353752353405162016240133558771449505009/1292303055885906231179286469632661619081901891600","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -64, 1)":{"1":"174106532740142430503878164081749569980430275471498041/83999698632583905026653620526123005240323622954000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -63, 1)":{"1":"-174704182945860981526850346456948906905797580893384951/83999698632583905026653620526123005240323622954000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -62, 1)":{"1":"175236993850323894508890274811549645619255132967205731/83999698632583905026653620526123005240323622954000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -61, 1)":{"1":"-175708885319071954576211651890270661376250121543347051/83999698632583905026653620526123005240323622954000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -60, 1)":{"1":"47332274391227300830078882476627830560267594671211/22574495735711879878165444914303414469315674000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -59, 1)":{"1":"-9485822711738999943854545607515963743519756234467/4514899147142375975633088982860682893863134800","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -58, 1)":{"1":"2729801093857510354114906904235125925387435749/1297012107768565347783133864654031282350800","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -57, 1)":{"1":"-49705919789910898092429197609082388688993531/23582038323064824505147888448255114224560","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -56, 1)":{"1":"248831040936429294222450834297964668740117359/117910191615324122525739442241275571122800","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -55, 1)":{"1":"-249071547667989966662046388231793266986387181/117910191615324122525739442241275571122800","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -54, 1)":{"1":"13709000466078434110939180092349515236282928223/6485060538842826738915669323270156411754000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -53, 1)":{"1":"-13716095491368098226638047035554364789377276183/6485060538842826738915669323270156411754000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -52, 1)":{"1":"4884451367934527088460387911017512668775607/2308672317138777763942922507394146106000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -51, 1)":{"1":"-63506146909458316324058252029913142358285031/30012740122804110931257992596123899378000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -50, 1)":{"1":"63503921461505634771506091309169304543527481/30012740122804110931257992596123899378000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -49, 1)":{"1":"-317463955577198048528305037682229478480681989/150063700614020554656289962980619496890000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -48, 1)":{"1":"925291727728337238238353214556759736432523/437503500332421442146617967873526230000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -47, 1)":{"1":"-462494219305190444589162607125969482279699/218751750166210721073308983936763115000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -46, 1)":{"1":"209312934550236312109325873420977907261/99027501206976333668315520116235000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -45, 1)":{"1":"-209340941616090325464948181543566388481/99027501206976333668315520116235000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -44, 1)":{"1":"209312934550236312109325873420977907261/99027501206976333668315520116235000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -43, 1)":{"1":"-462494219305190444589162607125969482279699/218751750166210721073308983936763115000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -42, 1)":{"1":"925291727728337238238353214556759736432523/437503500332421442146617967873526230000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -41, 1)":{"1":"-317463955577198048528305037682229478480681989/150063700614020554656289962980619496890000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -40, 1)":{"1":"63503921461505634771506091309169304543527481/30012740122804110931257992596123899378000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -39, 1)":{"1":"-63506146909458316324058252029913142358285031/30012740122804110931257992596123899378000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -38, 1)":{"1":"4884451367934527088460387911017512668775607/2308672317138777763942922507394146106000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -37, 1)":{"1":"-13716095491368098226638047035554364789377276183/6485060538842826738915669323270156411754000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -36, 1)":{"1":"13709000466078434110939180092349515236282928223/6485060538842826738915669323270156411754000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -35, 1)":{"1":"-249071547667989966662046388231793266986387181/117910191615324122525739442241275571122800","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -34, 1)":{"1":"248831040936429294222450834297964668740117359/117910191615324122525739442241275571122800","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -33, 1)":{"1":"-49705919789910898092429197609082388688993531/23582038323064824505147888448255114224560","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -32, 1)":{"1":"2729801093857510354114906904235125925387435749/1297012107768565347783133864654031282350800","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -31, 1)":{"1":"-9485822711738999943854545607515963743519756234467/4514899147142375975633088982860682893863134800","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -30, 1)":{"1":"47332274391227300830078882476627830560267594671211/22574495735711879878165444914303414469315674000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -29, 1)":{"1":"-175708885319071954576211651890270661376250121543347051/83999698632583905026653620526123005240323622954000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -28, 1)":{"1":"175236993850323894508890274811549645619255132967205731/83999698632583905026653620526123005240323622954000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -27, 1)":{"1":"-174704182945860981526850346456948906905797580893384951/83999698632583905026653620526123005240323622954000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -26, 1)":{"1":"174106532740142430503878164081749569980430275471498041/83999698632583905026653620526123005240323622954000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -25, 1)":{"1":"-2668302571679353752353405162016240133558771449505009/1292303055885906231179286469632661619081901891600","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -24, 1)":{"1":"863493349715082700377210707721223718817258304535253853/419998493162919525133268102630615026201618114770000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -23, 1)":{"1":"-3857801370908465843905031462630284933622049348045221696467/1885373235808345748323240512708830852619063717202530000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -22, 1)":{"1":"3837450729056752461779584499678955374385569618407573663567/1885373235808345748323240512708830852619063717202530000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -21, 1)":{"1":"-3815007585706179584930390718628762398860274712443305740567/1885373235808345748323240512708830852619063717202530000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -20, 1)":{"1":"3790285360002986622569151958188401838923977567492714666447/1885373235808345748323240512708830852619063717202530000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -19, 1)":{"1":"-18969625358798412930047506010779272506581104425030223497292307/9504166481709870917297455424565216328052700198417953730000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -18, 1)":{"1":"18818572622410051808039958039850204614372732284251210413855457/9504166481709870917297455424565216328052700198417953730000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -17, 1)":{"1":"-99397443405014200432841821785749592102515405106954999427782022153/50647703181031902118278139957508037812192839357369275427170000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -16, 1)":{"1":"98419495573985679681587016480505841822370772169483171773824146353/50647703181031902118278139957508037812192839357369275427170000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -15, 1)":{"1":"-243347540588761184514398073022145021642538839432072599005854308/126619257952579755295695349893770094530482098393423188567925","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -14, 1)":{"1":"4807115488857244015082966106937151348894280583563835987696896797/2532385159051595105913906997875401890609641967868463771358500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -13, 1)":{"1":"-364663820302166086692521916115443318770994371376353373577224059/194798858388584238916454384451953991585357074451420290104500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -12, 1)":{"1":"60663857280011599007503781224422652382856796994787146357469507251/32921007067670736376880790972380224577925345582290029027660500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -11, 1)":{"1":"-371853739902385881745626589169294115696354008001524926201639332787661/205460005109333065728113016458624981590832081779072071161629180500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -10, 1)":{"1":"364235845185163839705352508661964873326611728889541967596872189223161/205460005109333065728113016458624981590832081779072071161629180500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -9, 1)":{"1":"-640023441568983693295872551086183030761935642675013613012169557044121/369828009196799518310603429625524966863497747202329728090932524900","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -8, 1)":{"1":"622093664158327060431047430617482590641281113557879449582692846829849/369828009196799518310603429625524966863497747202329728090932524900","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -7, 1)":{"1":"-2070907381917024952978109707096844303569587411780193437546587055960678881/1273872577678375940820873513345120748361317990238424748409217082018050","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -6, 1)":{"1":"1985807184479883969402973430158745753047643844803904344208350805374019863/1273872577678375940820873513345120748361317990238424748409217082018050","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -5, 1)":{"1":"-75312165777417210080244930880136812091291245130722724352003660761060393/50954903107135037632834940533804829934452719609536989936368683280722","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -4, 1)":{"1":"8771026551552004880079140247003817652028976657538855380000419709829594209/6369362888391879704104367566725603741806589951192123742046085410090250","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -3, 1)":{"1":"-3965369217597181054741362242636442777082592341008266492758488821418598007/3184681444195939852052183783362801870903294975596061871023042705045125","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -2, 1)":{"1":"3374496732658077292742229294014953798156620921786984723085026753880582277/3184681444195939852052183783362801870903294975596061871023042705045125","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -1, 1)":{"1":"-19183239135497659640555238757071427753541151417992152113642051013026479628422/25225861719476039568105347748016753619424999501696406080373521266662435125","pi2":"16/3"},"('BA', 0, (), ((0, 2),), 0, 1)":{"1":"1982785380543378149521422369655798253092604676235631734022774649849250413632/25225861719476039568105347748016753619424999501696406080373521266662435125","pi2":"-16/3"},"('BA', 1, (2,), ((0, 1),), -90, 1)":{"1":"3653182778990767589396015372875328285861/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 3),), -90, 1)":{"1":"-3653182778990767589396015372875328285861/22461461092046545478264758033283602950"},"('BA', 1, (1,), ((0, 2),), -90, 1)":{"1":"3653182778990767589396015372875328285861/11230730546023272739132379016641801475"},"('BA', 1, (1,), ((0, 1),), -90, 2)":{"1":"3653182778990767589396015372875328285861/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 2),), -90, 2)":{"1":"-3653182778990767589396015372875328285861/22461461092046545478264758033283602950"},"('BA', 1, (2,), ((0, 1),), -89, 1)":{"1":"-3645196481713595484337076792241271893701/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 3),), -89, 1)":{"1":"5082729991604574394946021306371422482501/22461461092046545478264758033283602950"},"('BA', 1, (1,), ((0, 2),), -89, 1)":{"1":"-3645196481713595484337076792241271893701/11230730546023272739132379016641801475"},"('BA', 1, (1,), ((0, 1),), -89, 2)":{"1":"-3645196481713595484337076792241271893701/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 2),), -89, 2)":{"1":"4363963236659084939641549049306347188101/22461461092046545478264758033283602950"},"('BA', 1, (2,), ((0, 1),), -88, 1)":{"1":"40866521918642154860585199122889549709/126187983663182839765532348501593275"},"('BA', 1, (), ((0, 3),), -88, 1)":{"1":"-65094614781973260095567410035195458509/252375967326365679531064697003186550"},"('BA', 1, (1,), ((0, 2),), -88, 1)":{"1":"40866521918642154860585199122889549709/126187983663182839765532348501593275"},"('BA', 1, (1,), ((0, 1),), -88, 2)":{"1":"40866521918642154860585199122889549709/126187983663182839765532348501593275"},"('BA', 1, (), ((0, 2),), -88, 2)":{"1":"-52980568350307707478076304579042504109/252375967326365679531064697003186550"},"('BA', 1, (2,), ((0, 1),), -87, 1)":{"1":"-3706795349055853229324900260857622319/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 3),), -87, 1)":{"1":"6398805667203753810989590362224945519/22943269756942334502824063363926050"},"('BA', 1, (1,), ((0, 2),), -87, 1)":{"1":"-3706795349055853229324900260857622319/11471634878471167251412031681963025"},"('BA', 1, (1,), ((0, 1),), -87, 2)":{"1":"-3706795349055853229324900260857622319/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 2),), -87, 2)":{"1":"5052800508129803520157245311541283919/22943269756942334502824063363926050"},"('BA', 1, (2,), ((0, 1),), -86, 1)":{"1":"3698356445237207772956045432953649519/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 3),), -86, 1)":{"1":"-6757459079496185706665920548143789519/22943269756942334502824063363926050"},"('BA', 1, (1,), ((0, 2),), -86, 1)":{"1":"3698356445237207772956045432953649519/11471634878471167251412031681963025"},"('BA', 1, (1,), ((0, 1),), -86, 2)":{"1":"3698356445237207772956045432953649519/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 2),), -86, 2)":{"1":"-5227907762366696739810982990548719519/22943269756942334502824063363926050"},"('BA', 1, (2,), ((0, 1),), -85, 1)":{"1":"-3689819414629973415931738804725211919/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 3),), -85, 1)":{"1":"7042595901777813231277761930973605359/22943269756942334502824063363926050"},"('BA', 1, (1,), ((0, 2),), -85, 1)":{"1":"-3689819414629973415931738804725211919/11471634878471167251412031681963025"},"('BA', 1, (1,), ((0, 1),), -85, 2)":{"1":"-3689819414629973415931738804725211919/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 2),), -85, 2)":{"1":"5366207658203893323604750367849408639/22943269756942334502824063363926050"},"('BA', 1, (2,), ((0, 1),), -84, 1)":{"1":"3681181948368536301765969745576439759/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 3),), -84, 1)":{"1":"-7278686646257094351808782881040044399/22943269756942334502824063363926050"},"('BA', 1, (1,), ((0, 2),), -84, 1)":{"1":"3681181948368536301765969745576439759/11471634878471167251412031681963025"},"('BA', 1, (1,), ((0, 1),), -84, 2)":{"1":"3681181948368536301765969745576439759/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 2),), -84, 2)":{"1":"-5479934297312815326787376313308242079/22943269756942334502824063363926050"},"('BA', 1, (2,), ((0, 1),), -83, 1)":{"1":"-3672441655127796364812512959533039359/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 3),), -83, 1)":{"1":"7479713390794112901738288960038253599/22943269756942334502824063363926050"},"('BA', 1, (1,), ((0, 2),), -83, 1)":{"1":"-3672441655127796364812512959533039359/11471634878471167251412031681963025"},"('BA', 1, (1,), ((0, 1),), -83, 2)":{"1":"-3672441655127796364812512959533039359/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 2),), -83, 2)":{"1":"5576077522960954633275400959785646479/22943269756942334502824063363926050"},"('BA', 1, (2,), ((0, 1),), -82, 1)":{"1":"44139711531918267321142140457772773/138212468415315268089301586529675"},"('BA', 1, (), ((0, 3),), -82, 1)":{"1":"-92221854829771944585580315245924853/276424936830630536178603173059350"},"('BA', 1, (1,), ((0, 2),), -82, 1)":{"1":"44139711531918267321142140457772773/138212468415315268089301586529675"},"('BA', 1, (1,), ((0, 1),), -82, 2)":{"1":"44139711531918267321142140457772773/138212468415315268089301586529675"},"('BA', 1, (), ((0, 2),), -82, 2)":{"1":"-68180783180845105953361227851848813/276424936830630536178603173059350"},"('BA', 1, (2,), ((0, 1),), -81, 1)":{"1":"-44031838385838021258243173365847173/138212468415315268089301586529675"},"('BA', 1, (), ((0, 3),), -81, 1)":{"1":"94079670123376182335506970717976853/276424936830630536178603173059350"},"('BA', 1, (1,), ((0, 2),), -81, 1)":{"1":"-44031838385838021258243173365847173/138212468415315268089301586529675"},"('BA', 1, (1,), ((0, 1),), -81, 2)":{"1":"-44031838385838021258243173365847173/138212468415315268089301586529675"},"('BA', 1, (), ((0, 2),), -81, 2)":{"1":"69055754254607101796875072041912013/276424936830630536178603173059350"},"('BA', 1, (2,), ((0, 1),), -80, 1)":{"1":"4880292608058024066886120358155997/15356940935035029787700176281075"},"('BA', 1, (), ((0, 3),), -80, 1)":{"1":"-10637731645086268123420215653679277/30713881870070059575400352562150"},"('BA', 1, (1,), ((0, 2),), -80, 1)":{"1":"4880292608058024066886120358155997/15356940935035029787700176281075"},"('BA', 1, (1,), ((0, 1),), -80, 2)":{"1":"4880292608058024066886120358155997/15356940935035029787700176281075"},"('BA', 1, (), ((0, 2),), -80, 2)":{"1":"-2586337375524048698384389335305879/10237960623356686525133450854050"},"('BA', 1, (2,), ((0, 1),), -79, 1)":{"1":"-4868007055309996043055960217131137/15356940935035029787700176281075"},"('BA', 1, (), ((0, 3),), -79, 1)":{"1":"118845595455405124908316233203176187/337852700570770655329403878183650"},"('BA', 1, (1,), ((0, 2),), -79, 1)":{"1":"-4868007055309996043055960217131137/15356940935035029787700176281075"},"('BA', 1, (1,), ((0, 1),), -79, 2)":{"1":"-4868007055309996043055960217131137/15356940935035029787700176281075"},"('BA', 1, (), ((0, 2),), -79, 2)":{"1":"28732278843969180230321965931936449/112617566856923551776467959394550"},"('BA', 1, (2,), ((0, 1),), -78, 1)":{"1":"61462860623241058403302042280303/194391657405506706173419952925"},"('BA', 1, (), ((0, 3),), -78, 1)":{"1":"-1525450946813954747032830796286453/4276616462921147535815238964350"},"('BA', 1, (1,), ((0, 2),), -78, 1)":{"1":"61462860623241058403302042280303/194391657405506706173419952925"},"('BA', 1, (1,), ((0, 1),), -78, 2)":{"1":"61462860623241058403302042280303/194391657405506706173419952925"},"('BA', 1, (), ((0, 2),), -78, 2)":{"1":"-122307911870533688303841847853877/475179606991238615090582107150"},"('BA', 1, (2,), ((0, 1),), -77, 1)":{"1":"-61303359776139104182852056677903/194391657405506706173419952925"},"('BA', 1, (), ((0, 3),), -77, 1)":{"1":"1544750549313291207707279054176853/4276616462921147535815238964350"},"('BA', 1, (1,), ((0, 2),), -77, 1)":{"1":"-61303359776139104182852056677903/194391657405506706173419952925"},"('BA', 1, (1,), ((0, 1),), -77, 2)":{"1":"-61303359776139104182852056677903/194391657405506706173419952925"},"('BA', 1, (), ((0, 2),), -77, 2)":{"1":"369847917808470225619775279605631/1425538820973715845271746321450"},"('BA', 1, (2,), ((0, 1),), -76, 1)":{"1":"672559662384108370412072783887333/2138308231460573767907619482175"},"('BA', 1, (), ((0, 3),), -76, 1)":{"1":"-1562523500847508963700277449872853/4276616462921147535815238964350"},"('BA', 1, (1,), ((0, 2),), -76, 1)":{"1":"672559662384108370412072783887333/2138308231460573767907619482175"},"('BA', 1, (1,), ((0, 1),), -76, 2)":{"1":"672559662384108370412072783887333/2138308231460573767907619482175"},"('BA', 1, (), ((0, 2),), -76, 2)":{"1":"-372513860538602889018725038960031/1425538820973715845271746321450"},"('BA', 1, (2,), ((0, 1),), -75, 1)":{"1":"-670758981768141571449624262218133/2138308231460573767907619482175"},"('BA', 1, (), ((0, 3),), -75, 1)":{"1":"1578969717140005727557307281118213/4276616462921147535815238964350"},"('BA', 1, (1,), ((0, 2),), -75, 1)":{"1":"-670758981768141571449624262218133/2138308231460573767907619482175"},"('BA', 1, (1,), ((0, 1),), -75, 2)":{"1":"-670758981768141571449624262218133/2138308231460573767907619482175"},"('BA', 1, (), ((0, 2),), -75, 2)":{"1":"124984927717119294389273974629797/475179606991238615090582107150"},"('BA', 1, (2,), ((0, 1),), -74, 1)":{"1":"668934292077295215167676426926677/2138308231460573767907619482175"},"('BA', 1, (), ((0, 3),), -74, 1)":{"1":"-1594251493300843961418620401684157/4276616462921147535815238964350"},"('BA', 1, (1,), ((0, 2),), -74, 1)":{"1":"668934292077295215167676426926677/2138308231460573767907619482175"},"('BA', 1, (1,), ((0, 1),), -74, 2)":{"1":"668934292077295215167676426926677/2138308231460573767907619482175"},"('BA', 1, (), ((0, 2),), -74, 2)":{"1":"-377197630896356529431049471435139/1425538820973715845271746321450"},"('BA', 1, (2,), ((0, 1),), -73, 1)":{"1":"-667084944417653637854891458725877/2138308231460573767907619482175"},"('BA', 1, (), ((0, 3),), -73, 1)":{"1":"1608502348795729057181845744878557/4276616462921147535815238964350"},"('BA', 1, (1,), ((0, 2),), -73, 1)":{"1":"-667084944417653637854891458725877/2138308231460573767907619482175"},"('BA', 1, (1,), ((0, 1),), -73, 2)":{"1":"-667084944417653637854891458725877/2138308231460573767907619482175"},"('BA', 1, (), ((0, 2),), -73, 2)":{"1":"379264548868897115839456200600739/1425538820973715845271746321450"},"('BA', 1, (2,), ((0, 1),), -72, 1)":{"1":"9112469359293533278712889630349/29291893581651695450789307975"},"('BA', 1, (), ((0, 3),), -72, 1)":{"1":"-22216896096304424443231422693109/58583787163303390901578615950"},"('BA', 1, (1,), ((0, 2),), -72, 1)":{"1":"9112469359293533278712889630349/29291893581651695450789307975"},"('BA', 1, (1,), ((0, 1),), -72, 2)":{"1":"9112469359293533278712889630349/29291893581651695450789307975"},"('BA', 1, (), ((0, 2),), -72, 2)":{"1":"-15664682727798978860972156161729/58583787163303390901578615950"},"('BA', 1, (2,), ((0, 1),), -71, 1)":{"1":"-3028810706851429109067025637383/9763964527217231816929769325"},"('BA', 1, (), ((0, 3),), -71, 1)":{"1":"2487577079954326364680547490901/6509309684811487877953179550"},"('BA', 1, (1,), ((0, 2),), -71, 1)":{"1":"-3028810706851429109067025637383/9763964527217231816929769325"},"('BA', 1, (1,), ((0, 1),), -71, 2)":{"1":"-3028810706851429109067025637383/9763964527217231816929769325"},"('BA', 1, (), ((0, 2),), -71, 2)":{"1":"5245770973357204101554334055043/19527929054434463633859538650"},"('BA', 1, (2,), ((0, 1),), -70, 1)":{"1":"42535343474848157886823113473/137520627143904673477884075"},"('BA', 1, (), ((0, 3),), -70, 1)":{"1":"-35288353486854269852429147491/91680418095936448985256050"},"('BA', 1, (1,), ((0, 2),), -70, 1)":{"1":"42535343474848157886823113473/137520627143904673477884075"},"('BA', 1, (1,), ((0, 1),), -70, 2)":{"1":"42535343474848157886823113473/137520627143904673477884075"},"('BA', 1, (), ((0, 2),), -70, 2)":{"1":"-74200201967705483722055277973/275041254287809346955768150"},"('BA', 1, (2,), ((0, 1),), -69, 1)":{"1":"-42409610330030873613929048033/137520627143904673477884075"},"('BA', 1, (), ((0, 3),), -69, 1)":{"1":"106577548281194087103687146633/275041254287809346955768150"},"('BA', 1, (1,), ((0, 2),), -69, 1)":{"1":"-42409610330030873613929048033/137520627143904673477884075"},"('BA', 1, (1,), ((0, 1),), -69, 2)":{"1":"-42409610330030873613929048033/137520627143904673477884075"},"('BA', 1, (), ((0, 2),), -69, 2)":{"1":"74493579305612480358808097333/275041254287809346955768150"},"('BA', 1, (2,), ((0, 1),), -68, 1)":{"1":"14094018321907827923954201611/45840209047968224492628025"},"('BA', 1, (), ((0, 3),), -68, 1)":{"1":"-35750037643120108150921585411/91680418095936448985256050"},"('BA', 1, (1,), ((0, 2),), -68, 1)":{"1":"14094018321907827923954201611/45840209047968224492628025"},"('BA', 1, (1,), ((0, 1),), -68, 2)":{"1":"14094018321907827923954201611/45840209047968224492628025"},"('BA', 1, (), ((0, 2),), -68, 2)":{"1":"-24922027982513968037437893511/91680418095936448985256050"},"('BA', 1, (2,), ((0, 1),), -67, 1)":{"1":"-14050874595745034300902316411/45840209047968224492628025"},"('BA', 1, (), ((0, 3),), -67, 1)":{"1":"35962004645572094212002586611/91680418095936448985256050"},"('BA', 1, (1,), ((0, 2),), -67, 1)":{"1":"-14050874595745034300902316411/45840209047968224492628025"},"('BA', 1, (1,), ((0, 1),), -67, 2)":{"1":"-14050874595745034300902316411/45840209047968224492628025"},"('BA', 1, (), ((0, 2),), -67, 2)":{"1":"1470967036509327309203085383/5392965770349202881485650"},"('BA', 1, (2,), ((0, 1),), -66, 1)":{"1":"209060999005535159677640233/684182224596540664069075"},"('BA', 1, (), ((0, 3),), -66, 1)":{"1":"-1619225287975540871946097699/4105093347579243984414450"},"('BA', 1, (1,), ((0, 2),), -66, 1)":{"1":"209060999005535159677640233/684182224596540664069075"},"('BA', 1, (1,), ((0, 1),), -66, 2)":{"1":"209060999005535159677640233/684182224596540664069075"},"('BA', 1, (), ((0, 2),), -66, 2)":{"1":"-66070831911533716205265247/241476079269367293200850"},"('BA', 1, (2,), ((0, 1),), -65, 1)":{"1":"-625192648726870088010174299/2052546673789621992207225"},"('BA', 1, (), ((0, 3),), -65, 1)":{"1":"542581326218536115174484097/1368364449193081328138150"},"('BA', 1, (1,), ((0, 2),), -65, 1)":{"1":"-625192648726870088010174299/2052546673789621992207225"},"('BA', 1, (1,), ((0, 1),), -65, 2)":{"1":"-625192648726870088010174299/2052546673789621992207225"},"('BA', 1, (), ((0, 2),), -65, 2)":{"1":"13252568396367520197256627/48295215853873458640170"},"('BA', 1, (2,), ((0, 1),), -64, 1)":{"1":"623171679694215690971693339/2052546673789621992207225"},"('BA', 1, (), ((0, 3),), -64, 1)":{"1":"-545275951595408644559125377/1368364449193081328138150"},"('BA', 1, (1,), ((0, 2),), -64, 1)":{"1":"623171679694215690971693339/2052546673789621992207225"},"('BA', 1, (1,), ((0, 1),), -64, 2)":{"1":"623171679694215690971693339/2052546673789621992207225"},"('BA', 1, (), ((0, 2),), -64, 2)":{"1":"-13288232555767303674406291/48295215853873458640170"},"('BA', 1, (2,), ((0, 1),), -63, 1)":{"1":"-621119133020426068979486114/2052546673789621992207225"},"('BA', 1, (), ((0, 3),), -63, 1)":{"1":"7395776548880142005083680877/18472920064106597929865025"},"('BA', 1, (1,), ((0, 2),), -63, 1)":{"1":"-621119133020426068979486114/2052546673789621992207225"},"('BA', 1, (1,), ((0, 1),), -63, 2)":{"1":"-621119133020426068979486114/2052546673789621992207225"},"('BA', 1, (), ((0, 2),), -63, 2)":{"1":"59945956749835643032302167/217328471342430563880765"},"('BA', 1, (2,), ((0, 1),), -62, 1)":{"1":"1857102018722109835152683942/6157640021368865976621675"},"('BA', 1, (), ((0, 3),), -62, 1)":{"1":"-7428617295660775956958996477/18472920064106597929865025"},"('BA', 1, (1,), ((0, 2),), -62, 1)":{"1":"1857102018722109835152683942/6157640021368865976621675"},"('BA', 1, (1,), ((0, 1),), -62, 2)":{"1":"1857102018722109835152683942/6157640021368865976621675"},"('BA', 1, (), ((0, 2),), -62, 2)":{"1":"-60083943080846710056988367/217328471342430563880765"},"('BA', 1, (2,), ((0, 1),), -61, 1)":{"1":"-1850745745151664554144558342/6157640021368865976621675"},"('BA', 1, (), ((0, 3),), -61, 1)":{"1":"7459850708894860527429958477/18472920064106597929865025"},"('BA', 1, (1,), ((0, 2),), -61, 1)":{"1":"-1850745745151664554144558342/6157640021368865976621675"},"('BA', 1, (1,), ((0, 1),), -61, 2)":{"1":"-1850745745151664554144558342/6157640021368865976621675"},"('BA', 1, (), ((0, 2),), -61, 2)":{"1":"60211584274249160933216447/217328471342430563880765"},"('BA', 1, (2,), ((0, 1),), -60, 1)":{"1":"30234184760248301634053822/100944918383096163551175"},"('BA', 1, (), ((0, 3),), -60, 1)":{"1":"-122779817915849902261957777/302834755149288490653525"},"('BA', 1, (1,), ((0, 2),), -60, 1)":{"1":"30234184760248301634053822/100944918383096163551175"},"('BA', 1, (1,), ((0, 1),), -60, 2)":{"1":"30234184760248301634053822/100944918383096163551175"},"('BA', 1, (), ((0, 2),), -60, 2)":{"1":"-989006441507190321841403/3562761825285746948865"},"('BA', 1, (2,), ((0, 1),), -59, 1)":{"1":"-30126510180639665726265902/100944918383096163551175"},"('BA', 1, (), ((0, 3),), -59, 1)":{"1":"123243513282874189155173497/302834755149288490653525"},"('BA', 1, (1,), ((0, 2),), -59, 1)":{"1":"-30126510180639665726265902/100944918383096163551175"},"('BA', 1, (1,), ((0, 1),), -59, 2)":{"1":"-30126510180639665726265902/100944918383096163551175"},"('BA', 1, (), ((0, 2),), -59, 2)":{"1":"198156798298627867934791/712552365057149389773"},"('BA', 1, (2,), ((0, 1),), -58, 1)":{"1":"508762891663666223321578/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -58, 1)":{"1":"-2096354803973690310356633/5132792460157432044975"},"('BA', 1, (1,), ((0, 2),), -58, 1)":{"1":"508762891663666223321578/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -58, 2)":{"1":"508762891663666223321578/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -58, 2)":{"1":"-3364116637022576053340/12077158729782193047"},"('BA', 1, (2,), ((0, 1),), -57, 1)":{"1":"-506874968000160041419978/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -57, 1)":{"1":"2103477425067827269349033/5132792460157432044975"},"('BA', 1, (1,), ((0, 2),), -57, 1)":{"1":"-506874968000160041419978/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -57, 2)":{"1":"-506874968000160041419978/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -57, 2)":{"1":"3369164561256549801740/12077158729782193047"},"('BA', 1, (2,), ((0, 1),), -56, 1)":{"1":"504953922868873049309578/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -56, 1)":{"1":"-2110257584354722535621033/5132792460157432044975"},"('BA', 1, (1,), ((0, 2),), -56, 1)":{"1":"504953922868873049309578/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -56, 2)":{"1":"504953922868873049309578/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -56, 2)":{"1":"-57353769373160642191708/205311698406297281799"},"('BA', 1, (2,), ((0, 1),), -55, 1)":{"1":"-502998573360241646625778/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -55, 1)":{"1":"2116710237733206164477573/5132792460157432044975"},"('BA', 1, (1,), ((0, 2),), -55, 1)":{"1":"-502998573360241646625778/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -55, 2)":{"1":"-502998573360241646625778/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -55, 2)":{"1":"287120809777356863441624/1026558492031486408995"},"('BA', 1, (2,), ((0, 1),), -54, 1)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -54, 1)":{"1":"-2122848850130000507448533/5132792460157432044975"},"('BA', 1, (1,), ((0, 2),), -54, 1)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -54, 2)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -54, 2)":{"1":"-287436035819354410783376/1026558492031486408995"},"('BA', 1, (2,), ((0, 1),), -53, 1)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (), ((0, 3),), -53, 1)":{"1":"236520615450407001417437/570310273350825782775"},"('BA', 1, (1,), ((0, 2),), -53, 1)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (1,), ((0, 1),), -53, 2)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (), ((0, 2),), -53, 2)":{"1":"287715539232600220896736/1026558492031486408995"},"('BA', 1, (2,), ((0, 1),), -52, 1)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (), ((0, 3),), -52, 1)":{"1":"-4474279240335866835529/10760571195298599675"},"('BA', 1, (1,), ((0, 2),), -52, 1)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -52, 2)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (), ((0, 2),), -52, 2)":{"1":"-5433211332845852226512/19369028151537479415"},"('BA', 1, (2,), ((0, 1),), -51, 1)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (), ((0, 3),), -51, 1)":{"1":"4485315723613096168529/10760571195298599675"},"('BA', 1, (1,), ((0, 2),), -51, 1)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -51, 2)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (), ((0, 2),), -51, 2)":{"1":"5437184466825654786392/19369028151537479415"},"('BA', 1, (2,), ((0, 1),), -50, 1)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (), ((0, 3),), -50, 1)":{"1":"-4495780906579504218409/10760571195298599675"},"('BA', 1, (1,), ((0, 2),), -50, 1)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -50, 2)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (), ((0, 2),), -50, 2)":{"1":"-5440526573643959292644/19369028151537479415"},"('BA', 1, (2,), ((0, 1),), -49, 1)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (), ((0, 3),), -49, 1)":{"1":"4505691130197418245817/10760571195298599675"},"('BA', 1, (1,), ((0, 2),), -49, 1)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -49, 2)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (), ((0, 2),), -49, 2)":{"1":"27216238429457949619492/96845140757687397075"},"('BA', 1, (2,), ((0, 1),), -48, 1)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (), ((0, 3),), -48, 1)":{"1":"-30714699858948526211/73201164593868025"},"('BA', 1, (1,), ((0, 2),), -48, 1)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (1,), ((0, 1),), -48, 2)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (), ((0, 2),), -48, 2)":{"1":"-555648559125703400308/1976431444034436675"},"('BA', 1, (2,), ((0, 1),), -47, 1)":{"1":"-561365202194213936938/1976431444034436675"},"('BA', 1, (), ((0, 3),), -47, 1)":{"1":"92324548959332788183/219603493781604075"},"('BA', 1, (1,), ((0, 2),), -47, 1)":{"1":"-561365202194213936938/1976431444034436675"},"('BA', 1, (1,), ((0, 1),), -47, 2)":{"1":"-561365202194213936938/1976431444034436675"},"('BA', 1, (), ((0, 2),), -47, 2)":{"1":"555801770865551031058/1976431444034436675"},"('BA', 1, (2,), ((0, 1),), -46, 1)":{"1":"11886678538121254454/42051732851796525"},"('BA', 1, (), ((0, 3),), -46, 1)":{"1":"-1967967126609642089/4672414761310725"},"('BA', 1, (1,), ((0, 2),), -46, 1)":{"1":"11886678538121254454/42051732851796525"},"('BA', 1, (1,), ((0, 1),), -46, 2)":{"1":"11886678538121254454/42051732851796525"},"('BA', 1, (), ((0, 2),), -46, 2)":{"1":"-11827521704273703014/42051732851796525"},"('BA', 1, (2,), ((0, 1),), -45, 1)":{"1":"-11828171779370928854/42051732851796525"},"('BA', 1, (), ((0, 3),), -45, 1)":{"1":"5914085889685464427/14017244283932175"},"('BA', 1, (1,), ((0, 2),), -45, 1)":{"1":"-11828171779370928854/42051732851796525"},"('BA', 1, (1,), ((0, 1),), -45, 2)":{"1":"-11828171779370928854/42051732851796525"},"('BA', 1, (), ((0, 2),), -45, 2)":{"1":"11828171779370928854/42051732851796525"},"('BA', 1, (2,), ((0, 1),), -44, 1)":{"1":"11886678538121254454/42051732851796525"},"('BA', 1, (), ((0, 3),), -44, 1)":{"1":"-5982777158292328187/14017244283932175"},"('BA', 1, (1,), ((0, 2),), -44, 1)":{"1":"11886678538121254454/42051732851796525"},"('BA', 1, (1,), ((0, 1),), -44, 2)":{"1":"11886678538121254454/42051732851796525"},"('BA', 1, (), ((0, 2),), -44, 2)":{"1":"-11945835371968805894/42051732851796525"},"('BA', 1, (2,), ((0, 1),), -43, 1)":{"1":"-561365202194213936938/1976431444034436675"},"('BA', 1, (), ((0, 3),), -43, 1)":{"1":"284391555316215572389/658810481344812225"},"('BA', 1, (1,), ((0, 2),), -43, 1)":{"1":"-561365202194213936938/1976431444034436675"},"('BA', 1, (1,), ((0, 1),), -43, 2)":{"1":"-561365202194213936938/1976431444034436675"},"('BA', 1, (), ((0, 2),), -43, 2)":{"1":"566928633522876842818/1976431444034436675"},"('BA', 1, (2,), ((0, 1),), -42, 1)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (), ((0, 3),), -42, 1)":{"1":"-287568145389056449939/658810481344812225"},"('BA', 1, (1,), ((0, 2),), -42, 1)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (1,), ((0, 1),), -42, 2)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (), ((0, 2),), -42, 2)":{"1":"-572352329113482971368/1976431444034436675"},"('BA', 1, (2,), ((0, 1),), -41, 1)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (), ((0, 3),), -41, 1)":{"1":"14245439983686015315811/32281713585895799025"},"('BA', 1, (1,), ((0, 2),), -41, 1)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -41, 2)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (), ((0, 2),), -41, 2)":{"1":"28308788319098590487032/96845140757687397075"},"('BA', 1, (2,), ((0, 1),), -40, 1)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (), ((0, 3),), -40, 1)":{"1":"-14399132434709597266291/32281713585895799025"},"('BA', 1, (1,), ((0, 2),), -40, 1)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -40, 2)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (), ((0, 2),), -40, 2)":{"1":"-28570317440676423379816/96845140757687397075"},"('BA', 1, (2,), ((0, 1),), -39, 1)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (), ((0, 3),), -39, 1)":{"1":"14552059140638076188731/32281713585895799025"},"('BA', 1, (1,), ((0, 2),), -39, 1)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -39, 2)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (), ((0, 2),), -39, 2)":{"1":"28830090288826455456676/96845140757687397075"},"('BA', 1, (2,), ((0, 1),), -38, 1)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (), ((0, 3),), -38, 1)":{"1":"-14704362609863840984131/32281713585895799025"},"('BA', 1, (1,), ((0, 2),), -38, 1)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -38, 2)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (), ((0, 2),), -38, 2)":{"1":"-29088343997513621848876/96845140757687397075"},"('BA', 1, (2,), ((0, 1),), -37, 1)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (), ((0, 3),), -37, 1)":{"1":"787377860193457388168543/1710930820052477348325"},"('BA', 1, (1,), ((0, 2),), -37, 1)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (1,), ((0, 1),), -37, 2)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (), ((0, 2),), -37, 2)":{"1":"1555301716926355680358028/5132792460157432044975"},"('BA', 1, (2,), ((0, 1),), -36, 1)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -36, 1)":{"1":"-2386220198251261094862829/5132792460157432044975"},"('BA', 1, (1,), ((0, 2),), -36, 1)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -36, 2)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -36, 2)":{"1":"-1568865853157402347624028/5132792460157432044975"},"('BA', 1, (2,), ((0, 1),), -35, 1)":{"1":"-502998573360241646625778/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -35, 1)":{"1":"2410276922508968655154429/5132792460157432044975"},"('BA', 1, (1,), ((0, 2),), -35, 1)":{"1":"-502998573360241646625778/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -35, 2)":{"1":"-502998573360241646625778/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -35, 2)":{"1":"1582387391274665562546548/5132792460157432044975"},"('BA', 1, (2,), ((0, 1),), -34, 1)":{"1":"504953922868873049309578/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -34, 1)":{"1":"-2434327721465134908165169/5132792460157432044975"},"('BA', 1, (1,), ((0, 2),), -34, 1)":{"1":"504953922868873049309578/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -34, 2)":{"1":"504953922868873049309578/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -34, 2)":{"1":"-1595879302884222241064768/5132792460157432044975"},"('BA', 1, (2,), ((0, 1),), -33, 1)":{"1":"-506874968000160041419978/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -33, 1)":{"1":"2458397286933613103430769/5132792460157432044975"},"('BA', 1, (1,), ((0, 2),), -33, 1)":{"1":"-506874968000160041419978/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -33, 2)":{"1":"-506874968000160041419978/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -33, 2)":{"1":"1609354869466926582780368/5132792460157432044975"},"('BA', 1, (2,), ((0, 1),), -32, 1)":{"1":"508762891663666223321578/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -32, 1)":{"1":"-2482511220999305699537569/5132792460157432044975"},"('BA', 1, (1,), ((0, 2),), -32, 1)":{"1":"508762891663666223321578/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -32, 2)":{"1":"508762891663666223321578/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -32, 2)":{"1":"-1622827779247402517259968/5132792460157432044975"},"('BA', 1, (2,), ((0, 1),), -31, 1)":{"1":"-30126510180639665726265902/100944918383096163551175"},"('BA', 1, (), ((0, 3),), -31, 1)":{"1":"147895078342882802381219621/302834755149288490653525"},"('BA', 1, (1,), ((0, 2),), -31, 1)":{"1":"-30126510180639665726265902/100944918383096163551175"},"('BA', 1, (1,), ((0, 1),), -31, 2)":{"1":"-30126510180639665726265902/100944918383096163551175"},"('BA', 1, (), ((0, 2),), -31, 2)":{"1":"96542421806921150485309237/302834755149288490653525"},"('BA', 1, (2,), ((0, 1),), -30, 1)":{"1":"30234184760248301634053822/100944918383096163551175"},"('BA', 1, (), ((0, 3),), -30, 1)":{"1":"-149327844926384812444526621/302834755149288490653525"},"('BA', 1, (1,), ((0, 2),), -30, 1)":{"1":"30234184760248301634053822/100944918383096163551175"},"('BA', 1, (1,), ((0, 1),), -30, 2)":{"1":"30234184760248301634053822/100944918383096163551175"},"('BA', 1, (), ((0, 2),), -30, 2)":{"1":"-97339561033378632447803677/302834755149288490653525"},"('BA', 1, (2,), ((0, 1),), -29, 1)":{"1":"-1850745745151664554144558342/6157640021368865976621675"},"('BA', 1, (), ((0, 3),), -29, 1)":{"1":"9196860997470120459871066601/18472920064106597929865025"},"('BA', 1, (1,), ((0, 2),), -29, 1)":{"1":"-1850745745151664554144558342/6157640021368865976621675"},"('BA', 1, (1,), ((0, 1),), -29, 2)":{"1":"-1850745745151664554144558342/6157640021368865976621675"},"('BA', 1, (), ((0, 2),), -29, 2)":{"1":"5986489807598808645543952057/18472920064106597929865025"},"('BA', 1, (2,), ((0, 1),), -28, 1)":{"1":"1857102018722109835152683942/6157640021368865976621675"},"('BA', 1, (), ((0, 3),), -28, 1)":{"1":"-9285300872838212559415159001/18472920064106597929865025"},"('BA', 1, (1,), ((0, 2),), -28, 1)":{"1":"1857102018722109835152683942/6157640021368865976621675"},"('BA', 1, (1,), ((0, 1),), -28, 2)":{"1":"1857102018722109835152683942/6157640021368865976621675"},"('BA', 1, (), ((0, 2),), -28, 2)":{"1":"-6035476950460688656072092457/18472920064106597929865025"},"('BA', 1, (2,), ((0, 1),), -27, 1)":{"1":"-621119133020426068979486114/2052546673789621992207225"},"('BA', 1, (), ((0, 3),), -27, 1)":{"1":"9374440042671361857362444201/18472920064106597929865025"},"('BA', 1, (1,), ((0, 2),), -27, 1)":{"1":"-621119133020426068979486114/2052546673789621992207225"},"('BA', 1, (1,), ((0, 1),), -27, 2)":{"1":"-621119133020426068979486114/2052546673789621992207225"},"('BA', 1, (), ((0, 2),), -27, 2)":{"1":"6084738070631639583885065857/18472920064106597929865025"},"('BA', 1, (2,), ((0, 1),), -26, 1)":{"1":"623171679694215690971693339/2052546673789621992207225"},"('BA', 1, (), ((0, 3),), -26, 1)":{"1":"-701067407793022737384261301/1368364449193081328138150"},"('BA', 1, (1,), ((0, 2),), -26, 1)":{"1":"623171679694215690971693339/2052546673789621992207225"},"('BA', 1, (1,), ((0, 1),), -26, 2)":{"1":"623171679694215690971693339/2052546673789621992207225"},"('BA', 1, (), ((0, 2),), -26, 2)":{"1":"-1363186951536641951562238621/4105093347579243984414450"},"('BA', 1, (2,), ((0, 1),), -25, 1)":{"1":"-625192648726870088010174299/2052546673789621992207225"},"('BA', 1, (), ((0, 3),), -25, 1)":{"1":"707803971235204060845864501/1368364449193081328138150"},"('BA', 1, (1,), ((0, 2),), -25, 1)":{"1":"-625192648726870088010174299/2052546673789621992207225"},"('BA', 1, (1,), ((0, 1),), -25, 2)":{"1":"-625192648726870088010174299/2052546673789621992207225"},"('BA', 1, (), ((0, 2),), -25, 2)":{"1":"105715560093557010405683377/315776411352249537262650"},"('BA', 1, (2,), ((0, 1),), -24, 1)":{"1":"209060999005535159677640233/684182224596540664069075"},"('BA', 1, (), ((0, 3),), -24, 1)":{"1":"-428774538824818400450285299/821018669515848796882890"},"('BA', 1, (1,), ((0, 2),), -24, 1)":{"1":"209060999005535159677640233/684182224596540664069075"},"('BA', 1, (1,), ((0, 1),), -24, 2)":{"1":"209060999005535159677640233/684182224596540664069075"},"('BA', 1, (), ((0, 2),), -24, 2)":{"1":"-106579065043872980049397969/315776411352249537262650"},"('BA', 1, (2,), ((0, 1),), -23, 1)":{"1":"-14050874595745034300902316411/45840209047968224492628025"},"('BA', 1, (), ((0, 3),), -23, 1)":{"1":"9668648585779622318682262371/18336083619187289797051210"},"('BA', 1, (1,), ((0, 2),), -23, 1)":{"1":"-14050874595745034300902316411/45840209047968224492628025"},"('BA', 1, (1,), ((0, 1),), -23, 2)":{"1":"-14050874595745034300902316411/45840209047968224492628025"},"('BA', 1, (), ((0, 2),), -23, 2)":{"1":"2399773750947813303627447241/7052339853533572998865850"},"('BA', 1, (2,), ((0, 1),), -22, 1)":{"1":"14094018321907827923954201611/45840209047968224492628025"},"('BA', 1, (), ((0, 3),), -22, 1)":{"1":"-9762814457665371878560724851/18336083619187289797051210"},"('BA', 1, (1,), ((0, 2),), -22, 1)":{"1":"14094018321907827923954201611/45840209047968224492628025"},"('BA', 1, (1,), ((0, 1),), -22, 2)":{"1":"14094018321907827923954201611/45840209047968224492628025"},"('BA', 1, (), ((0, 2),), -22, 2)":{"1":"-2419541946547487973721454841/7052339853533572998865850"},"('BA', 1, (2,), ((0, 1),), -21, 1)":{"1":"-42409610330030873613929048033/137520627143904673477884075"},"('BA', 1, (), ((0, 3),), -21, 1)":{"1":"29576022739798230915977428313/55008250857561869391153630"},"('BA', 1, (1,), ((0, 2),), -21, 1)":{"1":"-42409610330030873613929048033/137520627143904673477884075"},"('BA', 1, (1,), ((0, 1),), -21, 2)":{"1":"-42409610330030873613929048033/137520627143904673477884075"},"('BA', 1, (), ((0, 2),), -21, 2)":{"1":"2439611846525923438382258841/7052339853533572998865850"},"('BA', 1, (2,), ((0, 1),), -20, 1)":{"1":"42535343474848157886823113473/137520627143904673477884075"},"('BA', 1, (), ((0, 3),), -20, 1)":{"1":"-9956466692568409184243415891/18336083619187289797051210"},"('BA', 1, (1,), ((0, 2),), -20, 1)":{"1":"42535343474848157886823113473/137520627143904673477884075"},"('BA', 1, (1,), ((0, 1),), -20, 2)":{"1":"42535343474848157886823113473/137520627143904673477884075"},"('BA', 1, (), ((0, 2),), -20, 2)":{"1":"-7380090148591319063479782763/21157019560600718996597550"},"('BA', 1, (2,), ((0, 1),), -19, 1)":{"1":"-3028810706851429109067025637383/9763964527217231816929769325"},"('BA', 1, (), ((0, 3),), -19, 1)":{"1":"714008866749706370690700756773/1301861936962297575590635910"},"('BA', 1, (1,), ((0, 2),), -19, 1)":{"1":"-3028810706851429109067025637383/9763964527217231816929769325"},"('BA', 1, (1,), ((0, 1),), -19, 2)":{"1":"-3028810706851429109067025637383/9763964527217231816929769325"},"('BA', 1, (), ((0, 2),), -19, 2)":{"1":"528420911849885564208751422653/1502148388802651048758426050"},"('BA', 1, (2,), ((0, 1),), -18, 1)":{"1":"9112469359293533278712889630349/29291893581651695450789307975"},"('BA', 1, (), ((0, 3),), -18, 1)":{"1":"-6491584011891355045809183017797/11716757432660678180315723190"},"('BA', 1, (1,), ((0, 2),), -18, 1)":{"1":"9112469359293533278712889630349/29291893581651695450789307975"},"('BA', 1, (1,), ((0, 1),), -18, 2)":{"1":"9112469359293533278712889630349/29291893581651695450789307975"},"('BA', 1, (), ((0, 2),), -18, 2)":{"1":"-177651236832266275674182926151/500716129600883682919475350"},"('BA', 1, (2,), ((0, 1),), -17, 1)":{"1":"-667084944417653637854891458725877/2138308231460573767907619482175"},"('BA', 1, (), ((0, 3),), -17, 1)":{"1":"478801463542038553989500601495341/855323292584229507163047792870"},"('BA', 1, (1,), ((0, 2),), -17, 1)":{"1":"-667084944417653637854891458725877/2138308231460573767907619482175"},"('BA', 1, (1,), ((0, 1),), -17, 2)":{"1":"-667084944417653637854891458725877/2138308231460573767907619482175"},"('BA', 1, (), ((0, 2),), -17, 2)":{"1":"117734317774147938761630556392407/328970497147780579678095304950"},"('BA', 1, (2,), ((0, 1),), -16, 1)":{"1":"668934292077295215167676426926677/2138308231460573767907619482175"},"('BA', 1, (), ((0, 3),), -16, 1)":{"1":"-483870851832585465917487631975181/855323292584229507163047792870"},"('BA', 1, (1,), ((0, 2),), -16, 1)":{"1":"668934292077295215167676426926677/2138308231460573767907619482175"},"('BA', 1, (1,), ((0, 1),), -16, 2)":{"1":"668934292077295215167676426926677/2138308231460573767907619482175"},"('BA', 1, (), ((0, 2),), -16, 2)":{"1":"-118780328893854713259812099492407/328970497147780579678095304950"},"('BA', 1, (2,), ((0, 1),), -15, 1)":{"1":"-670758981768141571449624262218133/2138308231460573767907619482175"},"('BA', 1, (), ((0, 3),), -15, 1)":{"1":"489116834693768740228087658438117/855323292584229507163047792870"},"('BA', 1, (1,), ((0, 2),), -15, 1)":{"1":"-670758981768141571449624262218133/2138308231460573767907619482175"},"('BA', 1, (1,), ((0, 1),), -15, 2)":{"1":"-670758981768141571449624262218133/2138308231460573767907619482175"},"('BA', 1, (), ((0, 2),), -15, 2)":{"1":"119859352124499433561156252092643/328970497147780579678095304950"},"('BA', 1, (2,), ((0, 1),), -14, 1)":{"1":"672559662384108370412072783887333/2138308231460573767907619482175"},"('BA', 1, (), ((0, 3),), -14, 1)":{"1":"-494566894691428251754431850690229/855323292584229507163047792870"},"('BA', 1, (1,), ((0, 2),), -14, 1)":{"1":"672559662384108370412072783887333/2138308231460573767907619482175"},"('BA', 1, (1,), ((0, 1),), -14, 2)":{"1":"672559662384108370412072783887333/2138308231460573767907619482175"},"('BA', 1, (), ((0, 2),), -14, 2)":{"1":"-120976697532355754968624309128403/328970497147780579678095304950"},"('BA', 1, (2,), ((0, 1),), -13, 1)":{"1":"-61303359776139104182852056677903/194391657405506706173419952925"},"('BA', 1, (), ((0, 3),), -13, 1)":{"1":"500254239182377933672191337312949/855323292584229507163047792870"},"('BA', 1, (1,), ((0, 2),), -13, 1)":{"1":"-61303359776139104182852056677903/194391657405506706173419952925"},"('BA', 1, (1,), ((0, 1),), -13, 2)":{"1":"-61303359776139104182852056677903/194391657405506706173419952925"},"('BA', 1, (), ((0, 2),), -13, 2)":{"1":"122138775132669992860474204231603/328970497147780579678095304950"},"('BA', 1, (2,), ((0, 1),), -12, 1)":{"1":"61462860623241058403302042280303/194391657405506706173419952925"},"('BA', 1, (), ((0, 3),), -12, 1)":{"1":"-506219570863991021517020798842709/855323292584229507163047792870"},"('BA', 1, (1,), ((0, 2),), -12, 1)":{"1":"61462860623241058403302042280303/194391657405506706173419952925"},"('BA', 1, (1,), ((0, 1),), -12, 2)":{"1":"61462860623241058403302042280303/194391657405506706173419952925"},"('BA', 1, (), ((0, 2),), -12, 2)":{"1":"-1603594660587803375010713229648439/4276616462921147535815238964350"},"('BA', 1, (2,), ((0, 1),), -11, 1)":{"1":"-4868007055309996043055960217131137/15356940935035029787700176281075"},"('BA', 1, (), ((0, 3),), -11, 1)":{"1":"40488574039010922786675428225495771/67570540114154131065880775636730"},"('BA', 1, (1,), ((0, 2),), -11, 1)":{"1":"-4868007055309996043055960217131137/15356940935035029787700176281075"},"('BA', 1, (1,), ((0, 1),), -11, 2)":{"1":"-4868007055309996043055960217131137/15356940935035029787700176281075"},"('BA', 1, (), ((0, 2),), -11, 2)":{"1":"127995473901732285203496351757960681/337852700570770655329403878183650"},"('BA', 1, (2,), ((0, 1),), -10, 1)":{"1":"4880292608058024066886120358155997/15356940935035029787700176281075"},"('BA', 1, (), ((0, 3),), -10, 1)":{"1":"-3728804800652375255579301299051341/6142776374014011915080070512430"},"('BA', 1, (1,), ((0, 2),), -10, 1)":{"1":"4880292608058024066886120358155997/15356940935035029787700176281075"},"('BA', 1, (1,), ((0, 1),), -10, 2)":{"1":"4880292608058024066886120358155997/15356940935035029787700176281075"},"('BA', 1, (), ((0, 2),), -10, 2)":{"1":"-11762158305659950172391313426706351/30713881870070059575400352562150"},"('BA', 1, (2,), ((0, 1),), -9, 1)":{"1":"-44031838385838021258243173365847173/138212468415315268089301586529675"},"('BA', 1, (), ((0, 3),), -9, 1)":{"1":"34022272038330389042790413895421237/55284987366126107235720634611870"},"('BA', 1, (1,), ((0, 2),), -9, 1)":{"1":"-44031838385838021258243173365847173/138212468415315268089301586529675"},"('BA', 1, (1,), ((0, 1),), -9, 2)":{"1":"-44031838385838021258243173365847173/138212468415315268089301586529675"},"('BA', 1, (), ((0, 2),), -9, 2)":{"1":"35690533096248327745365873807158893/92141645610210178726201057686450"},"('BA', 1, (2,), ((0, 1),), -8, 1)":{"1":"44139711531918267321142140457772773/138212468415315268089301586529675"},"('BA', 1, (), ((0, 3),), -8, 1)":{"1":"-34523282872347531868254505500142357/55284987366126107235720634611870"},"('BA', 1, (1,), ((0, 2),), -8, 1)":{"1":"44139711531918267321142140457772773/138212468415315268089301586529675"},"('BA', 1, (1,), ((0, 1),), -8, 2)":{"1":"44139711531918267321142140457772773/138212468415315268089301586529675"},"('BA', 1, (), ((0, 2),), -8, 2)":{"1":"-36126020982275987777069111326414093/92141645610210178726201057686450"},"('BA', 1, (2,), ((0, 1),), -7, 1)":{"1":"-3672441655127796364812512959533039359/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 3),), -7, 1)":{"1":"2910987307994533057427357759431996511/4588653951388466900564812672785210"},"('BA', 1, (1,), ((0, 2),), -7, 1)":{"1":"-3672441655127796364812512959533039359/11471634878471167251412031681963025"},"('BA', 1, (1,), ((0, 1),), -7, 2)":{"1":"-3672441655127796364812512959533039359/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 2),), -7, 2)":{"1":"3037896365850076941991550292782170319/7647756585647444834274687787975350"},"('BA', 1, (2,), ((0, 1),), -6, 1)":{"1":"3681181948368536301765969745576439759/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 3),), -6, 1)":{"1":"-2961681008790824691757407118483718831/4588653951388466900564812672785210"},"('BA', 1, (1,), ((0, 2),), -6, 1)":{"1":"3681181948368536301765969745576439759/11471634878471167251412031681963025"},"('BA', 1, (1,), ((0, 1),), -6, 2)":{"1":"3681181948368536301765969745576439759/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 2),), -6, 2)":{"1":"-3081597832053776626758834222999172319/7647756585647444834274687787975350"},"('BA', 1, (2,), ((0, 1),), -5, 1)":{"1":"-3689819414629973415931738804725211919/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 3),), -5, 1)":{"1":"3019264117200405452862534179475533231/4588653951388466900564812672785210"},"('BA', 1, (1,), ((0, 2),), -5, 1)":{"1":"-3689819414629973415931738804725211919/11471634878471167251412031681963025"},"('BA', 1, (1,), ((0, 1),), -5, 2)":{"1":"-3689819414629973415931738804725211919/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 2),), -5, 2)":{"1":"3131023333438666780040734950350479679/7647756585647444834274687787975350"},"('BA', 1, (2,), ((0, 1),), -4, 1)":{"1":"3698356445237207772956045432953649519/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 3),), -4, 1)":{"1":"-3086535918385412186214070409915621519/4588653951388466900564812672785210"},"('BA', 1, (1,), ((0, 2),), -4, 1)":{"1":"3698356445237207772956045432953649519/11471634878471167251412031681963025"},"('BA', 1, (1,), ((0, 1),), -4, 2)":{"1":"3698356445237207772956045432953649519/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 2),), -4, 2)":{"1":"-3188506006194044784004399580421959519/7647756585647444834274687787975350"},"('BA', 1, (2,), ((0, 1),), -3, 1)":{"1":"-3706795349055853229324900260857622319/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 3),), -3, 1)":{"1":"3168393285426273112991962240584157679/4588653951388466900564812672785210"},"('BA', 1, (1,), ((0, 2),), -3, 1)":{"1":"-3706795349055853229324900260857622319/11471634878471167251412031681963025"},"('BA', 1, (1,), ((0, 1),), -3, 2)":{"1":"-3706795349055853229324900260857622319/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 2),), -3, 2)":{"1":"3258126962697869799047451910629735119/7647756585647444834274687787975350"},"('BA', 1, (2,), ((0, 1),), -2, 1)":{"1":"40866521918642154860585199122889549709/126187983663182839765532348501593275"},"('BA', 1, (), ((0, 3),), -2, 1)":{"1":"-36020903345975933813588756940428367949/50475193465273135906212939400637310"},"('BA', 1, (1,), ((0, 2),), -2, 1)":{"1":"40866521918642154860585199122889549709/126187983663182839765532348501593275"},"('BA', 1, (1,), ((0, 1),), -2, 2)":{"1":"40866521918642154860585199122889549709/126187983663182839765532348501593275"},"('BA', 1, (), ((0, 2),), -2, 2)":{"1":"-36828506441420303988088163970838564909/84125322442121893177021565667728850"},"('BA', 1, (2,), ((0, 1),), -1, 1)":{"1":"-3645196481713595484337076792241271893701/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 3),), -1, 1)":{"1":"3357689779735399702215287889415241775941/4492292218409309095652951606656720590"},"('BA', 1, (1,), ((0, 2),), -1, 1)":{"1":"-3645196481713595484337076792241271893701/11230730546023272739132379016641801475"},"('BA', 1, (1,), ((0, 1),), -1, 2)":{"1":"-3645196481713595484337076792241271893701/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 2),), -1, 2)":{"1":"3405607563398432332568919373219580128901/7487153697348848492754919344427867650"},"('BA', 1, (2,), ((0, 1),), 0, 1)":{"1":"3653182778990767589396015372875328285861/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 3),), 0, 1)":{"1":"-3653182778990767589396015372875328285861/4492292218409309095652951606656720590"},"('BA', 1, (1,), ((0, 2),), 0, 1)":{"1":"3653182778990767589396015372875328285861/11230730546023272739132379016641801475"},"('BA', 1, (1,), ((0, 1),), 0, 2)":{"1":"3653182778990767589396015372875328285861/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 2),), 0, 2)":{"1":"-3653182778990767589396015372875328285861/7487153697348848492754919344427867650"},"('BA', 1, (), ((0, 1),), -90, 3)":{"1":"-3653182778990767589396015372875328285861/22461461092046545478264758033283602950"},"('BA', 1, (), ((0, 1),), -89, 3)":{"1":"3645196481713595484337076792241271893701/22461461092046545478264758033283602950"},"('BA', 1, (), ((0, 1),), -88, 3)":{"1":"-40866521918642154860585199122889549709/252375967326365679531064697003186550"},"('BA', 1, (), ((0, 1),), -87, 3)":{"1":"3706795349055853229324900260857622319/22943269756942334502824063363926050"},"('BA', 1, (), ((0, 1),), -86, 3)":{"1":"-3698356445237207772956045432953649519/22943269756942334502824063363926050"},"('BA', 1, (), ((0, 1),), -85, 3)":{"1":"3689819414629973415931738804725211919/22943269756942334502824063363926050"},"('BA', 1, (), ((0, 1),), -84, 3)":{"1":"-3681181948368536301765969745576439759/22943269756942334502824063363926050"},"('BA', 1, (), ((0, 1),), -83, 3)":{"1":"3672441655127796364812512959533039359/22943269756942334502824063363926050"},"('BA', 1, (), ((0, 1),), -82, 3)":{"1":"-44139711531918267321142140457772773/276424936830630536178603173059350"},"('BA', 1, (), ((0, 1),), -81, 3)":{"1":"44031838385838021258243173365847173/276424936830630536178603173059350"},"('BA', 1, (), ((0, 1),), -80, 3)":{"1":"-4880292608058024066886120358155997/30713881870070059575400352562150"},"('BA', 1, (), ((0, 1),), -79, 3)":{"1":"4868007055309996043055960217131137/30713881870070059575400352562150"},"('BA', 1, (), ((0, 1),), -78, 3)":{"1":"-61462860623241058403302042280303/388783314811013412346839905850"},"('BA', 1, (), ((0, 1),), -77, 3)":{"1":"61303359776139104182852056677903/388783314811013412346839905850"},"('BA', 1, (), ((0, 1),), -76, 3)":{"1":"-672559662384108370412072783887333/4276616462921147535815238964350"},"('BA', 1, (), ((0, 1),), -75, 3)":{"1":"670758981768141571449624262218133/4276616462921147535815238964350"},"('BA', 1, (), ((0, 1),), -74, 3)":{"1":"-668934292077295215167676426926677/4276616462921147535815238964350"},"('BA', 1, (), ((0, 1),), -73, 3)":{"1":"667084944417653637854891458725877/4276616462921147535815238964350"},"('BA', 1, (), ((0, 1),), -72, 3)":{"1":"-9112469359293533278712889630349/58583787163303390901578615950"},"('BA', 1, (), ((0, 1),), -71, 3)":{"1":"3028810706851429109067025637383/19527929054434463633859538650"},"('BA', 1, (), ((0, 1),), -70, 3)":{"1":"-42535343474848157886823113473/275041254287809346955768150"},"('BA', 1, (), ((0, 1),), -69, 3)":{"1":"42409610330030873613929048033/275041254287809346955768150"},"('BA', 1, (), ((0, 1),), -68, 3)":{"1":"-14094018321907827923954201611/91680418095936448985256050"},"('BA', 1, (), ((0, 1),), -67, 3)":{"1":"14050874595745034300902316411/91680418095936448985256050"},"('BA', 1, (), ((0, 1),), -66, 3)":{"1":"-209060999005535159677640233/1368364449193081328138150"},"('BA', 1, (), ((0, 1),), -65, 3)":{"1":"625192648726870088010174299/4105093347579243984414450"},"('BA', 1, (), ((0, 1),), -64, 3)":{"1":"-623171679694215690971693339/4105093347579243984414450"},"('BA', 1, (), ((0, 1),), -63, 3)":{"1":"310559566510213034489743057/2052546673789621992207225"},"('BA', 1, (), ((0, 1),), -62, 3)":{"1":"-928551009361054917576341971/6157640021368865976621675"},"('BA', 1, (), ((0, 1),), -61, 3)":{"1":"925372872575832277072279171/6157640021368865976621675"},"('BA', 1, (), ((0, 1),), -60, 3)":{"1":"-15117092380124150817026911/100944918383096163551175"},"('BA', 1, (), ((0, 1),), -59, 3)":{"1":"15063255090319832863132951/100944918383096163551175"},"('BA', 1, (), ((0, 1),), -58, 3)":{"1":"-254381445831833111660789/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -57, 3)":{"1":"253437484000080020709989/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -56, 3)":{"1":"-252476961434436524654789/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -55, 3)":{"1":"251499286680120823312889/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -54, 3)":{"1":"-250503836021181200128409/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -53, 3)":{"1":"748469853272339196210427/5132792460157432044975"},"('BA', 1, (), ((0, 1),), -52, 3)":{"1":"-14063600165435720745359/96845140757687397075"},"('BA', 1, (), ((0, 1),), -51, 3)":{"1":"14004003155738682347159/96845140757687397075"},"('BA', 1, (), ((0, 1),), -50, 3)":{"1":"-13943237577224054960759/96845140757687397075"},"('BA', 1, (), ((0, 1),), -49, 3)":{"1":"13881256687139135026631/96845140757687397075"},"('BA', 1, (), ((0, 1),), -48, 3)":{"1":"-282000222059796592919/1976431444034436675"},"('BA', 1, (), ((0, 1),), -47, 3)":{"1":"280682601097106968469/1976431444034436675"},"('BA', 1, (), ((0, 1),), -46, 3)":{"1":"-5943339269060627227/42051732851796525"},"('BA', 1, (), ((0, 1),), -45, 3)":{"1":"5914085889685464427/42051732851796525"},"('BA', 1, (), ((0, 1),), -44, 3)":{"1":"-5943339269060627227/42051732851796525"},"('BA', 1, (), ((0, 1),), -43, 3)":{"1":"280682601097106968469/1976431444034436675"},"('BA', 1, (), ((0, 1),), -42, 3)":{"1":"-282000222059796592919/1976431444034436675"},"('BA', 1, (), ((0, 1),), -41, 3)":{"1":"13881256687139135026631/96845140757687397075"},"('BA', 1, (), ((0, 1),), -40, 3)":{"1":"-13943237577224054960759/96845140757687397075"},"('BA', 1, (), ((0, 1),), -39, 3)":{"1":"14004003155738682347159/96845140757687397075"},"('BA', 1, (), ((0, 1),), -38, 3)":{"1":"-14063600165435720745359/96845140757687397075"},"('BA', 1, (), ((0, 1),), -37, 3)":{"1":"748469853272339196210427/5132792460157432044975"},"('BA', 1, (), ((0, 1),), -36, 3)":{"1":"-250503836021181200128409/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -35, 3)":{"1":"251499286680120823312889/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -34, 3)":{"1":"-252476961434436524654789/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -33, 3)":{"1":"253437484000080020709989/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -32, 3)":{"1":"-254381445831833111660789/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -31, 3)":{"1":"15063255090319832863132951/100944918383096163551175"},"('BA', 1, (), ((0, 1),), -30, 3)":{"1":"-15117092380124150817026911/100944918383096163551175"},"('BA', 1, (), ((0, 1),), -29, 3)":{"1":"925372872575832277072279171/6157640021368865976621675"},"('BA', 1, (), ((0, 1),), -28, 3)":{"1":"-928551009361054917576341971/6157640021368865976621675"},"('BA', 1, (), ((0, 1),), -27, 3)":{"1":"310559566510213034489743057/2052546673789621992207225"},"('BA', 1, (), ((0, 1),), -26, 3)":{"1":"-623171679694215690971693339/4105093347579243984414450"},"('BA', 1, (), ((0, 1),), -25, 3)":{"1":"625192648726870088010174299/4105093347579243984414450"},"('BA', 1, (), ((0, 1),), -24, 3)":{"1":"-209060999005535159677640233/1368364449193081328138150"},"('BA', 1, (), ((0, 1),), -23, 3)":{"1":"14050874595745034300902316411/91680418095936448985256050"},"('BA', 1, (), ((0, 1),), -22, 3)":{"1":"-14094018321907827923954201611/91680418095936448985256050"},"('BA', 1, (), ((0, 1),), -21, 3)":{"1":"42409610330030873613929048033/275041254287809346955768150"},"('BA', 1, (), ((0, 1),), -20, 3)":{"1":"-42535343474848157886823113473/275041254287809346955768150"},"('BA', 1, (), ((0, 1),), -19, 3)":{"1":"3028810706851429109067025637383/19527929054434463633859538650"},"('BA', 1, (), ((0, 1),), -18, 3)":{"1":"-9112469359293533278712889630349/58583787163303390901578615950"},"('BA', 1, (), ((0, 1),), -17, 3)":{"1":"667084944417653637854891458725877/4276616462921147535815238964350"},"('BA', 1, (), ((0, 1),), -16, 3)":{"1":"-668934292077295215167676426926677/4276616462921147535815238964350"},"('BA', 1, (), ((0, 1),), -15, 3)":{"1":"670758981768141571449624262218133/4276616462921147535815238964350"},"('BA', 1, (), ((0, 1),), -14, 3)":{"1":"-672559662384108370412072783887333/4276616462921147535815238964350"},"('BA', 1, (), ((0, 1),), -13, 3)":{"1":"61303359776139104182852056677903/388783314811013412346839905850"},"('BA', 1, (), ((0, 1),), -12, 3)":{"1":"-61462860623241058403302042280303/388783314811013412346839905850"},"('BA', 1, (), ((0, 1),), -11, 3)":{"1":"4868007055309996043055960217131137/30713881870070059575400352562150"},"('BA', 1, (), ((0, 1),), -10, 3)":{"1":"-4880292608058024066886120358155997/30713881870070059575400352562150"},"('BA', 1, (), ((0, 1),), -9, 3)":{"1":"44031838385838021258243173365847173/276424936830630536178603173059350"},"('BA', 1, (), ((0, 1),), -8, 3)":{"1":"-44139711531918267321142140457772773/276424936830630536178603173059350"},"('BA', 1, (), ((0, 1),), -7, 3)":{"1":"3672441655127796364812512959533039359/22943269756942334502824063363926050"},"('BA', 1, (), ((0, 1),), -6, 3)":{"1":"-3681181948368536301765969745576439759/22943269756942334502824063363926050"},"('BA', 1, (), ((0, 1),), -5, 3)":{"1":"3689819414629973415931738804725211919/22943269756942334502824063363926050"},"('BA', 1, (), ((0, 1),), -4, 3)":{"1":"-3698356445237207772956045432953649519/22943269756942334502824063363926050"},"('BA', 1, (), ((0, 1),), -3, 3)":{"1":"3706795349055853229324900260857622319/22943269756942334502824063363926050"},"('BA', 1, (), ((0, 1),), -2, 3)":{"1":"-40866521918642154860585199122889549709/252375967326365679531064697003186550"},"('BA', 1, (), ((0, 1),), -1, 3)":{"1":"3645196481713595484337076792241271893701/22461461092046545478264758033283602950"},"('BA', 1, (), ((0, 1),), 0, 3)":{"1":"-3653182778990767589396015372875328285861/22461461092046545478264758033283602950"},"('BA', 1, (-2,), ((0, 1),), -90, 1)":{"1":"-3653182778990767589396015372875328285861/11230730546023272739132379016641801475"},"('BA', 0, (), ((0, 3),), -90, 1)":{"1":"3653182778990767589396015372875328285861/7487153697348848492754919344427867650"},"('BA', 1, (-2,), ((0, 1),), -89, 1)":{"1":"3645196481713595484337076792241271893701/11230730546023272739132379016641801475"},"('BA', 0, (), ((0, 3),), -89, 1)":{"1":"-3166018645083269180800761954197888364101/7487153697348848492754919344427867650"},"('BA', 1, (-2,), ((0, 1),), -88, 1)":{"1":"-40866521918642154860585199122889549709/126187983663182839765532348501593275"},"('BA', 0, (), ((0, 3),), -88, 1)":{"1":"32790490964198453115591128818787580109/84125322442121893177021565667728850"},"('BA', 1, (-2,), ((0, 1),), -87, 1)":{"1":"3706795349055853229324900260857622319/11471634878471167251412031681963025"},"('BA', 0, (), ((0, 3),), -87, 1)":{"1":"-2809458576339886368770003560401847919/7647756585647444834274687787975350"},"('BA', 1, (-2,), ((0, 1),), -86, 1)":{"1":"-3698356445237207772956045432953649519/11471634878471167251412031681963025"},"('BA', 0, (), ((0, 3),), -86, 1)":{"1":"2678655567150881795052753727890269519/7647756585647444834274687787975350"},"('BA', 1, (-2,), ((0, 1),), -85, 1)":{"1":"3689819414629973415931738804725211919/11471634878471167251412031681963025"},"('BA', 0, (), ((0, 3),), -85, 1)":{"1":"-2572227252247360144149731095975747439/7647756585647444834274687787975350"},"('BA', 1, (-2,), ((0, 1),), -84, 1)":{"1":"-3681181948368536301765969745576439759/11471634878471167251412031681963025"},"('BA', 0, (), ((0, 3),), -84, 1)":{"1":"2482013715739016951751698700421904879/7647756585647444834274687787975350"},"('BA', 1, (-2,), ((0, 1),), -83, 1)":{"1":"3672441655127796364812512959533039359/11471634878471167251412031681963025"},"('BA', 0, (), ((0, 3),), -83, 1)":{"1":"-2403351076572357519170587626031301279/7647756585647444834274687787975350"},"('BA', 1, (-2,), ((0, 1),), -82, 1)":{"1":"-44139711531918267321142140457772773/138212468415315268089301586529675"},"('BA', 0, (), ((0, 3),), -82, 1)":{"1":"28112330432633708232996082195055413/92141645610210178726201057686450"},"('BA', 1, (-2,), ((0, 1),), -81, 1)":{"1":"44031838385838021258243173365847173/138212468415315268089301586529675"},"('BA', 0, (), ((0, 3),), -81, 1)":{"1":"-27349227806658634232488574248470613/92141645610210178726201057686450"},"('BA', 1, (-2,), ((0, 1),), -80, 1)":{"1":"-4880292608058024066886120358155997/15356940935035029787700176281075"},"('BA', 0, (), ((0, 3),), -80, 1)":{"1":"8883438787145828144124265778944711/30713881870070059575400352562150"},"('BA', 1, (-2,), ((0, 1),), -79, 1)":{"1":"4868007055309996043055960217131137/15356940935035029787700176281075"},"('BA', 0, (), ((0, 3),), -79, 1)":{"1":"-95346714978234700986146016350593841/337852700570770655329403878183650"},"('BA', 1, (-2,), ((0, 1),), -78, 1)":{"1":"-61462860623241058403302042280303/194391657405506706173419952925"},"('BA', 0, (), ((0, 3),), -78, 1)":{"1":"1178914920608651822712459064046879/4276616462921147535815238964350"},"('BA', 1, (-2,), ((0, 1),), -77, 1)":{"1":"61303359776139104182852056677903/194391657405506706173419952925"},"('BA', 0, (), ((0, 3),), -77, 1)":{"1":"-1152597280836829376338211439650879/4276616462921147535815238964350"},"('BA', 1, (-2,), ((0, 1),), -76, 1)":{"1":"-672559662384108370412072783887333/2138308231460573767907619482175"},"('BA', 0, (), ((0, 3),), -76, 1)":{"1":"1127715148688924517948013685676479/4276616462921147535815238964350"},"('BA', 1, (-2,), ((0, 1),), -75, 1)":{"1":"670758981768141571449624262218133/2138308231460573767907619482175"},"('BA', 0, (), ((0, 3),), -75, 1)":{"1":"-1104066209932560558241189767754319/4276616462921147535815238964350"},"('BA', 1, (-2,), ((0, 1),), -74, 1)":{"1":"-668934292077295215167676426926677/2138308231460573767907619482175"},"('BA', 0, (), ((0, 3),), -74, 1)":{"1":"1081485675008336899252085306022551/4276616462921147535815238964350"},"('BA', 1, (-2,), ((0, 1),), -73, 1)":{"1":"667084944417653637854891458725877/2138308231460573767907619482175"},"('BA', 0, (), ((0, 3),), -73, 1)":{"1":"-62343378169110911425748240589703/251565674289479266812661115550"},"('BA', 1, (-2,), ((0, 1),), -72, 1)":{"1":"-9112469359293533278712889630349/29291893581651695450789307975"},"('BA', 0, (), ((0, 3),), -72, 1)":{"1":"279078065507249189639610506437/1148701709084380213756443450"},"('BA', 1, (-2,), ((0, 1),), -71, 1)":{"1":"3028810706851429109067025637383/9763964527217231816929769325"},"('BA', 0, (), ((0, 3),), -71, 1)":{"1":"-273677152208396314248615298637/1148701709084380213756443450"},"('BA', 1, (-2,), ((0, 1),), -70, 1)":{"1":"-42535343474848157886823113473/137520627143904673477884075"},"('BA', 0, (), ((0, 3),), -70, 1)":{"1":"3780959614048813058235588907/16178897311047608644456950"},"('BA', 1, (-2,), ((0, 1),), -69, 1)":{"1":"42409610330030873613929048033/137520627143904673477884075"},"('BA', 0, (), ((0, 3),), -69, 1)":{"1":"-1236488098802537399059393049/5392965770349202881485650"},"('BA', 1, (-2,), ((0, 1),), -68, 1)":{"1":"-14094018321907827923954201611/45840209047968224492628025"},"('BA', 0, (), ((0, 3),), -68, 1)":{"1":"1213296214383011973229130649/5392965770349202881485650"},"('BA', 1, (-2,), ((0, 1),), -67, 1)":{"1":"14050874595745034300902316411/45840209047968224492628025"},"('BA', 0, (), ((0, 3),), -67, 1)":{"1":"-20241493737408042991606679033/91680418095936448985256050"},"('BA', 1, (-2,), ((0, 1),), -66, 1)":{"1":"-209060999005535159677640233/684182224596540664069075"},"('BA', 0, (), ((0, 3),), -66, 1)":{"1":"889506700090881044185585097/4105093347579243984414450"},"('BA', 1, (-2,), ((0, 1),), -65, 1)":{"1":"625192648726870088010174299/2052546673789621992207225"},"('BA', 0, (), ((0, 3),), -65, 1)":{"1":"-15873211204579491027586271/74638060865077163352990"},"('BA', 1, (-2,), ((0, 1),), -64, 1)":{"1":"-623171679694215690971693339/2052546673789621992207225"},"('BA', 0, (), ((0, 3),), -64, 1)":{"1":"239680801116262050408223/1148277859462725590046"},"('BA', 1, (-2,), ((0, 1),), -63, 1)":{"1":"621119133020426068979486114/2052546673789621992207225"},"('BA', 0, (), ((0, 3),), -63, 1)":{"1":"-1058564432304203422810369/5167250367582265155207"},"('BA', 1, (-2,), ((0, 1),), -62, 1)":{"1":"-1857102018722109835152683942/6157640021368865976621675"},"('BA', 0, (), ((0, 3),), -62, 1)":{"1":"1038879668999128126981009/5167250367582265155207"},"('BA', 1, (-2,), ((0, 1),), -61, 1)":{"1":"1850745745151664554144558342/6157640021368865976621675"},"('BA', 0, (), ((0, 3),), -61, 1)":{"1":"-1019475178186049453828641/5167250367582265155207"},"('BA', 1, (-2,), ((0, 1),), -60, 1)":{"1":"-30234184760248301634053822/100944918383096163551175"},"('BA', 0, (), ((0, 3),), -60, 1)":{"1":"81993413490405465094217/423545112096906979935"},"('BA', 1, (-2,), ((0, 1),), -59, 1)":{"1":"30126510180639665726265902/100944918383096163551175"},"('BA', 0, (), ((0, 3),), -59, 1)":{"1":"-80441325595753573709681/423545112096906979935"},"('BA', 1, (-2,), ((0, 1),), -58, 1)":{"1":"-508762891663666223321578/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -58, 1)":{"1":"1337374190221408432969/7178730713506897965"},"('BA', 1, (-2,), ((0, 1),), -57, 1)":{"1":"506874968000160041419978/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -57, 1)":{"1":"-14427267429740507371859/78966037848575877615"},"('BA', 1, (-2,), ((0, 1),), -56, 1)":{"1":"-504953922868873049309578/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -56, 1)":{"1":"14145630043977165542099/78966037848575877615"},"('BA', 1, (-2,), ((0, 1),), -55, 1)":{"1":"502998573360241646625778/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -55, 1)":{"1":"-13865864652742211004263/78966037848575877615"},"('BA', 1, (-2,), ((0, 1),), -54, 1)":{"1":"-501007672042362400256818/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -54, 1)":{"1":"2717529791151304289515/15793207569715175523"},"('BA', 1, (-2,), ((0, 1),), -53, 1)":{"1":"1496939706544678392420854/5132792460157432044975"},"('BA', 0, (), ((0, 3),), -53, 1)":{"1":"-2662134997032903914107/15793207569715175523"},"('BA', 1, (-2,), ((0, 1),), -52, 1)":{"1":"-28127200330871441490718/96845140757687397075"},"('BA', 0, (), ((0, 3),), -52, 1)":{"1":"49187346149907942959/297985048485191991"},"('BA', 1, (-2,), ((0, 1),), -51, 1)":{"1":"28008006311477364694318/96845140757687397075"},"('BA', 0, (), ((0, 3),), -51, 1)":{"1":"-625926844417474554875/3873805630307495883"},"('BA', 1, (-2,), ((0, 1),), -50, 1)":{"1":"-27886475154448109921518/96845140757687397075"},"('BA', 0, (), ((0, 3),), -50, 1)":{"1":"3062184429936136375471/19369028151537479415"},"('BA', 1, (-2,), ((0, 1),), -49, 1)":{"1":"27762513374278270053262/96845140757687397075"},"('BA', 0, (), ((0, 3),), -49, 1)":{"1":"-14973806576779775894171/96845140757687397075"},"('BA', 1, (-2,), ((0, 1),), -48, 1)":{"1":"-564000444119593185838/1976431444034436675"},"('BA', 0, (), ((0, 3),), -48, 1)":{"1":"298703992047576163979/1976431444034436675"},"('BA', 1, (-2,), ((0, 1),), -47, 1)":{"1":"561365202194213936938/1976431444034436675"},"('BA', 0, (), ((0, 3),), -47, 1)":{"1":"-291809463754432780229/1976431444034436675"},"('BA', 1, (-2,), ((0, 1),), -46, 1)":{"1":"-11886678538121254454/42051732851796525"},"('BA', 0, (), ((0, 3),), -46, 1)":{"1":"6061652936755730107/42051732851796525"},"('BA', 1, (-2,), ((0, 1),), -45, 1)":{"1":"11828171779370928854/42051732851796525"},"('BA', 0, (), ((0, 3),), -45, 1)":{"1":"-5914085889685464427/42051732851796525"},"('BA', 1, (-2,), ((0, 1),), -44, 1)":{"1":"-11886678538121254454/42051732851796525"},"('BA', 0, (), ((0, 3),), -44, 1)":{"1":"5825025601365524347/42051732851796525"},"('BA', 1, (-2,), ((0, 1),), -43, 1)":{"1":"561365202194213936938/1976431444034436675"},"('BA', 0, (), ((0, 3),), -43, 1)":{"1":"-269555738439781156709/1976431444034436675"},"('BA', 1, (-2,), ((0, 1),), -42, 1)":{"1":"-564000444119593185838/1976431444034436675"},"('BA', 0, (), ((0, 3),), -42, 1)":{"1":"265296452072017021859/1976431444034436675"},"('BA', 1, (-2,), ((0, 1),), -41, 1)":{"1":"27762513374278270053262/96845140757687397075"},"('BA', 0, (), ((0, 3),), -41, 1)":{"1":"-12788706797498494159091/96845140757687397075"},"('BA', 1, (-2,), ((0, 1),), -40, 1)":{"1":"-27886475154448109921518/96845140757687397075"},"('BA', 0, (), ((0, 3),), -40, 1)":{"1":"12575553004767428044163/96845140757687397075"},"('BA', 1, (-2,), ((0, 1),), -39, 1)":{"1":"28008006311477364694318/96845140757687397075"},"('BA', 0, (), ((0, 3),), -39, 1)":{"1":"-12359835201040500822443/96845140757687397075"},"('BA', 1, (-2,), ((0, 1),), -38, 1)":{"1":"-28127200330871441490718/96845140757687397075"},"('BA', 0, (), ((0, 3),), -38, 1)":{"1":"12141312832151360029043/96845140757687397075"},"('BA', 1, (-2,), ((0, 1),), -37, 1)":{"1":"1496939706544678392420854/5132792460157432044975"},"('BA', 0, (), ((0, 3),), -37, 1)":{"1":"-631745832508984620336079/5132792460157432044975"},"('BA', 1, (-2,), ((0, 1),), -36, 1)":{"1":"-501007672042362400256818/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -36, 1)":{"1":"619825834002913306678079/5132792460157432044975"},"('BA', 1, (-2,), ((0, 1),), -35, 1)":{"1":"502998573360241646625778/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -35, 1)":{"1":"-607714517652481224600239/5132792460157432044975"},"('BA', 1, (-2,), ((0, 1),), -34, 1)":{"1":"-504953922868873049309578/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -34, 1)":{"1":"595395815748103387692299/5132792460157432044975"},"('BA', 1, (-2,), ((0, 1),), -33, 1)":{"1":"506874968000160041419978/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -33, 1)":{"1":"-582852521067347145089099/5132792460157432044975"},"('BA', 1, (-2,), ((0, 1),), -32, 1)":{"1":"-508762891663666223321578/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -32, 1)":{"1":"570066128982691640391899/5132792460157432044975"},"('BA', 1, (-2,), ((0, 1),), -31, 1)":{"1":"30126510180639665726265902/100944918383096163551175"},"('BA', 0, (), ((0, 3),), -31, 1)":{"1":"-32863982740955191976375791/302834755149288490653525"},"('BA', 1, (-2,), ((0, 1),), -30, 1)":{"1":"-30234184760248301634053822/100944918383096163551175"},"('BA', 0, (), ((0, 3),), -30, 1)":{"1":"32077263635104997359796311/302834755149288490653525"},"('BA', 1, (-2,), ((0, 1),), -29, 1)":{"1":"1850745745151664554144558342/6157640021368865976621675"},"('BA', 0, (), ((0, 3),), -29, 1)":{"1":"-1907613473439866864996283451/18472920064106597929865025"},"('BA', 1, (-2,), ((0, 1),), -28, 1)":{"1":"-1857102018722109835152683942/6157640021368865976621675"},"('BA', 0, (), ((0, 3),), -28, 1)":{"1":"1857311239494446451500944651/18472920064106597929865025"},"('BA', 1, (-2,), ((0, 1),), -27, 1)":{"1":"621119133020426068979486114/2052546673789621992207225"},"('BA', 0, (), ((0, 3),), -27, 1)":{"1":"-1805704351696307384268305851/18472920064106597929865025"},"('BA', 1, (-2,), ((0, 1),), -26, 1)":{"1":"-623171679694215690971693339/2052546673789621992207225"},"('BA', 0, (), ((0, 3),), -26, 1)":{"1":"389484495397794551733989453/4105093347579243984414450"},"('BA', 1, (-2,), ((0, 1),), -25, 1)":{"1":"625192648726870088010174299/2052546673789621992207225"},"('BA', 0, (), ((0, 3),), -25, 1)":{"1":"-377358681201868169503103693/4105093347579243984414450"},"('BA', 1, (-2,), ((0, 1),), -24, 1)":{"1":"-209060999005535159677640233/684182224596540664069075"},"('BA', 0, (), ((0, 3),), -24, 1)":{"1":"33169026722029992170932391/373190304325385816764950"},"('BA', 1, (-2,), ((0, 1),), -23, 1)":{"1":"14050874595745034300902316411/45840209047968224492628025"},"('BA', 0, (), ((0, 3),), -23, 1)":{"1":"-714568677643820510017995799/8334583463266949907750550"},"('BA', 1, (-2,), ((0, 1),), -22, 1)":{"1":"-14094018321907827923954201611/45840209047968224492628025"},"('BA', 0, (), ((0, 3),), -22, 1)":{"1":"687454636300404754819380199/8334583463266949907750550"},"('BA', 1, (-2,), ((0, 1),), -21, 1)":{"1":"42409610330030873613929048033/137520627143904673477884075"},"('BA', 0, (), ((0, 3),), -21, 1)":{"1":"-21758327621132339875829050567/275041254287809346955768150"},"('BA', 1, (-2,), ((0, 1),), -20, 1)":{"1":"-42535343474848157886823113473/137520627143904673477884075"},"('BA', 0, (), ((0, 3),), -20, 1)":{"1":"20794373510866493783641215527/275041254287809346955768150"},"('BA', 1, (-2,), ((0, 1),), -19, 1)":{"1":"3028810706851429109067025637383/9763964527217231816929769325"},"('BA', 0, (), ((0, 3),), -19, 1)":{"1":"-1405109826160120875907591197937/19527929054434463633859538650"},"('BA', 1, (-2,), ((0, 1),), -18, 1)":{"1":"-9112469359293533278712889630349/29291893581651695450789307975"},"('BA', 0, (), ((0, 3),), -18, 1)":{"1":"3991957377717357885805643432411/58583787163303390901578615950"},"('BA', 1, (-2,), ((0, 1),), -17, 1)":{"1":"667084944417653637854891458725877/2138308231460573767907619482175"},"('BA', 0, (), ((0, 3),), -17, 1)":{"1":"-91444153320140593824020942475601/1425538820973715845271746321450"},"('BA', 1, (-2,), ((0, 1),), -16, 1)":{"1":"-668934292077295215167676426926677/2138308231460573767907619482175"},"('BA', 0, (), ((0, 3),), -16, 1)":{"1":"85460969715417843694422515943601/1425538820973715845271746321450"},"('BA', 1, (-2,), ((0, 1),), -15, 1)":{"1":"670758981768141571449624262218133/2138308231460573767907619482175"},"('BA', 0, (), ((0, 3),), -15, 1)":{"1":"-79150584534574194886019585560649/1425538820973715845271746321450"},"('BA', 1, (-2,), ((0, 1),), -14, 1)":{"1":"-672559662384108370412072783887333/2138308231460573767907619482175"},"('BA', 0, (), ((0, 3),), -14, 1)":{"1":"24156019564365802541792431344243/475179606991238615090582107150"},"('BA', 1, (-2,), ((0, 1),), -13, 1)":{"1":"61303359776139104182852056677903/194391657405506706173419952925"},"('BA', 0, (), ((0, 3),), -13, 1)":{"1":"-21786292693136768409392645251443/475179606991238615090582107150"},"('BA', 1, (-2,), ((0, 1),), -12, 1)":{"1":"-61462860623241058403302042280303/194391657405506706173419952925"},"('BA', 0, (), ((0, 3),), -12, 1)":{"1":"57756004367550487386728622039929/1425538820973715845271746321450"},"('BA', 1, (-2,), ((0, 1),), -11, 1)":{"1":"4868007055309996043055960217131137/15356940935035029787700176281075"},"('BA', 0, (), ((0, 3),), -11, 1)":{"1":"-3916480079528403987028369475430391/112617566856923551776467959394550"},"('BA', 1, (-2,), ((0, 1),), -10, 1)":{"1":"-4880292608058024066886120358155997/15356940935035029787700176281075"},"('BA', 0, (), ((0, 3),), -10, 1)":{"1":"292382142990073329882658312455761/10237960623356686525133450854050"},"('BA', 1, (-2,), ((0, 1),), -9, 1)":{"1":"44031838385838021258243173365847173/138212468415315268089301586529675"},"('BA', 0, (), ((0, 3),), -9, 1)":{"1":"-6015993351700139819020623986282507/276424936830630536178603173059350"},"('BA', 1, (-2,), ((0, 1),), -8, 1)":{"1":"-44139711531918267321142140457772773/138212468415315268089301586529675"},"('BA', 0, (), ((0, 3),), -8, 1)":{"1":"3942431765935409943296034330379307/276424936830630536178603173059350"},"('BA', 1, (-2,), ((0, 1),), -7, 1)":{"1":"3672441655127796364812512959533039359/11471634878471167251412031681963025"},"('BA', 0, (), ((0, 3),), -7, 1)":{"1":"-134830080538520172113263040972174881/22943269756942334502824063363926050"},"('BA', 1, (-2,), ((0, 1),), -6, 1)":{"1":"-3681181948368536301765969745576439759/11471634878471167251412031681963025"},"('BA', 0, (), ((0, 3),), -6, 1)":{"1":"-83677250479978251723156610112835119/22943269756942334502824063363926050"},"('BA', 1, (-2,), ((0, 1),), -5, 1)":{"1":"3689819414629973415931738804725211919/11471634878471167251412031681963025"},"('BA', 0, (), ((0, 3),), -5, 1)":{"1":"337042927482133600585715678476818479/22943269756942334502824063363926050"},"('BA', 1, (-2,), ((0, 1),), -4, 1)":{"1":"-3698356445237207772956045432953649519/11471634878471167251412031681963025"},"('BA', 0, (), ((0, 3),), -4, 1)":{"1":"-639253810978229839246170317763509519/22943269756942334502824063363926050"},"('BA', 1, (-2,), ((0, 1),), -3, 1)":{"1":"3706795349055853229324900260857622319/11471634878471167251412031681963025"},"('BA', 0, (), ((0, 3),), -3, 1)":{"1":"1014785030907952647660210159490299119/22943269756942334502824063363926050"},"('BA', 1, (-2,), ((0, 1),), -2, 1)":{"1":"-40866521918642154860585199122889549709/126187983663182839765532348501593275"},"('BA', 0, (), ((0, 3),), -2, 1)":{"1":"-16638429055311049625602988210583640909/252375967326365679531064697003186550"},"('BA', 1, (-2,), ((0, 1),), -1, 1)":{"1":"3645196481713595484337076792241271893701/11230730546023272739132379016641801475"},"('BA', 0, (), ((0, 3),), -1, 1)":{"1":"2207662971822616573728132278111121304901/22461461092046545478264758033283602950"},"('BA', 1, (-2,), ((0, 1),), 0, 1)":{"1":"-3653182778990767589396015372875328285861/11230730546023272739132379016641801475"},"('BA', 0, (), ((0, 3),), 0, 1)":{"1":"-3653182778990767589396015372875328285861/22461461092046545478264758033283602950"},"('R', -89, 4)":{"1":"-48"},"('R', -88, 4)":{"1":"72"},"('R', -87, 4)":{"1":"-88"},"('R', -86, 4)":{"1":"100"},"('R', -85, 4)":{"1":"-548/5"},"('R', -84, 4)":{"1":"588/5"},"('R', -83, 4)":{"1":"-4356/35"},"('R', -82, 4)":{"1":"4566/35"},"('R', -81, 4)":{"1":"-14258/105"},"('R', -80, 4)":{"1":"14762/105"},"('R', -79, 4)":{"1":"-167422/1155"},"('R', -78, 4)":{"1":"172042/1155"},"('R', -77, 4)":{"1":"-2291986/15015"},"('R', -76, 4)":{"1":"2343466/15015"},"('R', -75, 4)":{"1":"-2391514/15015"},"('R', -74, 4)":{"1":"2436559/15015"},"('R', -73, 4)":{"1":"-42142223/255255"},"('R', -72, 4)":{"1":"14274301/85085"},"('R', -71, 4)":{"1":"-275295799/1616615"},"('R', -70, 4)":{"1":"55835135/323323"},"('R', -69, 4)":{"1":"-56574159/323323"},"('R', -68, 4)":{"1":"57279591/323323"},"('R', -67, 4)":{"1":"-1332950097/7436429"},"('R', -66, 4)":{"1":"1347822955/7436429"},"('R', -65, 4)":{"1":"-34052522467/185910725"},"('R', -64, 4)":{"1":"34395742267/185910725"},"('R', -63, 4)":{"1":"-312536252003/1673196525"},"('R', -62, 4)":{"1":"315404588903/1673196525"},"('R', -61, 4)":{"1":"-9227046511387/48522699225"},"('R', -60, 4)":{"1":"9304682830147/48522699225"},"('R', -59, 4)":{"1":"-290774257297357/1504203675975"},"('R', -58, 4)":{"1":"586061125622639/3008407351950"},"('R', -57, 4)":{"1":"-53676090078349/273491577450"},"('R', -56, 4)":{"1":"54062195834749/273491577450"},"('R', -55, 4)":{"1":"-54437269998109/273491577450"},"('R', -54, 4)":{"1":"54801925434709/273491577450"},"('R', -53, 4)":{"1":"-2040798836801833/10119188365650"},"('R', -52, 4)":{"1":"2053580969474233/10119188365650"},"('R', -51, 4)":{"1":"-2066035355155033/10119188365650"},"('R', -50, 4)":{"1":"2078178381193813/10119188365650"},"('R', -49, 4)":{"1":"-85691034670497533/414886722991650"},"('R', -48, 4)":{"1":"12309312989335019/59269531855950"},"('R', -47, 4)":{"1":"-532145396070491417/2548589869805850"},"('R', -46, 4)":{"1":"5884182435213075787/28034488567864350"},"('R', -45, 4)":{"1":"-5914085889685464427/28034488567864350"},"('R', -44, 4)":{"1":"5943339269060627227/28034488567864350"},"('R', -43, 4)":{"1":"-280682601097106968469/1317620962689624450"},"('R', -42, 4)":{"1":"282000222059796592919/1317620962689624450"},"('R', -41, 4)":{"1":"-13881256687139135026631/64563427171791598050"},"('R', -40, 4)":{"1":"13943237577224054960759/64563427171791598050"},"('R', -39, 4)":{"1":"-14004003155738682347159/64563427171791598050"},"('R', -38, 4)":{"1":"14063600165435720745359/64563427171791598050"},"('R', -37, 4)":{"1":"-748469853272339196210427/3421861640104954696650"},"('R', -36, 4)":{"1":"250503836021181200128409/1140620546701651565550"},"('R', -35, 4)":{"1":"-251499286680120823312889/1140620546701651565550"},"('R', -34, 4)":{"1":"252476961434436524654789/1140620546701651565550"},"('R', -33, 4)":{"1":"-253437484000080020709989/1140620546701651565550"},"('R', -32, 4)":{"1":"254381445831833111660789/1140620546701651565550"},"('R', -31, 4)":{"1":"-15063255090319832863132951/67296612255397442367450"},"('R', -30, 4)":{"1":"15117092380124150817026911/67296612255397442367450"},"('R', -29, 4)":{"1":"-925372872575832277072279171/4105093347579243984414450"},"('R', -28, 4)":{"1":"928551009361054917576341971/4105093347579243984414450"},"('R', -27, 4)":{"1":"-310559566510213034489743057/1368364449193081328138150"},"('R', -26, 4)":{"1":"623171679694215690971693339/2736728898386162656276300"},"('R', -25, 4)":{"1":"-625192648726870088010174299/2736728898386162656276300"},"('R', -24, 4)":{"1":"627182997016605479032920699/2736728898386162656276300"},"('R', -23, 4)":{"1":"-42152623787235102902706949233/183360836191872897970512100"},"('R', -22, 4)":{"1":"42282054965723483771862604833/183360836191872897970512100"},"('R', -21, 4)":{"1":"-42409610330030873613929048033/183360836191872897970512100"},"('R', -20, 4)":{"1":"42535343474848157886823113473/183360836191872897970512100"},"('R', -19, 4)":{"1":"-3028810706851429109067025637383/13018619369622975755906359100"},"('R', -18, 4)":{"1":"9112469359293533278712889630349/39055858108868927267719077300"},"('R', -17, 4)":{"1":"-667084944417653637854891458725877/2851077641947431690543492642900"},"('R', -16, 4)":{"1":"668934292077295215167676426926677/2851077641947431690543492642900"},"('R', -15, 4)":{"1":"-670758981768141571449624262218133/2851077641947431690543492642900"},"('R', -14, 4)":{"1":"672559662384108370412072783887333/2851077641947431690543492642900"},"('R', -13, 4)":{"1":"-61303359776139104182852056677903/259188876540675608231226603900"},"('R', -12, 4)":{"1":"61462860623241058403302042280303/259188876540675608231226603900"},"('R', -11, 4)":{"1":"-4868007055309996043055960217131137/20475921246713373050266901708100"},"('R', -10, 4)":{"1":"4880292608058024066886120358155997/20475921246713373050266901708100"},"('R', -9, 4)":{"1":"-44031838385838021258243173365847173/184283291220420357452402115372900"},"('R', -8, 4)":{"1":"44139711531918267321142140457772773/184283291220420357452402115372900"},"('R', -7, 4)":{"1":"-3672441655127796364812512959533039359/15295513171294889668549375575950700"},"('R', -6, 4)":{"1":"3681181948368536301765969745576439759/15295513171294889668549375575950700"},"('R', -5, 4)":{"1":"-3689819414629973415931738804725211919/15295513171294889668549375575950700"},"('R', -4, 4)":{"1":"3698356445237207772956045432953649519/15295513171294889668549375575950700"},"('R', -3, 4)":{"1":"-3706795349055853229324900260857622319/15295513171294889668549375575950700"},"('R', -2, 4)":{"1":"40866521918642154860585199122889549709/168250644884243786354043131335457700"},"('R', -1, 4)":{"1":"-3645196481713595484337076792241271893701/14974307394697696985509838688855735300"},"('R', 0, 4)":{"1":"3653182778990767589396015372875328285861/14974307394697696985509838688855735300"},"('BA', 1, (1, 2), ((0, 1),), -90, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -90, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -90, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -90, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -90, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -90, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -90, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -90, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -90, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -90, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -90, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -89, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -89, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -89, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -89, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -89, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -89, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -89, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -89, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -89, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -89, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -89, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -88, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -88, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -88, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -88, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -88, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -88, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -88, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -88, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -88, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -88, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -88, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -87, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -87, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -87, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -87, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -87, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -87, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -87, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -87, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -87, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -87, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -87, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -86, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -86, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -86, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -86, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -86, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -86, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -86, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -86, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -86, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -86, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -86, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -85, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -85, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -85, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -85, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -85, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -85, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -85, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -85, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -85, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -85, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -85, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -84, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -84, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -84, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -84, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -84, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -84, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -84, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -84, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -84, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -84, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -84, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -83, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -83, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -83, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -83, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -83, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -83, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -83, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -83, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -83, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -83, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -83, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -82, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -82, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -82, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -82, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -82, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -82, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -82, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -82, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -82, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -82, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -82, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -81, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -81, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -81, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -81, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -81, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -81, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -81, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -81, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -81, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -81, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -81, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -80, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -80, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -80, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -80, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -80, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -80, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -80, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -80, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -80, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -80, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -80, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -79, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -79, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -79, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -79, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -79, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -79, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -79, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -79, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -79, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -79, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -79, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -78, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -78, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -78, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -78, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -78, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -78, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -78, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -78, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -78, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -78, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -78, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -77, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -77, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -77, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -77, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -77, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -77, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -77, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -77, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -77, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -77, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -77, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -76, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -76, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -76, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -76, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -76, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -76, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -76, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -76, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -76, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -76, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -76, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -75, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -75, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -75, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -75, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -75, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -75, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -75, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -75, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -75, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -75, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -75, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -74, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -74, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -74, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -74, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -74, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -74, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -74, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -74, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -74, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -74, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -74, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -73, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -73, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -73, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -73, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -73, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -73, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -73, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -73, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -73, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -73, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -73, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -72, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -72, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -72, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -72, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -72, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -72, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -72, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -72, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -72, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -72, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -72, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -71, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -71, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -71, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -71, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -71, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -71, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -71, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -71, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -71, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -71, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -71, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -70, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -70, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -70, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -70, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -70, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -70, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -70, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -70, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -70, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -70, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -70, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -69, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -69, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -69, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -69, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -69, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -69, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -69, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -69, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -69, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -69, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -69, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -68, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -68, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -68, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -68, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -68, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -68, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -68, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -68, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -68, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -68, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -68, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -67, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -67, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -67, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -67, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -67, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -67, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -67, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -67, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -67, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -67, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -67, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -66, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -66, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -66, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -66, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -66, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -66, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -66, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -66, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -66, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -66, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -66, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -65, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -65, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -65, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -65, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -65, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -65, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -65, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -65, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -65, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -65, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -65, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -64, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -64, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -64, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -64, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -64, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -64, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -64, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -64, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -64, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -64, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -64, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -63, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -63, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -63, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -63, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -63, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -63, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -63, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -63, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -63, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -63, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -63, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -62, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -62, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -62, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -62, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -62, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -62, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -62, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -62, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -62, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -62, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -62, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -61, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -61, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -61, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -61, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -61, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -61, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -61, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -61, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -61, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -61, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -61, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -60, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -60, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -60, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -60, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -60, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -60, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -60, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -60, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -60, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -60, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -60, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -59, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -59, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -59, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -59, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -59, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -59, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -59, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -59, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -59, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -59, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -59, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -58, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -58, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -58, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -58, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -58, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -58, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -58, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -58, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -58, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -58, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -58, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -57, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -57, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -57, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -57, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -57, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -57, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -57, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -57, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -57, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -57, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -57, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -56, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -56, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -56, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -56, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -56, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -56, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -56, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -56, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -56, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -56, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -56, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -55, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -55, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -55, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -55, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -55, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -55, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -55, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -55, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -55, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -55, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -55, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -54, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -54, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -54, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -54, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -54, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -54, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -54, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -54, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -54, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -54, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -54, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -53, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -53, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -53, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -53, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -53, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -53, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -53, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -53, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -53, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -53, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -53, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -52, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -52, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -52, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -52, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -52, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -52, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -52, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -52, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -52, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -52, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -52, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -51, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -51, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -51, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -51, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -51, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -51, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -51, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -51, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -51, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -51, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -51, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -50, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -50, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -50, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -50, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -50, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -50, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -50, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -50, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -50, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -50, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -50, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -49, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -49, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -49, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -49, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -49, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -49, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -49, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -49, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -49, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -49, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -49, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -48, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -48, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -48, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -48, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -48, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -48, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -48, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -48, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -48, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -48, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -48, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -47, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -47, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -47, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -47, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -47, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -47, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -47, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -47, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -47, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -47, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -47, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -46, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -46, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -46, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -46, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -46, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -46, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -46, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -46, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -46, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -46, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -46, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -45, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -45, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -45, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -45, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -45, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -45, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -45, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -45, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -45, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -45, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -45, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -44, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -44, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -44, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -44, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -44, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -44, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -44, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -44, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -44, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -44, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -44, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -43, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -43, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -43, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -43, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -43, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -43, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -43, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -43, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -43, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -43, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -43, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -42, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -42, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -42, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -42, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -42, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -42, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -42, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -42, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -42, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -42, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -42, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -41, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -41, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -41, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -41, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -41, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -41, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -41, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -41, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -41, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -41, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -41, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -40, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -40, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -40, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -40, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -40, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -40, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -40, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -40, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -40, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -40, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -40, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -39, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -39, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -39, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -39, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -39, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -39, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -39, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -39, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -39, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -39, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -39, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -38, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -38, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -38, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -38, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -38, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -38, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -38, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -38, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -38, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -38, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -38, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -37, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -37, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -37, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -37, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -37, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -37, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -37, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -37, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -37, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -37, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -37, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -36, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -36, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -36, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -36, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -36, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -36, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -36, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -36, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -36, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -36, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -36, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -35, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -35, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -35, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -35, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -35, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -35, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -35, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -35, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -35, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -35, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -35, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -34, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -34, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -34, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -34, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -34, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -34, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -34, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -34, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -34, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -34, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -34, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -33, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -33, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -33, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -33, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -33, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -33, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -33, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -33, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -33, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -33, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -33, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -32, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -32, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -32, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -32, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -32, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -32, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -32, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -32, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -32, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -32, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -32, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -31, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -31, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -31, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -31, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -31, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -31, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -31, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -31, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -31, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -31, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -31, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -30, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -30, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -30, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -30, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -30, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -30, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -30, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -30, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -30, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -30, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -30, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -29, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -29, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -29, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -29, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -29, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -29, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -29, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -29, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -29, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -29, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -29, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -28, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -28, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -28, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -28, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -28, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -28, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -28, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -28, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -28, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -28, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -28, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -27, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -27, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -27, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -27, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -27, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -27, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -27, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -27, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -27, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -27, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -27, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -26, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -26, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -26, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -26, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -26, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -26, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -26, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -26, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -26, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -26, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -26, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -25, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -25, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -25, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -25, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -25, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -25, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -25, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -25, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -25, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -25, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -25, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -24, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -24, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -24, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -24, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -24, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -24, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -24, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -24, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -24, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -24, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -24, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -23, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -23, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -23, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -23, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -23, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -23, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -23, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -23, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -23, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -23, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -23, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -22, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -22, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -22, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -22, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -22, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -22, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -22, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -22, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -22, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -22, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -22, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -21, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -21, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -21, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -21, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -21, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -21, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -21, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -21, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -21, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -21, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -21, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -20, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -20, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -20, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -20, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -20, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -20, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -20, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -20, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -20, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -20, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -20, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -19, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -19, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -19, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -19, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -19, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -19, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -19, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -19, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -19, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -19, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -19, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -18, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -18, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -18, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -18, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -18, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -18, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -18, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -18, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -18, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -18, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -18, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -17, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -17, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -17, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -17, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -17, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -17, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -17, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -17, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -17, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -17, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -17, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -16, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -16, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -16, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -16, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -16, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -16, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -16, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -16, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -16, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -16, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -16, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -15, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -15, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -15, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -15, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -15, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -15, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -15, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -15, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -15, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -15, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -15, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -14, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -14, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -14, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -14, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -14, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -14, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -14, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -14, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -14, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -14, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -14, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -13, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -13, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -13, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -13, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -13, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -13, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -13, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -13, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -13, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -13, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -13, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -12, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -12, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -12, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -12, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -12, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -12, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -12, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -12, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -12, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -12, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -12, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -11, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -11, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -11, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -11, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -11, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -11, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -11, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -11, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -11, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -11, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -11, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -10, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -10, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -10, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -10, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -10, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -10, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -10, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -10, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -10, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -10, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -10, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -9, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -9, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -9, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -9, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -9, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -9, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -9, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -9, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -9, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -9, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -9, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -8, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -8, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -8, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -8, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -8, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -8, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -8, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -8, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -8, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -8, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -8, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -7, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -7, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -7, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -7, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -7, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -7, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -7, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -7, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -7, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -7, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -7, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -6, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -6, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -6, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -6, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -6, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -6, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -6, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -6, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -6, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -6, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -6, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -5, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -5, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -5, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -5, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -5, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -5, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -5, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -5, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -5, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -5, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -5, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -4, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -4, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -4, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -4, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -4, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -4, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -4, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -4, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -4, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -4, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -4, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -3, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -3, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -3, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -3, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -3, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -3, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -3, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -3, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -3, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -3, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -3, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -2, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -2, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -2, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -2, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -2, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -2, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -2, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -2, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -2, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -2, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -2, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -1, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -1, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -1, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -1, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -1, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -1, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -1, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -1, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -1, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -1, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -1, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), 0, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), 0, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), 0, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), 0, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), 0, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), 0, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), 0, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), 0, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), 0, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), 0, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), 0, 2)":{"1":"-144"},"('BA', 1, (1,), ((0, 1),), -90, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -90, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -89, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -89, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -88, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -88, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -87, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -87, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -86, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -86, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -85, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -85, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -84, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -84, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -83, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -83, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -82, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -82, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -81, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -81, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -80, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -80, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -79, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -79, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -78, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -78, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -77, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -77, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -76, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -76, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -75, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -75, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -74, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -74, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -73, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -73, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -72, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -72, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -71, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -71, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -70, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -70, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -69, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -69, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -68, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -68, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -67, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -67, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -66, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -66, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -65, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -65, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -64, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -64, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -63, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -63, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -62, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -62, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -61, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -61, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -60, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -60, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -59, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -59, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -58, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -58, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -57, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -57, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -56, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -56, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -55, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -55, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -54, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -54, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -53, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -53, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -52, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -52, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -51, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -51, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -50, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -50, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -49, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -49, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -48, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -48, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -47, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -47, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -46, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -46, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -45, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -45, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -44, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -44, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -43, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -43, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -42, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -42, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -41, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -41, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -40, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -40, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -39, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -39, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -38, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -38, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -37, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -37, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -36, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -36, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -35, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -35, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -34, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -34, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -33, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -33, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -32, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -32, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -31, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -31, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -30, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -30, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -29, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -29, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -28, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -28, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -27, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -27, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -26, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -26, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -25, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -25, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -24, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -24, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -23, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -23, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -22, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -22, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -21, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -21, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -20, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -20, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -19, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -19, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -18, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -18, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -17, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -17, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -16, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -16, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -15, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -15, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -14, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -14, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -13, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -13, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -12, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -12, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -11, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -11, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -10, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -10, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -9, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -9, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -8, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -8, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -7, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -7, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -6, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -6, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -5, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -5, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -4, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -4, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -3, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -3, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -2, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -2, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -1, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -1, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), 0, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), 0, 3)":{"1":"-64"},"('BA', 1, (1, -2), ((0, 1),), -90, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -90, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -89, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -89, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -88, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -88, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -87, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -87, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -86, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -86, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -85, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -85, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -84, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -84, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -83, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -83, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -82, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -82, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -81, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -81, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -80, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -80, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -79, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -79, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -78, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -78, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -77, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -77, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -76, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -76, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -75, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -75, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -74, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -74, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -73, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -73, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -72, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -72, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -71, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -71, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -70, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -70, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -69, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -69, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -68, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -68, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -67, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -67, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -66, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -66, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -65, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -65, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -64, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -64, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -63, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -63, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -62, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -62, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -61, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -61, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -60, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -60, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -59, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -59, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -58, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -58, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -57, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -57, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -56, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -56, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -55, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -55, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -54, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -54, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -53, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -53, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -52, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -52, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -51, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -51, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -50, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -50, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -49, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -49, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -48, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -48, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -47, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -47, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -46, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -46, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -45, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -45, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -44, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -44, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -43, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -43, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -42, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -42, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -41, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -41, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -40, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -40, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -39, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -39, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -38, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -38, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -37, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -37, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -36, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -36, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -35, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -35, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -34, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -34, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -33, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -33, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -32, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -32, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -31, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -31, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -30, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -30, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -29, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -29, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -28, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -28, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -27, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -27, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -26, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -26, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -25, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -25, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -24, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -24, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -23, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -23, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -22, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -22, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -21, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -21, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -20, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -20, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -19, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -19, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -18, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -18, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -17, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -17, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -16, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -16, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -15, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -15, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -14, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -14, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -13, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -13, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -12, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -12, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -11, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -11, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -10, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -10, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -9, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -9, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -8, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -8, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -7, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -7, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -6, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -6, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -5, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -5, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -4, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -4, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -3, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -3, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -2, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -2, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -1, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -1, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), 0, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), 0, 1)":{"1":"-96"},"('BA', 1, (), ((0, 1),), -90, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -89, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -88, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -87, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -86, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -85, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -84, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -83, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -82, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -81, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -80, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -79, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -78, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -77, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -76, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -75, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -74, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -73, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -72, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -71, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -70, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -69, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -68, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -67, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -66, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -65, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -64, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -63, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -62, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -61, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -60, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -59, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -58, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -57, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -56, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -55, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -54, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -53, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -52, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -51, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -50, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -49, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -48, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -47, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -46, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -45, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -44, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -43, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -42, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -41, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -40, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -39, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -38, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -37, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -36, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -35, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -34, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -33, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -32, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -31, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -30, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -29, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -28, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -27, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -26, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -25, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -24, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -23, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -22, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -21, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -20, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -19, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -18, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -17, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -16, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -15, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -14, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -13, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -12, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -11, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -10, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -9, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -8, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -7, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -6, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -5, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -4, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -3, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -2, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -1, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), 0, 4)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -90, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -90, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -89, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -89, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -88, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -88, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -87, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -87, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -86, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -86, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -85, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -85, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -84, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -84, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -83, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -83, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -82, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -82, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -81, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -81, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -80, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -80, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -79, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -79, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -78, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -78, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -77, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -77, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -76, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -76, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -75, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -75, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -74, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -74, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -73, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -73, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -72, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -72, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -71, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -71, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -70, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -70, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -69, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -69, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -68, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -68, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -67, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -67, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -66, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -66, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -65, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -65, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -64, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -64, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -63, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -63, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -62, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -62, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -61, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -61, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -60, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -60, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -59, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -59, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -58, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -58, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -57, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -57, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -56, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -56, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -55, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -55, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -54, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -54, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -53, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -53, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -52, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -52, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -51, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -51, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -50, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -50, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -49, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -49, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -48, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -48, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -47, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -47, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -46, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -46, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -45, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -45, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -44, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -44, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -43, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -43, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -42, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -42, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -41, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -41, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -40, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -40, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -39, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -39, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -38, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -38, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -37, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -37, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -36, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -36, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -35, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -35, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -34, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -34, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -33, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -33, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -32, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -32, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -31, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -31, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -30, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -30, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -29, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -29, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -28, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -28, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -27, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -27, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -26, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -26, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -25, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -25, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -24, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -24, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -23, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -23, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -22, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -22, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -21, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -21, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -20, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -20, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -19, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -19, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -18, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -18, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -17, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -17, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -16, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -16, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -15, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -15, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -14, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -14, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -13, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -13, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -12, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -12, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -11, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -11, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -10, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -10, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -9, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -9, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -8, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -8, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -7, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -7, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -6, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -6, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -5, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -5, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -4, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -4, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -3, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -3, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -2, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -2, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -1, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -1, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), 0, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), 0, 2)":{"1":"-48"},"('BA', 1, (-2, 1), ((0, 1),), -90, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -90, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -89, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -89, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -88, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -88, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -87, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -87, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -86, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -86, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -85, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -85, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -84, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -84, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -83, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -83, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -82, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -82, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -81, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -81, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -80, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -80, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -79, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -79, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -78, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -78, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -77, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -77, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -76, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -76, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -75, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -75, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -74, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -74, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -73, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -73, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -72, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -72, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -71, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -71, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -70, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -70, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -69, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -69, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -68, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -68, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -67, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -67, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -66, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -66, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -65, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -65, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -64, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -64, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -63, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -63, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -62, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -62, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -61, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -61, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -60, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -60, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -59, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -59, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -58, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -58, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -57, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -57, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -56, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -56, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -55, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -55, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -54, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -54, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -53, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -53, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -52, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -52, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -51, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -51, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -50, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -50, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -49, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -49, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -48, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -48, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -47, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -47, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -46, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -46, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -45, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -45, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -44, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -44, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -43, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -43, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -42, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -42, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -41, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -41, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -40, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -40, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -39, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -39, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -38, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -38, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -37, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -37, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -36, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -36, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -35, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -35, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -34, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -34, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -33, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -33, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -32, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -32, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -31, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -31, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -30, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -30, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -29, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -29, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -28, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -28, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -27, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -27, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -26, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -26, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -25, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -25, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -24, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -24, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -23, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -23, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -22, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -22, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -21, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -21, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -20, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -20, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -19, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -19, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -18, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -18, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -17, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -17, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -16, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -16, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -15, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -15, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -14, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -14, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -13, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -13, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -12, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -12, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -11, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -11, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -10, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -10, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -9, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -9, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -8, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -8, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -7, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -7, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -6, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -6, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -5, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -5, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -4, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -4, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -3, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -3, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -2, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -2, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -1, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -1, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), 0, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), 0, 1)":{"1":"-64"},"('BA', 0, (), (), 1, 5)":{"1":"32"},"('R', 1, 5)":{"1":"32"},"('BA', 0, (), ((0, 4),), -90, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -90, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -89, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -89, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -88, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -88, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -87, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -87, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -86, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -86, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -85, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -85, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -84, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -84, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -83, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -83, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -82, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -82, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -81, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -81, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -80, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -80, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -79, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -79, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -78, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -78, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -77, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -77, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -76, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -76, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -75, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -75, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -74, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -74, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -73, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -73, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -72, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -72, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -71, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -71, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -70, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -70, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -69, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -69, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -68, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -68, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -67, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -67, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -66, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -66, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -65, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -65, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -64, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -64, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -63, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -63, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -62, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -62, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -61, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -61, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -60, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -60, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -59, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -59, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -58, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -58, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -57, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -57, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -56, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -56, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -55, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -55, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -54, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -54, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -53, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -53, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -52, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -52, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -51, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -51, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -50, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -50, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -49, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -49, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -48, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -48, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -47, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -47, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -46, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -46, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -45, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -45, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -44, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -44, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -43, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -43, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -42, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -42, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -41, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -41, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -40, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -40, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -39, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -39, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -38, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -38, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -37, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -37, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -36, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -36, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -35, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -35, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -34, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -34, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -33, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -33, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -32, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -32, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -31, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -31, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -30, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -30, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -29, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -29, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -28, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -28, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -27, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -27, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -26, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -26, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -25, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -25, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -24, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -24, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -23, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -23, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -22, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -22, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -21, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -21, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -20, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -20, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -19, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -19, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -18, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -18, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -17, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -17, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -16, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -16, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -15, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -15, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -14, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -14, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -13, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -13, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -12, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -12, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -11, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -11, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -10, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -10, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -9, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -9, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -8, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -8, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -7, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -7, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -6, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -6, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -5, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -5, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -4, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -4, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -3, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -3, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -2, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -2, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -1, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -1, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), 0, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), 0, 3)":{"1":"-32"},"('BA', 1, (), ((0, 1),), -90, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -89, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -88, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -87, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -86, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -85, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -84, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -83, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -82, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -81, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -80, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -79, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -78, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -77, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -76, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -75, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -74, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -73, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -72, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -71, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -70, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -69, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -68, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -67, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -66, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -65, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -64, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -63, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -62, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -61, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -60, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -59, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -58, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -57, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -56, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -55, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -54, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -53, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -52, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -51, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -50, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -49, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -48, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -47, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -46, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -45, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -44, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -43, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -42, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -41, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -40, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -39, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -38, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -37, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -36, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -35, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -34, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -33, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -32, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -31, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -30, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -29, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -28, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -27, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -26, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -25, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -24, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -23, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -22, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -21, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -20, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -19, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -18, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -17, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -16, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -15, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -14, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -13, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -12, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -11, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -10, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -9, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -8, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -7, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -6, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -5, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -4, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -3, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -2, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -1, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), 0, 1)":{"z3":"-32"}}

==> anc/tables/json/atoms_m93.json <==
{"('R', -91, 1)":{"1":"-29970002013968333874969833038747661276186821119343245780655921252000927242795667780256369214173/452604244473073898291019586620177109500303551126552698678087714326624159274900090672188000000","z3":"-32"},"('R', -90, 1)":{"1":"-64950092158081209305348344822122447892146469937096289675799408537815410337248454060198969422077/905208488946147796582039173240354219000607102253105397356175428653248318549800181344376000000","pi2":"8/3","z3":"48"},"('R', -89, 1)":{"1":"10262934648403531053362552040358539564826870465731309496769062881975248659770506368982184244019/53547544416532686558374148276189967884542955344549896745013194371037224477593813544315200000","pi2":"-8/3","z3":"-176/3"},"('R', -88, 1)":{"1":"-2547766816711720930108820850626256562408719783625750372495119210411305615650414210000329513481477/9504689133934551864111411319023719299506374573657606672239842000859107344772901904115948000000","pi2":"10/3","z3":"200/3"},"('R', -87, 1)":{"1":"30534085607642039853876324217532972096847998704444803161855238955514922167473493064927250710434719/95046891339345518641114113190237192995063745736576066722398420008591073447729019041159480000000","pi2":"-10/3","z3":"-1096/15"},"('R', -86, 1)":{"1":"-71007074877942091300480699316924115979088979402141848158687361120146161778237965659985094291/198795457441835040683004708480063735835101556818198309864171348273823969697036729820000000","pi2":"98/27","z3":"392/5"},"('R', -85, 1)":{"1":"4798128407422418030927607135255563433570380845804030198509956374633357536333929006570689200508721/12553363007083370386562241364748308508782004153887405038807338491700707813851002514870120000000","pi2":"-98/27","z3":"-2904/35"},"('R', -84, 1)":{"1":"-51798935251482548804372323137808319730920880408134018712285253149423599315537053098453428188101709/129820144268374366924448544845202019700574872225567310645227110255636588123727440641583680000000","pi2":"205/54","z3":"3044/35"},"('R', -83, 1)":{"1":"110971771699810251149109501765886736422823416555640573982569187187748599138096771509351932693732933/270641995678136392062833407050166922426622191249911512023100585787174582020652122015504960000000","pi2":"-205/54","z3":"-28516/315"},"('R', -82, 1)":{"1":"-154677316128238518222488136484759969057301296286017663724115855738129737867240628957084710366195197/371345994070001096086213279440926707515597890319646028124719408405658147423685469742204480000000","pi2":"5269/1350","z3":"29524/315"},"('R', -81, 1)":{"1":"73711456467460209471908193617600034270157066655623886346964912951267017121237427392096887749751330341/175646655195110518448778881175558332654877802121192571302992280175876303731403227188062719040000000","pi2":"-5269/1350","z3":"-334844/3465"},"('R', -80, 1)":{"1":"-17570716191124896550017291723674762983310372469082660545252367805619394633861359512856508085902739/41830591854039180387896851911302294035455537537792943868300138170011027323506365131712960000000","pi2":"5369/1350","z3":"344084/3465"},"('R', -79, 1)":{"1":"955136604621456082367535722759170994952513912146161845317419752376300663330129855689789717437583799123/2283406517536436739834125455282258324513411427575503426938899642286391948508241953444815347520000000","pi2":"-5369/1350","z3":"-4583972/45045"},"('R', -78, 1)":{"1":"-20150434611719699807093565262185741584498092156622722987389775351169144156572108862576425795568193149/48583117394392271060300541601750177117306626118627732488061694516731743585281743690315220160000000","pi2":"266681/66150","z3":"4686932/45045"},"('R', -77, 1)":{"1":"187143014447861055047096382449405865844255703845428550840827860471305029226499507215924654922658418643/456681303507287347966825091056451664902682285515100685387779928457278389701648390688963069504000000","pi2":"-266681/66150","z3":"-4783028/45045"},"('R', -76, 1)":{"1":"-737241512833991633294845006632292624309685629939794961041526045896313410520244612269701239642881935743/1826725214029149391867300364225806659610729142060402741551119713829113558806593562755852278016000000","pi2":"1077749/264600","z3":"4873118/45045"},"('R', -75, 1)":{"1":"2461742219950282631340579940605239942613657129639670187146359351381047559786879488749117030144746913619/6210865727699107932348821238367742642676479083005369321273807027018986099942418113369897745254400000","pi2":"-1077749/264600","z3":"-84284446/765765"},"('R', -74, 1)":{"1":"-160754833831647355174769148856265637954281291117384447455093809663786640966157625168572511761809354253/414057715179940528823254749224516176178431938867024621418253801801265739996161207557993183016960000","pi2":"9778141/2381400","z3":"28548602/255255"},"('R', -73, 1)":{"1":"74612057572113827188682318696188145206872013305646887027523025067191531182796107918116099633460036782623/196677414710471751191046005881645183684755170961836695173670555855601226498176573590046761933056000000","pi2":"-9778141/2381400","z3":"-550591598/4849845"},"('R', -72, 1)":{"1":"-11731005700322027876472452948226187730022941129247480596918307856791492958609217567244809106785737562749/31722163662979314708233226755104061884637930800296241157043638041226004273899447353233348698880000000","pi2":"1968329/476280","z3":"111670270/969969"},"('R', -71, 1)":{"1":"1061035173413599747710328530482268239523535009720464792828736915863098590765601055637963136204714513833777/2950161220657076267865690088224677755271327564427550427605058337834018397472648603850701428995840000000","pi2":"-1968329/476280","z3":"-37716106/323323"},"('R', -70, 1)":{"1":"-1946119389017431371534383008083509750297633839933856196024467158567747297893082188892673397670354704913/5576864311261013738876540809498445662138615433700473398119202907058635912046594714273537672960000000","pi2":"239437889/57629880","z3":"38186394/323323"},"('R', -69, 1)":{"1":"345898334658261280278373090969856307199482457050858270044897988021416890374880691706777154703917036993/1024005977319360037440364487408773951847041848117858530928517298796951890827021382801354192640000000","pi2":"-239437889/57629880","z3":"-888633398/7436429"},"('R', -68, 1)":{"1":"-311713985519472035157319281057292827846970888547913677298967371097626608631109134037049080742095474207369/955686029226940199449448901819261808045641323687798025843892137608203142843252364627692012209920000000","pi2":"240505109/57629880","z3":"2695645910/22309287"},"('R', -67, 1)":{"1":"1747146356070127068441158433925670587256622367189703835376618846166828679339886661349595094728245724355527/5561779350419078209910727215505540030429551965724070478271831292637903536218927695784109251385600000000","pi2":"-240505109/57629880","z3":"-68105044934/557732175"},"('R', -66, 1)":{"1":"-2380492749395833097938441145636703723948699353756651312805647313103253219546216797093915028034852293122129/7889966055245669088478008375484603298981457439748099980804225787230514318822199754484434054291200000000","pi2":"40799043101/9739449720","z3":"68791484534/557732175"},"('R', -65, 1)":{"1":"882197397107178592799683261257573709226062528107958979777723448859800511473684689736544633035710451597913523/3053416863380073937240989241312541476705824029182514692571235379658209041384191304985475979010694400000000","pi2":"-40799043101/9739449720","z3":"-625072504006/5019589575"},"('R', -64, 1)":{"1":"-842060909388071785388497785712981241600220232256856028237588391669518475471265100026096740992360270417415723/3053416863380073937240989241312541476705824029182514692571235379658209041384191304985475979010694400000000","pi2":"40931552621/9739449720","z3":"630809177806/5019589575"},"('R', -63, 1)":{"1":"23225503264641071579198031746532593032288602484408094848055739226531028171029154856718399600616800288597430017/88549089038022144179988687998063702824468896846292926084565826010088062200141547844578803391310137600000000","pi2":"-40931552621/9739449720","z3":"-18454093022774/145568097675"},"('R', -62, 1)":{"1":"-22001329048933201036290020539444951037574019210471812447727151344594893348943672406788299760308873071596186897/88549089038022144179988687998063702824468896846292926084565826010088062200141547844578803391310137600000000","pi2":"205234915681/48697248600","z3":"18609365660294/145568097675"},"('R', -61, 1)":{"1":"643176193210288529080111663518761012847274857859365057690117097999674446272060387297476673616032109562233890207/2745021760178686469579649327939974787558535802235080708621540606312729928204387983181942905130614265600000000","pi2":"-205234915681/48697248600","z3":"-581548514594714/4512611027925"},"('R', -60, 1)":{"1":"-51352243571305602378303917018952864803821506981314160756395337973082211863746283896924927178329696030259588399/233618873206696720815289304505529769153917940615751549669918349473423823676969190058037694053669299200000000","pi2":"822968714749/194788994400","z3":"586061125622639/4512611027925"},"('R', -59, 1)":{"1":"2250680777946851980362504882158669236190329632707336486705156802655775835509536200425763737254947996981138064993/10980087040714745878318597311759899150234143208940322834486162425250919712817551932727771620522457062400000000","pi2":"-822968714749/194788994400","z3":"-53676090078349/410237366175"},"('R', -58, 1)":{"1":"-122586934629151016721335374168388264752162413590609395377936392503947300373337418900457721568878251976394455729/645887472983220345783446900691758773543184894643548402028597789720642336048091290160457154148379827200000000","pi2":"238357395880861/56294019381600","z3":"54062195834749/410237366175"},"('R', -57, 1)":{"1":"112548492352293375094548426834587679403298141892284121915130677413302115164097335711848695146875511463703976049/645887472983220345783446900691758773543184894643548402028597789720642336048091290160457154148379827200000000","pi2":"-238357395880861/56294019381600","z3":"-54437269998109/410237366175"},"('R', -56, 1)":{"1":"-102266393244805481742392172411070067642865045441028913580057178564125476397316928655785476727959832997007466849/645887472983220345783446900691758773543184894643548402028597789720642336048091290160457154148379827200000000","pi2":"238820721143261/56294019381600","z3":"54801925434709/410237366175"},"('R', -55, 1)":{"1":"3393906480558246411248593250441814109905860721473554702323815019062036559448400126722794656920016659752320137013/23897836500379152793987535325595074621097841101811290875058118219663766433779377735936914703490053606400000000","pi2":"-238820721143261/56294019381600","z3":"-2040798836801833/15178782548475"},"('R', -54, 1)":{"1":"-176103697240048507831756082205615450854154035907406809251979687408101195272108889436122493675565638236343478789/1405755088257597223175737372093827918888108300106546522062242248215515672575257513878642041381767859200000000","pi2":"86364397717734821/20322140996757600","z3":"2053580969474233/15178782548475"},"('R', -53, 1)":{"1":"6673365043403426177805698684554102189536314101358751105867105276942675391532510962835964829999471768782932999/61751515504855691974127998257351614008004757369021423449762579378976140655760665984333112928914867200000000","pi2":"-86364397717734821/20322140996757600","z3":"-2066035355155033/15178782548475"},"('R', -52, 1)":{"1":"-239920519591825847381020547586726695197517142375053191776680638085273492742858829153986168788539705794671662517/2655315166708794754887503925066119402344204566867921208339790913295974048197708637326323855943339289600000000","pi2":"17299975731542641/4064428199351520","z3":"2078178381193813/15178782548475"},"('R', -51, 1)":{"1":"7846554679402708686363350724034049668980943432599926993068470231417376338897665395348697676488568248872248721597/108867921835060584950387660927710895496112387241584769541931427445134935976106054130379278093676910873600000000","pi2":"-17299975731542641/4064428199351520","z3":"-85691034670497533/622330084487475"},"('R', -50, 1)":{"1":"-14050865199445842993149138514978374239137544022773658142369428979219535352779193741430968424227497602118157990507/264393524456575706308084319395869317633415797586705868887547752366756273084828988602349675370358212121600000000","pi2":"353562301485889/82947514272480","z3":"12309312989335019/88904297783925"},"('R', -49, 1)":{"1":"192544147530981255549827522245867986151811309868932707837203736513858904985509752542471580901086064886652428047/5756415975510255884176013029884749700373103441128279677045343469250896072226656460709385337177419301888000000","pi2":"-353562301485889/82947514272480","z3":"-532145396070491417/3822884804708775"},"('R', -48, 1)":{"1":"-5826150480099676351034528392930627483469889693340930428361252264730873900269032545546904342974873957350698703217/454756862065310214849905029360895226329475171849134094486582134070820789705905860396041441637016124849152000000","pi2":"354019312583809/82947514272480","z3":"5884182435213075787/42051732851796525"},"('R', -47, 1)":{"1":"-20624688145918257651413665833675883173162058042114832770183734163565265513277079190534711720394080316568535232967/2273784310326551074249525146804476131647375859245670472432910670354103948529529301980207208185080624245760000000","pi2":"-354019312583809/82947514272480","z3":"-5914085889685464427/42051732851796525"},"('R', -46, 1)":{"1":"17851263473451749752917732435604849301493350075967888050548062177775986792926424769856301397/543436183285033120924661592041385385848204894185969652127055027001214452544556712960000000","pi2":"187497409728228241/43879235050141920","z3":"5943339269060627227/42051732851796525"},"('R', -45, 1)":{"1":"-6507505421949633532524747679180482761357620284466759798713085019571785379046358738899673602610981801168291094442249/106867862585347900489727681899810378187426665384546512204346801506642885580887877193069738784698789339550720000000","pi2":"-187497409728228241/43879235050141920","z3":"-280682601097106968469/1976431444034436675"},"('R', -44, 1)":{"1":"7883618958172407103395895283716679025275255004655158283088634213490665720790573683727512914724988799499857581994269/106867862585347900489727681899810378187426665384546512204346801506642885580887877193069738784698789339550720000000","pi2":"187700554334941861/43879235050141920","z3":"282000222059796592919/1976431444034436675"},"('R', -43, 1)":{"1":"-9882750708004513127309849569956040025974167426730567315724853243574526817654151615676488040866095707259692386363/119864611135624948474297992837473585533085508362734431249868227935667392896365188327429606071605756349440000000","pi2":"-187700554334941861/43879235050141920","z3":"-13881256687139135026631/96845140757687397075"},"('R', -42, 1)":{"1":"7745261699242528383018313082513690660214243269890287768444943588898135209374732622712816714075828196461018707701653/86985469546213407375359741081241005501393797406026230864003210528662813844908737250173043196847851788006400000000","pi2":"23485971550561141649/5484904381267740000","z3":"13943237577224054960759/96845140757687397075"},"('R', -41, 1)":{"1":"-57441722087536008619526420074951546709771603113487442228327302905740512392561931914622834704109322892170215034758771/608898286823493851627518187568687038509756581842183616048022473700639696914361160751211302377934962516044800000000","pi2":"-23485971550561141649/5484904381267740000","z3":"-14004003155738682347159/96845140757687397075"},"('R', -40, 1)":{"1":"1466322792478653358173885953867218957322545967913945877759971084592448187844004141083385083288682813414394018102331/14851177727402289064085809452894805817311136142492283318244450578064382851569784408566129326291096646732800000000","pi2":"23507608254234781649/5484904381267740000","z3":"14063600165435720745359/96845140757687397075"},"('R', -39, 1)":{"1":"-80650892085568280557576325169788218235258138322507097572837091701300005366299211755632863967460531558203899453724863/787112419552321320396547901003424708317490215552091015866955880637412291133198573654004854293428122276838400000000","pi2":"-23507608254234781649/5484904381267740000","z3":"-748469853272339196210427/5132792460157432044975"},"('R', -38, 1)":{"1":"18258933963259786551211345982448405051720573133797560082939436265656724353703741838951264771192051975032702629373087/172780775023680289843144661195873716459936876584605344946404949408212454151189930802098626552215929280281600000000","pi2":"211749047271858474841/49364139431409660000","z3":"250503836021181200128409/1710930820052477348325"},"('R', -37, 1)":{"1":"-768446101966666812950337701984303709045483906479752924313095062119728646063314455597142077024755173614428794003368727/7084011775970891883568931109030822374857411939968819142802602925736710620198787162886043688640853100491545600000000","pi2":"-211749047271858474841/49364139431409660000","z3":"-251499286680120823312889/1710930820052477348325"},"('R', -36, 1)":{"1":"3034316807568930992999173997091188433321572787065271687880023945815832010475001225861402622240476946566089111055853/27351396818420431982891625903593908783233250733470344180705030601300041004628521864424879106721440542438400000000","pi2":"10383930672892966877209/2418842832139073340000","z3":"252476961434436524654789/1710930820052477348325"},"('R', -35, 1)":{"1":"-3094011522680146873773485266358648900998869193980210973245846654823280433982049316948015513872033262204836098344253/27351396818420431982891625903593908783233250733470344180705030601300041004628521864424879106721440542438400000000","pi2":"-10383930672892966877209/2418842832139073340000","z3":"-253437484000080020709989/1710930820052477348325"},"('R', -34, 1)":{"1":"22031121055374209856818255949416092742249848831512417670905622250288167613346121130482218369774299247699497213300971/191459777728943023880241381325157361482632755134292409264935214209100287032399653050974153747050083797068800000000","pi2":"8739335943455356005972769/2034246821828960678940000","z3":"254381445831833111660789/1710930820052477348325"},"('R', -33, 1)":{"1":"-1319608051168195306518508025196956658694061910034400510459374997336185191258738213811989136066381724647308904776409289/11296126886007638408934241498184284327475332552923252146631177638336916934911579530007475071075954944027059200000000","pi2":"-8739335943455356005972769/2034246821828960678940000","z3":"-15063255090319832863132951/100944918383096163551175"},"('R', -32, 1)":{"1":"1337483562646120740150686966326708476265312960034090867938405929382646741573853646337333712450265596149616144605049929/11296126886007638408934241498184284327475332552923252146631177638336916934911579530007475071075954944027059200000000","pi2":"8745363341445960333910369/2034246821828960678940000","z3":"15117092380124150817026911/100944918383096163551175"},"('R', -31, 1)":{"1":"-20644550729115870597252793348559102947586441110817051183594298174880831986217006890492223148421889705180645067361922211/172265935011616485736247182847310335993998821432079595236125458984637983257401587832613994833908312896412652800000000","pi2":"-8745363341445960333910369/2034246821828960678940000","z3":"-925372872575832277072279171/6157640021368865976621675"},"('R', -30, 1)":{"1":"20871531123974763977713128637562871675168448346663652540770073509421393418896521642498501484697857997746505918736271011/172265935011616485736247182847310335993998821432079595236125458984637983257401587832613994833908312896412652800000000","pi2":"8409718829321111776031704609/1954911195777631212461340000","z3":"928551009361054917576341971/6157640021368865976621675"},"('R', -29, 1)":{"1":"-3011523331914010797383464884154305585473189041724428062517612043953874099816450927444351801205157306296390094084806533/24609419287373783676606740406758619427714117347439942176589351283519711893914512547516284976272616128058950400000000","pi2":"-8409718829321111776031704609/1954911195777631212461340000","z3":"-310559566510213034489743057/2052546673789621992207225"},"('R', -28, 1)":{"1":"398591069738654250989514123347254562585706979997540068840353070475459402030613169565339957007613980016896961303449049/3227464824573610973981211856624081236421523586549500613323193610953404838546165580002135734593129984007731200000000","pi2":"33659238975573797429256624061/7819644783110524849845360000","z3":"623171679694215690971693339/4105093347579243984414450"},"('R', -27, 1)":{"1":"-171650558559946914736552760015947388649275756763164787104845731136964490536461217524676926228631985055099654592759457403/1378127480092931885889977462778482687951990571456636761889003671877103866059212702660911958671266503171301222400000000","pi2":"-33659238975573797429256624061/7819644783110524849845360000","z3":"-625192648726870088010174299/4105093347579243984414450"},"('R', -26, 1)":{"1":"19224475913384183028975449851676389303496879261445614795553171093525972946970311230811286699017167706451062247313636467/153125275565881320654441940308720298661332285717404084654333741319678207339912522517879106519029611463477913600000000","pi2":"33678387172165436302473264061/7819644783110524849845360000","z3":"209060999005535159677640233/1368364449193081328138150"},"('R', -25, 1)":{"1":"-1297737148349349930779938255362621031937435650747446966206309465776208620995193050063518692417400608888762710295988348489/10259393462914048483847610000684260010309263143066073671840360668418439891774139008697900136774983968053020211200000000","pi2":"-33678387172165436302473264061/7819644783110524849845360000","z3":"-14050874595745034300902316411/91680418095936448985256050"},"('R', -24, 1)":{"1":"18409184011363660459777100515842412901647206220617889465749144281196842894010986573136947792536502210440705990269299623/144498499477662654702079014094144507187454410465719347490709305188992111151748436742223945588380055888070707200000000","pi2":"33696425568435587455529424061/7819644783110524849845360000","z3":"14094018321907827923954201611/91680418095936448985256050"},"('R', -23, 1)":{"1":"-1316079790659661538558864011732176643668344855044516743599672687008204415246754157915650645661179928086818745789858299933/10259393462914048483847610000684260010309263143066073671840360668418439891774139008697900136774983968053020211200000000","pi2":"-33696425568435587455529424061/7819644783110524849845360000","z3":"-42409610330030873613929048033/275041254287809346955768150"},"('R', -22, 1)":{"1":"4401744605256047944891326206767942078075012971128425415321672998195597434996870451811713497195828099229229430233457473/34084363664166274032716312294632093057505857618159713195482925808699135853070229264777076866362072983564851200000000","pi2":"33713447924426032135474665661/7819644783110524849845360000","z3":"42535343474848157886823113473/275041254287809346955768150"},"('R', -21, 1)":{"1":"-13527213250036448523200769250344494478474329276241582511177951733611861562950934853669608759770012853546992502111331710269/104059562266699634621882901435511780104565383308241604385809372493958461759423409945364415673003408818823490713600000000","pi2":"-33713447924426032135474665661/7819644783110524849845360000","z3":"-3028810706851429109067025637383/19527929054434463633859538650"},"('R', -20, 1)":{"1":"95310990015006266565662623617165511702002905588247920238445674167853858755550218546768190782034828390821657873827341104183/728416935866897442353180310048582460731957683157691230700665607457709232315963869617550909711023861731764434995200000000","pi2":"33729537728506506466441425661/7819644783110524849845360000","z3":"9112469359293533278712889630349/58583787163303390901578615950"},"('R', -19, 1)":{"1":"-7003326356554744792805310521485784445171891831686792340699969178794611710840948223939246239772786702680920410886475475960999/53174436318283513291782162633546519633432910870511459841148589344412773959065362482081216408904741906418803754649600000000","pi2":"-33729537728506506466441425661/7819644783110524849845360000","z3":"-667084944417653637854891458725877/4276616462921147535815238964350"},"('R', -18, 1)":{"1":"260840821178949703215716286969333475239411584311307825766977999820659150616616242729986617112249359161049599236608094053205363/1967454143776489991795940017441221226437017702208924014122497805743272636485418411837005007129475450537495738922035200000000","pi2":"46196589536413702085491232689909/10705093708078308519438297840000","z3":"668934292077295215167676426926677/4276616462921147535815238964350"},"('R', -17, 1)":{"1":"-87532639932997700294465274001291115362570730057775953067464571096765240230201229883256493343511641274004777730777911578447041/655818047925496663931980005813740408812339234069641338040832601914424212161806137279001669043158483512498579640678400000000","pi2":"-46196589536413702085491232689909/10705093708078308519438297840000","z3":"-670758981768141571449624262218133/4276616462921147535815238964350"},"('R', -16, 1)":{"1":"88136757140174414166324835538447760251914141541762486762844858478304258043862553836084208776051886911512140190218105272060441/655818047925496663931980005813740408812339234069641338040832601914424212161806137279001669043158483512498579640678400000000","pi2":"46216358869207937188943565649909/10705093708078308519438297840000","z3":"672559662384108370412072783887333/4276616462921147535815238964350"},"('R', -15, 1)":{"1":"-1811440668542646470705489410557144625287043042113364591189190501641180992778236941559882536636685737125777980069567594647659/13384041794397891100652653179872253241068147634074313021241481671722943105342982393449013653942009867602011829401600000000","pi2":"-46216358869207937188943565649909/10705093708078308519438297840000","z3":"-61303359776139104182852056677903/388783314811013412346839905850"},"('R', -14, 1)":{"1":"12772585789729853102445228254424492552814701148905680493474774364775036483951156405674078757511186748434977749743193772184733/93688292560785237704568572259105772687477033438520191148690371702060601737400876754143095577594069073214082805811200000000","pi2":"46235127387652957234561691089909/10705093708078308519438297840000","z3":"61462860623241058403302042280303/388783314811013412346839905850"},"('R', -13, 1)":{"1":"-7116041195721114471175084564398142780840869084809417464266282073577158171557851062942972426907992798321749845937646311305477749/51809625786114236450626420459285492296174799491501665705225775551239512760782684845041131854409520197487387791613593600000000","pi2":"-46235127387652957234561691089909/10705093708078308519438297840000","z3":"-4868007055309996043055960217131137/30713881870070059575400352562150"},"('R', -12, 1)":{"1":"7170507740788546423475535552812462613968032805092855654000527035459328577793133919850697810109716226455633209323110051476758879/51809625786114236450626420459285492296174799491501665705225775551239512760782684845041131854409520197487387791613593600000000","pi2":"46252969210499754415427421586309/10705093708078308519438297840000","z3":"4880292608058024066886120358155997/30713881870070059575400352562150"},"('R', -11, 1)":{"1":"-195092667308700844711211993660252661090933972530828864186752355706337529319780666714317784145427029270341578954549506139051110733/1398859896225084384166913352400708291996719586270544974041095939883466844541132490816110560069057045332159470373567027200000000","pi2":"-46252969210499754415427421586309/10705093708078308519438297840000","z3":"-44031838385838021258243173365847173/276424936830630536178603173059350"},"('R', -10, 1)":{"1":"8059695451241282992040874038569130101636027036678401754395038102224800072422589180542097236790700840411384231046377679243354169253/57353255745228459750843447448429039971865503037092343935684933535222140626186432123460532962831338858618538285316248115200000000","pi2":"77779788159404962661718664480825429/17995262523279636621175778669040000","z3":"44139711531918267321142140457772773/276424936830630536178603173059350"},"('R', -9, 1)":{"1":"-673726468040363091609228605348164130235922987979827958945036922829116462045200532269891637665864856202266649065083089642894548382319/4760320226853962159320006138219610317664836752078664546661849483423437671973473866247224235915001125265338677681248593561600000000","pi2":"-77779788159404962661718664480825429/17995262523279636621175778669040000","z3":"-3672441655127796364812512959533039359/22943269756942334502824063363926050"},"('R', -8, 1)":{"1":"96844808354037525218373787478736721212290380291499453066037475905299318106672096769501718272591042385794757683083877779323881275217/680045746693423165617143734031372902523548107439809220951692783346205381710496266606746319416428732180762668240178370508800000000","pi2":"11115284554577186575391010113969347/2570751789039948088739396952720000","z3":"3681181948368536301765969745576439759/22943269756942334502824063363926050"},"('R', -7, 1)":{"1":"-5720437827310203253783405737463282517007284061192775653070044169095599843530500698420755788217631170634161088703671011914486694061/40002690981966068565714337295963111913149888672929954173628987255659140100617427447455665848025219540044862837657551206400000000","pi2":"-11115284554577186575391010113969347/2570751789039948088739396952720000","z3":"-3689819414629973415931738804725211919/22943269756942334502824063363926050"},"('R', -6, 1)":{"1":"1722861590983784267157347072344891660729714883860525429362187228520415114410730412660474189196094468442959302511219067188910464228761/12040809985571786638280015526084896685858116490551916206262325163953401170285845661684155420255591081553503714134922913126400000000","pi2":"20559016479517324506134616092603242603/4753320057934864016079144965579280000","z3":"3698356445237207772956045432953649519/22943269756942334502824063363926050"},"('R', -5, 1)":{"1":"-1711352518382807436644390383550411345852205453635154376503236758682029394380178301450474008116160429284316837047649022470747845828361/12040809985571786638280015526084896685858116490551916206262325163953401170285845661684155420255591081553503714134922913126400000000","pi2":"-20559016479517324506134616092603242603/4753320057934864016079144965579280000","z3":"-3706795349055853229324900260857622319/22943269756942334502824063363926050"},"('R', -4, 1)":{"1":"1677040825915019595742690626348270110881952991653524586693436764084815331018749677711423847704165952063776734539351531132314221848781/12040809985571786638280015526084896685858116490551916206262325163953401170285845661684155420255591081553503714134922913126400000000","pi2":"20565563752324397321583760920379522603/4753320057934864016079144965579280000","z3":"40866521918642154860585199122889549709/252375967326365679531064697003186550"},"('R', -3, 1)":{"1":"-2325103547183114979620344686074515377668961332766083701681589315785850402029063192559344286254562510989592285671844550806873516436769/17567739159276869029621661997074685328547087994411812169792572780194306625499020719506390695127009938660030009147674414233600000000","pi2":"-20565563752324397321583760920379522603/4753320057934864016079144965579280000","z3":"-3645196481713595484337076792241271893701/22461461092046545478264758033283602950"},"('R', -2, 1)":{"1":"41718757177361312506303116664486638865688796794999488658980250969657806171495690336506567880327690713263578751634833029682475901279823/357210696238629670268973793940518601680457455886373514119115646530617568051813421296629944134249202086087276852669379756083200000000","pi2":"20571823268450072862674893950786869803/4753320057934864016079144965579280000","z3":"3653182778990767589396015372875328285861/22461461092046545478264758033283602950"},"('R', -1, 1)":{"1":"-3957022733721926839167998735474414286751309566338749177969357114753411468999144756200398577905308970565318211739616318950310686367689/51030099462661381466996256277216943097208207983767644874159378075802509721687631613804277733464171726583896693238482822297600000000","pi2":"-20571823268450072862674893950786869803/4753320057934864016079144965579280000","z3":"-3661081314759399341652108474601318124261/22461461092046545478264758033283602950"},"('R', 0, 1)":{"1":"-2023878513705531829772479573044837029811372754337010276998902011660229326257555744249387285699624944029990897657179259042106350493711/51030099462661381466996256277216943097208207983767644874159378075802509721687631613804277733464171726583896693238482822297600000000","pi2":"20577813589884143264711540636313749803/4753320057934864016079144965579280000","z3":"3668893996878372053122809260004199377461/22461461092046545478264758033283602950"},"('R', -91, 2)":{"1":"-542369628470572138767818498043969962988928583056389827231/915920835203649131254064491152361768692961679796120000","pi2":"-16/3"},"('R', -90, 2)":{"1":"303627888523813397791920846150303150833206187496241541231/610613890135766087502709660768241179128641119864080000","pi2":"8"},"('R', -89, 2)":{"1":"-206324748748367846216920532509644517414523209360987418767/630634017681201041191323092268839250575481812318640000","pi2":"-88/9"},"('R', -88, 2)":{"1":"228957827923386358134327862729226984739188756024047157951/1398860911947391400460753041032697974003796020052256000","pi2":"100/9"},"('R', -87, 2)":{"1":"-5167787343983362065381894082269368614739611026637869766249/384686750785532635126707086283991942851043905514370400000","pi2":"-548/45"},"('R', -86, 2)":{"1":"-510288969842059666651929992939442657435645608876399053855391/4231554258640858986393777949123911371361482960658074400000","pi2":"196/15"},"('R', -85, 2)":{"1":"7141416286793546782548823908888236213349923355829029190623317/29620879810486012904756445643867379599530380724606520800000","pi2":"-484/35"},"('R', -84, 2)":{"1":"-1880075148863161701654716668952641349609538067536860201343689/5385614510997456891773899207975887199914614677201185600000","pi2":"1522/105"},"('R', -83, 2)":{"1":"79395832496620086116472404954895665883707725087245224391614977/177725278862916077428538673863204277597182284347639124800000","pi2":"-14258/945"},"('R', -82, 2)":{"1":"-2023290846395782364630707695573573252183010337283736330602659/3781388911976937817628482422621367608450686901013598400000","pi2":"14762/945"},"('R', -81, 2)":{"1":"70783555744777013121579247350214726164528165783383114379883639/114998709852475108924348553676191003151117948695531198400000","pi2":"-167422/10395"},"('R', -80, 2)":{"1":"-46438512100053911547222419917590706099908981136900236821610617/67413036810071615576342255603284381157551900959449323200000","pi2":"172042/10395"},"('R', -79, 2)":{"1":"231510309377603760993108098384117779739184117425966984660584523/306201384065024085208205185089617008390326104357980660800000","pi2":"-2291986/135135"},"('R', -78, 2)":{"1":"-20781556115479969695882542285085325993805501924621691035597090029/25414714877396999072281030362438211696397066661712394846400000","pi2":"2343466/135135"},"('R', -77, 2)":{"1":"267744586831025470582942825026282910780963376352827637676281047/306201384065024085208205185089617008390326104357980660800000","pi2":"-2391514/135135"},"('R', -76, 2)":{"1":"-47098942045395302764146214524335930044114219094651232192253155437/50829429754793998144562060724876423392794133323424789692800000","pi2":"2436559/135135"},"('R', -75, 2)":{"1":"22764967666869270049085882232434369373466004661733630243167813097/23354062319770215363717703576294572910202709905357335804800000","pi2":"-42142223/2297295"},"('R', -74, 2)":{"1":"-46352726350734061354647897784793345964876941797714809653964358231/45478963464815682550397633280152589351447382447274811830400000","pi2":"14274301/765765"},"('R', -73, 2)":{"1":"470469642077507095453602669556451098758820974582629411542719618643/443727184075634091910636367949596885293851488201789380291200000","pi2":"-275295799/14549535"},"('R', -72, 2)":{"1":"-3605927472255898830562244282695761201598861233675792438177686605439/3283581162159692280138709122827016951174501012693241414154880000","pi2":"55835135/2909907"},"('R', -71, 2)":{"1":"1240294879402792851412160168696876726752634220569611643309820689909/1094527054053230760046236374275672317058167004231080471384960000","pi2":"-18858053/969969"},"('R', -70, 2)":{"1":"-1275639318238219483200543414534986927102772032479429788743154353453/1094527054053230760046236374275672317058167004231080471384960000","pi2":"6364399/323323"},"('R', -69, 2)":{"1":"150446287091126289443540724268593640792002905455760841665214038123591/125870611216121537405317183041702316461689205486574254209270400000","pi2":"-444316699/22309287"},"('R', -68, 2)":{"1":"-153894105795440434608437531505790687142123905818557453140772484616841/125870611216121537405317183041702316461689205486574254209270400000","pi2":"1347822955/66927861"},"('R', -67, 2)":{"1":"785307469644881831613897502499737926297864968575055500848191159623357/629353056080607687026585915208511582308446027432871271046352000000","pi2":"-34052522467/1673196525"},"('R', -66, 2)":{"1":"-9636238408217263386175778913090395399071751515588255695679381347479/7582566940730213096705854400102549184439108764251461096944000000","pi2":"34395742267/1673196525"},"('R', -65, 2)":{"1":"21952280068788504292132024349374539519572273174742866689180462718816839/16992532514176407549717819710629812722328042740687524318251504000000","pi2":"-312536252003/15058768725"},"('R', -64, 2)":{"1":"-22277079769953268827316249381863789995034707568950568736418497949611939/16992532514176407549717819710629812722328042740687524318251504000000","pi2":"315404588903/15058768725"},"('R', -63, 2)":{"1":"654553267142271093917390419078279966575542253285516587634032735908730531/492783442911115818941816771608264568947513239479938205229293616000000","pi2":"-9227046511387/436704293025"},"('R', -62, 2)":{"1":"-230536684691774044870664175983389715764848454846361809374203359799/171556352797968485536741472672871833889545482057150309104000000","pi2":"9304682830147/436704293025"},"('R', -61, 2)":{"1":"2962766247205892765179921637579521191046100661416115600740727542645262443/2182326675749227198170902845693743091053272917696869194586871728000000","pi2":"-290774257297357/13537833083775"},"('R', -60, 2)":{"1":"-2989329951174690890157729657538906249899145815568007230674194301470269493/2182326675749227198170902845693743091053272917696869194586871728000000","pi2":"586061125622639/27075666167550"},"('R', -59, 2)":{"1":"3012408786999288373679081381290322851471752706581250237205763525215437793/2182326675749227198170902845693743091053272917696869194586871728000000","pi2":"-53676090078349/2461424197050"},"('R', -58, 2)":{"1":"-433152823876768482982288462314954119995624198457018672600212783992753599/311760953678461028310128977956249013007610416813838456369553104000000","pi2":"54062195834749/2461424197050"},"('R', -57, 2)":{"1":"21338749786046028795684270884451181805789550076825780527897645463918959671/15276286730244590387196319919856201637372910423878084362108102096000000","pi2":"-54437269998109/2461424197050"},"('R', -56, 2)":{"1":"-579186443373174995996121422673342403323100011248777459853253245889020983/412872614330934875329630268104221665874943524969677955732651408000000","pi2":"54801925434709/2461424197050"},"('R', -55, 2)":{"1":"795434889954593034080136491270404118968077012139649228783843738174697356177/565222609019049844326263837034679460582797685683489121397999777552000000","pi2":"-2040798836801833/91072695290850"},"('R', -54, 2)":{"1":"-13510513684405511074265915031932988257024680141335785904512151973106989003/9580044220661861768241759949740329840386401452262527481322030128000000","pi2":"2053580969474233/91072695290850"},"('R', -53, 2)":{"1":"29554195203705049376997019578720982315034886380459155202085626569491939251/20934170704409253493565327297580720762325840210499597088814806576000000","pi2":"-2066035355155033/91072695290850"},"('R', -52, 2)":{"1":"-29553826497208860439634254691161654648856154341684099220551019067761833981/20934170704409253493565327297580720762325840210499597088814806576000000","pi2":"2078178381193813/91072695290850"},"('R', -51, 2)":{"1":"1210376252809418059251299840835507138438186785798166770516340209038669582921/858300998880779393236178419200809551255359448630483480641407069616000000","pi2":"-85691034670497533/3733980506924850"},"('R', -50, 2)":{"1":"-517580573390396688261543314411692975653862885851372389183265431534739753509/367843285234619739958362179657489807680868335127350063132031601264000000","pi2":"12309312989335019/533425786703550"},"('R', -49, 2)":{"1":"22180346507018183301751095403517664614537556143822412204101217099043338551231/15817261265088648818209573725272061730277338410476052714677358854352000000","pi2":"-532145396070491417/22937308828252650"},"('R', -48, 2)":{"1":"-22076868372228115911569577479690697124403916082542798871720470562383531447731/15817261265088648818209573725272061730277338410476052714677358854352000000","pi2":"5884182435213075787/252310397110779150"},"('R', -47, 2)":{"1":"32914106139109478783992569252471114812432814153535296253048217239083474886769/23725891897632973227314360587908092595416007615714079072016038281528000000","pi2":"-5914085889685464427/252310397110779150"},"('R', -46, 2)":{"1":"-694870169268254380228255255970416933319454684856281187863127621228326140827/504806210587935600581156608253363672242893779057746363234383793224000000","pi2":"5943339269060627227/252310397110779150"},"('R', -45, 2)":{"1":"71414303222368878386371827164132016307129775063466895458122246683898436874351121/52410495201871237859137422538688976543273960823112400670083428563895352000000","pi2":"-280682601097106968469/11858588664206620050"},"('R', -44, 2)":{"1":"-142406634215696644907755545379832309726430123915117295903227503438005513745374997/104820990403742475718274845077377953086547921646224801340166857127790704000000","pi2":"282000222059796592919/11858588664206620050"},"('R', -43, 2)":{"1":"48850283092653471210153614202945389702826260255020343268028815848476464426836794271/35953599708483669171368271861540637908685937124655106859677231994832211472000000","pi2":"-13881256687139135026631/581070844546124382450"},"('R', -42, 2)":{"1":"-48938758504780784348226480077677668302367431776630294328539514975498986561783157111/35953599708483669171368271861540637908685937124655106859677231994832211472000000","pi2":"13943237577224054960759/581070844546124382450"},"('R', -41, 2)":{"1":"49079183518087377474151817049236961219607036741807668807657926814081549498325071311/35953599708483669171368271861540637908685937124655106859677231994832211472000000","pi2":"-14004003155738682347159/581070844546124382450"},"('R', -40, 2)":{"1":"-49252942333944398156614295985453919421175810723271852911979004003929730777785174211/35953599708483669171368271861540637908685937124655106859677231994832211472000000","pi2":"14063600165435720745359/581070844546124382450"},"('R', -39, 2)":{"1":"138899461501253684611218803468640493940577622834333534340832276419893901369212422821789/100993661581130626702373475659067651885498797383156195168833344673483682024848000000","pi2":"-748469853272339196210427/30796754760944592269850"},"('R', -38, 2)":{"1":"-418449697296635303129722377690104672609917773256898003325141458083142262842929667039567/302980984743391880107120426977202955656496392149468585506500034020451046074544000000","pi2":"250503836021181200128409/10265584920314864089950"},"('R', -37, 2)":{"1":"420255799380106843978456098448350258394008448993378551384457603436671030732464258638567/302980984743391880107120426977202955656496392149468585506500034020451046074544000000","pi2":"-251499286680120823312889/10265584920314864089950"},"('R', -36, 2)":{"1":"-5342720570866676319648808006128474820050170293626578061617447309705105903893783206623/3835202338523947849457220594648138679196156862651501082360759924309506912336000000","pi2":"252476961434436524654789/10265584920314864089950"},"('R', -35, 2)":{"1":"423874198507935459764419643442769391294131390425014561084021681545894520869987377601517/302980984743391880107120426977202955656496392149468585506500034020451046074544000000","pi2":"-253437484000080020709989/10265584920314864089950"},"('R', -34, 2)":{"1":"-7213989928232587325227216578558681433404797327420239410697396885814342821255674983983/5135270927854099662832549609783100943330447324567264161127119220685610950416000000","pi2":"254381445831833111660789/10265584920314864089950"},"('R', -33, 2)":{"1":"1487448770306539912401614730244559320513905321014133558082754455476036176043957443351560757/1054676807891747134652886206307643488640263941072300146148126618425190091385487664000000","pi2":"-15063255090319832863132951/605669510298576981307050"},"('R', -32, 2)":{"1":"-1492971159046764767879523216470291111942289218606474512296402790340851376305395808186194857/1054676807891747134652886206307643488640263941072300146148126618425190091385487664000000","pi2":"15117092380124150817026911/605669510298576981307050"},"('R', -31, 2)":{"1":"5574441893024570032143251000341896709561829900381548078327007881721878220714403727095477537797/3924452402165191088043389573670741421230422124730028843817179147160132330045399597744000000","pi2":"-925372872575832277072279171/36945840128213195859730050"},"('R', -30, 2)":{"1":"-5591846738058158947092120573927078208360144679872274408189277817758341426245765364013788303597/3924452402165191088043389573670741421230422124730028843817179147160132330045399597744000000","pi2":"928551009361054917576341971/36945840128213195859730050"},"('R', -29, 2)":{"1":"5607339429056032552824787863835512711746059803988351503334283927287808385307407097866042568757/3924452402165191088043389573670741421230422124730028843817179147160132330045399597744000000","pi2":"-310559566510213034489743057/12315280042737731953243350"},"('R', -28, 2)":{"1":"-22482779195655036558550538398985395640735438554084422120233669210008628089336352404571499043703/15697809608660764352173558294682965684921688498920115375268716588640529320181598390976000000","pi2":"623171679694215690971693339/24630560085475463906486700"},"('R', -27, 2)":{"1":"22526777904640944900531937342304268326815789142246673796415050390237734932451069985083987209903/15697809608660764352173558294682965684921688498920115375268716588640529320181598390976000000","pi2":"-625192648726870088010174299/24630560085475463906486700"},"('R', -26, 2)":{"1":"-7520142807434582675958180185194677761405965692664078853716543885182797170829882731034172556501/5232603202886921450724519431560988561640562832973371791756238862880176440060532796992000000","pi2":"209060999005535159677640233/8210186695158487968828900"},"('R', -25, 2)":{"1":"33791387932968850697426197921417255979241868680850178350035056308854388424782594403271222625752589/23489155777759390392302367728277277653204486557217465973193756255469112039431731725697088000000","pi2":"-14050874595745034300902316411/550082508575618693911536300"},"('R', -24, 2)":{"1":"-33806441594980777391623511033753738487938781701005310323810831954699175873105157877239255897468757/23489155777759390392302367728277277653204486557217465973193756255469112039431731725697088000000","pi2":"14094018321907827923954201611/550082508575618693911536300"},"('R', -23, 2)":{"1":"427866826614656228502758831635270668479133190684760248072474430791451845447954712472795312989383/297331085794422663193700857319965539913980842496423619913845015892014076448502933236672000000","pi2":"-42409610330030873613929048033/1650247525726856081734608900"},"('R', -22, 2)":{"1":"-33774715629611518888263530800712868160379498085546167631600326927062751070639908136186947132349817/23489155777759390392302367728277277653204486557217465973193756255469112039431731725697088000000","pi2":"42535343474848157886823113473/1650247525726856081734608900"},"('R', -21, 2)":{"1":"170003792062926733504311725300346315400924377411879191397863518238458738406765900945561475657733851097/118408834275685086967596235718245756649803816734933245970869725283819793790775359629239020608000000","pi2":"-3028810706851429109067025637383/117167574326606781803157231900"},"('R', -20, 2)":{"1":"-169618579834921159670229466639531657319238202283968019335253228064147804908681635373629626851809087597/118408834275685086967596235718245756649803816734933245970869725283819793790775359629239020608000000","pi2":"9112469359293533278712889630349/351502722979820345409471695700"},"('R', -19, 2)":{"1":"901083090233180649860117514724536350688080999937832131368960920159042747360065682662348467281194157692853/631000677855125828450320340142531637186804539380459267778764766037475681111041891464214740820032000000","pi2":"-667084944417653637854891458725877/25659698777526885214891433786100"},"('R', -18, 2)":{"1":"-897432201883686993846475452145503572117873775825106847142227121844382096072991514011498480767167526039653/631000677855125828450320340142531637186804539380459267778764766037475681111041891464214740820032000000","pi2":"668934292077295215167676426926677/25659698777526885214891433786100"},"('R', -17, 2)":{"1":"892859509752092292015468298184829517816176204620483419670942824400628994625802939415989994873446790617781/631000677855125828450320340142531637186804539380459267778764766037475681111041891464214740820032000000","pi2":"-670758981768141571449624262218133/25659698777526885214891433786100"},"('R', -16, 2)":{"1":"-887265420735128143336420489759604053506861977285881890267361990314655742660289636770625549103995113467981/631000677855125828450320340142531637186804539380459267778764766037475681111041891464214740820032000000","pi2":"672559662384108370412072783887333/25659698777526885214891433786100"},"('R', -15, 2)":{"1":"880534221203056074683355552064623116793568038659653953890922034829522249679174330466209227460331378903531/631000677855125828450320340142531637186804539380459267778764766037475681111041891464214740820032000000","pi2":"-61303359776139104182852056677903/2332699888866080474081039435100"},"('R', -14, 2)":{"1":"-872528318963965061664860683762612371905843024968337297763345780932725567086352282232058795455673383923771/631000677855125828450320340142531637186804539380459267778764766037475681111041891464214740820032000000","pi2":"61462860623241058403302042280303/2332699888866080474081039435100"},"('R', -13, 2)":{"1":"5386507064828273983223296475775497717109344272609622012430351802155861252460499036545887992136704826626880811/3938075230493840295358449242829539947682847130273446290207270904839885725814012444628164197457819712000000","pi2":"-4868007055309996043055960217131137/184283291220420357452402115372900"},"('R', -12, 2)":{"1":"-5317346063463703545486258454590756582841701983440390051840191960529017596665394327336964504091718017428059641/3938075230493840295358449242829539947682847130273446290207270904839885725814012444628164197457819712000000","pi2":"4880292608058024066886120358155997/184283291220420357452402115372900"},"('R', -11, 2)":{"1":"141384078623779979897905735395059512231037774848270522654713036399078284639903013413704690040290201449300581707/106328031223333687974678129556397578587436872517383049835596314430676914596978336004960433331361132224000000","pi2":"-44031838385838021258243173365847173/1658549620983783217071619038356100"},"('R', -10, 2)":{"1":"-138831672477541560424401719431994472950373348034661412215105138035894053330402279159020059934688845342112909307/106328031223333687974678129556397578587436872517383049835596314430676914596978336004960433331361132224000000","pi2":"44139711531918267321142140457772773/1658549620983783217071619038356100"},"('R', -9, 2)":{"1":"935844869556502690651597930982952188760962178316988314908505446113274129806270750049932820180466135255690816268803/732493807097545776457557634514022918888852614772251830317423010112933264658583756738172425219746839891136000000","pi2":"-3672441655127796364812512959533039359/137659618541654007016944380183556300"},"('R', -8, 2)":{"1":"-911715741849246333170442047198875116906095475480887929949926565483306179014142576042255643225576967383922009785803/732493807097545776457557634514022918888852614772251830317423010112933264658583756738172425219746839891136000000","pi2":"3681181948368536301765969745576439759/137659618541654007016944380183556300"},"('R', -7, 2)":{"1":"883255124050582862559657007430992355287436172883541535704391679867094150382191556527193040461626671212532255403623/732493807097545776457557634514022918888852614772251830317423010112933264658583756738172425219746839891136000000","pi2":"-3689819414629973415931738804725211919/137659618541654007016944380183556300"},"('R', -6, 2)":{"1":"-849410104911944682486865772089399472541273543807959744715945458386009209249118642984960983862457774570139215415223/732493807097545776457557634514022918888852614772251830317423010112933264658583756738172425219746839891136000000","pi2":"3698356445237207772956045432953649519/137659618541654007016944380183556300"},"('R', -5, 2)":{"1":"808685602261963975824047378961750746210872864307364789826048856699546657483081166013085081817275012627520596747623/732493807097545776457557634514022918888852614772251830317423010112933264658583756738172425219746839891136000000","pi2":"-3706795349055853229324900260857622319/137659618541654007016944380183556300"},"('R', -4, 2)":{"1":"-758852658001579514402984442569382779448419917206160689255668498213429082719487335646141610693908046551097484861683/732493807097545776457557634514022918888852614772251830317423010112933264658583756738172425219746839891136000000","pi2":"40866521918642154860585199122889549709/1514255803958194077186388182019119300"},"('R', -3, 2)":{"1":"5515958363558002874474941469364600633256838673936752359712782211989145769170794938921916458491297730737472836745174043/5802083446019660095320314022985575540518601561611006747944307663104544389360641937123063780165614718777688256000000","pi2":"-3645196481713595484337076792241271893701/134768766552279272869588548199701617700"},"('R', -2, 2)":{"1":"-4872158840184668512255919967382138213421304284762605241048451982250407296817276793347537412713389128067814339671715723/5802083446019660095320314022985575540518601561611006747944307663104544389360641937123063780165614718777688256000000","pi2":"3653182778990767589396015372875328285861/134768766552279272869588548199701617700"},"('R', -1, 2)":{"1":"3982707794956274908676071992983391238683734268328980279680946016461782057266095872030227732415884086250090542191711323/5802083446019660095320314022985575540518601561611006747944307663104544389360641937123063780165614718777688256000000","pi2":"-3661081314759399341652108474601318124261/134768766552279272869588548199701617700"},"('R', 0, 2)":{"1":"-2605459156052039393094715490996574229737683763772665075129832911576212960496623577594008255690983162658068167888892723/5802083446019660095320314022985575540518601561611006747944307663104544389360641937123063780165614718777688256000000","pi2":"3668893996878372053122809260004199377461/134768766552279272869588548199701617700"},"('BA', 0, (), ((0, 1),), -92, 1)":{"1":"-199692728144335317504470191679409613293123724458086567288439341425663339141151781795852180525727/452604244473073898291019586620177109500303551126552698678087714326624159274900090672188000000"},"('BA', 0, (), ((0, 1),), -91, 1)":{"1":"408935676847463090003860500596528016731860178519089341295587429053099365634632772385153114244777/452604244473073898291019586620177109500303551126552698678087714326624159274900090672188000000"},"('BA', 0, (), ((0, 1),), -90, 1)":{"1":"-2881041059579764459410620166632680586423045364509964717163163381031678976953714216807745618351639/3168229711311517288037137106341239766502124857885868890746614000286369114924300634705316000000"},"('BA', 0, (), ((0, 1),), -89, 1)":{"1":"15094432896477809231065473645584521019313565665637865247785123218990580941148692143272790118493/17312730662904466054847743750498577959028004687900922900254721313040268387564484342652000000"},"('BA', 0, (), ((0, 1),), -88, 1)":{"1":"-110357435546043153353649923226202754506446460403215194422206856947444404527886472175267061713/133326167205803866853391285037294944514670910991283461294727685910296221643912832332000000"},"('BA', 0, (), ((0, 1),), -87, 1)":{"1":"4757377064906075759845850158273420786203901892591733497743158623843871652903039293257295929/6060280327536539402426876592604315659757768681421975513396712995922555529268765106000000"},"('BA', 0, (), ((0, 1),), -86, 1)":{"1":"-4515180120418054719874061916303330242191233868748609711525770188889235549353393291975481029/6060280327536539402426876592604315659757768681421975513396712995922555529268765106000000"},"('BA', 0, (), ((0, 1),), -85, 1)":{"1":"14256231126919191398691548823144581273205814155907828229096519721351777018004439199883279/20133821686167904991451417251177128437733450768843772469756521581138058236773306000000"},"('BA', 0, (), ((0, 1),), -84, 1)":{"1":"-13566105706461167163143061696651350790551089052126074654956416077880676331702203056839399/20133821686167904991451417251177128437733450768843772469756521581138058236773306000000"},"('BA', 0, (), ((0, 1),), -83, 1)":{"1":"67853594467701985753101652667606501250929549789408238093371316304861477452217843134718451/105702563852381501205119940568679924298100616536429805466221738300974805743059856500000"},"('BA', 0, (), ((0, 1),), -82, 1)":{"1":"-4696281228363855248582142929546657531430943990957556768252369463549287765272152818917/7671836540309297518153573854600081600965351759067339633199429402015880805854250000"},"('BA', 0, (), ((0, 1),), -81, 1)":{"1":"4809737959425826829059458725099645531820696244779883407899243094113495258250773972803/8233190433502660751189201209814721718109157985340559606360363260699969645307000000"},"('BA', 0, (), ((0, 1),), -80, 1)":{"1":"-1530876906440593166451091032906807749653584744063399102715193802663626519315536810651/2744396811167553583729733736604907239369719328446853202120121086899989881769000000"},"('BA', 0, (), ((0, 1),), -79, 1)":{"1":"11698743821170212454867461903266769069394413690762684353973512531046057401608251058313/21955174489340428669837869892839257914957754627574825616960968695199919054152000000"},"('BA', 0, (), ((0, 1),), -78, 1)":{"1":"-255852045583909753779551557072383544012413409900105641140734619352442025814208799/502556240743022607865906789041116531575932305435823600086088966859704696000000"},"('BA', 0, (), ((0, 1),), -77, 1)":{"1":"244466004542485450390530894136710543606550480581970228925023341849481122521559599/502556240743022607865906789041116531575932305435823600086088966859704696000000"},"('BA', 0, (), ((0, 1),), -76, 1)":{"1":"-817479329240878459229936879624865835481098434558360835034179360173650907002185009/1758946842600579127530673761643907860515763069025382600301311384008966436000000"},"('BA', 0, (), ((0, 1),), -75, 1)":{"1":"780848637466622132801279644084589797576468637367268424734096275007956538601000209/1758946842600579127530673761643907860515763069025382600301311384008966436000000"},"('BA', 0, (), ((0, 1),), -74, 1)":{"1":"-745579012674823973834053925251945967765585534191688991474504574748311041187060621/1758946842600579127530673761643907860515763069025382600301311384008966436000000"},"('BA', 0, (), ((0, 1),), -73, 1)":{"1":"519748695497599034643029201727536997205140098936551246228737730890527337799309/1284840644704586652688585654962679226088943074525480350840987132219844000000"},"('BA', 0, (), ((0, 1),), -72, 1)":{"1":"-3441638765071972213275513402019795207917830762916591199329417752305913828047/8920830147132615152838744461178294495269449006838576277184560685332000000"},"('BA', 0, (), ((0, 1),), -71, 1)":{"1":"468524101171969969006879655827245050581652385922808884140487863269810037121/1274404306733230736119820637311184927895635572405510896740651526476000000"},"('BA', 0, (), ((0, 1),), -70, 1)":{"1":"-88483033973670376135708909247514347035886078338696015571617898301929581/252807837082569080761718039538025179110421656894566732144545036000000"},"('BA', 0, (), ((0, 1),), -69, 1)":{"1":"588994299172036877665217179511651080686401939089793666990626057646002387/1769654859577983565332026276766176253772951598261967125011815252000000"},"('BA', 0, (), ((0, 1),), -68, 1)":{"1":"-34960171027751560367022776403171321030995517249113829663378539317261507/110603428723623972833251642297886015860809474891372945313238453250000"},"('BA', 0, (), ((0, 1),), -67, 1)":{"1":"16575633151615473399237756914383824210623530385402978498195001659912429/55301714361811986416625821148943007930404737445686472656619226625000"},"('BA', 0, (), ((0, 1),), -66, 1)":{"1":"-27963119223714222135857922445637335425946377075173544892617868955863/98555071261861414865895871951780811638057005917908616897517000000"},"('BA', 0, (), ((0, 1),), -65, 1)":{"1":"2935352776627723796122623211111943415850732294366565187669255491957/10950563473540157207321763550197867959784111768656512988613000000"},"('BA', 0, (), ((0, 1),), -64, 1)":{"1":"-12959847923451030041891468837747744468962160682182949872921469637/51290695426417598160757674708186735174632842007758843038000000"},"('BA', 0, (), ((0, 1),), -63, 1)":{"1":"1486545323545895789940004341575786703848618959734061992657026788739/6257464842022946975612436314398781691305206724946578850636000000"},"('BA', 0, (), ((0, 1),), -62, 1)":{"1":"-29264012409487101473599683970244853130875657056392248887839082936159/131406761682481886487861162602374415517409341223878155863356000000"},"('BA', 0, (), ((0, 1),), -61, 1)":{"1":"917723308183840924987869348608603356676131618437949686023258849/4410955042881470460469979611371703384156602370644763716000000"},"('BA', 0, (), ((0, 1),), -60, 1)":{"1":"-7114984394433032725705035554801663555818278865203346505764739/36748080174502978842937212564504919352016843184624476000000"},"('BA', 0, (), ((0, 1),), -59, 1)":{"1":"6591038794175651843303112906731622897644612966823857379562379/36748080174502978842937212564504919352016843184624476000000"},"('BA', 0, (), ((0, 1),), -58, 1)":{"1":"-1744645959518621760093003922480734291111767946995962049459/10556759601983044769588397749067773442119173566396000000"},"('BA', 0, (), ((0, 1),), -57, 1)":{"1":"7868968267834118760212342559678370215573254971458160393/52003741881689875712258116990481642572015633332000000"},"('BA', 0, (), ((0, 1),), -56, 1)":{"1":"-193251531243189649256465541077461854043878899034421789/1405506537342969613844813972715720069513936036000000"},"('BA', 0, (), ((0, 1),), -55, 1)":{"1":"45062099838151966236365142334933384641692370548792758351/364026193171829129985806818933371498004109433324000000"},"('BA', 0, (), ((0, 1),), -54, 1)":{"1":"-2110859585755229095509303908989989207731391979791831109/19159273324833112104516148364914289368637338596000000"},"('BA', 0, (), ((0, 1),), -53, 1)":{"1":"1851490924524501779806320938457986782476211065267779509/19159273324833112104516148364914289368637338596000000"},"('BA', 0, (), ((0, 1),), -52, 1)":{"1":"-567180146887716592553639366227032803417470209892621/6820674020944504131191224053013274962135044000000"},"('BA', 0, (), ((0, 1),), -51, 1)":{"1":"36574222384345356085771648150610045367534407603017/524667232380346471630094157924098074010388000000"},"('BA', 0, (), ((0, 1),), -50, 1)":{"1":"-248083118690517106852968995316879777779880060143/4408968339330642618740287041378975411852000000"},"('BA', 0, (), ((0, 1),), -49, 1)":{"1":"37730715199314303302986533843490955837381579347/881793667866128523748057408275795082370400000"},"('BA', 0, (), ((0, 1),), -48, 1)":{"1":"-6822742448092318249168063878156891467554199/233711547274351583288644953160825624800000"},"('BA', 0, (), ((0, 1),), -47, 1)":{"1":"1653100310559020981253138701358218123857/108199790404792399670668959796678530000"},"('BA', 0, (), ((0, 1),), -45, 1)":{"1":"-1653100310559020981253138701358218123857/108199790404792399670668959796678530000"},"('BA', 0, (), ((0, 1),), -44, 1)":{"1":"6822742448092318249168063878156891467554199/233711547274351583288644953160825624800000"},"('BA', 0, (), ((0, 1),), -43, 1)":{"1":"-37730715199314303302986533843490955837381579347/881793667866128523748057408275795082370400000"},"('BA', 0, (), ((0, 1),), -42, 1)":{"1":"248083118690517106852968995316879777779880060143/4408968339330642618740287041378975411852000000"},"('BA', 0, (), ((0, 1),), -41, 1)":{"1":"-36574222384345356085771648150610045367534407603017/524667232380346471630094157924098074010388000000"},"('BA', 0, (), ((0, 1),), -40, 1)":{"1":"567180146887716592553639366227032803417470209892621/6820674020944504131191224053013274962135044000000"},"('BA', 0, (), ((0, 1),), -39, 1)":{"1":"-1851490924524501779806320938457986782476211065267779509/19159273324833112104516148364914289368637338596000000"},"('BA', 0, (), ((0, 1),), -38, 1)":{"1":"2110859585755229095509303908989989207731391979791831109/19159273324833112104516148364914289368637338596000000"},"('BA', 0, (), ((0, 1),), -37, 1)":{"1":"-45062099838151966236365142334933384641692370548792758351/364026193171829129985806818933371498004109433324000000"},"('BA', 0, (), ((0, 1),), -36, 1)":{"1":"193251531243189649256465541077461854043878899034421789/1405506537342969613844813972715720069513936036000000"},"('BA', 0, (), ((0, 1),), -35, 1)":{"1":"-7868968267834118760212342559678370215573254971458160393/52003741881689875712258116990481642572015633332000000"},"('BA', 0, (), ((0, 1),), -34, 1)":{"1":"1744645959518621760093003922480734291111767946995962049459/10556759601983044769588397749067773442119173566396000000"},"('BA', 0, (), ((0, 1),), -33, 1)":{"1":"-6591038794175651843303112906731622897644612966823857379562379/36748080174502978842937212564504919352016843184624476000000"},"('BA', 0, (), ((0, 1),), -32, 1)":{"1":"7114984394433032725705035554801663555818278865203346505764739/36748080174502978842937212564504919352016843184624476000000"},"('BA', 0, (), ((0, 1),), -31, 1)":{"1":"-917723308183840924987869348608603356676131618437949686023258849/4410955042881470460469979611371703384156602370644763716000000"},"('BA', 0, (), ((0, 1),), -30, 1)":{"1":"29264012409487101473599683970244853130875657056392248887839082936159/131406761682481886487861162602374415517409341223878155863356000000"},"('BA', 0, (), ((0, 1),), -29, 1)":{"1":"-1486545323545895789940004341575786703848618959734061992657026788739/6257464842022946975612436314398781691305206724946578850636000000"},"('BA', 0, (), ((0, 1),), -28, 1)":{"1":"12959847923451030041891468837747744468962160682182949872921469637/51290695426417598160757674708186735174632842007758843038000000"},"('BA', 0, (), ((0, 1),), -27, 1)":{"1":"-2935352776627723796122623211111943415850732294366565187669255491957/10950563473540157207321763550197867959784111768656512988613000000"},"('BA', 0, (), ((0, 1),), -26, 1)":{"1":"27963119223714222135857922445637335425946377075173544892617868955863/98555071261861414865895871951780811638057005917908616897517000000"},"('BA', 0, (), ((0, 1),), -25, 1)":{"1":"-16575633151615473399237756914383824210623530385402978498195001659912429/55301714361811986416625821148943007930404737445686472656619226625000"},"('BA', 0, (), ((0, 1),), -24, 1)":{"1":"34960171027751560367022776403171321030995517249113829663378539317261507/110603428723623972833251642297886015860809474891372945313238453250000"},"('BA', 0, (), ((0, 1),), -23, 1)":{"1":"-588994299172036877665217179511651080686401939089793666990626057646002387/1769654859577983565332026276766176253772951598261967125011815252000000"},"('BA', 0, (), ((0, 1),), -22, 1)":{"1":"88483033973670376135708909247514347035886078338696015571617898301929581/252807837082569080761718039538025179110421656894566732144545036000000"},"('BA', 0, (), ((0, 1),), -21, 1)":{"1":"-468524101171969969006879655827245050581652385922808884140487863269810037121/1274404306733230736119820637311184927895635572405510896740651526476000000"},"('BA', 0, (), ((0, 1),), -20, 1)":{"1":"3441638765071972213275513402019795207917830762916591199329417752305913828047/8920830147132615152838744461178294495269449006838576277184560685332000000"},"('BA', 0, (), ((0, 1),), -19, 1)":{"1":"-519748695497599034643029201727536997205140098936551246228737730890527337799309/1284840644704586652688585654962679226088943074525480350840987132219844000000"},"('BA', 0, (), ((0, 1),), -18, 1)":{"1":"745579012674823973834053925251945967765585534191688991474504574748311041187060621/1758946842600579127530673761643907860515763069025382600301311384008966436000000"},"('BA', 0, (), ((0, 1),), -17, 1)":{"1":"-780848637466622132801279644084589797576468637367268424734096275007956538601000209/1758946842600579127530673761643907860515763069025382600301311384008966436000000"},"('BA', 0, (), ((0, 1),), -16, 1)":{"1":"817479329240878459229936879624865835481098434558360835034179360173650907002185009/1758946842600579127530673761643907860515763069025382600301311384008966436000000"},"('BA', 0, (), ((0, 1),), -15, 1)":{"1":"-244466004542485450390530894136710543606550480581970228925023341849481122521559599/502556240743022607865906789041116531575932305435823600086088966859704696000000"},"('BA', 0, (), ((0, 1),), -14, 1)":{"1":"255852045583909753779551557072383544012413409900105641140734619352442025814208799/502556240743022607865906789041116531575932305435823600086088966859704696000000"},"('BA', 0, (), ((0, 1),), -13, 1)":{"1":"-11698743821170212454867461903266769069394413690762684353973512531046057401608251058313/21955174489340428669837869892839257914957754627574825616960968695199919054152000000"},"('BA', 0, (), ((0, 1),), -12, 1)":{"1":"1530876906440593166451091032906807749653584744063399102715193802663626519315536810651/2744396811167553583729733736604907239369719328446853202120121086899989881769000000"},"('BA', 0, (), ((0, 1),), -11, 1)":{"1":"-4809737959425826829059458725099645531820696244779883407899243094113495258250773972803/8233190433502660751189201209814721718109157985340559606360363260699969645307000000"},"('BA', 0, (), ((0, 1),), -10, 1)":{"1":"4696281228363855248582142929546657531430943990957556768252369463549287765272152818917/7671836540309297518153573854600081600965351759067339633199429402015880805854250000"},"('BA', 0, (), ((0, 1),), -9, 1)":{"1":"-67853594467701985753101652667606501250929549789408238093371316304861477452217843134718451/105702563852381501205119940568679924298100616536429805466221738300974805743059856500000"},"('BA', 0, (), ((0, 1),), -8, 1)":{"1":"13566105706461167163143061696651350790551089052126074654956416077880676331702203056839399/20133821686167904991451417251177128437733450768843772469756521581138058236773306000000"},"('BA', 0, (), ((0, 1),), -7, 1)":{"1":"-14256231126919191398691548823144581273205814155907828229096519721351777018004439199883279/20133821686167904991451417251177128437733450768843772469756521581138058236773306000000"},"('BA', 0, (), ((0, 1),), -6, 1)":{"1":"4515180120418054719874061916303330242191233868748609711525770188889235549353393291975481029/6060280327536539402426876592604315659757768681421975513396712995922555529268765106000000"},"('BA', 0, (), ((0, 1),), -5, 1)":{"1":"-4757377064906075759845850158273420786203901892591733497743158623843871652903039293257295929/6060280327536539402426876592604315659757768681421975513396712995922555529268765106000000"},"('BA', 0, (), ((0, 1),), -4, 1)":{"1":"110357435546043153353649923226202754506446460403215194422206856947444404527886472175267061713/133326167205803866853391285037294944514670910991283461294727685910296221643912832332000000"},"('BA', 0, (), ((0, 1),), -3, 1)":{"1":"-15094432896477809231065473645584521019313565665637865247785123218990580941148692143272790118493/17312730662904466054847743750498577959028004687900922900254721313040268387564484342652000000"},"('BA', 0, (), ((0, 1),), -2, 1)":{"1":"2881041059579764459410620166632680586423045364509964717163163381031678976953714216807745618351639/3168229711311517288037137106341239766502124857885868890746614000286369114924300634705316000000"},"('BA', 0, (), ((0, 1),), -1, 1)":{"1":"-408935676847463090003860500596528016731860178519089341295587429053099365634632772385153114244777/452604244473073898291019586620177109500303551126552698678087714326624159274900090672188000000"},"('BA', 0, (), ((0, 1),), 0, 1)":{"1":"199692728144335317504470191679409613293123724458086567288439341425663339141151781795852180525727/452604244473073898291019586620177109500303551126552698678087714326624159274900090672188000000"},"('BA', 1, (), ((0, 2),), -92, 1)":{"1":"-691977725651943576642793819833971647357370112831364976831/915920835203649131254064491152361768692961679796120000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -92, 2)":{"1":"-691977725651943576642793819833971647357370112831364976831/915920835203649131254064491152361768692961679796120000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -91, 1)":{"1":"390797357345544261229498767522082338706820675015547190031/915920835203649131254064491152361768692961679796120000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -91, 2)":{"1":"390797357345544261229498767522082338706820675015547190031/915920835203649131254064491152361768692961679796120000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -90, 1)":{"1":"-1884175620130565333624929214166716963296771311834396300617/6411445846425543918778451438066532380850731758572840000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -90, 2)":{"1":"-1884175620130565333624929214166716963296771311834396300617/6411445846425543918778451438066532380850731758572840000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -89, 1)":{"1":"2521147318678867489709748104237109703230054481904490293/11678407734837056318357835042015541677323737265160000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -89, 2)":{"1":"2521147318678867489709748104237109703230054481904490293/11678407734837056318357835042015541677323737265160000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -88, 1)":{"1":"-1302158049851468962549138805634073751872447705142116057/8004301930618656577750875702954472385581437900840000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -88, 2)":{"1":"-1302158049851468962549138805634073751872447705142116057/8004301930618656577750875702954472385581437900840000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -87, 1)":{"1":"10859420175957257729120970118686639421120136500081238747/88047321236805222355259632732499196241395816909240000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -87, 2)":{"1":"10859420175957257729120970118686639421120136500081238747/88047321236805222355259632732499196241395816909240000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -86, 1)":{"1":"-24491628605936096777608223376373356847173943257025867441/264141963710415667065778898197497588724187450727720000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -86, 2)":{"1":"-24491628605936096777608223376373356847173943257025867441/264141963710415667065778898197497588724187450727720000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -85, 1)":{"1":"59727269172786179783609764165087992772389931537292341/877548052194071983607238864443513583801287211720000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -85, 2)":{"1":"59727269172786179783609764165087992772389931537292341/877548052194071983607238864443513583801287211720000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -84, 1)":{"1":"-41855413409727428071552480865186337763893731457092221/877548052194071983607238864443513583801287211720000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -84, 2)":{"1":"-41855413409727428071552480865186337763893731457092221/877548052194071983607238864443513583801287211720000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -83, 1)":{"1":"563156466275371372593289319877741035121661045478081041/18428509096075511655752016153313785259827031446120000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -83, 2)":{"1":"563156466275371372593289319877741035121661045478081041/18428509096075511655752016153313785259827031446120000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -82, 1)":{"1":"-3536954177832397455577327623234496516403735691353387/222030230073198935611470074136310665781048571640000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -82, 2)":{"1":"-3536954177832397455577327623234496516403735691353387/222030230073198935611470074136310665781048571640000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -81, 1)":{"1":"17875263930868699412899137521298949755003270727507/5415371465199974039304148149666113799537770040000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -81, 2)":{"1":"17875263930868699412899137521298949755003270727507/5415371465199974039304148149666113799537770040000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -80, 1)":{"1":"41693568126767839886930968318937256785785233256093/5415371465199974039304148149666113799537770040000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -80, 2)":{"1":"41693568126767839886930968318937256785785233256093/5415371465199974039304148149666113799537770040000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -79, 1)":{"1":"-93941618701225843606138187361905442716493332208673/5415371465199974039304148149666113799537770040000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -79, 2)":{"1":"-93941618701225843606138187361905442716493332208673/5415371465199974039304148149666113799537770040000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -78, 1)":{"1":"253199912618810151398274555823393086761807044441/9792715126943895188615096111511959854498680000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -78, 2)":{"1":"253199912618810151398274555823393086761807044441/9792715126943895188615096111511959854498680000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -77, 1)":{"1":"-6673268425434078349263805111317905497002611689/199851329121303983441124410439019588867320000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -77, 2)":{"1":"-6673268425434078349263805111317905497002611689/199851329121303983441124410439019588867320000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -76, 1)":{"1":"2747747927253826221264377799600185373085772814727/68549005888607266320305672780583718981490760000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -76, 2)":{"1":"2747747927253826221264377799600185373085772814727/68549005888607266320305672780583718981490760000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -75, 1)":{"1":"-3156102112348229133245312116000233901981148577127/68549005888607266320305672780583718981490760000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -75, 2)":{"1":"-3156102112348229133245312116000233901981148577127/68549005888607266320305672780583718981490760000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -74, 1)":{"1":"3519893812441001520206520589268497041629255061799/68549005888607266320305672780583718981490760000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -74, 2)":{"1":"3519893812441001520206520589268497041629255061799/68549005888607266320305672780583718981490760000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -73, 1)":{"1":"-2807867815174816535785192350661993955049438271/50072319860195227407089607582603154844040000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -73, 2)":{"1":"-2807867815174816535785192350661993955049438271/50072319860195227407089607582603154844040000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -72, 1)":{"1":"1529933536550230295191429696239943704665202019/25379121025030457726881033980223516838760000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -72, 2)":{"1":"1529933536550230295191429696239943704665202019/25379121025030457726881033980223516838760000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -71, 1)":{"1":"-232103601701197599106348354966485999075318517/3625588717861493960983004854317645262680000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -71, 2)":{"1":"-232103601701197599106348354966485999075318517/3625588717861493960983004854317645262680000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -70, 1)":{"1":"312526297210824952278694600504397631869257/4642239075366829655548021580432324280000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -70, 2)":{"1":"312526297210824952278694600504397631869257/4642239075366829655548021580432324280000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -69, 1)":{"1":"-2282173539423625826647288788156539289414079/32495673527567807588836151063026269960000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -69, 2)":{"1":"-2282173539423625826647288788156539289414079/32495673527567807588836151063026269960000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -68, 1)":{"1":"2364728461585621955721519421119467168860879/32495673527567807588836151063026269960000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -68, 2)":{"1":"2364728461585621955721519421119467168860879/32495673527567807588836151063026269960000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -67, 1)":{"1":"-2436147237170342293886206473121061913990703/32495673527567807588836151063026269960000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -67, 2)":{"1":"-2436147237170342293886206473121061913990703/32495673527567807588836151063026269960000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -66, 1)":{"1":"37270181423781030812318260764834714046309/485010052650265784908002254672033880000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -66, 2)":{"1":"37270181423781030812318260764834714046309/485010052650265784908002254672033880000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -65, 1)":{"1":"-139451342784290762710721772175020450471133/1778370193050974544662674933797457560000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -65, 2)":{"1":"-139451342784290762710721772175020450471133/1778370193050974544662674933797457560000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -64, 1)":{"1":"6773841777120905217511848654518612071/84995946711799194411063180891720000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -64, 2)":{"1":"6773841777120905217511848654518612071/84995946711799194411063180891720000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -63, 1)":{"1":"-2562704486454947178474213196663356390293/31756610590195974011833480960668885000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -63, 2)":{"1":"-2562704486454947178474213196663356390293/31756610590195974011833480960668885000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -62, 1)":{"1":"18101876609479045909503227256367933271951/222296274131371818082834366724682195000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -62, 2)":{"1":"18101876609479045909503227256367933271951/222296274131371818082834366724682195000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -61, 1)":{"1":"-18206546383684943191678183183997824798451/222296274131371818082834366724682195000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -61, 2)":{"1":"-18206546383684943191678183183997824798451/222296274131371818082834366724682195000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -60, 1)":{"1":"1196985994891244916309338628595840156589/14576804861073561841497335522929980000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -60, 2)":{"1":"1196985994891244916309338628595840156589/14576804861073561841497335522929980000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -59, 1)":{"1":"-1196391453444948864204478424582522094389/14576804861073561841497335522929980000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -59, 2)":{"1":"-1196391453444948864204478424582522094389/14576804861073561841497335522929980000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -58, 1)":{"1":"20205041174405144063066039793721383871/247064489170738336296565008863220000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -58, 2)":{"1":"20205041174405144063066039793721383871/247064489170738336296565008863220000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -57, 1)":{"1":"-2867020409738101925217284260709512153/35294927024391190899509286980460000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -57, 2)":{"1":"-2867020409738101925217284260709512153/35294927024391190899509286980460000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -56, 1)":{"1":"76714593567500615125360909292699869/953916946605167321608359107580000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -56, 2)":{"1":"76714593567500615125360909292699869/953916946605167321608359107580000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -55, 1)":{"1":"-725313747218573871278097567826787592127/9141386099317318442972905327939140000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -55, 2)":{"1":"-725313747218573871278097567826787592127/9141386099317318442972905327939140000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -54, 1)":{"1":"712933083016733608784268398566458435727/9141386099317318442972905327939140000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -54, 2)":{"1":"712933083016733608784268398566458435727/9141386099317318442972905327939140000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -53, 1)":{"1":"-2093620335318927500777975228924459689181/27424158297951955328918715983817420000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -53, 2)":{"1":"-2093620335318927500777975228924459689181/27424158297951955328918715983817420000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -52, 1)":{"1":"38487041655015889586949535644115771477/517436949017961421300353131770140000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -52, 2)":{"1":"38487041655015889586949535644115771477/517436949017961421300353131770140000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -51, 1)":{"1":"-1529023417892350778093006520224260881557/21214914909736418273314478402575740000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -51, 2)":{"1":"-1529023417892350778093006520224260881557/21214914909736418273314478402575740000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -50, 1)":{"1":"210259703580448506492606822754401257651/3030702129962345467616354057510820000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -50, 2)":{"1":"210259703580448506492606822754401257651/3030702129962345467616354057510820000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -49, 1)":{"1":"-8630167418768451420737664759563585361377/130320191588380855107503224472965260000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -49, 2)":{"1":"-8630167418768451420737664759563585361377/130320191588380855107503224472965260000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -48, 1)":{"1":"1163520078597065298339821273746022777711/18617170226911550729643317781852180000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -48, 2)":{"1":"1163520078597065298339821273746022777711/18617170226911550729643317781852180000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -47, 1)":{"1":"-1079227694651747419423333418316395256341/18617170226911550729643317781852180000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -47, 2)":{"1":"-1079227694651747419423333418316395256341/18617170226911550729643317781852180000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -46, 1)":{"1":"20577813589884143264711540636313749803/396110004827905334673262080464940000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -46, 2)":{"1":"20577813589884143264711540636313749803/396110004827905334673262080464940000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -45, 1)":{"1":"-1079227694651747419423333418316395256341/18617170226911550729643317781852180000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -45, 2)":{"1":"-1079227694651747419423333418316395256341/18617170226911550729643317781852180000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -44, 1)":{"1":"1163520078597065298339821273746022777711/18617170226911550729643317781852180000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -44, 2)":{"1":"1163520078597065298339821273746022777711/18617170226911550729643317781852180000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -43, 1)":{"1":"-8630167418768451420737664759563585361377/130320191588380855107503224472965260000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -43, 2)":{"1":"-8630167418768451420737664759563585361377/130320191588380855107503224472965260000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -42, 1)":{"1":"210259703580448506492606822754401257651/3030702129962345467616354057510820000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -42, 2)":{"1":"210259703580448506492606822754401257651/3030702129962345467616354057510820000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -41, 1)":{"1":"-1529023417892350778093006520224260881557/21214914909736418273314478402575740000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -41, 2)":{"1":"-1529023417892350778093006520224260881557/21214914909736418273314478402575740000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -40, 1)":{"1":"38487041655015889586949535644115771477/517436949017961421300353131770140000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -40, 2)":{"1":"38487041655015889586949535644115771477/517436949017961421300353131770140000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -39, 1)":{"1":"-2093620335318927500777975228924459689181/27424158297951955328918715983817420000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -39, 2)":{"1":"-2093620335318927500777975228924459689181/27424158297951955328918715983817420000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -38, 1)":{"1":"712933083016733608784268398566458435727/9141386099317318442972905327939140000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -38, 2)":{"1":"712933083016733608784268398566458435727/9141386099317318442972905327939140000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -37, 1)":{"1":"-725313747218573871278097567826787592127/9141386099317318442972905327939140000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -37, 2)":{"1":"-725313747218573871278097567826787592127/9141386099317318442972905327939140000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -36, 1)":{"1":"76714593567500615125360909292699869/953916946605167321608359107580000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -36, 2)":{"1":"76714593567500615125360909292699869/953916946605167321608359107580000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -35, 1)":{"1":"-2867020409738101925217284260709512153/35294927024391190899509286980460000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -35, 2)":{"1":"-2867020409738101925217284260709512153/35294927024391190899509286980460000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -34, 1)":{"1":"20205041174405144063066039793721383871/247064489170738336296565008863220000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -34, 2)":{"1":"20205041174405144063066039793721383871/247064489170738336296565008863220000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -33, 1)":{"1":"-1196391453444948864204478424582522094389/14576804861073561841497335522929980000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -33, 2)":{"1":"-1196391453444948864204478424582522094389/14576804861073561841497335522929980000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -32, 1)":{"1":"1196985994891244916309338628595840156589/14576804861073561841497335522929980000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -32, 2)":{"1":"1196985994891244916309338628595840156589/14576804861073561841497335522929980000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -31, 1)":{"1":"-18206546383684943191678183183997824798451/222296274131371818082834366724682195000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -31, 2)":{"1":"-18206546383684943191678183183997824798451/222296274131371818082834366724682195000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -30, 1)":{"1":"18101876609479045909503227256367933271951/222296274131371818082834366724682195000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -30, 2)":{"1":"18101876609479045909503227256367933271951/222296274131371818082834366724682195000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -29, 1)":{"1":"-2562704486454947178474213196663356390293/31756610590195974011833480960668885000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -29, 2)":{"1":"-2562704486454947178474213196663356390293/31756610590195974011833480960668885000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -28, 1)":{"1":"6773841777120905217511848654518612071/84995946711799194411063180891720000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -28, 2)":{"1":"6773841777120905217511848654518612071/84995946711799194411063180891720000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -27, 1)":{"1":"-139451342784290762710721772175020450471133/1778370193050974544662674933797457560000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -27, 2)":{"1":"-139451342784290762710721772175020450471133/1778370193050974544662674933797457560000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -26, 1)":{"1":"37270181423781030812318260764834714046309/485010052650265784908002254672033880000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -26, 2)":{"1":"37270181423781030812318260764834714046309/485010052650265784908002254672033880000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -25, 1)":{"1":"-2436147237170342293886206473121061913990703/32495673527567807588836151063026269960000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -25, 2)":{"1":"-2436147237170342293886206473121061913990703/32495673527567807588836151063026269960000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -24, 1)":{"1":"2364728461585621955721519421119467168860879/32495673527567807588836151063026269960000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -24, 2)":{"1":"2364728461585621955721519421119467168860879/32495673527567807588836151063026269960000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -23, 1)":{"1":"-2282173539423625826647288788156539289414079/32495673527567807588836151063026269960000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -23, 2)":{"1":"-2282173539423625826647288788156539289414079/32495673527567807588836151063026269960000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -22, 1)":{"1":"312526297210824952278694600504397631869257/4642239075366829655548021580432324280000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -22, 2)":{"1":"312526297210824952278694600504397631869257/4642239075366829655548021580432324280000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -21, 1)":{"1":"-232103601701197599106348354966485999075318517/3625588717861493960983004854317645262680000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -21, 2)":{"1":"-232103601701197599106348354966485999075318517/3625588717861493960983004854317645262680000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -20, 1)":{"1":"1529933536550230295191429696239943704665202019/25379121025030457726881033980223516838760000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -20, 2)":{"1":"1529933536550230295191429696239943704665202019/25379121025030457726881033980223516838760000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -19, 1)":{"1":"-2807867815174816535785192350661993955049438271/50072319860195227407089607582603154844040000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -19, 2)":{"1":"-2807867815174816535785192350661993955049438271/50072319860195227407089607582603154844040000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -18, 1)":{"1":"3519893812441001520206520589268497041629255061799/68549005888607266320305672780583718981490760000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -18, 2)":{"1":"3519893812441001520206520589268497041629255061799/68549005888607266320305672780583718981490760000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -17, 1)":{"1":"-3156102112348229133245312116000233901981148577127/68549005888607266320305672780583718981490760000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -17, 2)":{"1":"-3156102112348229133245312116000233901981148577127/68549005888607266320305672780583718981490760000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -16, 1)":{"1":"2747747927253826221264377799600185373085772814727/68549005888607266320305672780583718981490760000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -16, 2)":{"1":"2747747927253826221264377799600185373085772814727/68549005888607266320305672780583718981490760000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -15, 1)":{"1":"-6673268425434078349263805111317905497002611689/199851329121303983441124410439019588867320000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -15, 2)":{"1":"-6673268425434078349263805111317905497002611689/199851329121303983441124410439019588867320000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -14, 1)":{"1":"253199912618810151398274555823393086761807044441/9792715126943895188615096111511959854498680000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -14, 2)":{"1":"253199912618810151398274555823393086761807044441/9792715126943895188615096111511959854498680000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -13, 1)":{"1":"-93941618701225843606138187361905442716493332208673/5415371465199974039304148149666113799537770040000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -13, 2)":{"1":"-93941618701225843606138187361905442716493332208673/5415371465199974039304148149666113799537770040000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -12, 1)":{"1":"41693568126767839886930968318937256785785233256093/5415371465199974039304148149666113799537770040000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -12, 2)":{"1":"41693568126767839886930968318937256785785233256093/5415371465199974039304148149666113799537770040000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -11, 1)":{"1":"17875263930868699412899137521298949755003270727507/5415371465199974039304148149666113799537770040000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -11, 2)":{"1":"17875263930868699412899137521298949755003270727507/5415371465199974039304148149666113799537770040000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -10, 1)":{"1":"-3536954177832397455577327623234496516403735691353387/222030230073198935611470074136310665781048571640000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -10, 2)":{"1":"-3536954177832397455577327623234496516403735691353387/222030230073198935611470074136310665781048571640000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -9, 1)":{"1":"563156466275371372593289319877741035121661045478081041/18428509096075511655752016153313785259827031446120000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -9, 2)":{"1":"563156466275371372593289319877741035121661045478081041/18428509096075511655752016153313785259827031446120000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -8, 1)":{"1":"-41855413409727428071552480865186337763893731457092221/877548052194071983607238864443513583801287211720000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -8, 2)":{"1":"-41855413409727428071552480865186337763893731457092221/877548052194071983607238864443513583801287211720000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -7, 1)":{"1":"59727269172786179783609764165087992772389931537292341/877548052194071983607238864443513583801287211720000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -7, 2)":{"1":"59727269172786179783609764165087992772389931537292341/877548052194071983607238864443513583801287211720000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -6, 1)":{"1":"-24491628605936096777608223376373356847173943257025867441/264141963710415667065778898197497588724187450727720000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -6, 2)":{"1":"-24491628605936096777608223376373356847173943257025867441/264141963710415667065778898197497588724187450727720000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -5, 1)":{"1":"10859420175957257729120970118686639421120136500081238747/88047321236805222355259632732499196241395816909240000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -5, 2)":{"1":"10859420175957257729120970118686639421120136500081238747/88047321236805222355259632732499196241395816909240000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -4, 1)":{"1":"-1302158049851468962549138805634073751872447705142116057/8004301930618656577750875702954472385581437900840000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -4, 2)":{"1":"-1302158049851468962549138805634073751872447705142116057/8004301930618656577750875702954472385581437900840000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -3, 1)":{"1":"2521147318678867489709748104237109703230054481904490293/11678407734837056318357835042015541677323737265160000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -3, 2)":{"1":"2521147318678867489709748104237109703230054481904490293/11678407734837056318357835042015541677323737265160000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -2, 1)":{"1":"-1884175620130565333624929214166716963296771311834396300617/6411445846425543918778451438066532380850731758572840000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -2, 2)":{"1":"-1884175620130565333624929214166716963296771311834396300617/6411445846425543918778451438066532380850731758572840000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -1, 1)":{"1":"390797357345544261229498767522082338706820675015547190031/915920835203649131254064491152361768692961679796120000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -1, 2)":{"1":"390797357345544261229498767522082338706820675015547190031/915920835203649131254064491152361768692961679796120000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), 0, 1)":{"1":"-691977725651943576642793819833971647357370112831364976831/915920835203649131254064491152361768692961679796120000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), 0, 2)":{"1":"-691977725651943576642793819833971647357370112831364976831/915920835203649131254064491152361768692961679796120000","pi2":"-16/3"},"('R', -91, 3)":{"1":"-3668893996878372053122809260004199377461/22461461092046545478264758033283602950"},"('R', -90, 3)":{"1":"159290675744886532411985887089954139507/651056843247725955891732116906771100"},"('R', -89, 3)":{"1":"-3462166213376643572878601764533554269061/12251706050207206624508049836336510700"},"('R', -88, 3)":{"1":"16824958830945114064270630570382870025001/53907506620911709147835419279880647080"},"('R', -87, 3)":{"1":"-445682218139792068887977493500164435287757/1347687665522792728695885481997016177000"},"('R', -86, 3)":{"1":"22250042907095074038131888353402637659427/64175603120132987080756451523667437000"},"('R', -85, 3)":{"1":"-375207390728765918101985918923877327981581/1048201517628838788985688708219901471000"},"('R', -84, 3)":{"1":"2314763964558951342401519247776082490438861/6289209105773032733914132249319408826000"},"('R', -83, 3)":{"1":"-21256529844956450587610027390000528782734029/56602881951957294605227190243874679434000"},"('R', -82, 3)":{"1":"354842720590583200988049876705375229174541/927916097573070403364380167932371794000"},"('R', -81, 3)":{"1":"-2711864993063661061231391300240728424494979/6995861814286856636601113400928331166000"},"('R', -80, 3)":{"1":"244382116321305429635418846663808592825452441/622631701471530240657499092682621473774000"},"('R', -79, 3)":{"1":"-3207242876537525605216093717178763232393481413/8094212119129893128547488204874079159062000"},"('R', -78, 3)":{"1":"3235557333055126193749167379156514328745465153/8094212119129893128547488204874079159062000"},"('R', -77, 3)":{"1":"-4455950037537439174777697878234983487082027/11072793596620920832486303973835949602000"},"('R', -76, 3)":{"1":"595940363904084069820726738106636518069451329/1471674930750889659735906946340741665284000"},"('R', -75, 3)":{"1":"-275095921653975485107823891762322489603648749/676174968182841195013795083453854278644000"},"('R', -74, 3)":{"1":"148159308197528250305903142939568078222433957/362586577141523539355223450547718961012000"},"('R', -73, 3)":{"1":"-1755417123349621662445106802261217316655399877/4282441465157994235087368861874410431412000"},"('R', -72, 3)":{"1":"13027998069270577245839259128628912747320937473/31690066842169157339646529577870637192448800"},"('R', -71, 3)":{"1":"-39160543550809204352010401492914980784742462483/95070200526507472018939588733611911577346400"},"('R', -70, 3)":{"1":"280759193133773788127451841736588602419634969/680398312161081452315117420995270674919200"},"('R', -69, 3)":{"1":"-49674141392357565800124829190153181495477365866603/120263803666031952103958579748019068145343196000"},"('R', -68, 3)":{"1":"49714874401227580752542049938723587810355797354513/120263803666031952103958579748019068145343196000"},"('R', -67, 3)":{"1":"-248613381009809735997998364500728996453947214684901/601319018330159760519792898740095340726715980000"},"('R', -66, 3)":{"1":"248618445473868452992513290547041818325043816125101/601319018330159760519792898740095340726715980000"},"('R', -65, 3)":{"1":"-9436016056195077005848996288435252681463997400057/22834899430259231412144034129370709141520860000"},"('R', -64, 3)":{"1":"744943794647163672243066778868157760648267922887483/1803957054990479281559378696220286022180147940000"},"('R', -63, 3)":{"1":"-21578035425964124833714461940620850222621713375621707/52314754594723899165221982190388294643224290260000"},"('R', -62, 3)":{"1":"13116402610749798209876354412539062830974035419049/31840994884189835158382216792689162899101820000"},"('R', -61, 3)":{"1":"-666899220380916018416197792886091612042714847200896117/1621757392436440874121881447902037133939952998060000"},"('R', -60, 3)":{"1":"1331337100476478924410463933822437279518671678700971459/3243514784872881748243762895804074267879905996120000"},"('R', -59, 3)":{"1":"-1328340545562694965592223525562273822464273324670616219/3243514784872881748243762895804074267879905996120000"},"('R', -58, 3)":{"1":"1325203764185307082550897931137036713267752455994672619/3243514784872881748243762895804074267879905996120000"},"('R', -57, 3)":{"1":"-1321578670114517395977603248552876381000759602480710619/3243514784872881748243762895804074267879905996120000"},"('R', -56, 3)":{"1":"35616610709484821197455176705830315817923983047725687/87662561753321128330912510697407412645402864760000"},"('R', -55, 3)":{"1":"-48603179901345493427715964377844163569219837368845648203/120010047040296624685019227144750747911556521856440000"},"('R', -54, 3)":{"1":"48442036827789939072373698212710957571356466062719229243/120010047040296624685019227144750747911556521856440000"},"('R', -53, 3)":{"1":"-16088431041970852255099728273992014556095471389200230681/40003349013432208228339742381583582637185507285480000"},"('R', -52, 3)":{"1":"16027750300610997982880952093783039559974465237600533581/40003349013432208228339742381583582637185507285480000"},"('R', -51, 3)":{"1":"-654448247540049301772419782709874429635452587036453507021/1640137309550720537361929437644926888124605798704680000"},"('R', -50, 3)":{"1":"13299669654499374039184875824209575543771800031844062029/33472189990831031374733253829488303839277669361320000"},"('R', -49, 3)":{"1":"-3985034818003817892562741887724120275951587647328322885401/10075129187240140443794709402675979455622578477757320000"},"('R', -48, 3)":{"1":"3966388057479238601586528445990340627342691508289091814001/10075129187240140443794709402675979455622578477757320000"},"('R', -47, 3)":{"1":"-1315532134651091398233886002818199620931405468724313796817/3358376395746713481264903134225326485207526159252440000"},"('R', -46, 3)":{"1":"4474343351753729372178387826436214461/11481449415301603903572813926520000"},"('R', -45, 3)":{"1":"-61176451778003543893734155879191921681441771260575332816799/157843690600095533619450447308590344804753729484864680000"},"('R', -44, 3)":{"1":"183149216763683666282109812220756680299046361268101546561887/473531071800286600858351341925771034414261188454594040000"},"('R', -43, 3)":{"1":"-815376234046820241448771988599016823169922736546260932426933/2109365683474003949278110523123889153299890748570464360000"},"('R', -42, 3)":{"1":"815759875128179767777008236462388355914440214252656745223909/2109365683474003949278110523123889153299890748570464360000"},"('R', -41, 3)":{"1":"-816650118912187078199305645964867102936868435986215793272309/2109365683474003949278110523123889153299890748570464360000"},"('R', -40, 3)":{"1":"818008618083519998045454711001541424089377078155945924762109/2109365683474003949278110523123889153299890748570464360000"},"('R', -39, 3)":{"1":"-43441014444903992754459878819400471783284814748923453075839837/111796381224122209311739857725566125124894209674234611080000"},"('R', -38, 3)":{"1":"130631190686579191676778179084977020267658314523414861555866311/335389143672366627935219573176698375374682629022703833240000"},"('R', -37, 3)":{"1":"-1440618795502566466553426531684222426549607279064877054697111421/3689280580396032907287415304943682129121508919249742165640000"},"('R', -36, 3)":{"1":"1444671773174053522707079047954619229682931664695269541988000521/3689280580396032907287415304943682129121508919249742165640000"},"('R', -35, 3)":{"1":"-1448900439184836039072721229820802106159251730878322947120062721/3689280580396032907287415304943682129121508919249742165640000"},"('R', -34, 3)":{"1":"50117567021552856152804607510106279800863882264957999558209829/127216571737794238182324665687713176866258928249991109160000"},"('R', -33, 3)":{"1":"-2966327081330038422233120199159262666560948255730299362222686711/7505777732529860052757155275575077435109276766749475440440000"},"('R', -32, 3)":{"1":"2976155278822083958878465803234195051422134975022697268270245311/7505777732529860052757155275575077435109276766749475440440000"},"('R', -31, 3)":{"1":"-45538140834203925490318494969504406643504912314837416394065601549/114463110421080365804546617952519930885416470692929500466710000"},"('R', -30, 3)":{"1":"45695148369330491587797733099112673950718247990502822765335843849/114463110421080365804546617952519930885416470692929500466710000"},"('R', -29, 3)":{"1":"-45853070240899629889049791042056589108160730043030143871759554109/114463110421080365804546617952519930885416470692929500466710000"},"('R', -28, 3)":{"1":"10675518288472549676720613653033239362584206302393380349147633274813/26555441617690644866654815364984623965416621200759644108276720000"},"('R', -27, 3)":{"1":"-135609816311196702577985335347944631729695759604564644154759976147/336144830603679048944997662847906632473628116465311950737680000"},"('R', -26, 3)":{"1":"3583871199401801328089940823108038273998734731865765385903424505471/8851813872563548288884938454994874655138873733586548036092240000"},"('R', -25, 3)":{"1":"-240976369495734163322778900846187456928221552158339773563203059536957/593071529461757735355290876484656601894304540150298718418180080000"},"('R', -24, 3)":{"1":"241847558804090698930207694735741511251378659189359474024358310405293/593071529461757735355290876484656601894304540150298718418180080000"},"('R', -23, 3)":{"1":"-242715398482821607518812018207497747941719879801361431156923536272893/593071529461757735355290876484656601894304540150298718418180080000"},"('R', -22, 3)":{"1":"243594855694521922460228561724204394375823823330162726642280722001693/593071529461757735355290876484656601894304540150298718418180080000"},"('R', -21, 3)":{"1":"-17357339221225998533809086689790942261411063770799086787171509530411403/42108078591784799210225652230410618734495622350671209007690785680000"},"('R', -20, 3)":{"1":"17420121798355292049744775483122555892858973009426741818116068227464403/42108078591784799210225652230410618734495622350671209007690785680000"},"('R', -19, 3)":{"1":"-1276222081083129493465871845758666765884373814259308552409761221447148939/3073889737200290342346472612819975167618180431598998257561427354640000"},"('R', -18, 3)":{"1":"1280816061597646666529503354016799234634904326087820983245748011576487339/3073889737200290342346472612819975167618180431598998257561427354640000"},"('R', -17, 3)":{"1":"-85691745513046822138574749182384075069318605329837953834596799648481957/204925982480019356156431507521331677841212028773266550504095156976000"},"('R', -16, 3)":{"1":"85997995750260817994281438812268807477349832647003536829714412377845237/204925982480019356156431507521331677841212028773266550504095156976000"},"('R', -15, 3)":{"1":"-86301798580518662248095197940734622242451237224350993512188853659331277/204925982480019356156431507521331677841212028773266550504095156976000"},"('R', -14, 3)":{"1":"28869149322636514194306450627679266896469042395854651271500755694919119/68308660826673118718810502507110559280404009591088850168031718992000"},"('R', -13, 3)":{"1":"-2288643541669122336547114245821302977196952875623540025643852238668432161/5396384205307176378786029698061734183151916757696019163274505800368000"},"('R', -12, 3)":{"1":"2296664211166824678058081660180816226674276054331997867237844067996170549/5396384205307176378786029698061734183151916757696019163274505800368000"},"('R', -11, 3)":{"1":"-2097458038286629280952356798754110942236997138454434316910522382039741581/4911315962133497603164813545426971559947250082846938789047583930672000"},"('R', -10, 3)":{"1":"187320370979272168138346812627227863232255342807068478139980006098556539429/437107120629881286681668405543000468835305257373377552225234969829808000"},"('R', -9, 3)":{"1":"-15600774262886764450264060964022870887869232192287029603812030468248924993087/36279891012280146794578477660069038913330336361990336834694502495874064000"},"('R', -8, 3)":{"1":"15654135370642020552106272273329134638817429467475445951613240512481727329967/36279891012280146794578477660069038913330336361990336834694502495874064000"},"('R', -7, 3)":{"1":"-923941487910970908111469492330075054490554004944204367777246132835742053887/2134111236016479223210498685886414053725313903646490402040853087992592000"},"('R', -6, 3)":{"1":"927059853791704341766425057027317424916500722257864745502036116620305385247/2134111236016479223210498685886414053725313903646490402040853087992592000"},"('R', -5, 3)":{"1":"-930149156071174680257583668960341779817791497379911808653590145710418111327/2134111236016479223210498685886414053725313903646490402040853087992592000"},"('R', -4, 3)":{"1":"933245054623695926836393875180237143316800462408475647470143641192793092327/2134111236016479223210498685886414053725313903646490402040853087992592000"},"('R', -3, 3)":{"1":"-83331757328204263193679280434218151950659342601775108970700738989618660987663/189935900005466650865734383043890850781552937424537645781635924831340688000"},"('R', -2, 3)":{"1":"83605156609400774132698761980502376887979114572622886872859524718045659681519/189935900005466650865734383043890850781552937424537645781635924831340688000"},"('R', -1, 3)":{"1":"-83875978753572130814548349163796657005698825922103816606643750448401436883759/189935900005466650865734383043890850781552937424537645781635924831340688000"},"('R', 0, 3)":{"1":"84147136475357346276153333790810896970476350459805846714458624528153396554879/189935900005466650865734383043890850781552937424537645781635924831340688000"},"('BA', 0, (), ((0, 2),), -92, 1)":{"1":"1982980339503654259475819029751906582066357024981931525109496531911932021632/25225861719476039568105347748016753619424999501696406080373521266662435125","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -91, 1)":{"1":"-19254403441328242944442833725017814654549312204047593561017492480704228873622/25225861719476039568105347748016753619424999501696406080373521266662435125","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -90, 1)":{"1":"26837020928635966020363290077589883492606476401769083954743414240192837539417/25225861719476039568105347748016753619424999501696406080373521266662435125","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -89, 1)":{"1":"-31542442524820001998522909673491114627945296622776803127008219195202184480247/25225861719476039568105347748016753619424999501696406080373521266662435125","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -88, 1)":{"1":"8809478061053949788571960436867764034784303210031948527557350873002351209/6369362888391879704104367566725603741806589951192123742046085410090250","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -87, 1)":{"1":"-75652586327196137044191038744300251610970455237879608524160952250275009/50954903107135037632834940533804829934452719609536989936368683280722","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -86, 1)":{"1":"1995029378861618223799466044231723559502898552112080266242431022190504251/1273872577678375940820873513345120748361317990238424748409217082018050","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -85, 1)":{"1":"-2080765598934281352103855390334110169583001483180322207254321901180354219/1273872577678375940820873513345120748361317990238424748409217082018050","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -84, 1)":{"1":"4306481409430371633383421330980014416385371586032116316254708589270178981/2547745155356751881641747026690241496722635980476849496818434164036100","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -83, 1)":{"1":"-4431078336280704165275796697764124355272152505362678385280303240562714169/2547745155356751881641747026690241496722635980476849496818434164036100","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -82, 1)":{"1":"3294795273482671924657209438267101113786097028017195872403837718945449/1849140045983997591553017148127624834317488736011648640454662624500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -81, 1)":{"1":"-3364056511116392128520243245249734943780436544780988328099602639585289/1849140045983997591553017148127624834317488736011648640454662624500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -80, 1)":{"1":"380608055794569165598235082942350019235680415465500416511378500552351/205460005109333065728113016458624981590832081779072071161629180500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -79, 1)":{"1":"-386698492378712997207850285409344039128705188698721217337983795818411/205460005109333065728113016458624981590832081779072071161629180500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -78, 1)":{"1":"62836520044176792087758171793414769478592779524554537781343483111/32921007067670736376880790972380224577925345582290029027660500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -77, 1)":{"1":"-978851418765962261045566564802121573627934916854840297903186057/506477031810319021182781399575080378121928393573692754271700","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -76, 1)":{"1":"3959286912010162281098924228050881946676661891846873754286642749/2025908127241276084731125598300321512487713574294771017086800","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -75, 1)":{"1":"-3999057084872847486716990988875381598986166608456287626436120537/2025908127241276084731125598300321512487713574294771017086800","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -74, 1)":{"1":"100879277074188256896682727256432721906549593108866090894215847353/50647703181031902118278139957508037812192839357369275427170000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -73, 1)":{"1":"-101700220060677972462875857588780400668283805233400482498222872753/50647703181031902118278139957508037812192839357369275427170000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -72, 1)":{"1":"19224481956065538732841133942603718349534676444797451148848077/9504166481709870917297455424565216328052700198417953730000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -71, 1)":{"1":"-19352077497857509202490000474663165146265130708328178053517727/9504166481709870917297455424565216328052700198417953730000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -70, 1)":{"1":"3861967748671808841793916075794901768978503176396654104647/1885373235808345748323240512708830852619063717202530000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -69, 1)":{"1":"-3882906858662108419320657625814809501198049060052446671567/1885373235808345748323240512708830852619063717202530000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -68, 1)":{"1":"3901916576192755448321151549208530414823282119301709459617/1885373235808345748323240512708830852619063717202530000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -67, 1)":{"1":"-6270623086590232766438009949440403616820692634843470357/3016597177293353197317184820334129364190501947524048","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -66, 1)":{"1":"455790686435439154095872947518995178048321614541423817/218399216444718153069299413367919813624841419680400","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -65, 1)":{"1":"-457413660354049138114138036615185123285788593139267681/218399216444718153069299413367919813624841419680400","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -64, 1)":{"1":"13575988852419758911605705149373692028479647047508657/6461515279429531155896432348163308095409509458000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -63, 1)":{"1":"-13614354713643482117894669025195064677484021382134927/6461515279429531155896432348163308095409509458000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -62, 1)":{"1":"177428135609859808392443411937211473000352076700544171/83999698632583905026653620526123005240323622954000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -61, 1)":{"1":"-177815633118250050238947953097908684499305945535280291/83999698632583905026653620526123005240323622954000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -60, 1)":{"1":"47877460982173242160957219709759255284407057148861/22574495735711879878165444914303414469315674000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -59, 1)":{"1":"-871906551175534813513458719568523831389424704247/410445377012943270512098998441880263078466800","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -58, 1)":{"1":"19293520086696186950847400838937285160176403/9070014739640317117364572480098120855600","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -57, 1)":{"1":"-251094606068506762009099039979211525679843759/117910191615324122525739442241275571122800","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -56, 1)":{"1":"251315667586588458622841564123953039580714683/117910191615324122525739442241275571122800","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -55, 1)":{"1":"-251482168969708806566541629928187862261929561/117910191615324122525739442241275571122800","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -54, 1)":{"1":"13837857732754363851885949596338254600089777223/6485060538842826738915669323270156411754000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -53, 1)":{"1":"-179940422695622279898112999463830697821740892979/84305787004956747605903701202512033352802000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -52, 1)":{"1":"64064577723705948184094772381591467082875261/30012740122804110931257992596123899378000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -51, 1)":{"1":"-64060684239420953905378612847340938917828601/30012740122804110931257992596123899378000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -50, 1)":{"1":"64048405657383916206435125778586782093629681/30012740122804110931257992596123899378000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -49, 1)":{"1":"-320149699000244706940512158974700800683092989/150063700614020554656289962980619496890000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -48, 1)":{"1":"933073214679493707204056396771722371216223/437503500332421442146617967873526230000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -47, 1)":{"1":"-466413977673984374620512268996931373674429/218751750166210721073308983936763115000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -46, 1)":{"1":"211169495739935260355655332175324162281/99027501206976333668315520116235000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -45, 1)":{"1":"-466413977673984374620512268996931373674429/218751750166210721073308983936763115000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -44, 1)":{"1":"933073214679493707204056396771722371216223/437503500332421442146617967873526230000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -43, 1)":{"1":"-320149699000244706940512158974700800683092989/150063700614020554656289962980619496890000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -42, 1)":{"1":"64048405657383916206435125778586782093629681/30012740122804110931257992596123899378000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -41, 1)":{"1":"-64060684239420953905378612847340938917828601/30012740122804110931257992596123899378000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -40, 1)":{"1":"64064577723705948184094772381591467082875261/30012740122804110931257992596123899378000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -39, 1)":{"1":"-179940422695622279898112999463830697821740892979/84305787004956747605903701202512033352802000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -38, 1)":{"1":"13837857732754363851885949596338254600089777223/6485060538842826738915669323270156411754000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -37, 1)":{"1":"-251482168969708806566541629928187862261929561/117910191615324122525739442241275571122800","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -36, 1)":{"1":"251315667586588458622841564123953039580714683/117910191615324122525739442241275571122800","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -35, 1)":{"1":"-251094606068506762009099039979211525679843759/117910191615324122525739442241275571122800","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -34, 1)":{"1":"19293520086696186950847400838937285160176403/9070014739640317117364572480098120855600","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -33, 1)":{"1":"-871906551175534813513458719568523831389424704247/410445377012943270512098998441880263078466800","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -32, 1)":{"1":"47877460982173242160957219709759255284407057148861/22574495735711879878165444914303414469315674000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -31, 1)":{"1":"-177815633118250050238947953097908684499305945535280291/83999698632583905026653620526123005240323622954000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -30, 1)":{"1":"177428135609859808392443411937211473000352076700544171/83999698632583905026653620526123005240323622954000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -29, 1)":{"1":"-13614354713643482117894669025195064677484021382134927/6461515279429531155896432348163308095409509458000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -28, 1)":{"1":"13575988852419758911605705149373692028479647047508657/6461515279429531155896432348163308095409509458000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -27, 1)":{"1":"-457413660354049138114138036615185123285788593139267681/218399216444718153069299413367919813624841419680400","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -26, 1)":{"1":"455790686435439154095872947518995178048321614541423817/218399216444718153069299413367919813624841419680400","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -25, 1)":{"1":"-6270623086590232766438009949440403616820692634843470357/3016597177293353197317184820334129364190501947524048","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -24, 1)":{"1":"3901916576192755448321151549208530414823282119301709459617/1885373235808345748323240512708830852619063717202530000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -23, 1)":{"1":"-3882906858662108419320657625814809501198049060052446671567/1885373235808345748323240512708830852619063717202530000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -22, 1)":{"1":"3861967748671808841793916075794901768978503176396654104647/1885373235808345748323240512708830852619063717202530000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -21, 1)":{"1":"-19352077497857509202490000474663165146265130708328178053517727/9504166481709870917297455424565216328052700198417953730000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -20, 1)":{"1":"19224481956065538732841133942603718349534676444797451148848077/9504166481709870917297455424565216328052700198417953730000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -19, 1)":{"1":"-101700220060677972462875857588780400668283805233400482498222872753/50647703181031902118278139957508037812192839357369275427170000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -18, 1)":{"1":"100879277074188256896682727256432721906549593108866090894215847353/50647703181031902118278139957508037812192839357369275427170000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -17, 1)":{"1":"-3999057084872847486716990988875381598986166608456287626436120537/2025908127241276084731125598300321512487713574294771017086800","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -16, 1)":{"1":"3959286912010162281098924228050881946676661891846873754286642749/2025908127241276084731125598300321512487713574294771017086800","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -15, 1)":{"1":"-978851418765962261045566564802121573627934916854840297903186057/506477031810319021182781399575080378121928393573692754271700","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -14, 1)":{"1":"62836520044176792087758171793414769478592779524554537781343483111/32921007067670736376880790972380224577925345582290029027660500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -13, 1)":{"1":"-386698492378712997207850285409344039128705188698721217337983795818411/205460005109333065728113016458624981590832081779072071161629180500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -12, 1)":{"1":"380608055794569165598235082942350019235680415465500416511378500552351/205460005109333065728113016458624981590832081779072071161629180500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -11, 1)":{"1":"-3364056511116392128520243245249734943780436544780988328099602639585289/1849140045983997591553017148127624834317488736011648640454662624500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -10, 1)":{"1":"3294795273482671924657209438267101113786097028017195872403837718945449/1849140045983997591553017148127624834317488736011648640454662624500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -9, 1)":{"1":"-4431078336280704165275796697764124355272152505362678385280303240562714169/2547745155356751881641747026690241496722635980476849496818434164036100","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -8, 1)":{"1":"4306481409430371633383421330980014416385371586032116316254708589270178981/2547745155356751881641747026690241496722635980476849496818434164036100","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -7, 1)":{"1":"-2080765598934281352103855390334110169583001483180322207254321901180354219/1273872577678375940820873513345120748361317990238424748409217082018050","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -6, 1)":{"1":"1995029378861618223799466044231723559502898552112080266242431022190504251/1273872577678375940820873513345120748361317990238424748409217082018050","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -5, 1)":{"1":"-75652586327196137044191038744300251610970455237879608524160952250275009/50954903107135037632834940533804829934452719609536989936368683280722","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -4, 1)":{"1":"8809478061053949788571960436867764034784303210031948527557350873002351209/6369362888391879704104367566725603741806589951192123742046085410090250","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -3, 1)":{"1":"-31542442524820001998522909673491114627945296622776803127008219195202184480247/25225861719476039568105347748016753619424999501696406080373521266662435125","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -2, 1)":{"1":"26837020928635966020363290077589883492606476401769083954743414240192837539417/25225861719476039568105347748016753619424999501696406080373521266662435125","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -1, 1)":{"1":"-19254403441328242944442833725017814654549312204047593561017492480704228873622/25225861719476039568105347748016753619424999501696406080373521266662435125","pi2":"16/3"},"('BA', 0, (), ((0, 2),), 0, 1)":{"1":"1982980339503654259475819029751906582066357024981931525109496531911932021632/25225861719476039568105347748016753619424999501696406080373521266662435125","pi2":"-16/3"},"('BA', 1, (2,), ((0, 1),), -92, 1)":{"1":"3668893996878372053122809260004199377461/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 3),), -92, 1)":{"1":"-3668893996878372053122809260004199377461/22461461092046545478264758033283602950"},"('BA', 1, (1,), ((0, 2),), -92, 1)":{"1":"3668893996878372053122809260004199377461/11230730546023272739132379016641801475"},"('BA', 1, (1,), ((0, 1),), -92, 2)":{"1":"3668893996878372053122809260004199377461/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 2),), -92, 2)":{"1":"-3668893996878372053122809260004199377461/22461461092046545478264758033283602950"},"('BA', 1, (2,), ((0, 1),), -91, 1)":{"1":"-3661081314759399341652108474601318124261/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 3),), -91, 1)":{"1":"5098614824650378252261052988731468713061/22461461092046545478264758033283602950"},"('BA', 1, (1,), ((0, 2),), -91, 1)":{"1":"-3661081314759399341652108474601318124261/11230730546023272739132379016641801475"},"('BA', 1, (1,), ((0, 1),), -91, 2)":{"1":"-3661081314759399341652108474601318124261/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 2),), -91, 2)":{"1":"4379848069704888796956580731666393418661/22461461092046545478264758033283602950"},"('BA', 1, (2,), ((0, 1),), -90, 1)":{"1":"3653182778990767589396015372875328285861/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 3),), -90, 1)":{"1":"-5809483043827235955309432144070554169061/22461461092046545478264758033283602950"},"('BA', 1, (1,), ((0, 2),), -90, 1)":{"1":"3653182778990767589396015372875328285861/11230730546023272739132379016641801475"},"('BA', 1, (1,), ((0, 1),), -90, 2)":{"1":"3653182778990767589396015372875328285861/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 2),), -90, 2)":{"1":"-4731332911409001772352723758472941227461/22461461092046545478264758033283602950"},"('BA', 1, (2,), ((0, 1),), -89, 1)":{"1":"-3645196481713595484337076792241271893701/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 3),), -89, 1)":{"1":"6280674583180390153786808401479881306501/22461461092046545478264758033283602950"},"('BA', 1, (1,), ((0, 2),), -89, 1)":{"1":"-3645196481713595484337076792241271893701/11230730546023272739132379016641801475"},"('BA', 1, (1,), ((0, 1),), -89, 2)":{"1":"-3645196481713595484337076792241271893701/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 2),), -89, 2)":{"1":"4962935532446992819061942596860576600101/22461461092046545478264758033283602950"},"('BA', 1, (2,), ((0, 1),), -88, 1)":{"1":"40866521918642154860585199122889549709/126187983663182839765532348501593275"},"('BA', 1, (), ((0, 3),), -88, 1)":{"1":"-74516650895490912131393825389981089709/252375967326365679531064697003186550"},"('BA', 1, (1,), ((0, 2),), -88, 1)":{"1":"40866521918642154860585199122889549709/126187983663182839765532348501593275"},"('BA', 1, (1,), ((0, 1),), -88, 2)":{"1":"40866521918642154860585199122889549709/126187983663182839765532348501593275"},"('BA', 1, (), ((0, 2),), -88, 2)":{"1":"-57691586407066533495989512256435319709/252375967326365679531064697003186550"},"('BA', 1, (2,), ((0, 1),), -87, 1)":{"1":"-3706795349055853229324900260857622319/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 3),), -87, 1)":{"1":"7059571836203693044670923387106015759/22943269756942334502824063363926050"},"('BA', 1, (1,), ((0, 2),), -87, 1)":{"1":"-3706795349055853229324900260857622319/11471634878471167251412031681963025"},"('BA', 1, (1,), ((0, 1),), -87, 2)":{"1":"-3706795349055853229324900260857622319/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 2),), -87, 2)":{"1":"5383183592629773136997911823981819039/22943269756942334502824063363926050"},"('BA', 1, (2,), ((0, 1),), -86, 1)":{"1":"3698356445237207772956045432953649519/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 3),), -86, 1)":{"1":"-7295861143125765822998858568417254159/22943269756942334502824063363926050"},"('BA', 1, (1,), ((0, 2),), -86, 1)":{"1":"3698356445237207772956045432953649519/11471634878471167251412031681963025"},"('BA', 1, (1,), ((0, 1),), -86, 2)":{"1":"3698356445237207772956045432953649519/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 2),), -86, 2)":{"1":"-5497108794181486797977452000685451839/22943269756942334502824063363926050"},"('BA', 1, (2,), ((0, 1),), -85, 1)":{"1":"-3689819414629973415931738804725211919/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 3),), -85, 1)":{"1":"7497091150296289952857514805230426159/22943269756942334502824063363926050"},"('BA', 1, (1,), ((0, 2),), -85, 1)":{"1":"-3689819414629973415931738804725211919/11471634878471167251412031681963025"},"('BA', 1, (1,), ((0, 1),), -85, 2)":{"1":"-3689819414629973415931738804725211919/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 2),), -85, 2)":{"1":"5593455282463131684394626804977819039/22943269756942334502824063363926050"},"('BA', 1, (2,), ((0, 1),), -84, 1)":{"1":"3681181948368536301765969745576439759/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 3),), -84, 1)":{"1":"-7671999842090391514714338252993062399/22943269756942334502824063363926050"},"('BA', 1, (1,), ((0, 2),), -84, 1)":{"1":"3681181948368536301765969745576439759/11471634878471167251412031681963025"},"('BA', 1, (1,), ((0, 1),), -84, 2)":{"1":"3681181948368536301765969745576439759/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 2),), -84, 2)":{"1":"-5676590895229463908240153999284751079/22943269756942334502824063363926050"},"('BA', 1, (2,), ((0, 1),), -83, 1)":{"1":"-3672441655127796364812512959533039359/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 3),), -83, 1)":{"1":"7826411689343463734225408139759802799/22943269756942334502824063363926050"},"('BA', 1, (1,), ((0, 2),), -83, 1)":{"1":"-3672441655127796364812512959533039359/11471634878471167251412031681963025"},"('BA', 1, (1,), ((0, 1),), -83, 2)":{"1":"-3672441655127796364812512959533039359/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 2),), -83, 2)":{"1":"5749426672235630049518960549646421079/22943269756942334502824063363926050"},"('BA', 1, (2,), ((0, 1),), -82, 1)":{"1":"44139711531918267321142140457772773/138212468415315268089301586529675"},"('BA', 1, (), ((0, 3),), -82, 1)":{"1":"-95956662865172463829948998117482293/276424936830630536178603173059350"},"('BA', 1, (1,), ((0, 2),), -82, 1)":{"1":"44139711531918267321142140457772773/138212468415315268089301586529675"},"('BA', 1, (1,), ((0, 1),), -82, 2)":{"1":"44139711531918267321142140457772773/138212468415315268089301586529675"},"('BA', 1, (), ((0, 2),), -82, 2)":{"1":"-70048187198545365575545569287627533/276424936830630536178603173059350"},"('BA', 1, (2,), ((0, 1),), -81, 1)":{"1":"-44031838385838021258243173365847173/138212468415315268089301586529675"},"('BA', 1, (), ((0, 3),), -81, 1)":{"1":"1072027882867174749752980944356922023/3040674305136935897964634903652850"},"('BA', 1, (1,), ((0, 2),), -81, 1)":{"1":"-44031838385838021258243173365847173/138212468415315268089301586529675"},"('BA', 1, (1,), ((0, 1),), -81, 2)":{"1":"-44031838385838021258243173365847173/138212468415315268089301586529675"},"('BA', 1, (), ((0, 2),), -81, 2)":{"1":"778189052555696491796827925690620463/3040674305136935897964634903652850"},"('BA', 1, (2,), ((0, 1),), -80, 1)":{"1":"4880292608058024066886120358155997/15356940935035029787700176281075"},"('BA', 1, (), ((0, 3),), -80, 1)":{"1":"-120782617605344209998871482104762447/337852700570770655329403878183650"},"('BA', 1, (1,), ((0, 2),), -80, 1)":{"1":"4880292608058024066886120358155997/15356940935035029787700176281075"},"('BA', 1, (1,), ((0, 1),), -80, 2)":{"1":"4880292608058024066886120358155997/15356940935035029787700176281075"},"('BA', 1, (), ((0, 2),), -80, 2)":{"1":"-9692546460776804151923267002471023/37539188952307850592155986464850"},"('BA', 1, (2,), ((0, 1),), -79, 1)":{"1":"-4868007055309996043055960217131137/15356940935035029787700176281075"},"('BA', 1, (), ((0, 3),), -79, 1)":{"1":"122310751358695080347592170415316187/337852700570770655329403878183650"},"('BA', 1, (1,), ((0, 2),), -79, 1)":{"1":"-4868007055309996043055960217131137/15356940935035029787700176281075"},"('BA', 1, (1,), ((0, 1),), -79, 2)":{"1":"-4868007055309996043055960217131137/15356940935035029787700176281075"},"('BA', 1, (), ((0, 2),), -79, 2)":{"1":"9769934942616946490067096266875483/37539188952307850592155986464850"},"('BA', 1, (2,), ((0, 1),), -78, 1)":{"1":"61462860623241058403302042280303/194391657405506706173419952925"},"('BA', 1, (), ((0, 3),), -78, 1)":{"1":"-1566055305319052235724527131068853/4276616462921147535815238964350"},"('BA', 1, (1,), ((0, 2),), -78, 1)":{"1":"61462860623241058403302042280303/194391657405506706173419952925"},"('BA', 1, (1,), ((0, 1),), -78, 2)":{"1":"61462860623241058403302042280303/194391657405506706173419952925"},"('BA', 1, (), ((0, 2),), -78, 2)":{"1":"-124563709565261326564491644230677/475179606991238615090582107150"},"('BA', 1, (2,), ((0, 1),), -77, 1)":{"1":"-61303359776139104182852056677903/194391657405506706173419952925"},"('BA', 1, (), ((0, 3),), -77, 1)":{"1":"1582547692909394302119055642357013/4276616462921147535815238964350"},"('BA', 1, (1,), ((0, 2),), -77, 1)":{"1":"-61303359776139104182852056677903/194391657405506706173419952925"},"('BA', 1, (1,), ((0, 1),), -77, 2)":{"1":"-61303359776139104182852056677903/194391657405506706173419952925"},"('BA', 1, (), ((0, 2),), -77, 2)":{"1":"125382480580384691562801570322997/475179606991238615090582107150"},"('BA', 1, (2,), ((0, 1),), -76, 1)":{"1":"672559662384108370412072783887333/2138308231460573767907619482175"},"('BA', 1, (), ((0, 3),), -76, 1)":{"1":"-1597876863607657116663016758644813/4276616462921147535815238964350"},"('BA', 1, (1,), ((0, 2),), -76, 1)":{"1":"672559662384108370412072783887333/2138308231460573767907619482175"},"('BA', 1, (1,), ((0, 1),), -76, 2)":{"1":"672559662384108370412072783887333/2138308231460573767907619482175"},"('BA', 1, (), ((0, 2),), -76, 2)":{"1":"-126135362555098082615282752362897/475179606991238615090582107150"},"('BA', 1, (2,), ((0, 1),), -75, 1)":{"1":"-670758981768141571449624262218133/2138308231460573767907619482175"},"('BA', 1, (), ((0, 3),), -75, 1)":{"1":"1612176386146216990776578548370813/4276616462921147535815238964350"},"('BA', 1, (1,), ((0, 2),), -75, 1)":{"1":"-670758981768141571449624262218133/2138308231460573767907619482175"},"('BA', 1, (1,), ((0, 1),), -75, 2)":{"1":"-670758981768141571449624262218133/2138308231460573767907619482175"},"('BA', 1, (), ((0, 2),), -75, 2)":{"1":"126829742661908809012566822810497/475179606991238615090582107150"},"('BA', 1, (2,), ((0, 1),), -74, 1)":{"1":"668934292077295215167676426926677/2138308231460573767907619482175"},"('BA', 1, (), ((0, 3),), -74, 1)":{"1":"-1625557443879090270177529340508157/4276616462921147535815238964350"},"('BA', 1, (1,), ((0, 2),), -74, 1)":{"1":"668934292077295215167676426926677/2138308231460573767907619482175"},"('BA', 1, (1,), ((0, 1),), -74, 2)":{"1":"668934292077295215167676426926677/2138308231460573767907619482175"},"('BA', 1, (), ((0, 2),), -74, 2)":{"1":"-1147245867978192742672602883717417/4276616462921147535815238964350"},"('BA', 1, (2,), ((0, 1),), -73, 1)":{"1":"-667084944417653637854891458725877/2138308231460573767907619482175"},"('BA', 1, (), ((0, 3),), -73, 1)":{"1":"1638113541147183084564332545660957/4276616462921147535815238964350"},"('BA', 1, (1,), ((0, 2),), -73, 1)":{"1":"-667084944417653637854891458725877/2138308231460573767907619482175"},"('BA', 1, (1,), ((0, 1),), -73, 2)":{"1":"-667084944417653637854891458725877/2138308231460573767907619482175"},"('BA', 1, (), ((0, 2),), -73, 2)":{"1":"1152599242782418361209612002193417/4276616462921147535815238964350"},"('BA', 1, (2,), ((0, 1),), -72, 1)":{"1":"9112469359293533278712889630349/29291893581651695450789307975"},"('BA', 1, (), ((0, 3),), -72, 1)":{"1":"-22601699077250754084521791707349/58583787163303390901578615950"},"('BA', 1, (1,), ((0, 2),), -72, 1)":{"1":"9112469359293533278712889630349/29291893581651695450789307975"},"('BA', 1, (1,), ((0, 1),), -72, 2)":{"1":"9112469359293533278712889630349/29291893581651695450789307975"},"('BA', 1, (), ((0, 2),), -72, 2)":{"1":"-15857084218272143681617340668849/58583787163303390901578615950"},"('BA', 1, (2,), ((0, 1),), -71, 1)":{"1":"-3028810706851429109067025637383/9763964527217231816929769325"},"('BA', 1, (), ((0, 3),), -71, 1)":{"1":"7584734301384017266839850637983/19527929054434463633859538650"},"('BA', 1, (1,), ((0, 2),), -71, 1)":{"1":"-3028810706851429109067025637383/9763964527217231816929769325"},"('BA', 1, (1,), ((0, 1),), -71, 2)":{"1":"-3028810706851429109067025637383/9763964527217231816929769325"},"('BA', 1, (), ((0, 2),), -71, 2)":{"1":"5306772504117723187953438137683/19527929054434463633859538650"},"('BA', 1, (2,), ((0, 1),), -70, 1)":{"1":"42535343474848157886823113473/137520627143904673477884075"},"('BA', 1, (), ((0, 3),), -70, 1)":{"1":"-107503401438484998567725264873/275041254287809346955768150"},"('BA', 1, (1,), ((0, 2),), -70, 1)":{"1":"42535343474848157886823113473/137520627143904673477884075"},"('BA', 1, (1,), ((0, 1),), -70, 2)":{"1":"42535343474848157886823113473/137520627143904673477884075"},"('BA', 1, (), ((0, 2),), -70, 2)":{"1":"-75019372456666578227274189173/275041254287809346955768150"},"('BA', 1, (2,), ((0, 1),), -69, 1)":{"1":"-42409610330030873613929048033/137520627143904673477884075"},"('BA', 1, (), ((0, 3),), -69, 1)":{"1":"4701869586065741449879559071/11958315403817797693729050"},"('BA', 1, (1,), ((0, 2),), -69, 1)":{"1":"-42409610330030873613929048033/137520627143904673477884075"},"('BA', 1, (1,), ((0, 1),), -69, 2)":{"1":"-42409610330030873613929048033/137520627143904673477884075"},"('BA', 1, (), ((0, 2),), -69, 2)":{"1":"75276305404771463480579453333/275041254287809346955768150"},"('BA', 1, (2,), ((0, 1),), -68, 1)":{"1":"14094018321907827923954201611/45840209047968224492628025"},"('BA', 1, (), ((0, 3),), -68, 1)":{"1":"-108748888459972155097045463833/275041254287809346955768150"},"('BA', 1, (1,), ((0, 2),), -68, 1)":{"1":"14094018321907827923954201611/45840209047968224492628025"},"('BA', 1, (1,), ((0, 1),), -68, 2)":{"1":"14094018321907827923954201611/45840209047968224492628025"},"('BA', 1, (), ((0, 2),), -68, 2)":{"1":"-75515471712847819434454034333/275041254287809346955768150"},"('BA', 1, (2,), ((0, 1),), -67, 1)":{"1":"-14050874595745034300902316411/45840209047968224492628025"},"('BA', 1, (), ((0, 3),), -67, 1)":{"1":"109323562892460566156096574697/275041254287809346955768150"},"('BA', 1, (1,), ((0, 2),), -67, 1)":{"1":"-14050874595745034300902316411/45840209047968224492628025"},"('BA', 1, (1,), ((0, 1),), -67, 2)":{"1":"-14050874595745034300902316411/45840209047968224492628025"},"('BA', 1, (), ((0, 2),), -67, 2)":{"1":"891036392233503935640020729/3235779462209521728891390"},"('BA', 1, (2,), ((0, 1),), -66, 1)":{"1":"209060999005535159677640233/684182224596540664069075"},"('BA', 1, (), ((0, 3),), -66, 1)":{"1":"-1639839172108615721738603491/4105093347579243984414450"},"('BA', 1, (1,), ((0, 2),), -66, 1)":{"1":"209060999005535159677640233/684182224596540664069075"},"('BA', 1, (1,), ((0, 1),), -66, 2)":{"1":"209060999005535159677640233/684182224596540664069075"},"('BA', 1, (), ((0, 2),), -66, 2)":{"1":"-13335424524266007063361907/48295215853873458640170"},"('BA', 1, (2,), ((0, 1),), -65, 1)":{"1":"-625192648726870088010174299/2052546673789621992207225"},"('BA', 1, (), ((0, 3),), -65, 1)":{"1":"14828214739118280181443555419/36945840128213195859730050"},"('BA', 1, (1,), ((0, 2),), -65, 1)":{"1":"-625192648726870088010174299/2052546673789621992207225"},"('BA', 1, (1,), ((0, 1),), -65, 2)":{"1":"-625192648726870088010174299/2052546673789621992207225"},"('BA', 1, (), ((0, 2),), -65, 2)":{"1":"120323226927412417491383083/434656942684861127761530"},"('BA', 1, (2,), ((0, 1),), -64, 1)":{"1":"623171679694215690971693339/2052546673789621992207225"},"('BA', 1, (), ((0, 3),), -64, 1)":{"1":"-14894473652403163627205181179/36945840128213195859730050"},"('BA', 1, (1,), ((0, 2),), -64, 1)":{"1":"623171679694215690971693339/2052546673789621992207225"},"('BA', 1, (1,), ((0, 1),), -64, 2)":{"1":"623171679694215690971693339/2052546673789621992207225"},"('BA', 1, (), ((0, 2),), -64, 2)":{"1":"-120605992762653557917355419/434656942684861127761530"},"('BA', 1, (2,), ((0, 1),), -63, 1)":{"1":"-621119133020426068979486114/2052546673789621992207225"},"('BA', 1, (), ((0, 3),), -63, 1)":{"1":"7478768189759281006620808477/18472920064106597929865025"},"('BA', 1, (1,), ((0, 2),), -63, 1)":{"1":"-621119133020426068979486114/2052546673789621992207225"},"('BA', 1, (1,), ((0, 1),), -63, 2)":{"1":"-621119133020426068979486114/2052546673789621992207225"},"('BA', 1, (), ((0, 2),), -63, 2)":{"1":"60434142872654107747226447/217328471342430563880765"},"('BA', 1, (2,), ((0, 1),), -62, 1)":{"1":"1857102018722109835152683942/6157640021368865976621675"},"('BA', 1, (), ((0, 3),), -62, 1)":{"1":"-7508794015387289191192525597/18472920064106597929865025"},"('BA', 1, (1,), ((0, 2),), -62, 1)":{"1":"1857102018722109835152683942/6157640021368865976621675"},"('BA', 1, (1,), ((0, 1),), -62, 2)":{"1":"1857102018722109835152683942/6157640021368865976621675"},"('BA', 1, (), ((0, 2),), -62, 2)":{"1":"-60555570843943846728950303/217328471342430563880765"},"('BA', 1, (2,), ((0, 1),), -61, 1)":{"1":"-1850745745151664554144558342/6157640021368865976621675"},"('BA', 1, (), ((0, 3),), -61, 1)":{"1":"7537397246454292955729090797/18472920064106597929865025"},"('BA', 1, (1,), ((0, 2),), -61, 1)":{"1":"-1850745745151664554144558342/6157640021368865976621675"},"('BA', 1, (1,), ((0, 1),), -61, 2)":{"1":"-1850745745151664554144558342/6157640021368865976621675"},"('BA', 1, (), ((0, 2),), -61, 2)":{"1":"60667740377539939923211343/217328471342430563880765"},"('BA', 1, (2,), ((0, 1),), -60, 1)":{"1":"30234184760248301634053822/100944918383096163551175"},"('BA', 1, (), ((0, 3),), -60, 1)":{"1":"-124010694662585719998162427/302834755149288490653525"},"('BA', 1, (1,), ((0, 2),), -60, 1)":{"1":"30234184760248301634053822/100944918383096163551175"},"('BA', 1, (1,), ((0, 1),), -60, 2)":{"1":"30234184760248301634053822/100944918383096163551175"},"('BA', 1, (), ((0, 2),), -60, 2)":{"1":"-996246892958577484995548/3562761825285746948865"},"('BA', 1, (2,), ((0, 1),), -59, 1)":{"1":"-30126510180639665726265902/100944918383096163551175"},"('BA', 1, (), ((0, 3),), -59, 1)":{"1":"124436498681947143815323747/302834755149288490653525"},"('BA', 1, (1,), ((0, 2),), -59, 1)":{"1":"-30126510180639665726265902/100944918383096163551175"},"('BA', 1, (1,), ((0, 1),), -59, 2)":{"1":"-30126510180639665726265902/100944918383096163551175"},"('BA', 1, (), ((0, 2),), -59, 2)":{"1":"199560310532831344005556/712552365057149389773"},"('BA', 1, (2,), ((0, 1),), -58, 1)":{"1":"508762891663666223321578/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -58, 1)":{"1":"-2115971037546912296639033/5132792460157432044975"},"('BA', 1, (1,), ((0, 2),), -58, 1)":{"1":"508762891663666223321578/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -58, 2)":{"1":"508762891663666223321578/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -58, 2)":{"1":"-57582307500848232632428/205311698406297281799"},"('BA', 1, (2,), ((0, 1),), -57, 1)":{"1":"-506874968000160041419978/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -57, 1)":{"1":"2122524829693083756668873/5132792460157432044975"},"('BA', 1, (1,), ((0, 2),), -57, 1)":{"1":"-506874968000160041419978/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -57, 2)":{"1":"-506874968000160041419978/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -57, 2)":{"1":"288283728169332381879884/1026558492031486408995"},"('BA', 1, (2,), ((0, 1),), -56, 1)":{"1":"504953922868873049309578/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -56, 1)":{"1":"-2128768226369766481027673/5132792460157432044975"},"('BA', 1, (1,), ((0, 2),), -56, 1)":{"1":"504953922868873049309578/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -56, 2)":{"1":"504953922868873049309578/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -56, 2)":{"1":"-288619911067307605499204/1026558492031486408995"},"('BA', 1, (2,), ((0, 1),), -55, 1)":{"1":"-502998573360241646625778/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -55, 1)":{"1":"2134713545821686286485173/5132792460157432044975"},"('BA', 1, (1,), ((0, 2),), -55, 1)":{"1":"-502998573360241646625778/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -55, 2)":{"1":"-502998573360241646625778/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -55, 2)":{"1":"288921140586204875642384/1026558492031486408995"},"('BA', 1, (2,), ((0, 1),), -54, 1)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -54, 1)":{"1":"-2140371896935658881428533/5132792460157432044975"},"('BA', 1, (1,), ((0, 2),), -54, 1)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -54, 2)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -54, 2)":{"1":"-289188340499920248181376/1026558492031486408995"},"('BA', 1, (2,), ((0, 1),), -53, 1)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (), ((0, 3),), -53, 1)":{"1":"238417031797959544911037/570310273350825782775"},"('BA', 1, (1,), ((0, 2),), -53, 1)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (1,), ((0, 1),), -53, 2)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (), ((0, 2),), -53, 2)":{"1":"289422313945397510040976/1026558492031486408995"},"('BA', 1, (2,), ((0, 1),), -52, 1)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (), ((0, 3),), -52, 1)":{"1":"-4509154527491911527809/10760571195298599675"},"('BA', 1, (1,), ((0, 2),), -52, 1)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -52, 2)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (), ((0, 2),), -52, 2)":{"1":"-5464599091286292449564/19369028151537479415"},"('BA', 1, (2,), ((0, 1),), -51, 1)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (), ((0, 3),), -51, 1)":{"1":"4519329626708479059209/10760571195298599675"},"('BA', 1, (1,), ((0, 2),), -51, 1)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -51, 2)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (), ((0, 2),), -51, 2)":{"1":"5467796979611499388004/19369028151537479415"},"('BA', 1, (2,), ((0, 1),), -50, 1)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (), ((0, 3),), -50, 1)":{"1":"-1509658318877145262403/3586857065099533225"},"('BA', 1, (1,), ((0, 2),), -50, 1)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -50, 2)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (), ((0, 2),), -50, 2)":{"1":"-5470401218690697704564/19369028151537479415"},"('BA', 1, (2,), ((0, 1),), -49, 1)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (), ((0, 3),), -49, 1)":{"1":"1512701308312839005939/3586857065099533225"},"('BA', 1, (1,), ((0, 2),), -49, 1)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -49, 2)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (), ((0, 2),), -49, 2)":{"1":"27362096005792894093492/96845140757687397075"},"('BA', 1, (2,), ((0, 1),), -48, 1)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (), ((0, 3),), -48, 1)":{"1":"-30930124850734285811/73201164593868025"},"('BA', 1, (1,), ((0, 2),), -48, 1)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (1,), ((0, 1),), -48, 2)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (), ((0, 2),), -48, 2)":{"1":"-558556796514811154908/1976431444034436675"},"('BA', 1, (2,), ((0, 1),), -47, 1)":{"1":"-561365202194213936938/1976431444034436675"},"('BA', 1, (), ((0, 3),), -47, 1)":{"1":"278868891575846874869/658810481344812225"},"('BA', 1, (1,), ((0, 2),), -47, 1)":{"1":"-561365202194213936938/1976431444034436675"},"('BA', 1, (1,), ((0, 1),), -47, 2)":{"1":"-561365202194213936938/1976431444034436675"},"('BA', 1, (), ((0, 2),), -47, 2)":{"1":"558644637912323796538/1976431444034436675"},"('BA', 1, (2,), ((0, 1),), -46, 1)":{"1":"11886678538121254454/42051732851796525"},"('BA', 1, (), ((0, 3),), -46, 1)":{"1":"-5943339269060627227/14017244283932175"},"('BA', 1, (1,), ((0, 2),), -46, 1)":{"1":"11886678538121254454/42051732851796525"},"('BA', 1, (1,), ((0, 1),), -46, 2)":{"1":"11886678538121254454/42051732851796525"},"('BA', 1, (), ((0, 2),), -46, 2)":{"1":"-11886678538121254454/42051732851796525"},"('BA', 1, (2,), ((0, 1),), -45, 1)":{"1":"-561365202194213936938/1976431444034436675"},"('BA', 1, (), ((0, 3),), -45, 1)":{"1":"282496310618367062069/658810481344812225"},"('BA', 1, (1,), ((0, 2),), -45, 1)":{"1":"-561365202194213936938/1976431444034436675"},"('BA', 1, (1,), ((0, 1),), -45, 2)":{"1":"-561365202194213936938/1976431444034436675"},"('BA', 1, (), ((0, 2),), -45, 2)":{"1":"564085766476104077338/1976431444034436675"},"('BA', 1, (2,), ((0, 1),), -44, 1)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (), ((0, 3),), -44, 1)":{"1":"-285629320462984613539/658810481344812225"},"('BA', 1, (1,), ((0, 2),), -44, 1)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (1,), ((0, 1),), -44, 2)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (), ((0, 2),), -44, 2)":{"1":"-569444091724375216768/1976431444034436675"},"('BA', 1, (2,), ((0, 1),), -43, 1)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (), ((0, 3),), -43, 1)":{"1":"14148201599462718999811/32281713585895799025"},"('BA', 1, (1,), ((0, 2),), -43, 1)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -43, 2)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (), ((0, 2),), -43, 2)":{"1":"28162930742763646013032/96845140757687397075"},"('BA', 1, (2,), ((0, 1),), -42, 1)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (), ((0, 3),), -42, 1)":{"1":"-14299550284553802559891/32281713585895799025"},"('BA', 1, (1,), ((0, 2),), -42, 1)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -42, 2)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (), ((0, 2),), -42, 2)":{"1":"-28420944215442731320216/96845140757687397075"},"('BA', 1, (2,), ((0, 1),), -41, 1)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (), ((0, 3),), -41, 1)":{"1":"14450017431351927516691/32281713585895799025"},"('BA', 1, (1,), ((0, 2),), -41, 1)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -41, 2)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (), ((0, 2),), -41, 2)":{"1":"28677027724897232448616/96845140757687397075"},"('BA', 1, (2,), ((0, 1),), -40, 1)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (), ((0, 3),), -40, 1)":{"1":"-14599736748395706907291/32281713585895799025"},"('BA', 1, (1,), ((0, 2),), -40, 1)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -40, 2)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (), ((0, 2),), -40, 2)":{"1":"-28931405205311420733616/96845140757687397075"},"('BA', 1, (2,), ((0, 1),), -39, 1)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (), ((0, 3),), -39, 1)":{"1":"781688611150799757687743/1710930820052477348325"},"('BA', 1, (1,), ((0, 2),), -39, 1)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (1,), ((0, 1),), -39, 2)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (), ((0, 2),), -39, 2)":{"1":"1546767843362369234636828/5132792460157432044975"},"('BA', 1, (2,), ((0, 1),), -38, 1)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -38, 1)":{"1":"-2368697151445602720882829/5132792460157432044975"},"('BA', 1, (1,), ((0, 2),), -38, 1)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -38, 2)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -38, 2)":{"1":"-1560104329754573160634028/5132792460157432044975"},"('BA', 1, (2,), ((0, 1),), -37, 1)":{"1":"-502998573360241646625778/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -37, 1)":{"1":"2392273614420488533146829/5132792460157432044975"},"('BA', 1, (1,), ((0, 2),), -37, 1)":{"1":"-502998573360241646625778/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -37, 2)":{"1":"-502998573360241646625778/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -37, 2)":{"1":"1573385737230425501542748/5132792460157432044975"},"('BA', 1, (2,), ((0, 1),), -36, 1)":{"1":"504953922868873049309578/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -36, 1)":{"1":"-2415817079450090962758529/5132792460157432044975"},"('BA', 1, (1,), ((0, 2),), -36, 1)":{"1":"504953922868873049309578/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -36, 2)":{"1":"504953922868873049309578/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -36, 2)":{"1":"-1586623981876700268361448/5132792460157432044975"},"('BA', 1, (2,), ((0, 1),), -35, 1)":{"1":"-506874968000160041419978/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -35, 1)":{"1":"2439349882308356616110929/5132792460157432044975"},"('BA', 1, (1,), ((0, 2),), -35, 1)":{"1":"-506874968000160041419978/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -35, 2)":{"1":"-506874968000160041419978/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -35, 2)":{"1":"1599831167154298339120448/5132792460157432044975"},"('BA', 1, (2,), ((0, 1),), -34, 1)":{"1":"508762891663666223321578/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -34, 1)":{"1":"-2462894987426083713255169/5132792460157432044975"},"('BA', 1, (1,), ((0, 2),), -34, 1)":{"1":"508762891663666223321578/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -34, 2)":{"1":"508762891663666223321578/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -34, 2)":{"1":"-1613019662460791524118768/5132792460157432044975"},"('BA', 1, (2,), ((0, 1),), -33, 1)":{"1":"-30126510180639665726265902/100944918383096163551175"},"('BA', 1, (), ((0, 3),), -33, 1)":{"1":"146702092943809847721069371/302834755149288490653525"},"('BA', 1, (1,), ((0, 2),), -33, 1)":{"1":"-30126510180639665726265902/100944918383096163551175"},"('BA', 1, (1,), ((0, 1),), -33, 2)":{"1":"-30126510180639665726265902/100944918383096163551175"},"('BA', 1, (), ((0, 2),), -33, 2)":{"1":"95945929107384673155234112/302834755149288490653525"},"('BA', 1, (2,), ((0, 1),), -32, 1)":{"1":"30234184760248301634053822/100944918383096163551175"},"('BA', 1, (), ((0, 3),), -32, 1)":{"1":"-148096968179648994708321971/302834755149288490653525"},"('BA', 1, (1,), ((0, 2),), -32, 1)":{"1":"30234184760248301634053822/100944918383096163551175"},"('BA', 1, (1,), ((0, 1),), -32, 2)":{"1":"30234184760248301634053822/100944918383096163551175"},"('BA', 1, (), ((0, 2),), -32, 2)":{"1":"-96724122660010723579701352/302834755149288490653525"},"('BA', 1, (2,), ((0, 1),), -31, 1)":{"1":"-1850745745151664554144558342/6157640021368865976621675"},"('BA', 1, (), ((0, 3),), -31, 1)":{"1":"9119314459910688031571934281/18472920064106597929865025"},"('BA', 1, (1,), ((0, 2),), -31, 1)":{"1":"-1850745745151664554144558342/6157640021368865976621675"},"('BA', 1, (1,), ((0, 1),), -31, 2)":{"1":"-1850745745151664554144558342/6157640021368865976621675"},"('BA', 1, (), ((0, 2),), -31, 2)":{"1":"5947716538819092431394385897/18472920064106597929865025"},"('BA', 1, (2,), ((0, 1),), -30, 1)":{"1":"1857102018722109835152683942/6157640021368865976621675"},"('BA', 1, (), ((0, 3),), -30, 1)":{"1":"-9205124153111699325181629881/18472920064106597929865025"},"('BA', 1, (1,), ((0, 2),), -30, 1)":{"1":"1857102018722109835152683942/6157640021368865976621675"},"('BA', 1, (1,), ((0, 1),), -30, 2)":{"1":"1857102018722109835152683942/6157640021368865976621675"},"('BA', 1, (), ((0, 2),), -30, 2)":{"1":"-5995388590597432038955327897/18472920064106597929865025"},"('BA', 1, (2,), ((0, 1),), -29, 1)":{"1":"-621119133020426068979486114/2052546673789621992207225"},"('BA', 1, (), ((0, 3),), -29, 1)":{"1":"9291448401792222855825316601/18472920064106597929865025"},"('BA', 1, (1,), ((0, 2),), -29, 1)":{"1":"-621119133020426068979486114/2052546673789621992207225"},"('BA', 1, (1,), ((0, 1),), -29, 2)":{"1":"-621119133020426068979486114/2052546673789621992207225"},"('BA', 1, (), ((0, 2),), -29, 2)":{"1":"6043242250192070083116502057/18472920064106597929865025"},"('BA', 1, (2,), ((0, 1),), -28, 1)":{"1":"623171679694215690971693339/2052546673789621992207225"},"('BA', 1, (), ((0, 3),), -28, 1)":{"1":"-18756797051084483685266259127/36945840128213195859730050"},"('BA', 1, (1,), ((0, 2),), -28, 1)":{"1":"623171679694215690971693339/2052546673789621992207225"},"('BA', 1, (1,), ((0, 1),), -28, 2)":{"1":"623171679694215690971693339/2052546673789621992207225"},"('BA', 1, (), ((0, 2),), -28, 2)":{"1":"-12182671084166212452005749589/36945840128213195859730050"},"('BA', 1, (2,), ((0, 1),), -27, 1)":{"1":"-625192648726870088010174299/2052546673789621992207225"},"('BA', 1, (), ((0, 3),), -27, 1)":{"1":"18932188292132704571105856727/36945840128213195859730050"},"('BA', 1, (1,), ((0, 2),), -27, 1)":{"1":"-625192648726870088010174299/2052546673789621992207225"},"('BA', 1, (1,), ((0, 1),), -27, 2)":{"1":"-625192648726870088010174299/2052546673789621992207225"},"('BA', 1, (), ((0, 2),), -27, 2)":{"1":"12279461065337267681598712709/36945840128213195859730050"},"('BA', 1, (2,), ((0, 1),), -26, 1)":{"1":"209060999005535159677640233/684182224596540664069075"},"('BA', 1, (), ((0, 3),), -26, 1)":{"1":"-2123258809991017152458920703/4105093347579243984414450"},"('BA', 1, (1,), ((0, 2),), -26, 1)":{"1":"209060999005535159677640233/684182224596540664069075"},"('BA', 1, (1,), ((0, 1),), -26, 2)":{"1":"209060999005535159677640233/684182224596540664069075"},"('BA', 1, (), ((0, 2),), -26, 2)":{"1":"-1375220903503811315745920701/4105093347579243984414450"},"('BA', 1, (2,), ((0, 1),), -25, 1)":{"1":"-14050874595745034300902316411/45840209047968224492628025"},"('BA', 1, (), ((0, 3),), -25, 1)":{"1":"143592179830950051260145120701/275041254287809346955768150"},"('BA', 1, (1,), ((0, 2),), -25, 1)":{"1":"-14050874595745034300902316411/45840209047968224492628025"},"('BA', 1, (1,), ((0, 1),), -25, 2)":{"1":"-14050874595745034300902316411/45840209047968224492628025"},"('BA', 1, (), ((0, 2),), -25, 2)":{"1":"7144030908391736698571233459/21157019560600718996597550"},"('BA', 1, (2,), ((0, 1),), -24, 1)":{"1":"14094018321907827923954201611/45840209047968224492628025"},"('BA', 1, (), ((0, 3),), -24, 1)":{"1":"-28988688266873749506826033033/55008250857561869391153630"},"('BA', 1, (1,), ((0, 2),), -24, 1)":{"1":"14094018321907827923954201611/45840209047968224492628025"},"('BA', 1, (1,), ((0, 1),), -24, 2)":{"1":"14094018321907827923954201611/45840209047968224492628025"},"('BA', 1, (), ((0, 2),), -24, 2)":{"1":"-7200980626926624280999721923/21157019560600718996597550"},"('BA', 1, (2,), ((0, 1),), -23, 1)":{"1":"-42409610330030873613929048033/137520627143904673477884075"},"('BA', 1, (), ((0, 3),), -23, 1)":{"1":"29262932300134637667268885913/55008250857561869391153630"},"('BA', 1, (1,), ((0, 2),), -23, 1)":{"1":"-42409610330030873613929048033/137520627143904673477884075"},"('BA', 1, (1,), ((0, 1),), -23, 2)":{"1":"-42409610330030873613929048033/137520627143904673477884075"},"('BA', 1, (), ((0, 2),), -23, 2)":{"1":"2419541946547487973721454841/7052339853533572998865850"},"('BA', 1, (2,), ((0, 1),), -22, 1)":{"1":"42535343474848157886823113473/137520627143904673477884075"},"('BA', 1, (), ((0, 3),), -22, 1)":{"1":"-29541731882120789750642683193/55008250857561869391153630"},"('BA', 1, (1,), ((0, 2),), -22, 1)":{"1":"42535343474848157886823113473/137520627143904673477884075"},"('BA', 1, (1,), ((0, 1),), -22, 2)":{"1":"42535343474848157886823113473/137520627143904673477884075"},"('BA', 1, (), ((0, 2),), -22, 2)":{"1":"-2439025678018616751795340121/7052339853533572998865850"},"('BA', 1, (2,), ((0, 1),), -21, 1)":{"1":"-3028810706851429109067025637383/9763964527217231816929769325"},"('BA', 1, (), ((0, 3),), -21, 1)":{"1":"2117625987944911477512460637263/3905585810886892726771907730"},"('BA', 1, (1,), ((0, 2),), -21, 1)":{"1":"-3028810706851429109067025637383/9763964527217231816929769325"},"('BA', 1, (1,), ((0, 1),), -21, 2)":{"1":"-3028810706851429109067025637383/9763964527217231816929769325"},"('BA', 1, (), ((0, 2),), -21, 2)":{"1":"174576162135589570469606779791/500716129600883682919475350"},"('BA', 1, (2,), ((0, 1),), -20, 1)":{"1":"9112469359293533278712889630349/29291893581651695450789307975"},"('BA', 1, (), ((0, 3),), -20, 1)":{"1":"-6414623415702089117551109214949/11716757432660678180315723190"},"('BA', 1, (1,), ((0, 2),), -20, 1)":{"1":"9112469359293533278712889630349/29291893581651695450789307975"},"('BA', 1, (1,), ((0, 1),), -20, 2)":{"1":"9112469359293533278712889630349/29291893581651695450789307975"},"('BA', 1, (), ((0, 2),), -20, 2)":{"1":"-176006779648734952420805280791/500716129600883682919475350"},"('BA', 1, (2,), ((0, 1),), -19, 1)":{"1":"-667084944417653637854891458725877/2138308231460573767907619482175"},"('BA', 1, (), ((0, 3),), -19, 1)":{"1":"472879225071747748513003241338861/855323292584229507163047792870"},"('BA', 1, (1,), ((0, 2),), -19, 1)":{"1":"-667084944417653637854891458725877/2138308231460573767907619482175"},"('BA', 1, (1,), ((0, 1),), -19, 2)":{"1":"-667084944417653637854891458725877/2138308231460573767907619482175"},"('BA', 1, (), ((0, 2),), -19, 2)":{"1":"12955047306736719574444049852223/36552277460864508853121700550"},"('BA', 1, (2,), ((0, 1),), -18, 1)":{"1":"668934292077295215167676426926677/2138308231460573767907619482175"},"('BA', 1, (), ((0, 3),), -18, 1)":{"1":"-477609661716936204165705844210381/855323292584229507163047792870"},"('BA', 1, (1,), ((0, 2),), -18, 1)":{"1":"668934292077295215167676426926677/2138308231460573767907619482175"},"('BA', 1, (1,), ((0, 1),), -18, 2)":{"1":"668934292077295215167676426926677/2138308231460573767907619482175"},"('BA', 1, (), ((0, 2),), -18, 2)":{"1":"-13064028207957163401693186529823/36552277460864508853121700550"},"('BA', 1, (2,), ((0, 1),), -17, 1)":{"1":"-670758981768141571449624262218133/2138308231460573767907619482175"},"('BA', 1, (), ((0, 3),), -17, 1)":{"1":"482475500892526487584233404987597/855323292584229507163047792870"},"('BA', 1, (1,), ((0, 2),), -17, 1)":{"1":"-670758981768141571449624262218133/2138308231460573767907619482175"},"('BA', 1, (1,), ((0, 1),), -17, 2)":{"1":"-670758981768141571449624262218133/2138308231460573767907619482175"},"('BA', 1, (), ((0, 2),), -17, 2)":{"1":"118582172547337461898876587967543/328970497147780579678095304950"},"('BA', 1, (2,), ((0, 1),), -16, 1)":{"1":"672559662384108370412072783887333/2138308231460573767907619482175"},"('BA', 1, (), ((0, 3),), -16, 1)":{"1":"-487496222139398621161883988935837/855323292584229507163047792870"},"('BA', 1, (1,), ((0, 2),), -16, 1)":{"1":"672559662384108370412072783887333/2138308231460573767907619482175"},"('BA', 1, (1,), ((0, 1),), -16, 2)":{"1":"672559662384108370412072783887333/2138308231460573767907619482175"},"('BA', 1, (), ((0, 2),), -16, 2)":{"1":"-119616952810811595239288181867943/328970497147780579678095304950"},"('BA', 1, (2,), ((0, 1),), -15, 1)":{"1":"-61303359776139104182852056677903/194391657405506706173419952925"},"('BA', 1, (), ((0, 3),), -15, 1)":{"1":"492694810463157314789836019676917/855323292584229507163047792870"},"('BA', 1, (1,), ((0, 2),), -15, 1)":{"1":"-61303359776139104182852056677903/194391657405506706173419952925"},"('BA', 1, (1,), ((0, 1),), -15, 2)":{"1":"-61303359776139104182852056677903/194391657405506706173419952925"},"('BA', 1, (), ((0, 2),), -15, 2)":{"1":"120685038840512181536944335455443/328970497147780579678095304950"},"('BA', 1, (2,), ((0, 1),), -14, 1)":{"1":"61462860623241058403302042280303/194391657405506706173419952925"},"('BA', 1, (), ((0, 3),), -14, 1)":{"1":"-498098699162971523778681531886229/855323292584229507163047792870"},"('BA', 1, (1,), ((0, 2),), -14, 1)":{"1":"61462860623241058403302042280303/194391657405506706173419952925"},"('BA', 1, (1,), ((0, 1),), -14, 2)":{"1":"61462860623241058403302042280303/194391657405506706173419952925"},"('BA', 1, (), ((0, 2),), -14, 2)":{"1":"-1583292481335254630664865062257239/4276616462921147535815238964350"},"('BA', 1, (2,), ((0, 1),), -13, 1)":{"1":"-4868007055309996043055960217131137/15356940935035029787700176281075"},"('BA', 1, (), ((0, 3),), -13, 1)":{"1":"39795542858352931698820240783067771/67570540114154131065880775636730"},"('BA', 1, (1,), ((0, 2),), -13, 1)":{"1":"-4868007055309996043055960217131137/15356940935035029787700176281075"},"('BA', 1, (1,), ((0, 1),), -13, 2)":{"1":"-4868007055309996043055960217131137/15356940935035029787700176281075"},"('BA', 1, (), ((0, 2),), -13, 2)":{"1":"126262895950087307483858383151890681/337852700570770655329403878183650"},"('BA', 1, (2,), ((0, 1),), -12, 1)":{"1":"4880292608058024066886120358155997/15356940935035029787700176281075"},"('BA', 1, (), ((0, 3),), -12, 1)":{"1":"-40263338905297075683122492306706671/67570540114154131065880775636730"},"('BA', 1, (1,), ((0, 2),), -12, 1)":{"1":"4880292608058024066886120358155997/15356940935035029787700176281075"},"('BA', 1, (1,), ((0, 1),), -12, 2)":{"1":"4880292608058024066886120358155997/15356940935035029787700176281075"},"('BA', 1, (), ((0, 2),), -12, 2)":{"1":"-127499956607561821575679892736624661/337852700570770655329403878183650"},"('BA', 1, (2,), ((0, 1),), -11, 1)":{"1":"-44031838385838021258243173365847173/138212468415315268089301586529675"},"('BA', 1, (), ((0, 3),), -11, 1)":{"1":"366814690119626930658213699557798279/608134861027387179592926980730570"},"('BA', 1, (1,), ((0, 2),), -11, 1)":{"1":"-44031838385838021258243173365847173/138212468415315268089301586529675"},"('BA', 1, (1,), ((0, 1),), -11, 2)":{"1":"-44031838385838021258243173365847173/138212468415315268089301586529675"},"('BA', 1, (), ((0, 2),), -11, 2)":{"1":"386403945473725481188623900802218383/1013558101712311965988211634550950"},"('BA', 1, (2,), ((0, 1),), -10, 1)":{"1":"44139711531918267321142140457772773/138212468415315268089301586529675"},"('BA', 1, (), ((0, 3),), -10, 1)":{"1":"-33776321265267428019380768925830869/55284987366126107235720634611870"},"('BA', 1, (1,), ((0, 2),), -10, 1)":{"1":"44139711531918267321142140457772773/138212468415315268089301586529675"},"('BA', 1, (1,), ((0, 1),), -10, 2)":{"1":"44139711531918267321142140457772773/138212468415315268089301586529675"},"('BA', 1, (), ((0, 2),), -10, 2)":{"1":"-35503552976375901236340997514487853/92141645610210178726201057686450"},"('BA', 1, (2,), ((0, 1),), -9, 1)":{"1":"-3672441655127796364812512959533039359/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 3),), -9, 1)":{"1":"2841647648284662890929933923487686671/4588653951388466900564812672785210"},"('BA', 1, (1,), ((0, 2),), -9, 1)":{"1":"-3672441655127796364812512959533039359/11471634878471167251412031681963025"},"('BA', 1, (1,), ((0, 1),), -9, 2)":{"1":"-3672441655127796364812512959533039359/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 2),), -9, 2)":{"1":"2980113316091851803243697096161912119/7647756585647444834274687787975350"},"('BA', 1, (2,), ((0, 1),), -8, 1)":{"1":"3681181948368536301765969745576439759/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 3),), -8, 1)":{"1":"-2883018369624165259176296044093115231/4588653951388466900564812672785210"},"('BA', 1, (1,), ((0, 2),), -8, 1)":{"1":"3681181948368536301765969745576439759/11471634878471167251412031681963025"},"('BA', 1, (1,), ((0, 1),), -8, 2)":{"1":"3681181948368536301765969745576439759/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 2),), -8, 2)":{"1":"-3016045632748227099607908327673669319/7647756585647444834274687787975350"},"('BA', 1, (2,), ((0, 1),), -7, 1)":{"1":"-3689819414629973415931738804725211919/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 3),), -7, 1)":{"1":"2928365067496710108546583604624169071/4588653951388466900564812672785210"},"('BA', 1, (1,), ((0, 2),), -7, 1)":{"1":"-3689819414629973415931738804725211919/11471634878471167251412031681963025"},"('BA', 1, (1,), ((0, 1),), -7, 2)":{"1":"-3689819414629973415931738804725211919/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 2),), -7, 2)":{"1":"3055274125352253993110776137974342879/7647756585647444834274687787975350"},"('BA', 1, (2,), ((0, 1),), -6, 1)":{"1":"3698356445237207772956045432953649519/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 3),), -6, 1)":{"1":"-2978855505659496162947482805860928591/4588653951388466900564812672785210"},"('BA', 1, (1,), ((0, 2),), -6, 1)":{"1":"3698356445237207772956045432953649519/11471634878471167251412031681963025"},"('BA', 1, (1,), ((0, 1),), -6, 2)":{"1":"3698356445237207772956045432953649519/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 2),), -6, 2)":{"1":"-3098772328922448097948909910376382079/7647756585647444834274687787975350"},"('BA', 1, (2,), ((0, 1),), -5, 1)":{"1":"-3706795349055853229324900260857622319/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 3),), -5, 1)":{"1":"3036240051626285266255695635607943631/4588653951388466900564812672785210"},"('BA', 1, (1,), ((0, 2),), -5, 1)":{"1":"-3706795349055853229324900260857622319/11471634878471167251412031681963025"},"('BA', 1, (1,), ((0, 1),), -5, 2)":{"1":"-3706795349055853229324900260857622319/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 2),), -5, 2)":{"1":"3147999267864546593433896406482890079/7647756585647444834274687787975350"},"('BA', 1, (2,), ((0, 1),), -4, 1)":{"1":"40866521918642154860585199122889549709/126187983663182839765532348501593275"},"('BA', 1, (), ((0, 3),), -4, 1)":{"1":"-34136496123272403406423473869471241709/50475193465273135906212939400637310"},"('BA', 1, (1,), ((0, 2),), -4, 1)":{"1":"40866521918642154860585199122889549709/126187983663182839765532348501593275"},"('BA', 1, (1,), ((0, 1),), -4, 2)":{"1":"40866521918642154860585199122889549709/126187983663182839765532348501593275"},"('BA', 1, (), ((0, 2),), -4, 2)":{"1":"-35258167089167361982117094745040959709/84125322442121893177021565667728850"},"('BA', 1, (2,), ((0, 1),), -3, 1)":{"1":"-3645196481713595484337076792241271893701/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 3),), -3, 1)":{"1":"3118100861420236550447130470393550011141/4492292218409309095652951606656720590"},"('BA', 1, (1,), ((0, 2),), -3, 1)":{"1":"-3645196481713595484337076792241271893701/11230730546023272739132379016641801475"},"('BA', 1, (1,), ((0, 1),), -3, 2)":{"1":"-3645196481713595484337076792241271893701/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 2),), -3, 2)":{"1":"3205950131469129706095454857368170324901/7487153697348848492754919344427867650"},"('BA', 1, (2,), ((0, 1),), -2, 1)":{"1":"3653182778990767589396015372875328285861/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 3),), -2, 1)":{"1":"-3221922726023473916213332018636283109221/4492292218409309095652951606656720590"},"('BA', 1, (1,), ((0, 2),), -2, 1)":{"1":"3653182778990767589396015372875328285861/11230730546023272739132379016641801475"},"('BA', 1, (1,), ((0, 1),), -2, 2)":{"1":"3653182778990767589396015372875328285861/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 2),), -2, 2)":{"1":"-3293799401518022861743779244342790638661/7487153697348848492754919344427867650"},"('BA', 1, (2,), ((0, 1),), -1, 1)":{"1":"-3661081314759399341652108474601318124261/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 3),), -1, 1)":{"1":"3373574612781203559530319571775288006501/4492292218409309095652951606656720590"},"('BA', 1, (1,), ((0, 2),), -1, 1)":{"1":"-3661081314759399341652108474601318124261/11230730546023272739132379016641801475"},"('BA', 1, (1,), ((0, 1),), -1, 2)":{"1":"-3661081314759399341652108474601318124261/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 2),), -1, 2)":{"1":"3421492396444236189883951055579626359461/7487153697348848492754919344427867650"},"('BA', 1, (2,), ((0, 1),), 0, 1)":{"1":"3668893996878372053122809260004199377461/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 3),), 0, 1)":{"1":"-3668893996878372053122809260004199377461/4492292218409309095652951606656720590"},"('BA', 1, (1,), ((0, 2),), 0, 1)":{"1":"3668893996878372053122809260004199377461/11230730546023272739132379016641801475"},"('BA', 1, (1,), ((0, 1),), 0, 2)":{"1":"3668893996878372053122809260004199377461/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 2),), 0, 2)":{"1":"-3668893996878372053122809260004199377461/7487153697348848492754919344427867650"},"('BA', 1, (), ((0, 1),), -92, 3)":{"1":"-3668893996878372053122809260004199377461/22461461092046545478264758033283602950"},"('BA', 1, (), ((0, 1),), -91, 3)":{"1":"3661081314759399341652108474601318124261/22461461092046545478264758033283602950"},"('BA', 1, (), ((0, 1),), -90, 3)":{"1":"-3653182778990767589396015372875328285861/22461461092046545478264758033283602950"},"('BA', 1, (), ((0, 1),), -89, 3)":{"1":"3645196481713595484337076792241271893701/22461461092046545478264758033283602950"},"('BA', 1, (), ((0, 1),), -88, 3)":{"1":"-40866521918642154860585199122889549709/252375967326365679531064697003186550"},"('BA', 1, (), ((0, 1),), -87, 3)":{"1":"3706795349055853229324900260857622319/22943269756942334502824063363926050"},"('BA', 1, (), ((0, 1),), -86, 3)":{"1":"-3698356445237207772956045432953649519/22943269756942334502824063363926050"},"('BA', 1, (), ((0, 1),), -85, 3)":{"1":"3689819414629973415931738804725211919/22943269756942334502824063363926050"},"('BA', 1, (), ((0, 1),), -84, 3)":{"1":"-3681181948368536301765969745576439759/22943269756942334502824063363926050"},"('BA', 1, (), ((0, 1),), -83, 3)":{"1":"3672441655127796364812512959533039359/22943269756942334502824063363926050"},"('BA', 1, (), ((0, 1),), -82, 3)":{"1":"-44139711531918267321142140457772773/276424936830630536178603173059350"},"('BA', 1, (), ((0, 1),), -81, 3)":{"1":"44031838385838021258243173365847173/276424936830630536178603173059350"},"('BA', 1, (), ((0, 1),), -80, 3)":{"1":"-4880292608058024066886120358155997/30713881870070059575400352562150"},"('BA', 1, (), ((0, 1),), -79, 3)":{"1":"4868007055309996043055960217131137/30713881870070059575400352562150"},"('BA', 1, (), ((0, 1),), -78, 3)":{"1":"-61462860623241058403302042280303/388783314811013412346839905850"},"('BA', 1, (), ((0, 1),), -77, 3)":{"1":"61303359776139104182852056677903/388783314811013412346839905850"},"('BA', 1, (), ((0, 1),), -76, 3)":{"1":"-672559662384108370412072783887333/4276616462921147535815238964350"},"('BA', 1, (), ((0, 1),), -75, 3)":{"1":"670758981768141571449624262218133/4276616462921147535815238964350"},"('BA', 1, (), ((0, 1),), -74, 3)":{"1":"-668934292077295215167676426926677/4276616462921147535815238964350"},"('BA', 1, (), ((0, 1),), -73, 3)":{"1":"667084944417653637854891458725877/4276616462921147535815238964350"},"('BA', 1, (), ((0, 1),), -72, 3)":{"1":"-9112469359293533278712889630349/58583787163303390901578615950"},"('BA', 1, (), ((0, 1),), -71, 3)":{"1":"3028810706851429109067025637383/19527929054434463633859538650"},"('BA', 1, (), ((0, 1),), -70, 3)":{"1":"-42535343474848157886823113473/275041254287809346955768150"},"('BA', 1, (), ((0, 1),), -69, 3)":{"1":"42409610330030873613929048033/275041254287809346955768150"},"('BA', 1, (), ((0, 1),), -68, 3)":{"1":"-14094018321907827923954201611/91680418095936448985256050"},"('BA', 1, (), ((0, 1),), -67, 3)":{"1":"14050874595745034300902316411/91680418095936448985256050"},"('BA', 1, (), ((0, 1),), -66, 3)":{"1":"-209060999005535159677640233/1368364449193081328138150"},"('BA', 1, (), ((0, 1),), -65, 3)":{"1":"625192648726870088010174299/4105093347579243984414450"},"('BA', 1, (), ((0, 1),), -64, 3)":{"1":"-623171679694215690971693339/4105093347579243984414450"},"('BA', 1, (), ((0, 1),), -63, 3)":{"1":"310559566510213034489743057/2052546673789621992207225"},"('BA', 1, (), ((0, 1),), -62, 3)":{"1":"-928551009361054917576341971/6157640021368865976621675"},"('BA', 1, (), ((0, 1),), -61, 3)":{"1":"925372872575832277072279171/6157640021368865976621675"},"('BA', 1, (), ((0, 1),), -60, 3)":{"1":"-15117092380124150817026911/100944918383096163551175"},"('BA', 1, (), ((0, 1),), -59, 3)":{"1":"15063255090319832863132951/100944918383096163551175"},"('BA', 1, (), ((0, 1),), -58, 3)":{"1":"-254381445831833111660789/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -57, 3)":{"1":"253437484000080020709989/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -56, 3)":{"1":"-252476961434436524654789/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -55, 3)":{"1":"251499286680120823312889/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -54, 3)":{"1":"-250503836021181200128409/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -53, 3)":{"1":"748469853272339196210427/5132792460157432044975"},"('BA', 1, (), ((0, 1),), -52, 3)":{"1":"-14063600165435720745359/96845140757687397075"},"('BA', 1, (), ((0, 1),), -51, 3)":{"1":"14004003155738682347159/96845140757687397075"},"('BA', 1, (), ((0, 1),), -50, 3)":{"1":"-13943237577224054960759/96845140757687397075"},"('BA', 1, (), ((0, 1),), -49, 3)":{"1":"13881256687139135026631/96845140757687397075"},"('BA', 1, (), ((0, 1),), -48, 3)":{"1":"-282000222059796592919/1976431444034436675"},"('BA', 1, (), ((0, 1),), -47, 3)":{"1":"280682601097106968469/1976431444034436675"},"('BA', 1, (), ((0, 1),), -46, 3)":{"1":"-5943339269060627227/42051732851796525"},"('BA', 1, (), ((0, 1),), -45, 3)":{"1":"280682601097106968469/1976431444034436675"},"('BA', 1, (), ((0, 1),), -44, 3)":{"1":"-282000222059796592919/1976431444034436675"},"('BA', 1, (), ((0, 1),), -43, 3)":{"1":"13881256687139135026631/96845140757687397075"},"('BA', 1, (), ((0, 1),), -42, 3)":{"1":"-13943237577224054960759/96845140757687397075"},"('BA', 1, (), ((0, 1),), -41, 3)":{"1":"14004003155738682347159/96845140757687397075"},"('BA', 1, (), ((0, 1),), -40, 3)":{"1":"-14063600165435720745359/96845140757687397075"},"('BA', 1, (), ((0, 1),), -39, 3)":{"1":"748469853272339196210427/5132792460157432044975"},"('BA', 1, (), ((0, 1),), -38, 3)":{"1":"-250503836021181200128409/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -37, 3)":{"1":"251499286680120823312889/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -36, 3)":{"1":"-252476961434436524654789/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -35, 3)":{"1":"253437484000080020709989/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -34, 3)":{"1":"-254381445831833111660789/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -33, 3)":{"1":"15063255090319832863132951/100944918383096163551175"},"('BA', 1, (), ((0, 1),), -32, 3)":{"1":"-15117092380124150817026911/100944918383096163551175"},"('BA', 1, (), ((0, 1),), -31, 3)":{"1":"925372872575832277072279171/6157640021368865976621675"},"('BA', 1, (), ((0, 1),), -30, 3)":{"1":"-928551009361054917576341971/6157640021368865976621675"},"('BA', 1, (), ((0, 1),), -29, 3)":{"1":"310559566510213034489743057/2052546673789621992207225"},"('BA', 1, (), ((0, 1),), -28, 3)":{"1":"-623171679694215690971693339/4105093347579243984414450"},"('BA', 1, (), ((0, 1),), -27, 3)":{"1":"625192648726870088010174299/4105093347579243984414450"},"('BA', 1, (), ((0, 1),), -26, 3)":{"1":"-209060999005535159677640233/1368364449193081328138150"},"('BA', 1, (), ((0, 1),), -25, 3)":{"1":"14050874595745034300902316411/91680418095936448985256050"},"('BA', 1, (), ((0, 1),), -24, 3)":{"1":"-14094018321907827923954201611/91680418095936448985256050"},"('BA', 1, (), ((0, 1),), -23, 3)":{"1":"42409610330030873613929048033/275041254287809346955768150"},"('BA', 1, (), ((0, 1),), -22, 3)":{"1":"-42535343474848157886823113473/275041254287809346955768150"},"('BA', 1, (), ((0, 1),), -21, 3)":{"1":"3028810706851429109067025637383/19527929054434463633859538650"},"('BA', 1, (), ((0, 1),), -20, 3)":{"1":"-9112469359293533278712889630349/58583787163303390901578615950"},"('BA', 1, (), ((0, 1),), -19, 3)":{"1":"667084944417653637854891458725877/4276616462921147535815238964350"},"('BA', 1, (), ((0, 1),), -18, 3)":{"1":"-668934292077295215167676426926677/4276616462921147535815238964350"},"('BA', 1, (), ((0, 1),), -17, 3)":{"1":"670758981768141571449624262218133/4276616462921147535815238964350"},"('BA', 1, (), ((0, 1),), -16, 3)":{"1":"-672559662384108370412072783887333/4276616462921147535815238964350"},"('BA', 1, (), ((0, 1),), -15, 3)":{"1":"61303359776139104182852056677903/388783314811013412346839905850"},"('BA', 1, (), ((0, 1),), -14, 3)":{"1":"-61462860623241058403302042280303/388783314811013412346839905850"},"('BA', 1, (), ((0, 1),), -13, 3)":{"1":"4868007055309996043055960217131137/30713881870070059575400352562150"},"('BA', 1, (), ((0, 1),), -12, 3)":{"1":"-4880292608058024066886120358155997/30713881870070059575400352562150"},"('BA', 1, (), ((0, 1),), -11, 3)":{"1":"44031838385838021258243173365847173/276424936830630536178603173059350"},"('BA', 1, (), ((0, 1),), -10, 3)":{"1":"-44139711531918267321142140457772773/276424936830630536178603173059350"},"('BA', 1, (), ((0, 1),), -9, 3)":{"1":"3672441655127796364812512959533039359/22943269756942334502824063363926050"},"('BA', 1, (), ((0, 1),), -8, 3)":{"1":"-3681181948368536301765969745576439759/22943269756942334502824063363926050"},"('BA', 1, (), ((0, 1),), -7, 3)":{"1":"3689819414629973415931738804725211919/22943269756942334502824063363926050"},"('BA', 1, (), ((0, 1),), -6, 3)":{"1":"-3698356445237207772956045432953649519/22943269756942334502824063363926050"},"('BA', 1, (), ((0, 1),), -5, 3)":{"1":"3706795349055853229324900260857622319/22943269756942334502824063363926050"},"('BA', 1, (), ((0, 1),), -4, 3)":{"1":"-40866521918642154860585199122889549709/252375967326365679531064697003186550"},"('BA', 1, (), ((0, 1),), -3, 3)":{"1":"3645196481713595484337076792241271893701/22461461092046545478264758033283602950"},"('BA', 1, (), ((0, 1),), -2, 3)":{"1":"-3653182778990767589396015372875328285861/22461461092046545478264758033283602950"},"('BA', 1, (), ((0, 1),), -1, 3)":{"1":"3661081314759399341652108474601318124261/22461461092046545478264758033283602950"},"('BA', 1, (), ((0, 1),), 0, 3)":{"1":"-3668893996878372053122809260004199377461/22461461092046545478264758033283602950"},"('BA', 1, (-2,), ((0, 1),), -92, 1)":{"1":"-3668893996878372053122809260004199377461/11230730546023272739132379016641801475"},"('BA', 0, (), ((0, 3),), -92, 1)":{"1":"3668893996878372053122809260004199377461/7487153697348848492754919344427867650"},"('BA', 1, (-2,), ((0, 1),), -91, 1)":{"1":"3661081314759399341652108474601318124261/11230730546023272739132379016641801475"},"('BA', 0, (), ((0, 3),), -91, 1)":{"1":"-3181903478129073038115793636557934594661/7487153697348848492754919344427867650"},"('BA', 1, (-2,), ((0, 1),), -90, 1)":{"1":"-3653182778990767589396015372875328285861/11230730546023272739132379016641801475"},"('BA', 0, (), ((0, 3),), -90, 1)":{"1":"2934416024045278134091543115810252991461/7487153697348848492754919344427867650"},"('BA', 1, (-2,), ((0, 1),), -89, 1)":{"1":"3645196481713595484337076792241271893701/11230730546023272739132379016641801475"},"('BA', 0, (), ((0, 3),), -89, 1)":{"1":"-2766703781224663927853832922495068756101/7487153697348848492754919344427867650"},"('BA', 1, (-2,), ((0, 1),), -88, 1)":{"1":"-40866521918642154860585199122889549709/126187983663182839765532348501593275"},"('BA', 0, (), ((0, 3),), -88, 1)":{"1":"29649812259692569103648990367192369709/84125322442121893177021565667728850"},"('BA', 1, (-2,), ((0, 1),), -87, 1)":{"1":"3706795349055853229324900260857622319/11471634878471167251412031681963025"},"('BA', 0, (), ((0, 3),), -87, 1)":{"1":"-2589203186673239957542892552108157839/7647756585647444834274687787975350"},"('BA', 1, (-2,), ((0, 1),), -86, 1)":{"1":"-3698356445237207772956045432953649519/11471634878471167251412031681963025"},"('BA', 0, (), ((0, 3),), -86, 1)":{"1":"2499188212607688422941774387799114639/7647756585647444834274687787975350"},"('BA', 1, (-2,), ((0, 1),), -85, 1)":{"1":"3689819414629973415931738804725211919/11471634878471167251412031681963025"},"('BA', 0, (), ((0, 3),), -85, 1)":{"1":"-2420728836074534570289813471223473839/7647756585647444834274687787975350"},"('BA', 1, (-2,), ((0, 1),), -84, 1)":{"1":"-3681181948368536301765969745576439759/11471634878471167251412031681963025"},"('BA', 0, (), ((0, 3),), -84, 1)":{"1":"2350909317127917897449846909770898879/7647756585647444834274687787975350"},"('BA', 1, (-2,), ((0, 1),), -83, 1)":{"1":"3672441655127796364812512959533039359/11471634878471167251412031681963025"},"('BA', 0, (), ((0, 3),), -83, 1)":{"1":"-2287784977055907241674881232790784879/7647756585647444834274687787975350"},"('BA', 1, (-2,), ((0, 1),), -82, 1)":{"1":"-44139711531918267321142140457772773/138212468415315268089301586529675"},"('BA', 0, (), ((0, 3),), -82, 1)":{"1":"26867394420833535151539854571202933/92141645610210178726201057686450"},"('BA', 1, (-2,), ((0, 1),), -81, 1)":{"1":"44031838385838021258243173365847173/138212468415315268089301586529675"},"('BA', 0, (), ((0, 3),), -81, 1)":{"1":"-288457668703232728536572894580117863/1013558101712311965988211634550950"},"('BA', 1, (-2,), ((0, 1),), -80, 1)":{"1":"-4880292608058024066886120358155997/15356940935035029787700176281075"},"('BA', 0, (), ((0, 3),), -80, 1)":{"1":"93950257149208848944117813654101421/337852700570770655329403878183650"},"('BA', 1, (-2,), ((0, 1),), -79, 1)":{"1":"4868007055309996043055960217131137/15356940935035029787700176281075"},"('BA', 0, (), ((0, 3),), -79, 1)":{"1":"-91881559074944745546870079138453841/337852700570770655329403878183650"},"('BA', 1, (-2,), ((0, 1),), -78, 1)":{"1":"-61462860623241058403302042280303/194391657405506706173419952925"},"('BA', 0, (), ((0, 3),), -78, 1)":{"1":"1138310562103554334020762729264479/4276616462921147535815238964350"},"('BA', 1, (-2,), ((0, 1),), -77, 1)":{"1":"61303359776139104182852056677903/194391657405506706173419952925"},"('BA', 0, (), ((0, 3),), -77, 1)":{"1":"-1114800137240726281926434851470719/4276616462921147535815238964350"},"('BA', 1, (-2,), ((0, 1),), -76, 1)":{"1":"-672559662384108370412072783887333/2138308231460573767907619482175"},"('BA', 0, (), ((0, 3),), -76, 1)":{"1":"1092361785928776364985274376904519/4276616462921147535815238964350"},"('BA', 1, (-2,), ((0, 1),), -75, 1)":{"1":"670758981768141571449624262218133/2138308231460573767907619482175"},"('BA', 0, (), ((0, 3),), -75, 1)":{"1":"-62991737701549958530701088264807/251565674289479266812661115550"},"('BA', 1, (-2,), ((0, 1),), -74, 1)":{"1":"-668934292077295215167676426926677/2138308231460573767907619482175"},"('BA', 0, (), ((0, 3),), -74, 1)":{"1":"20591759302550795892023066023501/83855224763159755604220371850"},"('BA', 1, (-2,), ((0, 1),), -73, 1)":{"1":"667084944417653637854891458725877/2138308231460573767907619482175"},"('BA', 0, (), ((0, 3),), -73, 1)":{"1":"-20200514441635911114808495867501/83855224763159755604220371850"},"('BA', 1, (-2,), ((0, 1),), -72, 1)":{"1":"-9112469359293533278712889630349/29291893581651695450789307975"},"('BA', 0, (), ((0, 3),), -72, 1)":{"1":"271532909018105471182936604197/1148701709084380213756443450"},"('BA', 1, (-2,), ((0, 1),), -71, 1)":{"1":"3028810706851429109067025637383/9763964527217231816929769325"},"('BA', 0, (), ((0, 3),), -71, 1)":{"1":"-88833500510229395478985331599/382900569694793404585481150"},"('BA', 1, (-2,), ((0, 1),), -70, 1)":{"1":"-42535343474848157886823113473/137520627143904673477884075"},"('BA', 0, (), ((0, 3),), -70, 1)":{"1":"1228195538449169274109160569/5392965770349202881485650"},"('BA', 1, (-2,), ((0, 1),), -69, 1)":{"1":"42409610330030873613929048033/137520627143904673477884075"},"('BA', 0, (), ((0, 3),), -69, 1)":{"1":"-1205792957659047864872281049/5392965770349202881485650"},"('BA', 1, (-2,), ((0, 1),), -68, 1)":{"1":"-14094018321907827923954201611/45840209047968224492628025"},"('BA', 0, (), ((0, 3),), -68, 1)":{"1":"3551725376642457646494409147/16178897311047608644456950"},"('BA', 1, (-2,), ((0, 1),), -67, 1)":{"1":"14050874595745034300902316411/45840209047968224492628025"},"('BA', 0, (), ((0, 3),), -67, 1)":{"1":"-11857386451295969090946244447/55008250857561869391153630"},"('BA', 1, (-2,), ((0, 1),), -66, 1)":{"1":"-209060999005535159677640233/684182224596540664069075"},"('BA', 0, (), ((0, 3),), -66, 1)":{"1":"173778563191561238878615861/821018669515848796882890"},"('BA', 1, (-2,), ((0, 1),), -65, 1)":{"1":"625192648726870088010174299/2052546673789621992207225"},"('BA', 0, (), ((0, 3),), -65, 1)":{"1":"-139613102091800781580413079/671742547785694470176910"},"('BA', 1, (-2,), ((0, 1),), -64, 1)":{"1":"-623171679694215690971693339/2052546673789621992207225"},"('BA', 0, (), ((0, 3),), -64, 1)":{"1":"2109008899745063286091127/10334500735164530310414"},"('BA', 1, (-2,), ((0, 1),), -63, 1)":{"1":"621119133020426068979486114/2052546673789621992207225"},"('BA', 0, (), ((0, 3),), -63, 1)":{"1":"-1035349987303045660142641/5167250367582265155207"},"('BA', 1, (-2,), ((0, 1),), -62, 1)":{"1":"-1857102018722109835152683942/6157640021368865976621675"},"('BA', 0, (), ((0, 3),), -62, 1)":{"1":"5082263072650866880732277/25836251837911325776035"},"('BA', 1, (-2,), ((0, 1),), -61, 1)":{"1":"1850745745151664554144558342/6157640021368865976621675"},"('BA', 0, (), ((0, 3),), -61, 1)":{"1":"-4988919195042929187605957/25836251837911325776035"},"('BA', 1, (-2,), ((0, 1),), -60, 1)":{"1":"-30234184760248301634053822/100944918383096163551175"},"('BA', 0, (), ((0, 3),), -60, 1)":{"1":"80271907550914810917707/423545112096906979935"},"('BA', 1, (-2,), ((0, 1),), -59, 1)":{"1":"30126510180639665726265902/100944918383096163551175"},"('BA', 0, (), ((0, 3),), -59, 1)":{"1":"-866500960029090008342641/4658996233065976779285"},"('BA', 1, (-2,), ((0, 1),), -58, 1)":{"1":"-508762891663666223321578/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -58, 1)":{"1":"14409327883616692973699/78966037848575877615"},"('BA', 1, (-2,), ((0, 1),), -57, 1)":{"1":"506874968000160041419978/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -57, 1)":{"1":"-14134230435505792182323/78966037848575877615"},"('BA', 1, (-2,), ((0, 1),), -56, 1)":{"1":"-504953922868873049309578/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -56, 1)":{"1":"13860850936053412535843/78966037848575877615"},"('BA', 1, (-2,), ((0, 1),), -55, 1)":{"1":"502998573360241646625778/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -55, 1)":{"1":"-13588890682150209127223/78966037848575877615"},"('BA', 1, (-2,), ((0, 1),), -54, 1)":{"1":"-501007672042362400256818/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -54, 1)":{"1":"2663612724056970831115/15793207569715175523"},"('BA', 1, (-2,), ((0, 1),), -53, 1)":{"1":"1496939706544678392420854/5132792460157432044975"},"('BA', 0, (), ((0, 3),), -53, 1)":{"1":"-33925045076308835225695/205311698406297281799"},"('BA', 1, (-2,), ((0, 1),), -52, 1)":{"1":"-28127200330871441490718/96845140757687397075"},"('BA', 0, (), ((0, 3),), -52, 1)":{"1":"3134401982863135846231/19369028151537479415"},"('BA', 1, (-2,), ((0, 1),), -51, 1)":{"1":"28008006311477364694318/96845140757687397075"},"('BA', 0, (), ((0, 3),), -51, 1)":{"1":"-3068409196515683571151/19369028151537479415"},"('BA', 1, (-2,), ((0, 1),), -50, 1)":{"1":"-27886475154448109921518/96845140757687397075"},"('BA', 0, (), ((0, 3),), -50, 1)":{"1":"3002435139842659551631/19369028151537479415"},"('BA', 1, (-2,), ((0, 1),), -49, 1)":{"1":"27762513374278270053262/96845140757687397075"},"('BA', 0, (), ((0, 3),), -49, 1)":{"1":"-14682091424109886946171/96845140757687397075"},"('BA', 1, (-2,), ((0, 1),), -48, 1)":{"1":"-564000444119593185838/1976431444034436675"},"('BA', 0, (), ((0, 3),), -48, 1)":{"1":"292887517269360654779/1976431444034436675"},"('BA', 1, (-2,), ((0, 1),), -47, 1)":{"1":"561365202194213936938/1976431444034436675"},"('BA', 0, (), ((0, 3),), -47, 1)":{"1":"-286123729660887249269/1976431444034436675"},"('BA', 1, (-2,), ((0, 1),), -46, 1)":{"1":"-11886678538121254454/42051732851796525"},"('BA', 0, (), ((0, 3),), -46, 1)":{"1":"5943339269060627227/42051732851796525"},"('BA', 1, (-2,), ((0, 1),), -45, 1)":{"1":"561365202194213936938/1976431444034436675"},"('BA', 0, (), ((0, 3),), -45, 1)":{"1":"-275241472533326687669/1976431444034436675"},"('BA', 1, (-2,), ((0, 1),), -44, 1)":{"1":"-564000444119593185838/1976431444034436675"},"('BA', 0, (), ((0, 3),), -44, 1)":{"1":"271112926850232531059/1976431444034436675"},"('BA', 1, (-2,), ((0, 1),), -43, 1)":{"1":"27762513374278270053262/96845140757687397075"},"('BA', 0, (), ((0, 3),), -43, 1)":{"1":"-13080421950168383107091/96845140757687397075"},"('BA', 1, (-2,), ((0, 1),), -42, 1)":{"1":"-27886475154448109921518/96845140757687397075"},"('BA', 0, (), ((0, 3),), -42, 1)":{"1":"12874299455234812163363/96845140757687397075"},"('BA', 1, (-2,), ((0, 1),), -41, 1)":{"1":"28008006311477364694318/96845140757687397075"},"('BA', 0, (), ((0, 3),), -41, 1)":{"1":"-12665960328898946838563/96845140757687397075"},"('BA', 1, (-2,), ((0, 1),), -40, 1)":{"1":"-28127200330871441490718/96845140757687397075"},"('BA', 0, (), ((0, 3),), -40, 1)":{"1":"12455190416555762259563/96845140757687397075"},"('BA', 1, (-2,), ((0, 1),), -39, 1)":{"1":"1496939706544678392420854/5132792460157432044975"},"('BA', 0, (), ((0, 3),), -39, 1)":{"1":"-648813579636957511778479/5132792460157432044975"},"('BA', 1, (-2,), ((0, 1),), -38, 1)":{"1":"-501007672042362400256818/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -38, 1)":{"1":"637348880808571680658079/5132792460157432044975"},"('BA', 1, (-2,), ((0, 1),), -37, 1)":{"1":"502998573360241646625778/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -37, 1)":{"1":"-625717825740961346607839/5132792460157432044975"},"('BA', 1, (-2,), ((0, 1),), -36, 1)":{"1":"-504953922868873049309578/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -36, 1)":{"1":"613906457763147333098939/5132792460157432044975"},"('BA', 1, (-2,), ((0, 1),), -35, 1)":{"1":"506874968000160041419978/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -35, 1)":{"1":"-601899925692603632408939/5132792460157432044975"},"('BA', 1, (-2,), ((0, 1),), -34, 1)":{"1":"-508762891663666223321578/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -34, 1)":{"1":"589682362555913626674299/5132792460157432044975"},"('BA', 1, (-2,), ((0, 1),), -33, 1)":{"1":"30126510180639665726265902/100944918383096163551175"},"('BA', 0, (), ((0, 3),), -33, 1)":{"1":"-34056968140028146636526041/302834755149288490653525"},"('BA', 1, (-2,), ((0, 1),), -32, 1)":{"1":"-30234184760248301634053822/100944918383096163551175"},"('BA', 0, (), ((0, 3),), -32, 1)":{"1":"33308140381840815096000961/302834755149288490653525"},"('BA', 1, (-2,), ((0, 1),), -31, 1)":{"1":"1850745745151664554144558342/6157640021368865976621675"},"('BA', 0, (), ((0, 3),), -31, 1)":{"1":"-1985160010999299293295415771/18472920064106597929865025"},"('BA', 1, (-2,), ((0, 1),), -30, 1)":{"1":"-1857102018722109835152683942/6157640021368865976621675"},"('BA', 0, (), ((0, 3),), -30, 1)":{"1":"1937487959220959685734473771/18472920064106597929865025"},"('BA', 1, (-2,), ((0, 1),), -29, 1)":{"1":"621119133020426068979486114/2052546673789621992207225"},"('BA', 0, (), ((0, 3),), -29, 1)":{"1":"-1888695992575446385805433451/18472920064106597929865025"},"('BA', 1, (-2,), ((0, 1),), -28, 1)":{"1":"-623171679694215690971693339/2052546673789621992207225"},"('BA', 0, (), ((0, 3),), -28, 1)":{"1":"3677383417907281189714701077/36945840128213195859730050"},"('BA', 1, (-2,), ((0, 1),), -27, 1)":{"1":"625192648726870088010174299/2052546673789621992207225"},"('BA', 0, (), ((0, 3),), -27, 1)":{"1":"-3574747062034618597260418037/36945840128213195859730050"},"('BA', 1, (-2,), ((0, 1),), -26, 1)":{"1":"-209060999005535159677640233/684182224596540664069075"},"('BA', 0, (), ((0, 3),), -26, 1)":{"1":"35043016188673160333887463/373190304325385816764950"},"('BA', 1, (-2,), ((0, 1),), -25, 1)":{"1":"14050874595745034300902316411/45840209047968224492628025"},"('BA', 0, (), ((0, 3),), -25, 1)":{"1":"-2274392301635487304607516021/25003750389800849723251650"},"('BA', 1, (-2,), ((0, 1),), -24, 1)":{"1":"-14094018321907827923954201611/45840209047968224492628025"},"('BA', 0, (), ((0, 3),), -24, 1)":{"1":"2198616229865926141210932197/25003750389800849723251650"},"('BA', 1, (-2,), ((0, 1),), -23, 1)":{"1":"42409610330030873613929048033/137520627143904673477884075"},"('BA', 0, (), ((0, 3),), -23, 1)":{"1":"-2120343619950027829033796597/25003750389800849723251650"},"('BA', 1, (-2,), ((0, 1),), -22, 1)":{"1":"-42535343474848157886823113473/137520627143904673477884075"},"('BA', 0, (), ((0, 3),), -22, 1)":{"1":"2039337680798971163098094357/25003750389800849723251650"},"('BA', 1, (-2,), ((0, 1),), -21, 1)":{"1":"3028810706851429109067025637383/9763964527217231816929769325"},"('BA', 0, (), ((0, 3),), -21, 1)":{"1":"-1527112887681159048705799363217/19527929054434463633859538650"},"('BA', 1, (-2,), ((0, 1),), -20, 1)":{"1":"-9112469359293533278712889630349/29291893581651695450789307975"},"('BA', 0, (), ((0, 3),), -20, 1)":{"1":"4376760358663687527096012446651/58583787163303390901578615950"},"('BA', 1, (-2,), ((0, 1),), -19, 1)":{"1":"667084944417653637854891458725877/2138308231460573767907619482175"},"('BA', 0, (), ((0, 3),), -19, 1)":{"1":"-303943652311875808854549628209203/4276616462921147535815238964350"},"('BA', 1, (-2,), ((0, 1),), -18, 1)":{"1":"-668934292077295215167676426926677/2138308231460573767907619482175"},"('BA', 0, (), ((0, 3),), -18, 1)":{"1":"287688859724499839842176486654803/4276616462921147535815238964350"},"('BA', 1, (-2,), ((0, 1),), -17, 1)":{"1":"670758981768141571449624262218133/2138308231460573767907619482175"},"('BA', 0, (), ((0, 3),), -17, 1)":{"1":"-90219474203311282625776674644849/1425538820973715845271746321450"},"('BA', 1, (-2,), ((0, 1),), -16, 1)":{"1":"-672559662384108370412072783887333/2138308231460573767907619482175"},"('BA', 0, (), ((0, 3),), -16, 1)":{"1":"84252512946480125279623730290049/1425538820973715845271746321450"},"('BA', 1, (-2,), ((0, 1),), -15, 1)":{"1":"61303359776139104182852056677903/194391657405506706173419952925"},"('BA', 0, (), ((0, 3),), -15, 1)":{"1":"-77957925944778003365436798481049/1425538820973715845271746321450"},"('BA', 1, (-2,), ((0, 1),), -14, 1)":{"1":"-61462860623241058403302042280303/194391657405506706173419952925"},"('BA', 0, (), ((0, 3),), -14, 1)":{"1":"71290790535916316950627400300729/1425538820973715845271746321450"},"('BA', 1, (-2,), ((0, 1),), -13, 1)":{"1":"4868007055309996043055960217131137/15356940935035029787700176281075"},"('BA', 0, (), ((0, 3),), -13, 1)":{"1":"-5071532047291722466787015212810391/112617566856923551776467959394550"},"('BA', 1, (-2,), ((0, 1),), -12, 1)":{"1":"-4880292608058024066886120358155997/15356940935035029787700176281075"},"('BA', 0, (), ((0, 3),), -12, 1)":{"1":"4472060076022560175792278075110171/112617566856923551776467959394550"},"('BA', 1, (-2,), ((0, 1),), -11, 1)":{"1":"44031838385838021258243173365847173/138212468415315268089301586529675"},"('BA', 0, (), ((0, 3),), -11, 1)":{"1":"-103327438378738282071631130308284217/3040674305136935897964634903652850"},"('BA', 1, (-2,), ((0, 1),), -10, 1)":{"1":"-44139711531918267321142140457772773/138212468415315268089301586529675"},"('BA', 0, (), ((0, 3),), -10, 1)":{"1":"7677239801335929187664717201936747/276424936830630536178603173059350"},"('BA', 1, (-2,), ((0, 1),), -9, 1)":{"1":"3672441655127796364812512959533039359/11471634878471167251412031681963025"},"('BA', 0, (), ((0, 3),), -9, 1)":{"1":"-481528379087871004600382220693724081/22943269756942334502824063363926050"},"('BA', 1, (-2,), ((0, 1),), -8, 1)":{"1":"-3681181948368536301765969745576439759/11471634878471167251412031681963025"},"('BA', 0, (), ((0, 3),), -8, 1)":{"1":"309635945353318911182398761840182881/22943269756942334502824063363926050"},"('BA', 1, (-2,), ((0, 1),), -7, 1)":{"1":"3689819414629973415931738804725211919/11471634878471167251412031681963025"},"('BA', 0, (), ((0, 3),), -7, 1)":{"1":"-117452321036343120994037195780002321/22943269756942334502824063363926050"},"('BA', 1, (-2,), ((0, 1),), -6, 1)":{"1":"-3698356445237207772956045432953649519/11471634878471167251412031681963025"},"('BA', 0, (), ((0, 3),), -6, 1)":{"1":"-100851747348649722913232297490044879/22943269756942334502824063363926050"},"('BA', 1, (-2,), ((0, 1),), -5, 1)":{"1":"3706795349055853229324900260857622319/11471634878471167251412031681963025"},"('BA', 0, (), ((0, 3),), -5, 1)":{"1":"354018861908013413978877134609228879/22943269756942334502824063363926050"},"('BA', 1, (-2,), ((0, 1),), -4, 1)":{"1":"-40866521918642154860585199122889549709/126187983663182839765532348501593275"},"('BA', 0, (), ((0, 3),), -4, 1)":{"1":"-7216392941793397589776572855798009709/252375967326365679531064697003186550"},"('BA', 1, (-2,), ((0, 1),), -3, 1)":{"1":"3645196481713595484337076792241271893701/11230730546023272739132379016641801475"},"('BA', 0, (), ((0, 3),), -3, 1)":{"1":"1009718380246800814887345183002662480901/22461461092046545478264758033283602950"},"('BA', 1, (-2,), ((0, 1),), -2, 1)":{"1":"-3653182778990767589396015372875328285861/11230730546023272739132379016641801475"},"('BA', 0, (), ((0, 3),), -2, 1)":{"1":"-1496882514154299223482598601680102402661/22461461092046545478264758033283602950"},"('BA', 1, (-2,), ((0, 1),), -1, 1)":{"1":"3661081314759399341652108474601318124261/11230730546023272739132379016641801475"},"('BA', 0, (), ((0, 3),), -1, 1)":{"1":"2223547804868420431043163960471167535461/22461461092046545478264758033283602950"},"('BA', 1, (-2,), ((0, 1),), 0, 1)":{"1":"-3668893996878372053122809260004199377461/11230730546023272739132379016641801475"},"('BA', 0, (), ((0, 3),), 0, 1)":{"1":"-3668893996878372053122809260004199377461/22461461092046545478264758033283602950"},"('R', -91, 4)":{"1":"-48"},"('R', -90, 4)":{"1":"72"},"('R', -89, 4)":{"1":"-88"},"('R', -88, 4)":{"1":"100"},"('R', -87, 4)":{"1":"-548/5"},"('R', -86, 4)":{"1":"588/5"},"('R', -85, 4)":{"1":"-4356/35"},"('R', -84, 4)":{"1":"4566/35"},"('R', -83, 4)":{"1":"-14258/105"},"('R', -82, 4)":{"1":"14762/105"},"('R', -81, 4)":{"1":"-167422/1155"},"('R', -80, 4)":{"1":"172042/1155"},"('R', -79, 4)":{"1":"-2291986/15015"},"('R', -78, 4)":{"1":"2343466/15015"},"('R', -77, 4)":{"1":"-2391514/15015"},"('R', -76, 4)":{"1":"2436559/15015"},"('R', -75, 4)":{"1":"-42142223/255255"},"('R', -74, 4)":{"1":"14274301/85085"},"('R', -73, 4)":{"1":"-275295799/1616615"},"('R', -72, 4)":{"1":"55835135/323323"},"('R', -71, 4)":{"1":"-56574159/323323"},"('R', -70, 4)":{"1":"57279591/323323"},"('R', -69, 4)":{"1":"-1332950097/7436429"},"('R', -68, 4)":{"1":"1347822955/7436429"},"('R', -67, 4)":{"1":"-34052522467/185910725"},"('R', -66, 4)":{"1":"34395742267/185910725"},"('R', -65, 4)":{"1":"-312536252003/1673196525"},"('R', -64, 4)":{"1":"315404588903/1673196525"},"('R', -63, 4)":{"1":"-9227046511387/48522699225"},"('R', -62, 4)":{"1":"9304682830147/48522699225"},"('R', -61, 4)":{"1":"-290774257297357/1504203675975"},"('R', -60, 4)":{"1":"586061125622639/3008407351950"},"('R', -59, 4)":{"1":"-53676090078349/273491577450"},"('R', -58, 4)":{"1":"54062195834749/273491577450"},"('R', -57, 4)":{"1":"-54437269998109/273491577450"},"('R', -56, 4)":{"1":"54801925434709/273491577450"},"('R', -55, 4)":{"1":"-2040798836801833/10119188365650"},"('R', -54, 4)":{"1":"2053580969474233/10119188365650"},"('R', -53, 4)":{"1":"-2066035355155033/10119188365650"},"('R', -52, 4)":{"1":"2078178381193813/10119188365650"},"('R', -51, 4)":{"1":"-85691034670497533/414886722991650"},"('R', -50, 4)":{"1":"12309312989335019/59269531855950"},"('R', -49, 4)":{"1":"-532145396070491417/2548589869805850"},"('R', -48, 4)":{"1":"5884182435213075787/28034488567864350"},"('R', -47, 4)":{"1":"-5914085889685464427/28034488567864350"},"('R', -46, 4)":{"1":"5943339269060627227/28034488567864350"},"('R', -45, 4)":{"1":"-280682601097106968469/1317620962689624450"},"('R', -44, 4)":{"1":"282000222059796592919/1317620962689624450"},"('R', -43, 4)":{"1":"-13881256687139135026631/64563427171791598050"},"('R', -42, 4)":{"1":"13943237577224054960759/64563427171791598050"},"('R', -41, 4)":{"1":"-14004003155738682347159/64563427171791598050"},"('R', -40, 4)":{"1":"14063600165435720745359/64563427171791598050"},"('R', -39, 4)":{"1":"-748469853272339196210427/3421861640104954696650"},"('R', -38, 4)":{"1":"250503836021181200128409/1140620546701651565550"},"('R', -37, 4)":{"1":"-251499286680120823312889/1140620546701651565550"},"('R', -36, 4)":{"1":"252476961434436524654789/1140620546701651565550"},"('R', -35, 4)":{"1":"-253437484000080020709989/1140620546701651565550"},"('R', -34, 4)":{"1":"254381445831833111660789/1140620546701651565550"},"('R', -33, 4)":{"1":"-15063255090319832863132951/67296612255397442367450"},"('R', -32, 4)":{"1":"15117092380124150817026911/67296612255397442367450"},"('R', -31, 4)":{"1":"-925372872575832277072279171/4105093347579243984414450"},"('R', -30, 4)":{"1":"928551009361054917576341971/4105093347579243984414450"},"('R', -29, 4)":{"1":"-310559566510213034489743057/1368364449193081328138150"},"('R', -28, 4)":{"1":"623171679694215690971693339/2736728898386162656276300"},"('R', -27, 4)":{"1":"-625192648726870088010174299/2736728898386162656276300"},"('R', -26, 4)":{"1":"627182997016605479032920699/2736728898386162656276300"},"('R', -25, 4)":{"1":"-42152623787235102902706949233/183360836191872897970512100"},"('R', -24, 4)":{"1":"42282054965723483771862604833/183360836191872897970512100"},"('R', -23, 4)":{"1":"-42409610330030873613929048033/183360836191872897970512100"},"('R', -22, 4)":{"1":"42535343474848157886823113473/183360836191872897970512100"},"('R', -21, 4)":{"1":"-3028810706851429109067025637383/13018619369622975755906359100"},"('R', -20, 4)":{"1":"9112469359293533278712889630349/39055858108868927267719077300"},"('R', -19, 4)":{"1":"-667084944417653637854891458725877/2851077641947431690543492642900"},"('R', -18, 4)":{"1":"668934292077295215167676426926677/2851077641947431690543492642900"},"('R', -17, 4)":{"1":"-670758981768141571449624262218133/2851077641947431690543492642900"},"('R', -16, 4)":{"1":"672559662384108370412072783887333/2851077641947431690543492642900"},"('R', -15, 4)":{"1":"-61303359776139104182852056677903/259188876540675608231226603900"},"('R', -14, 4)":{"1":"61462860623241058403302042280303/259188876540675608231226603900"},"('R', -13, 4)":{"1":"-4868007055309996043055960217131137/20475921246713373050266901708100"},"('R', -12, 4)":{"1":"4880292608058024066886120358155997/20475921246713373050266901708100"},"('R', -11, 4)":{"1":"-44031838385838021258243173365847173/184283291220420357452402115372900"},"('R', -10, 4)":{"1":"44139711531918267321142140457772773/184283291220420357452402115372900"},"('R', -9, 4)":{"1":"-3672441655127796364812512959533039359/15295513171294889668549375575950700"},"('R', -8, 4)":{"1":"3681181948368536301765969745576439759/15295513171294889668549375575950700"},"('R', -7, 4)":{"1":"-3689819414629973415931738804725211919/15295513171294889668549375575950700"},"('R', -6, 4)":{"1":"3698356445237207772956045432953649519/15295513171294889668549375575950700"},"('R', -5, 4)":{"1":"-3706795349055853229324900260857622319/15295513171294889668549375575950700"},"('R', -4, 4)":{"1":"40866521918642154860585199122889549709/168250644884243786354043131335457700"},"('R', -3, 4)":{"1":"-3645196481713595484337076792241271893701/14974307394697696985509838688855735300"},"('R', -2, 4)":{"1":"3653182778990767589396015372875328285861/14974307394697696985509838688855735300"},"('R', -1, 4)":{"1":"-3661081314759399341652108474601318124261/14974307394697696985509838688855735300"},"('R', 0, 4)":{"1":"3668893996878372053122809260004199377461/14974307394697696985509838688855735300"},"('BA', 1, (1, 2), ((0, 1),), -92, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -92, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -92, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -92, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -92, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -92, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -92, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -92, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -92, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -92, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -92, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -91, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -91, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -91, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -91, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -91, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -91, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -91, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -91, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -91, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -91, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -91, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -90, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -90, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -90, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -90, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -90, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -90, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -90, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -90, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -90, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -90, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -90, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -89, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -89, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -89, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -89, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -89, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -89, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -89, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -89, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -89, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -89, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -89, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -88, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -88, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -88, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -88, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -88, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -88, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -88, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -88, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -88, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -88, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -88, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -87, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -87, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -87, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -87, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -87, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -87, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -87, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -87, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -87, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -87, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -87, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -86, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -86, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -86, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -86, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -86, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -86, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -86, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -86, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -86, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -86, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -86, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -85, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -85, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -85, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -85, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -85, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -85, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -85, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -85, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -85, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -85, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -85, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -84, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -84, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -84, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -84, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -84, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -84, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -84, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -84, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -84, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -84, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -84, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -83, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -83, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -83, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -83, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -83, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -83, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -83, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -83, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -83, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -83, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -83, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -82, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -82, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -82, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -82, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -82, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -82, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -82, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -82, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -82, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -82, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -82, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -81, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -81, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -81, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -81, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -81, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -81, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -81, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -81, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -81, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -81, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -81, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -80, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -80, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -80, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -80, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -80, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -80, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -80, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -80, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -80, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -80, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -80, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -79, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -79, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -79, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -79, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -79, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -79, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -79, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -79, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -79, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -79, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -79, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -78, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -78, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -78, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -78, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -78, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -78, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -78, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -78, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -78, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -78, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -78, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -77, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -77, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -77, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -77, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -77, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -77, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -77, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -77, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -77, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -77, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -77, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -76, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -76, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -76, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -76, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -76, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -76, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -76, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -76, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -76, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -76, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -76, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -75, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -75, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -75, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -75, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -75, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -75, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -75, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -75, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -75, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -75, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -75, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -74, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -74, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -74, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -74, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -74, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -74, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -74, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -74, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -74, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -74, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -74, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -73, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -73, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -73, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -73, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -73, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -73, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -73, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -73, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -73, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -73, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -73, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -72, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -72, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -72, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -72, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -72, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -72, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -72, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -72, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -72, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -72, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -72, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -71, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -71, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -71, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -71, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -71, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -71, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -71, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -71, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -71, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -71, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -71, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -70, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -70, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -70, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -70, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -70, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -70, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -70, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -70, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -70, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -70, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -70, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -69, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -69, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -69, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -69, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -69, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -69, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -69, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -69, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -69, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -69, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -69, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -68, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -68, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -68, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -68, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -68, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -68, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -68, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -68, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -68, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -68, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -68, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -67, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -67, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -67, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -67, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -67, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -67, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -67, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -67, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -67, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -67, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -67, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -66, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -66, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -66, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -66, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -66, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -66, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -66, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -66, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -66, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -66, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -66, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -65, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -65, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -65, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -65, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -65, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -65, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -65, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -65, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -65, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -65, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -65, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -64, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -64, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -64, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -64, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -64, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -64, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -64, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -64, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -64, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -64, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -64, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -63, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -63, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -63, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -63, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -63, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -63, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -63, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -63, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -63, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -63, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -63, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -62, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -62, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -62, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -62, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -62, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -62, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -62, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -62, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -62, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -62, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -62, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -61, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -61, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -61, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -61, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -61, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -61, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -61, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -61, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -61, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -61, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -61, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -60, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -60, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -60, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -60, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -60, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -60, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -60, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -60, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -60, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -60, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -60, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -59, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -59, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -59, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -59, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -59, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -59, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -59, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -59, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -59, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -59, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -59, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -58, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -58, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -58, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -58, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -58, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -58, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -58, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -58, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -58, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -58, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -58, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -57, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -57, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -57, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -57, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -57, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -57, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -57, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -57, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -57, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -57, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -57, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -56, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -56, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -56, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -56, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -56, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -56, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -56, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -56, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -56, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -56, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -56, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -55, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -55, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -55, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -55, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -55, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -55, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -55, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -55, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -55, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -55, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -55, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -54, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -54, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -54, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -54, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -54, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -54, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -54, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -54, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -54, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -54, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -54, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -53, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -53, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -53, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -53, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -53, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -53, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -53, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -53, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -53, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -53, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -53, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -52, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -52, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -52, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -52, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -52, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -52, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -52, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -52, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -52, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -52, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -52, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -51, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -51, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -51, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -51, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -51, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -51, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -51, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -51, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -51, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -51, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -51, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -50, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -50, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -50, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -50, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -50, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -50, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -50, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -50, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -50, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -50, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -50, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -49, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -49, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -49, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -49, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -49, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -49, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -49, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -49, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -49, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -49, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -49, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -48, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -48, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -48, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -48, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -48, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -48, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -48, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -48, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -48, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -48, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -48, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -47, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -47, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -47, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -47, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -47, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -47, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -47, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -47, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -47, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -47, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -47, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -46, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -46, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -46, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -46, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -46, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -46, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -46, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -46, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -46, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -46, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -46, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -45, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -45, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -45, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -45, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -45, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -45, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -45, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -45, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -45, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -45, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -45, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -44, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -44, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -44, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -44, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -44, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -44, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -44, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -44, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -44, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -44, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -44, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -43, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -43, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -43, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -43, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -43, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -43, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -43, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -43, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -43, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -43, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -43, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -42, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -42, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -42, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -42, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -42, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -42, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -42, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -42, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -42, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -42, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -42, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -41, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -41, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -41, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -41, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -41, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -41, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -41, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -41, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -41, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -41, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -41, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -40, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -40, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -40, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -40, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -40, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -40, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -40, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -40, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -40, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -40, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -40, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -39, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -39, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -39, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -39, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -39, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -39, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -39, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -39, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -39, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -39, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -39, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -38, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -38, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -38, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -38, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -38, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -38, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -38, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -38, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -38, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -38, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -38, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -37, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -37, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -37, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -37, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -37, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -37, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -37, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -37, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -37, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -37, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -37, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -36, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -36, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -36, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -36, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -36, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -36, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -36, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -36, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -36, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -36, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -36, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -35, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -35, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -35, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -35, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -35, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -35, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -35, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -35, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -35, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -35, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -35, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -34, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -34, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -34, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -34, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -34, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -34, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -34, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -34, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -34, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -34, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -34, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -33, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -33, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -33, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -33, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -33, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -33, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -33, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -33, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -33, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -33, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -33, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -32, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -32, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -32, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -32, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -32, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -32, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -32, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -32, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -32, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -32, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -32, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -31, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -31, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -31, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -31, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -31, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -31, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -31, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -31, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -31, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -31, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -31, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -30, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -30, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -30, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -30, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -30, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -30, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -30, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -30, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -30, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -30, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -30, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -29, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -29, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -29, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -29, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -29, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -29, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -29, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -29, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -29, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -29, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -29, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -28, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -28, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -28, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -28, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -28, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -28, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -28, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -28, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -28, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -28, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -28, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -27, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -27, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -27, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -27, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -27, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -27, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -27, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -27, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -27, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -27, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -27, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -26, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -26, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -26, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -26, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -26, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -26, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -26, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -26, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -26, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -26, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -26, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -25, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -25, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -25, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -25, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -25, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -25, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -25, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -25, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -25, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -25, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -25, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -24, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -24, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -24, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -24, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -24, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -24, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -24, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -24, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -24, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -24, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -24, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -23, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -23, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -23, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -23, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -23, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -23, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -23, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -23, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -23, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -23, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -23, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -22, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -22, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -22, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -22, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -22, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -22, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -22, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -22, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -22, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -22, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -22, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -21, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -21, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -21, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -21, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -21, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -21, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -21, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -21, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -21, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -21, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -21, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -20, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -20, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -20, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -20, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -20, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -20, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -20, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -20, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -20, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -20, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -20, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -19, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -19, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -19, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -19, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -19, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -19, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -19, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -19, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -19, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -19, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -19, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -18, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -18, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -18, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -18, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -18, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -18, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -18, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -18, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -18, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -18, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -18, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -17, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -17, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -17, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -17, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -17, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -17, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -17, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -17, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -17, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -17, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -17, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -16, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -16, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -16, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -16, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -16, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -16, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -16, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -16, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -16, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -16, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -16, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -15, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -15, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -15, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -15, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -15, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -15, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -15, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -15, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -15, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -15, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -15, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -14, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -14, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -14, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -14, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -14, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -14, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -14, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -14, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -14, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -14, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -14, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -13, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -13, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -13, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -13, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -13, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -13, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -13, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -13, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -13, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -13, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -13, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -12, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -12, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -12, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -12, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -12, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -12, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -12, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -12, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -12, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -12, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -12, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -11, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -11, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -11, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -11, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -11, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -11, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -11, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -11, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -11, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -11, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -11, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -10, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -10, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -10, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -10, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -10, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -10, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -10, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -10, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -10, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -10, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -10, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -9, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -9, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -9, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -9, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -9, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -9, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -9, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -9, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -9, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -9, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -9, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -8, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -8, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -8, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -8, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -8, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -8, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -8, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -8, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -8, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -8, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -8, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -7, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -7, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -7, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -7, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -7, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -7, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -7, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -7, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -7, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -7, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -7, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -6, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -6, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -6, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -6, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -6, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -6, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -6, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -6, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -6, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -6, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -6, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -5, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -5, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -5, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -5, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -5, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -5, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -5, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -5, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -5, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -5, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -5, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -4, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -4, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -4, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -4, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -4, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -4, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -4, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -4, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -4, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -4, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -4, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -3, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -3, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -3, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -3, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -3, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -3, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -3, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -3, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -3, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -3, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -3, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -2, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -2, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -2, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -2, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -2, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -2, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -2, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -2, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -2, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -2, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -2, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -1, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -1, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -1, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -1, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -1, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -1, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -1, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -1, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -1, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -1, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -1, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), 0, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), 0, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), 0, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), 0, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), 0, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), 0, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), 0, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), 0, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), 0, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), 0, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), 0, 2)":{"1":"-144"},"('BA', 1, (1,), ((0, 1),), -92, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -92, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -91, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -91, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -90, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -90, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -89, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -89, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -88, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -88, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -87, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -87, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -86, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -86, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -85, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -85, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -84, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -84, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -83, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -83, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -82, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -82, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -81, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -81, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -80, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -80, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -79, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -79, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -78, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -78, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -77, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -77, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -76, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -76, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -75, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -75, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -74, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -74, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -73, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -73, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -72, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -72, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -71, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -71, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -70, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -70, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -69, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -69, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -68, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -68, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -67, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -67, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -66, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -66, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -65, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -65, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -64, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -64, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -63, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -63, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -62, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -62, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -61, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -61, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -60, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -60, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -59, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -59, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -58, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -58, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -57, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -57, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -56, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -56, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -55, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -55, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -54, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -54, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -53, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -53, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -52, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -52, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -51, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -51, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -50, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -50, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -49, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -49, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -48, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -48, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -47, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -47, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -46, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -46, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -45, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -45, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -44, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -44, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -43, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -43, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -42, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -42, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -41, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -41, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -40, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -40, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -39, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -39, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -38, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -38, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -37, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -37, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -36, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -36, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -35, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -35, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -34, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -34, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -33, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -33, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -32, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -32, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -31, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -31, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -30, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -30, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -29, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -29, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -28, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -28, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -27, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -27, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -26, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -26, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -25, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -25, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -24, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -24, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -23, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -23, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -22, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -22, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -21, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -21, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -20, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -20, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -19, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -19, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -18, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -18, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -17, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -17, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -16, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -16, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -15, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -15, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -14, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -14, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -13, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -13, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -12, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -12, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -11, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -11, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -10, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -10, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -9, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -9, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -8, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -8, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -7, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -7, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -6, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -6, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -5, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -5, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -4, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -4, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -3, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -3, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -2, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -2, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -1, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -1, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), 0, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), 0, 3)":{"1":"-64"},"('BA', 1, (1, -2), ((0, 1),), -92, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -92, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -91, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -91, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -90, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -90, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -89, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -89, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -88, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -88, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -87, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -87, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -86, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -86, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -85, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -85, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -84, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -84, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -83, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -83, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -82, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -82, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -81, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -81, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -80, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -80, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -79, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -79, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -78, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -78, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -77, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -77, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -76, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -76, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -75, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -75, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -74, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -74, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -73, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -73, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -72, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -72, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -71, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -71, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -70, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -70, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -69, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -69, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -68, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -68, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -67, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -67, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -66, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -66, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -65, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -65, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -64, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -64, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -63, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -63, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -62, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -62, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -61, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -61, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -60, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -60, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -59, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -59, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -58, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -58, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -57, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -57, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -56, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -56, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -55, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -55, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -54, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -54, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -53, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -53, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -52, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -52, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -51, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -51, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -50, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -50, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -49, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -49, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -48, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -48, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -47, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -47, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -46, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -46, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -45, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -45, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -44, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -44, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -43, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -43, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -42, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -42, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -41, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -41, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -40, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -40, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -39, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -39, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -38, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -38, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -37, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -37, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -36, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -36, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -35, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -35, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -34, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -34, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -33, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -33, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -32, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -32, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -31, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -31, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -30, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -30, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -29, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -29, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -28, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -28, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -27, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -27, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -26, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -26, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -25, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -25, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -24, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -24, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -23, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -23, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -22, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -22, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -21, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -21, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -20, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -20, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -19, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -19, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -18, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -18, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -17, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -17, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -16, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -16, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -15, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -15, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -14, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -14, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -13, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -13, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -12, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -12, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -11, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -11, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -10, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -10, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -9, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -9, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -8, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -8, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -7, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -7, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -6, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -6, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -5, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -5, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -4, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -4, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -3, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -3, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -2, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -2, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -1, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -1, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), 0, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), 0, 1)":{"1":"-96"},"('BA', 1, (), ((0, 1),), -92, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -91, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -90, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -89, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -88, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -87, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -86, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -85, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -84, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -83, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -82, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -81, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -80, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -79, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -78, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -77, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -76, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -75, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -74, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -73, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -72, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -71, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -70, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -69, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -68, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -67, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -66, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -65, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -64, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -63, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -62, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -61, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -60, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -59, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -58, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -57, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -56, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -55, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -54, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -53, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -52, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -51, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -50, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -49, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -48, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -47, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -46, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -45, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -44, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -43, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -42, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -41, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -40, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -39, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -38, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -37, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -36, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -35, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -34, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -33, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -32, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -31, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -30, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -29, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -28, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -27, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -26, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -25, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -24, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -23, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -22, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -21, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -20, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -19, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -18, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -17, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -16, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -15, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -14, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -13, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -12, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -11, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -10, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -9, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -8, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -7, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -6, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -5, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -4, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -3, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -2, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -1, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), 0, 4)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -92, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -92, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -91, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -91, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -90, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -90, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -89, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -89, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -88, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -88, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -87, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -87, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -86, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -86, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -85, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -85, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -84, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -84, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -83, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -83, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -82, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -82, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -81, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -81, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -80, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -80, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -79, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -79, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -78, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -78, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -77, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -77, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -76, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -76, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -75, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -75, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -74, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -74, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -73, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -73, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -72, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -72, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -71, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -71, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -70, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -70, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -69, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -69, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -68, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -68, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -67, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -67, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -66, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -66, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -65, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -65, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -64, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -64, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -63, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -63, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -62, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -62, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -61, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -61, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -60, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -60, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -59, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -59, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -58, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -58, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -57, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -57, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -56, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -56, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -55, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -55, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -54, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -54, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -53, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -53, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -52, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -52, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -51, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -51, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -50, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -50, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -49, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -49, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -48, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -48, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -47, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -47, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -46, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -46, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -45, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -45, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -44, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -44, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -43, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -43, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -42, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -42, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -41, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -41, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -40, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -40, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -39, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -39, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -38, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -38, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -37, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -37, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -36, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -36, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -35, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -35, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -34, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -34, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -33, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -33, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -32, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -32, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -31, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -31, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -30, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -30, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -29, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -29, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -28, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -28, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -27, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -27, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -26, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -26, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -25, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -25, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -24, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -24, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -23, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -23, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -22, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -22, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -21, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -21, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -20, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -20, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -19, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -19, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -18, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -18, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -17, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -17, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -16, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -16, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -15, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -15, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -14, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -14, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -13, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -13, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -12, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -12, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -11, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -11, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -10, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -10, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -9, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -9, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -8, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -8, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -7, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -7, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -6, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -6, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -5, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -5, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -4, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -4, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -3, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -3, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -2, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -2, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -1, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -1, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), 0, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), 0, 2)":{"1":"-48"},"('BA', 1, (-2, 1), ((0, 1),), -92, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -92, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -91, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -91, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -90, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -90, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -89, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -89, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -88, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -88, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -87, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -87, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -86, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -86, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -85, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -85, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -84, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -84, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -83, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -83, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -82, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -82, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -81, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -81, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -80, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -80, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -79, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -79, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -78, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -78, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -77, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -77, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -76, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -76, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -75, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -75, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -74, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -74, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -73, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -73, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -72, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -72, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -71, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -71, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -70, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -70, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -69, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -69, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -68, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -68, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -67, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -67, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -66, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -66, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -65, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -65, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -64, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -64, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -63, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -63, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -62, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -62, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -61, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -61, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -60, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -60, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -59, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -59, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -58, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -58, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -57, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -57, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -56, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -56, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -55, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -55, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -54, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -54, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -53, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -53, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -52, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -52, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -51, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -51, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -50, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -50, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -49, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -49, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -48, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -48, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -47, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -47, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -46, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -46, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -45, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -45, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -44, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -44, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -43, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -43, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -42, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -42, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -41, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -41, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -40, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -40, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -39, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -39, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -38, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -38, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -37, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -37, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -36, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -36, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -35, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -35, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -34, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -34, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -33, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -33, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -32, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -32, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -31, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -31, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -30, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -30, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -29, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -29, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -28, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -28, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -27, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -27, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -26, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -26, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -25, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -25, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -24, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -24, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -23, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -23, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -22, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -22, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -21, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -21, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -20, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -20, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -19, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -19, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -18, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -18, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -17, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -17, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -16, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -16, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -15, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -15, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -14, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -14, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -13, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -13, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -12, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -12, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -11, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -11, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -10, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -10, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -9, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -9, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -8, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -8, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -7, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -7, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -6, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -6, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -5, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -5, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -4, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -4, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -3, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -3, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -2, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -2, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -1, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -1, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), 0, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), 0, 1)":{"1":"-64"},"('BA', 0, (), (), 1, 5)":{"1":"32"},"('R', 1, 5)":{"1":"32"},"('BA', 0, (), ((0, 4),), -92, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -92, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -91, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -91, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -90, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -90, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -89, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -89, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -88, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -88, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -87, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -87, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -86, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -86, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -85, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -85, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -84, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -84, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -83, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -83, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -82, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -82, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -81, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -81, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -80, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -80, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -79, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -79, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -78, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -78, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -77, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -77, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -76, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -76, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -75, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -75, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -74, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -74, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -73, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -73, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -72, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -72, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -71, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -71, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -70, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -70, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -69, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -69, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -68, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -68, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -67, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -67, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -66, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -66, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -65, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -65, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -64, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -64, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -63, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -63, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -62, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -62, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -61, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -61, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -60, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -60, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -59, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -59, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -58, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -58, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -57, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -57, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -56, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -56, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -55, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -55, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -54, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -54, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -53, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -53, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -52, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -52, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -51, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -51, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -50, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -50, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -49, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -49, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -48, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -48, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -47, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -47, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -46, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -46, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -45, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -45, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -44, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -44, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -43, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -43, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -42, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -42, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -41, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -41, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -40, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -40, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -39, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -39, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -38, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -38, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -37, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -37, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -36, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -36, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -35, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -35, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -34, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -34, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -33, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -33, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -32, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -32, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -31, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -31, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -30, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -30, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -29, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -29, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -28, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -28, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -27, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -27, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -26, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -26, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -25, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -25, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -24, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -24, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -23, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -23, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -22, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -22, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -21, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -21, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -20, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -20, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -19, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -19, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -18, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -18, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -17, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -17, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -16, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -16, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -15, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -15, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -14, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -14, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -13, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -13, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -12, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -12, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -11, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -11, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -10, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -10, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -9, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -9, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -8, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -8, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -7, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -7, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -6, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -6, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -5, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -5, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -4, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -4, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -3, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -3, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -2, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -2, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -1, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -1, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), 0, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), 0, 3)":{"1":"-32"},"('BA', 1, (), ((0, 1),), -92, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -91, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -90, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -89, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -88, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -87, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -86, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -85, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -84, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -83, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -82, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -81, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -80, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -79, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -78, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -77, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -76, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -75, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -74, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -73, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -72, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -71, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -70, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -69, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -68, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -67, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -66, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -65, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -64, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -63, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -62, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -61, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -60, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -59, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -58, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -57, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -56, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -55, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -54, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -53, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -52, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -51, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -50, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -49, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -48, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -47, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -46, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -45, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -44, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -43, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -42, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -41, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -40, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -39, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -38, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -37, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -36, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -35, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -34, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -33, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -32, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -31, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -30, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -29, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -28, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -27, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -26, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -25, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -24, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -23, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -22, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -21, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -20, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -19, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -18, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -17, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -16, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -15, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -14, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -13, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -12, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -11, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -10, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -9, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -8, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -7, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -6, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -5, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -4, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -3, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -2, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -1, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), 0, 1)":{"z3":"-32"}}

==> anc/tables/json/atoms_m95.json <==
{"('R', -93, 1)":{"1":"-1480375631273909537792622308232329722371435711832607609813321181359089014428339918237658264121831/21272399490234473219677920571148324146514266902947976837870122573351335485920304261592836000000","z3":"-32"},"('R', -92, 1)":{"1":"-2932270100343560426804338869965916586399827943741534958253860533452964415989105167653017552991819/42544798980468946439355841142296648293028533805895953675740245146702670971840608523185672000000","pi2":"8/3","z3":"48"},"('R', -91, 1)":{"1":"4841639754136316508784016593135815313992003706315181773642382053978919535268871987395811852851139/25526879388281367863613504685377988975817120283537572205444147088021602583104365113911403200000","pi2":"-8/3","z3":"-176/3"},"('R', -90, 1)":{"1":"-17028387177378333147786827120451395940743083302625715055021302651776810010303131181204740255885127/63817198470703419659033761713444972439542800708843930513610367720054006457760912784778508000000","pi2":"10/3","z3":"200/3"},"('R', -89, 1)":{"1":"179089668385597682573084097593172624289715549864422153517999539145799831010713334114006805091101671/558400486618654922016545414992643508845999506202384391994090717550472556505407986866811945000000","pi2":"-10/3","z3":"-1096/15"},"('R', -88, 1)":{"1":"-1165806429823525008569340904719674287852069513332069108416925067577782698315658571549239313887087/3263114604053498448599242746487325106477718078611450062785044368446881265188651493743240000000","pi2":"98/27","z3":"392/5"},"('R', -87, 1)":{"1":"18765098308056112495333273680182790148318934954287472800780587573084430211969487387303043313617097/49013208856809836415245365579291593252940395528735934093525204048317340382919823298654340000000","pi2":"-98/27","z3":"-2904/35"},"('R', -86, 1)":{"1":"-2441572997022308340991011462009284254482648292173134217822549118825402385739748603725006432677364563/6101546780613595245449081607724494925927018994601663600325674182014919641815189710154432960000000","pi2":"205/54","z3":"3044/35"},"('R', -85, 1)":{"1":"308945381437491090929339835607325710248598558515702249545813862869653815882513132992475549562378191329/750490254015472215190237037750112875889023336336004622840057924387835115943268334348995254080000000","pi2":"-205/54","z3":"-28516/315"},"('R', -84, 1)":{"1":"-1241732826074515751712026478246952128858595330176854274599235919741952611043744434660063480063567229/2966364640377360534348762995059734687308392633739148706877699305880771209261930175292471360000000","pi2":"5269/1350","z3":"29524/315"},"('R', -83, 1)":{"1":"3485042467625607697606856669966796763257832627197865548781635139110186124075961499529101661241450693227/8255392794170194367092607415251241634779256699696050851240637168266186275375951677838947794880000000","pi2":"-5269/1350","z3":"-334844/3465"},"('R', -82, 1)":{"1":"-183767164324509473076546681933323929074527354406305189228702615585647688927012162438387734680745735993/434494357587904966689084600802696928146276668405055307960033535171904540809260614623102515520000000","pi2":"5369/1350","z3":"344084/3465"},"('R', -81, 1)":{"1":"45244484670628095338229766918085626721490402952806569215829959358098896719022999259731989441882063547391/107320106324212526772203896398266141252130337096048661066128283187460421579887371811906321333440000000","pi2":"-5369/1350","z3":"-4583972/45045"},"('R', -80, 1)":{"1":"-44905913665612173941118295275363312193310241595227125003096689390942094798664950220194180570710880654951/107320106324212526772203896398266141252130337096048661066128283187460421579887371811906321333440000000","pi2":"266681/66150","z3":"4686932/45045"},"('R', -79, 1)":{"1":"206566350255421258860567066058378762812966855804419475745539294897615036567960701298060246875300648947/499163285228895473359087890224493680242466684167668191005247828778885681766918008427471262016000000","pi2":"-266681/66150","z3":"-4783028/45045"},"('R', -78, 1)":{"1":"-35027914298436685193425938191523125920436128434119622925275830601838127738222146401691970998558229268721/85856085059370021417763117118612913001704269676838928852902626549968337263909897449525057066752000000","pi2":"1077749/264600","z3":"4873118/45045"},"('R', -77, 1)":{"1":"117089642152594601440862416502493260149431398230832275918235936988869166460829383050543200645147612353933/291910689201858072820394598203283904205794516901252358099868930269892346697293651328385194026956800000","pi2":"-1077749/264600","z3":"-84284446/765765"},"('R', -76, 1)":{"1":"-4450502206523430565140832479879707983881902091051916804858271210022081060346809185707292433719562654097/11314367798521630729472658845088523418829244841133812329452284118988075453383474857689348605696000000","pi2":"9778141/2381400","z3":"28548602/255255"},"('R', -75, 1)":{"1":"3557220952269469499433328732493485034490580513148952653349844270138572026400595233060830298411261788318161/9243838491392172305979162276437323633183493035206324673162516125213257645414298958732197810853632000000","pi2":"-9778141/2381400","z3":"-550591598/4849845"},"('R', -74, 1)":{"1":"-17360551415159771967201024179939074725774834142558954451238163931355684471600327181319346979667046025059533/46219192456960861529895811382186618165917465176031623365812580626066288227071494793660989054268160000000","pi2":"1968329/476280","z3":"111670270/969969"},"('R', -73, 1)":{"1":"16907603558367521374472008645917612505785752769384088877561615523043866096013964645421775293073612829241293/46219192456960861529895811382186618165917465176031623365812580626066288227071494793660989054268160000000","pi2":"-1968329/476280","z3":"-37716106/323323"},"('R', -72, 1)":{"1":"-16429846244513787293389243339469064352852292150887412577443012471533730385090668120342013905735626853858813/46219192456960861529895811382186618165917465176031623365812580626066288227071494793660989054268160000000","pi2":"239437889/57629880","z3":"38186394/323323"},"('R', -71, 1)":{"1":"47789698410287978910153222800130942823551520376681276284748725254945662350310226377100888713765209816268399/138657577370882584589687434146559854497752395528094870097437741878198864681214484380982967162804480000000","pi2":"-239437889/57629880","z3":"-888633398/7436429"},"('R', -70, 1)":{"1":"-1127521142045554747377192037182590688458966400779944981323420951539358432041818573667856801431456778607519/3381892130997136209504571564550240353603716964099874880425310777517045480029621570267877247873280000000","pi2":"240505109/57629880","z3":"2695645910/22309287"},"('R', -69, 1)":{"1":"223053658241160412159026110838190435873395943092088974530797044238253155808706802298804853519711393828867283/693287886854412922948437170732799272488761977640474350487188709390994323406072421904914835814022400000000","pi2":"-240505109/57629880","z3":"-68105044934/557732175"},"('R', -68, 1)":{"1":"-4938103035892296646833754577712641188110152300441472001768877026469815609666905272299992471108125965330442309/15945621397651497227814054926854383267241525485730910061205340315992869438339665703813041223722515200000000","pi2":"40799043101/9739449720","z3":"68791484534/557732175"},"('R', -67, 1)":{"1":"42662257792920319320943064216658557024481242163244000007746335235265941994130820955297223470574402178866606781/143510592578863475050326494341689449405173729371578190550848062843935824945056991334317371013502636800000000","pi2":"-40799043101/9739449720","z3":"-625072504006/5019589575"},"('R', -66, 1)":{"1":"-40832055462313462511717622406824457515499248985014484800887359862606724400435509940831616586142774642887666181/143510592578863475050326494341689449405173729371578190550848062843935824945056991334317371013502636800000000","pi2":"40931552621/9739449720","z3":"630809177806/5019589575"},"('R', -65, 1)":{"1":"348772929803983159792168512403474213612546691826039772070210933218589225060337965251108261609784625891739591/1284904965973152447193414120379436255866019806043768918176781050470558482064418878880890323986284800000000","pi2":"-40931552621/9739449720","z3":"-18454093022774/145568097675"},"('R', -64, 1)":{"1":"-1073868462574750466305462799476605136446862136840044526309048927691748524300485990771602675887223464217065908609/4161807184787040776459468335908994032750038151775767525974593822474138923406652748695203759391576467200000000","pi2":"205234915681/48697248600","z3":"18609365660294/145568097675"},"('R', -63, 1)":{"1":"31518741330474756663308833794803757964094008485691558425819346410676778891465300610561826501677470651643884012129/129016022728398264070243518413178815015251182705048793305212408496698306625606235209551316541138870483200000000","pi2":"-205234915681/48697248600","z3":"-581548514594714/4512611027925"},"('R', -62, 1)":{"1":"-118825380267215759573320590402845190125405412693745029351738258673279863834916835311301376298950237287013547870991/516064090913593056280974073652715260061004730820195173220849633986793226502424940838205266164555481932800000000","pi2":"822968714749/194788994400","z3":"586061125622639/4512611027925"},"('R', -61, 1)":{"1":"2590940591235575731270575977830823587510011068883239129140927339094251124477274184736310361464536122903019705837/12001490486362629215836606364016633954907086763260352865601154278762633174474998624144308515454778649600000000","pi2":"-822968714749/194788994400","z3":"-53676090078349/410237366175"},"('R', -60, 1)":{"1":"-6107454822787221775106950467380107440281146082731719920660572399548470260330248299262345998490739864251503748223/30356711230211356251822004332512662356529690048246774895344096116870189794260290637541486244973851878400000000","pi2":"238357395880861/56294019381600","z3":"54062195834749/410237366175"},"('R', -59, 1)":{"1":"5651185535685925984130429371616979779666028854436958030166722054079536573838043064633636535343440553388881053503/30356711230211356251822004332512662356529690048246774895344096116870189794260290637541486244973851878400000000","pi2":"-238357395880861/56294019381600","z3":"-54437269998109/410237366175"},"('R', -58, 1)":{"1":"-120565975159118544496453971355399013779063601566657548712881109970536912096088802081983391054421932515043021421/705970028609566424460976844942154938523946280191785462682420839927213716145588154361429912673810508800000000","pi2":"238820721143261/56294019381600","z3":"54801925434709/410237366175"},"('R', -57, 1)":{"1":"174137690580840001569667993827709353039377003616122414697207435538212069855565954883294334219760414130899177440811/1123198315517820181317414160302968507191598531785130671127731556324197022387630753589034991064032519500800000000","pi2":"-238820721143261/56294019381600","z3":"-2040798836801833/15178782548475"},"('R', -56, 1)":{"1":"-156020390832216127736333857803097938604813020713122757268513881120097545924893231760906933890643044777623049827211/1123198315517820181317414160302968507191598531785130671127731556324197022387630753589034991064032519500800000000","pi2":"86364397717734821/20322140996757600","z3":"2053580969474233/15178782548475"},"('R', -55, 1)":{"1":"137438333827921739656564552017167544751107300544042740405337217295866981912100789814708493651740646390989439973211/1123198315517820181317414160302968507191598531785130671127731556324197022387630753589034991064032519500800000000","pi2":"-86364397717734821/20322140996757600","z3":"-2066035355155033/15178782548475"},"('R', -54, 1)":{"1":"-118351401522581636503324699589143544477702862233600242693432703907250875475381403959756647114508087163432453081491/1123198315517820181317414160302968507191598531785130671127731556324197022387630753589034991064032519500800000000","pi2":"17299975731542641/4064428199351520","z3":"2078178381193813/15178782548475"},"('R', -53, 1)":{"1":"449676758303615998145318367268933531654801396603973091447496025476421419326217841244331775524257097456206858209459/5116792326247847492668220063602412088317282200354484168470777089921341990876984544127826070402814811059200000000","pi2":"-17299975731542641/4064428199351520","z3":"-85691034670497533/622330084487475"},"('R', -52, 1)":{"1":"-51051994071469322023956933200359939433341995448348707653384680785354279905735342184668847832694541603669962858837/730970332321121070381174294800344584045326028622069166924396727131620284410997792018260867200402115865600000000","pi2":"353562301485889/82947514272480","z3":"12309312989335019/88904297783925"},"('R', -51, 1)":{"1":"1608269739433107421904276113698905232474545154390776301220586669011888698615520845554837163162771455618379334345991/31431724289808206026390494676414817113949019230748974177749059266659672229672905056785217289617290982220800000000","pi2":"-353562301485889/82947514272480","z3":"-532145396070491417/3822884804708775"},"('R', -50, 1)":{"1":"-16963038365831676883461867537026593275807862802886936542584116847318540783251766709940832966481765686090461344017447/534339312926739502448638409499051890937133326922732561021734007533214427904439385965348693923493946697753600000000","pi2":"354019312583809/82947514272480","z3":"5884182435213075787/42051732851796525"},"('R', -49, 1)":{"1":"1218836614066504252369802158000146657818672524262777916931580611522796798492005517804596641097350759107389531123451/106867862585347900489727681899810378187426665384546512204346801506642885580887877193069738784698789339550720000000","pi2":"-354019312583809/82947514272480","z3":"-5914085889685464427/42051732851796525"},"('R', -48, 1)":{"1":"1084999765229221784782827014975851218956348078983049332248257636229551324081815024551098336100920698084340255680549/106867862585347900489727681899810378187426665384546512204346801506642885580887877193069738784698789339550720000000","pi2":"187497409728228241/43879235050141920","z3":"5943339269060627227/42051732851796525"},"('R', -47, 1)":{"1":"-89004473738881944421300952121319025347712506285350472382461026197577502510892125736119705374938197/2651795218288493704546773602114099481001154306266286578061000001212313141007075045653365760000000","pi2":"-187497409728228241/43879235050141920","z3":"-280682601097106968469/1976431444034436675"},"('R', -46, 1)":{"1":"6534839404709483323194880703338838471605250181361945766078334091413706816512887988623358342431951932134895943917309/106867862585347900489727681899810378187426665384546512204346801506642885580887877193069738784698789339550720000000","pi2":"187700554334941861/43879235050141920","z3":"282000222059796592919/1976431444034436675"},"('R', -45, 1)":{"1":"-55226632108653823368104720516764847436222072948284452517171081351494966184328893310316290724130115691316507642784523/748075038097435303428093773298672647311986657691825585430427610546500199066215140351488171492891525376855040000000","pi2":"-187700554334941861/43879235050141920","z3":"-13881256687139135026631/96845140757687397075"},"('R', -44, 1)":{"1":"308113928529747903590399165370534427904651482902884159369581430907786922507609215421751838948333265787445566003391479/3740375190487176517140468866493363236559933288459127927152138052732500995331075701757440857464457626884275200000000","pi2":"23485971550561141649/5484904381267740000","z3":"13943237577224054960759/96845140757687397075"},"('R', -43, 1)":{"1":"-332412945654526508105451978676006383473349186263294547026237893900222886075263494340732352694021447960213230488756679/3740375190487176517140468866493363236559933288459127927152138052732500995331075701757440857464457626884275200000000","pi2":"-23485971550561141649/5484904381267740000","z3":"-14004003155738682347159/96845140757687397075"},"('R', -42, 1)":{"1":"8184769663566016948704356022426939164450049567463596570002689118467648084331581705933660127990931542595312573415253/86985469546213407375359741081241005501393797406026230864003210528662813844908737250173043196847851788006400000000","pi2":"23507608254234781649/5484904381267740000","z3":"14063600165435720745359/96845140757687397075"},"('R', -41, 1)":{"1":"-3176489384612818733855161821835932921277480667865190444656468211525526188535932960328981942258753342258067325135771663/32271609201645174136258463941140413041017098837635731650545191106133903936461141519814199026030553013350374400000000","pi2":"-23507608254234781649/5484904381267740000","z3":"-748469853272339196210427/5132792460157432044975"},"('R', -40, 1)":{"1":"723337115467902218375640341558480917689454288143377862056659327531511020141432446408487852438784536530498792081794287/7084011775970891883568931109030822374857411939968819142802602925736710620198787162886043688640853100491545600000000","pi2":"211749047271858474841/49364139431409660000","z3":"250503836021181200128409/1710930820052477348325"},"('R', -39, 1)":{"1":"-745778210810676621839045545290342345174582697023199829136279848889209313044662131077941732054732670835290884567126327/7084011775970891883568931109030822374857411939968819142802602925736710620198787162886043688640853100491545600000000","pi2":"-211749047271858474841/49364139431409660000","z3":"-251499286680120823312889/1710930820052477348325"},"('R', -38, 1)":{"1":"109332492926783956395669368888940045667741838667627681448693543857399943803969080454890118474316177943700728715363361/1012001682281555983366990158432974624979630277138402734686086132248101517171255308983720526948693300070220800000000","pi2":"10383930672892966877209/2418842832139073340000","z3":"252476961434436524654789/1710930820052477348325"},"('R', -37, 1)":{"1":"-15969625355441703714387400972704346018309288974365400210592666354036701526934272625476880200570791190791221351280823/144571668897365140480998594061853517854232896734057533526583733178300216738750758426245789564099042867174400000000","pi2":"-10383930672892966877209/2418842832139073340000","z3":"-253437484000080020709989/1710930820052477348325"},"('R', -36, 1)":{"1":"3080054833935289530057925224893492962014340922821352972184921186582539186908763989785839503878386078186802191363053/27351396818420431982891625903593908783233250733470344180705030601300041004628521864424879106721440542438400000000","pi2":"8739335943455356005972769/2034246821828960678940000","z3":"254381445831833111660789/1710930820052477348325"},"('R', -35, 1)":{"1":"-26402177226000185773405344712241159830485413498827055680099309641847028213515425972354300973980046936534051705234361/230533201755257926712943704044577231172965970467821472380228115068100345610440398571581123899509284571980800000000","pi2":"-8739335943455356005972769/2034246821828960678940000","z3":"-15063255090319832863132951/100944918383096163551175"},"('R', -34, 1)":{"1":"1313127134067608205649872074116746738279515499119635809384632118391334244050660439443522855430049249556464326851028329/11296126886007638408934241498184284327475332552923252146631177638336916934911579530007475071075954944027059200000000","pi2":"8745363341445960333910369/2034246821828960678940000","z3":"15117092380124150817026911/100944918383096163551175"},"('R', -33, 1)":{"1":"-81169730625112543118168408883438394049128089022336541370710552384880822982079769803488173607586766680995389750731007269/689063740046465942944988731389241343975995285728318380944501835938551933029606351330455979335633251585650611200000000","pi2":"-8745363341445960333910369/2034246821828960678940000","z3":"-925372872575832277072279171/6157640021368865976621675"},"('R', -32, 1)":{"1":"82140131012042536797973648514945135472547179225136526678604989410763173700403802933990282548476348114112164185114906469/689063740046465942944988731389241343975995285728318380944501835938551933029606351330455979335633251585650611200000000","pi2":"8409718829321111776031704609/1954911195777631212461340000","z3":"928551009361054917576341971/6157640021368865976621675"},"('R', -31, 1)":{"1":"-2965216944108447224545083875209681660157036662098007452543533074709399276784147227127897316088416654295440221498655973/24609419287373783676606740406758619427714117347439942176589351283519711893914512547516284976272616128058950400000000","pi2":"-8409718829321111776031704609/1954911195777631212461340000","z3":"-310559566510213034489743057/2052546673789621992207225"},"('R', -30, 1)":{"1":"23954343173476188255148895238698084022495060393485909773500770464262069393703829597283245175673185341160455411784705509/196875354298990269412853923254068955421712938779519537412714810268157695151316100380130279810180929024471603200000000","pi2":"33659238975573797429256624061/7819644783110524849845360000","z3":"623171679694215690971693339/4105093347579243984414450"},"('R', -29, 1)":{"1":"-305942448911853191204328500343695620492121669942106720199825592212833249284425968487037562694638924359505455371928251/2492093092392281891301948395621126017996366313664804271047022914786806267738178485824433921647859861069260800000000","pi2":"-33659238975573797429256624061/7819644783110524849845360000","z3":"-625192648726870088010174299/4105093347579243984414450"},"('R', -28, 1)":{"1":"24369898463244692032228980521385205165216652206270549626663607213337894011761221439206361309468570204426226011133536229/196875354298990269412853923254068955421712938779519537412714810268157695151316100380130279810180929024471603200000000","pi2":"33678387172165436302473264061/7819644783110524849845360000","z3":"209060999005535159677640233/1368364449193081328138150"},"('R', -27, 1)":{"1":"-11517727200850105127180027246693708545892483477918965492095624775251646201993307550095112406324708915646344394892776968801/92334541166226436354628490006158340092783368287594663046563246015765959025967251078281101230974855712477181900800000000","pi2":"-33678387172165436302473264061/7819644783110524849845360000","z3":"-14050874595745034300902316411/91680418095936448985256050"},"('R', -26, 1)":{"1":"1289034107228501569263923762175993888782350780556317460818360768857442066081498711957872302836985946522202125710490481889/10259393462914048483847610000684260010309263143066073671840360668418439891774139008697900136774983968053020211200000000","pi2":"33696425568435587455529424061/7819644783110524849845360000","z3":"14094018321907827923954201611/91680418095936448985256050"},"('R', -25, 1)":{"1":"-1297903789361941127747054340675965972637548515487032095731401041828919285573422480306219565688839808981808294708035364689/10259393462914048483847610000684260010309263143066073671840360668418439891774139008697900136774983968053020211200000000","pi2":"-33696425568435587455529424061/7819644783110524849845360000","z3":"-42409610330030873613929048033/275041254287809346955768150"},"('R', -24, 1)":{"1":"186637521337168472515209067587670244971010508348594337444746508007340300594641023424177348427347262616963005522125630039/1465627637559149783406801428669180001472751877580867667405765809774062841682019858385414305253569138293288601600000000","pi2":"33713447924426032135474665661/7819644783110524849845360000","z3":"42535343474848157886823113473/275041254287809346955768150"},"('R', -23, 1)":{"1":"-13335791903815263013735294858509382025454759226865195137687049391272861833670883408717832344128901238757419421247716381869/104059562266699634621882901435511780104565383308241604385809372493958461759423409945364415673003408818823490713600000000","pi2":"-33713447924426032135474665661/7819644783110524849845360000","z3":"-3028810706851429109067025637383/19527929054434463633859538650"},"('R', -22, 1)":{"1":"13419014180121406985088133956712704508202684415945784892003155176972230220925267670541600645390008897051775820034667184769/104059562266699634621882901435511780104565383308241604385809372493958461759423409945364415673003408818823490713600000000","pi2":"33729537728506506466441425661/7819644783110524849845360000","z3":"9112469359293533278712889630349/58583787163303390901578615950"},"('R', -21, 1)":{"1":"-985622384467498086911495695323965648537456249249011760091137495998644250323957447363889178410910331694873723323934167987737/7596348045469073327397451804792359947633272981501637120164084192058967708437908926011602344129248843774114822092800000000","pi2":"-33729537728506506466441425661/7819644783110524849845360000","z3":"-667084944417653637854891458725877/4276616462921147535815238964350"},"('R', -20, 1)":{"1":"256845855392698169401246967388508689442204620134828262482633636397690288236089330098223708413011117023708744762636242463240283/1967454143776489991795940017441221226437017702208924014122497805743272636485418411837005007129475450537495738922035200000000","pi2":"46196589536413702085491232689909/10705093708078308519438297840000","z3":"668934292077295215167676426926677/4276616462921147535815238964350"},"('R', -19, 1)":{"1":"-258434089326433492669153255280559571171356146337093040468767122772289474718456060540180561150304303661937342970960951311387123/1967454143776489991795940017441221226437017702208924014122497805743272636485418411837005007129475450537495738922035200000000","pi2":"-46196589536413702085491232689909/10705093708078308519438297840000","z3":"-670758981768141571449624262218133/4276616462921147535815238964350"},"('R', -18, 1)":{"1":"260057330241063523388421685566271454700983554074837704785590543257679475855337105870229020252769210829292977866928697727272123/1967454143776489991795940017441221226437017702208924014122497805743272636485418411837005007129475450537495738922035200000000","pi2":"46216358869207937188943565649909/10705093708078308519438297840000","z3":"672559662384108370412072783887333/4276616462921147535815238964350"},"('R', -17, 1)":{"1":"-12463059409051198216190295839825944812445712552983834187748295314057583607547609953045527043356746252921938687469415704676063/93688292560785237704568572259105772687477033438520191148690371702060601737400876754143095577594069073214082805811200000000","pi2":"-46216358869207937188943565649909/10705093708078308519438297840000","z3":"-61303359776139104182852056677903/388783314811013412346839905850"},"('R', -16, 1)":{"1":"1393913841584998800389100662105337976742074588135461456776235256131275998497416913554300715995320960524904305527210400466007/10409810284531693078285396917678419187497448159835576794298930189117844637488986306015899508621563230357120311756800000000","pi2":"46235127387652957234561691089909/10705093708078308519438297840000","z3":"61462860623241058403302042280303/388783314811013412346839905850"},"('R', -15, 1)":{"1":"-110866098799241983004255464716401853599269359745183097904716424581655912787106366605599371441787618378239423098020169327237403/822375012478003753184546356496595115812298404627010566749615484940309726361629918175256061181103495198212504628787200000000","pi2":"-46235127387652957234561691089909/10705093708078308519438297840000","z3":"-4868007055309996043055960217131137/30713881870070059575400352562150"},"('R', -14, 1)":{"1":"1004788670765235401327067816040264148130181248681058074526182887567457429418074566282665544082080802837924419774044242782131897/7401375112302033778660917208469356042310685641643095100746539364462787537254669263577304550629931456783912541659084800000000","pi2":"46252969210499754415427421586309/10705093708078308519438297840000","z3":"4880292608058024066886120358155997/30713881870070059575400352562150"},"('R', -13, 1)":{"1":"-2620156148636433077317898333476938276783466456148062215746501485006713667163770087524335740022533735533378634718201903069817821/19162464331850471015985114416448058794475610770829383206042410135389956774536061518028911781767904730577526991418726400000000","pi2":"-46252969210499754415427421586309/10705093708078308519438297840000","z3":"-44031838385838021258243173365847173/276424936830630536178603173059350"},"('R', -12, 1)":{"1":"7899952385323066728883321167172668112318299904121759501618521695948779434555080805440687625592943605007257377642685084717177292253/57353255745228459750843447448429039971865503037092343935684933535222140626186432123460532962831338858618538285316248115200000000","pi2":"77779788159404962661718664480825429/17995262523279636621175778669040000","z3":"44139711531918267321142140457772773/276424936830630536178603173059350"},"('R', -11, 1)":{"1":"-660551028120537629171936250347227209898433410869837903283760128160017410614840737730590868578711107771898018388243768893541000294399/4760320226853962159320006138219610317664836752078664546661849483423437671973473866247224235915001125265338677681248593561600000000","pi2":"-77779788159404962661718664480825429/17995262523279636621175778669040000","z3":"-3672441655127796364812512959533039359/22943269756942334502824063363926050"},"('R', -10, 1)":{"1":"95054537687257876760398387174263235644863218919731494792381366220748149595081840379085808686545687573960054274846181417479493549057/680045746693423165617143734031372902523548107439809220951692783346205381710496266606746319416428732180762668240178370508800000000","pi2":"11115284554577186575391010113969347/2570751789039948088739396952720000","z3":"3681181948368536301765969745576439759/22943269756942334502824063363926050"},"('R', -9, 1)":{"1":"-5629513798018713925934452623271887164368507673952631838943474968052620052090181106402695631267613549760894824458316907451018314561/40002690981966068565714337295963111913149888672929954173628987255659140100617427447455665848025219540044862837657551206400000000","pi2":"-11115284554577186575391010113969347/2570751789039948088739396952720000","z3":"-3689819414629973415931738804725211919/22943269756942334502824063363926050"},"('R', -8, 1)":{"1":"3335418485776462861964955117568422416600693570427150271144049316923929102742117238091189766723473942065120243849001947762705186851/23563228934582752716790637037348134414595139903232712732411595232785520881185607948501282622809375893451083589305132902400000000","pi2":"20559016479517324506134616092603242603/4753320057934864016079144965579280000","z3":"3698356445237207772956045432953649519/22943269756942334502824063363926050"},"('R', -7, 1)":{"1":"-244393948165156162567476966831197612640003829672572922708895435666136660972517076972427090757129618238329780991243814354506709049823/1720115712224540948325716503726413812265445212935988029466046451993343024326549380240593631465084440221929102019274701875200000000","pi2":"-20559016479517324506134616092603242603/4753320057934864016079144965579280000","z3":"-3706795349055853229324900260857622319/22943269756942334502824063363926050"},"('R', -6, 1)":{"1":"1710860244664066817017800021224084654654987039233271312549218310183755557027221605673227033657503525226029298060806160527038666783261/12040809985571786638280015526084896685858116490551916206262325163953401170285845661684155420255591081553503714134922913126400000000","pi2":"20565563752324397321583760920379522603/4753320057934864016079144965579280000","z3":"40866521918642154860585199122889549709/252375967326365679531064697003186550"},"('R', -5, 1)":{"1":"-151143383086355485082195941122649385909184946260764417289002830221632163952273779302874914009655877857026463835692536013805082607209029/1071632088715889010806921381821555805041372367659120542357346939591852704155440263889889832402747606258261830558008139268249600000000","pi2":"-20565563752324397321583760920379522603/4753320057934864016079144965579280000","z3":"-3645196481713595484337076792241271893701/22461461092046545478264758033283602950"},"('R', -4, 1)":{"1":"16440297937709090067512524853390526988149922897811683602308739474752626382816244367543191628521024151800004359467373145364478208410541/119070232079543223422991264646839533893485818628791171373038548843539189350604473765543314711416400695362425617556459918694400000000","pi2":"20571823268450072862674893950786869803/4753320057934864016079144965579280000","z3":"3653182778990767589396015372875328285861/22461461092046545478264758033283602950"},"('R', -3, 1)":{"1":"-2228001301182817080927924763090150250237090815200236264980614865362587604363622808017416266315220939772487192237264651961089074471763/17010033154220460488998752092405647699069402661255881624719792691934169907229210537934759244488057242194632231079494274099200000000","pi2":"-20571823268450072862674893950786869803/4753320057934864016079144965579280000","z3":"-3661081314759399341652108474601318124261/22461461092046545478264758033283602950"},"('R', -2, 1)":{"1":"5877701187448516414947135038316522911180586512115791397765614752601237628966783212728625342472226571913070137204077127056319986968289/51030099462661381466996256277216943097208207983767644874159378075802509721687631613804277733464171726583896693238482822297600000000","pi2":"20577813589884143264711540636313749803/4753320057934864016079144965579280000","z3":"3668893996878372053122809260004199377461/22461461092046545478264758033283602950"},"('R', -1, 1)":{"1":"-3854197169393275937902956797434558005539845368851042212938521605676460489350559485258719250143834348924763050620870975630108179336689/51030099462661381466996256277216943097208207983767644874159378075802509721687631613804277733464171726583896693238482822297600000000","pi2":"-20577813589884143264711540636313749803/4753320057934864016079144965579280000","z3":"-3676622671662732154792749821908124918261/22461461092046545478264758033283602950"},"('R', 0, 1)":{"1":"-102029037495876976991051746369576926031036551306493102498236637656872184382700340047144652257668105598882125071636961944164707341101617/2398414674745084928948824045029196325568785775237079309085490769562717956919318685848801053472816071149443144582208692647987200000000","pi2":"45469065740208565442457337652191951394827/10500084007978114611518831228964629520000","z3":"3684269126502577787295988888472646995861/22461461092046545478264758033283602950"},"('R', -93, 2)":{"1":"-25762733729910704036257175791786646261015413856480219786257/43048279254571509168941031084161003128569198950417640000","pi2":"-16/3"},"('R', -92, 2)":{"1":"295684063047301100538397993920463264009136789025047746993/585690874211857267604639878696068069776451686400240000","pi2":"8"},"('R', -91, 2)":{"1":"-86522151204249357717950787481146421712846949020394134286827/258289675527429055013646186504966018771415193702505840000","pi2":"-88/9"},"('R', -90, 2)":{"1":"3539768817980892998356946459978215874666894731015412509897/20663174042194324401091694920397281501713215496200467200","pi2":"100/9"},"('R', -89, 2)":{"1":"-6347397434597774643804338848008610334401102207115449016917/306445377744407353406020899243180022271170568799583200000","pi2":"-548/45"},"('R', -88, 2)":{"1":"-62326141354682228037671534672915518602732535294341931410979/547887190512728298513794941071140039818153441187133600000","pi2":"196/15"},"('R', -87, 2)":{"1":"9903688032057243796458331320845711349914104872184801952576203/42187313669480078985562210462477783065997814971409287200000","pi2":"-484/35"},"('R', -86, 2)":{"1":"-955809731420855416795519007830243637594913080377578311704558253/2784362702185685213047105890523533682355855788113012955200000","pi2":"1522/105"},"('R', -85, 2)":{"1":"3687568704850817094401480733470819155281295940883477793790969039/8353088106557055639141317671570601047067567364339038865600000","pi2":"-14258/945"},"('R', -84, 2)":{"1":"-30979321074662226766945184487369319473986400844143817577097517/58413203542357032441547676024969238091381589960412859200000","pi2":"14762/945"},"('R', -83, 2)":{"1":"4321095505694705520986036531387218683168357736458253799686709197/7067997628625200925427268799021277809057172385209955963200000","pi2":"-167422/10395"},"('R', -82, 2)":{"1":"-62966079024980025379333284141331056936281046757718351178141067771/91883969172127612030554494387276611517743241007729427521600000","pi2":"172042/10395"},"('R', -81, 2)":{"1":"899521452693923789223437502582350073674444897574678400285405435543/1194491599237658956397208427034595949730662133100482557780800000","pi2":"-2291986/135135"},"('R', -80, 2)":{"1":"-57283715578147526243080022886701492958421464160240876805533366699/70264211719862291552776966296152702925333066652969562222400000","pi2":"2343466/135135"},"('R', -79, 2)":{"1":"14679684404815481386350924159396942790552622948573618419970839357/16823825341375478259115611648374590841276931452119472644800000","pi2":"-2391514/135135"},"('R', -78, 2)":{"1":"-36239772151211808284363367558216207797909341359032816895998633599/39163658991398654308105194329003145892808594527884674025600000","pi2":"2436559/135135"},"('R', -77, 2)":{"1":"1069215124495675995203579255886534609428087397836595968352488971559/1097640929029200122094732068085844926779527365551794782825600000","pi2":"-42142223/2297295"},"('R', -76, 2)":{"1":"-114653764609855484086423974542999726076597166470517735635700923683/112500593834017741045720461271956405237790893422206113475200000","pi2":"14274301/765765"},"('R', -75, 2)":{"1":"22123190950997638443646250191762660512792669436311567612075068309501/20855177651554802319799909293631053608811019945484100873686400000","pi2":"-275295799/14549535"},"('R', -74, 2)":{"1":"-33931129007399479536976813953262848391769865505059874294138458568733/30865662924301107433303865754573959341040309519316469293055872000","pi2":"55835135/2909907"},"('R', -73, 2)":{"1":"175154759723658297897672121251428835030127147550729382032978508895009/154328314621505537166519328772869796705201547596582346465279360000","pi2":"-18858053/969969"},"('R', -72, 2)":{"1":"-82563422967216160924955365998434803786647966475248668379328825727/70695517462897634982372573876715435962071254052488477537920000","pi2":"6364399/323323"},"('R', -71, 2)":{"1":"1417799187562496263814215568768910114287515455890222803145089564070069/1183183745431542451609981520592001774739878531573797989567141760000","pi2":"-444316699/22309287"},"('R', -70, 2)":{"1":"-96732267420461569967075489507419973561892610347073548477479280457301/78878916362102830107332101372800118315991902104919865971142784000","pi2":"1347822955/66927861"},"('R', -69, 2)":{"1":"12346236181918828812131588687859383893594312627353360850694510875868593/9859864545262853763416512671600014789498987763114983246392848000000","pi2":"-34052522467/1673196525"},"('R', -68, 2)":{"1":"-1301393911210969746469780408431482057358299441876418657189756286612951/1019985987440984872077570276372415323051619423770515508247536000000","pi2":"34395742267/1673196525"},"('R', -67, 2)":{"1":"1036350601809853728062015144888762992187536065443253357705566966442415433/798649028166291154836737526399601197949418008812313642957820688000000","pi2":"-312536252003/15058768725"},"('R', -66, 2)":{"1":"-17833698383512546064845197717314090775308357063208089796209996035084087/13536424206208324658249788583044088100837593369700231236573232000000","pi2":"315404588903/15058768725"},"('R', -65, 2)":{"1":"30930833371984203399065797909777290229244715435056723781336274819041792457/23160821816822443490265388265588434740533122255557095645776799952000000","pi2":"-9227046511387/436704293025"},"('R', -64, 2)":{"1":"-31307759856116997088371113721616578530483230357079030556632947708451882737/23160821816822443490265388265588434740533122255557095645776799952000000","pi2":"9304682830147/436704293025"},"('R', -63, 2)":{"1":"981024486517664198937714800868517678760933062630486175700724242861912658747/717985476321495748198227036233241476956526789922269965019080798512000000","pi2":"-290774257297357/13537833083775"},"('R', -62, 2)":{"1":"-36548022861157163942411739164137591122819157232210505126539228825670301/26496862247536470760535374256679391702274303056510682548587696000000","pi2":"586061125622639/27075666167550"},"('R', -61, 2)":{"1":"142647519252672624095213651553495355806525188453259147476731183061837616571/102569353760213678314032433747605925279503827131752852145582971216000000","pi2":"-53676090078349/2461424197050"},"('R', -60, 2)":{"1":"-20522882666911158878249957005440877227244041041194320733200562188253454053/14652764822887668330576061963943703611357689590250407449368995888000000","pi2":"54062195834749/2461424197050"},"('R', -59, 2)":{"1":"27341524142114667514236224921063987241746276214328310700774269345894611501/19405012873553939140492622600898418296122345673574863919434616176000000","pi2":"-54437269998109/2461424197050"},"('R', -58, 2)":{"1":"-1016592832351670108426264162447812726725830049599419257475231022741353094437/717985476321495748198227036233241476956526789922269965019080798512000000","pi2":"54801925434709/2461424197050"},"('R', -57, 2)":{"1":"37758810781222921918681526930583092596702026641194621712393203011748138859569/26565462623895342683334400340629934647391491227123988705705989544944000000","pi2":"-2040798836801833/91072695290850"},"('R', -56, 2)":{"1":"-641785735282679398959145537199232659872599223286482936308363272333926343291/450262078371107503107362717637795502498160868256338791622135416016000000","pi2":"2053580969474233/91072695290850"},"('R', -55, 2)":{"1":"37933806387068082871179778217750507116044499424154342449244765628692857726119/26565462623895342683334400340629934647391491227123988705705989544944000000","pi2":"-2066035355155033/91072695290850"},"('R', -54, 2)":{"1":"-37963908540475265521870002927720209235919271312087862939314225450995717020889/26565462623895342683334400340629934647391491227123988705705989544944000000","pi2":"2078178381193813/91072695290850"},"('R', -53, 2)":{"1":"647594572292269747288743076018909625792082735786678777810129651006061091683/453260078060636308787644783173461223696650495344187905507259913168000000","pi2":"-85691034670497533/3733980506924850"},"('R', -52, 2)":{"1":"-24669834640189044214794467887970457817700788925709357457627544073952392719423/17288634406027127778043022443902020961000811750985452967205485259408000000","pi2":"12309312989335019/533425786703550"},"('R', -51, 2)":{"1":"1058321375633751392993365292442797208358569722873161267212972792575179500307289/743411279459166494455849965087786901323034905292374477589835866154544000000","pi2":"-532145396070491417/22937308828252650"},"('R', -50, 2)":{"1":"-17289323902188279149239228026832391372784895779116224489449973025111874843049/12187070155068303187800819099799785267590736152334007829341571576304000000","pi2":"5884182435213075787/252310397110779150"},"('R', -49, 2)":{"1":"59417377210550880793826833244117126196999088091990205093551827723256241957787/42079883742971688365425469721950201961681221054285347788103916952144000000","pi2":"-5914085889685464427/252310397110779150"},"('R', -48, 2)":{"1":"-3130088612859100648794888549176280946332476994663238333478748138690203010735311/2230233838377499483367549895263360703969104715877123432769507598463632000000","pi2":"5943339269060627227/252310397110779150"},"('R', -47, 2)":{"1":"72993841014954600631483186708881836463418864970398501300648439551792642987378421/52410495201871237859137422538688976543273960823112400670083428563895352000000","pi2":"-280682601097106968469/11858588664206620050"},"('R', -46, 2)":{"1":"-144538353473545723288823191448509149967440839093456294281228294651786091476321117/104820990403742475718274845077377953086547921646224801340166857127790704000000","pi2":"282000222059796592919/11858588664206620050"},"('R', -45, 2)":{"1":"49430145644619772054569652308831744658377087666530310485791462671474355519110106531/35953599708483669171368271861540637908685937124655106859677231994832211472000000","pi2":"-13881256687139135026631/581070844546124382450"},"('R', -44, 2)":{"1":"-49431433934326753201748675429734896601800524471876148065959735376904287895129949211/35953599708483669171368271861540637908685937124655106859677231994832211472000000","pi2":"13943237577224054960759/581070844546124382450"},"('R', -43, 2)":{"1":"49515831600257118017127782938443350182194366932897920725307256725663338395875872311/35953599708483669171368271861540637908685937124655106859677231994832211472000000","pi2":"-14004003155738682347159/581070844546124382450"},"('R', -42, 2)":{"1":"-49651972269221802894289150423554989718571369158276835692251773146293522558553729611/35953599708483669171368271861540637908685937124655106859677231994832211472000000","pi2":"14063600165435720745359/581070844546124382450"},"('R', -41, 2)":{"1":"139949047151400350814921638173229517333835335366981161008622329232843094935018763005099/100993661581130626702373475659067651885498797383156195168833344673483682024848000000","pi2":"-748469853272339196210427/30796754760944592269850"},"('R', -40, 2)":{"1":"-421459017307574813433587616666389574357174252879254929705489752553600658029597450771097/302980984743391880107120426977202955656496392149468585506500034020451046074544000000","pi2":"250503836021181200128409/10265584920314864089950"},"('R', -39, 2)":{"1":"423182854481651445684167745900374436605210825184716589013064992339042524086297718090767/302980984743391880107120426977202955656496392149468585506500034020451046074544000000","pi2":"-251499286680120823312889/10265584920314864089950"},"('R', -38, 2)":{"1":"-5120071201524521800641353032547939093100467102766835119577218837169075846850389360099/3650373310161347953097836469604854887427667375294802235018072699041578868368000000","pi2":"252476961434436524654789/10265584920314864089950"},"('R', -37, 2)":{"1":"426768073232078024273168156622320209248707666293599707794253173032843517775116613236817/302980984743391880107120426977202955656496392149468585506500034020451046074544000000","pi2":"-253437484000080020709989/10265584920314864089950"},"('R', -36, 2)":{"1":"-428556282647029830970726717404018411485193170702477992812686338946024577533007351208217/302980984743391880107120426977202955656496392149468585506500034020451046074544000000","pi2":"254381445831833111660789/10265584920314864089950"},"('R', -35, 2)":{"1":"1497887429054590657257226494112122110995909600525962768868127189738238528370683508789953677/1054676807891747134652886206307643488640263941072300146148126618425190091385487664000000","pi2":"-15063255090319832863132951/605669510298576981307050"},"('R', -34, 2)":{"1":"-1503746285317044276768570141607270743441113320268436090423250011325806095331170772498857057/1054676807891747134652886206307643488640263941072300146148126618425190091385487664000000","pi2":"15117092380124150817026911/605669510298576981307050"},"('R', -33, 2)":{"1":"5616144999476287872771113975989505374623635296760877855407553125208690140245032312568677533297/3924452402165191088043389573670741421230422124730028843817179147160132330045399597744000000","pi2":"-925372872575832277072279171/36945840128213195859730050"},"('R', -32, 2)":{"1":"-79373358449809198232882019902928959935842607167371229447959451550150992776823615664749131407/55273977495284381521737881319306217200428480630000406250946185171269469437259149264000000","pi2":"928551009361054917576341971/36945840128213195859730050"},"('R', -31, 2)":{"1":"5653309751172799312107852522351869472334630092911164072582811127479094414061653488787999402797/3924452402165191088043389573670741421230422124730028843817179147160132330045399597744000000","pi2":"-310559566510213034489743057/12315280042737731953243350"},"('R', -30, 2)":{"1":"-22677322141299351919796989768311651905725512538852016227245425426548025642744588849961563028263/15697809608660764352173558294682965684921688498920115375268716588640529320181598390976000000","pi2":"623171679694215690971693339/24630560085475463906486700"},"('R', -29, 2)":{"1":"22733461413301260468096931840624974293861807434351560109126886708871059976727492265364250363703/15697809608660764352173558294682965684921688498920115375268716588640529320181598390976000000","pi2":"-625192648726870088010174299/24630560085475463906486700"},"('R', -28, 2)":{"1":"-22780807265251632523865939282051229071304763999574377076337867371789197986934396089562603218503/15697809608660764352173558294682965684921688498920115375268716588640529320181598390976000000","pi2":"209060999005535159677640233/8210186695158487968828900"},"('R', -27, 2)":{"1":"102432354980322289141994199017149845086858306987422308716174085319554867630502359705220690317584567/70467467333278171176907103184831832959613459671652397919581268766407336118295195177091264000000","pi2":"-14050874595745034300902316411/550082508575618693911536300"},"('R', -26, 2)":{"1":"-34184810818352553265149261047688640258825857730812826611689115332307590427561542023739061093137989/23489155777759390392302367728277277653204486557217465973193756255469112039431731725697088000000","pi2":"14094018321907827923954201611/550082508575618693911536300"},"('R', -25, 2)":{"1":"34208392108769328194659703296986274964169054586139054860107502182108451876095411938042620205757589/23489155777759390392302367728277277653204486557217465973193756255469112039431731725697088000000","pi2":"-42409610330030873613929048033/1650247525726856081734608900"},"('R', -24, 2)":{"1":"-34213364198022599933142869269528707433063845418469388928276040682104864260478686312228227567996517/23489155777759390392302367728277277653204486557217465973193756255469112039431731725697088000000","pi2":"42535343474848157886823113473/1650247525726856081734608900"},"('R', -23, 2)":{"1":"172392842704291029700230274213565291945091600873411817833513090204772591725641842420794609494662245097/118408834275685086967596235718245756649803816734933245970869725283819793790775359629239020608000000","pi2":"-3028810706851429109067025637383/117167574326606781803157231900"},"('R', -22, 2)":{"1":"-172205408819075922911549711495438481059706174570105159094061909302012955460698498581619245831946228797/118408834275685086967596235718245756649803816734933245970869725283819793790775359629239020608000000","pi2":"9112469359293533278712889630349/351502722979820345409471695700"},"('R', -21, 2)":{"1":"916042183480732247704048978140349695200075388070026317357598583925103212346588598400824781164331081636413/631000677855125828450320340142531637186804539380459267778764766037475681111041891464214740820032000000","pi2":"-667084944417653637854891458725877/25659698777526885214891433786100"},"('R', -20, 2)":{"1":"-913701534096273079565370816701927187348423637634447356867147155550620929512378031153345682666040791472813/631000677855125828450320340142531637186804539380459267778764766037475681111041891464214740820032000000","pi2":"668934292077295215167676426926677/25659698777526885214891433786100"},"('R', -19, 2)":{"1":"910595432438000977630391396276843090193872190808816636446150942351451265051940075965426978171133771702181/631000677855125828450320340142531637186804539380459267778764766037475681111041891464214740820032000000","pi2":"-670758981768141571449624262218133/25659698777526885214891433786100"},"('R', -18, 2)":{"1":"-906648770247778149476066510942978580367502259975362974754872243693494375445616488827437307005711671081981/631000677855125828450320340142531637186804539380459267778764766037475681111041891464214740820032000000","pi2":"672559662384108370412072783887333/25659698777526885214891433786100"},"('R', -17, 2)":{"1":"901776066286164264577046987215657062280101717653451262104768362194774707353702708345923844698919429482381/631000677855125828450320340142531637186804539380459267778764766037475681111041891464214740820032000000","pi2":"-61303359776139104182852056677903/2332699888866080474081039435100"},"('R', -16, 2)":{"1":"-895877424780724929438154403879187319307687336019502708729061975294754706007018919845311893634900825069981/631000677855125828450320340142531637186804539380459267778764766037475681111041891464214740820032000000","pi2":"61462860623241058403302042280303/2332699888866080474081039435100"},"('R', -15, 2)":{"1":"5547229507006142974443005373909302324919332315777086754974767039687260389849083051776088300383573604418025371/3938075230493840295358449242829539947682847130273446290207270904839885725814012444628164197457819712000000","pi2":"-4868007055309996043055960217131137/184283291220420357452402115372900"},"('R', -14, 2)":{"1":"-5495297627897988863893007180023310176103168315236603679496353476268503293452441934742160146187767672608848041/3938075230493840295358449242829539947682847130273446290207270904839885725814012444628164197457819712000000","pi2":"4880292608058024066886120358155997/184283291220420357452402115372900"},"('R', -13, 2)":{"1":"146727410152866637893563761293771866333196572244443325316083897419743617766532562112044362336675488012977416707/106328031223333687974678129556397578587436872517383049835596314430676914596978336004960433331361132224000000","pi2":"-44031838385838021258243173365847173/1658549620983783217071619038356100"},"('R', -12, 2)":{"1":"-144804641100355490565358786940591706405217091660555851539807008265226262008008283514336824756283706258835579507/106328031223333687974678129556397578587436872517383049835596314430676914596978336004960433331361132224000000","pi2":"44139711531918267321142140457772773/1658549620983783217071619038356100"},"('R', -11, 2)":{"1":"982120038342652472631528130464484328401637354619996909287682643913957223243754656511874598165991500166249352457523/732493807097545776457557634514022918888852614772251830317423010112933264658583756738172425219746839891136000000","pi2":"-3672441655127796364812512959533039359/137659618541654007016944380183556300"},"('R', -10, 2)":{"1":"-964133122707662876208575337777380994825552968854392253248117561529914505511143800943499698291637228499803762440123/732493807097545776457557634514022918888852614772251830317423010112933264658583756738172425219746839891136000000","pi2":"3681181948368536301765969745576439759/137659618541654007016944380183556300"},"('R', -9, 2)":{"1":"943149310784656267975424588456573247227678839993408247072053166147694752357691704742381361919545763687991130589323/732493807097545776457557634514022918888852614772251830317423010112933264658583756738172425219746839891136000000","pi2":"-3689819414629973415931738804725211919/137659618541654007016944380183556300"},"('R', -8, 2)":{"1":"-918586168876390309842166426386599216286251136042598193446151474892534396051354939128050166460996175419766095565723/732493807097545776457557634514022918888852614772251830317423010112933264658583756738172425219746839891136000000","pi2":"3698356445237207772956045432953649519/137659618541654007016944380183556300"},"('R', -7, 2)":{"1":"889671068728269418084855945057730198727269231874347820319746201788096131044137537572244069328661965353731576066423/732493807097545776457557634514022918888852614772251830317423010112933264658583756738172425219746839891136000000","pi2":"-3706795349055853229324900260857622319/137659618541654007016944380183556300"},"('R', -6, 2)":{"1":"-855346130271001416275958455969875033170642153602174067964494230021173485461661033024944454384502454429949249142723/732493807097545776457557634514022918888852614772251830317423010112933264658583756738172425219746839891136000000","pi2":"40866521918642154860585199122889549709/1514255803958194077186388182019119300"},"('R', -5, 2)":{"1":"6448560111776523726534578614064705103219320859565011895986088765340612106065050579723948791267215359758252027342532483/5802083446019660095320314022985575540518601561611006747944307663104544389360641937123063780165614718777688256000000","pi2":"-3645196481713595484337076792241271893701/134768766552279272869588548199701617700"},"('R', -4, 2)":{"1":"-6049440295339477815343630110377130797881740357917431253641868295630231395059247809985028438432006579634329397281311923/5802083446019660095320314022985575540518601561611006747944307663104544389360641937123063780165614718777688256000000","pi2":"3653182778990767589396015372875328285861/134768766552279272869588548199701617700"},"('R', -3, 2)":{"1":"5549677344275066161598135716321040754681695521161864323126172311713194704560326940163650840359464848002226188074837323/5802083446019660095320314022985575540518601561611006747944307663104544389360641937123063780165614718777688256000000","pi2":"-3661081314759399341652108474601318124261/134768766552279272869588548199701617700"},"('R', -2, 2)":{"1":"-4900371674449590729513791362457946948314898646479211550361166687561196733924006884896720006147413955392560809875255523/5802083446019660095320314022985575540518601561611006747944307663104544389360641937123063780165614718777688256000000","pi2":"3668893996878372053122809260004199377461/134768766552279272869588548199701617700"},"('R', -1, 2)":{"1":"4004382277118333009205647234240272195479815711323102158005137379749194860512393602008361543841703761422507173889038323/5802083446019660095320314022985575540518601561611006747944307663104544389360641937123063780165614718777688256000000","pi2":"-3676622671662732154792749821908124918261/134768766552279272869588548199701617700"},"('R', 0, 2)":{"1":"-2618700500555149959570028072762431081328449002511898959355665644598242329891405665594795713435030181119557055733401923/5802083446019660095320314022985575540518601561611006747944307663104544389360641937123063780165614718777688256000000","pi2":"3684269126502577787295988888472646995861/134768766552279272869588548199701617700"},"('BA', 0, (), ((0, 1),), -94, 1)":{"1":"-9433462607037896240789635036700616513993457294065189148433010186905101261930968194395168803013469/21272399490234473219677920571148324146514266902947976837870122573351335485920304261592836000000"},"('BA', 0, (), ((0, 1),), -93, 1)":{"1":"411205193023386141422352287300885899110497965091218335517529589975071520889239282596443493567527/452604244473073898291019586620177109500303551126552698678087714326624159274900090672188000000"},"('BA', 0, (), ((0, 1),), -92, 1)":{"1":"-414181288439632636849717725894455275030287060917119755546529180115733632477043939014609100861727/452604244473073898291019586620177109500303551126552698678087714326624159274900090672188000000"},"('BA', 0, (), ((0, 1),), -91, 1)":{"1":"397381852353605774707754287702336871635985989613582162894522871144872822699606635845182964244777/452604244473073898291019586620177109500303551126552698678087714326624159274900090672188000000"},"('BA', 0, (), ((0, 1),), -90, 1)":{"1":"-2642572469509204643179228346194849280953139885793702588491818973138317218407276465506476372619639/3168229711311517288037137106341239766502124857885868890746614000286369114924300634705316000000"},"('BA', 0, (), ((0, 1),), -89, 1)":{"1":"835937121005721205530713637277107521208782477290168186722652468055710743484108145788562104364873/1056076570437172429345712368780413255500708285961956296915538000095456371641433544901772000000"},"('BA', 0, (), ((0, 1),), -88, 1)":{"1":"-33408654470793633453257898608125354244038515103243159244784723258826228900514624248410278171/44442055735267955617797095012431648171556970330427820431575895303432073881304277444000000"},"('BA', 0, (), ((0, 1),), -87, 1)":{"1":"68769419241707775427074885412525228387833251635016285677329240603141560282513567166422983/96194925833913323848045660200068502535837598117809135133281158665437389353472462000000"},"('BA', 0, (), ((0, 1),), -86, 1)":{"1":"-1153336070764430813945555908041869021841035282171864393902373713265887086728126868125377/1694235484354637797715089905676353273625319732016207859490274810154474567869378000000"},"('BA', 0, (), ((0, 1),), -85, 1)":{"1":"39199885715095469019528885699206418928931411442381944882537195355561226270432476213721337/60401465058503714974354251753531385313200352306531317409269564743414174710319918000000"},"('BA', 0, (), ((0, 1),), -84, 1)":{"1":"-5343942261401663693852388239119332891772942202666592400712580434799152003210196419999171/8628780722643387853479178821933055044742907472361616772752794963344882101474274000000"},"('BA', 0, (), ((0, 1),), -83, 1)":{"1":"687716205597695282797939966750273512691252724927626712271812572396148789843236222249119961/1162728202376196513256319346255479167279106781900727860128439121310722863173658421500000"},"('BA', 0, (), ((0, 1),), -82, 1)":{"1":"-47697779816959032473954464674268133137313055660219540518186437862993095524720072216587/84390201943402272699689312400600897610618869349740735965193723422174688864396750000"},"('BA', 0, (), ((0, 1),), -81, 1)":{"1":"60941362524784069410093200823237982640268900419309423158740090731169240897677054011/112783430595926859605331523422119475590536410758089857621374839187670817059000000"},"('BA', 0, (), ((0, 1),), -80, 1)":{"1":"-202576180985056369741361231335452243853836672592021510901644291067491224827800996093/392056687309650511961390533800701034195674189778121886017160155271427125967000000"},"('BA', 0, (), ((0, 1),), -79, 1)":{"1":"1549887113467278943090715915546504798871709026155292666170702957589796447737583154159/3136453498477204095691124270405608273565393518224975088137281242171417007736000000"},"('BA', 0, (), ((0, 1),), -78, 1)":{"1":"-118746891333445180265620451557562571599883739285263927269372077182357435284411287/251278120371511303932953394520558265787966152717911800043044483429852348000000"},"('BA', 0, (), ((0, 1),), -77, 1)":{"1":"113541663650259071017228424718002880348905630590525076102608152250412930044485487/251278120371511303932953394520558265787966152717911800043044483429852348000000"},"('BA', 0, (), ((0, 1),), -76, 1)":{"1":"-759719223010271395396770093202921147810516920496960026736829575883864787401837509/1758946842600579127530673761643907860515763069025382600301311384008966436000000"},"('BA', 0, (), ((0, 1),), -75, 1)":{"1":"725876943667890495152554427124725950281169276976423338726203415410684206062650709/1758946842600579127530673761643907860515763069025382600301311384008966436000000"},"('BA', 0, (), ((0, 1),), -74, 1)":{"1":"-693143978832143931584429329357189736279977041532157213697483202829687451727706731/1758946842600579127530673761643907860515763069025382600301311384008966436000000"},"('BA', 0, (), ((0, 1),), -73, 1)":{"1":"2553733611212207828928614913117247190697677893107395664397971448766109228365809/6791300550581386592782524176231304480755841965348967568730931984590604000000"},"('BA', 0, (), ((0, 1),), -72, 1)":{"1":"-12348331851762129550633745144114106488327298212748972406349132441622837433/34443359641438668543778936143545538591773934389338132344341933148000000"},"('BA', 0, (), ((0, 1),), -71, 1)":{"1":"435164065602459501720958379153956385428010795568928010371103321243338609621/1274404306733230736119820637311184927895635572405510896740651526476000000"},"('BA', 0, (), ((0, 1),), -70, 1)":{"1":"-2566379668551741599791964101962204015612823573263820147708900642561733/7900244908830283773803688735563286847200676777955210379517032375000"},"('BA', 0, (), ((0, 1),), -69, 1)":{"1":"68269811311568058115707867615330229950365015944563802622898391831121741/221206857447247945666503284595772031721618949782745890626476906500000"},"('BA', 0, (), ((0, 1),), -68, 1)":{"1":"-129520567621102540240596633205901864887141405049880760432425071231498257/442413714894495891333006569191544063443237899565491781252953813000000"},"('BA', 0, (), ((0, 1),), -67, 1)":{"1":"4542465718116412668731197658820848652557170320197776772521831591966091/16385693144240588567889132192279409757156959243166362268627919000000"},"('BA', 0, (), ((0, 1),), -66, 1)":{"1":"-273225420632498887956740604750302943235671824976802768127984641859/1042910807003824495935406052399796948550867787491096475106000000"},"('BA', 0, (), ((0, 1),), -65, 1)":{"1":"772857818248319253248309534018422341792718412702793590502992648677/3128732421011473487806218157199390845652603362473289425318000000"},"('BA', 0, (), ((0, 1),), -64, 1)":{"1":"-726821514292890442064590157338833861498941578000926290640393934027/3128732421011473487806218157199390845652603362473289425318000000"},"('BA', 0, (), ((0, 1),), -63, 1)":{"1":"1362997842023576915971549364754393716290242284940145254437971630979/6257464842022946975612436314398781691305206724946578850636000000"},"('BA', 0, (), ((0, 1),), -62, 1)":{"1":"-26746667467242787108370275452308351581805785310226877913717834456459/131406761682481886487861162602374415517409341223878155863356000000"},"('BA', 0, (), ((0, 1),), -61, 1)":{"1":"803068641993954191497633635214345310977324279876367755323103224389/4238927796209093112511650406528206952174494878189617931076000000"},"('BA', 0, (), ((0, 1),), -60, 1)":{"1":"-199963019540907204881292050523475528902739468938609264203704109/1139190485409592344131053589499652499912522138723358756000000"},"('BA', 0, (), ((0, 1),), -59, 1)":{"1":"101643402675695296317228953180527382673442292895038702080913/628345551797899803712660556811722283459747456549012000000"},"('BA', 0, (), ((0, 1),), -58, 1)":{"1":"-6925391195345351763864068514860728017497218140294487169507/46751363951639198265320047174442996672242054365468000000"},"('BA', 0, (), ((0, 1),), -57, 1)":{"1":"4429081100457194688921162840047744249500542168906721567/32900326496579309124081665851121039178213972108000000"},"('BA', 0, (), ((0, 1),), -56, 1)":{"1":"-28489688304770860553099848991138170155484147229959837/235036594012594568753462841041686968906908388000000"},"('BA', 0, (), ((0, 1),), -55, 1)":{"1":"3372756683691359733425015724651773491687151931857988121/31259867003675077644210557858544366864618815604000000"},"('BA', 0, (), ((0, 1),), -54, 1)":{"1":"-2958593398093544349453188138421766655258303408739271561/31259867003675077644210557858544366864618815604000000"},"('BA', 0, (), ((0, 1),), -53, 1)":{"1":"2546060680909360155116891045047637522986730184524336761/31259867003675077644210557858544366864618815604000000"},"('BA', 0, (), ((0, 1),), -52, 1)":{"1":"-108553196846855791356955170103560287073551645905447/1589781162776538556894195080025650555084108000000"},"('BA', 0, (), ((0, 1),), -51, 1)":{"1":"6740445255731557944047984535000918325391509029019/122290858675118350530322698463511581160316000000"},"('BA', 0, (), ((0, 1),), -50, 1)":{"1":"-27411215797050316351473832400051719992031302937/653961811096889575028463628147120754868000000"},"('BA', 0, (), ((0, 1),), -49, 1)":{"1":"22116021324458913526296174666411287470193/773347300631946282369210498917511609600"},"('BA', 0, (), ((0, 1),), -48, 1)":{"1":"-3308412361297793370520130150867095444799/221054400167960307610922762715044832000"},"('BA', 0, (), ((0, 1),), -46, 1)":{"1":"3308412361297793370520130150867095444799/221054400167960307610922762715044832000"},"('BA', 0, (), ((0, 1),), -45, 1)":{"1":"-22116021324458913526296174666411287470193/773347300631946282369210498917511609600"},"('BA', 0, (), ((0, 1),), -44, 1)":{"1":"27411215797050316351473832400051719992031302937/653961811096889575028463628147120754868000000"},"('BA', 0, (), ((0, 1),), -43, 1)":{"1":"-6740445255731557944047984535000918325391509029019/122290858675118350530322698463511581160316000000"},"('BA', 0, (), ((0, 1),), -42, 1)":{"1":"108553196846855791356955170103560287073551645905447/1589781162776538556894195080025650555084108000000"},"('BA', 0, (), ((0, 1),), -41, 1)":{"1":"-2546060680909360155116891045047637522986730184524336761/31259867003675077644210557858544366864618815604000000"},"('BA', 0, (), ((0, 1),), -40, 1)":{"1":"2958593398093544349453188138421766655258303408739271561/31259867003675077644210557858544366864618815604000000"},"('BA', 0, (), ((0, 1),), -39, 1)":{"1":"-3372756683691359733425015724651773491687151931857988121/31259867003675077644210557858544366864618815604000000"},"('BA', 0, (), ((0, 1),), -38, 1)":{"1":"28489688304770860553099848991138170155484147229959837/235036594012594568753462841041686968906908388000000"},"('BA', 0, (), ((0, 1),), -37, 1)":{"1":"-4429081100457194688921162840047744249500542168906721567/32900326496579309124081665851121039178213972108000000"},"('BA', 0, (), ((0, 1),), -36, 1)":{"1":"6925391195345351763864068514860728017497218140294487169507/46751363951639198265320047174442996672242054365468000000"},"('BA', 0, (), ((0, 1),), -35, 1)":{"1":"-101643402675695296317228953180527382673442292895038702080913/628345551797899803712660556811722283459747456549012000000"},"('BA', 0, (), ((0, 1),), -34, 1)":{"1":"199963019540907204881292050523475528902739468938609264203704109/1139190485409592344131053589499652499912522138723358756000000"},"('BA', 0, (), ((0, 1),), -33, 1)":{"1":"-803068641993954191497633635214345310977324279876367755323103224389/4238927796209093112511650406528206952174494878189617931076000000"},"('BA', 0, (), ((0, 1),), -32, 1)":{"1":"26746667467242787108370275452308351581805785310226877913717834456459/131406761682481886487861162602374415517409341223878155863356000000"},"('BA', 0, (), ((0, 1),), -31, 1)":{"1":"-1362997842023576915971549364754393716290242284940145254437971630979/6257464842022946975612436314398781691305206724946578850636000000"},"('BA', 0, (), ((0, 1),), -30, 1)":{"1":"726821514292890442064590157338833861498941578000926290640393934027/3128732421011473487806218157199390845652603362473289425318000000"},"('BA', 0, (), ((0, 1),), -29, 1)":{"1":"-772857818248319253248309534018422341792718412702793590502992648677/3128732421011473487806218157199390845652603362473289425318000000"},"('BA', 0, (), ((0, 1),), -28, 1)":{"1":"273225420632498887956740604750302943235671824976802768127984641859/1042910807003824495935406052399796948550867787491096475106000000"},"('BA', 0, (), ((0, 1),), -27, 1)":{"1":"-4542465718116412668731197658820848652557170320197776772521831591966091/16385693144240588567889132192279409757156959243166362268627919000000"},"('BA', 0, (), ((0, 1),), -26, 1)":{"1":"129520567621102540240596633205901864887141405049880760432425071231498257/442413714894495891333006569191544063443237899565491781252953813000000"},"('BA', 0, (), ((0, 1),), -25, 1)":{"1":"-68269811311568058115707867615330229950365015944563802622898391831121741/221206857447247945666503284595772031721618949782745890626476906500000"},"('BA', 0, (), ((0, 1),), -24, 1)":{"1":"2566379668551741599791964101962204015612823573263820147708900642561733/7900244908830283773803688735563286847200676777955210379517032375000"},"('BA', 0, (), ((0, 1),), -23, 1)":{"1":"-435164065602459501720958379153956385428010795568928010371103321243338609621/1274404306733230736119820637311184927895635572405510896740651526476000000"},"('BA', 0, (), ((0, 1),), -22, 1)":{"1":"12348331851762129550633745144114106488327298212748972406349132441622837433/34443359641438668543778936143545538591773934389338132344341933148000000"},"('BA', 0, (), ((0, 1),), -21, 1)":{"1":"-2553733611212207828928614913117247190697677893107395664397971448766109228365809/6791300550581386592782524176231304480755841965348967568730931984590604000000"},"('BA', 0, (), ((0, 1),), -20, 1)":{"1":"693143978832143931584429329357189736279977041532157213697483202829687451727706731/1758946842600579127530673761643907860515763069025382600301311384008966436000000"},"('BA', 0, (), ((0, 1),), -19, 1)":{"1":"-725876943667890495152554427124725950281169276976423338726203415410684206062650709/1758946842600579127530673761643907860515763069025382600301311384008966436000000"},"('BA', 0, (), ((0, 1),), -18, 1)":{"1":"759719223010271395396770093202921147810516920496960026736829575883864787401837509/1758946842600579127530673761643907860515763069025382600301311384008966436000000"},"('BA', 0, (), ((0, 1),), -17, 1)":{"1":"-113541663650259071017228424718002880348905630590525076102608152250412930044485487/251278120371511303932953394520558265787966152717911800043044483429852348000000"},"('BA', 0, (), ((0, 1),), -16, 1)":{"1":"118746891333445180265620451557562571599883739285263927269372077182357435284411287/251278120371511303932953394520558265787966152717911800043044483429852348000000"},"('BA', 0, (), ((0, 1),), -15, 1)":{"1":"-1549887113467278943090715915546504798871709026155292666170702957589796447737583154159/3136453498477204095691124270405608273565393518224975088137281242171417007736000000"},"('BA', 0, (), ((0, 1),), -14, 1)":{"1":"202576180985056369741361231335452243853836672592021510901644291067491224827800996093/392056687309650511961390533800701034195674189778121886017160155271427125967000000"},"('BA', 0, (), ((0, 1),), -13, 1)":{"1":"-60941362524784069410093200823237982640268900419309423158740090731169240897677054011/112783430595926859605331523422119475590536410758089857621374839187670817059000000"},"('BA', 0, (), ((0, 1),), -12, 1)":{"1":"47697779816959032473954464674268133137313055660219540518186437862993095524720072216587/84390201943402272699689312400600897610618869349740735965193723422174688864396750000"},"('BA', 0, (), ((0, 1),), -11, 1)":{"1":"-687716205597695282797939966750273512691252724927626712271812572396148789843236222249119961/1162728202376196513256319346255479167279106781900727860128439121310722863173658421500000"},"('BA', 0, (), ((0, 1),), -10, 1)":{"1":"5343942261401663693852388239119332891772942202666592400712580434799152003210196419999171/8628780722643387853479178821933055044742907472361616772752794963344882101474274000000"},"('BA', 0, (), ((0, 1),), -9, 1)":{"1":"-39199885715095469019528885699206418928931411442381944882537195355561226270432476213721337/60401465058503714974354251753531385313200352306531317409269564743414174710319918000000"},"('BA', 0, (), ((0, 1),), -8, 1)":{"1":"1153336070764430813945555908041869021841035282171864393902373713265887086728126868125377/1694235484354637797715089905676353273625319732016207859490274810154474567869378000000"},"('BA', 0, (), ((0, 1),), -7, 1)":{"1":"-68769419241707775427074885412525228387833251635016285677329240603141560282513567166422983/96194925833913323848045660200068502535837598117809135133281158665437389353472462000000"},"('BA', 0, (), ((0, 1),), -6, 1)":{"1":"33408654470793633453257898608125354244038515103243159244784723258826228900514624248410278171/44442055735267955617797095012431648171556970330427820431575895303432073881304277444000000"},"('BA', 0, (), ((0, 1),), -5, 1)":{"1":"-835937121005721205530713637277107521208782477290168186722652468055710743484108145788562104364873/1056076570437172429345712368780413255500708285961956296915538000095456371641433544901772000000"},"('BA', 0, (), ((0, 1),), -4, 1)":{"1":"2642572469509204643179228346194849280953139885793702588491818973138317218407276465506476372619639/3168229711311517288037137106341239766502124857885868890746614000286369114924300634705316000000"},"('BA', 0, (), ((0, 1),), -3, 1)":{"1":"-397381852353605774707754287702336871635985989613582162894522871144872822699606635845182964244777/452604244473073898291019586620177109500303551126552698678087714326624159274900090672188000000"},"('BA', 0, (), ((0, 1),), -2, 1)":{"1":"414181288439632636849717725894455275030287060917119755546529180115733632477043939014609100861727/452604244473073898291019586620177109500303551126552698678087714326624159274900090672188000000"},"('BA', 0, (), ((0, 1),), -1, 1)":{"1":"-411205193023386141422352287300885899110497965091218335517529589975071520889239282596443493567527/452604244473073898291019586620177109500303551126552698678087714326624159274900090672188000000"},"('BA', 0, (), ((0, 1),), 0, 1)":{"1":"9433462607037896240789635036700616513993457294065189148433010186905101261930968194395168803013469/21272399490234473219677920571148324146514266902947976837870122573351335485920304261592836000000"},"('BA', 1, (), ((0, 2),), -94, 1)":{"1":"-32823781341939777941119856356320250871621728566075557097457/43048279254571509168941031084161003128569198950417640000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -94, 2)":{"1":"-32823781341939777941119856356320250871621728566075557097457/43048279254571509168941031084161003128569198950417640000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -93, 1)":{"1":"395972204285842750398230398899711422695992733680658372031/915920835203649131254064491152361768692961679796120000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -93, 2)":{"1":"395972204285842750398230398899711422695992733680658372031/915920835203649131254064491152361768692961679796120000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -92, 1)":{"1":"-273730447152074674533775975978033598422805561527237288031/915920835203649131254064491152361768692961679796120000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -92, 2)":{"1":"-273730447152074674533775975978033598422805561527237288031/915920835203649131254064491152361768692961679796120000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -91, 1)":{"1":"201882035823881851211458289773194936370120140318824554031/915920835203649131254064491152361768692961679796120000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -91, 2)":{"1":"201882035823881851211458289773194936370120140318824554031/915920835203649131254064491152361768692961679796120000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -90, 1)":{"1":"-1069916214083703458874686770162010096269948281673392136217/6411445846425543918778451438066532380850731758572840000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -90, 2)":{"1":"-1069916214083703458874686770162010096269948281673392136217/6411445846425543918778451438066532380850731758572840000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -89, 1)":{"1":"90653869572474871693756143143633327072370977964613501553/712382871825060435419827937562948042316747973174760000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -89, 2)":{"1":"90653869572474871693756143143633327072370977964613501553/712382871825060435419827937562948042316747973174760000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -88, 1)":{"1":"-2314990760871740406976998844958202784662654318710081131/24012905791855969733252627108863417156744313702520000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -88, 2)":{"1":"-2314990760871740406976998844958202784662654318710081131/24012905791855969733252627108863417156744313702520000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -87, 1)":{"1":"2699597814210408006175821084848679813903521203261469063/37734566244345095295111271171071084103455350103960000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -87, 2)":{"1":"2699597814210408006175821084848679813903521203261469063/37734566244345095295111271171071084103455350103960000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -86, 1)":{"1":"-26358867721516181161184255341670277310414930388622631/516911866360891716371387276316042247992539042520000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -86, 2)":{"1":"-26358867721516181161184255341670277310414930388622631/516911866360891716371387276316042247992539042520000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -85, 1)":{"1":"88690949521446488942613559286787780873569087776738423/2632644156582215950821716593330540751403861635160000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -85, 2)":{"1":"88690949521446488942613559286787780873569087776738423/2632644156582215950821716593330540751403861635160000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -84, 1)":{"1":"-49770430436264695554090306962652255016853466660922903/2632644156582215950821716593330540751403861635160000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -84, 2)":{"1":"-49770430436264695554090306962652255016853466660922903/2632644156582215950821716593330540751403861635160000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -83, 1)":{"1":"112976827085969607486212603841785862542567207984494321/18428509096075511655752016153313785259827031446120000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -83, 2)":{"1":"112976827085969607486212603841785862542567207984494321/18428509096075511655752016153313785259827031446120000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -82, 1)":{"1":"1111767158661057625169580531421930305770217442774213/222030230073198935611470074136310665781048571640000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -82, 2)":{"1":"1111767158661057625169580531421930305770217442774213/222030230073198935611470074136310665781048571640000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -81, 1)":{"1":"-1096975760499964351369554251290069076242842511541/74183170756164027935673262324193339719695480000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -81, 2)":{"1":"-1096975760499964351369554251290069076242842511541/74183170756164027935673262324193339719695480000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -80, 1)":{"1":"18121056736232767675396166614286708082251543913499/773624495028567719900592592809444828505395720000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -80, 2)":{"1":"18121056736232767675396166614286708082251543913499/773624495028567719900592592809444828505395720000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -79, 1)":{"1":"-24046395270376192780564940226964019703925315404919/773624495028567719900592592809444828505395720000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -79, 2)":{"1":"-24046395270376192780564940226964019703925315404919/773624495028567719900592592809444828505395720000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -78, 1)":{"1":"371118811412532435395965889251872462078652320961/9792715126943895188615096111511959854498680000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -78, 2)":{"1":"371118811412532435395965889251872462078652320961/9792715126943895188615096111511959854498680000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -77, 1)":{"1":"-430626333351663455399737579650115456615218936961/9792715126943895188615096111511959854498680000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -77, 2)":{"1":"-430626333351663455399737579650115456615218936961/9792715126943895188615096111511959854498680000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -76, 1)":{"1":"3386298812761490698249392075139384497248225670727/68549005888607266320305672780583718981490760000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -76, 2)":{"1":"3386298812761490698249392075139384497248225670727/68549005888607266320305672780583718981490760000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -75, 1)":{"1":"-3718465980445967207317435819180854825761450898727/68549005888607266320305672780583718981490760000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -75, 2)":{"1":"-3718465980445967207317435819180854825761450898727/68549005888607266320305672780583718981490760000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -74, 1)":{"1":"4014942117342533405854353884639477906644229790919/68549005888607266320305672780583718981490760000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -74, 2)":{"1":"4014942117342533405854353884639477906644229790919/68549005888607266320305672780583718981490760000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -73, 1)":{"1":"-16521680538141678602134505242574563958561629741/264667976403889059151759354365188104175640000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -73, 2)":{"1":"-16521680538141678602134505242574563958561629741/264667976403889059151759354365188104175640000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -72, 1)":{"1":"586581426440344755481849040575588907793731/8908080387866078528213771140829595240000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -72, 2)":{"1":"586581426440344755481849040575588907793731/8908080387866078528213771140829595240000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -71, 1)":{"1":"-22701990578414621551596534397031228438154047/329598974351044905543909532210695023880000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -71, 2)":{"1":"-22701990578414621551596534397031228438154047/329598974351044905543909532210695023880000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -70, 1)":{"1":"30192248105890866070809223772608267402187/422021734124257241413456507312029480000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -70, 2)":{"1":"30192248105890866070809223772608267402187/422021734124257241413456507312029480000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -69, 1)":{"1":"-2400334688911011993276022103867116566762703/32495673527567807588836151063026269960000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -69, 2)":{"1":"-2400334688911011993276022103867116566762703/32495673527567807588836151063026269960000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -68, 1)":{"1":"2465509509082551677457837818071921445202703/32495673527567807588836151063026269960000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -68, 2)":{"1":"2465509509082551677457837818071921445202703/32495673527567807588836151063026269960000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -67, 1)":{"1":"-840303280079968641853842152764839969220901/10831891175855935862945383687675423320000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -67, 2)":{"1":"-840303280079968641853842152764839969220901/10831891175855935862945383687675423320000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -66, 1)":{"1":"1824465897946165955356554038200372511729/23095716792869799281333440698668280000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -66, 2)":{"1":"1824465897946165955356554038200372511729/23095716792869799281333440698668280000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -65, 1)":{"1":"-20360199096846562196846862735174313509019/254052884721567792094667847685351080000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -65, 2)":{"1":"-20360199096846562196846862735174313509019/254052884721567792094667847685351080000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -64, 1)":{"1":"20584395060565184806661062037542258825819/254052884721567792094667847685351080000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -64, 2)":{"1":"20584395060565184806661062037542258825819/254052884721567792094667847685351080000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -63, 1)":{"1":"-2592966747766971382713080252881589927993/31756610590195974011833480960668885000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -63, 2)":{"1":"-2592966747766971382713080252881589927993/31756610590195974011833480960668885000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -62, 1)":{"1":"72939029191308128154785539221574328841929/889185096525487272331337466898728780000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -62, 2)":{"1":"72939029191308128154785539221574328841929/889185096525487272331337466898728780000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -61, 1)":{"1":"-73056793129521679308837473053109370591929/889185096525487272331337466898728780000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -61, 2)":{"1":"-73056793129521679308837473053109370591929/889185096525487272331337466898728780000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -60, 1)":{"1":"1196035230760904563870364801480943046589/14576804861073561841497335522929980000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -60, 2)":{"1":"1196035230760904563870364801480943046589/14576804861073561841497335522929980000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -59, 1)":{"1":"-4597954706970812130820487119875997271/56281099849704871974893187347220000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -59, 2)":{"1":"-4597954706970812130820487119875997271/56281099849704871974893187347220000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -58, 1)":{"1":"2862289720386952192817908463735245153/35294927024391190899509286980460000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -58, 2)":{"1":"2862289720386952192817908463735245153/35294927024391190899509286980460000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -57, 1)":{"1":"-104794593085786807586685511502878200661/1305912299902474063281843618277020000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -57, 2)":{"1":"-104794593085786807586685511502878200661/1305912299902474063281843618277020000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -56, 1)":{"1":"103348046722197455452602461150580750661/1305912299902474063281843618277020000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -56, 2)":{"1":"103348046722197455452602461150580750661/1305912299902474063281843618277020000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -55, 1)":{"1":"-710856011958772993890130572010516842127/9141386099317318442972905327939140000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -55, 2)":{"1":"-710856011958772993890130572010516842127/9141386099317318442972905327939140000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -54, 1)":{"1":"695681106402549526979755050539883795427/9141386099317318442972905327939140000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -54, 2)":{"1":"695681106402549526979755050539883795427/9141386099317318442972905327939140000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -53, 1)":{"1":"-83359136717330069331787488222153488747521/1124390490216030168485667355336514220000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -53, 2)":{"1":"-83359136717330069331787488222153488747521/1124390490216030168485667355336514220000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -52, 1)":{"1":"217715990657311671849337459467422276651/3030702129962345467616354057510820000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -52, 2)":{"1":"217715990657311671849337459467422276651/3030702129962345467616354057510820000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -51, 1)":{"1":"-9012657190049140892320005015326526110993/130320191588380855107503224472965260000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -51, 2)":{"1":"-9012657190049140892320005015326526110993/130320191588380855107503224472965260000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -50, 1)":{"1":"8605499516964337628693341910049669695993/130320191588380855107503224472965260000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -50, 2)":{"1":"8605499516964337628693341910049669695993/130320191588380855107503224472965260000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -49, 1)":{"1":"-8125688659692416033170888472459103148937/130320191588380855107503224472965260000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -49, 2)":{"1":"-8125688659692416033170888472459103148937/130320191588380855107503224472965260000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -48, 1)":{"1":"1077694452455626708273051558143453484991/18617170226911550729643317781852180000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -48, 2)":{"1":"1077694452455626708273051558143453484991/18617170226911550729643317781852180000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -47, 1)":{"1":"-45469065740208565442457337652191951394827/875007000664842884293235935747052460000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -47, 2)":{"1":"-45469065740208565442457337652191951394827/875007000664842884293235935747052460000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -46, 1)":{"1":"1077694452455626708273051558143453484991/18617170226911550729643317781852180000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -46, 2)":{"1":"1077694452455626708273051558143453484991/18617170226911550729643317781852180000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -45, 1)":{"1":"-8125688659692416033170888472459103148937/130320191588380855107503224472965260000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -45, 2)":{"1":"-8125688659692416033170888472459103148937/130320191588380855107503224472965260000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -44, 1)":{"1":"8605499516964337628693341910049669695993/130320191588380855107503224472965260000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -44, 2)":{"1":"8605499516964337628693341910049669695993/130320191588380855107503224472965260000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -43, 1)":{"1":"-9012657190049140892320005015326526110993/130320191588380855107503224472965260000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -43, 2)":{"1":"-9012657190049140892320005015326526110993/130320191588380855107503224472965260000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -42, 1)":{"1":"217715990657311671849337459467422276651/3030702129962345467616354057510820000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -42, 2)":{"1":"217715990657311671849337459467422276651/3030702129962345467616354057510820000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -41, 1)":{"1":"-83359136717330069331787488222153488747521/1124390490216030168485667355336514220000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -41, 2)":{"1":"-83359136717330069331787488222153488747521/1124390490216030168485667355336514220000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -40, 1)":{"1":"695681106402549526979755050539883795427/9141386099317318442972905327939140000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -40, 2)":{"1":"695681106402549526979755050539883795427/9141386099317318442972905327939140000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -39, 1)":{"1":"-710856011958772993890130572010516842127/9141386099317318442972905327939140000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -39, 2)":{"1":"-710856011958772993890130572010516842127/9141386099317318442972905327939140000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -38, 1)":{"1":"103348046722197455452602461150580750661/1305912299902474063281843618277020000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -38, 2)":{"1":"103348046722197455452602461150580750661/1305912299902474063281843618277020000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -37, 1)":{"1":"-104794593085786807586685511502878200661/1305912299902474063281843618277020000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -37, 2)":{"1":"-104794593085786807586685511502878200661/1305912299902474063281843618277020000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -36, 1)":{"1":"2862289720386952192817908463735245153/35294927024391190899509286980460000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -36, 2)":{"1":"2862289720386952192817908463735245153/35294927024391190899509286980460000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -35, 1)":{"1":"-4597954706970812130820487119875997271/56281099849704871974893187347220000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -35, 2)":{"1":"-4597954706970812130820487119875997271/56281099849704871974893187347220000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -34, 1)":{"1":"1196035230760904563870364801480943046589/14576804861073561841497335522929980000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -34, 2)":{"1":"1196035230760904563870364801480943046589/14576804861073561841497335522929980000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -33, 1)":{"1":"-73056793129521679308837473053109370591929/889185096525487272331337466898728780000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -33, 2)":{"1":"-73056793129521679308837473053109370591929/889185096525487272331337466898728780000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -32, 1)":{"1":"72939029191308128154785539221574328841929/889185096525487272331337466898728780000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -32, 2)":{"1":"72939029191308128154785539221574328841929/889185096525487272331337466898728780000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -31, 1)":{"1":"-2592966747766971382713080252881589927993/31756610590195974011833480960668885000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -31, 2)":{"1":"-2592966747766971382713080252881589927993/31756610590195974011833480960668885000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -30, 1)":{"1":"20584395060565184806661062037542258825819/254052884721567792094667847685351080000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -30, 2)":{"1":"20584395060565184806661062037542258825819/254052884721567792094667847685351080000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -29, 1)":{"1":"-20360199096846562196846862735174313509019/254052884721567792094667847685351080000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -29, 2)":{"1":"-20360199096846562196846862735174313509019/254052884721567792094667847685351080000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -28, 1)":{"1":"1824465897946165955356554038200372511729/23095716792869799281333440698668280000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -28, 2)":{"1":"1824465897946165955356554038200372511729/23095716792869799281333440698668280000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -27, 1)":{"1":"-840303280079968641853842152764839969220901/10831891175855935862945383687675423320000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -27, 2)":{"1":"-840303280079968641853842152764839969220901/10831891175855935862945383687675423320000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -26, 1)":{"1":"2465509509082551677457837818071921445202703/32495673527567807588836151063026269960000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -26, 2)":{"1":"2465509509082551677457837818071921445202703/32495673527567807588836151063026269960000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -25, 1)":{"1":"-2400334688911011993276022103867116566762703/32495673527567807588836151063026269960000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -25, 2)":{"1":"-2400334688911011993276022103867116566762703/32495673527567807588836151063026269960000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -24, 1)":{"1":"30192248105890866070809223772608267402187/422021734124257241413456507312029480000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -24, 2)":{"1":"30192248105890866070809223772608267402187/422021734124257241413456507312029480000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -23, 1)":{"1":"-22701990578414621551596534397031228438154047/329598974351044905543909532210695023880000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -23, 2)":{"1":"-22701990578414621551596534397031228438154047/329598974351044905543909532210695023880000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -22, 1)":{"1":"586581426440344755481849040575588907793731/8908080387866078528213771140829595240000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -22, 2)":{"1":"586581426440344755481849040575588907793731/8908080387866078528213771140829595240000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -21, 1)":{"1":"-16521680538141678602134505242574563958561629741/264667976403889059151759354365188104175640000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -21, 2)":{"1":"-16521680538141678602134505242574563958561629741/264667976403889059151759354365188104175640000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -20, 1)":{"1":"4014942117342533405854353884639477906644229790919/68549005888607266320305672780583718981490760000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -20, 2)":{"1":"4014942117342533405854353884639477906644229790919/68549005888607266320305672780583718981490760000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -19, 1)":{"1":"-3718465980445967207317435819180854825761450898727/68549005888607266320305672780583718981490760000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -19, 2)":{"1":"-3718465980445967207317435819180854825761450898727/68549005888607266320305672780583718981490760000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -18, 1)":{"1":"3386298812761490698249392075139384497248225670727/68549005888607266320305672780583718981490760000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -18, 2)":{"1":"3386298812761490698249392075139384497248225670727/68549005888607266320305672780583718981490760000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -17, 1)":{"1":"-430626333351663455399737579650115456615218936961/9792715126943895188615096111511959854498680000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -17, 2)":{"1":"-430626333351663455399737579650115456615218936961/9792715126943895188615096111511959854498680000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -16, 1)":{"1":"371118811412532435395965889251872462078652320961/9792715126943895188615096111511959854498680000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -16, 2)":{"1":"371118811412532435395965889251872462078652320961/9792715126943895188615096111511959854498680000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -15, 1)":{"1":"-24046395270376192780564940226964019703925315404919/773624495028567719900592592809444828505395720000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -15, 2)":{"1":"-24046395270376192780564940226964019703925315404919/773624495028567719900592592809444828505395720000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -14, 1)":{"1":"18121056736232767675396166614286708082251543913499/773624495028567719900592592809444828505395720000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -14, 2)":{"1":"18121056736232767675396166614286708082251543913499/773624495028567719900592592809444828505395720000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -13, 1)":{"1":"-1096975760499964351369554251290069076242842511541/74183170756164027935673262324193339719695480000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -13, 2)":{"1":"-1096975760499964351369554251290069076242842511541/74183170756164027935673262324193339719695480000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -12, 1)":{"1":"1111767158661057625169580531421930305770217442774213/222030230073198935611470074136310665781048571640000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -12, 2)":{"1":"1111767158661057625169580531421930305770217442774213/222030230073198935611470074136310665781048571640000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -11, 1)":{"1":"112976827085969607486212603841785862542567207984494321/18428509096075511655752016153313785259827031446120000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -11, 2)":{"1":"112976827085969607486212603841785862542567207984494321/18428509096075511655752016153313785259827031446120000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -10, 1)":{"1":"-49770430436264695554090306962652255016853466660922903/2632644156582215950821716593330540751403861635160000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -10, 2)":{"1":"-49770430436264695554090306962652255016853466660922903/2632644156582215950821716593330540751403861635160000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -9, 1)":{"1":"88690949521446488942613559286787780873569087776738423/2632644156582215950821716593330540751403861635160000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -9, 2)":{"1":"88690949521446488942613559286787780873569087776738423/2632644156582215950821716593330540751403861635160000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -8, 1)":{"1":"-26358867721516181161184255341670277310414930388622631/516911866360891716371387276316042247992539042520000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -8, 2)":{"1":"-26358867721516181161184255341670277310414930388622631/516911866360891716371387276316042247992539042520000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -7, 1)":{"1":"2699597814210408006175821084848679813903521203261469063/37734566244345095295111271171071084103455350103960000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -7, 2)":{"1":"2699597814210408006175821084848679813903521203261469063/37734566244345095295111271171071084103455350103960000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -6, 1)":{"1":"-2314990760871740406976998844958202784662654318710081131/24012905791855969733252627108863417156744313702520000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -6, 2)":{"1":"-2314990760871740406976998844958202784662654318710081131/24012905791855969733252627108863417156744313702520000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -5, 1)":{"1":"90653869572474871693756143143633327072370977964613501553/712382871825060435419827937562948042316747973174760000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -5, 2)":{"1":"90653869572474871693756143143633327072370977964613501553/712382871825060435419827937562948042316747973174760000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -4, 1)":{"1":"-1069916214083703458874686770162010096269948281673392136217/6411445846425543918778451438066532380850731758572840000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -4, 2)":{"1":"-1069916214083703458874686770162010096269948281673392136217/6411445846425543918778451438066532380850731758572840000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -3, 1)":{"1":"201882035823881851211458289773194936370120140318824554031/915920835203649131254064491152361768692961679796120000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -3, 2)":{"1":"201882035823881851211458289773194936370120140318824554031/915920835203649131254064491152361768692961679796120000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -2, 1)":{"1":"-273730447152074674533775975978033598422805561527237288031/915920835203649131254064491152361768692961679796120000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -2, 2)":{"1":"-273730447152074674533775975978033598422805561527237288031/915920835203649131254064491152361768692961679796120000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -1, 1)":{"1":"395972204285842750398230398899711422695992733680658372031/915920835203649131254064491152361768692961679796120000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -1, 2)":{"1":"395972204285842750398230398899711422695992733680658372031/915920835203649131254064491152361768692961679796120000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), 0, 1)":{"1":"-32823781341939777941119856356320250871621728566075557097457/43048279254571509168941031084161003128569198950417640000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), 0, 2)":{"1":"-32823781341939777941119856356320250871621728566075557097457/43048279254571509168941031084161003128569198950417640000","pi2":"-16/3"},"('R', -93, 3)":{"1":"-3684269126502577787295988888472646995861/22461461092046545478264758033283602950"},"('R', -92, 3)":{"1":"3679171489942680698960496177429632277461/14974307394697696985509838688855735300"},"('R', -91, 3)":{"1":"-3477769998584283271981242366499967193461/12251706050207206624508049836336510700"},"('R', -90, 3)":{"1":"3380718811003471673863056025505628058901/10781501324182341829567083855976129416"},"('R', -89, 3)":{"1":"-447854349091855683297388056521056219072957/1347687665522792728695885481997016177000"},"('R', -88, 3)":{"1":"22361953023977720694104268360371422333427/64175603120132987080756451523667437000"},"('R', -87, 3)":{"1":"-34287120066242870098083599903688179445271/95291047057167162635062609838172861000"},"('R', -86, 3)":{"1":"2327140515299228662529189656334612579217421/6289209105773032733914132249319408826000"},"('R', -85, 3)":{"1":"-21373499230684553293208428791222228352793069/56602881951957294605227190243874679434000"},"('R', -84, 3)":{"1":"1118639260666523071469670390157869867539/2908827892078590606157931560916526000"},"('R', -83, 3)":{"1":"-242754554394238633945648044492527152357157131/622631701471530240657499092682621473774000"},"('R', -82, 3)":{"1":"245832667128223567702986786816528591540158041/622631701471530240657499092682621473774000"},"('R', -81, 3)":{"1":"-3226750367764163353563634965603395685309913453/8094212119129893128547488204874079159062000"},"('R', -80, 3)":{"1":"3255694719406211031530576788835876967260411593/8094212119129893128547488204874079159062000"},"('R', -79, 3)":{"1":"-3278050351678125153709330266417617393910659737/8094212119129893128547488204874079159062000"},"('R', -78, 3)":{"1":"286871588998579794548466142496883464328831853/703844532098251576395433756945572100788000"},"('R', -77, 3)":{"1":"-132444237697782331348562102093767122215002793/323388028261358832397901996434452046308000"},"('R', -76, 3)":{"1":"16415646479579656366892366081590612863305059/39901872125622207680239901256447541164000"},"('R', -75, 3)":{"1":"-1767638599943294484480663676232000006102624837/4282441465157994235087368861874410431412000"},"('R', -74, 3)":{"1":"2624135378772069430215731003238181170640503757/6338013368433831467929305915574127438489760"},"('R', -73, 3)":{"1":"-398437070201515618820086556772218399217852497/960305055823307798171106956905170824013600"},"('R', -72, 3)":{"1":"303796167811391468409314027056566439832988047/730798187135976374708829822550475910098400"},"('R', -71, 3)":{"1":"-10010243128662275274677110559158757580403746228719/24052760733206390420791715949603813629068639200"},"('R', -70, 3)":{"1":"2004016731333720037618351230319164373507928686393/4810552146641278084158343189920762725813727840"},"('R', -69, 3)":{"1":"-250583634067491075402502996217150217176332918910501/601319018330159760519792898740095340726715980000"},"('R', -68, 3)":{"1":"250631495618114401203166242172952915676591498501101/601319018330159760519792898740095340726715980000"},"('R', -67, 3)":{"1":"-751613823169874739512194640547049552760451251487703/1803957054990479281559378696220286022180147940000"},"('R', -66, 3)":{"1":"751242981018057918520284666325667591423469580847803/1803957054990479281559378696220286022180147940000"},"('R', -65, 3)":{"1":"-21764541779652193076547017052465919695905520761021087/52314754594723899165221982190388294643224290260000"},"('R', -64, 3)":{"1":"410200629143170511903999235825266002673133142697419/987070841409884889909848720573364049872156420000"},"('R', -63, 3)":{"1":"-672922978113087885337803656018039851422763117216241117/1621757392436440874121881447902037133939952998060000"},"('R', -62, 3)":{"1":"1343632005791689505351338690062271995222618529619243059/3243514784872881748243762895804074267879905996120000"},"('R', -61, 3)":{"1":"-28529508039356897937536220448131709066450039184773997/69010952869635781877526870123490941869785233960000"},"('R', -60, 3)":{"1":"1338005928512021571667429104759115619086823589856909459/3243514784872881748243762895804074267879905996120000"},"('R', -59, 3)":{"1":"-1334641446176691923913053520517270333471332226596159019/3243514784872881748243762895804074267879905996120000"},"('R', -58, 3)":{"1":"1331143147443408496591811638715379329925495844888916419/3243514784872881748243762895804074267879905996120000"},"('R', -57, 3)":{"1":"-1044816503002076009090440785503757974903473251240200849/2553405256176523929468494194569164849182053656520000"},"('R', -56, 3)":{"1":"48955492710967695143235573469632771093140027098783415503/120010047040296624685019227144750747911556521856440000"},"('R', -55, 3)":{"1":"-48789245684622592469035019605849918999560997359322766203/120010047040296624685019227144750747911556521856440000"},"('R', -54, 3)":{"1":"48617953098781419925076058227167579598486638608155107543/120010047040296624685019227144750747911556521856440000"},"('R', -53, 3)":{"1":"-661906448527744322090659803842706656624077070465214080021/1640137309550720537361929437644926888124605798704680000"},"('R', -52, 3)":{"1":"13455031809016200275724932634516332037989464836947676629/33472189990831031374733253829488303839277669361320000"},"('R', -51, 3)":{"1":"-4032773983086416902547810336392362906010117479223327373129/10075129187240140443794709402675979455622578477757320000"},"('R', -50, 3)":{"1":"4015129892237385828037522703535664495182923802043166693729/10075129187240140443794709402675979455622578477757320000"},"('R', -49, 3)":{"1":"-1332123409869340070073728962087132913183189367824910926267/3358376395746713481264903134225326485207526159252440000"},"('R', -48, 3)":{"1":"57639632833445836193968178114998502275254012426798455629/146016365032465803533256658009796803704675050402280000"},"('R', -47, 3)":{"1":"-9960643370277710469387541210406278427549/25362521758401243022992345963682680000"},"('R', -46, 3)":{"1":"893678676374935602009847898339417702842178452627178579521/2287589718841964255354354308820149924706575789635720000"},"('R', -45, 3)":{"1":"-1005048054404681783697177522574845081937662522804568943670967/2578113613134893715784357306040308965144310914919456440000"},"('R', -44, 3)":{"1":"9040708918160104514042371978822042065817873896446816688715199/23203022518214043442059215754362780686298798234275107960000"},"('R', -43, 3)":{"1":"-822185040376029953458183793223619436181146795547869689894309/2109365683474003949278110523123889153299890748570464360000"},"('R', -42, 3)":{"1":"823088817252811642795793923716095475598332060883384463020909/2109365683474003949278110523123889153299890748570464360000"},"('R', -41, 3)":{"1":"-43690799909496377886894955185651815016739039165069913820537377/111796381224122209311739857725566125124894209674234611080000"},"('R', -40, 3)":{"1":"131331944888493586457002853554503450716917209424910456987413331/335389143672366627935219573176698375374682629022703833240000"},"('R', -39, 3)":{"1":"-1447872154911645589132945091443090316225408627571853953801926221/3689280580396032907287415304943682129121508919249742165640000"},"('R', -38, 3)":{"1":"1451531345696191319992100147679696737784850135898652099015050521/3689280580396032907287415304943682129121508919249742165640000"},"('R', -37, 3)":{"1":"-1455414503612278495780553099170875362407271948859594965402590921/3689280580396032907287415304943682129121508919249742165640000"},"('R', -36, 3)":{"1":"50331620436146332925231630037060860962621646244053695131247949/127216571737794238182324665687713176866258928249991109160000"},"('R', -35, 3)":{"1":"-2978397904860428986430705026715667483951431102079168591980501191/7505777732529860052757155275575077435109276766749475440440000"},"('R', -34, 3)":{"1":"2987722317616303262079616269931125628313282418976688947881436111/7505777732529860052757155275575077435109276766749475440440000"},"('R', -33, 3)":{"1":"-182830238707061667147934804729689918186236925903590886945956997571/457852441684321463218186471810079723541665882771718001866840000"},"('R', -32, 3)":{"1":"183432766639948494859412625810880085149174679626404287800436777971/457852441684321463218186471810079723541665882771718001866840000"},"('R', -31, 3)":{"1":"-46010259269110833144304412587220084163521055355135439876834289049/114463110421080365804546617952519930885416470692929500466710000"},"('R', -30, 3)":{"1":"369335634810755322855332119439297566191540764590571000554945592417/915704883368642926436372943620159447083331765543436003733680000"},"('R', -29, 3)":{"1":"-12779108828780574967214195043841736596172411896122280344208175893/31576030460987687118495618745522739554597647087704689783920000"},"('R', -28, 3)":{"1":"10784590494749564223587175473904090700899084883651052854370477528413/26555441617690644866654815364984623965416621200759644108276720000"},"('R', -27, 3)":{"1":"-725071210391962947433909669747190724707874536504567015688073230638071/1779214588385273206065872629453969805682913620450896155254540240000"},"('R', -26, 3)":{"1":"242540599509891773047645921337666583560250137515148295512425947656557/593071529461757735355290876484656601894304540150298718418180080000"},"('R', -25, 3)":{"1":"-243388755594128827553827537812429288011110654321936703317714518910957/593071529461757735355290876484656601894304540150298718418180080000"},"('R', -24, 3)":{"1":"244249711877053714169316778178435483389072718781246796197319473377293/593071529461757735355290876484656601894304540150298718418180080000"},"('R', -23, 3)":{"1":"-17402596580681908685902582371018111979588522458489908396973306328003403/42108078591784799210225652230410618734495622350671209007690785680000"},"('R', -22, 3)":{"1":"17464211021583259481365860075425987332787800583530881455525437819181203/42108078591784799210225652230410618734495622350671209007690785680000"},"('R', -21, 3)":{"1":"-1279359940106037450056691513581568340121303083189672078458842771276861419/3073889737200290342346472612819975167618180431598998257561427354640000"},"('R', -20, 3)":{"1":"1283877498818796044186996723856109274206473675664427598690739394511204619/3073889737200290342346472612819975167618180431598998257561427354640000"},"('R', -19, 3)":{"1":"-257673017466242915019401236898687671756870961328348577024836826495770671/614777947440058068469294522563995033523636086319799651512285470928000"},"('R', -18, 3)":{"1":"258577978390923725620930499148857734281688671759866517456589570697831711/614777947440058068469294522563995033523636086319799651512285470928000"},"('R', -17, 3)":{"1":"-86492086403717607293810419778983297705324809813196915845547784594849077/204925982480019356156431507521331677841212028773266550504095156976000"},"('R', -16, 3)":{"1":"86793564279042265812922456987898850259633866614722891132688119464487637/204925982480019356156431507521331677841212028773266550504095156976000"},"('R', -15, 3)":{"1":"-6880319249243096311707583251102308200954889595339846974909477954017100003/16189152615921529136358089094185202549455750273088057489823517401104000"},"('R', -14, 3)":{"1":"2301360210204091072694750143603375729275795783209537485162387148454807349/5396384205307176378786029698061734183151916757696019163274505800368000"},"('R', -13, 3)":{"1":"-187046375084403955103323736419418101519459535616661621964953004952325768709/437107120629881286681668405543000468835305257373377552225234969829808000"},"('R', -12, 3)":{"1":"187685541838053535073824131297800806475521688038610631118903242092176744229/437107120629881286681668405543000468835305257373377552225234969829808000"},"('R', -11, 3)":{"1":"-15630491441155131753829075092838846626201102565741550323844166253295349635647/36279891012280146794578477660069038913330336361990336834694502495874064000"},"('R', -10, 3)":{"1":"15683284360801564016027413805310115972368511978279706452985822817963369649327/36279891012280146794578477660069038913330336361990336834694502495874064000"},"('R', -9, 3)":{"1":"-925624026126255518357609640071610810597205210567531903947546682111428521087/2134111236016479223210498685886414053725313903646490402040853087992592000"},"('R', -8, 3)":{"1":"928711519176127869325666347910267860387733716314755672918770448625309305247/2134111236016479223210498685886414053725313903646490402040853087992592000"},"('R', -7, 3)":{"1":"-931771111356478310867316735634274490105303041373357012593533896708180805727/2134111236016479223210498685886414053725313903646490402040853087992592000"},"('R', -6, 3)":{"1":"934838395612397424702969163658249235477275079727565475334931627651942998247/2134111236016479223210498685886414053725313903646490402040853087992592000"},"('R', -5, 3)":{"1":"-83471110036040607571940880352779626839704013803396209521013846231996832041743/189935900005466650865734383043890850781552937424537645781635924831340688000"},"('R', -4, 3)":{"1":"83742141632520521501520868442531739500358982769231002152386455836963967854319/189935900005466650865734383043890850781552937424537645781635924831340688000"},"('R', -3, 3)":{"1":"-84010678348160428272351275179354851113812908429286453399309299472784449555759/189935900005466650865734383043890850781552937424537645781635924831340688000"},"('R', -2, 3)":{"1":"84279628540605407761356324060812806568156801101840879748620288500546265162879/189935900005466650865734383043890850781552937424537645781635924831340688000"},"('R', -1, 3)":{"1":"-84546094574959222804130577572605494427150871305086401650337772799555159684159/189935900005466650865734383043890850781552937424537645781635924831340688000"},"('R', 0, 3)":{"1":"84812866103918827501009732630614902827150515730832413780460364149034344100319/189935900005466650865734383043890850781552937424537645781635924831340688000"},"('BA', 0, (), ((0, 2),), -94, 1)":{"1":"1983167003297161770925970346927981627994399943234690060199003284757470973632/25225861719476039568105347748016753619424999501696406080373521266662435125","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -93, 1)":{"1":"-19324033051045859284860113161318546605152268906451759930107332783305483483622/25225861719476039568105347748016753619424999501696406080373521266662435125","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -92, 1)":{"1":"26942313327487309883505280199261824689859646611562939630441933619053419422617/25225861719476039568105347748016753619424999501696406080373521266662435125","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -91, 1)":{"1":"-31672283753878376160504469289070405104552158974236243100872051685560342085947/25225861719476039568105347748016753619424999501696406080373521266662435125","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -90, 1)":{"1":"70077708078659345199850683678959750208010949944296535606195070918120498313889/50451723438952079136210695496033507238849999003392812160747042533324870250","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -89, 1)":{"1":"-601880354326232997278442196864918458551393026450652138729952911307726969593/403613787511616633089685563968268057910799992027142497285976340266598962","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -88, 1)":{"1":"2004043519316612581283851876444147950966484644647933790326432208726939251/1273872577678375940820873513345120748361317990238424748409217082018050","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -87, 1)":{"1":"-2090399242017841569997737252191980482152545500863083913522140480301319359/1273872577678375940820873513345120748361317990238424748409217082018050","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -86, 1)":{"1":"4326879249909403899952483377311658662885867919869679667399617697116375757/2547745155356751881641747026690241496722635980476849496818434164036100","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -85, 1)":{"1":"-178100999815076573981964141476902947830041323212258841189346775705552389/101909806214270075265669881067609659868905439219073979872737366561444","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -84, 1)":{"1":"22810006802038463565570673443499301547138234349606320976932683346385822661/12738725776783759408208735133451207483613179902384247484092170820180500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -83, 1)":{"1":"-23291829117395299005873920410224837781296776742042829954387311441987500921/12738725776783759408208735133451207483613179902384247484092170820180500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -82, 1)":{"1":"3443084542398583987459249535483010056603412676838224833722996748130559/1849140045983997591553017148127624834317488736011648640454662624500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -81, 1)":{"1":"-3498526843633879710522139905362838159366947576515843704450963498653039/1849140045983997591553017148127624834317488736011648640454662624500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -80, 1)":{"1":"394257228293446888055606441618207487094954837029260533931218703909411/205460005109333065728113016458624981590832081779072071161629180500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -79, 1)":{"1":"-79849288211750798093237903612911001768508580723189369621800484445731/41092001021866613145622603291724996318166416355814414232325836100","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -78, 1)":{"1":"51756012870300255401846967000764708656804902277725101823523202737/26336805654136589101504632777904179662340276465832023222128400","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -77, 1)":{"1":"-4021631704044410834009559418828879935127507062230534608760659357/2025908127241276084731125598300321512487713574294771017086800","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -76, 1)":{"1":"4058367750224842122501393628363712150567223578722147955773599109/2025908127241276084731125598300321512487713574294771017086800","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -75, 1)":{"1":"-4091821735497773157990565178099953224358567406391075483230237953/2025908127241276084731125598300321512487713574294771017086800","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -74, 1)":{"1":"103057891435938985557446952463364817916626519923427117010982047333/50647703181031902118278139957508037812192839357369275427170000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -73, 1)":{"1":"-103753084999525016891152160620564251767902667377002984236455135933/50647703181031902118278139957508037812192839357369275427170000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -72, 1)":{"1":"19588476923939706610341765776086270827523986965245165183172677/9504166481709870917297455424565216328052700198417953730000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -71, 1)":{"1":"-19696881994334030871949609535498359010663589369261230262468727/9504166481709870917297455424565216328052700198417953730000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -70, 1)":{"1":"3926912095287351760387738133600077921361074223587597212697/1885373235808345748323240512708830852619063717202530000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -69, 1)":{"1":"-157788096465428591155727706581574608735544670798013439913/75414929432333829932929620508353234104762548688101200","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -68, 1)":{"1":"2059633246480262968671722049087463007521969923508190685853/980394082620339789128085066608592043361913132945315600","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -67, 1)":{"1":"-82688647054576170131237803429543341757064137564824649625/39215763304813591565123402664343681734476525317812624","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -66, 1)":{"1":"462028405518036968436360272273395393329102065721155117/218399216444718153069299413367919813624841419680400","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -65, 1)":{"1":"-463392124698735142124601952679585366758330239158666021/218399216444718153069299413367919813624841419680400","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -64, 1)":{"1":"178695162287394086758917773098439018539263451534087381/83999698632583905026653620526123005240323622954000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -63, 1)":{"1":"-179108701462632022556441412250887004934399140916725291/83999698632583905026653620526123005240323622954000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -62, 1)":{"1":"179471274049402726732296346496839183224536984449519021/83999698632583905026653620526123005240323622954000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -61, 1)":{"1":"-16344141591845639443473870416559075925770183073949231/7636336239325809547877601866011182294574874814000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -60, 1)":{"1":"4398964957790627088565466281318349631954966857951/2052226885064716352560494992209401315392334000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -59, 1)":{"1":"-880892412710108906009299446652351727587992744511/410445377012943270512098998441880263078466800","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -58, 1)":{"1":"253315216019039214087847052299419072108285763/117910191615324122525739442241275571122800","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -57, 1)":{"1":"-253518278641855276187044461431581906885435099/117910191615324122525739442241275571122800","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -56, 1)":{"1":"253669507357334145874101436883690277301140883/117910191615324122525739442241275571122800","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -55, 1)":{"1":"-3299036420393139421273132598264870799638661853/1532832490999213592834612749136582424596400","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -54, 1)":{"1":"181487891314337873653372642069221308993225117629/84305787004956747605903701202512033352802000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -53, 1)":{"1":"-181499082587642143075825066803290344971598357109/84305787004956747605903701202512033352802000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -52, 1)":{"1":"64607990971993175327558661367230021310852661/30012740122804110931257992596123899378000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -51, 1)":{"1":"-64594666166507583417777667960252681369483601/30012740122804110931257992596123899378000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -50, 1)":{"1":"64575582887870482270672009441457906492099981/30012740122804110931257992596123899378000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -49, 1)":{"1":"-322770979432825387430991553728977249453433769/150063700614020554656289962980619496890000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -48, 1)":{"1":"940776945589056222410391526265473720494583/437503500332421442146617967873526230000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -47, 1)":{"1":"-470445625608108495196168962147246580314329/218751750166210721073308983936763115000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -46, 1)":{"1":"940776945589056222410391526265473720494583/437503500332421442146617967873526230000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -45, 1)":{"1":"-322770979432825387430991553728977249453433769/150063700614020554656289962980619496890000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -44, 1)":{"1":"64575582887870482270672009441457906492099981/30012740122804110931257992596123899378000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -43, 1)":{"1":"-64594666166507583417777667960252681369483601/30012740122804110931257992596123899378000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -42, 1)":{"1":"64607990971993175327558661367230021310852661/30012740122804110931257992596123899378000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -41, 1)":{"1":"-181499082587642143075825066803290344971598357109/84305787004956747605903701202512033352802000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -40, 1)":{"1":"181487891314337873653372642069221308993225117629/84305787004956747605903701202512033352802000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -39, 1)":{"1":"-3299036420393139421273132598264870799638661853/1532832490999213592834612749136582424596400","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -38, 1)":{"1":"253669507357334145874101436883690277301140883/117910191615324122525739442241275571122800","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -37, 1)":{"1":"-253518278641855276187044461431581906885435099/117910191615324122525739442241275571122800","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -36, 1)":{"1":"253315216019039214087847052299419072108285763/117910191615324122525739442241275571122800","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -35, 1)":{"1":"-880892412710108906009299446652351727587992744511/410445377012943270512098998441880263078466800","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -34, 1)":{"1":"4398964957790627088565466281318349631954966857951/2052226885064716352560494992209401315392334000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -33, 1)":{"1":"-16344141591845639443473870416559075925770183073949231/7636336239325809547877601866011182294574874814000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -32, 1)":{"1":"179471274049402726732296346496839183224536984449519021/83999698632583905026653620526123005240323622954000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -31, 1)":{"1":"-179108701462632022556441412250887004934399140916725291/83999698632583905026653620526123005240323622954000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -30, 1)":{"1":"178695162287394086758917773098439018539263451534087381/83999698632583905026653620526123005240323622954000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -29, 1)":{"1":"-463392124698735142124601952679585366758330239158666021/218399216444718153069299413367919813624841419680400","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -28, 1)":{"1":"462028405518036968436360272273395393329102065721155117/218399216444718153069299413367919813624841419680400","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -27, 1)":{"1":"-82688647054576170131237803429543341757064137564824649625/39215763304813591565123402664343681734476525317812624","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -26, 1)":{"1":"2059633246480262968671722049087463007521969923508190685853/980394082620339789128085066608592043361913132945315600","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -25, 1)":{"1":"-157788096465428591155727706581574608735544670798013439913/75414929432333829932929620508353234104762548688101200","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -24, 1)":{"1":"3926912095287351760387738133600077921361074223587597212697/1885373235808345748323240512708830852619063717202530000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -23, 1)":{"1":"-19696881994334030871949609535498359010663589369261230262468727/9504166481709870917297455424565216328052700198417953730000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -22, 1)":{"1":"19588476923939706610341765776086270827523986965245165183172677/9504166481709870917297455424565216328052700198417953730000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -21, 1)":{"1":"-103753084999525016891152160620564251767902667377002984236455135933/50647703181031902118278139957508037812192839357369275427170000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -20, 1)":{"1":"103057891435938985557446952463364817916626519923427117010982047333/50647703181031902118278139957508037812192839357369275427170000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -19, 1)":{"1":"-4091821735497773157990565178099953224358567406391075483230237953/2025908127241276084731125598300321512487713574294771017086800","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -18, 1)":{"1":"4058367750224842122501393628363712150567223578722147955773599109/2025908127241276084731125598300321512487713574294771017086800","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -17, 1)":{"1":"-4021631704044410834009559418828879935127507062230534608760659357/2025908127241276084731125598300321512487713574294771017086800","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -16, 1)":{"1":"51756012870300255401846967000764708656804902277725101823523202737/26336805654136589101504632777904179662340276465832023222128400","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -15, 1)":{"1":"-79849288211750798093237903612911001768508580723189369621800484445731/41092001021866613145622603291724996318166416355814414232325836100","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -14, 1)":{"1":"394257228293446888055606441618207487094954837029260533931218703909411/205460005109333065728113016458624981590832081779072071161629180500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -13, 1)":{"1":"-3498526843633879710522139905362838159366947576515843704450963498653039/1849140045983997591553017148127624834317488736011648640454662624500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -12, 1)":{"1":"3443084542398583987459249535483010056603412676838224833722996748130559/1849140045983997591553017148127624834317488736011648640454662624500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -11, 1)":{"1":"-23291829117395299005873920410224837781296776742042829954387311441987500921/12738725776783759408208735133451207483613179902384247484092170820180500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -10, 1)":{"1":"22810006802038463565570673443499301547138234349606320976932683346385822661/12738725776783759408208735133451207483613179902384247484092170820180500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -9, 1)":{"1":"-178100999815076573981964141476902947830041323212258841189346775705552389/101909806214270075265669881067609659868905439219073979872737366561444","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -8, 1)":{"1":"4326879249909403899952483377311658662885867919869679667399617697116375757/2547745155356751881641747026690241496722635980476849496818434164036100","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -7, 1)":{"1":"-2090399242017841569997737252191980482152545500863083913522140480301319359/1273872577678375940820873513345120748361317990238424748409217082018050","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -6, 1)":{"1":"2004043519316612581283851876444147950966484644647933790326432208726939251/1273872577678375940820873513345120748361317990238424748409217082018050","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -5, 1)":{"1":"-601880354326232997278442196864918458551393026450652138729952911307726969593/403613787511616633089685563968268057910799992027142497285976340266598962","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -4, 1)":{"1":"70077708078659345199850683678959750208010949944296535606195070918120498313889/50451723438952079136210695496033507238849999003392812160747042533324870250","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -3, 1)":{"1":"-31672283753878376160504469289070405104552158974236243100872051685560342085947/25225861719476039568105347748016753619424999501696406080373521266662435125","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -2, 1)":{"1":"26942313327487309883505280199261824689859646611562939630441933619053419422617/25225861719476039568105347748016753619424999501696406080373521266662435125","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -1, 1)":{"1":"-19324033051045859284860113161318546605152268906451759930107332783305483483622/25225861719476039568105347748016753619424999501696406080373521266662435125","pi2":"16/3"},"('BA', 0, (), ((0, 2),), 0, 1)":{"1":"1983167003297161770925970346927981627994399943234690060199003284757470973632/25225861719476039568105347748016753619424999501696406080373521266662435125","pi2":"-16/3"},"('BA', 1, (2,), ((0, 1),), -94, 1)":{"1":"3684269126502577787295988888472646995861/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 3),), -94, 1)":{"1":"-3684269126502577787295988888472646995861/22461461092046545478264758033283602950"},"('BA', 1, (1,), ((0, 2),), -94, 1)":{"1":"3684269126502577787295988888472646995861/11230730546023272739132379016641801475"},"('BA', 1, (1,), ((0, 1),), -94, 2)":{"1":"3684269126502577787295988888472646995861/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 2),), -94, 2)":{"1":"-3684269126502577787295988888472646995861/22461461092046545478264758033283602950"},"('BA', 1, (2,), ((0, 1),), -93, 1)":{"1":"-3676622671662732154792749821908124918261/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 3),), -93, 1)":{"1":"5114156181553711065401694336038275507061/22461461092046545478264758033283602950"},"('BA', 1, (1,), ((0, 2),), -93, 1)":{"1":"-3676622671662732154792749821908124918261/11230730546023272739132379016641801475"},"('BA', 1, (1,), ((0, 1),), -93, 2)":{"1":"-3676622671662732154792749821908124918261/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 2),), -93, 2)":{"1":"4395389426608221610097222078973200212661/22461461092046545478264758033283602950"},"('BA', 1, (2,), ((0, 1),), -92, 1)":{"1":"3668893996878372053122809260004199377461/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 3),), -92, 1)":{"1":"-5825194261714840419036226031199425260661/22461461092046545478264758033283602950"},"('BA', 1, (1,), ((0, 2),), -92, 1)":{"1":"3668893996878372053122809260004199377461/11230730546023272739132379016641801475"},"('BA', 1, (1,), ((0, 1),), -92, 2)":{"1":"3668893996878372053122809260004199377461/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 2),), -92, 2)":{"1":"-4747044129296606236079517645601812319061/22461461092046545478264758033283602950"},"('BA', 1, (2,), ((0, 1),), -91, 1)":{"1":"-3661081314759399341652108474601318124261/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 3),), -91, 1)":{"1":"6296559416226194011101840083839927537061/22461461092046545478264758033283602950"},"('BA', 1, (1,), ((0, 2),), -91, 1)":{"1":"-3661081314759399341652108474601318124261/11230730546023272739132379016641801475"},"('BA', 1, (1,), ((0, 1),), -91, 2)":{"1":"-3661081314759399341652108474601318124261/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 2),), -91, 2)":{"1":"4978820365492796676376974279220622830661/22461461092046545478264758033283602950"},"('BA', 1, (2,), ((0, 1),), -90, 1)":{"1":"3653182778990767589396015372875328285861/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 3),), -90, 1)":{"1":"-6648044257930306986497983110646475345861/22461461092046545478264758033283602950"},"('BA', 1, (1,), ((0, 2),), -90, 1)":{"1":"3653182778990767589396015372875328285861/11230730546023272739132379016641801475"},"('BA', 1, (1,), ((0, 1),), -90, 2)":{"1":"3653182778990767589396015372875328285861/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 2),), -90, 2)":{"1":"-5150613518460537287946999241760901815861/22461461092046545478264758033283602950"},"('BA', 1, (2,), ((0, 1),), -89, 1)":{"1":"-3645196481713595484337076792241271893701/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 3),), -89, 1)":{"1":"6927564662631330663560833432838449071461/22461461092046545478264758033283602950"},"('BA', 1, (1,), ((0, 2),), -89, 1)":{"1":"-3645196481713595484337076792241271893701/11230730546023272739132379016641801475"},"('BA', 1, (1,), ((0, 1),), -89, 2)":{"1":"-3645196481713595484337076792241271893701/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 2),), -89, 2)":{"1":"5286380572172463073948955112539860482581/22461461092046545478264758033283602950"},"('BA', 1, (2,), ((0, 1),), -88, 1)":{"1":"40866521918642154860585199122889549709/126187983663182839765532348501593275"},"('BA', 1, (), ((0, 3),), -88, 1)":{"1":"-80439073595416293411056143612989200749/252375967326365679531064697003186550"},"('BA', 1, (1,), ((0, 2),), -88, 1)":{"1":"40866521918642154860585199122889549709/126187983663182839765532348501593275"},"('BA', 1, (1,), ((0, 1),), -88, 2)":{"1":"40866521918642154860585199122889549709/126187983663182839765532348501593275"},"('BA', 1, (), ((0, 2),), -88, 2)":{"1":"-60652797757029224135820671367939375229/252375967326365679531064697003186550"},"('BA', 1, (2,), ((0, 1),), -87, 1)":{"1":"-3706795349055853229324900260857622319/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 3),), -87, 1)":{"1":"7514067084722169766250676261362836559/22943269756942334502824063363926050"},"('BA', 1, (1,), ((0, 2),), -87, 1)":{"1":"-3706795349055853229324900260857622319/11471634878471167251412031681963025"},"('BA', 1, (1,), ((0, 1),), -87, 2)":{"1":"-3706795349055853229324900260857622319/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 2),), -87, 2)":{"1":"5610431216889011497787788261110229439/22943269756942334502824063363926050"},"('BA', 1, (2,), ((0, 1),), -86, 1)":{"1":"3698356445237207772956045432953649519/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 3),), -86, 1)":{"1":"-7689174338959062985904413940370272159/22943269756942334502824063363926050"},"('BA', 1, (1,), ((0, 2),), -86, 1)":{"1":"3698356445237207772956045432953649519/11471634878471167251412031681963025"},"('BA', 1, (1,), ((0, 1),), -86, 2)":{"1":"3698356445237207772956045432953649519/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 2),), -86, 2)":{"1":"-5693765392098135379430229686661960839/22943269756942334502824063363926050"},"('BA', 1, (2,), ((0, 1),), -85, 1)":{"1":"-3689819414629973415931738804725211919/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 3),), -85, 1)":{"1":"7843789448845640785344633984951975359/22943269756942334502824063363926050"},"('BA', 1, (1,), ((0, 2),), -85, 1)":{"1":"-3689819414629973415931738804725211919/11471634878471167251412031681963025"},"('BA', 1, (1,), ((0, 1),), -85, 2)":{"1":"-3689819414629973415931738804725211919/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 2),), -85, 2)":{"1":"5766804431737807100638186394838593639/22943269756942334502824063363926050"},"('BA', 1, (2,), ((0, 1),), -84, 1)":{"1":"3681181948368536301765969745576439759/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 3),), -84, 1)":{"1":"-7981988909028634611996938931332329919/22943269756942334502824063363926050"},"('BA', 1, (1,), ((0, 2),), -84, 1)":{"1":"3681181948368536301765969745576439759/11471634878471167251412031681963025"},"('BA', 1, (1,), ((0, 1),), -84, 2)":{"1":"3681181948368536301765969745576439759/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 2),), -84, 2)":{"1":"-5831585428698585456881454338454384839/22943269756942334502824063363926050"},"('BA', 1, (2,), ((0, 1),), -83, 1)":{"1":"-3672441655127796364812512959533039359/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 3),), -83, 1)":{"1":"89174104038111150833659043653469491909/252375967326365679531064697003186550"},"('BA', 1, (1,), ((0, 2),), -83, 1)":{"1":"-3672441655127796364812512959533039359/11471634878471167251412031681963025"},"('BA', 1, (1,), ((0, 1),), -83, 2)":{"1":"-3672441655127796364812512959533039359/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 2),), -83, 2)":{"1":"64785481122258455423298343104166462429/252375967326365679531064697003186550"},"('BA', 1, (2,), ((0, 1),), -82, 1)":{"1":"44139711531918267321142140457772773/138212468415315268089301586529675"},"('BA', 1, (), ((0, 3),), -82, 1)":{"1":"-1089431417101454447900680968520918823/3040674305136935897964634903652850"},"('BA', 1, (1,), ((0, 2),), -82, 1)":{"1":"44139711531918267321142140457772773/138212468415315268089301586529675"},"('BA', 1, (1,), ((0, 1),), -82, 2)":{"1":"44139711531918267321142140457772773/138212468415315268089301586529675"},"('BA', 1, (), ((0, 2),), -82, 2)":{"1":"-787484121976277694216622256778209663/3040674305136935897964634903652850"},"('BA', 1, (2,), ((0, 1),), -81, 1)":{"1":"-44031838385838021258243173365847173/138212468415315268089301586529675"},"('BA', 1, (), ((0, 3),), -81, 1)":{"1":"1103214285996784348706464379266182023/3040674305136935897964634903652850"},"('BA', 1, (1,), ((0, 2),), -81, 1)":{"1":"-44031838385838021258243173365847173/138212468415315268089301586529675"},"('BA', 1, (1,), ((0, 1),), -81, 2)":{"1":"-44031838385838021258243173365847173/138212468415315268089301586529675"},"('BA', 1, (), ((0, 2),), -81, 2)":{"1":"793782254120501291273569643145250463/3040674305136935897964634903652850"},"('BA', 1, (2,), ((0, 1),), -80, 1)":{"1":"4880292608058024066886120358155997/15356940935035029787700176281075"},"('BA', 1, (), ((0, 3),), -80, 1)":{"1":"-123990361927246911605515492552572047/337852700570770655329403878183650"},"('BA', 1, (1,), ((0, 2),), -80, 1)":{"1":"4880292608058024066886120358155997/15356940935035029787700176281075"},"('BA', 1, (1,), ((0, 1),), -80, 2)":{"1":"4880292608058024066886120358155997/15356940935035029787700176281075"},"('BA', 1, (), ((0, 2),), -80, 2)":{"1":"-9870754478660287574514600916238223/37539188952307850592155986464850"},"('BA', 1, (2,), ((0, 1),), -79, 1)":{"1":"-4868007055309996043055960217131137/15356940935035029787700176281075"},"('BA', 1, (), ((0, 3),), -79, 1)":{"1":"125296725702787224806122520881548827/337852700570770655329403878183650"},"('BA', 1, (1,), ((0, 2),), -79, 1)":{"1":"-4868007055309996043055960217131137/15356940935035029787700176281075"},"('BA', 1, (1,), ((0, 1),), -79, 2)":{"1":"-4868007055309996043055960217131137/15356940935035029787700176281075"},"('BA', 1, (), ((0, 2),), -79, 2)":{"1":"29807467218532863546623013878331889/112617566856923551776467959394550"},"('BA', 1, (2,), ((0, 1),), -78, 1)":{"1":"61462860623241058403302042280303/194391657405506706173419952925"},"('BA', 1, (), ((0, 3),), -78, 1)":{"1":"-1601408668079200388687266439840813/4276616462921147535815238964350"},"('BA', 1, (1,), ((0, 2),), -78, 1)":{"1":"61462860623241058403302042280303/194391657405506706173419952925"},"('BA', 1, (1,), ((0, 1),), -78, 2)":{"1":"61462860623241058403302042280303/194391657405506706173419952925"},"('BA', 1, (), ((0, 2),), -78, 2)":{"1":"-379583355822475338520598150820691/1425538820973715845271746321450"},"('BA', 1, (2,), ((0, 1),), -77, 1)":{"1":"-61303359776139104182852056677903/194391657405506706173419952925"},"('BA', 1, (), ((0, 3),), -77, 1)":{"1":"1615754361915605565338326909609613/4276616462921147535815238964350"},"('BA', 1, (1,), ((0, 2),), -77, 1)":{"1":"-61303359776139104182852056677903/194391657405506706173419952925"},"('BA', 1, (1,), ((0, 1),), -77, 2)":{"1":"-61303359776139104182852056677903/194391657405506706173419952925"},"('BA', 1, (), ((0, 2),), -77, 2)":{"1":"127227295525174206186094418503697/475179606991238615090582107150"},"('BA', 1, (2,), ((0, 1),), -76, 1)":{"1":"672559662384108370412072783887333/2138308231460573767907619482175"},"('BA', 1, (), ((0, 3),), -76, 1)":{"1":"-1629182814185903425421925697468813/4276616462921147535815238964350"},"('BA', 1, (1,), ((0, 2),), -76, 1)":{"1":"672559662384108370412072783887333/2138308231460573767907619482175"},"('BA', 1, (1,), ((0, 1),), -76, 2)":{"1":"672559662384108370412072783887333/2138308231460573767907619482175"},"('BA', 1, (), ((0, 2),), -76, 2)":{"1":"-1150871238285005897916999240678073/4276616462921147535815238964350"},"('BA', 1, (2,), ((0, 1),), -75, 1)":{"1":"-670758981768141571449624262218133/2138308231460573767907619482175"},"('BA', 1, (), ((0, 3),), -75, 1)":{"1":"1641787578497671018159065349153213/4276616462921147535815238964350"},"('BA', 1, (1,), ((0, 2),), -75, 1)":{"1":"-670758981768141571449624262218133/2138308231460573767907619482175"},"('BA', 1, (1,), ((0, 1),), -75, 2)":{"1":"-670758981768141571449624262218133/2138308231460573767907619482175"},"('BA', 1, (), ((0, 2),), -75, 2)":{"1":"1156273280132906294804344805685673/4276616462921147535815238964350"},"('BA', 1, (2,), ((0, 1),), -74, 1)":{"1":"668934292077295215167676426926677/2138308231460573767907619482175"},"('BA', 1, (), ((0, 3),), -74, 1)":{"1":"-1653648061488172333991726278547677/4276616462921147535815238964350"},"('BA', 1, (1,), ((0, 2),), -74, 1)":{"1":"668934292077295215167676426926677/2138308231460573767907619482175"},"('BA', 1, (1,), ((0, 1),), -74, 2)":{"1":"668934292077295215167676426926677/2138308231460573767907619482175"},"('BA', 1, (), ((0, 2),), -74, 2)":{"1":"-1161291176782733774579701352737177/4276616462921147535815238964350"},"('BA', 1, (2,), ((0, 1),), -73, 1)":{"1":"-667084944417653637854891458725877/2138308231460573767907619482175"},"('BA', 1, (), ((0, 3),), -73, 1)":{"1":"1664832211620290444407140133857277/4276616462921147535815238964350"},"('BA', 1, (1,), ((0, 2),), -73, 1)":{"1":"-667084944417653637854891458725877/2138308231460573767907619482175"},"('BA', 1, (1,), ((0, 1),), -73, 2)":{"1":"-667084944417653637854891458725877/2138308231460573767907619482175"},"('BA', 1, (), ((0, 2),), -73, 2)":{"1":"1165958578018972041131015796291577/4276616462921147535815238964350"},"('BA', 1, (2,), ((0, 1),), -72, 1)":{"1":"9112469359293533278712889630349/29291893581651695450789307975"},"('BA', 1, (), ((0, 3),), -72, 1)":{"1":"-22950665705548180343745047878549/58583787163303390901578615950"},"('BA', 1, (1,), ((0, 2),), -72, 1)":{"1":"9112469359293533278712889630349/29291893581651695450789307975"},"('BA', 1, (1,), ((0, 1),), -72, 2)":{"1":"9112469359293533278712889630349/29291893581651695450789307975"},"('BA', 1, (), ((0, 2),), -72, 2)":{"1":"-16031567532420856811228968754449/58583787163303390901578615950"},"('BA', 1, (2,), ((0, 1),), -71, 1)":{"1":"-3028810706851429109067025637383/9763964527217231816929769325"},"('BA', 1, (), ((0, 3),), -71, 1)":{"1":"334603539454982298701364486521/849040393671063636254762550"},"('BA', 1, (1,), ((0, 2),), -71, 1)":{"1":"-3028810706851429109067025637383/9763964527217231816929769325"},"('BA', 1, (1,), ((0, 1),), -71, 2)":{"1":"-3028810706851429109067025637383/9763964527217231816929769325"},"('BA', 1, (), ((0, 2),), -71, 2)":{"1":"5362346057158010989599204413683/19527929054434463633859538650"},"('BA', 1, (2,), ((0, 1),), -70, 1)":{"1":"42535343474848157886823113473/137520627143904673477884075"},"('BA', 1, (), ((0, 3),), -70, 1)":{"1":"-1579741695204301872637767717/3986105134605932564576350"},"('BA', 1, (1,), ((0, 2),), -70, 1)":{"1":"42535343474848157886823113473/137520627143904673477884075"},"('BA', 1, (1,), ((0, 1),), -70, 2)":{"1":"42535343474848157886823113473/137520627143904673477884075"},"('BA', 1, (), ((0, 2),), -70, 2)":{"1":"-75768760221972493549414542973/275041254287809346955768150"},"('BA', 1, (2,), ((0, 1),), -69, 1)":{"1":"-42409610330030873613929048033/137520627143904673477884075"},"('BA', 1, (), ((0, 3),), -69, 1)":{"1":"1588123904858787490830705413/3986105134605932564576350"},"('BA', 1, (1,), ((0, 2),), -69, 1)":{"1":"-42409610330030873613929048033/137520627143904673477884075"},"('BA', 1, (1,), ((0, 1),), -69, 2)":{"1":"-42409610330030873613929048033/137520627143904673477884075"},"('BA', 1, (), ((0, 2),), -69, 2)":{"1":"15199015976528721048124772153/55008250857561869391153630"},"('BA', 1, (2,), ((0, 1),), -68, 1)":{"1":"14094018321907827923954201611/45840209047968224492628025"},"('BA', 1, (), ((0, 3),), -68, 1)":{"1":"-110130018696888170033143351897/275041254287809346955768150"},"('BA', 1, (1,), ((0, 2),), -68, 1)":{"1":"14094018321907827923954201611/45840209047968224492628025"},"('BA', 1, (1,), ((0, 1),), -68, 2)":{"1":"14094018321907827923954201611/45840209047968224492628025"},"('BA', 1, (), ((0, 2),), -68, 2)":{"1":"-15241207366261165380500595673/55008250857561869391153630"},"('BA', 1, (2,), ((0, 1),), -67, 1)":{"1":"-14050874595745034300902316411/45840209047968224492628025"},"('BA', 1, (), ((0, 3),), -67, 1)":{"1":"995872834423738035210945653873/2475371288590284122601913350"},"('BA', 1, (1,), ((0, 2),), -67, 1)":{"1":"-14050874595745034300902316411/45840209047968224492628025"},"('BA', 1, (1,), ((0, 1),), -67, 2)":{"1":"-14050874595745034300902316411/45840209047968224492628025"},"('BA', 1, (), ((0, 2),), -67, 2)":{"1":"8089684991228552713737107041/29122015159885695560022510"},"('BA', 1, (2,), ((0, 1),), -66, 1)":{"1":"209060999005535159677640233/684182224596540664069075"},"('BA', 1, (), ((0, 3),), -66, 1)":{"1":"-14930575508304671719756227419/36945840128213195859730050"},"('BA', 1, (1,), ((0, 2),), -66, 1)":{"1":"209060999005535159677640233/684182224596540664069075"},"('BA', 1, (1,), ((0, 1),), -66, 2)":{"1":"209060999005535159677640233/684182224596540664069075"},"('BA', 1, (), ((0, 2),), -66, 2)":{"1":"-121030720479141888417955963/434656942684861127761530"},"('BA', 1, (2,), ((0, 1),), -65, 1)":{"1":"-625192648726870088010174299/2052546673789621992207225"},"('BA', 1, (), ((0, 3),), -65, 1)":{"1":"14994198020876558184517810619/36945840128213195859730050"},"('BA', 1, (1,), ((0, 2),), -65, 1)":{"1":"-625192648726870088010174299/2052546673789621992207225"},"('BA', 1, (1,), ((0, 1),), -65, 2)":{"1":"-625192648726870088010174299/2052546673789621992207225"},"('BA', 1, (), ((0, 2),), -65, 2)":{"1":"121299599173049346921231643/434656942684861127761530"},"('BA', 1, (2,), ((0, 1),), -64, 1)":{"1":"623171679694215690971693339/2052546673789621992207225"},"('BA', 1, (), ((0, 3),), -64, 1)":{"1":"-15054827091856190095672239419/36945840128213195859730050"},"('BA', 1, (1,), ((0, 2),), -64, 1)":{"1":"623171679694215690971693339/2052546673789621992207225"},"('BA', 1, (1,), ((0, 1),), -64, 2)":{"1":"623171679694215690971693339/2052546673789621992207225"},"('BA', 1, (), ((0, 2),), -64, 2)":{"1":"-121549248288847831261279291/434656942684861127761530"},"('BA', 1, (2,), ((0, 1),), -63, 1)":{"1":"-621119133020426068979486114/2052546673789621992207225"},"('BA', 1, (), ((0, 3),), -63, 1)":{"1":"7556314727318713434919940797/18472920064106597929865025"},"('BA', 1, (1,), ((0, 2),), -63, 1)":{"1":"-621119133020426068979486114/2052546673789621992207225"},"('BA', 1, (1,), ((0, 1),), -63, 2)":{"1":"-621119133020426068979486114/2052546673789621992207225"},"('BA', 1, (), ((0, 2),), -63, 2)":{"1":"60890298975944886737221343/217328471342430563880765"},"('BA', 1, (2,), ((0, 1),), -62, 1)":{"1":"1857102018722109835152683942/6157640021368865976621675"},"('BA', 1, (), ((0, 3),), -62, 1)":{"1":"-7583877496938174073101009247/18472920064106597929865025"},"('BA', 1, (1,), ((0, 2),), -62, 1)":{"1":"1857102018722109835152683942/6157640021368865976621675"},"('BA', 1, (1,), ((0, 1),), -62, 2)":{"1":"1857102018722109835152683942/6157640021368865976621675"},"('BA', 1, (), ((0, 2),), -62, 2)":{"1":"-60997238382478463681353148/217328471342430563880765"},"('BA', 1, (2,), ((0, 1),), -61, 1)":{"1":"-1850745745151664554144558342/6157640021368865976621675"},"('BA', 1, (), ((0, 3),), -61, 1)":{"1":"7610169355797743189998256047/18472920064106597929865025"},"('BA', 1, (1,), ((0, 2),), -61, 1)":{"1":"-1850745745151664554144558342/6157640021368865976621675"},"('BA', 1, (1,), ((0, 1),), -61, 2)":{"1":"-1850745745151664554144558342/6157640021368865976621675"},"('BA', 1, (), ((0, 2),), -61, 2)":{"1":"61095811608972000124794668/217328471342430563880765"},"('BA', 1, (2,), ((0, 1),), -60, 1)":{"1":"30234184760248301634053822/100944918383096163551175"},"('BA', 1, (), ((0, 3),), -60, 1)":{"1":"-125168052443405817188824027/302834755149288490653525"},"('BA', 1, (1,), ((0, 2),), -60, 1)":{"1":"30234184760248301634053822/100944918383096163551175"},"('BA', 1, (1,), ((0, 1),), -60, 2)":{"1":"30234184760248301634053822/100944918383096163551175"},"('BA', 1, (), ((0, 2),), -60, 2)":{"1":"-17051932958377826963990476/60566951029857698130705"},"('BA', 1, (2,), ((0, 1),), -59, 1)":{"1":"-30126510180639665726265902/100944918383096163551175"},"('BA', 1, (), ((0, 3),), -59, 1)":{"1":"125560295554837276567194307/302834755149288490653525"},"('BA', 1, (1,), ((0, 2),), -59, 1)":{"1":"-30126510180639665726265902/100944918383096163551175"},"('BA', 1, (1,), ((0, 1),), -59, 2)":{"1":"-30126510180639665726265902/100944918383096163551175"},"('BA', 1, (), ((0, 2),), -59, 2)":{"1":"17075006082579677515659316/60566951029857698130705"},"('BA', 1, (2,), ((0, 1),), -58, 1)":{"1":"508762891663666223321578/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -58, 1)":{"1":"-2134481679561956242045673/5132792460157432044975"},"('BA', 1, (1,), ((0, 2),), -58, 1)":{"1":"508762891663666223321578/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -58, 2)":{"1":"508762891663666223321578/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -58, 2)":{"1":"-289762601705745557702804/1026558492031486408995"},"('BA', 1, (2,), ((0, 1),), -57, 1)":{"1":"-506874968000160041419978/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -57, 1)":{"1":"2140528137781563878676473/5132792460157432044975"},"('BA', 1, (1,), ((0, 2),), -57, 1)":{"1":"-506874968000160041419978/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -57, 2)":{"1":"-506874968000160041419978/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -57, 2)":{"1":"290084058978180394080644/1026558492031486408995"},"('BA', 1, (2,), ((0, 1),), -56, 1)":{"1":"504953922868873049309578/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -56, 1)":{"1":"-2146291273175424855007673/5132792460157432044975"},"('BA', 1, (1,), ((0, 2),), -56, 1)":{"1":"504953922868873049309578/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -56, 2)":{"1":"504953922868873049309578/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -56, 2)":{"1":"-290372215747873442897204/1026558492031486408995"},"('BA', 1, (2,), ((0, 1),), -55, 1)":{"1":"-502998573360241646625778/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -55, 1)":{"1":"2151781292949659177927573/5132792460157432044975"},"('BA', 1, (1,), ((0, 2),), -55, 1)":{"1":"-502998573360241646625778/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -55, 2)":{"1":"-502998573360241646625778/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -55, 2)":{"1":"290627915299002164786624/1026558492031486408995"},"('BA', 1, (2,), ((0, 1),), -54, 1)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -54, 1)":{"1":"-2157007408909092199646093/5132792460157432044975"},"('BA', 1, (1,), ((0, 2),), -54, 1)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -54, 2)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -54, 2)":{"1":"-290851891697263580003132/1026558492031486408995"},"('BA', 1, (2,), ((0, 1),), -53, 1)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (), ((0, 3),), -53, 1)":{"1":"240219768662014838117077/570310273350825782775"},"('BA', 1, (1,), ((0, 2),), -53, 1)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (1,), ((0, 1),), -53, 2)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (), ((0, 2),), -53, 2)":{"1":"291044777123047273926412/1026558492031486408995"},"('BA', 1, (2,), ((0, 1),), -52, 1)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (), ((0, 3),), -52, 1)":{"1":"-4542348577543843096609/10760571195298599675"},"('BA', 1, (1,), ((0, 2),), -52, 1)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -52, 2)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (), ((0, 2),), -52, 2)":{"1":"-5494473736333030861484/19369028151537479415"},"('BA', 1, (2,), ((0, 1),), -51, 1)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (), ((0, 3),), -51, 1)":{"1":"4551742421449577831209/10760571195298599675"},"('BA', 1, (1,), ((0, 2),), -51, 1)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -51, 2)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (), ((0, 2),), -51, 2)":{"1":"5496968494878488282804/19369028151537479415"},"('BA', 1, (2,), ((0, 1),), -50, 1)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (), ((0, 3),), -50, 1)":{"1":"-1520214143474647482803/3586857065099533225"},"('BA', 1, (1,), ((0, 2),), -50, 1)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -50, 2)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (), ((0, 2),), -50, 2)":{"1":"-5498901945103953699644/19369028151537479415"},"('BA', 1, (2,), ((0, 1),), -49, 1)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (), ((0, 3),), -49, 1)":{"1":"13707178765010128059131/32281713585895799025"},"('BA', 1, (1,), ((0, 2),), -49, 1)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -49, 2)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (), ((0, 2),), -49, 2)":{"1":"27501396491084759602012/96845140757687397075"},"('BA', 1, (2,), ((0, 1),), -48, 1)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (), ((0, 3),), -48, 1)":{"1":"-280224704450498517419/658810481344812225"},"('BA', 1, (1,), ((0, 2),), -48, 1)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (1,), ((0, 1),), -48, 2)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (), ((0, 2),), -48, 2)":{"1":"-561337167705646072588/1976431444034436675"},"('BA', 1, (2,), ((0, 1),), -47, 1)":{"1":"-561365202194213936938/1976431444034436675"},"('BA', 1, (), ((0, 3),), -47, 1)":{"1":"280682601097106968469/658810481344812225"},"('BA', 1, (1,), ((0, 2),), -47, 1)":{"1":"-561365202194213936938/1976431444034436675"},"('BA', 1, (1,), ((0, 1),), -47, 2)":{"1":"-561365202194213936938/1976431444034436675"},"('BA', 1, (), ((0, 2),), -47, 2)":{"1":"561365202194213936938/1976431444034436675"},"('BA', 1, (2,), ((0, 1),), -46, 1)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (), ((0, 3),), -46, 1)":{"1":"-283775739669094668419/658810481344812225"},"('BA', 1, (1,), ((0, 2),), -46, 1)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (1,), ((0, 1),), -46, 2)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (), ((0, 2),), -46, 2)":{"1":"-566663720533540299088/1976431444034436675"},"('BA', 1, (2,), ((0, 1),), -45, 1)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (), ((0, 3),), -45, 1)":{"1":"14055334609268141994131/32281713585895799025"},"('BA', 1, (1,), ((0, 2),), -45, 1)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -45, 2)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (), ((0, 2),), -45, 2)":{"1":"28023630257471780504512/96845140757687397075"},"('BA', 1, (2,), ((0, 1),), -44, 1)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (), ((0, 3),), -44, 1)":{"1":"-14204547863176282576291/32281713585895799025"},"('BA', 1, (1,), ((0, 2),), -44, 1)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -44, 2)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (), ((0, 2),), -44, 2)":{"1":"-28278440583376451344816/96845140757687397075"},"('BA', 1, (2,), ((0, 1),), -43, 1)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (), ((0, 3),), -43, 1)":{"1":"14352779047128631200691/32281713585895799025"},"('BA', 1, (1,), ((0, 2),), -43, 1)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -43, 2)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (), ((0, 2),), -43, 2)":{"1":"28531170148562287974616/96845140757687397075"},"('BA', 1, (2,), ((0, 1),), -42, 1)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (), ((0, 3),), -42, 1)":{"1":"-14500154598239912200891/32281713585895799025"},"('BA', 1, (1,), ((0, 2),), -42, 1)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -42, 2)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (), ((0, 2),), -42, 2)":{"1":"-28782031980077728674016/96845140757687397075"},"('BA', 1, (2,), ((0, 1),), -41, 1)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (), ((0, 3),), -41, 1)":{"1":"776280400558633878069623/1710930820052477348325"},"('BA', 1, (1,), ((0, 2),), -41, 1)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (1,), ((0, 1),), -41, 2)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (), ((0, 2),), -41, 2)":{"1":"1538655527474120415209648/5132792460157432044975"},"('BA', 1, (2,), ((0, 1),), -40, 1)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -40, 1)":{"1":"-2352061639472169402665269/5132792460157432044975"},"('BA', 1, (1,), ((0, 2),), -40, 1)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -40, 2)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -40, 2)":{"1":"-1551786573767856501525248/5132792460157432044975"},"('BA', 1, (2,), ((0, 1),), -39, 1)":{"1":"-502998573360241646625778/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -39, 1)":{"1":"2375205867292515641704429/5132792460157432044975"},"('BA', 1, (1,), ((0, 2),), -39, 1)":{"1":"-502998573360241646625778/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -39, 2)":{"1":"-502998573360241646625778/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -39, 2)":{"1":"1564851863666439055821548/5132792460157432044975"},"('BA', 1, (2,), ((0, 1),), -38, 1)":{"1":"504953922868873049309578/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -38, 1)":{"1":"-2398294032644432588778529/5132792460157432044975"},"('BA', 1, (1,), ((0, 2),), -38, 1)":{"1":"504953922868873049309578/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -38, 2)":{"1":"504953922868873049309578/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -38, 2)":{"1":"-1577862458473871081371448/5132792460157432044975"},"('BA', 1, (2,), ((0, 1),), -37, 1)":{"1":"-506874968000160041419978/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -37, 1)":{"1":"2421346574219876494103329/5132792460157432044975"},"('BA', 1, (1,), ((0, 2),), -37, 1)":{"1":"-506874968000160041419978/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -37, 2)":{"1":"-506874968000160041419978/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -37, 2)":{"1":"1590829513110058278116648/5132792460157432044975"},"('BA', 1, (2,), ((0, 1),), -36, 1)":{"1":"508762891663666223321578/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -36, 1)":{"1":"-2444384345411039767848529/5132792460157432044975"},"('BA', 1, (1,), ((0, 2),), -36, 1)":{"1":"508762891663666223321578/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -36, 2)":{"1":"508762891663666223321578/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -36, 2)":{"1":"-1603764341453269551415448/5132792460157432044975"},"('BA', 1, (2,), ((0, 1),), -35, 1)":{"1":"-30126510180639665726265902/100944918383096163551175"},"('BA', 1, (), ((0, 3),), -35, 1)":{"1":"145578296070919714969198811/302834755149288490653525"},"('BA', 1, (1,), ((0, 2),), -35, 1)":{"1":"-30126510180639665726265902/100944918383096163551175"},"('BA', 1, (1,), ((0, 1),), -35, 2)":{"1":"-30126510180639665726265902/100944918383096163551175"},"('BA', 1, (), ((0, 2),), -35, 2)":{"1":"95384030670939606779298832/302834755149288490653525"},"('BA', 1, (2,), ((0, 1),), -34, 1)":{"1":"30234184760248301634053822/100944918383096163551175"},"('BA', 1, (), ((0, 3),), -34, 1)":{"1":"-146939610398828897517660371/302834755149288490653525"},"('BA', 1, (1,), ((0, 2),), -34, 1)":{"1":"30234184760248301634053822/100944918383096163551175"},"('BA', 1, (1,), ((0, 1),), -34, 2)":{"1":"30234184760248301634053822/100944918383096163551175"},"('BA', 1, (), ((0, 2),), -34, 2)":{"1":"-96145443769600674984370552/302834755149288490653525"},"('BA', 1, (2,), ((0, 1),), -33, 1)":{"1":"-1850745745151664554144558342/6157640021368865976621675"},"('BA', 1, (), ((0, 3),), -33, 1)":{"1":"9046542350567237797302769031/18472920064106597929865025"},"('BA', 1, (1,), ((0, 2),), -33, 1)":{"1":"-1850745745151664554144558342/6157640021368865976621675"},"('BA', 1, (1,), ((0, 1),), -33, 2)":{"1":"-1850745745151664554144558342/6157640021368865976621675"},"('BA', 1, (), ((0, 2),), -33, 2)":{"1":"5911330484147367314259803272/18472920064106597929865025"},"('BA', 1, (2,), ((0, 1),), -32, 1)":{"1":"1857102018722109835152683942/6157640021368865976621675"},"('BA', 1, (), ((0, 3),), -32, 1)":{"1":"-9130040671560814443273146231/18472920064106597929865025"},"('BA', 1, (1,), ((0, 2),), -32, 1)":{"1":"1857102018722109835152683942/6157640021368865976621675"},"('BA', 1, (1,), ((0, 1),), -32, 2)":{"1":"1857102018722109835152683942/6157640021368865976621675"},"('BA', 1, (), ((0, 2),), -32, 2)":{"1":"-5957846849821989598001086072/18472920064106597929865025"},"('BA', 1, (2,), ((0, 1),), -31, 1)":{"1":"-621119133020426068979486114/2052546673789621992207225"},"('BA', 1, (), ((0, 3),), -31, 1)":{"1":"9213901864232790427526184281/18472920064106597929865025"},"('BA', 1, (1,), ((0, 2),), -31, 1)":{"1":"-621119133020426068979486114/2052546673789621992207225"},"('BA', 1, (1,), ((0, 1),), -31, 2)":{"1":"-621119133020426068979486114/2052546673789621992207225"},"('BA', 1, (), ((0, 2),), -31, 2)":{"1":"6004468981412353868966935897/18472920064106597929865025"},"('BA', 1, (2,), ((0, 1),), -30, 1)":{"1":"623171679694215690971693339/2052546673789621992207225"},"('BA', 1, (), ((0, 3),), -30, 1)":{"1":"-18596443611631457216799200887/36945840128213195859730050"},"('BA', 1, (1,), ((0, 2),), -30, 1)":{"1":"623171679694215690971693339/2052546673789621992207225"},"('BA', 1, (1,), ((0, 1),), -30, 2)":{"1":"623171679694215690971693339/2052546673789621992207225"},"('BA', 1, (), ((0, 2),), -30, 2)":{"1":"-12102494364439699217772220469/36945840128213195859730050"},"('BA', 1, (2,), ((0, 1),), -29, 1)":{"1":"-625192648726870088010174299/2052546673789621992207225"},"('BA', 1, (), ((0, 3),), -29, 1)":{"1":"18766205010374426568031601527/36945840128213195859730050"},"('BA', 1, (1,), ((0, 2),), -29, 1)":{"1":"-625192648726870088010174299/2052546673789621992207225"},"('BA', 1, (1,), ((0, 1),), -29, 2)":{"1":"-625192648726870088010174299/2052546673789621992207225"},"('BA', 1, (), ((0, 2),), -29, 2)":{"1":"12196469424458128680061585109/36945840128213195859730050"},"('BA', 1, (2,), ((0, 1),), -28, 1)":{"1":"209060999005535159677640233/684182224596540664069075"},"('BA', 1, (), ((0, 3),), -28, 1)":{"1":"-18937306330592024148021490327/36945840128213195859730050"},"('BA', 1, (1,), ((0, 2),), -28, 1)":{"1":"209060999005535159677640233/684182224596540664069075"},"('BA', 1, (1,), ((0, 1),), -28, 2)":{"1":"209060999005535159677640233/684182224596540664069075"},"('BA', 1, (), ((0, 2),), -28, 2)":{"1":"-12290976651870736729658888309/36945840128213195859730050"},"('BA', 1, (2,), ((0, 1),), -27, 1)":{"1":"-14050874595745034300902316411/45840209047968224492628025"},"('BA', 1, (), ((0, 3),), -27, 1)":{"1":"1280368850086957521535229604709/2475371288590284122601913350"},"('BA', 1, (1,), ((0, 2),), -27, 1)":{"1":"-14050874595745034300902316411/45840209047968224492628025"},"('BA', 1, (1,), ((0, 1),), -27, 2)":{"1":"-14050874595745034300902316411/45840209047968224492628025"},"('BA', 1, (), ((0, 2),), -27, 2)":{"1":"829871232086036723829796073903/2475371288590284122601913350"},"('BA', 1, (2,), ((0, 1),), -26, 1)":{"1":"14094018321907827923954201611/45840209047968224492628025"},"('BA', 1, (), ((0, 3),), -26, 1)":{"1":"-143562311097452732598032277101/275041254287809346955768150"},"('BA', 1, (1,), ((0, 2),), -26, 1)":{"1":"14094018321907827923954201611/45840209047968224492628025"},"('BA', 1, (1,), ((0, 1),), -26, 2)":{"1":"14094018321907827923954201611/45840209047968224492628025"},"('BA', 1, (), ((0, 2),), -26, 2)":{"1":"-92922183031588108184947440967/275041254287809346955768150"},"('BA', 1, (2,), ((0, 1),), -25, 1)":{"1":"-42409610330030873613929048033/137520627143904673477884075"},"('BA', 1, (), ((0, 3),), -25, 1)":{"1":"48292370848309634938751871567/91680418095936448985256050"},"('BA', 1, (1,), ((0, 2),), -25, 1)":{"1":"-42409610330030873613929048033/137520627143904673477884075"},"('BA', 1, (1,), ((0, 1),), -25, 2)":{"1":"-42409610330030873613929048033/137520627143904673477884075"},"('BA', 1, (), ((0, 2),), -25, 2)":{"1":"7203335495190760708853256259/21157019560600718996597550"},"('BA', 1, (2,), ((0, 1),), -24, 1)":{"1":"42535343474848157886823113473/137520627143904673477884075"},"('BA', 1, (), ((0, 3),), -24, 1)":{"1":"-9747325591999474540595513891/18336083619187289797051210"},"('BA', 1, (1,), ((0, 2),), -24, 1)":{"1":"42535343474848157886823113473/137520627143904673477884075"},"('BA', 1, (1,), ((0, 1),), -24, 2)":{"1":"42535343474848157886823113473/137520627143904673477884075"},"('BA', 1, (), ((0, 2),), -24, 2)":{"1":"-7259431821340010615221377763/21157019560600718996597550"},"('BA', 1, (2,), ((0, 1),), -23, 1)":{"1":"-3028810706851429109067025637383/9763964527217231816929769325"},"('BA', 1, (), ((0, 3),), -23, 1)":{"1":"2095396566728796356854154126863/3905585810886892726771907730"},"('BA', 1, (1,), ((0, 2),), -23, 1)":{"1":"-3028810706851429109067025637383/9763964527217231816929769325"},"('BA', 1, (1,), ((0, 1),), -23, 2)":{"1":"-3028810706851429109067025637383/9763964527217231816929769325"},"('BA', 1, (), ((0, 2),), -23, 2)":{"1":"173151199237120652478689695791/500716129600883682919475350"},"('BA', 1, (2,), ((0, 1),), -22, 1)":{"1":"9112469359293533278712889630349/29291893581651695450789307975"},"('BA', 1, (), ((0, 3),), -22, 1)":{"1":"-6344830090042603865706457980709/11716757432660678180315723190"},"('BA', 1, (1,), ((0, 2),), -22, 1)":{"1":"9112469359293533278712889630349/29291893581651695450789307975"},"('BA', 1, (1,), ((0, 1),), -22, 2)":{"1":"9112469359293533278712889630349/29291893581651695450789307975"},"('BA', 1, (), ((0, 2),), -22, 2)":{"1":"-523546407814186571887758711973/1502148388802651048758426050"},"('BA', 1, (2,), ((0, 1),), -21, 1)":{"1":"-667084944417653637854891458725877/2138308231460573767907619482175"},"('BA', 1, (), ((0, 3),), -21, 1)":{"1":"467535490977126276544441723699597/855323292584229507163047792870"},"('BA', 1, (1,), ((0, 2),), -21, 1)":{"1":"-667084944417653637854891458725877/2138308231460573767907619482175"},"('BA', 1, (1,), ((0, 1),), -21, 2)":{"1":"-667084944417653637854891458725877/2138308231460573767907619482175"},"('BA', 1, (), ((0, 2),), -21, 2)":{"1":"38522594862862628468937180477229/109656832382593526559365101650"},"('BA', 1, (2,), ((0, 1),), -20, 1)":{"1":"668934292077295215167676426926677/2138308231460573767907619482175"},"('BA', 1, (), ((0, 3),), -20, 1)":{"1":"-471991538195119791402866456602477/855323292584229507163047792870"},"('BA', 1, (1,), ((0, 2),), -20, 1)":{"1":"668934292077295215167676426926677/2138308231460573767907619482175"},"('BA', 1, (1,), ((0, 1),), -20, 2)":{"1":"668934292077295215167676426926677/2138308231460573767907619482175"},"('BA', 1, (), ((0, 2),), -20, 2)":{"1":"-12943982833559376804196618418543/36552277460864508853121700550"},"('BA', 1, (2,), ((0, 1),), -19, 1)":{"1":"-670758981768141571449624262218133/2138308231460573767907619482175"},"('BA', 1, (), ((0, 3),), -19, 1)":{"1":"476553262422235682107736044831117/855323292584229507163047792870"},"('BA', 1, (1,), ((0, 2),), -19, 1)":{"1":"-670758981768141571449624262218133/2138308231460573767907619482175"},"('BA', 1, (1,), ((0, 1),), -19, 2)":{"1":"-670758981768141571449624262218133/2138308231460573767907619482175"},"('BA', 1, (), ((0, 2),), -19, 2)":{"1":"13049253392646666589693608916127/36552277460864508853121700550"},"('BA', 1, (2,), ((0, 1),), -18, 1)":{"1":"672559662384108370412072783887333/2138308231460573767907619482175"},"('BA', 1, (), ((0, 3),), -18, 1)":{"1":"-481235032023749359410102201171037/855323292584229507163047792870"},"('BA', 1, (1,), ((0, 2),), -18, 1)":{"1":"672559662384108370412072783887333/2138308231460573767907619482175"},"('BA', 1, (1,), ((0, 1),), -18, 2)":{"1":"672559662384108370412072783887333/2138308231460573767907619482175"},"('BA', 1, (), ((0, 2),), -18, 2)":{"1":"-13156986420952372510523862349327/36552277460864508853121700550"},"('BA', 1, (2,), ((0, 1),), -17, 1)":{"1":"-61303359776139104182852056677903/194391657405506706173419952925"},"('BA', 1, (), ((0, 3),), -17, 1)":{"1":"486053476661915062145981766226397/855323292584229507163047792870"},"('BA', 1, (1,), ((0, 2),), -17, 1)":{"1":"-61303359776139104182852056677903/194391657405506706173419952925"},"('BA', 1, (1,), ((0, 1),), -17, 2)":{"1":"-61303359776139104182852056677903/194391657405506706173419952925"},"('BA', 1, (), ((0, 2),), -17, 2)":{"1":"119407859263350209874664671330343/328970497147780579678095304950"},"('BA', 1, (2,), ((0, 1),), -16, 1)":{"1":"61462860623241058403302042280303/194391657405506706173419952925"},"('BA', 1, (), ((0, 3),), -16, 1)":{"1":"-491028026610941893186133670131837/855323292584229507163047792870"},"('BA', 1, (1,), ((0, 2),), -16, 1)":{"1":"61462860623241058403302042280303/194391657405506706173419952925"},"('BA', 1, (1,), ((0, 1),), -16, 2)":{"1":"61462860623241058403302042280303/194391657405506706173419952925"},"('BA', 1, (), ((0, 2),), -16, 2)":{"1":"-1565615799955180554183495407871259/4276616462921147535815238964350"},"('BA', 1, (2,), ((0, 1),), -15, 1)":{"1":"-4868007055309996043055960217131137/15356940935035029787700176281075"},"('BA', 1, (), ((0, 3),), -15, 1)":{"1":"39198347989534502807114170689821243/67570540114154131065880775636730"},"('BA', 1, (1,), ((0, 2),), -15, 1)":{"1":"-4868007055309996043055960217131137/15356940935035029787700176281075"},"('BA', 1, (1,), ((0, 1),), -15, 2)":{"1":"-4868007055309996043055960217131137/15356940935035029787700176281075"},"('BA', 1, (), ((0, 2),), -15, 2)":{"1":"124769908778041235254593207918774361/337852700570770655329403878183650"},"('BA', 1, (2,), ((0, 1),), -14, 1)":{"1":"4880292608058024066886120358155997/15356940935035029787700176281075"},"('BA', 1, (), ((0, 3),), -14, 1)":{"1":"-39621790040916535361793690217144751/67570540114154131065880775636730"},"('BA', 1, (1,), ((0, 2),), -14, 1)":{"1":"4880292608058024066886120358155997/15356940935035029787700176281075"},"('BA', 1, (1,), ((0, 1),), -14, 2)":{"1":"4880292608058024066886120358155997/15356940935035029787700176281075"},"('BA', 1, (), ((0, 2),), -14, 2)":{"1":"-125896084446610470772357887512719861/337852700570770655329403878183650"},"('BA', 1, (2,), ((0, 1),), -13, 1)":{"1":"-44031838385838021258243173365847173/138212468415315268089301586529675"},"('BA', 1, (), ((0, 3),), -13, 1)":{"1":"360577409493705010867517012575946279/608134861027387179592926980730570"},"('BA', 1, (1,), ((0, 2),), -13, 1)":{"1":"-44031838385838021258243173365847173/138212468415315268089301586529675"},"('BA', 1, (1,), ((0, 1),), -13, 2)":{"1":"-44031838385838021258243173365847173/138212468415315268089301586529675"},"('BA', 1, (), ((0, 2),), -13, 2)":{"1":"381206211618790548029709994984008383/1013558101712311965988211634550950"},"('BA', 1, (2,), ((0, 1),), -12, 1)":{"1":"44139711531918267321142140457772773/138212468415315268089301586529675"},"('BA', 1, (), ((0, 3),), -12, 1)":{"1":"-364757908801030239058940060338416839/608134861027387179592926980730570"},"('BA', 1, (1,), ((0, 2),), -12, 1)":{"1":"44139711531918267321142140457772773/138212468415315268089301586529675"},"('BA', 1, (1,), ((0, 1),), -12, 2)":{"1":"44139711531918267321142140457772773/138212468415315268089301586529675"},"('BA', 1, (), ((0, 2),), -12, 2)":{"1":"-384887728476042022637877307787930783/1013558101712311965988211634550950"},"('BA', 1, (2,), ((0, 1),), -11, 1)":{"1":"-3672441655127796364812512959533039359/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 3),), -11, 1)":{"1":"30641409040064681848793362335142221157/50475193465273135906212939400637310"},"('BA', 1, (1,), ((0, 2),), -11, 1)":{"1":"-3672441655127796364812512959533039359/11471634878471167251412031681963025"},"('BA', 1, (1,), ((0, 1),), -11, 2)":{"1":"-3672441655127796364812512959533039359/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 2),), -11, 2)":{"1":"32267317234454861542817409038429089789/84125322442121893177021565667728850"},"('BA', 1, (2,), ((0, 1),), -10, 1)":{"1":"3681181948368536301765969745576439759/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 3),), -10, 1)":{"1":"-2821020556236516639719775908425261727/4588653951388466900564812672785210"},"('BA', 1, (1,), ((0, 2),), -10, 1)":{"1":"3681181948368536301765969745576439759/11471634878471167251412031681963025"},"('BA', 1, (1,), ((0, 1),), -10, 2)":{"1":"3681181948368536301765969745576439759/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 2),), -10, 2)":{"1":"-2964380788258519916727474881283791399/7647756585647444834274687787975350"},"('BA', 1, (2,), ((0, 1),), -9, 1)":{"1":"-3689819414629973415931738804725211919/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 3),), -9, 1)":{"1":"2859025407786839942049159768679859231/4588653951388466900564812672785210"},"('BA', 1, (1,), ((0, 2),), -9, 1)":{"1":"-3689819414629973415931738804725211919/11471634878471167251412031681963025"},"('BA', 1, (1,), ((0, 1),), -9, 2)":{"1":"-3689819414629973415931738804725211919/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 2),), -9, 2)":{"1":"2997491075594028854362922941354084679/7647756585647444834274687787975350"},"('BA', 1, (2,), ((0, 1),), -8, 1)":{"1":"3698356445237207772956045432953649519/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 3),), -8, 1)":{"1":"-2900192866492836730366371731470324991/4588653951388466900564812672785210"},"('BA', 1, (1,), ((0, 2),), -8, 1)":{"1":"3698356445237207772956045432953649519/11471634878471167251412031681963025"},"('BA', 1, (1,), ((0, 1),), -8, 2)":{"1":"3698356445237207772956045432953649519/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 2),), -8, 2)":{"1":"-3033220129616898570797984015050879079/7647756585647444834274687787975350"},"('BA', 1, (2,), ((0, 1),), -7, 1)":{"1":"-3706795349055853229324900260857622319/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 3),), -7, 1)":{"1":"2945341001922589921939745060756579471/4588653951388466900564812672785210"},"('BA', 1, (1,), ((0, 2),), -7, 1)":{"1":"-3706795349055853229324900260857622319/11471634878471167251412031681963025"},"('BA', 1, (1,), ((0, 1),), -7, 2)":{"1":"-3706795349055853229324900260857622319/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 2),), -7, 2)":{"1":"3072250059778133806503937594106753279/7647756585647444834274687787975350"},"('BA', 1, (2,), ((0, 1),), -6, 1)":{"1":"40866521918642154860585199122889549709/126187983663182839765532348501593275"},"('BA', 1, (), ((0, 3),), -6, 1)":{"1":"-32952011583287327150491010224869619501/50475193465273135906212939400637310"},"('BA', 1, (1,), ((0, 2),), -6, 1)":{"1":"40866521918642154860585199122889549709/126187983663182839765532348501593275"},"('BA', 1, (1,), ((0, 1),), -6, 2)":{"1":"40866521918642154860585199122889549709/126187983663182839765532348501593275"},"('BA', 1, (), ((0, 2),), -6, 2)":{"1":"-34271096639179798435506708374539607869/84125322442121893177021565667728850"},"('BA', 1, (2,), ((0, 1),), -5, 1)":{"1":"-3645196481713595484337076792241271893701/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 3),), -5, 1)":{"1":"2988722845530048448492325464121836458149/4492292218409309095652951606656720590"},"('BA', 1, (1,), ((0, 2),), -5, 1)":{"1":"-3645196481713595484337076792241271893701/11230730546023272739132379016641801475"},"('BA', 1, (1,), ((0, 1),), -5, 2)":{"1":"-3645196481713595484337076792241271893701/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 2),), -5, 2)":{"1":"3098135118227306287799784018808409030741/7487153697348848492754919344427867650"},"('BA', 1, (2,), ((0, 1),), -4, 1)":{"1":"3653182778990767589396015372875328285861/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 3),), -4, 1)":{"1":"-3054210483202859709975621825321098873861/4492292218409309095652951606656720590"},"('BA', 1, (1,), ((0, 2),), -4, 1)":{"1":"3653182778990767589396015372875328285861/11230730546023272739132379016641801475"},"('BA', 1, (1,), ((0, 1),), -4, 2)":{"1":"3653182778990767589396015372875328285861/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 2),), -4, 2)":{"1":"-3154039199167511023212354083246803775861/7487153697348848492754919344427867650"},"('BA', 1, (2,), ((0, 1),), -3, 1)":{"1":"-3661081314759399341652108474601318124261/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 3),), -3, 1)":{"1":"3133985694466040407762162152753596241701/4492292218409309095652951606656720590"},"('BA', 1, (1,), ((0, 2),), -3, 1)":{"1":"-3661081314759399341652108474601318124261/11230730546023272739132379016641801475"},"('BA', 1, (1,), ((0, 1),), -3, 2)":{"1":"-3661081314759399341652108474601318124261/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 2),), -3, 2)":{"1":"3221834964514933563410486539728216555461/7487153697348848492754919344427867650"},"('BA', 1, (2,), ((0, 1),), -2, 1)":{"1":"3668893996878372053122809260004199377461/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 3),), -2, 1)":{"1":"-3237633943911078379940125905765154200821/4492292218409309095652951606656720590"},"('BA', 1, (1,), ((0, 2),), -2, 1)":{"1":"3668893996878372053122809260004199377461/11230730546023272739132379016641801475"},"('BA', 1, (1,), ((0, 1),), -2, 2)":{"1":"3668893996878372053122809260004199377461/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 2),), -2, 2)":{"1":"-3309510619405627325470573131471661730261/7487153697348848492754919344427867650"},"('BA', 1, (2,), ((0, 1),), -1, 1)":{"1":"-3676622671662732154792749821908124918261/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 3),), -1, 1)":{"1":"3389115969684536372670960919082094800501/4492292218409309095652951606656720590"},"('BA', 1, (1,), ((0, 2),), -1, 1)":{"1":"-3676622671662732154792749821908124918261/11230730546023272739132379016641801475"},"('BA', 1, (1,), ((0, 1),), -1, 2)":{"1":"-3676622671662732154792749821908124918261/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 2),), -1, 2)":{"1":"3437033753347569003024592402886433153461/7487153697348848492754919344427867650"},"('BA', 1, (2,), ((0, 1),), 0, 1)":{"1":"3684269126502577787295988888472646995861/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 3),), 0, 1)":{"1":"-3684269126502577787295988888472646995861/4492292218409309095652951606656720590"},"('BA', 1, (1,), ((0, 2),), 0, 1)":{"1":"3684269126502577787295988888472646995861/11230730546023272739132379016641801475"},"('BA', 1, (1,), ((0, 1),), 0, 2)":{"1":"3684269126502577787295988888472646995861/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 2),), 0, 2)":{"1":"-3684269126502577787295988888472646995861/7487153697348848492754919344427867650"},"('BA', 1, (), ((0, 1),), -94, 3)":{"1":"-3684269126502577787295988888472646995861/22461461092046545478264758033283602950"},"('BA', 1, (), ((0, 1),), -93, 3)":{"1":"3676622671662732154792749821908124918261/22461461092046545478264758033283602950"},"('BA', 1, (), ((0, 1),), -92, 3)":{"1":"-3668893996878372053122809260004199377461/22461461092046545478264758033283602950"},"('BA', 1, (), ((0, 1),), -91, 3)":{"1":"3661081314759399341652108474601318124261/22461461092046545478264758033283602950"},"('BA', 1, (), ((0, 1),), -90, 3)":{"1":"-3653182778990767589396015372875328285861/22461461092046545478264758033283602950"},"('BA', 1, (), ((0, 1),), -89, 3)":{"1":"3645196481713595484337076792241271893701/22461461092046545478264758033283602950"},"('BA', 1, (), ((0, 1),), -88, 3)":{"1":"-40866521918642154860585199122889549709/252375967326365679531064697003186550"},"('BA', 1, (), ((0, 1),), -87, 3)":{"1":"3706795349055853229324900260857622319/22943269756942334502824063363926050"},"('BA', 1, (), ((0, 1),), -86, 3)":{"1":"-3698356445237207772956045432953649519/22943269756942334502824063363926050"},"('BA', 1, (), ((0, 1),), -85, 3)":{"1":"3689819414629973415931738804725211919/22943269756942334502824063363926050"},"('BA', 1, (), ((0, 1),), -84, 3)":{"1":"-3681181948368536301765969745576439759/22943269756942334502824063363926050"},"('BA', 1, (), ((0, 1),), -83, 3)":{"1":"3672441655127796364812512959533039359/22943269756942334502824063363926050"},"('BA', 1, (), ((0, 1),), -82, 3)":{"1":"-44139711531918267321142140457772773/276424936830630536178603173059350"},"('BA', 1, (), ((0, 1),), -81, 3)":{"1":"44031838385838021258243173365847173/276424936830630536178603173059350"},"('BA', 1, (), ((0, 1),), -80, 3)":{"1":"-4880292608058024066886120358155997/30713881870070059575400352562150"},"('BA', 1, (), ((0, 1),), -79, 3)":{"1":"4868007055309996043055960217131137/30713881870070059575400352562150"},"('BA', 1, (), ((0, 1),), -78, 3)":{"1":"-61462860623241058403302042280303/388783314811013412346839905850"},"('BA', 1, (), ((0, 1),), -77, 3)":{"1":"61303359776139104182852056677903/388783314811013412346839905850"},"('BA', 1, (), ((0, 1),), -76, 3)":{"1":"-672559662384108370412072783887333/4276616462921147535815238964350"},"('BA', 1, (), ((0, 1),), -75, 3)":{"1":"670758981768141571449624262218133/4276616462921147535815238964350"},"('BA', 1, (), ((0, 1),), -74, 3)":{"1":"-668934292077295215167676426926677/4276616462921147535815238964350"},"('BA', 1, (), ((0, 1),), -73, 3)":{"1":"667084944417653637854891458725877/4276616462921147535815238964350"},"('BA', 1, (), ((0, 1),), -72, 3)":{"1":"-9112469359293533278712889630349/58583787163303390901578615950"},"('BA', 1, (), ((0, 1),), -71, 3)":{"1":"3028810706851429109067025637383/19527929054434463633859538650"},"('BA', 1, (), ((0, 1),), -70, 3)":{"1":"-42535343474848157886823113473/275041254287809346955768150"},"('BA', 1, (), ((0, 1),), -69, 3)":{"1":"42409610330030873613929048033/275041254287809346955768150"},"('BA', 1, (), ((0, 1),), -68, 3)":{"1":"-14094018321907827923954201611/91680418095936448985256050"},"('BA', 1, (), ((0, 1),), -67, 3)":{"1":"14050874595745034300902316411/91680418095936448985256050"},"('BA', 1, (), ((0, 1),), -66, 3)":{"1":"-209060999005535159677640233/1368364449193081328138150"},"('BA', 1, (), ((0, 1),), -65, 3)":{"1":"625192648726870088010174299/4105093347579243984414450"},"('BA', 1, (), ((0, 1),), -64, 3)":{"1":"-623171679694215690971693339/4105093347579243984414450"},"('BA', 1, (), ((0, 1),), -63, 3)":{"1":"310559566510213034489743057/2052546673789621992207225"},"('BA', 1, (), ((0, 1),), -62, 3)":{"1":"-928551009361054917576341971/6157640021368865976621675"},"('BA', 1, (), ((0, 1),), -61, 3)":{"1":"925372872575832277072279171/6157640021368865976621675"},"('BA', 1, (), ((0, 1),), -60, 3)":{"1":"-15117092380124150817026911/100944918383096163551175"},"('BA', 1, (), ((0, 1),), -59, 3)":{"1":"15063255090319832863132951/100944918383096163551175"},"('BA', 1, (), ((0, 1),), -58, 3)":{"1":"-254381445831833111660789/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -57, 3)":{"1":"253437484000080020709989/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -56, 3)":{"1":"-252476961434436524654789/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -55, 3)":{"1":"251499286680120823312889/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -54, 3)":{"1":"-250503836021181200128409/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -53, 3)":{"1":"748469853272339196210427/5132792460157432044975"},"('BA', 1, (), ((0, 1),), -52, 3)":{"1":"-14063600165435720745359/96845140757687397075"},"('BA', 1, (), ((0, 1),), -51, 3)":{"1":"14004003155738682347159/96845140757687397075"},"('BA', 1, (), ((0, 1),), -50, 3)":{"1":"-13943237577224054960759/96845140757687397075"},"('BA', 1, (), ((0, 1),), -49, 3)":{"1":"13881256687139135026631/96845140757687397075"},"('BA', 1, (), ((0, 1),), -48, 3)":{"1":"-282000222059796592919/1976431444034436675"},"('BA', 1, (), ((0, 1),), -47, 3)":{"1":"280682601097106968469/1976431444034436675"},"('BA', 1, (), ((0, 1),), -46, 3)":{"1":"-282000222059796592919/1976431444034436675"},"('BA', 1, (), ((0, 1),), -45, 3)":{"1":"13881256687139135026631/96845140757687397075"},"('BA', 1, (), ((0, 1),), -44, 3)":{"1":"-13943237577224054960759/96845140757687397075"},"('BA', 1, (), ((0, 1),), -43, 3)":{"1":"14004003155738682347159/96845140757687397075"},"('BA', 1, (), ((0, 1),), -42, 3)":{"1":"-14063600165435720745359/96845140757687397075"},"('BA', 1, (), ((0, 1),), -41, 3)":{"1":"748469853272339196210427/5132792460157432044975"},"('BA', 1, (), ((0, 1),), -40, 3)":{"1":"-250503836021181200128409/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -39, 3)":{"1":"251499286680120823312889/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -38, 3)":{"1":"-252476961434436524654789/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -37, 3)":{"1":"253437484000080020709989/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -36, 3)":{"1":"-254381445831833111660789/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -35, 3)":{"1":"15063255090319832863132951/100944918383096163551175"},"('BA', 1, (), ((0, 1),), -34, 3)":{"1":"-15117092380124150817026911/100944918383096163551175"},"('BA', 1, (), ((0, 1),), -33, 3)":{"1":"925372872575832277072279171/6157640021368865976621675"},"('BA', 1, (), ((0, 1),), -32, 3)":{"1":"-928551009361054917576341971/6157640021368865976621675"},"('BA', 1, (), ((0, 1),), -31, 3)":{"1":"310559566510213034489743057/2052546673789621992207225"},"('BA', 1, (), ((0, 1),), -30, 3)":{"1":"-623171679694215690971693339/4105093347579243984414450"},"('BA', 1, (), ((0, 1),), -29, 3)":{"1":"625192648726870088010174299/4105093347579243984414450"},"('BA', 1, (), ((0, 1),), -28, 3)":{"1":"-209060999005535159677640233/1368364449193081328138150"},"('BA', 1, (), ((0, 1),), -27, 3)":{"1":"14050874595745034300902316411/91680418095936448985256050"},"('BA', 1, (), ((0, 1),), -26, 3)":{"1":"-14094018321907827923954201611/91680418095936448985256050"},"('BA', 1, (), ((0, 1),), -25, 3)":{"1":"42409610330030873613929048033/275041254287809346955768150"},"('BA', 1, (), ((0, 1),), -24, 3)":{"1":"-42535343474848157886823113473/275041254287809346955768150"},"('BA', 1, (), ((0, 1),), -23, 3)":{"1":"3028810706851429109067025637383/19527929054434463633859538650"},"('BA', 1, (), ((0, 1),), -22, 3)":{"1":"-9112469359293533278712889630349/58583787163303390901578615950"},"('BA', 1, (), ((0, 1),), -21, 3)":{"1":"667084944417653637854891458725877/4276616462921147535815238964350"},"('BA', 1, (), ((0, 1),), -20, 3)":{"1":"-668934292077295215167676426926677/4276616462921147535815238964350"},"('BA', 1, (), ((0, 1),), -19, 3)":{"1":"670758981768141571449624262218133/4276616462921147535815238964350"},"('BA', 1, (), ((0, 1),), -18, 3)":{"1":"-672559662384108370412072783887333/4276616462921147535815238964350"},"('BA', 1, (), ((0, 1),), -17, 3)":{"1":"61303359776139104182852056677903/388783314811013412346839905850"},"('BA', 1, (), ((0, 1),), -16, 3)":{"1":"-61462860623241058403302042280303/388783314811013412346839905850"},"('BA', 1, (), ((0, 1),), -15, 3)":{"1":"4868007055309996043055960217131137/30713881870070059575400352562150"},"('BA', 1, (), ((0, 1),), -14, 3)":{"1":"-4880292608058024066886120358155997/30713881870070059575400352562150"},"('BA', 1, (), ((0, 1),), -13, 3)":{"1":"44031838385838021258243173365847173/276424936830630536178603173059350"},"('BA', 1, (), ((0, 1),), -12, 3)":{"1":"-44139711531918267321142140457772773/276424936830630536178603173059350"},"('BA', 1, (), ((0, 1),), -11, 3)":{"1":"3672441655127796364812512959533039359/22943269756942334502824063363926050"},"('BA', 1, (), ((0, 1),), -10, 3)":{"1":"-3681181948368536301765969745576439759/22943269756942334502824063363926050"},"('BA', 1, (), ((0, 1),), -9, 3)":{"1":"3689819414629973415931738804725211919/22943269756942334502824063363926050"},"('BA', 1, (), ((0, 1),), -8, 3)":{"1":"-3698356445237207772956045432953649519/22943269756942334502824063363926050"},"('BA', 1, (), ((0, 1),), -7, 3)":{"1":"3706795349055853229324900260857622319/22943269756942334502824063363926050"},"('BA', 1, (), ((0, 1),), -6, 3)":{"1":"-40866521918642154860585199122889549709/252375967326365679531064697003186550"},"('BA', 1, (), ((0, 1),), -5, 3)":{"1":"3645196481713595484337076792241271893701/22461461092046545478264758033283602950"},"('BA', 1, (), ((0, 1),), -4, 3)":{"1":"-3653182778990767589396015372875328285861/22461461092046545478264758033283602950"},"('BA', 1, (), ((0, 1),), -3, 3)":{"1":"3661081314759399341652108474601318124261/22461461092046545478264758033283602950"},"('BA', 1, (), ((0, 1),), -2, 3)":{"1":"-3668893996878372053122809260004199377461/22461461092046545478264758033283602950"},"('BA', 1, (), ((0, 1),), -1, 3)":{"1":"3676622671662732154792749821908124918261/22461461092046545478264758033283602950"},"('BA', 1, (), ((0, 1),), 0, 3)":{"1":"-3684269126502577787295988888472646995861/22461461092046545478264758033283602950"},"('BA', 1, (-2,), ((0, 1),), -94, 1)":{"1":"-3684269126502577787295988888472646995861/11230730546023272739132379016641801475"},"('BA', 0, (), ((0, 3),), -94, 1)":{"1":"3684269126502577787295988888472646995861/7487153697348848492754919344427867650"},"('BA', 1, (-2,), ((0, 1),), -93, 1)":{"1":"3676622671662732154792749821908124918261/11230730546023272739132379016641801475"},"('BA', 0, (), ((0, 3),), -93, 1)":{"1":"-3197444835032405851256434983864741388661/7487153697348848492754919344427867650"},"('BA', 1, (-2,), ((0, 1),), -92, 1)":{"1":"-3668893996878372053122809260004199377461/11230730546023272739132379016641801475"},"('BA', 0, (), ((0, 3),), -92, 1)":{"1":"2950127241932882597818337002939124083061/7487153697348848492754919344427867650"},"('BA', 1, (-2,), ((0, 1),), -91, 1)":{"1":"3661081314759399341652108474601318124261/11230730546023272739132379016641801475"},"('BA', 0, (), ((0, 3),), -91, 1)":{"1":"-2782588614270467785168864604855114986661/7487153697348848492754919344427867650"},"('BA', 1, (-2,), ((0, 1),), -90, 1)":{"1":"-3653182778990767589396015372875328285861/11230730546023272739132379016641801475"},"('BA', 0, (), ((0, 3),), -90, 1)":{"1":"2654895619344254457028692793618279265861/7487153697348848492754919344427867650"},"('BA', 1, (-2,), ((0, 1),), -89, 1)":{"1":"3645196481713595484337076792241271893701/11230730546023272739132379016641801475"},"('BA', 0, (), ((0, 3),), -89, 1)":{"1":"-2551073754741017091262491245375546167781/7487153697348848492754919344427867650"},"('BA', 1, (-2,), ((0, 1),), -88, 1)":{"1":"-40866521918642154860585199122889549709/126187983663182839765532348501593275"},"('BA', 0, (), ((0, 3),), -88, 1)":{"1":"27675671359717442010428217626189666029/84125322442121893177021565667728850"},"('BA', 1, (-2,), ((0, 1),), -87, 1)":{"1":"3706795349055853229324900260857622319/11471634878471167251412031681963025"},"('BA', 0, (), ((0, 3),), -87, 1)":{"1":"-2437704770500414383682974927355884239/7647756585647444834274687787975350"},"('BA', 1, (-2,), ((0, 1),), -86, 1)":{"1":"-3698356445237207772956045432953649519/11471634878471167251412031681963025"},"('BA', 0, (), ((0, 3),), -86, 1)":{"1":"2368083813996589368639922597148108639/7647756585647444834274687787975350"},"('BA', 1, (-2,), ((0, 1),), -85, 1)":{"1":"3689819414629973415931738804725211919/11471634878471167251412031681963025"},"('BA', 0, (), ((0, 3),), -85, 1)":{"1":"-2305162736558084292794107077982957439/7647756585647444834274687787975350"},"('BA', 1, (-2,), ((0, 1),), -84, 1)":{"1":"-3681181948368536301765969745576439759/11471634878471167251412031681963025"},"('BA', 0, (), ((0, 3),), -84, 1)":{"1":"2247579628148503531688980016991143039/7647756585647444834274687787975350"},"('BA', 1, (-2,), ((0, 1),), -83, 1)":{"1":"3672441655127796364812512959533039359/11471634878471167251412031681963025"},"('BA', 0, (), ((0, 3),), -83, 1)":{"1":"-24137776262503963072697175521994746629/84125322442121893177021565667728850"},"('BA', 1, (-2,), ((0, 1),), -82, 1)":{"1":"-44139711531918267321142140457772773/138212468415315268089301586529675"},"('BA', 0, (), ((0, 3),), -82, 1)":{"1":"284238630100983104743191070540361063/1013558101712311965988211634550950"},"('BA', 1, (-2,), ((0, 1),), -81, 1)":{"1":"44031838385838021258243173365847173/138212468415315268089301586529675"},"('BA', 0, (), ((0, 3),), -81, 1)":{"1":"-278062200993362862218745082943697863/1013558101712311965988211634550950"},"('BA', 1, (-2,), ((0, 1),), -80, 1)":{"1":"-4880292608058024066886120358155997/15356940935035029787700176281075"},"('BA', 0, (), ((0, 3),), -80, 1)":{"1":"90742512827306147337473803206291821/337852700570770655329403878183650"},"('BA', 1, (-2,), ((0, 1),), -79, 1)":{"1":"4868007055309996043055960217131137/15356940935035029787700176281075"},"('BA', 0, (), ((0, 3),), -79, 1)":{"1":"-88895584730852601088339728672221201/337852700570770655329403878183650"},"('BA', 1, (-2,), ((0, 1),), -78, 1)":{"1":"-61462860623241058403302042280303/194391657405506706173419952925"},"('BA', 0, (), ((0, 3),), -78, 1)":{"1":"1102957199343406181058023420492519/4276616462921147535815238964350"},"('BA', 1, (-2,), ((0, 1),), -77, 1)":{"1":"61303359776139104182852056677903/194391657405506706173419952925"},"('BA', 0, (), ((0, 3),), -77, 1)":{"1":"-63623145190265589335715504954007/251565674289479266812661115550"},"('BA', 1, (-2,), ((0, 1),), -76, 1)":{"1":"-672559662384108370412072783887333/2138308231460573767907619482175"},"('BA', 0, (), ((0, 3),), -76, 1)":{"1":"20805016379422157965222851727069/83855224763159755604220371850"},"('BA', 1, (-2,), ((0, 1),), -75, 1)":{"1":"670758981768141571449624262218133/2138308231460573767907619482175"},"('BA', 0, (), ((0, 3),), -75, 1)":{"1":"-20416634285782260149792778425869/83855224763159755604220371850"},"('BA', 1, (-2,), ((0, 1),), -74, 1)":{"1":"-668934292077295215167676426926677/2138308231460573767907619482175"},"('BA', 0, (), ((0, 3),), -74, 1)":{"1":"20040962878843304444685871159981/83855224763159755604220371850"},"('BA', 1, (-2,), ((0, 1),), -73, 1)":{"1":"667084944417653637854891458725877/2138308231460573767907619482175"},"('BA', 0, (), ((0, 3),), -73, 1)":{"1":"-19676618942163217784557366687181/83855224763159755604220371850"},"('BA', 1, (-2,), ((0, 1),), -72, 1)":{"1":"-9112469359293533278712889630349/29291893581651695450789307975"},"('BA', 0, (), ((0, 3),), -72, 1)":{"1":"264690426110312799433460992997/1148701709084380213756443450"},"('BA', 1, (-2,), ((0, 1),), -71, 1)":{"1":"3028810706851429109067025637383/9763964527217231816929769325"},"('BA', 0, (), ((0, 3),), -71, 1)":{"1":"-86654145489041638551700379599/382900569694793404585481150"},"('BA', 1, (-2,), ((0, 1),), -70, 1)":{"1":"-42535343474848157886823113473/137520627143904673477884075"},"('BA', 0, (), ((0, 3),), -70, 1)":{"1":"3596423348840929549134498907/16178897311047608644456950"},"('BA', 1, (-2,), ((0, 1),), -69, 1)":{"1":"42409610330030873613929048033/137520627143904673477884075"},"('BA', 0, (), ((0, 3),), -69, 1)":{"1":"-706563433939613618687029631/3235779462209521728891390"},"('BA', 1, (-2,), ((0, 1),), -68, 1)":{"1":"-14094018321907827923954201611/45840209047968224492628025"},"('BA', 0, (), ((0, 3),), -68, 1)":{"1":"694096484305950177109494911/3235779462209521728891390"},"('BA', 1, (-2,), ((0, 1),), -67, 1)":{"1":"14050874595745034300902316411/45840209047968224492628025"},"('BA', 0, (), ((0, 3),), -67, 1)":{"1":"-104324324383345133857300903703/495074257718056824520382670"},"('BA', 1, (-2,), ((0, 1),), -66, 1)":{"1":"-209060999005535159677640233/684182224596540664069075"},"('BA', 0, (), ((0, 3),), -66, 1)":{"1":"1529602476858625105085783549/7389168025642639171946010"},"('BA', 1, (-2,), ((0, 1),), -65, 1)":{"1":"625192648726870088010174299/2052546673789621992207225"},"('BA', 0, (), ((0, 3),), -65, 1)":{"1":"-136595224241650272433608439/671742547785694470176910"},"('BA', 1, (-2,), ((0, 1),), -64, 1)":{"1":"-623171679694215690971693339/2052546673789621992207225"},"('BA', 0, (), ((0, 3),), -64, 1)":{"1":"10320773954035768922110099/51672503675822651552070"},"('BA', 1, (-2,), ((0, 1),), -63, 1)":{"1":"621119133020426068979486114/2052546673789621992207225"},"('BA', 0, (), ((0, 3),), -63, 1)":{"1":"-5068293240627910219175957/25836251837911325776035"},"('BA', 1, (-2,), ((0, 1),), -62, 1)":{"1":"-1857102018722109835152683942/6157640021368865976621675"},"('BA', 0, (), ((0, 3),), -62, 1)":{"1":"4977251210341936975965167/25836251837911325776035"},"('BA', 1, (-2,), ((0, 1),), -61, 1)":{"1":"1850745745151664554144558342/6157640021368865976621675"},"('BA', 0, (), ((0, 3),), -61, 1)":{"1":"-53758540232496063613370677/284198770217024583536385"},"('BA', 1, (-2,), ((0, 1),), -60, 1)":{"1":"-30234184760248301634053822/100944918383096163551175"},"('BA', 0, (), ((0, 3),), -60, 1)":{"1":"865185478739753732546137/4658996233065976779285"},"('BA', 1, (-2,), ((0, 1),), -59, 1)":{"1":"30126510180639665726265902/100944918383096163551175"},"('BA', 0, (), ((0, 3),), -59, 1)":{"1":"-849211777369241812160017/4658996233065976779285"},"('BA', 1, (-2,), ((0, 1),), -58, 1)":{"1":"-508762891663666223321578/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -58, 1)":{"1":"14124548775692939967443/78966037848575877615"},"('BA', 1, (-2,), ((0, 1),), -57, 1)":{"1":"506874968000160041419978/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -57, 1)":{"1":"-13857256464913790305283/78966037848575877615"},"('BA', 1, (-2,), ((0, 1),), -56, 1)":{"1":"-504953922868873049309578/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -56, 1)":{"1":"13591265600581745243843/78966037848575877615"},"('BA', 1, (-2,), ((0, 1),), -55, 1)":{"1":"502998573360241646625778/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -55, 1)":{"1":"-173242029442358140365419/1026558492031486408995"},"('BA', 1, (-2,), ((0, 1),), -54, 1)":{"1":"-501007672042362400256818/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -54, 1)":{"1":"169807724669016440378963/1026558492031486408995"},"('BA', 1, (-2,), ((0, 1),), -53, 1)":{"1":"1496939706544678392420854/5132792460157432044975"},"('BA', 0, (), ((0, 3),), -53, 1)":{"1":"-166380299026244648357603/1026558492031486408995"},"('BA', 1, (-2,), ((0, 1),), -52, 1)":{"1":"-28127200330871441490718/96845140757687397075"},"('BA', 0, (), ((0, 3),), -52, 1)":{"1":"3074652692769659022391/19369028151537479415"},"('BA', 1, (-2,), ((0, 1),), -51, 1)":{"1":"28008006311477364694318/96845140757687397075"},"('BA', 0, (), ((0, 3),), -51, 1)":{"1":"-3010066165981705781551/19369028151537479415"},"('BA', 1, (-2,), ((0, 1),), -50, 1)":{"1":"-27886475154448109921518/96845140757687397075"},"('BA', 0, (), ((0, 3),), -50, 1)":{"1":"2945433687016147561471/19369028151537479415"},"('BA', 1, (-2,), ((0, 1),), -49, 1)":{"1":"27762513374278270053262/96845140757687397075"},"('BA', 0, (), ((0, 3),), -49, 1)":{"1":"-14403490453526155929131/96845140757687397075"},"('BA', 1, (-2,), ((0, 1),), -48, 1)":{"1":"-564000444119593185838/1976431444034436675"},"('BA', 0, (), ((0, 3),), -48, 1)":{"1":"287326774887690819419/1976431444034436675"},"('BA', 1, (-2,), ((0, 1),), -47, 1)":{"1":"561365202194213936938/1976431444034436675"},"('BA', 0, (), ((0, 3),), -47, 1)":{"1":"-280682601097106968469/1976431444034436675"},"('BA', 1, (-2,), ((0, 1),), -46, 1)":{"1":"-564000444119593185838/1976431444034436675"},"('BA', 0, (), ((0, 3),), -46, 1)":{"1":"276673669231902366419/1976431444034436675"},"('BA', 1, (-2,), ((0, 1),), -45, 1)":{"1":"27762513374278270053262/96845140757687397075"},"('BA', 0, (), ((0, 3),), -45, 1)":{"1":"-13359022920752114124131/96845140757687397075"},"('BA', 1, (-2,), ((0, 1),), -44, 1)":{"1":"-27886475154448109921518/96845140757687397075"},"('BA', 0, (), ((0, 3),), -44, 1)":{"1":"13159306719367372114163/96845140757687397075"},"('BA', 1, (-2,), ((0, 1),), -43, 1)":{"1":"28008006311477364694318/96845140757687397075"},"('BA', 0, (), ((0, 3),), -43, 1)":{"1":"-12957675481568835786563/96845140757687397075"},"('BA', 1, (-2,), ((0, 1),), -42, 1)":{"1":"-28127200330871441490718/96845140757687397075"},"('BA', 0, (), ((0, 3),), -42, 1)":{"1":"12753936867023146378763/96845140757687397075"},"('BA', 1, (-2,), ((0, 1),), -41, 1)":{"1":"1496939706544678392420854/5132792460157432044975"},"('BA', 0, (), ((0, 3),), -41, 1)":{"1":"-665038211413455150632839/5132792460157432044975"},"('BA', 1, (-2,), ((0, 1),), -40, 1)":{"1":"-501007672042362400256818/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -40, 1)":{"1":"653984392782004998875639/5132792460157432044975"},"('BA', 1, (-2,), ((0, 1),), -39, 1)":{"1":"502998573360241646625778/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -39, 1)":{"1":"-642785572868934238050239/5132792460157432044975"},"('BA', 1, (-2,), ((0, 1),), -38, 1)":{"1":"-504953922868873049309578/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -38, 1)":{"1":"631429504568805707078939/5132792460157432044975"},"('BA', 1, (-2,), ((0, 1),), -37, 1)":{"1":"506874968000160041419978/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -37, 1)":{"1":"-619903233781083754416539/5132792460157432044975"},"('BA', 1, (-2,), ((0, 1),), -36, 1)":{"1":"-508762891663666223321578/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -36, 1)":{"1":"608193004570957572080939/5132792460157432044975"},"('BA', 1, (-2,), ((0, 1),), -35, 1)":{"1":"30126510180639665726265902/100944918383096163551175"},"('BA', 0, (), ((0, 3),), -35, 1)":{"1":"-35180765012918279388396601/302834755149288490653525"},"('BA', 1, (-2,), ((0, 1),), -34, 1)":{"1":"-30234184760248301634053822/100944918383096163551175"},"('BA', 0, (), ((0, 3),), -34, 1)":{"1":"34465498162660912286662561/302834755149288490653525"},"('BA', 1, (-2,), ((0, 1),), -33, 1)":{"1":"1850745745151664554144558342/6157640021368865976621675"},"('BA', 0, (), ((0, 3),), -33, 1)":{"1":"-2057932120342749527564581021/18472920064106597929865025"},"('BA', 1, (-2,), ((0, 1),), -32, 1)":{"1":"-1857102018722109835152683942/6157640021368865976621675"},"('BA', 0, (), ((0, 3),), -32, 1)":{"1":"2012571440771844567642957421/18472920064106597929865025"},"('BA', 1, (-2,), ((0, 1),), -31, 1)":{"1":"621119133020426068979486114/2052546673789621992207225"},"('BA', 0, (), ((0, 3),), -31, 1)":{"1":"-1966242530134878814104565771/18472920064106597929865025"},"('BA', 1, (-2,), ((0, 1),), -30, 1)":{"1":"-623171679694215690971693339/2052546673789621992207225"},"('BA', 0, (), ((0, 3),), -30, 1)":{"1":"3837736857360307658181759317/36945840128213195859730050"},"('BA', 1, (-2,), ((0, 1),), -29, 1)":{"1":"625192648726870088010174299/2052546673789621992207225"},"('BA', 0, (), ((0, 3),), -29, 1)":{"1":"-3740730343792896600334673237/36945840128213195859730050"},"('BA', 1, (-2,), ((0, 1),), -28, 1)":{"1":"-209060999005535159677640233/684182224596540664069075"},"('BA', 0, (), ((0, 3),), -28, 1)":{"1":"331025596545979372469423167/3358712738928472350884550"},"('BA', 1, (-2,), ((0, 1),), -27, 1)":{"1":"14050874595745034300902316411/45840209047968224492628025"},"('BA', 0, (), ((0, 3),), -27, 1)":{"1":"-21556873295773289360201869789/225033753508207647509264850"},"('BA', 1, (-2,), ((0, 1),), -26, 1)":{"1":"-14094018321907827923954201611/45840209047968224492628025"},"('BA', 0, (), ((0, 3),), -26, 1)":{"1":"2324173524131018408128922021/25003750389800849723251650"},"('BA', 1, (-2,), ((0, 1),), -25, 1)":{"1":"42409610330030873613929048033/137520627143904673477884075"},"('BA', 0, (), ((0, 3),), -25, 1)":{"1":"-2251029888654053603587325221/25003750389800849723251650"},"('BA', 1, (-2,), ((0, 1),), -24, 1)":{"1":"-42535343474848157886823113473/137520627143904673477884075"},"('BA', 0, (), ((0, 3),), -24, 1)":{"1":"2175590001763683039850885957/25003750389800849723251650"},"('BA', 1, (-2,), ((0, 1),), -23, 1)":{"1":"3028810706851429109067025637383/9763964527217231816929769325"},"('BA', 0, (), ((0, 3),), -23, 1)":{"1":"-148932726705612241090666537747/1775266277675860330350867150"},"('BA', 1, (-2,), ((0, 1),), -22, 1)":{"1":"-9112469359293533278712889630349/29291893581651695450789307975"},"('BA', 0, (), ((0, 3),), -22, 1)":{"1":"429611544269192162392660783441/5325798833027580991052601450"},"('BA', 1, (-2,), ((0, 1),), -21, 1)":{"1":"667084944417653637854891458725877/2138308231460573767907619482175"},"('BA', 0, (), ((0, 3),), -21, 1)":{"1":"-330662322784983168697357216405523/4276616462921147535815238964350"},"('BA', 1, (-2,), ((0, 1),), -20, 1)":{"1":"-668934292077295215167676426926677/2138308231460573767907619482175"},"('BA', 0, (), ((0, 3),), -20, 1)":{"1":"315779477333581903656373424694323/4276616462921147535815238964350"},"('BA', 1, (-2,), ((0, 1),), -19, 1)":{"1":"670758981768141571449624262218133/2138308231460573767907619482175"},"('BA', 0, (), ((0, 3),), -19, 1)":{"1":"-300269614961387875259816824716947/4276616462921147535815238964350"},"('BA', 1, (-2,), ((0, 1),), -18, 1)":{"1":"-672559662384108370412072783887333/2138308231460573767907619482175"},"('BA', 0, (), ((0, 3),), -18, 1)":{"1":"284063489417686684597780129694147/4276616462921147535815238964350"},"('BA', 1, (-2,), ((0, 1),), -17, 1)":{"1":"61303359776139104182852056677903/194391657405506706173419952925"},"('BA', 0, (), ((0, 3),), -17, 1)":{"1":"-89026815613515091105193887565249/1425538820973715845271746321450"},"('BA', 1, (-2,), ((0, 1),), -16, 1)":{"1":"-61462860623241058403302042280303/194391657405506706173419952925"},"('BA', 0, (), ((0, 3),), -16, 1)":{"1":"83075244789299034604873836558049/1425538820973715845271746321450"},"('BA', 1, (-2,), ((0, 1),), -15, 1)":{"1":"4868007055309996043055960217131137/15356940935035029787700176281075"},"('BA', 0, (), ((0, 3),), -15, 1)":{"1":"-6066856828655770619630465368221271/112617566856923551776467959394550"},"('BA', 1, (-2,), ((0, 1),), -14, 1)":{"1":"-4880292608058024066886120358155997/15356940935035029787700176281075"},"('BA', 0, (), ((0, 3),), -14, 1)":{"1":"5541308183323460711340281557713371/112617566856923551776467959394550"},"('BA', 1, (-2,), ((0, 1),), -13, 1)":{"1":"44031838385838021258243173365847173/138212468415315268089301586529675"},"('BA', 0, (), ((0, 3),), -13, 1)":{"1":"-134513841508347881025114565217544217/3040674305136935897964634903652850"},"('BA', 1, (-2,), ((0, 1),), -12, 1)":{"1":"-44139711531918267321142140457772773/138212468415315268089301586529675"},"('BA', 0, (), ((0, 3),), -12, 1)":{"1":"118357763399252566835553878449917817/3040674305136935897964634903652850"},"('BA', 1, (-2,), ((0, 1),), -11, 1)":{"1":"3672441655127796364812512959533039359/11471634878471167251412031681963025"},"('BA', 0, (), ((0, 3),), -11, 1)":{"1":"-8380387625299630807783758543742626011/252375967326365679531064697003186550"},"('BA', 1, (-2,), ((0, 1),), -10, 1)":{"1":"-3681181948368536301765969745576439759/11471634878471167251412031681963025"},"('BA', 0, (), ((0, 3),), -10, 1)":{"1":"619625012291562008464999440179450401/22943269756942334502824063363926050"},"('BA', 1, (-2,), ((0, 1),), -9, 1)":{"1":"3689819414629973415931738804725211919/11471634878471167251412031681963025"},"('BA', 0, (), ((0, 3),), -9, 1)":{"1":"-464150619585693953481156375501551521/22943269756942334502824063363926050"},"('BA', 1, (-2,), ((0, 1),), -8, 1)":{"1":"-3698356445237207772956045432953649519/11471634878471167251412031681963025"},"('BA', 0, (), ((0, 3),), -8, 1)":{"1":"292461448484647439992323074462973121/22943269756942334502824063363926050"},"('BA', 1, (-2,), ((0, 1),), -7, 1)":{"1":"3706795349055853229324900260857622319/11471634878471167251412031681963025"},"('BA', 0, (), ((0, 3),), -7, 1)":{"1":"-100476386610463307600875739647591921/22943269756942334502824063363926050"},"('BA', 1, (-2,), ((0, 1),), -6, 1)":{"1":"-40866521918642154860585199122889549709/126187983663182839765532348501593275"},"('BA', 0, (), ((0, 3),), -6, 1)":{"1":"-1293970241868016310114254632789898669/252375967326365679531064697003186550"},"('BA', 1, (-2,), ((0, 1),), -5, 1)":{"1":"3645196481713595484337076792241271893701/11230730546023272739132379016641801475"},"('BA', 0, (), ((0, 3),), -5, 1)":{"1":"362828300795860305113320151644094715941/22461461092046545478264758033283602950"},"('BA', 1, (-2,), ((0, 1),), -4, 1)":{"1":"-3653182778990767589396015372875328285861/11230730546023272739132379016641801475"},"('BA', 0, (), ((0, 3),), -4, 1)":{"1":"-658321300051228192294047635104181225861/22461461092046545478264758033283602950"},"('BA', 1, (-2,), ((0, 1),), -3, 1)":{"1":"3661081314759399341652108474601318124261/11230730546023272739132379016641801475"},"('BA', 0, (), ((0, 3),), -3, 1)":{"1":"1025603213292604672202376865362708711461/22461461092046545478264758033283602950"},"('BA', 1, (-2,), ((0, 1),), -2, 1)":{"1":"-3668893996878372053122809260004199377461/11230730546023272739132379016641801475"},"('BA', 0, (), ((0, 3),), -2, 1)":{"1":"-1512593732041903687209392488808973494261/22461461092046545478264758033283602950"},"('BA', 1, (-2,), ((0, 1),), -1, 1)":{"1":"3676622671662732154792749821908124918261/11230730546023272739132379016641801475"},"('BA', 0, (), ((0, 3),), -1, 1)":{"1":"2239089161771753244183805307777974329461/22461461092046545478264758033283602950"},"('BA', 1, (-2,), ((0, 1),), 0, 1)":{"1":"-3684269126502577787295988888472646995861/11230730546023272739132379016641801475"},"('BA', 0, (), ((0, 3),), 0, 1)":{"1":"-3684269126502577787295988888472646995861/22461461092046545478264758033283602950"},"('R', -93, 4)":{"1":"-48"},"('R', -92, 4)":{"1":"72"},"('R', -91, 4)":{"1":"-88"},"('R', -90, 4)":{"1":"100"},"('R', -89, 4)":{"1":"-548/5"},"('R', -88, 4)":{"1":"588/5"},"('R', -87, 4)":{"1":"-4356/35"},"('R', -86, 4)":{"1":"4566/35"},"('R', -85, 4)":{"1":"-14258/105"},"('R', -84, 4)":{"1":"14762/105"},"('R', -83, 4)":{"1":"-167422/1155"},"('R', -82, 4)":{"1":"172042/1155"},"('R', -81, 4)":{"1":"-2291986/15015"},"('R', -80, 4)":{"1":"2343466/15015"},"('R', -79, 4)":{"1":"-2391514/15015"},"('R', -78, 4)":{"1":"2436559/15015"},"('R', -77, 4)":{"1":"-42142223/255255"},"('R', -76, 4)":{"1":"14274301/85085"},"('R', -75, 4)":{"1":"-275295799/1616615"},"('R', -74, 4)":{"1":"55835135/323323"},"('R', -73, 4)":{"1":"-56574159/323323"},"('R', -72, 4)":{"1":"57279591/323323"},"('R', -71, 4)":{"1":"-1332950097/7436429"},"('R', -70, 4)":{"1":"1347822955/7436429"},"('R', -69, 4)":{"1":"-34052522467/185910725"},"('R', -68, 4)":{"1":"34395742267/185910725"},"('R', -67, 4)":{"1":"-312536252003/1673196525"},"('R', -66, 4)":{"1":"315404588903/1673196525"},"('R', -65, 4)":{"1":"-9227046511387/48522699225"},"('R', -64, 4)":{"1":"9304682830147/48522699225"},"('R', -63, 4)":{"1":"-290774257297357/1504203675975"},"('R', -62, 4)":{"1":"586061125622639/3008407351950"},"('R', -61, 4)":{"1":"-53676090078349/273491577450"},"('R', -60, 4)":{"1":"54062195834749/273491577450"},"('R', -59, 4)":{"1":"-54437269998109/273491577450"},"('R', -58, 4)":{"1":"54801925434709/273491577450"},"('R', -57, 4)":{"1":"-2040798836801833/10119188365650"},"('R', -56, 4)":{"1":"2053580969474233/10119188365650"},"('R', -55, 4)":{"1":"-2066035355155033/10119188365650"},"('R', -54, 4)":{"1":"2078178381193813/10119188365650"},"('R', -53, 4)":{"1":"-85691034670497533/414886722991650"},"('R', -52, 4)":{"1":"12309312989335019/59269531855950"},"('R', -51, 4)":{"1":"-532145396070491417/2548589869805850"},"('R', -50, 4)":{"1":"5884182435213075787/28034488567864350"},"('R', -49, 4)":{"1":"-5914085889685464427/28034488567864350"},"('R', -48, 4)":{"1":"5943339269060627227/28034488567864350"},"('R', -47, 4)":{"1":"-280682601097106968469/1317620962689624450"},"('R', -46, 4)":{"1":"282000222059796592919/1317620962689624450"},"('R', -45, 4)":{"1":"-13881256687139135026631/64563427171791598050"},"('R', -44, 4)":{"1":"13943237577224054960759/64563427171791598050"},"('R', -43, 4)":{"1":"-14004003155738682347159/64563427171791598050"},"('R', -42, 4)":{"1":"14063600165435720745359/64563427171791598050"},"('R', -41, 4)":{"1":"-748469853272339196210427/3421861640104954696650"},"('R', -40, 4)":{"1":"250503836021181200128409/1140620546701651565550"},"('R', -39, 4)":{"1":"-251499286680120823312889/1140620546701651565550"},"('R', -38, 4)":{"1":"252476961434436524654789/1140620546701651565550"},"('R', -37, 4)":{"1":"-253437484000080020709989/1140620546701651565550"},"('R', -36, 4)":{"1":"254381445831833111660789/1140620546701651565550"},"('R', -35, 4)":{"1":"-15063255090319832863132951/67296612255397442367450"},"('R', -34, 4)":{"1":"15117092380124150817026911/67296612255397442367450"},"('R', -33, 4)":{"1":"-925372872575832277072279171/4105093347579243984414450"},"('R', -32, 4)":{"1":"928551009361054917576341971/4105093347579243984414450"},"('R', -31, 4)":{"1":"-310559566510213034489743057/1368364449193081328138150"},"('R', -30, 4)":{"1":"623171679694215690971693339/2736728898386162656276300"},"('R', -29, 4)":{"1":"-625192648726870088010174299/2736728898386162656276300"},"('R', -28, 4)":{"1":"627182997016605479032920699/2736728898386162656276300"},"('R', -27, 4)":{"1":"-42152623787235102902706949233/183360836191872897970512100"},"('R', -26, 4)":{"1":"42282054965723483771862604833/183360836191872897970512100"},"('R', -25, 4)":{"1":"-42409610330030873613929048033/183360836191872897970512100"},"('R', -24, 4)":{"1":"42535343474848157886823113473/183360836191872897970512100"},"('R', -23, 4)":{"1":"-3028810706851429109067025637383/13018619369622975755906359100"},"('R', -22, 4)":{"1":"9112469359293533278712889630349/39055858108868927267719077300"},"('R', -21, 4)":{"1":"-667084944417653637854891458725877/2851077641947431690543492642900"},"('R', -20, 4)":{"1":"668934292077295215167676426926677/2851077641947431690543492642900"},"('R', -19, 4)":{"1":"-670758981768141571449624262218133/2851077641947431690543492642900"},"('R', -18, 4)":{"1":"672559662384108370412072783887333/2851077641947431690543492642900"},"('R', -17, 4)":{"1":"-61303359776139104182852056677903/259188876540675608231226603900"},"('R', -16, 4)":{"1":"61462860623241058403302042280303/259188876540675608231226603900"},"('R', -15, 4)":{"1":"-4868007055309996043055960217131137/20475921246713373050266901708100"},"('R', -14, 4)":{"1":"4880292608058024066886120358155997/20475921246713373050266901708100"},"('R', -13, 4)":{"1":"-44031838385838021258243173365847173/184283291220420357452402115372900"},"('R', -12, 4)":{"1":"44139711531918267321142140457772773/184283291220420357452402115372900"},"('R', -11, 4)":{"1":"-3672441655127796364812512959533039359/15295513171294889668549375575950700"},"('R', -10, 4)":{"1":"3681181948368536301765969745576439759/15295513171294889668549375575950700"},"('R', -9, 4)":{"1":"-3689819414629973415931738804725211919/15295513171294889668549375575950700"},"('R', -8, 4)":{"1":"3698356445237207772956045432953649519/15295513171294889668549375575950700"},"('R', -7, 4)":{"1":"-3706795349055853229324900260857622319/15295513171294889668549375575950700"},"('R', -6, 4)":{"1":"40866521918642154860585199122889549709/168250644884243786354043131335457700"},"('R', -5, 4)":{"1":"-3645196481713595484337076792241271893701/14974307394697696985509838688855735300"},"('R', -4, 4)":{"1":"3653182778990767589396015372875328285861/14974307394697696985509838688855735300"},"('R', -3, 4)":{"1":"-3661081314759399341652108474601318124261/14974307394697696985509838688855735300"},"('R', -2, 4)":{"1":"3668893996878372053122809260004199377461/14974307394697696985509838688855735300"},"('R', -1, 4)":{"1":"-3676622671662732154792749821908124918261/14974307394697696985509838688855735300"},"('R', 0, 4)":{"1":"3684269126502577787295988888472646995861/14974307394697696985509838688855735300"},"('BA', 1, (1, 2), ((0, 1),), -94, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -94, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -94, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -94, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -94, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -94, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -94, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -94, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -94, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -94, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -94, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -93, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -93, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -93, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -93, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -93, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -93, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -93, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -93, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -93, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -93, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -93, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -92, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -92, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -92, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -92, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -92, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -92, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -92, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -92, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -92, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -92, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -92, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -91, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -91, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -91, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -91, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -91, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -91, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -91, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -91, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -91, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -91, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -91, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -90, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -90, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -90, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -90, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -90, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -90, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -90, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -90, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -90, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -90, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -90, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -89, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -89, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -89, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -89, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -89, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -89, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -89, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -89, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -89, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -89, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -89, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -88, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -88, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -88, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -88, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -88, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -88, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -88, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -88, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -88, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -88, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -88, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -87, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -87, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -87, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -87, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -87, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -87, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -87, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -87, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -87, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -87, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -87, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -86, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -86, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -86, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -86, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -86, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -86, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -86, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -86, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -86, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -86, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -86, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -85, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -85, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -85, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -85, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -85, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -85, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -85, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -85, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -85, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -85, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -85, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -84, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -84, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -84, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -84, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -84, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -84, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -84, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -84, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -84, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -84, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -84, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -83, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -83, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -83, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -83, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -83, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -83, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -83, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -83, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -83, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -83, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -83, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -82, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -82, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -82, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -82, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -82, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -82, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -82, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -82, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -82, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -82, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -82, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -81, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -81, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -81, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -81, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -81, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -81, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -81, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -81, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -81, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -81, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -81, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -80, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -80, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -80, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -80, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -80, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -80, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -80, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -80, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -80, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -80, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -80, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -79, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -79, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -79, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -79, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -79, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -79, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -79, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -79, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -79, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -79, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -79, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -78, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -78, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -78, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -78, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -78, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -78, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -78, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -78, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -78, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -78, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -78, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -77, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -77, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -77, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -77, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -77, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -77, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -77, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -77, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -77, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -77, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -77, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -76, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -76, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -76, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -76, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -76, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -76, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -76, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -76, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -76, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -76, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -76, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -75, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -75, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -75, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -75, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -75, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -75, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -75, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -75, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -75, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -75, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -75, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -74, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -74, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -74, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -74, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -74, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -74, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -74, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -74, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -74, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -74, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -74, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -73, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -73, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -73, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -73, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -73, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -73, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -73, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -73, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -73, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -73, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -73, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -72, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -72, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -72, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -72, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -72, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -72, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -72, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -72, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -72, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -72, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -72, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -71, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -71, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -71, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -71, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -71, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -71, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -71, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -71, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -71, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -71, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -71, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -70, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -70, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -70, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -70, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -70, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -70, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -70, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -70, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -70, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -70, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -70, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -69, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -69, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -69, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -69, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -69, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -69, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -69, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -69, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -69, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -69, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -69, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -68, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -68, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -68, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -68, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -68, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -68, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -68, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -68, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -68, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -68, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -68, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -67, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -67, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -67, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -67, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -67, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -67, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -67, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -67, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -67, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -67, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -67, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -66, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -66, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -66, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -66, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -66, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -66, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -66, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -66, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -66, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -66, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -66, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -65, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -65, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -65, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -65, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -65, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -65, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -65, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -65, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -65, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -65, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -65, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -64, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -64, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -64, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -64, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -64, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -64, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -64, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -64, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -64, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -64, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -64, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -63, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -63, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -63, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -63, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -63, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -63, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -63, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -63, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -63, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -63, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -63, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -62, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -62, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -62, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -62, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -62, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -62, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -62, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -62, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -62, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -62, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -62, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -61, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -61, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -61, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -61, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -61, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -61, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -61, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -61, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -61, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -61, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -61, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -60, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -60, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -60, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -60, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -60, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -60, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -60, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -60, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -60, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -60, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -60, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -59, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -59, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -59, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -59, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -59, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -59, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -59, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -59, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -59, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -59, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -59, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -58, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -58, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -58, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -58, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -58, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -58, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -58, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -58, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -58, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -58, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -58, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -57, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -57, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -57, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -57, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -57, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -57, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -57, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -57, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -57, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -57, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -57, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -56, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -56, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -56, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -56, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -56, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -56, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -56, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -56, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -56, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -56, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -56, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -55, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -55, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -55, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -55, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -55, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -55, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -55, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -55, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -55, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -55, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -55, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -54, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -54, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -54, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -54, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -54, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -54, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -54, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -54, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -54, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -54, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -54, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -53, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -53, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -53, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -53, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -53, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -53, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -53, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -53, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -53, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -53, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -53, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -52, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -52, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -52, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -52, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -52, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -52, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -52, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -52, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -52, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -52, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -52, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -51, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -51, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -51, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -51, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -51, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -51, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -51, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -51, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -51, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -51, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -51, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -50, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -50, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -50, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -50, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -50, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -50, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -50, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -50, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -50, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -50, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -50, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -49, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -49, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -49, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -49, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -49, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -49, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -49, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -49, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -49, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -49, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -49, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -48, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -48, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -48, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -48, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -48, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -48, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -48, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -48, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -48, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -48, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -48, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -47, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -47, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -47, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -47, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -47, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -47, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -47, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -47, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -47, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -47, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -47, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -46, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -46, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -46, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -46, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -46, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -46, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -46, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -46, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -46, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -46, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -46, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -45, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -45, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -45, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -45, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -45, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -45, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -45, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -45, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -45, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -45, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -45, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -44, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -44, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -44, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -44, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -44, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -44, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -44, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -44, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -44, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -44, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -44, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -43, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -43, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -43, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -43, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -43, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -43, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -43, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -43, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -43, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -43, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -43, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -42, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -42, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -42, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -42, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -42, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -42, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -42, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -42, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -42, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -42, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -42, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -41, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -41, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -41, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -41, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -41, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -41, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -41, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -41, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -41, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -41, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -41, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -40, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -40, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -40, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -40, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -40, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -40, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -40, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -40, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -40, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -40, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -40, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -39, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -39, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -39, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -39, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -39, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -39, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -39, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -39, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -39, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -39, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -39, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -38, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -38, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -38, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -38, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -38, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -38, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -38, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -38, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -38, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -38, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -38, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -37, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -37, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -37, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -37, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -37, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -37, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -37, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -37, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -37, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -37, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -37, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -36, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -36, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -36, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -36, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -36, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -36, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -36, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -36, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -36, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -36, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -36, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -35, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -35, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -35, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -35, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -35, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -35, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -35, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -35, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -35, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -35, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -35, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -34, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -34, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -34, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -34, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -34, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -34, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -34, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -34, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -34, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -34, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -34, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -33, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -33, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -33, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -33, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -33, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -33, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -33, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -33, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -33, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -33, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -33, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -32, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -32, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -32, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -32, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -32, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -32, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -32, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -32, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -32, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -32, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -32, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -31, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -31, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -31, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -31, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -31, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -31, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -31, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -31, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -31, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -31, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -31, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -30, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -30, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -30, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -30, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -30, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -30, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -30, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -30, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -30, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -30, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -30, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -29, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -29, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -29, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -29, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -29, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -29, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -29, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -29, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -29, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -29, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -29, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -28, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -28, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -28, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -28, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -28, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -28, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -28, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -28, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -28, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -28, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -28, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -27, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -27, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -27, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -27, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -27, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -27, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -27, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -27, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -27, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -27, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -27, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -26, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -26, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -26, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -26, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -26, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -26, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -26, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -26, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -26, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -26, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -26, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -25, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -25, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -25, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -25, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -25, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -25, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -25, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -25, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -25, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -25, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -25, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -24, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -24, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -24, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -24, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -24, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -24, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -24, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -24, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -24, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -24, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -24, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -23, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -23, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -23, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -23, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -23, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -23, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -23, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -23, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -23, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -23, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -23, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -22, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -22, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -22, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -22, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -22, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -22, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -22, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -22, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -22, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -22, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -22, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -21, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -21, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -21, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -21, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -21, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -21, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -21, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -21, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -21, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -21, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -21, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -20, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -20, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -20, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -20, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -20, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -20, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -20, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -20, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -20, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -20, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -20, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -19, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -19, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -19, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -19, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -19, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -19, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -19, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -19, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -19, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -19, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -19, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -18, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -18, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -18, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -18, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -18, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -18, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -18, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -18, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -18, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -18, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -18, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -17, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -17, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -17, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -17, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -17, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -17, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -17, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -17, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -17, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -17, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -17, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -16, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -16, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -16, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -16, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -16, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -16, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -16, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -16, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -16, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -16, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -16, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -15, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -15, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -15, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -15, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -15, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -15, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -15, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -15, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -15, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -15, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -15, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -14, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -14, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -14, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -14, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -14, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -14, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -14, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -14, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -14, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -14, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -14, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -13, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -13, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -13, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -13, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -13, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -13, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -13, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -13, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -13, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -13, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -13, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -12, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -12, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -12, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -12, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -12, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -12, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -12, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -12, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -12, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -12, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -12, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -11, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -11, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -11, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -11, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -11, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -11, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -11, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -11, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -11, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -11, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -11, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -10, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -10, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -10, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -10, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -10, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -10, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -10, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -10, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -10, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -10, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -10, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -9, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -9, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -9, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -9, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -9, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -9, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -9, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -9, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -9, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -9, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -9, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -8, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -8, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -8, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -8, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -8, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -8, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -8, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -8, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -8, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -8, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -8, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -7, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -7, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -7, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -7, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -7, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -7, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -7, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -7, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -7, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -7, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -7, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -6, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -6, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -6, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -6, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -6, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -6, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -6, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -6, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -6, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -6, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -6, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -5, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -5, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -5, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -5, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -5, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -5, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -5, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -5, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -5, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -5, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -5, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -4, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -4, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -4, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -4, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -4, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -4, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -4, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -4, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -4, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -4, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -4, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -3, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -3, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -3, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -3, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -3, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -3, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -3, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -3, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -3, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -3, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -3, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -2, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -2, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -2, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -2, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -2, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -2, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -2, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -2, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -2, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -2, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -2, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -1, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -1, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -1, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -1, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -1, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -1, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -1, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -1, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -1, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -1, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -1, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), 0, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), 0, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), 0, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), 0, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), 0, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), 0, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), 0, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), 0, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), 0, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), 0, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), 0, 2)":{"1":"-144"},"('BA', 1, (1,), ((0, 1),), -94, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -94, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -93, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -93, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -92, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -92, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -91, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -91, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -90, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -90, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -89, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -89, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -88, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -88, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -87, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -87, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -86, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -86, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -85, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -85, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -84, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -84, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -83, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -83, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -82, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -82, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -81, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -81, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -80, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -80, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -79, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -79, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -78, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -78, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -77, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -77, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -76, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -76, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -75, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -75, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -74, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -74, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -73, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -73, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -72, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -72, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -71, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -71, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -70, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -70, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -69, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -69, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -68, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -68, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -67, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -67, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -66, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -66, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -65, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -65, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -64, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -64, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -63, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -63, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -62, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -62, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -61, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -61, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -60, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -60, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -59, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -59, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -58, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -58, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -57, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -57, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -56, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -56, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -55, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -55, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -54, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -54, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -53, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -53, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -52, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -52, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -51, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -51, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -50, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -50, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -49, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -49, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -48, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -48, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -47, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -47, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -46, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -46, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -45, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -45, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -44, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -44, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -43, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -43, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -42, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -42, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -41, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -41, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -40, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -40, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -39, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -39, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -38, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -38, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -37, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -37, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -36, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -36, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -35, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -35, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -34, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -34, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -33, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -33, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -32, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -32, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -31, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -31, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -30, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -30, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -29, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -29, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -28, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -28, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -27, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -27, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -26, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -26, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -25, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -25, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -24, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -24, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -23, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -23, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -22, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -22, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -21, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -21, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -20, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -20, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -19, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -19, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -18, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -18, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -17, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -17, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -16, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -16, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -15, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -15, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -14, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -14, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -13, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -13, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -12, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -12, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -11, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -11, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -10, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -10, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -9, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -9, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -8, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -8, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -7, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -7, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -6, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -6, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -5, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -5, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -4, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -4, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -3, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -3, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -2, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -2, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -1, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -1, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), 0, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), 0, 3)":{"1":"-64"},"('BA', 1, (1, -2), ((0, 1),), -94, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -94, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -93, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -93, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -92, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -92, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -91, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -91, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -90, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -90, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -89, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -89, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -88, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -88, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -87, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -87, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -86, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -86, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -85, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -85, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -84, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -84, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -83, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -83, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -82, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -82, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -81, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -81, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -80, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -80, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -79, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -79, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -78, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -78, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -77, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -77, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -76, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -76, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -75, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -75, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -74, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -74, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -73, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -73, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -72, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -72, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -71, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -71, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -70, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -70, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -69, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -69, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -68, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -68, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -67, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -67, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -66, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -66, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -65, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -65, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -64, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -64, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -63, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -63, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -62, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -62, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -61, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -61, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -60, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -60, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -59, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -59, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -58, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -58, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -57, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -57, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -56, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -56, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -55, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -55, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -54, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -54, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -53, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -53, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -52, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -52, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -51, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -51, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -50, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -50, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -49, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -49, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -48, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -48, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -47, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -47, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -46, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -46, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -45, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -45, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -44, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -44, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -43, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -43, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -42, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -42, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -41, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -41, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -40, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -40, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -39, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -39, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -38, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -38, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -37, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -37, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -36, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -36, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -35, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -35, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -34, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -34, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -33, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -33, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -32, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -32, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -31, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -31, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -30, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -30, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -29, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -29, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -28, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -28, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -27, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -27, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -26, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -26, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -25, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -25, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -24, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -24, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -23, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -23, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -22, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -22, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -21, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -21, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -20, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -20, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -19, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -19, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -18, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -18, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -17, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -17, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -16, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -16, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -15, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -15, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -14, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -14, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -13, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -13, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -12, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -12, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -11, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -11, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -10, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -10, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -9, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -9, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -8, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -8, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -7, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -7, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -6, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -6, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -5, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -5, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -4, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -4, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -3, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -3, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -2, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -2, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -1, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -1, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), 0, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), 0, 1)":{"1":"-96"},"('BA', 1, (), ((0, 1),), -94, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -93, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -92, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -91, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -90, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -89, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -88, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -87, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -86, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -85, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -84, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -83, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -82, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -81, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -80, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -79, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -78, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -77, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -76, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -75, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -74, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -73, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -72, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -71, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -70, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -69, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -68, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -67, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -66, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -65, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -64, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -63, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -62, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -61, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -60, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -59, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -58, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -57, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -56, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -55, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -54, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -53, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -52, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -51, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -50, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -49, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -48, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -47, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -46, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -45, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -44, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -43, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -42, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -41, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -40, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -39, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -38, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -37, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -36, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -35, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -34, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -33, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -32, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -31, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -30, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -29, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -28, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -27, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -26, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -25, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -24, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -23, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -22, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -21, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -20, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -19, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -18, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -17, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -16, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -15, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -14, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -13, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -12, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -11, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -10, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -9, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -8, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -7, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -6, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -5, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -4, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -3, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -2, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -1, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), 0, 4)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -94, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -94, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -93, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -93, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -92, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -92, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -91, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -91, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -90, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -90, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -89, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -89, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -88, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -88, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -87, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -87, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -86, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -86, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -85, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -85, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -84, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -84, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -83, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -83, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -82, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -82, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -81, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -81, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -80, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -80, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -79, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -79, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -78, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -78, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -77, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -77, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -76, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -76, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -75, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -75, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -74, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -74, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -73, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -73, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -72, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -72, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -71, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -71, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -70, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -70, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -69, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -69, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -68, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -68, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -67, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -67, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -66, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -66, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -65, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -65, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -64, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -64, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -63, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -63, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -62, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -62, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -61, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -61, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -60, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -60, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -59, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -59, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -58, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -58, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -57, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -57, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -56, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -56, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -55, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -55, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -54, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -54, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -53, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -53, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -52, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -52, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -51, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -51, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -50, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -50, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -49, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -49, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -48, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -48, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -47, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -47, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -46, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -46, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -45, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -45, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -44, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -44, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -43, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -43, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -42, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -42, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -41, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -41, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -40, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -40, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -39, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -39, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -38, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -38, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -37, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -37, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -36, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -36, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -35, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -35, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -34, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -34, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -33, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -33, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -32, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -32, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -31, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -31, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -30, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -30, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -29, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -29, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -28, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -28, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -27, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -27, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -26, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -26, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -25, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -25, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -24, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -24, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -23, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -23, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -22, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -22, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -21, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -21, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -20, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -20, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -19, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -19, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -18, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -18, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -17, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -17, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -16, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -16, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -15, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -15, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -14, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -14, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -13, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -13, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -12, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -12, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -11, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -11, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -10, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -10, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -9, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -9, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -8, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -8, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -7, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -7, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -6, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -6, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -5, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -5, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -4, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -4, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -3, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -3, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -2, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -2, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -1, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -1, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), 0, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), 0, 2)":{"1":"-48"},"('BA', 1, (-2, 1), ((0, 1),), -94, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -94, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -93, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -93, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -92, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -92, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -91, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -91, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -90, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -90, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -89, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -89, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -88, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -88, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -87, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -87, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -86, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -86, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -85, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -85, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -84, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -84, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -83, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -83, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -82, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -82, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -81, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -81, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -80, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -80, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -79, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -79, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -78, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -78, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -77, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -77, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -76, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -76, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -75, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -75, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -74, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -74, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -73, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -73, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -72, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -72, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -71, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -71, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -70, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -70, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -69, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -69, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -68, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -68, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -67, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -67, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -66, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -66, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -65, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -65, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -64, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -64, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -63, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -63, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -62, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -62, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -61, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -61, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -60, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -60, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -59, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -59, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -58, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -58, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -57, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -57, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -56, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -56, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -55, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -55, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -54, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -54, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -53, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -53, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -52, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -52, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -51, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -51, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -50, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -50, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -49, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -49, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -48, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -48, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -47, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -47, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -46, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -46, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -45, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -45, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -44, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -44, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -43, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -43, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -42, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -42, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -41, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -41, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -40, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -40, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -39, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -39, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -38, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -38, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -37, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -37, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -36, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -36, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -35, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -35, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -34, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -34, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -33, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -33, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -32, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -32, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -31, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -31, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -30, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -30, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -29, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -29, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -28, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -28, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -27, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -27, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -26, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -26, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -25, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -25, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -24, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -24, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -23, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -23, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -22, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -22, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -21, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -21, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -20, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -20, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -19, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -19, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -18, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -18, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -17, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -17, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -16, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -16, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -15, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -15, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -14, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -14, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -13, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -13, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -12, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -12, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -11, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -11, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -10, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -10, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -9, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -9, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -8, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -8, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -7, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -7, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -6, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -6, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -5, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -5, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -4, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -4, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -3, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -3, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -2, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -2, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -1, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -1, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), 0, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), 0, 1)":{"1":"-64"},"('BA', 0, (), (), 1, 5)":{"1":"32"},"('R', 1, 5)":{"1":"32"},"('BA', 0, (), ((0, 4),), -94, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -94, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -93, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -93, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -92, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -92, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -91, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -91, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -90, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -90, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -89, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -89, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -88, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -88, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -87, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -87, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -86, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -86, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -85, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -85, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -84, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -84, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -83, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -83, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -82, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -82, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -81, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -81, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -80, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -80, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -79, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -79, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -78, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -78, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -77, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -77, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -76, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -76, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -75, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -75, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -74, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -74, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -73, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -73, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -72, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -72, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -71, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -71, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -70, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -70, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -69, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -69, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -68, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -68, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -67, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -67, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -66, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -66, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -65, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -65, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -64, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -64, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -63, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -63, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -62, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -62, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -61, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -61, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -60, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -60, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -59, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -59, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -58, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -58, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -57, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -57, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -56, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -56, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -55, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -55, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -54, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -54, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -53, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -53, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -52, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -52, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -51, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -51, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -50, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -50, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -49, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -49, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -48, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -48, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -47, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -47, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -46, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -46, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -45, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -45, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -44, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -44, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -43, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -43, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -42, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -42, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -41, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -41, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -40, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -40, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -39, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -39, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -38, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -38, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -37, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -37, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -36, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -36, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -35, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -35, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -34, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -34, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -33, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -33, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -32, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -32, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -31, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -31, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -30, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -30, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -29, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -29, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -28, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -28, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -27, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -27, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -26, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -26, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -25, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -25, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -24, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -24, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -23, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -23, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -22, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -22, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -21, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -21, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -20, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -20, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -19, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -19, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -18, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -18, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -17, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -17, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -16, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -16, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -15, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -15, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -14, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -14, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -13, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -13, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -12, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -12, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -11, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -11, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -10, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -10, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -9, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -9, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -8, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -8, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -7, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -7, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -6, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -6, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -5, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -5, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -4, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -4, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -3, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -3, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -2, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -2, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -1, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -1, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), 0, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), 0, 3)":{"1":"-32"},"('BA', 1, (), ((0, 1),), -94, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -93, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -92, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -91, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -90, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -89, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -88, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -87, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -86, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -85, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -84, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -83, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -82, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -81, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -80, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -79, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -78, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -77, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -76, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -75, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -74, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -73, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -72, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -71, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -70, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -69, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -68, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -67, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -66, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -65, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -64, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -63, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -62, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -61, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -60, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -59, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -58, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -57, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -56, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -55, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -54, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -53, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -52, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -51, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -50, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -49, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -48, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -47, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -46, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -45, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -44, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -43, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -42, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -41, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -40, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -39, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -38, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -37, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -36, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -35, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -34, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -33, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -32, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -31, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -30, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -29, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -28, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -27, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -26, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -25, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -24, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -23, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -22, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -21, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -20, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -19, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -18, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -17, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -16, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -15, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -14, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -13, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -12, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -11, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -10, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -9, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -8, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -7, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -6, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -5, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -4, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -3, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -2, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -1, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), 0, 1)":{"z3":"-32"}}

==> anc/tables/json/atoms_m97.json <==
{"('R', -95, 1)":{"1":"-85000783616154907742661580551939163275002577362773956002420862874997259386038572079878656009443/1165610930971751957242625784720456117617220104271122018513431373882264958132619411594128000000","z3":"-32"},"('R', -94, 1)":{"1":"-11251519219608501512785157702658994447553989144198786946179077488190778618161234375116394424525211/170179195921875785757423364569186593172114135223583814702960980586810683887362434092742688000000","pi2":"8/3","z3":"48"},"('R', -93, 1)":{"1":"9581682511589935678279624060598756666450255821373432201164873316324358915905219078416117527237307/51053758776562735727227009370755977951634240567075144410888294176043205166208730227822806400000","pi2":"-8/3","z3":"-176/3"},"('R', -92, 1)":{"1":"-271188039414241571839056181458998719420366722552722567149530889805900753625189628818866890483103717/1021075175531254714544540187415119559032684811341502888217765883520864103324174604556456128000000","pi2":"10/3","z3":"200/3"},"('R', -91, 1)":{"1":"408623048526622718280072655201411762224183429544234139814225430468633991085005536037029650774813403/1276343969414068393180675234268899448790856014176878610272207354401080129155218255695570160000000","pi2":"-10/3","z3":"-1096/15"},"('R', -90, 1)":{"1":"-3521526546578743434962515776036941143834800182344182639856954305788942828366007896335739890118389/9855937987753423885565059724084165627728617870091726720248705439390580147916743287224480000000","pi2":"98/27","z3":"392/5"},"('R', -89, 1)":{"1":"1418363656486596269375329008738272360680250769399912773302451859162959406013848798462834367379821/3699110102400742370961914383342761754938897775753655403284921060250365311918477230087120000000","pi2":"-98/27","z3":"-2904/35"},"('R', -88, 1)":{"1":"-4896251707059342583215691262836250239095821090901969481029615574237701975890623317054788623438814651/12203093561227190490898163215448989851854037989203327200651348364029839283630379420308865920000000","pi2":"205/54","z3":"3044/35"},"('R', -87, 1)":{"1":"16320977947160984472786255032875340699503283901734623554035925927309814661444021857517690855288315591/39499487053445906062644054618426993467843333491368664360003048651991321891750964965736592320000000","pi2":"-205/54","z3":"-28516/315"},"('R', -86, 1)":{"1":"-5955418376025426201233593390086889561737150769356300571495084005767794775609718860235300073762314379/14160193471990041796042208259436091997906100685584992883774677818638398414023930836773495360000000","pi2":"5269/1350","z3":"29524/315"},"('R', -85, 1)":{"1":"2609606447602228532610100689739282863581855596335058697989522031103919210093903836469955605126972889/6146978997892922090165753846054535841235485256661244118570839291337443243020068263469060160000000","pi2":"-5269/1350","z3":"-334844/3465"},"('R', -84, 1)":{"1":"-1757237188119243839309063479240270723166377082242066918813897859695550345820404255991019735569198385571/4127696397085097183546303707625620817389628349848025425620318584133093137687975838919473897440000000","pi2":"5369/1350","z3":"344084/3465"},"('R', -83, 1)":{"1":"642009659422040171540037300325459090618364027407484962655031214222795600881375701065016599777773415421/1511550793298767982707097132369945651438455452057023395297581453344512979998413687491638328640000000","pi2":"-5369/1350","z3":"-4583972/45045"},"('R', -82, 1)":{"1":"-1561495237650090224592661662952982720165358697400923319160575481524312009360011499868197421869318139569/3700693321524569888696686082698832456970011624001677967797527006464152468271978338341597287360000000","pi2":"266681/66150","z3":"4686932/45045"},"('R', -81, 1)":{"1":"309154901654703191251161911784781418163757154213545069230496012794390475503038284698982272883374016699/740138664304913977739337216539766491394002324800335593559505401292830493654395667668319457472000000","pi2":"-266681/66150","z3":"-4783028/45045"},"('R', -80, 1)":{"1":"-66026952074544429540109375209621408810560837938764049662604998563515698694287733349497461583892306081/160179263170466457868961039400397225749448264322460688158400422667851375492369211659561673632000000","pi2":"1077749/264600","z3":"4873118/45045"},"('R', -79, 1)":{"1":"118422604646785023831994110288097953898774795553926372784899893093786698602553591091730120633859559057277/291910689201858072820394598203283904205794516901252358099868930269892346697293651328385194026956800000","pi2":"-1077749/264600","z3":"-84284446/765765"},"('R', -78, 1)":{"1":"-10197822239244112241300572924892378650752385249720438026635321542036459651299082448826943642105567719089/25606200807180532703543385807305605632087238324671259482444643006130907605025758888454841581312000000","pi2":"9778141/2381400","z3":"28548602/255255"},"('R', -77, 1)":{"1":"3605696435823320247308246223443323321185696960952861493071693812648430269456405232086643842988433781067921/9243838491392172305979162276437323633183493035206324673162516125213257645414298958732197810853632000000","pi2":"-9778141/2381400","z3":"-550591598/4849845"},"('R', -76, 1)":{"1":"-17618493664239093011708693552201552482612943850485181824058980903133587471794523163276601738638093690563033/46219192456960861529895811382186618165917465176031623365812580626066288227071494793660989054268160000000","pi2":"1968329/476280","z3":"111670270/969969"},"('R', -75, 1)":{"1":"17181123686874413324479571938431795485364423659324976622056720765868935599509372672965081705024864938912573/46219192456960861529895811382186618165917465176031623365812580626066288227071494793660989054268160000000","pi2":"-1968329/476280","z3":"-37716106/323323"},"('R', -74, 1)":{"1":"-201433864803233354742800340700607839572011853555359426727837464097529421102171583367427053146387412380391/556857740445311584697539896170923110432740544289537630913404585856220340085198732453746856075520000000","pi2":"239437889/57629880","z3":"38186394/323323"},"('R', -73, 1)":{"1":"16234827665137757556110643260257115634189653046189103023747973530741153495882750840267715132209009152741453/46219192456960861529895811382186618165917465176031623365812580626066288227071494793660989054268160000000","pi2":"-239437889/57629880","z3":"-888633398/7436429"},"('R', -72, 1)":{"1":"-23942644622855103323631027935730870717897467374420570907720369854067531539850229497249125848826707171319/70348846966454888173357399364058779552385791744340370419806058791577303237551742456105006170880000000","pi2":"240505109/57629880","z3":"2695645910/22309287"},"('R', -71, 1)":{"1":"228108916364393062695636999639625637101281770491650558557390795648119349041674370509718675300618363256851363/693287886854412922948437170732799272488761977640474350487188709390994323406072421904914835814022400000000","pi2":"-240505109/57629880","z3":"-68105044934/557732175"},"('R', -70, 1)":{"1":"-4150977726547249177857224908193680952557635383147575202186888390123908684524517411264972143301495310477471/13080903525554960810347871145901873065825697691329704726173371875301779686907026828394619543660800000000","pi2":"40799043101/9739449720","z3":"68791484534/557732175"},"('R', -69, 1)":{"1":"1904858013719191658050391321216305765478988333728756960130821977458107172103457741366090384090969360917652747/6239590981689716306535934536595193452398857798764269154384698384518948910654651797144233522326201600000000","pi2":"-40799043101/9739449720","z3":"-625072504006/5019589575"},"('R', -68, 1)":{"1":"-42034750349747249852199807929841940502042127168174058553998722900653492751032812868652903453840542306854747081/143510592578863475050326494341689449405173729371578190550848062843935824945056991334317371013502636800000000","pi2":"40931552621/9739449720","z3":"630809177806/5019589575"},"('R', -67, 1)":{"1":"1166136985810750502054762276765497531651032094903335025594731975966567552534340544004849268695278541483363514049/4161807184787040776459468335908994032750038151775767525974593822474138923406652748695203759391576467200000000","pi2":"-40931552621/9739449720","z3":"-18454093022774/145568097675"},"('R', -66, 1)":{"1":"-15232316371297831670034975598441801328899035970379733018368463329028088134886011354751121232218809336629348833/57011057325849873650129703231630055243151207558572157890062929074988204430228119845139777525912006400000000","pi2":"205234915681/48697248600","z3":"18609365660294/145568097675"},"('R', -65, 1)":{"1":"32751677054004438544395925527091083125184906474948066881078415982508418513562378755832027771848861465748926078479/129016022728398264070243518413178815015251182705048793305212408496698306625606235209551316541138870483200000000","pi2":"-205234915681/48697248600","z3":"-581548514594714/4512611027925"},"('R', -64, 1)":{"1":"-123973009443279455645471945578110971867245784294189509414901335737625254405741665418452725410142280398239949956791/516064090913593056280974073652715260061004730820195173220849633986793226502424940838205266164555481932800000000","pi2":"822968714749/194788994400","z3":"586061125622639/4512611027925"},"('R', -63, 1)":{"1":"1914464846707506033997625208375772373154421690633159060418538530559428523909223378764173491939638469744201284731/8460067064157263217720886453323200984606634931478609397063108753881856172170900669478774855156647244800000000","pi2":"-822968714749/194788994400","z3":"-53676090078349/410237366175"},"('R', -62, 1)":{"1":"-6437204878396510407919887773365576899073070381004172925770654155109996170470546468606598204858226396523017985023/30356711230211356251822004332512662356529690048246774895344096116870189794260290637541486244973851878400000000","pi2":"238357395880861/56294019381600","z3":"54062195834749/410237366175"},"('R', -61, 1)":{"1":"5995333280540709983426423335549835789100921580048295613299117793797763666649872558409468470755944236608629484863/30356711230211356251822004332512662356529690048246774895344096116870189794260290637541486244973851878400000000","pi2":"-238357395880861/56294019381600","z3":"-54437269998109/410237366175"},"('R', -60, 1)":{"1":"-5543619898648719362464169343935397792303564922955984926223004997715209064574622903741239161512313545867334112463/30356711230211356251822004332512662356529690048246774895344096116870189794260290637541486244973851878400000000","pi2":"238820721143261/56294019381600","z3":"54801925434709/410237366175"},"('R', -59, 1)":{"1":"2806309150275240887371616432579781015124331573220508997646023665947375426401595541910084350396969999434977383033/16764153962952540019662897914969679211814903459479562255637784422749209289367623187896044642746754022400000000","pi2":"-238820721143261/56294019381600","z3":"-2040798836801833/15178782548475"},"('R', -58, 1)":{"1":"-170533790416947449926148518117828263301433598641099922019597740132854374960822275818800233134616602370187950809611/1123198315517820181317414160302968507191598531785130671127731556324197022387630753589034991064032519500800000000","pi2":"86364397717734821/20322140996757600","z3":"2053580969474233/15178782548475"},"('R', -57, 1)":{"1":"152623611835020145488615389416493389796577285526980155372606410265492409610353775662939994304210286031336481230411/1123198315517820181317414160302968507191598531785130671127731556324197022387630753589034991064032519500800000000","pi2":"-86364397717734821/20322140996757600","z3":"-2066035355155033/15178782548475"},"('R', -56, 1)":{"1":"-134260770916842724525060049886878140979457501696586560802992748025472261691487115833336279057228017305338036461891/1123198315517820181317414160302968507191598531785130671127731556324197022387630753589034991064032519500800000000","pi2":"17299975731542641/4064428199351520","z3":"2078178381193813/15178782548475"},"('R', -55, 1)":{"1":"4731684899390493128864395773734694822905104761100009844551297686338974090841352807940921905118691678651318959965131/46051130936230627434013980572421708794855539803190357516236993809292077917892860897150434633625333299532800000000","pi2":"-17299975731542641/4064428199351520","z3":"-85691034670497533/622330084487475"},"('R', -54, 1)":{"1":"-562354273313582270979629990432578162424450082733456038465407134999449747124838021302254285959345262342486575639933/6578732990890089633430568653203101256407934257598622502319570544184582559698980128164347804803619042790400000000","pi2":"353562301485889/82947514272480","z3":"12309312989335019/88904297783925"},"('R', -53, 1)":{"1":"40133645147316291233725426615978028910792642847619142586588484315541587378560821782034039317897800749621251500747/593051401694494453328122541064430511583943759070735361844321872955842872257979340694060703577684735513600000000","pi2":"-353562301485889/82947514272480","z3":"-532145396070491417/3822884804708775"},"('R', -52, 1)":{"1":"-1547923745900256691358296291288649485991589873747188091696892701318584425528056814239046568512855540871440854766391/31431724289808206026390494676414817113949019230748974177749059266659672229672905056785217289617290982220800000000","pi2":"354019312583809/82947514272480","z3":"5884182435213075787/42051732851796525"},"('R', -51, 1)":{"1":"945847221304017297092264957838463214688989681635602526742736187416940352290487142532649152995239269826484238653431/31431724289808206026390494676414817113949019230748974177749059266659672229672905056785217289617290982220800000000","pi2":"-354019312583809/82947514272480","z3":"-5914085889685464427/42051732851796525"},"('R', -50, 1)":{"1":"-5363826076410853840946433571750892824807988000605630601507031304242309799252829038982299680858400422346465747542727/534339312926739502448638409499051890937133326922732561021734007533214427904439385965348693923493946697753600000000","pi2":"187497409728228241/43879235050141920","z3":"5943339269060627227/42051732851796525"},"('R', -49, 1)":{"1":"-56281077062225132636123986507073659283392435345465525099108822413398148044374933863146928550955208615103951204067723/5022789541511351323017201049291087774809053273073686073604299670812215622301730228074277722880843098958883840000000","pi2":"-187497409728228241/43879235050141920","z3":"-280682601097106968469/1976431444034436675"},"('R', -48, 1)":{"1":"90855041153652859204907597102663901112567804828264744494369322599879648299565529157059328514783457/2651795218288493704546773602114099481001154306266286578061000001212313141007075045653365760000000","pi2":"187700554334941861/43879235050141920","z3":"282000222059796592919/1976431444034436675"},"('R', -47, 1)":{"1":"-2158907896994427703439543790801507069377332835178093373507545601145432078370676960684489643015627146691021814478168421/35159526790579459261120407345037614423663372911515802515230097695685509356112111596519944060165901692712186880000000","pi2":"-187700554334941861/43879235050141920","z3":"-13881256687139135026631/96845140757687397075"},"('R', -46, 1)":{"1":"276360929494275197487010063954352062037149208118604295294782849378204367177801904955466536595020076270403632865430679/3740375190487176517140468866493363236559933288459127927152138052732500995331075701757440857464457626884275200000000","pi2":"23485971550561141649/5484904381267740000","z3":"13943237577224054960759/96845140757687397075"},"('R', -45, 1)":{"1":"-307872583724525712824362829620489460680517918316137772949455231709927188333277039513277647570928191249233869892634679/3740375190487176517140468866493363236559933288459127927152138052732500995331075701757440857464457626884275200000000","pi2":"-23485971550561141649/5484904381267740000","z3":"-14004003155738682347159/96845140757687397075"},"('R', -44, 1)":{"1":"331828082004606419897827520762624405095303385633844816249623466829770620760182051780510705869362145785626519534948279/3740375190487176517140468866493363236559933288459127927152138052732500995331075701757440857464457626884275200000000","pi2":"23507608254234781649/5484904381267740000","z3":"14063600165435720745359/96845140757687397075"},"('R', -43, 1)":{"1":"-18607785134622949517161965202458939951082551797071599898633498854451369197894419601140830800587195137757358160253763187/198239885095820355408444849924148251537676464288333780139063316794822552752547012193144365445616254224866585600000000","pi2":"-23507608254234781649/5484904381267740000","z3":"-748469853272339196210427/5132792460157432044975"},"('R', -42, 1)":{"1":"4072139165926855550865610132664052405188864417464997413424210402173236142796849437148001492527683366272924795018390881/41492068973543795318046596495751959624164841362674512122129531422172162204021467668332541604896425302879052800000000","pi2":"211749047271858474841/49364139431409660000","z3":"250503836021181200128409/1710930820052477348325"},"('R', -41, 1)":{"1":"-29558938783831478849788638540669964473849495867513734031663302003801750162108804481038109524262173102293389091644622727/290444482814806567226326175470263717369153889538721584854906719955205135428150273678327791234274977120153369600000000","pi2":"-211749047271858474841/49364139431409660000","z3":"-251499286680120823312889/1710930820052477348325"},"('R', -40, 1)":{"1":"106155295086029020995370215727736656792923397159319486093724593789635914351481056195613166848877150131446173613735721/1012001682281555983366990158432974624979630277138402734686086132248101517171255308983720526948693300070220800000000","pi2":"10383930672892966877209/2418842832139073340000","z3":"252476961434436524654789/1710930820052477348325"},"('R', -39, 1)":{"1":"-15558465719629524846307858381217275806160069203881810709740530685081981146077696250146723774194962844266092728571223/144571668897365140480998594061853517854232896734057533526583733178300216738750758426245789564099042867174400000000","pi2":"-10383930672892966877209/2418842832139073340000","z3":"-253437484000080020709989/1710930820052477348325"},"('R', -38, 1)":{"1":"111329154273104559946758861683001390783648394662037142355222250035435230519289687410155695601673416514915022138281761/1012001682281555983366990158432974624979630277138402734686086132248101517171255308983720526948693300070220800000000","pi2":"8739335943455356005972769/2034246821828960678940000","z3":"254381445831833111660789/1710930820052477348325"},"('R', -37, 1)":{"1":"-99922261987033701385209828973220857423750524803917496822824924883892490859910536799346679950186051564669086711209897/891165660516594074905259990261873177220868453002474049947448982128925216613493481045365837163774697076761600000000","pi2":"-8739335943455356005972769/2034246821828960678940000","z3":"-15063255090319832863132951/100944918383096163551175"},"('R', -36, 1)":{"1":"4487395129916121932779524920043013607557450988542991551354843149601186983653745422115393753242118157987758973536967/39359327128946475292453803129561966297823458372554885528331629401870790713977629024416289446257682731801600000000","pi2":"8745363341445960333910369/2034246821828960678940000","z3":"15117092380124150817026911/100944918383096163551175"},"('R', -35, 1)":{"1":"-11389285066279750934002491369213223752959026309879724653837996357934879772698059362622627020219818148346148520614640467/98437677149495134706426961627034477710856469389759768706357405134078847575658050190065139905090464512235801600000000","pi2":"-8745363341445960333910369/2034246821828960678940000","z3":"-925372872575832277072279171/6157640021368865976621675"},"('R', -34, 1)":{"1":"80774006425115112887543097144093993851387202864980434267725368996086994009212359988706087755925137492817530617174660869/689063740046465942944988731389241343975995285728318380944501835938551933029606351330455979335633251585650611200000000","pi2":"8409718829321111776031704609/1954911195777631212461340000","z3":"928551009361054917576341971/6157640021368865976621675"},"('R', -33, 1)":{"1":"-271508987039422650814054018486085185466912915704168246717889004005459102353094236918495354207273263942587410165706969/2289248305802212435033185154117080876996662078831622528054823375211135990131582562559654416397452663075251200000000","pi2":"-8409718829321111776031704609/1954911195777631212461340000","z3":"-310559566510213034489743057/2052546673789621992207225"},"('R', -32, 1)":{"1":"193418886695486507479074109327338565522721642577808032839903872675192677833254938202401247828473546734550394328109647/1613732412286805486990605928312040618210761793274750306661596805476702419273082790001067867296564992003865600000000","pi2":"33659238975573797429256624061/7819644783110524849845360000","z3":"623171679694215690971693339/4105093347579243984414450"},"('R', -31, 1)":{"1":"-23823681322624520119548194124434667170807782120244077170292938075186324771237358415152181804980204454819862535053222949/196875354298990269412853923254068955421712938779519537412714810268157695151316100380130279810180929024471603200000000","pi2":"-33659238975573797429256624061/7819644783110524849845360000","z3":"-625192648726870088010174299/4105093347579243984414450"},"('R', -30, 1)":{"1":"329213740563439486557598003521784836442599551787397165239107096083614132808392387400333968405254361644867154931792813/2696922661630003690587040044576287060571410120267390923461846716002160207552275347673017531646314096225638400000000","pi2":"33678387172165436302473264061/7819644783110524849845360000","z3":"209060999005535159677640233/1368364449193081328138150"},"('R', -29, 1)":{"1":"-1623173936586725680259979748795153806904148085678554091078518367668655884714829107551929512858186874628822903179355440943/13190648738032348050661212858022620013254766898227809006651892287966565575138178725468728747282122244639597414400000000","pi2":"-33678387172165436302473264061/7819644783110524849845360000","z3":"-14050874595745034300902316411/91680418095936448985256050"},"('R', -28, 1)":{"1":"1635321860466979109352237316914986298263540846723844776715353679636413093066707922767970381613968694742936817170323841543/13190648738032348050661212858022620013254766898227809006651892287966565575138178725468728747282122244639597414400000000","pi2":"33696425568435587455529424061/7819644783110524849845360000","z3":"14094018321907827923954201611/91680418095936448985256050"},"('R', -27, 1)":{"1":"-11527377525513065490662243238761485871189374951827672528989911391232803499041263612514176147161035501257463113698066306601/92334541166226436354628490006158340092783368287594663046563246015765959025967251078281101230974855712477181900800000000","pi2":"-33696425568435587455529424061/7819644783110524849845360000","z3":"-42409610330030873613929048033/275041254287809346955768150"},"('R', -26, 1)":{"1":"184183739385640373390044500611114191236349838975449134146018978002768870984561960490564278762563985912639214751641322887/1465627637559149783406801428669180001472751877580867667405765809774062841682019858385414305253569138293288601600000000","pi2":"33713447924426032135474665661/7819644783110524849845360000","z3":"42535343474848157886823113473/275041254287809346955768150"},"('R', -25, 1)":{"1":"-13159414137030127873065937568244636585460252175445542349937185859339393160821584657243757578339992454577167706458479882977/104059562266699634621882901435511780104565383308241604385809372493958461759423409945364415673003408818823490713600000000","pi2":"-33713447924426032135474665661/7819644783110524849845360000","z3":"-3028810706851429109067025637383/19527929054434463633859538650"},"('R', -24, 1)":{"1":"181359712059603924606768299402905533503693533440695107122766736312758358018320744963319924726419274421683665341113224253/1425473455708214172902505499116599727459799771345775402545333869780252900814019314320060488671279572860595763200000000","pi2":"33729537728506506466441425661/7819644783110524849845360000","z3":"9112469359293533278712889630349/58583787163303390901578615950"},"('R', -23, 1)":{"1":"-2072852524215107736894170764435926800924584007323209962776188687978547245737927135292659410183890409207982830030810236773/16196904148121691529632093400410149142075208915781742260477791454283513237607481718574845083431234208473592371200000000","pi2":"-33729537728506506466441425661/7819644783110524849845360000","z3":"-667084944417653637854891458725877/4276616462921147535815238964350"},"('R', -22, 1)":{"1":"435890782645992048161470279310473248465255960524427371686017652964173624257161556442366374426777713010332311844205339514543/3386323827498261603779586949124305036896760244765790041518929097664841026653043738101557671479303701441472872499200000000","pi2":"46196589536413702085491232689909/10705093708078308519438297840000","z3":"668934292077295215167676426926677/4276616462921147535815238964350"},"('R', -21, 1)":{"1":"-36387253860979765537849223677335418351707672256844320314734719260280398021443506240628960689167330614806353125150996974542029/281064877682355713113705716777317318062431100315560573446071115106181805212202630262429286732782207219642248417433600000000","pi2":"-46196589536413702085491232689909/10705093708078308519438297840000","z3":"-670758981768141571449624262218133/4276616462921147535815238964350"},"('R', -20, 1)":{"1":"256182390240714325185100290283238534579718408586572318055847466040616587960497734000478082610168342392204595874430762531476803/1967454143776489991795940017441221226437017702208924014122497805743272636485418411837005007129475450537495738922035200000000","pi2":"46216358869207937188943565649909/10705093708078308519438297840000","z3":"672559662384108370412072783887333/4276616462921147535815238964350"},"('R', -19, 1)":{"1":"-5258738336645910281515746874157938353495686814860205057041676473579222548357066379880687490176176712790523379905982476402027/40152125383193673301957959539616759723204442902222939063724445015168829316028947180347040961826029602806035488204800000000","pi2":"-46216358869207937188943565649909/10705093708078308519438297840000","z3":"-61303359776139104182852056677903/388783314811013412346839905850"},"('R', -18, 1)":{"1":"37030513452416161842382305804912872713000998051639410115768849031784425481913385250040144237472465356609666166451811232750589/281064877682355713113705716777317318062431100315560573446071115106181805212202630262429286732782207219642248417433600000000","pi2":"46235127387652957234561691089909/10705093708078308519438297840000","z3":"61462860623241058403302042280303/388783314811013412346839905850"},"('R', -17, 1)":{"1":"-327030379045366490699321104971059491549138246408292806198793455868174459296964762887201233593997341465800433710115420245178059/2467125037434011259553639069489785347436895213881031700248846454820929179084889754525768183543310485594637513886361600000000","pi2":"-46235127387652957234561691089909/10705093708078308519438297840000","z3":"-4868007055309996043055960217131137/30713881870070059575400352562150"},"('R', -16, 1)":{"1":"329092017146355617366102184372400946835293886929544567950666929439884111383014542278164477869787030722158299972853475467671689/2467125037434011259553639069489785347436895213881031700248846454820929179084889754525768183543310485594637513886361600000000","pi2":"46252969210499754415427421586309/10705093708078308519438297840000","z3":"4880292608058024066886120358155997/30713881870070059575400352562150"},"('R', -15, 1)":{"1":"-26829869855512744051765332881033484868722305062291494769339299773770042536007995253834349764006290900624171532039350111336510659/199837128032154912023844764628672613142388512324363567720156562840495263505876070116587222867008149333165638624795289600000000","pi2":"-46252969210499754415427421586309/10705093708078308519438297840000","z3":"-44031838385838021258243173365847173/276424936830630536178603173059350"},"('R', -14, 1)":{"1":"1107438764100352789989908217805091842986739863092638614974428489276646942551450159549956629270468470220359625898742233761784529579/8193322249318351392977635349775577138837929005298906276526419076460305803740918874780076137547334122659791183616606873600000000","pi2":"77779788159404962661718664480825429/17995262523279636621175778669040000","z3":"44139711531918267321142140457772773/276424936830630536178603173059350"},"('R', -13, 1)":{"1":"-647880266154921502516009203213091003142635127077181816725863714342785262227948177225855608331145849916961896661916519381702641840999/4760320226853962159320006138219610317664836752078664546661849483423437671973473866247224235915001125265338677681248593561600000000","pi2":"-77779788159404962661718664480825429/17995262523279636621175778669040000","z3":"-3672441655127796364812512959533039359/22943269756942334502824063363926050"},"('R', -12, 1)":{"1":"1983235918333429308066105460433742110597165618046920062936724814585765657884430579184565610134328717705208444156711238694960559831/14469058440285599268449866681518572394118044839144877041525378369068199610861622693760559987583590046399205707237837670400000000","pi2":"11115284554577186575391010113969347/2570751789039948088739396952720000","z3":"3681181948368536301765969745576439759/22943269756942334502824063363926050"},"('R', -11, 1)":{"1":"-5522159770386565065047429071209027571013076737310140131417758365964936655351960466906830767068626589434264508046314347901861404081/40002690981966068565714337295963111913149888672929954173628987255659140100617427447455665848025219540044862837657551206400000000","pi2":"-11115284554577186575391010113969347/2570751789039948088739396952720000","z3":"-3689819414629973415931738804725211919/22943269756942334502824063363926050"},"('R', -10, 1)":{"1":"239120888882063005768326850126914874231911718354077197219319278408872279649660695284519639673251579798664618778352183299029707947083/1720115712224540948325716503726413812265445212935988029466046451993343024326549380240593631465084440221929102019274701875200000000","pi2":"20559016479517324506134616092603242603/4753320057934864016079144965579280000","z3":"3698356445237207772956045432953649519/22943269756942334502824063363926050"},"('R', -9, 1)":{"1":"-34381988851621027681727517252960161044355698429706089527154422618748933751446865117696012657148182635616913378140364444361184278189/245730816032077278332245214818059116037920744705141147066578064570477574903792768605799090209297777174561300288467814553600000000","pi2":"-20559016479517324506134616092603242603/4753320057934864016079144965579280000","z3":"-3706795349055853229324900260857622319/22943269756942334502824063363926050"},"('R', -8, 1)":{"1":"241997069576866221533785457742697561375306532612894608537211175382462177289678545844327873680790762041103122617550762539337447971623/1720115712224540948325716503726413812265445212935988029466046451993343024326549380240593631465084440221929102019274701875200000000","pi2":"20565563752324397321583760920379522603/4753320057934864016079144965579280000","z3":"40866521918642154860585199122889549709/252375967326365679531064697003186550"},"('R', -7, 1)":{"1":"-21609095201842575681803955375292711685060036281796813678845978368653888811082988310207998241937303088862803880981590144153687736218947/153090298387984144400988768831650829291624623951302934622478134227407529165062894841412833200392515179751690079715448466892800000000","pi2":"-20565563752324397321583760920379522603/4753320057934864016079144965579280000","z3":"-3645196481713595484337076792241271893701/22461461092046545478264758033283602950"},"('R', -6, 1)":{"1":"752210617903302204882321811941157749198651960376805650394203143842379875844119185837480743191381204637773163058495197823850092808189/5331502928934771198044384984186844801200857550542888270434561888516680120176319720845223046779838837105780251532378802329600000000","pi2":"20571823268450072862674893950786869803/4753320057934864016079144965579280000","z3":"3653182778990767589396015372875328285861/22461461092046545478264758033283602950"},"('R', -5, 1)":{"1":"-2380553281287418495468422135324121820531240238655799220637568786653285252112213865419183711979438269663341047763848859400253735357803/17010033154220460488998752092405647699069402661255881624719792691934169907229210537934759244488057242194632231079494274099200000000","pi2":"-20571823268450072862674893950786869803/4753320057934864016079144965579280000","z3":"-3661081314759399341652108474601318124261/22461461092046545478264758033283602950"},"('R', -4, 1)":{"1":"2328099566015531988484364406377532309897086299851541986304521434811039537981150764070396854083440841130363150781269710193578944002563/17010033154220460488998752092405647699069402661255881624719792691934169907229210537934759244488057242194632231079494274099200000000","pi2":"20577813589884143264711540636313749803/4753320057934864016079144965579280000","z3":"3668893996878372053122809260004199377461/22461461092046545478264758033283602950"},"('R', -3, 1)":{"1":"-108432750939772404268449822612399642902125209737980636035045169295709123177208493580803824144372059589330862955561225883581419479349/836559007584612810934364857003556444216527999733895817609170132390205077404715272357447175958429044698096667102270210201600000000","pi2":"-20577813589884143264711540636313749803/4753320057934864016079144965579280000","z3":"-3676622671662732154792749821908124918261/22461461092046545478264758033283602950"},"('R', -2, 1)":{"1":"272417170707443972445035975265724768024138715229091979812559367621998838121948604596069661685214131193566820185318995639545982936916383/2398414674745084928948824045029196325568785775237079309085490769562717956919318685848801053472816071149443144582208692647987200000000","pi2":"45469065740208565442457337652191951394827/10500084007978114611518831228964629520000","z3":"3684269126502577787295988888472646995861/22461461092046545478264758033283602950"},"('R', -1, 1)":{"1":"-176359998976190631046503884872991618716815640378037779274354794397505416540380896258421943721303016570860730268435395090906896439476623/2398414674745084928948824045029196325568785775237079309085490769562717956919318685848801053472816071149443144582208692647987200000000","pi2":"-45469065740208565442457337652191951394827/10500084007978114611518831228964629520000","z3":"-3691835092344109255246562280652279367381/22461461092046545478264758033283602950"},"('R', 0, 1)":{"1":"-6802943152479453988748486144016678932036768447775972332804643534913217577311817167325120816158665152565234048419236747619184841272697/149900917171567808059301502814324770348049110952317456817843173097669872307457417865550065842051004446840196536388043290499200000000","pi2":"45481218615217799371405854817966216012327/10500084007978114611518831228964629520000","z3":"3699322246041458103739317199996707235031/22461461092046545478264758033283602950"},"('R', -95, 2)":{"1":"-356570489997340817050120962872677413659465559198979668799/589702455542075468067685357317274015459852040416680000","pi2":"-16/3"},"('R', -94, 2)":{"1":"4901063573371761169896384573618954624231335786418579679009/9566284278793668704209118018702445139682044211203920000","pi2":"8"},"('R', -93, 2)":{"1":"-88510904590935185949453409024433929982171621133845809451927/258289675527429055013646186504966018771415193702505840000","pi2":"-88/9"},"('R', -92, 2)":{"1":"34280577182710136074189609784631684732333553732920649957/191680649742062378488791233027804095563202370094624000","pi2":"100/9"},"('R', -91, 2)":{"1":"-1522964850072223559693526559716488517575798481476062361/54573237450068468595078321220597523457376068309600000","pi2":"-548/45"},"('R', -90, 2)":{"1":"-13159613377279426525314798079569299207792124414578934395141/122995083584490026196974374526174294653054854144050400000","pi2":"196/15"},"('R', -89, 2)":{"1":"9638527965848049684561676109706354417664179451366890075089203/42187313669480078985562210462477783065997814971409287200000","pi2":"-484/35"},"('R', -88, 2)":{"1":"-28476451085494919517278812169713936765194696994596782843167591/84374627338960157971124420924955566131995629942818574400000","pi2":"1522/105"},"('R', -87, 2)":{"1":"4192975857816750727919157258305908863931778823768316589118931/9612299317096726857469870738286077154277983158042622400000","pi2":"-14258/945"},"('R', -86, 2)":{"1":"-52899420593867843256677592580136949123192573404404780335909337/100639615741651272760738767127356639121295992341434203200000","pi2":"14762/945"},"('R', -85, 2)":{"1":"4291610815330378275683162756417408269973163262436533418536053277/7067997628625200925427268799021277809057172385209955963200000","pi2":"-167422/10395"},"('R', -84, 2)":{"1":"-62633296270051465522221235595296958654134823600219325819282507271/91883969172127612030554494387276611517743241007729427521600000","pi2":"172042/10395"},"('R', -83, 2)":{"1":"895857530283369980311421527543222581913245868652265505948851469543/1194491599237658956397208427034595949730662133100482557780800000","pi2":"-2291986/135135"},"('R', -82, 2)":{"1":"-970826527944646409663920709448599645642828424871775574019285800883/1194491599237658956397208427034595949730662133100482557780800000","pi2":"2343466/135135"},"('R', -81, 2)":{"1":"29601584555472012369521310928713037280213560939846452547905097/34001070258109901693581407504329394259504771657524196800000","pi2":"-2391514/135135"},"('R', -80, 2)":{"1":"-2624652498566091618702528656978973495712289032244455871790512449/2840645895927845318423801253352190130156152516291278377600000","pi2":"2436559/135135"},"('R', -79, 2)":{"1":"1068330069165108818025770358942647169982391296724259319827697932359/1097640929029200122094732068085844926779527365551794782825600000","pi2":"-42142223/2297295"},"('R', -78, 2)":{"1":"-41380725335140709479285386491415415378479817340534608910429163903563/40612714374080404517505086519176262290842512525416406964547200000","pi2":"14274301/765765"},"('R', -77, 2)":{"1":"22130601433076221259333908848461396754750563198375714677226560162301/20855177651554802319799909293631053608811019945484100873686400000","pi2":"-275295799/14549535"},"('R', -76, 2)":{"1":"-33960334267078511072582106356046937157332311190433800868871004022309/30865662924301107433303865754573959341040309519316469293055872000","pi2":"55835135/2909907"},"('R', -75, 2)":{"1":"175393177089551045440924961295593371361106519798216642194920872502657/154328314621505537166519328772869796705201547596582346465279360000","pi2":"-18858053/969969"},"('R', -74, 2)":{"1":"-180568102322231448243595949077083358294188081774023603085142403927593/154328314621505537166519328772869796705201547596582346465279360000","pi2":"6364399/323323"},"('R', -73, 2)":{"1":"4263227146717469286359853982061262252379630864218660602015331334944527/3549551236294627354829944561776005324219635594721393968701425280000","pi2":"-444316699/22309287"},"('R', -72, 2)":{"1":"-4365009699471235905002995654659121449915841148609510436812549764513349/3549551236294627354829944561776005324219635594721393968701425280000","pi2":"1347822955/66927861"},"('R', -71, 2)":{"1":"12386035098305226576341817145185219697707225702525654314791041896250193/9859864545262853763416512671600014789498987763114983246392848000000","pi2":"-34052522467/1673196525"},"('R', -70, 2)":{"1":"-12626373399853282271557850501291248726979696976573833428664840804604793/9859864545262853763416512671600014789498987763114983246392848000000","pi2":"34395742267/1673196525"},"('R', -69, 2)":{"1":"14255176630136934127764668311317215126923446021511640463003674826272321/10940397646113577463516952416432893122594767244004296478874256000000","pi2":"-312536252003/15058768725"},"('R', -68, 2)":{"1":"-1057010451985753522439112561604062717104426470839367061699520632672926133/798649028166291154836737526399601197949418008812313642957820688000000","pi2":"315404588903/15058768725"},"('R', -67, 2)":{"1":"31086878625614944801851542874257869911605815879709816302234277989800276457/23160821816822443490265388265588434740533122255557095645776799952000000","pi2":"-9227046511387/436704293025"},"('R', -66, 2)":{"1":"-593970554416667457567702050860152295724231314090176993426371453656862429/436996638053253650759724306897894995104398533123718785769373584000000","pi2":"9304682830147/436704293025"},"('R', -65, 2)":{"1":"986907965263341582396728044683118537871977777395013461530439272194474941247/717985476321495748198227036233241476956526789922269965019080798512000000","pi2":"-290774257297357/13537833083775"},"('R', -64, 2)":{"1":"-996771851001276578675220625520823971642134926602012404397555786013806427697/717985476321495748198227036233241476956526789922269965019080798512000000","pi2":"586061125622639/27075666167550"},"('R', -63, 2)":{"1":"1005527093937779669153107847929287467333199494913046169099214707831397690997/717985476321495748198227036233241476956526789922269965019080798512000000","pi2":"-53676090078349/2461424197050"},"('R', -62, 2)":{"1":"-144742813183381050300967553143990716890178823561464439906797036223586111371/102569353760213678314032433747605925279503827131752852145582971216000000","pi2":"54062195834749/2461424197050"},"('R', -61, 2)":{"1":"1019820485732478394952774764003649727380591427881852645007659130670613941237/717985476321495748198227036233241476956526789922269965019080798512000000","pi2":"-54437269998109/2461424197050"},"('R', -60, 2)":{"1":"-12354296831503974546401282289656009467506083003917441041356743434455318339/8650427425560189737328036581123391288632852890629758614687720464000000","pi2":"54801925434709/2461424197050"},"('R', -59, 2)":{"1":"38109214978009746743903913414163670982628862013637080581852304526508750480569/26565462623895342683334400340629934647391491227123988705705989544944000000","pi2":"-2040798836801833/91072695290850"},"('R', -58, 2)":{"1":"-889329622643071567192950658735710150981777446808665667583646641403444049283/617801456369659132170567449782091503427709098305209039667581152208000000","pi2":"2053580969474233/91072695290850"},"('R', -57, 2)":{"1":"38336301001134021734701399143681428010994732923615413555820007355881555861369/26565462623895342683334400340629934647391491227123988705705989544944000000","pi2":"-2066035355155033/91072695290850"},"('R', -56, 2)":{"1":"-38394537164228997342587918132845709452529620502761439322681135969786350296939/26565462623895342683334400340629934647391491227123988705705989544944000000","pi2":"2078178381193813/91072695290850"},"('R', -55, 2)":{"1":"1575048460017603486798742387710240236681573480155237799366997832276548663142049/1089183967579709050016710413965827320543051140312083536933945571342704000000","pi2":"-85691034670497533/3733980506924850"},"('R', -54, 2)":{"1":"-224911944096622872876413196305728513443437578494106785923514899215060962983807/155597709654244150002387201995118188649007305758869076704849367334672000000","pi2":"12309312989335019/533425786703550"},"('R', -53, 2)":{"1":"1073057196088772700361388975683226756193986134650473158370407334720093205284789/743411279459166494455849965087786901323034905292374477589835866154544000000","pi2":"-532145396070491417/22937308828252650"},"('R', -52, 2)":{"1":"-22775116834606179691331776717476468597268567276742053427581199631974495726287/15817261265088648818209573725272061730277338410476052714677358854352000000","pi2":"5884182435213075787/252310397110779150"},"('R', -51, 2)":{"1":"3199949673894952972411534301903684468117506055989956483087280645865636442373487/2230233838377499483367549895263360703969104715877123432769507598463632000000","pi2":"-5914085889685464427/252310397110779150"},"('R', -50, 2)":{"1":"-3184902516642961875236372220574555815450920248761325597229371013265424570506887/2230233838377499483367549895263360703969104715877123432769507598463632000000","pi2":"5943339269060627227/252310397110779150"},"('R', -49, 2)":{"1":"148791155065859710454896794327848244272702569966316504218315870670315801958486817/104820990403742475718274845077377953086547921646224801340166857127790704000000","pi2":"-280682601097106968469/11858588664206620050"},"('R', -48, 2)":{"1":"-73832876490826454921741249899435693164778553258559510095400200817453493787712371/52410495201871237859137422538688976543273960823112400670083428563895352000000","pi2":"282000222059796592919/11858588664206620050"},"('R', -47, 2)":{"1":"50155403946369079455695259506402909075368865313202474270556713719511827427400670331/35953599708483669171368271861540637908685937124655106859677231994832211472000000","pi2":"-13881256687139135026631/581070844546124382450"},"('R', -46, 2)":{"1":"-819789604994630749973998563979889534039945371826564287784224325493268355682918031/589403273909568347071611014123617014896490772535329620650446426144790352000000","pi2":"13943237577224054960759/581070844546124382450"},"('R', -45, 2)":{"1":"943493667202710789031375475146771186670850255252826192717007092880938533652569647/678369805820446588139023997387559205824262964616134091692023245185513424000000","pi2":"-14004003155738682347159/581070844546124382450"},"('R', -44, 2)":{"1":"-50085569157651733808519592674337119653443179225449411386816653348101418306957969711/35953599708483669171368271861540637908685937124655106859677231994832211472000000","pi2":"14063600165435720745359/581070844546124382450"},"('R', -43, 2)":{"1":"141061310640350462247657752765877552161714035054346511149648594806988813153663133494099/100993661581130626702373475659067651885498797383156195168833344673483682024848000000","pi2":"-748469853272339196210427/30796754760944592269850"},"('R', -42, 2)":{"1":"-424579983223057848218790301544608482912293437541303858317412167402184988096866042630897/302980984743391880107120426977202955656496392149468585506500034020451046074544000000","pi2":"250503836021181200128409/10265584920314864089950"},"('R', -41, 2)":{"1":"426160977641953281443054009339014935816715020577033421406384594411056444095507355042297/302980984743391880107120426977202955656496392149468585506500034020451046074544000000","pi2":"-251499286680120823312889/10265584920314864089950"},"('R', -40, 2)":{"1":"-427857118033777817212642822837138832546076157735181389470820236817308042422433331581347/302980984743391880107120426977202955656496392149468585506500034020451046074544000000","pi2":"252476961434436524654789/10265584920314864089950"},"('R', -39, 2)":{"1":"429617421716234250638074253035579679187043214732101282303217827406026517766665166345017/302980984743391880107120426977202955656496392149468585506500034020451046074544000000","pi2":"-253437484000080020709989/10265584920314864089950"},"('R', -38, 2)":{"1":"-431401633873919656888200939238943841147233134224380349034423617249997592927350647253217/302980984743391880107120426977202955656496392149468585506500034020451046074544000000","pi2":"254381445831833111660789/10265584920314864089950"},"('R', -37, 2)":{"1":"1507893094481670655464036530618032747903535635830125057034456830184826188277642249492896977/1054676807891747134652886206307643488640263941072300146148126618425190091385487664000000","pi2":"-15063255090319832863132951/605669510298576981307050"},"('R', -36, 2)":{"1":"-1513956459881851736488566574864287432682045427755705920623544469750234911716741040146335877/1054676807891747134652886206307643488640263941072300146148126618425190091385487664000000","pi2":"15117092380124150817026911/605669510298576981307050"},"('R', -35, 2)":{"1":"5655255254823164962764462445590924941430717425052906167314524560339704014891294413372236740617/3924452402165191088043389573670741421230422124730028843817179147160132330045399597744000000","pi2":"-925372872575832277072279171/36945840128213195859730050"},"('R', -34, 2)":{"1":"-5676076961630638246423788445475136103963214523618439878198122910368031397802216414130047992097/3924452402165191088043389573670741421230422124730028843817179147160132330045399597744000000","pi2":"928551009361054917576341971/36945840128213195859730050"},"('R', -33, 2)":{"1":"5695667889443137200022094486459736003800930485548629372723257131061887603686083839219817868297/3924452402165191088043389573670741421230422124730028843817179147160132330045399597744000000","pi2":"-310559566510213034489743057/12315280042737731953243350"},"('R', -32, 2)":{"1":"-11427615963578954719835936810488990304138088598563867759772693546253953401191797822699600364419/7848904804330382176086779147341482842460844249460057687634358294320264660090799195488000000","pi2":"623171679694215690971693339/24630560085475463906486700"},"('R', -31, 2)":{"1":"22921184856042216006613797023855180665349614085090286389890002566916825808266446752444720039463/15697809608660764352173558294682965684921688498920115375268716588640529320181598390976000000","pi2":"-625192648726870088010174299/24630560085475463906486700"},"('R', -30, 2)":{"1":"-22979721023422664902516229488948517422728977430845524524157732501579744754895293090112847412663/15697809608660764352173558294682965684921688498920115375268716588640529320181598390976000000","pi2":"209060999005535159677640233/8210186695158487968828900"},"('R', -29, 2)":{"1":"103381970799876133479798311503416739027882943534875407956023530646517987141532389190601905629088767/70467467333278171176907103184831832959613459671652397919581268766407336118295195177091264000000","pi2":"-14050874595745034300902316411/550082508575618693911536300"},"('R', -28, 2)":{"1":"-103567577601626677555716140611527285142476148847909340851879665700403375246856903181901902866534967/70467467333278171176907103184831832959613459671652397919581268766407336118295195177091264000000","pi2":"14094018321907827923954201611/550082508575618693911536300"},"('R', -27, 2)":{"1":"103709172829962270184226778097265206875328660082728080312542548998887207383772250791316241875503567/70467467333278171176907103184831832959613459671652397919581268766407336118295195177091264000000","pi2":"-42409610330030873613929048033/1650247525726856081734608900"},"('R', -26, 2)":{"1":"-34600954457140097165987151627376634603630888745003775307461045742424509294292347022577551728704789/23489155777759390392302367728277277653204486557217465973193756255469112039431731725697088000000","pi2":"42535343474848157886823113473/1650247525726856081734608900"},"('R', -25, 2)":{"1":"174493595496146359571482371626335843089578365246105773077650981787455673562488660187476461779288852949/118408834275685086967596235718245756649803816734933245970869725283819793790775359629239020608000000","pi2":"-3028810706851429109067025637383/117167574326606781803157231900"},"('R', -24, 2)":{"1":"-174469099905340984120683337861862968815014793723189809082405256101172550609259050495331143781292361497/118408834275685086967596235718245756649803816734933245970869725283819793790775359629239020608000000","pi2":"9112469359293533278712889630349/351502722979820345409471695700"},"('R', -23, 2)":{"1":"929068614667746337905630845439952924563511288682195587931493677529929810454690503833953119787148622750413/631000677855125828450320340142531637186804539380459267778764766037475681111041891464214740820032000000","pi2":"-667084944417653637854891458725877/25659698777526885214891433786100"},"('R', -22, 2)":{"1":"-927797532559414903814168583313379426976723418674315488191611632266501249512807836309443802176198693575613/631000677855125828450320340142531637186804539380459267778764766037475681111041891464214740820032000000","pi2":"668934292077295215167676426926677/25659698777526885214891433786100"},"('R', -21, 2)":{"1":"925881089781991052735509677213087419603662501564807392335413776179395015068032108705298092872686692304301/631000677855125828450320340142531637186804539380459267778764766037475681111041891464214740820032000000","pi2":"-670758981768141571449624262218133/25659698777526885214891433786100"},"('R', -20, 2)":{"1":"-923260783487888545421062513208027175966559594375191131041337025089259878902143306483710763990940087131301/631000677855125828450320340142531637186804539380459267778764766037475681111041891464214740820032000000","pi2":"672559662384108370412072783887333/25659698777526885214891433786100"},"('R', -19, 2)":{"1":"919871304176521305610490610677949923341206977185733683384907715534174574099585508459339949611794621974781/631000677855125828450320340142531637186804539380459267778764766037475681111041891464214740820032000000","pi2":"-61303359776139104182852056677903/2332699888866080474081039435100"},"('R', -18, 2)":{"1":"-915637433711354626760937277307330244477827613849164884401268943835811098591610441094827528735253631763981/631000677855125828450320340142531637186804539380459267778764766037475681111041891464214740820032000000","pi2":"61462860623241058403302042280303/2332699888866080474081039435100"},"('R', -17, 2)":{"1":"5682264615617307892889382865816804223712342034514703151746833203519447166141340015059355264472427258642660221/3938075230493840295358449242829539947682847130273446290207270904839885725814012444628164197457819712000000","pi2":"-4868007055309996043055960217131137/184283291220420357452402115372900"},"('R', -16, 2)":{"1":"-5643605496378270978409558822599016628313269840678016202847163862946840533957557329918447181270025093903436551/3938075230493840295358449242829539947682847130273446290207270904839885725814012444628164197457819712000000","pi2":"4880292608058024066886120358155997/184283291220420357452402115372900"},"('R', -15, 2)":{"1":"151140264114132074266895662344620118827468511661200771258561518312525003463163057448711164033163152752055084627/106328031223333687974678129556397578587436872517383049835596314430676914596978336004960433331361132224000000","pi2":"-44031838385838021258243173365847173/1658549620983783217071619038356100"},"('R', -14, 2)":{"1":"-149686511315087258584507181216367645818215136822129215739658288199460805588925245003102133780621527330032682307/106328031223333687974678129556397578587436872517383049835596314430676914596978336004960433331361132224000000","pi2":"44139711531918267321142140457772773/1658549620983783217071619038356100"},"('R', -13, 2)":{"1":"1019490933454935305334509177892596004029906250496717022281436455960612600875240509192104951568758186921479781332523/732493807097545776457557634514022918888852614772251830317423010112933264658583756738172425219746839891136000000","pi2":"-3672441655127796364812512959533039359/137659618541654007016944380183556300"},"('R', -12, 2)":{"1":"-1005873858299318237380214217093828320412370553442385824003599748665427434044487175255636661037755209982061701403923/732493807097545776457557634514022918888852614772251830317423010112933264658583756738172425219746839891136000000","pi2":"3681181948368536301765969745576439759/137659618541654007016944380183556300"},"('R', -11, 2)":{"1":"990053808590418799928832003248661842560610633257516649646760958844461218616356990286572708131151118516855768835643/732493807097545776457557634514022918888852614772251830317423010112933264658583756738172425219746839891136000000","pi2":"-3689819414629973415931738804725211919/137659618541654007016944380183556300"},"('R', -10, 2)":{"1":"-971674476166581412550820103153477883946079955369941795111492330454123922415068325112516706104107450634616189165643/732493807097545776457557634514022918888852614772251830317423010112933264658583756738172425219746839891136000000","pi2":"3698356445237207772956045432953649519/137659618541654007016944380183556300"},"('R', -9, 2)":{"1":"950284542470280255910677508860252382530806056922828923060119692545356192830447658738861950839345467091019548516123/732493807097545776457557634514022918888852614772251830317423010112933264658583756738172425219746839891136000000","pi2":"-3706795349055853229324900260857622319/137659618541654007016944380183556300"},"('R', -8, 2)":{"1":"-925298798156447184864288439894585019088801073495236266404890580155185503211504040845804936665563872559022766583223/732493807097545776457557634514022918888852614772251830317423010112933264658583756738172425219746839891136000000","pi2":"40866521918642154860585199122889549709/1514255803958194077186388182019119300"},"('R', -7, 2)":{"1":"7096748207746461821697192985610346240822425556325986493816097199854943291556012288865304934976229448779838270874283283/5802083446019660095320314022985575540518601561611006747944307663104544389360641937123063780165614718777688256000000","pi2":"-3645196481713595484337076792241271893701/134768766552279272869588548199701617700"},"('R', -6, 2)":{"1":"-6821155065926466911573944116569967015258117655641072002858727206540885871569566446548316680974102386362453297432244163/5802083446019660095320314022985575540518601561611006747944307663104544389360641937123063780165614718777688256000000","pi2":"3653182778990767589396015372875328285861/134768766552279272869588548199701617700"},"('R', -5, 2)":{"1":"6490561152912756023754016408775038031016369118187349109118131638028206768788913939950200410196677537080916625208346163/5802083446019660095320314022985575540518601561611006747944307663104544389360641937123063780165614718777688256000000","pi2":"-3661081314759399341652108474601318124261/134768766552279272869588548199701617700"},"('R', -4, 2)":{"1":"-6087154647046543705563396724493254502922008308539608399465984093734617454366464987583129097792299884007259350019695723/5802083446019660095320314022985575540518601561611006747944307663104544389360641937123063780165614718777688256000000","pi2":"3668893996878372053122809260004199377461/134768766552279272869588548199701617700"},"('R', -3, 2)":{"1":"5582657010263291814558724290755857263889305397144483272154079398554086288686340022423071006656397610033557471071124323/5802083446019660095320314022985575540518601561611006747944307663104544389360641937123063780165614718777688256000000","pi2":"-3676622671662732154792749821908124918261/134768766552279272869588548199701617700"},"('R', -2, 2)":{"1":"-4927972322464527652173972495345125309596614202941033688218118571240592757509161703969561756881751338442905860585900723/5802083446019660095320314022985575540518601561611006747944307663104544389360641937123063780165614718777688256000000","pi2":"3684269126502577787295988888472646995861/134768766552279272869588548199701617700"},"('R', -1, 2)":{"1":"4025591768727392009007500052019974975323934753161888241825299176314348780193433618929303502803758268187521344469209283/5802083446019660095320314022985575540518601561611006747944307663104544389360641937123063780165614718777688256000000","pi2":"-3691835092344109255246562280652279367381/134768766552279272869588548199701617700"},"('R', 0, 2)":{"1":"-1315830894524598479327732749079280034111364550101797541235336728917909859554861904870614072105747293279139010309317079/2901041723009830047660157011492787770259300780805503373972153831552272194680320968561531890082807359388844128000000","pi2":"3699322246041458103739317199996707235031/134768766552279272869588548199701617700"},"('BA', 0, (), ((0, 1),), -96, 1)":{"1":"-37921454823214843647292796605181050295958193456735773585191776798406284387435359158507562259463861/85089597960937892878711682284593296586057067611791907351480490293405341943681217046371344000000"},"('BA', 0, (), ((0, 1),), -95, 1)":{"1":"19431066600759649700814762837569515645166590601210446669401874281282138615467903430246203849373509/21272399490234473219677920571148324146514266902947976837870122573351335485920304261592836000000"},"('BA', 0, (), ((0, 1),), -94, 1)":{"1":"-19586310041566522188126573896741831702272706196193848754066846970642204397212817444940142928805469/21272399490234473219677920571148324146514266902947976837870122573351335485920304261592836000000"},"('BA', 0, (), ((0, 1),), -93, 1)":{"1":"6558897205710218546537249126181614844739265691454961210135342878921255129467781398760858301107/7419741712673342594934747321642247696726287723386109814394880562731543594670493289708000000"},"('BA', 0, (), ((0, 1),), -92, 1)":{"1":"-380326439101196554528926193433528286245158336277197622683306670657120901787684467116574299685727/452604244473073898291019586620177109500303551126552698678087714326624159274900090672188000000"},"('BA', 0, (), ((0, 1),), -91, 1)":{"1":"7684132192009646319449614491111083597366300250157792946878524814359192007722097452299653677191/9629877541980295708319565672769725734049011726096865929321015198438811899465959376004000000"},"('BA', 0, (), ((0, 1),), -90, 1)":{"1":"-35856683917578463562689461041382160740335795406438373226843741895647185399244949326872702870717/47287010616589810269211001587182683082121266535609983443979313437109986789914934846348000000"},"('BA', 0, (), ((0, 1),), -89, 1)":{"1":"12095713147252040459524826318370316223820603981379579621061787189196680591486512465429969818871/16763120165669403640408132837784337388900131523205655506595841271356450343514818173044000000"},"('BA', 0, (), ((0, 1),), -88, 1)":{"1":"-89082219290610827679207507106717829486213953632393773869628614241441573043041919250834397/129568675613026109672877828024582064640107785219906182016256254528956483618962908000000"},"('BA', 0, (), ((0, 1),), -87, 1)":{"1":"1703511916481530139287029980753355869871451569054447253851856246266064110253517959128495041/2597262997515659743897232825401849568467615149180846648598591283966809512543756474000000"},"('BA', 0, (), ((0, 1),), -86, 1)":{"1":"-1626720180659807114638275733602483116076543358079071544367187530456927586825332138432750941/2597262997515659743897232825401849568467615149180846648598591283966809512543756474000000"},"('BA', 0, (), ((0, 1),), -85, 1)":{"1":"397703995420230102201649814172049728708433845572908555076194894785631626023038867552658707/664416115643540864717896769288845238445203875371844491501965212177555921813519098000000"},"('BA', 0, (), ((0, 1),), -84, 1)":{"1":"-380322987010859533341592276521886801531331115347955162166501308749755366770329287775522167/664416115643540864717896769288845238445203875371844491501965212177555921813519098000000"},"('BA', 0, (), ((0, 1),), -83, 1)":{"1":"636772224995990612651473350016499533531361687724815863412857997891528530693057257014484961/1162728202376196513256319346255479167279106781900727860128439121310722863173658421500000"},"('BA', 0, (), ((0, 1),), -82, 1)":{"1":"-6318624966708366582454957304689637010613435425948140784699273529303375115813418260441/12055743134771753242812758914371556801516981335677247995027674774596384123485250000"},"('BA', 0, (), ((0, 1),), -81, 1)":{"1":"13722124360325297359971463758424492661850402076541204458811689670816296005964110703/27352792137882593857771432590746583781093548124055015303522801530564683207000000"},"('BA', 0, (), ((0, 1),), -80, 1)":{"1":"-7684222389897383540330862109722653039888063547311232572123167653760413805111970789/16002313767740837222913899338804123844721395501147832082333067562099066366000000"},"('BA', 0, (), ((0, 1),), -79, 1)":{"1":"720732881465225899604737457207707269697955256482372813010234235150074286284613772767/1568226749238602047845562135202804136782696759112487544068640621085708503868000000"},"('BA', 0, (), ((0, 1),), -78, 1)":{"1":"-110500032765037292072975606965855298861087257111944612289994914828885500402018787/251278120371511303932953394520558265787966152717911800043044483429852348000000"},"('BA', 0, (), ((0, 1),), -77, 1)":{"1":"105692702639521650617417162560901486602682146923683433117192472549732002019006987/251278120371511303932953394520558265787966152717911800043044483429852348000000"},"('BA', 0, (), ((0, 1),), -76, 1)":{"1":"-707310536704271598922670730436071175299016366165196901032942665841512906671955459/1758946842600579127530673761643907860515763069025382600301311384008966436000000"},"('BA', 0, (), ((0, 1),), -75, 1)":{"1":"96540304654660249670076202211077302479223860442685138866131865294452224436959237/251278120371511303932953394520558265787966152717911800043044483429852348000000"},"('BA', 0, (), ((0, 1),), -74, 1)":{"1":"-92167180682226957067020216909216432770276461731727973878451736855542682268716433/251278120371511303932953394520558265787966152717911800043044483429852348000000"},"('BA', 0, (), ((0, 1),), -73, 1)":{"1":"35463255015716584896433707435235633886391870089959367951142855055765959077527/101362694784796814817649614570616484787400626348492053264640775889412000000"},"('BA', 0, (), ((0, 1),), -72, 1)":{"1":"-53105904537932983587569947762116349345077945252455141978752617710071170737/159300538341653842014977579663898115986954446550688862092581440809500000"},"('BA', 0, (), ((0, 1),), -71, 1)":{"1":"50541185982956250883884914527771109946812224109365356913443225905672514893/159300538341653842014977579663898115986954446550688862092581440809500000"},"('BA', 0, (), ((0, 1),), -70, 1)":{"1":"-19057364994940116820914038602724503623334537403678357425505613548906971/63201959270642270190429509884506294777605414223641683036136259000000"},"('BA', 0, (), ((0, 1),), -69, 1)":{"1":"14065041685240964343341494728764974448531346205625316372138524819558723/49157079432721765703667396576838229271470877729499086805883757000000"},"('BA', 0, (), ((0, 1),), -68, 1)":{"1":"-1268818428068504032428734308896524515932452227966577075817005887731551/4681626612640168162254037769222688502044845498047532076750834000000"},"('BA', 0, (), ((0, 1),), -67, 1)":{"1":"1199409929883263729960261091322376618990740011653864767287956830684951/4681626612640168162254037769222688502044845498047532076750834000000"},"('BA', 0, (), ((0, 1),), -66, 1)":{"1":"-251991843743797158246178966441387776818060104623365104251361049249/1042910807003824495935406052399796948550867787491096475106000000"},"('BA', 0, (), ((0, 1),), -65, 1)":{"1":"101587536663224506592565104048063077461687905840477202601992126721/446961774430210498258031165314198692236086194639041346474000000"},"('BA', 0, (), ((0, 1),), -64, 1)":{"1":"-87464134577518149469650106477038278716452651374886077032341405431/410325563411340785286061397665493881397062736062070744304000000"},"('BA', 0, (), ((0, 1),), -63, 1)":{"1":"1246641155152746731003028254216166674470153579127587643659973856479/6257464842022946975612436314398781691305206724946578850636000000"},"('BA', 0, (), ((0, 1),), -62, 1)":{"1":"-24371611967847739823292784642068142448117802922405671635347756473659/131406761682481886487861162602374415517409341223878155863356000000"},"('BA', 0, (), ((0, 1),), -61, 1)":{"1":"104076638590118342300748936810876312768666951259426589436161317187/605561113744156158930235772361172421739213554027088275868000000"},"('BA', 0, (), ((0, 1),), -60, 1)":{"1":"-25780191104669269201460225972918344852902917950402539496910147/162741497915656049161579084214236071416074591246194108000000"},"('BA', 0, (), ((0, 1),), -59, 1)":{"1":"23611011421289583286269728949064288634721739200044764017941867/162741497915656049161579084214236071416074591246194108000000"},"('BA', 0, (), ((0, 1),), -58, 1)":{"1":"-143370022177158358088607374648023699961241200670636221849/1087241022131144145705117376149837131912605915476000000"},"('BA', 0, (), ((0, 1),), -57, 1)":{"1":"27347441235464809716084489066622872780305710347261708169/230302285476055163868571660957847274247497804756000000"},"('BA', 0, (), ((0, 1),), -56, 1)":{"1":"-8969084063513877671103355454236394688961539349331345197/84848210438546639320000085616048995775393928068000000"},"('BA', 0, (), ((0, 1),), -55, 1)":{"1":"55078519428595786207479528581989937539497674653691295979/593937473069826475240000599312342970427757496476000000"},"('BA', 0, (), ((0, 1),), -54, 1)":{"1":"-6771702269625388712633328073157152232359744464124842637/84848210438546639320000085616048995775393928068000000"},"('BA', 0, (), ((0, 1),), -53, 1)":{"1":"5677357480597398585490228233960352392597680641574688637/84848210438546639320000085616048995775393928068000000"},"('BA', 0, (), ((0, 1),), -52, 1)":{"1":"-3155819239279418299447348320570439608039401332729/58425226485017857990308910097654469142356000000"},"('BA', 0, (), ((0, 1),), -51, 1)":{"1":"840532954218265852111246794968135434331365417/20462042524876037269610941769981594868000000"},"('BA', 0, (), ((0, 1),), -50, 1)":{"1":"-5046895684681391685465967384071525495717931567/180076440736824665587547955576743396268000000"},"('BA', 0, (), ((0, 1),), -49, 1)":{"1":"105649300291022373846434251460609936636574007/7203057629472986623501918223069735850720000"},"('BA', 0, (), ((0, 1),), -47, 1)":{"1":"-105649300291022373846434251460609936636574007/7203057629472986623501918223069735850720000"},"('BA', 0, (), ((0, 1),), -46, 1)":{"1":"5046895684681391685465967384071525495717931567/180076440736824665587547955576743396268000000"},"('BA', 0, (), ((0, 1),), -45, 1)":{"1":"-840532954218265852111246794968135434331365417/20462042524876037269610941769981594868000000"},"('BA', 0, (), ((0, 1),), -44, 1)":{"1":"3155819239279418299447348320570439608039401332729/58425226485017857990308910097654469142356000000"},"('BA', 0, (), ((0, 1),), -43, 1)":{"1":"-5677357480597398585490228233960352392597680641574688637/84848210438546639320000085616048995775393928068000000"},"('BA', 0, (), ((0, 1),), -42, 1)":{"1":"6771702269625388712633328073157152232359744464124842637/84848210438546639320000085616048995775393928068000000"},"('BA', 0, (), ((0, 1),), -41, 1)":{"1":"-55078519428595786207479528581989937539497674653691295979/593937473069826475240000599312342970427757496476000000"},"('BA', 0, (), ((0, 1),), -40, 1)":{"1":"8969084063513877671103355454236394688961539349331345197/84848210438546639320000085616048995775393928068000000"},"('BA', 0, (), ((0, 1),), -39, 1)":{"1":"-27347441235464809716084489066622872780305710347261708169/230302285476055163868571660957847274247497804756000000"},"('BA', 0, (), ((0, 1),), -38, 1)":{"1":"143370022177158358088607374648023699961241200670636221849/1087241022131144145705117376149837131912605915476000000"},"('BA', 0, (), ((0, 1),), -37, 1)":{"1":"-23611011421289583286269728949064288634721739200044764017941867/162741497915656049161579084214236071416074591246194108000000"},"('BA', 0, (), ((0, 1),), -36, 1)":{"1":"25780191104669269201460225972918344852902917950402539496910147/162741497915656049161579084214236071416074591246194108000000"},"('BA', 0, (), ((0, 1),), -35, 1)":{"1":"-104076638590118342300748936810876312768666951259426589436161317187/605561113744156158930235772361172421739213554027088275868000000"},"('BA', 0, (), ((0, 1),), -34, 1)":{"1":"24371611967847739823292784642068142448117802922405671635347756473659/131406761682481886487861162602374415517409341223878155863356000000"},"('BA', 0, (), ((0, 1),), -33, 1)":{"1":"-1246641155152746731003028254216166674470153579127587643659973856479/6257464842022946975612436314398781691305206724946578850636000000"},"('BA', 0, (), ((0, 1),), -32, 1)":{"1":"87464134577518149469650106477038278716452651374886077032341405431/410325563411340785286061397665493881397062736062070744304000000"},"('BA', 0, (), ((0, 1),), -31, 1)":{"1":"-101587536663224506592565104048063077461687905840477202601992126721/446961774430210498258031165314198692236086194639041346474000000"},"('BA', 0, (), ((0, 1),), -30, 1)":{"1":"251991843743797158246178966441387776818060104623365104251361049249/1042910807003824495935406052399796948550867787491096475106000000"},"('BA', 0, (), ((0, 1),), -29, 1)":{"1":"-1199409929883263729960261091322376618990740011653864767287956830684951/4681626612640168162254037769222688502044845498047532076750834000000"},"('BA', 0, (), ((0, 1),), -28, 1)":{"1":"1268818428068504032428734308896524515932452227966577075817005887731551/4681626612640168162254037769222688502044845498047532076750834000000"},"('BA', 0, (), ((0, 1),), -27, 1)":{"1":"-14065041685240964343341494728764974448531346205625316372138524819558723/49157079432721765703667396576838229271470877729499086805883757000000"},"('BA', 0, (), ((0, 1),), -26, 1)":{"1":"19057364994940116820914038602724503623334537403678357425505613548906971/63201959270642270190429509884506294777605414223641683036136259000000"},"('BA', 0, (), ((0, 1),), -25, 1)":{"1":"-50541185982956250883884914527771109946812224109365356913443225905672514893/159300538341653842014977579663898115986954446550688862092581440809500000"},"('BA', 0, (), ((0, 1),), -24, 1)":{"1":"53105904537932983587569947762116349345077945252455141978752617710071170737/159300538341653842014977579663898115986954446550688862092581440809500000"},"('BA', 0, (), ((0, 1),), -23, 1)":{"1":"-35463255015716584896433707435235633886391870089959367951142855055765959077527/101362694784796814817649614570616484787400626348492053264640775889412000000"},"('BA', 0, (), ((0, 1),), -22, 1)":{"1":"92167180682226957067020216909216432770276461731727973878451736855542682268716433/251278120371511303932953394520558265787966152717911800043044483429852348000000"},"('BA', 0, (), ((0, 1),), -21, 1)":{"1":"-96540304654660249670076202211077302479223860442685138866131865294452224436959237/251278120371511303932953394520558265787966152717911800043044483429852348000000"},"('BA', 0, (), ((0, 1),), -20, 1)":{"1":"707310536704271598922670730436071175299016366165196901032942665841512906671955459/1758946842600579127530673761643907860515763069025382600301311384008966436000000"},"('BA', 0, (), ((0, 1),), -19, 1)":{"1":"-105692702639521650617417162560901486602682146923683433117192472549732002019006987/251278120371511303932953394520558265787966152717911800043044483429852348000000"},"('BA', 0, (), ((0, 1),), -18, 1)":{"1":"110500032765037292072975606965855298861087257111944612289994914828885500402018787/251278120371511303932953394520558265787966152717911800043044483429852348000000"},"('BA', 0, (), ((0, 1),), -17, 1)":{"1":"-720732881465225899604737457207707269697955256482372813010234235150074286284613772767/1568226749238602047845562135202804136782696759112487544068640621085708503868000000"},"('BA', 0, (), ((0, 1),), -16, 1)":{"1":"7684222389897383540330862109722653039888063547311232572123167653760413805111970789/16002313767740837222913899338804123844721395501147832082333067562099066366000000"},"('BA', 0, (), ((0, 1),), -15, 1)":{"1":"-13722124360325297359971463758424492661850402076541204458811689670816296005964110703/27352792137882593857771432590746583781093548124055015303522801530564683207000000"},"('BA', 0, (), ((0, 1),), -14, 1)":{"1":"6318624966708366582454957304689637010613435425948140784699273529303375115813418260441/12055743134771753242812758914371556801516981335677247995027674774596384123485250000"},"('BA', 0, (), ((0, 1),), -13, 1)":{"1":"-636772224995990612651473350016499533531361687724815863412857997891528530693057257014484961/1162728202376196513256319346255479167279106781900727860128439121310722863173658421500000"},"('BA', 0, (), ((0, 1),), -12, 1)":{"1":"380322987010859533341592276521886801531331115347955162166501308749755366770329287775522167/664416115643540864717896769288845238445203875371844491501965212177555921813519098000000"},"('BA', 0, (), ((0, 1),), -11, 1)":{"1":"-397703995420230102201649814172049728708433845572908555076194894785631626023038867552658707/664416115643540864717896769288845238445203875371844491501965212177555921813519098000000"},"('BA', 0, (), ((0, 1),), -10, 1)":{"1":"1626720180659807114638275733602483116076543358079071544367187530456927586825332138432750941/2597262997515659743897232825401849568467615149180846648598591283966809512543756474000000"},"('BA', 0, (), ((0, 1),), -9, 1)":{"1":"-1703511916481530139287029980753355869871451569054447253851856246266064110253517959128495041/2597262997515659743897232825401849568467615149180846648598591283966809512543756474000000"},"('BA', 0, (), ((0, 1),), -8, 1)":{"1":"89082219290610827679207507106717829486213953632393773869628614241441573043041919250834397/129568675613026109672877828024582064640107785219906182016256254528956483618962908000000"},"('BA', 0, (), ((0, 1),), -7, 1)":{"1":"-12095713147252040459524826318370316223820603981379579621061787189196680591486512465429969818871/16763120165669403640408132837784337388900131523205655506595841271356450343514818173044000000"},"('BA', 0, (), ((0, 1),), -6, 1)":{"1":"35856683917578463562689461041382160740335795406438373226843741895647185399244949326872702870717/47287010616589810269211001587182683082121266535609983443979313437109986789914934846348000000"},"('BA', 0, (), ((0, 1),), -5, 1)":{"1":"-7684132192009646319449614491111083597366300250157792946878524814359192007722097452299653677191/9629877541980295708319565672769725734049011726096865929321015198438811899465959376004000000"},"('BA', 0, (), ((0, 1),), -4, 1)":{"1":"380326439101196554528926193433528286245158336277197622683306670657120901787684467116574299685727/452604244473073898291019586620177109500303551126552698678087714326624159274900090672188000000"},"('BA', 0, (), ((0, 1),), -3, 1)":{"1":"-6558897205710218546537249126181614844739265691454961210135342878921255129467781398760858301107/7419741712673342594934747321642247696726287723386109814394880562731543594670493289708000000"},"('BA', 0, (), ((0, 1),), -2, 1)":{"1":"19586310041566522188126573896741831702272706196193848754066846970642204397212817444940142928805469/21272399490234473219677920571148324146514266902947976837870122573351335485920304261592836000000"},"('BA', 0, (), ((0, 1),), -1, 1)":{"1":"-19431066600759649700814762837569515645166590601210446669401874281282138615467903430246203849373509/21272399490234473219677920571148324146514266902947976837870122573351335485920304261592836000000"},"('BA', 0, (), ((0, 1),), 0, 1)":{"1":"37921454823214843647292796605181050295958193456735773585191776798406284387435359158507562259463861/85089597960937892878711682284593296586057067611791907351480490293405341943681217046371344000000"},"('BA', 1, (), ((0, 2),), -96, 1)":{"1":"-33119543281265210245139994141737563708089604801294641797527/43048279254571509168941031084161003128569198950417640000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -96, 2)":{"1":"-33119543281265210245139994141737563708089604801294641797527/43048279254571509168941031084161003128569198950417640000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -95, 1)":{"1":"18850037658631332939853576635411053249206926339374956820977/43048279254571509168941031084161003128569198950417640000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -95, 2)":{"1":"18850037658631332939853576635411053249206926339374956820977/43048279254571509168941031084161003128569198950417640000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -94, 1)":{"1":"-13076497068506810181294436430015956172523784030649929283857/43048279254571509168941031084161003128569198950417640000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -94, 2)":{"1":"-13076497068506810181294436430015956172523784030649929283857/43048279254571509168941031084161003128569198950417640000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -93, 1)":{"1":"3376610291840692827844383816301199575113666026084909771/15015095659076215266460073625448553585130519340920000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -93, 2)":{"1":"3376610291840692827844383816301199575113666026084909771/15015095659076215266460073625448553585130519340920000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -92, 1)":{"1":"-156632184000990582898043584287911942224147648283657558831/915920835203649131254064491152361768692961679796120000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -92, 2)":{"1":"-156632184000990582898043584287911942224147648283657558831/915920835203649131254064491152361768692961679796120000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -91, 1)":{"1":"2555220364445516302307946919040349985946547052748303953/19487677344758492154341797684092803589211950633960000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -91, 2)":{"1":"2555220364445516302307946919040349985946547052748303953/19487677344758492154341797684092803589211950633960000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -90, 1)":{"1":"-9573465855785184579183166508655257612968821404453973011/95693221588440954011618678180097498221652712814520000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -90, 2)":{"1":"-9573465855785184579183166508655257612968821404453973011/95693221588440954011618678180097498221652712814520000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -89, 1)":{"1":"22891750546502623030314020281938944363964093923152939637/305306945067883043751354830384120589564320559932040000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -89, 2)":{"1":"22891750546502623030314020281938944363964093923152939637/305306945067883043751354830384120589564320559932040000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -88, 1)":{"1":"-186107128124491904201584973725585569288847105177419733/3430415113122281390464661015551916736677759100360000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -88, 2)":{"1":"-186107128124491904201584973725585569288847105177419733/3430415113122281390464661015551916736677759100360000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -87, 1)":{"1":"4164221619217117803584452948958920905546279055789367389/113203698733035285885333813513213252310366050311880000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -87, 2)":{"1":"4164221619217117803584452948958920905546279055789367389/113203698733035285885333813513213252310366050311880000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -86, 1)":{"1":"-353368387379502320026807388712766514482757129196372187/16171956961862183697904830501887607472909435758840000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -86, 2)":{"1":"-353368387379502320026807388712766514482757129196372187/16171956961862183697904830501887607472909435758840000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -85, 1)":{"1":"23522338119979040000760939921304843474040129022103063/2632644156582215950821716593330540751403861635160000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -85, 2)":{"1":"23522338119979040000760939921304843474040129022103063/2632644156582215950821716593330540751403861635160000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -84, 1)":{"1":"6151875337105336841346729674945782478606576949021497/2632644156582215950821716593330540751403861635160000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -84, 2)":{"1":"6151875337105336841346729674945782478606576949021497/2632644156582215950821716593330540751403861635160000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -83, 1)":{"1":"-225654061847864451814210174884949918177185447588595679/18428509096075511655752016153313785259827031446120000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -83, 2)":{"1":"-225654061847864451814210174884949918177185447588595679/18428509096075511655752016153313785259827031446120000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -82, 1)":{"1":"666229643361296442101025517722085400293401732812659/31718604296171276515924296305187237968721224520000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -82, 2)":{"1":"666229643361296442101025517722085400293401732812659/31718604296171276515924296305187237968721224520000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -81, 1)":{"1":"-517849376943840630232234147805847738284625203153/17991267326245760927920757972312670430358040000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -81, 2)":{"1":"-517849376943840630232234147805847738284625203153/17991267326245760927920757972312670430358040000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -80, 1)":{"1":"27630121323091183832828754711339543485665143908479/773624495028567719900592592809444828505395720000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -80, 2)":{"1":"27630121323091183832828754711339543485665143908479/773624495028567719900592592809444828505395720000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -79, 1)":{"1":"-32420331628603501043525848920352169910502862696719/773624495028567719900592592809444828505395720000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -79, 2)":{"1":"-32420331628603501043525848920352169910502862696719/773624495028567719900592592809444828505395720000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -78, 1)":{"1":"464630246943949328976096086613234168212184768961/9792715126943895188615096111511959854498680000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -78, 2)":{"1":"464630246943949328976096086613234168212184768961/9792715126943895188615096111511959854498680000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -77, 1)":{"1":"-73313114506769495057204235349529336060541000823/1398959303849127884087870873073137122071240000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -77, 2)":{"1":"-73313114506769495057204235349529336060541000823/1398959303849127884087870873073137122071240000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -76, 1)":{"1":"3896573988776340490471804232251931481657953798407/68549005888607266320305672780583718981490760000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -76, 2)":{"1":"3896573988776340490471804232251931481657953798407/68549005888607266320305672780583718981490760000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -75, 1)":{"1":"-595504142349361874889834044073767719631071204801/9792715126943895188615096111511959854498680000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -75, 2)":{"1":"-595504142349361874889834044073767719631071204801/9792715126943895188615096111511959854498680000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -74, 1)":{"1":"5207895258130251028831206008890018456986323977/80931529974742935443099967863735205409080000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -74, 2)":{"1":"5207895258130251028831206008890018456986323977/80931529974742935443099967863735205409080000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -73, 1)":{"1":"-24238317464865345029891565200207400446183693/359115300412332509025453669423593085720000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -73, 2)":{"1":"-24238317464865345029891565200207400446183693/359115300412332509025453669423593085720000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -72, 1)":{"1":"2105730875696014769574032919291306081008077/29963543122822264140355412019154093080000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -72, 2)":{"1":"2105730875696014769574032919291306081008077/29963543122822264140355412019154093080000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -71, 1)":{"1":"-23968666185351275849488727811239040441681359/329598974351044905543909532210695023880000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -71, 2)":{"1":"-23968666185351275849488727811239040441681359/329598974351044905543909532210695023880000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -70, 1)":{"1":"347467222654019567804318242021581341558329/4642239075366829655548021580432324280000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -70, 2)":{"1":"347467222654019567804318242021581341558329/4642239075366829655548021580432324280000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -69, 1)":{"1":"-830589038448848051667662205839567512864901/10831891175855935862945383687675423320000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -69, 2)":{"1":"-830589038448848051667662205839567512864901/10831891175855935862945383687675423320000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -68, 1)":{"1":"17293221653827129585225835126391687686549/221059003588896650264191503830110680000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -68, 2)":{"1":"17293221653827129585225835126391687686549/221059003588896650264191503830110680000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -67, 1)":{"1":"-123033506573059171306460046673985575037843/1547413025122276551849340526810774760000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -67, 2)":{"1":"-123033506573059171306460046673985575037843/1547413025122276551849340526810774760000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -66, 1)":{"1":"1859926945321864219228899549483866562929/23095716792869799281333440698668280000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -66, 2)":{"1":"1859926945321864219228899549483866562929/23095716792869799281333440698668280000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -65, 1)":{"1":"-20655505882804843196786526076750825216219/254052884721567792094667847685351080000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -65, 2)":{"1":"-20655505882804843196786526076750825216219/254052884721567792094667847685351080000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -64, 1)":{"1":"340822621606425491884124032463403567079/4164801388878160526142095863694280000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -64, 2)":{"1":"340822621606425491884124032463403567079/4164801388878160526142095863694280000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -63, 1)":{"1":"-10432236347277045727318001051967978508847/127026442360783896047333923842675540000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -63, 2)":{"1":"-10432236347277045727318001051967978508847/127026442360783896047333923842675540000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -62, 1)":{"1":"73077136958055959514762191383868067111929/889185096525487272331337466898728780000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -62, 2)":{"1":"73077136958055959514762191383868067111929/889185096525487272331337466898728780000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -61, 1)":{"1":"-10417322564363629234893505784328257764847/127026442360783896047333923842675540000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -61, 2)":{"1":"-10417322564363629234893505784328257764847/127026442360783896047333923842675540000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -60, 1)":{"1":"169923926125186367981553423836082354227/2082400694439080263071047931847140000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -60, 2)":{"1":"169923926125186367981553423836082354227/2082400694439080263071047931847140000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -59, 1)":{"1":"-891064857895371913754411634129417621857/11006975099177995676232681925477740000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -59, 2)":{"1":"-891064857895371913754411634129417621857/11006975099177995676232681925477740000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -58, 1)":{"1":"2431663838137437363534398105196206527/30370053486104047983298688797140000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -58, 2)":{"1":"2431663838137437363534398105196206527/30370053486104047983298688797140000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -57, 1)":{"1":"-103078456677134682645018705093006270661/1305912299902474063281843618277020000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -57, 2)":{"1":"-103078456677134682645018705093006270661/1305912299902474063281843618277020000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -56, 1)":{"1":"101255980863154094671908480297638591161/1305912299902474063281843618277020000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -56, 2)":{"1":"101255980863154094671908480297638591161/1305912299902474063281843618277020000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -55, 1)":{"1":"-28434293242278731040441862764065352927707/374796830072010056161889118445504740000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -55, 2)":{"1":"-28434293242278731040441862764065352927707/374796830072010056161889118445504740000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -54, 1)":{"1":"3956726894494493946150001526435337365501/53542404296001436594555588349357820000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -54, 2)":{"1":"3956726894494493946150001526435337365501/53542404296001436594555588349357820000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -53, 1)":{"1":"-494581859118485840495375155724214534647629/6906970154184185320697670897067158780000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -53, 2)":{"1":"-494581859118485840495375155724214534647629/6906970154184185320697670897067158780000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -52, 1)":{"1":"191168457434006752382825740440415764319/2772770033795337342712834563254580000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -52, 2)":{"1":"191168457434006752382825740440415764319/2772770033795337342712834563254580000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -51, 1)":{"1":"-8581563703867198228021140633772391433593/130320191588380855107503224472965260000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -51, 2)":{"1":"-8581563703867198228021140633772391433593/130320191588380855107503224472965260000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -50, 1)":{"1":"8107340548109672993407022268755573403593/130320191588380855107503224472965260000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -50, 2)":{"1":"8107340548109672993407022268755573403593/130320191588380855107503224472965260000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -49, 1)":{"1":"-354073954250973038318136030407867187547639/6125049004653900190052651550229367220000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -49, 2)":{"1":"-354073954250973038318136030407867187547639/6125049004653900190052651550229367220000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -48, 1)":{"1":"45481218615217799371405854817966216012327/875007000664842884293235935747052460000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -48, 2)":{"1":"45481218615217799371405854817966216012327/875007000664842884293235935747052460000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -47, 1)":{"1":"-354073954250973038318136030407867187547639/6125049004653900190052651550229367220000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -47, 2)":{"1":"-354073954250973038318136030407867187547639/6125049004653900190052651550229367220000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -46, 1)":{"1":"8107340548109672993407022268755573403593/130320191588380855107503224472965260000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -46, 2)":{"1":"8107340548109672993407022268755573403593/130320191588380855107503224472965260000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -45, 1)":{"1":"-8581563703867198228021140633772391433593/130320191588380855107503224472965260000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -45, 2)":{"1":"-8581563703867198228021140633772391433593/130320191588380855107503224472965260000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -44, 1)":{"1":"191168457434006752382825740440415764319/2772770033795337342712834563254580000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -44, 2)":{"1":"191168457434006752382825740440415764319/2772770033795337342712834563254580000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -43, 1)":{"1":"-494581859118485840495375155724214534647629/6906970154184185320697670897067158780000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -43, 2)":{"1":"-494581859118485840495375155724214534647629/6906970154184185320697670897067158780000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -42, 1)":{"1":"3956726894494493946150001526435337365501/53542404296001436594555588349357820000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -42, 2)":{"1":"3956726894494493946150001526435337365501/53542404296001436594555588349357820000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -41, 1)":{"1":"-28434293242278731040441862764065352927707/374796830072010056161889118445504740000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -41, 2)":{"1":"-28434293242278731040441862764065352927707/374796830072010056161889118445504740000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -40, 1)":{"1":"101255980863154094671908480297638591161/1305912299902474063281843618277020000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -40, 2)":{"1":"101255980863154094671908480297638591161/1305912299902474063281843618277020000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -39, 1)":{"1":"-103078456677134682645018705093006270661/1305912299902474063281843618277020000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -39, 2)":{"1":"-103078456677134682645018705093006270661/1305912299902474063281843618277020000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -38, 1)":{"1":"2431663838137437363534398105196206527/30370053486104047983298688797140000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -38, 2)":{"1":"2431663838137437363534398105196206527/30370053486104047983298688797140000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -37, 1)":{"1":"-891064857895371913754411634129417621857/11006975099177995676232681925477740000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -37, 2)":{"1":"-891064857895371913754411634129417621857/11006975099177995676232681925477740000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -36, 1)":{"1":"169923926125186367981553423836082354227/2082400694439080263071047931847140000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -36, 2)":{"1":"169923926125186367981553423836082354227/2082400694439080263071047931847140000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -35, 1)":{"1":"-10417322564363629234893505784328257764847/127026442360783896047333923842675540000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -35, 2)":{"1":"-10417322564363629234893505784328257764847/127026442360783896047333923842675540000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -34, 1)":{"1":"73077136958055959514762191383868067111929/889185096525487272331337466898728780000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -34, 2)":{"1":"73077136958055959514762191383868067111929/889185096525487272331337466898728780000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -33, 1)":{"1":"-10432236347277045727318001051967978508847/127026442360783896047333923842675540000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -33, 2)":{"1":"-10432236347277045727318001051967978508847/127026442360783896047333923842675540000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -32, 1)":{"1":"340822621606425491884124032463403567079/4164801388878160526142095863694280000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -32, 2)":{"1":"340822621606425491884124032463403567079/4164801388878160526142095863694280000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -31, 1)":{"1":"-20655505882804843196786526076750825216219/254052884721567792094667847685351080000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -31, 2)":{"1":"-20655505882804843196786526076750825216219/254052884721567792094667847685351080000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -30, 1)":{"1":"1859926945321864219228899549483866562929/23095716792869799281333440698668280000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -30, 2)":{"1":"1859926945321864219228899549483866562929/23095716792869799281333440698668280000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -29, 1)":{"1":"-123033506573059171306460046673985575037843/1547413025122276551849340526810774760000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -29, 2)":{"1":"-123033506573059171306460046673985575037843/1547413025122276551849340526810774760000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -28, 1)":{"1":"17293221653827129585225835126391687686549/221059003588896650264191503830110680000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -28, 2)":{"1":"17293221653827129585225835126391687686549/221059003588896650264191503830110680000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -27, 1)":{"1":"-830589038448848051667662205839567512864901/10831891175855935862945383687675423320000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -27, 2)":{"1":"-830589038448848051667662205839567512864901/10831891175855935862945383687675423320000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -26, 1)":{"1":"347467222654019567804318242021581341558329/4642239075366829655548021580432324280000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -26, 2)":{"1":"347467222654019567804318242021581341558329/4642239075366829655548021580432324280000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -25, 1)":{"1":"-23968666185351275849488727811239040441681359/329598974351044905543909532210695023880000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -25, 2)":{"1":"-23968666185351275849488727811239040441681359/329598974351044905543909532210695023880000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -24, 1)":{"1":"2105730875696014769574032919291306081008077/29963543122822264140355412019154093080000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -24, 2)":{"1":"2105730875696014769574032919291306081008077/29963543122822264140355412019154093080000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -23, 1)":{"1":"-24238317464865345029891565200207400446183693/359115300412332509025453669423593085720000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -23, 2)":{"1":"-24238317464865345029891565200207400446183693/359115300412332509025453669423593085720000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -22, 1)":{"1":"5207895258130251028831206008890018456986323977/80931529974742935443099967863735205409080000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -22, 2)":{"1":"5207895258130251028831206008890018456986323977/80931529974742935443099967863735205409080000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -21, 1)":{"1":"-595504142349361874889834044073767719631071204801/9792715126943895188615096111511959854498680000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -21, 2)":{"1":"-595504142349361874889834044073767719631071204801/9792715126943895188615096111511959854498680000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -20, 1)":{"1":"3896573988776340490471804232251931481657953798407/68549005888607266320305672780583718981490760000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -20, 2)":{"1":"3896573988776340490471804232251931481657953798407/68549005888607266320305672780583718981490760000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -19, 1)":{"1":"-73313114506769495057204235349529336060541000823/1398959303849127884087870873073137122071240000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -19, 2)":{"1":"-73313114506769495057204235349529336060541000823/1398959303849127884087870873073137122071240000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -18, 1)":{"1":"464630246943949328976096086613234168212184768961/9792715126943895188615096111511959854498680000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -18, 2)":{"1":"464630246943949328976096086613234168212184768961/9792715126943895188615096111511959854498680000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -17, 1)":{"1":"-32420331628603501043525848920352169910502862696719/773624495028567719900592592809444828505395720000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -17, 2)":{"1":"-32420331628603501043525848920352169910502862696719/773624495028567719900592592809444828505395720000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -16, 1)":{"1":"27630121323091183832828754711339543485665143908479/773624495028567719900592592809444828505395720000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -16, 2)":{"1":"27630121323091183832828754711339543485665143908479/773624495028567719900592592809444828505395720000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -15, 1)":{"1":"-517849376943840630232234147805847738284625203153/17991267326245760927920757972312670430358040000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -15, 2)":{"1":"-517849376943840630232234147805847738284625203153/17991267326245760927920757972312670430358040000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -14, 1)":{"1":"666229643361296442101025517722085400293401732812659/31718604296171276515924296305187237968721224520000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -14, 2)":{"1":"666229643361296442101025517722085400293401732812659/31718604296171276515924296305187237968721224520000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -13, 1)":{"1":"-225654061847864451814210174884949918177185447588595679/18428509096075511655752016153313785259827031446120000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -13, 2)":{"1":"-225654061847864451814210174884949918177185447588595679/18428509096075511655752016153313785259827031446120000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -12, 1)":{"1":"6151875337105336841346729674945782478606576949021497/2632644156582215950821716593330540751403861635160000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -12, 2)":{"1":"6151875337105336841346729674945782478606576949021497/2632644156582215950821716593330540751403861635160000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -11, 1)":{"1":"23522338119979040000760939921304843474040129022103063/2632644156582215950821716593330540751403861635160000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -11, 2)":{"1":"23522338119979040000760939921304843474040129022103063/2632644156582215950821716593330540751403861635160000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -10, 1)":{"1":"-353368387379502320026807388712766514482757129196372187/16171956961862183697904830501887607472909435758840000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -10, 2)":{"1":"-353368387379502320026807388712766514482757129196372187/16171956961862183697904830501887607472909435758840000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -9, 1)":{"1":"4164221619217117803584452948958920905546279055789367389/113203698733035285885333813513213252310366050311880000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -9, 2)":{"1":"4164221619217117803584452948958920905546279055789367389/113203698733035285885333813513213252310366050311880000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -8, 1)":{"1":"-186107128124491904201584973725585569288847105177419733/3430415113122281390464661015551916736677759100360000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -8, 2)":{"1":"-186107128124491904201584973725585569288847105177419733/3430415113122281390464661015551916736677759100360000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -7, 1)":{"1":"22891750546502623030314020281938944363964093923152939637/305306945067883043751354830384120589564320559932040000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -7, 2)":{"1":"22891750546502623030314020281938944363964093923152939637/305306945067883043751354830384120589564320559932040000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -6, 1)":{"1":"-9573465855785184579183166508655257612968821404453973011/95693221588440954011618678180097498221652712814520000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -6, 2)":{"1":"-9573465855785184579183166508655257612968821404453973011/95693221588440954011618678180097498221652712814520000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -5, 1)":{"1":"2555220364445516302307946919040349985946547052748303953/19487677344758492154341797684092803589211950633960000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -5, 2)":{"1":"2555220364445516302307946919040349985946547052748303953/19487677344758492154341797684092803589211950633960000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -4, 1)":{"1":"-156632184000990582898043584287911942224147648283657558831/915920835203649131254064491152361768692961679796120000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -4, 2)":{"1":"-156632184000990582898043584287911942224147648283657558831/915920835203649131254064491152361768692961679796120000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -3, 1)":{"1":"3376610291840692827844383816301199575113666026084909771/15015095659076215266460073625448553585130519340920000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -3, 2)":{"1":"3376610291840692827844383816301199575113666026084909771/15015095659076215266460073625448553585130519340920000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -2, 1)":{"1":"-13076497068506810181294436430015956172523784030649929283857/43048279254571509168941031084161003128569198950417640000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -2, 2)":{"1":"-13076497068506810181294436430015956172523784030649929283857/43048279254571509168941031084161003128569198950417640000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -1, 1)":{"1":"18850037658631332939853576635411053249206926339374956820977/43048279254571509168941031084161003128569198950417640000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -1, 2)":{"1":"18850037658631332939853576635411053249206926339374956820977/43048279254571509168941031084161003128569198950417640000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), 0, 1)":{"1":"-33119543281265210245139994141737563708089604801294641797527/43048279254571509168941031084161003128569198950417640000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), 0, 2)":{"1":"-33119543281265210245139994141737563708089604801294641797527/43048279254571509168941031084161003128569198950417640000","pi2":"-16/3"},"('R', -95, 3)":{"1":"-3699322246041458103739317199996707235031/22461461092046545478264758033283602950"},"('R', -94, 3)":{"1":"3694330810243225538077480587100421989931/14974307394697696985509838688855735300"},"('R', -93, 3)":{"1":"-3493042205754022030098257981962809878561/12251706050207206624508049836336510700"},"('R', -92, 3)":{"1":"16980545275402833872089681869136373444983/53907506620911709147835419279880647080"},"('R', -91, 3)":{"1":"-449979589209383270502805649356812680363797/1347687665522792728695885481997016177000"},"('R', -90, 3)":{"1":"168958100375547286277187578631078439499/482523331730323211133507154313289000"},"('R', -89, 3)":{"1":"-34460584442853723803985019216312188660271/95291047057167162635062609838172861000"},"('R', -88, 3)":{"1":"2339243062764843929908151886270661763605171/6289209105773032733914132249319408826000"},"('R', -87, 3)":{"1":"-21487856236664978829209930363854776750719069/56602881951957294605227190243874679434000"},"('R', -86, 3)":{"1":"358803986785031996012264524951822737335621/927916097573070403364380167932371794000"},"('R', -85, 3)":{"1":"-244121320328614519427125615386645275563475611/622631701471530240657499092682621473774000"},"('R', -84, 3)":{"1":"7975804023374281309327241699541275755005211/20084893595855814214758035247826499154000"},"('R', -83, 3)":{"1":"-3245805879381289263710776858559259786749131453/8094212119129893128547488204874079159062000"},"('R', -82, 3)":{"1":"3275361035494365378978790962916254222437426593/8094212119129893128547488204874079159062000"},"('R', -81, 3)":{"1":"-3298311046756903609344787166886378405533260657/8094212119129893128547488204874079159062000"},"('R', -80, 3)":{"1":"349459490201475401102859715873546599107250311/852022328329462434583946126828850437796000"},"('R', -79, 3)":{"1":"-3065893898068936284076073625743091106413461839/7437924650011253145151745917992397065084000"},"('R', -78, 3)":{"1":"37988622423761025244022242328475048969989616641/91734404016805455456871532988572897136036000"},"('R', -77, 3)":{"1":"-19575153361883155867435401329107043209221176407/47106856116737936585961057480618514745532000"},"('R', -76, 3)":{"1":"56217239575365585705697279833846513070792939/134851348264549605700623530118598456138080"},"('R', -75, 3)":{"1":"-13240946705060904960378639193188112175342156369/31690066842169157339646529577870637192448800"},"('R', -74, 3)":{"1":"3517002829290474103919399839637824931330329/8399979162482487065618733592534205863200"},"('R', -73, 3)":{"1":"-1120413357794164214602784833526048224771203977431/2672528970356265602310190661067090403229848800"},"('R', -72, 3)":{"1":"3365062869257269908312777586919556657345778162259/8017586911068796806930571983201271209689546400"},"('R', -71, 3)":{"1":"-252502093804681240187902092330444951297411738413381/601319018330159760519792898740095340726715980000"},"('R', -70, 3)":{"1":"252591004771153421635934836587019752321262995142781/601319018330159760519792898740095340726715980000"},"('R', -69, 3)":{"1":"-757616349760644519220080909893197729702497342920503/1803957054990479281559378696220286022180147940000"},"('R', -68, 3)":{"1":"757370559303555321520481854209666574190312761340803/1803957054990479281559378696220286022180147940000"},"('R', -67, 3)":{"1":"-21945904230625959376419430875070221225041536816389887/52314754594723899165221982190388294643224290260000"},"('R', -66, 3)":{"1":"11180877195238667642862554358932368261363809546367/26677590308375267294860776231712541888436660000"},"('R', -65, 3)":{"1":"-8592105661615172615663340254925764265895513836262343/20528574587803049039517486682304267518227253140000"},"('R', -64, 3)":{"1":"36637151239546284436902706511635837330045855428767857/87662561753321128330912510697407412645402864760000"},"('R', -63, 3)":{"1":"-1353068911473977862263210978484676799321507588286207859/3243514784872881748243762895804074267879905996120000"},"('R', -62, 3)":{"1":"1350431334387259006882650234472284617600753549144753059/3243514784872881748243762895804074267879905996120000"},"('R', -61, 3)":{"1":"-1347314494497290640221932982076591119902311897426891859/3243514784872881748243762895804074267879905996120000"},"('R', -60, 3)":{"1":"1344068456636334278673427621055157543430915945809670459/3243514784872881748243762895804074267879905996120000"},"('R', -59, 3)":{"1":"-49594129827147037695754098452412288808285513899040686703/120010047040296624685019227144750747911556521856440000"},"('R', -58, 3)":{"1":"49452962353365466344558495795281187894508555025147477503/120010047040296624685019227144750747911556521856440000"},"('R', -57, 3)":{"1":"-49296642594269066848166810900724117893168447312524021903/120010047040296624685019227144750747911556521856440000"},"('R', -56, 3)":{"1":"49135503751504305340429171080572358722748077215434288403/120010047040296624685019227144750747911556521856440000"},"('R', -55, 3)":{"1":"-24185122158678038194956564871751491515640671368389190581/59282071429544115808262509794394947763539968627880000"},"('R', -54, 3)":{"1":"40815760362446757755508783732149558965958357270953715087/100416569972493094124199761488464911517833008083960000"},"('R', -53, 3)":{"1":"-4078908137662820253356922416735486191368774430245862430129/10075129187240140443794709402675979455622578477757320000"},"('R', -52, 3)":{"1":"4062206045075997447474171479047214811599506878395405730329/10075129187240140443794709402675979455622578477757320000"},"('R', -51, 3)":{"1":"-1348138174111286820472495427780122162152935540098449228043/3358376395746713481264903134225326485207526159252440000"},"('R', -50, 3)":{"1":"58350361156249471964293482452831268780210383112970714141/146016365032465803533256658009796803704675050402280000"},"('R', -49, 3)":{"1":"-2729323605525611134198256918104430261936914142819687425763/6862769156525892766063062926460449774119727368907160000"},"('R', -48, 3)":{"1":"10036914906973562765522037869493441802349/25362521758401243022992345963682680000"},"('R', -47, 3)":{"1":"-44127603117546431435524901701916930226774288511089934775729/112091896223256248512363361132187346310622213692150280000"},"('R', -46, 3)":{"1":"44038543856397886298036918452544499148309747823992934785537/112091896223256248512363361132187346310622213692150280000"},"('R', -45, 3)":{"1":"-3036842131604148294884967286868126732675963559590928310221653/7734340839404681147353071918120926895432932744758369320000"},"('R', -44, 3)":{"1":"9114117831288101693635171984729766390917399896979135889536199/23203022518214043442059215754362780686298798234275107960000"},"('R', -43, 3)":{"1":"-43956890949258792938621806918010446175500052567878161007143377/111796381224122209311739857725566125124894209674234611080000"},"('R', -42, 3)":{"1":"132072820968174617733482199200319097334729728580558593218806531/335389143672366627935219573176698375374682629022703833240000"},"('R', -41, 3)":{"1":"-17536097641353364995312064547005671248342625878674589934609227/44449163619229312135992955481249182278572396617466773080000"},"('R', -40, 3)":{"1":"1458707801350306784611202494292699580233851890238367169888759541/3689280580396032907287415304943682129121508919249742165640000"},"('R', -39, 3)":{"1":"-1462203483448331092786581338626725652515973796554725195739941721/3689280580396032907287415304943682129121508919249742165640000"},"('R', -38, 3)":{"1":"50553996289717365328538394709051832487049649713803638477077949/127216571737794238182324665687713176866258928249991109160000"},"('R', -37, 3)":{"1":"-2990904089356293358212948733208768635513272575533992276879867391/7505777732529860052757155275575077435109276766749475440440000"},"('R', -36, 3)":{"1":"2999678617827688451182062397803722043232563724811097839798893591/7505777732529860052757155275575077435109276766749475440440000"},"('R', -35, 3)":{"1":"-183529298483312707327935164709184221837198631903933632242770655251/457852441684321463218186471810079723541665882771718001866840000"},"('R', -34, 3)":{"1":"184104319605201463327330007287512874303514823933442747516711132771/457852441684321463218186471810079723541665882771718001866840000"},"('R', -33, 3)":{"1":"-184687453423560191127425826074538142958980338838713007621777227571/457852441684321463218186471810079723541665882771718001866840000"},"('R', -32, 3)":{"1":"370582293480124549269722444032286974373624088712444778248028761817/915704883368642926436372943620159447083331765543436003733680000"},"('R', -31, 3)":{"1":"-4706306528769378599803857259782138768754662249835992367312558223/11591201055299277549827505615445056292194072981562481059920000"},"('R', -30, 3)":{"1":"373047033200071497876783710635361496818250190461948131422495518017/915704883368642926436372943620159447083331765543436003733680000"},"('R', -29, 3)":{"1":"-25078026443047198275491876008402592443840617295643222857352513852099/61352227185699076071236987222550682954583228291410212250156560000"},"('R', -28, 3)":{"1":"729746894666138926693097754783995779995252799624160806959059201153671/1779214588385273206065872629453969805682913620450896155254540240000"},"('R', -27, 3)":{"1":"-732229202524666796336636933419239625476304840056119772494095548104071/1779214588385273206065872629453969805682913620450896155254540240000"},"('R', -26, 3)":{"1":"244917925779462967943333233791329577404849805422547015746599186834957/593071529461757735355290876484656601894304540150298718418180080000"},"('R', -25, 3)":{"1":"-17448742787196595223331371540388340455233789472659875649918368268640347/42108078591784799210225652230410618734495622350671209007690785680000"},"('R', -24, 3)":{"1":"17509135196092841724885117457744311179477423218859358691176757294130803/42108078591784799210225652230410618734495622350671209007690785680000"},"('R', -23, 3)":{"1":"-1282555176837781905649884126306883845332093262177560359257819658253573419/3073889737200290342346472612819975167618180431598998257561427354640000"},"('R', -22, 3)":{"1":"1286993056661549301218721429793298327150706925370923414824741379019115019/3073889737200290342346472612819975167618180431598998257561427354640000"},"('R', -21, 3)":{"1":"-258281026958945488270284944800215470298156559546527273478159396604118671/614777947440058068469294522563995033523636086319799651512285470928000"},"('R', -20, 3)":{"1":"259171652018686693091112781050665626800241067846635150850696336152991711/614777947440058068469294522563995033523636086319799651512285470928000"},"('R', -19, 3)":{"1":"-260056303096554476478952061809533380763532915213733076293001794978459231/614777947440058068469294522563995033523636086319799651512285470928000"},"('R', -18, 3)":{"1":"260947759397794263298110542337412607657551554149469601425386717301942911/614777947440058068469294522563995033523636086319799651512285470928000"},"('R', -17, 3)":{"1":"-6894926177560067939351677307340435721952872881047043894605421853124948603/16189152615921529136358089094185202549455750273088057489823517401104000"},"('R', -16, 3)":{"1":"6918376504514905392646715797108635056261220174584257061695467254428914647/16189152615921529136358089094185202549455750273088057489823517401104000"},"('R', -15, 3)":{"1":"-187424336168643692777519243254978635259973395182957790899445342835014379909/437107120629881286681668405543000468835305257373377552225234969829808000"},"('R', -14, 3)":{"1":"188055821165027910054201376842079121779194747490921641226819068996424864229/437107120629881286681668405543000468835305257373377552225234969829808000"},"('R', -13, 3)":{"1":"-15660613837343242869759549339262522869227255608506088691233219475456817491647/36279891012280146794578477660069038913330336361990336834694502495874064000"},"('R', -12, 3)":{"1":"15712821037336475879929699473523763595806613374492034912453159225465968706127/36279891012280146794578477660069038913330336361990336834694502495874064000"},"('R', -11, 3)":{"1":"-927328405332099784748543482850867112196201128586201201937146255550509433087/2134111236016479223210498685886414053725313903646490402040853087992592000"},"('R', -10, 3)":{"1":"930384122809624499027832653295866622659639120008445664043344834090725425247/2134111236016479223210498685886414053725313903646490402040853087992592000"},"('R', -9, 3)":{"1":"-933413158298976109130274805938797175749073068259335403745911454424419333727/2134111236016479223210498685886414053725313903646490402040853087992592000"},"('R', -8, 3)":{"1":"936451033164866639024103024079469914538393408830861242985810787795935372247/2134111236016479223210498685886414053725313903646490402040853087992592000"},"('R', -7, 3)":{"1":"-83612113586804755260865642316565249804003199867628703352347746308063813856143/189935900005466650865734383043890850781552937424537645781635924831340688000"},"('R', -6, 3)":{"1":"83880714825516091526701440720368668465132470273526537469869796026868792540719/189935900005466650865734383043890850781552937424537645781635924831340688000"},"('R', -5, 3)":{"1":"-84146907016826349106754856301125356601278801232303634342904700829146891370159/189935900005466650865734383043890850781552937424537645781635924831340688000"},"('R', -4, 3)":{"1":"84413593889505522164905677676126272789748290145158188439356181147034711126879/189935900005466650865734383043890850781552937424537645781635924831340688000"},"('R', -3, 3)":{"1":"-84677873516439664367552908532999336199733031779076990706437770035142439572159/189935900005466650865734383043890850781552937424537645781635924831340688000"},"('R', -2, 3)":{"1":"84942531563986015988418594748251697144804260474115630241964669465542010761119/189935900005466650865734383043890850781552937424537645781635924831340688000"},"('R', -1, 3)":{"1":"-85204793343543112893727532257029516457625004421406620840947420221329665836191/189935900005466650865734383043890850781552937424537645781635924831340688000"},"('R', 0, 3)":{"1":"85467333073723261064769488370744188759835887125236436325462351314684568488981/189935900005466650865734383043890850781552937424537645781635924831340688000"},"('BA', 0, (), ((0, 2),), -96, 1)":{"1":"1983345890294396836469722008119768117992365948771322588729656349063406308352/25225861719476039568105347748016753619424999501696406080373521266662435125","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -95, 1)":{"1":"-19392192763451802530794269215418724940775767098028873001130656498651656263892/25225861719476039568105347748016753619424999501696406080373521266662435125","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -94, 1)":{"1":"27045365391077510241055561378420007264291135144397178310051699445206126487992/25225861719476039568105347748016753619424999501696406080373521266662435125","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -93, 1)":{"1":"-31799338243142205757104808564637488065967984627381449833471255772517725438197/25225861719476039568105347748016753619424999501696406080373521266662435125","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -92, 1)":{"1":"35184545192084658136008207530144762262695153865448539980390678759112449402582/25225861719476039568105347748016753619424999501696406080373521266662435125","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -91, 1)":{"1":"-15111473818513968190318659123799060579641135545404036287968976643324733517077/10090344687790415827242139099206701447769999800678562432149408506664974050","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -90, 1)":{"1":"15943854430343586055784140110473630476300030941629351949499423260872982303533/10090344687790415827242139099206701447769999800678562432149408506664974050","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -89, 1)":{"1":"-16632660849777568109430656428074283104738719290820039131824432093296836769339/10090344687790415827242139099206701447769999800678562432149408506664974050","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -88, 1)":{"1":"2173409184003703190512042780495064441512220089645179133351995140053772891/1273872577678375940820873513345120748361317990238424748409217082018050","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -87, 1)":{"1":"-894696924923555280140123740659837125916446906553482960959157677705016441/509549031071350376328349405338048299344527196095369899363686832807220","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -86, 1)":{"1":"22919596684786622978725077941165253564479956336141667097069779417453184281/12738725776783759408208735133451207483613179902384247484092170820180500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -85, 1)":{"1":"-23405966500642793448712117137216249582088905501536963795057569380429237941/12738725776783759408208735133451207483613179902384247484092170820180500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -84, 1)":{"1":"23837900078081872726897965388492342358673175987420945135068740614451322701/12738725776783759408208735133451207483613179902384247484092170820180500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -83, 1)":{"1":"-24224039743290408413503566625092424333318799717984853532578061412210373671/12738725776783759408208735133451207483613179902384247484092170820180500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -82, 1)":{"1":"3566715517657385447742528621927072836463606760608295299245559992130599/1849140045983997591553017148127624834317488736011648640454662624500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -81, 1)":{"1":"-722438994780623964372780292846327768197880856305621992972725126180143/369828009196799518310603429625524966863497747202329728090932524900","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -80, 1)":{"1":"162373164462005249125438615172649351024739241641017863415925199903183/82184002043733226291245206583449992636332832711628828464651672200","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -79, 1)":{"1":"-328073479920647028100021483377801851387828376339682645144750297400881/164368004087466452582490413166899985272665665423257656929303344400","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -78, 1)":{"1":"53052831774666408399311905123958521084224194379732536206666110217/26336805654136589101504632777904179662340276465832023222128400","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -77, 1)":{"1":"-4115035705606784546214645339546619476978492265444104449658390373/2025908127241276084731125598300321512487713574294771017086800","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -76, 1)":{"1":"20730599325296966702124752316662134284842524120969021358813467949/10129540636206380423655627991501607562438567871473855085434000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -75, 1)":{"1":"-20872574152339061004226292479134117182133887178550080294407667329/10129540636206380423655627991501607562438567871473855085434000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -74, 1)":{"1":"105011415133983566410698491112450964679826065208468838592499330733/50647703181031902118278139957508037812192839357369275427170000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -73, 1)":{"1":"-105603723605780167249179923613126485090370710688134788407696202933/50647703181031902118278139957508037812192839357369275427170000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -72, 1)":{"1":"19918225279100805249513023422118337364425859890119625561500227/9504166481709870917297455424565216328052700198417953730000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -71, 1)":{"1":"-4002131027419487842198337273820401966412958524709780378944917/1900833296341974183459491084913043265610540039683590746000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -70, 1)":{"1":"10364271121304202272851252403408741407803659045493582912761/4901970413101698945640425333042960216809565664726578000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -69, 1)":{"1":"-2080722655911725197976032048443016634471562690964870556669/980394082620339789128085066608592043361913132945315600","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -68, 1)":{"1":"2087838833903970468273697582281381618458156816399447661353/980394082620339789128085066608592043361913132945315600","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -67, 1)":{"1":"-418849784074138552859932266883116445680125172698186444017/196078816524067957825617013321718408672382626589063120","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -66, 1)":{"1":"467808944997980086971660358097747994034277502348217877/218399216444718153069299413367919813624841419680400","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -65, 1)":{"1":"-468949107269959530401466987890758134672586661928298301/218399216444718153069299413367919813624841419680400","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -64, 1)":{"1":"90376367135792253984888566027027690766947619422023553/41999849316291952513326810263061502620161811477000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -63, 1)":{"1":"-16462932658526273640919374411799148595054378734060231/7636336239325809547877601866011182294574874814000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -62, 1)":{"1":"16489642948892376236159250284365809004071486974032511/7636336239325809547877601866011182294574874814000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -61, 1)":{"1":"-16512405705569842351667476724451821163966843276284471/7636336239325809547877601866011182294574874814000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -60, 1)":{"1":"4442735103678391659788336528705115286120848584291/2052226885064716352560494992209401315392334000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -59, 1)":{"1":"-80852489168065639130941820708530439311835446241/37313216092085751864736272585625478461678800","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -58, 1)":{"1":"255681171967777170165856948349465215761306763/117910191615324122525739442241275571122800","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -57, 1)":{"1":"-3325637223970699539107716539139006505997746647/1532832490999213592834612749136582424596400","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -56, 1)":{"1":"3326816954128015545345040099654830526570907041/1532832490999213592834612749136582424596400","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -55, 1)":{"1":"-665487252269582057774169697118052974316919823/306566498199842718566922549827316484919280","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -54, 1)":{"1":"183014851033431031002386131365694584483302928229/84305787004956747605903701202512033352802000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -53, 1)":{"1":"-182995667007694814200296447462818796040428616109/84305787004956747605903701202512033352802000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -52, 1)":{"1":"65131918370009700332504672920427642034103961/30012740122804110931257992596123899378000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -51, 1)":{"1":"-65112280810262477765509051967476350979171181/30012740122804110931257992596123899378000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -50, 1)":{"1":"65090661741832847296854456664002826885373861/30012740122804110931257992596123899378000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -49, 1)":{"1":"-325368552315405948220323418280060774159985169/150063700614020554656289962980619496890000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -48, 1)":{"1":"237176590394169420626023241733120462476677/109375875083105360536654491968381557500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -47, 1)":{"1":"-325368552315405948220323418280060774159985169/150063700614020554656289962980619496890000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -46, 1)":{"1":"65090661741832847296854456664002826885373861/30012740122804110931257992596123899378000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -45, 1)":{"1":"-65112280810262477765509051967476350979171181/30012740122804110931257992596123899378000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -44, 1)":{"1":"65131918370009700332504672920427642034103961/30012740122804110931257992596123899378000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -43, 1)":{"1":"-182995667007694814200296447462818796040428616109/84305787004956747605903701202512033352802000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -42, 1)":{"1":"183014851033431031002386131365694584483302928229/84305787004956747605903701202512033352802000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -41, 1)":{"1":"-665487252269582057774169697118052974316919823/306566498199842718566922549827316484919280","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -40, 1)":{"1":"3326816954128015545345040099654830526570907041/1532832490999213592834612749136582424596400","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -39, 1)":{"1":"-3325637223970699539107716539139006505997746647/1532832490999213592834612749136582424596400","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -38, 1)":{"1":"255681171967777170165856948349465215761306763/117910191615324122525739442241275571122800","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -37, 1)":{"1":"-80852489168065639130941820708530439311835446241/37313216092085751864736272585625478461678800","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -36, 1)":{"1":"4442735103678391659788336528705115286120848584291/2052226885064716352560494992209401315392334000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -35, 1)":{"1":"-16512405705569842351667476724451821163966843276284471/7636336239325809547877601866011182294574874814000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -34, 1)":{"1":"16489642948892376236159250284365809004071486974032511/7636336239325809547877601866011182294574874814000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -33, 1)":{"1":"-16462932658526273640919374411799148595054378734060231/7636336239325809547877601866011182294574874814000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -32, 1)":{"1":"90376367135792253984888566027027690766947619422023553/41999849316291952513326810263061502620161811477000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -31, 1)":{"1":"-468949107269959530401466987890758134672586661928298301/218399216444718153069299413367919813624841419680400","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -30, 1)":{"1":"467808944997980086971660358097747994034277502348217877/218399216444718153069299413367919813624841419680400","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -29, 1)":{"1":"-418849784074138552859932266883116445680125172698186444017/196078816524067957825617013321718408672382626589063120","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -28, 1)":{"1":"2087838833903970468273697582281381618458156816399447661353/980394082620339789128085066608592043361913132945315600","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -27, 1)":{"1":"-2080722655911725197976032048443016634471562690964870556669/980394082620339789128085066608592043361913132945315600","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -26, 1)":{"1":"10364271121304202272851252403408741407803659045493582912761/4901970413101698945640425333042960216809565664726578000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -25, 1)":{"1":"-4002131027419487842198337273820401966412958524709780378944917/1900833296341974183459491084913043265610540039683590746000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -24, 1)":{"1":"19918225279100805249513023422118337364425859890119625561500227/9504166481709870917297455424565216328052700198417953730000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -23, 1)":{"1":"-105603723605780167249179923613126485090370710688134788407696202933/50647703181031902118278139957508037812192839357369275427170000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -22, 1)":{"1":"105011415133983566410698491112450964679826065208468838592499330733/50647703181031902118278139957508037812192839357369275427170000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -21, 1)":{"1":"-20872574152339061004226292479134117182133887178550080294407667329/10129540636206380423655627991501607562438567871473855085434000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -20, 1)":{"1":"20730599325296966702124752316662134284842524120969021358813467949/10129540636206380423655627991501607562438567871473855085434000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -19, 1)":{"1":"-4115035705606784546214645339546619476978492265444104449658390373/2025908127241276084731125598300321512487713574294771017086800","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -18, 1)":{"1":"53052831774666408399311905123958521084224194379732536206666110217/26336805654136589101504632777904179662340276465832023222128400","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -17, 1)":{"1":"-328073479920647028100021483377801851387828376339682645144750297400881/164368004087466452582490413166899985272665665423257656929303344400","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -16, 1)":{"1":"162373164462005249125438615172649351024739241641017863415925199903183/82184002043733226291245206583449992636332832711628828464651672200","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -15, 1)":{"1":"-722438994780623964372780292846327768197880856305621992972725126180143/369828009196799518310603429625524966863497747202329728090932524900","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -14, 1)":{"1":"3566715517657385447742528621927072836463606760608295299245559992130599/1849140045983997591553017148127624834317488736011648640454662624500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -13, 1)":{"1":"-24224039743290408413503566625092424333318799717984853532578061412210373671/12738725776783759408208735133451207483613179902384247484092170820180500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -12, 1)":{"1":"23837900078081872726897965388492342358673175987420945135068740614451322701/12738725776783759408208735133451207483613179902384247484092170820180500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -11, 1)":{"1":"-23405966500642793448712117137216249582088905501536963795057569380429237941/12738725776783759408208735133451207483613179902384247484092170820180500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -10, 1)":{"1":"22919596684786622978725077941165253564479956336141667097069779417453184281/12738725776783759408208735133451207483613179902384247484092170820180500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -9, 1)":{"1":"-894696924923555280140123740659837125916446906553482960959157677705016441/509549031071350376328349405338048299344527196095369899363686832807220","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -8, 1)":{"1":"2173409184003703190512042780495064441512220089645179133351995140053772891/1273872577678375940820873513345120748361317990238424748409217082018050","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -7, 1)":{"1":"-16632660849777568109430656428074283104738719290820039131824432093296836769339/10090344687790415827242139099206701447769999800678562432149408506664974050","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -6, 1)":{"1":"15943854430343586055784140110473630476300030941629351949499423260872982303533/10090344687790415827242139099206701447769999800678562432149408506664974050","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -5, 1)":{"1":"-15111473818513968190318659123799060579641135545404036287968976643324733517077/10090344687790415827242139099206701447769999800678562432149408506664974050","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -4, 1)":{"1":"35184545192084658136008207530144762262695153865448539980390678759112449402582/25225861719476039568105347748016753619424999501696406080373521266662435125","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -3, 1)":{"1":"-31799338243142205757104808564637488065967984627381449833471255772517725438197/25225861719476039568105347748016753619424999501696406080373521266662435125","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -2, 1)":{"1":"27045365391077510241055561378420007264291135144397178310051699445206126487992/25225861719476039568105347748016753619424999501696406080373521266662435125","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -1, 1)":{"1":"-19392192763451802530794269215418724940775767098028873001130656498651656263892/25225861719476039568105347748016753619424999501696406080373521266662435125","pi2":"16/3"},"('BA', 0, (), ((0, 2),), 0, 1)":{"1":"1983345890294396836469722008119768117992365948771322588729656349063406308352/25225861719476039568105347748016753619424999501696406080373521266662435125","pi2":"-16/3"},"('BA', 1, (2,), ((0, 1),), -96, 1)":{"1":"3699322246041458103739317199996707235031/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 3),), -96, 1)":{"1":"-3699322246041458103739317199996707235031/22461461092046545478264758033283602950"},"('BA', 1, (1,), ((0, 2),), -96, 1)":{"1":"3699322246041458103739317199996707235031/11230730546023272739132379016641801475"},"('BA', 1, (1,), ((0, 1),), -96, 2)":{"1":"3699322246041458103739317199996707235031/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 2),), -96, 2)":{"1":"-3699322246041458103739317199996707235031/22461461092046545478264758033283602950"},"('BA', 1, (2,), ((0, 1),), -95, 1)":{"1":"-3691835092344109255246562280652279367381/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 3),), -95, 1)":{"1":"5129368602235088165855506794782429956181/22461461092046545478264758033283602950"},"('BA', 1, (1,), ((0, 2),), -95, 1)":{"1":"-3691835092344109255246562280652279367381/11230730546023272739132379016641801475"},"('BA', 1, (1,), ((0, 1),), -95, 2)":{"1":"-3691835092344109255246562280652279367381/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 2),), -95, 2)":{"1":"4410601847289598710551034537717354661781/22461461092046545478264758033283602950"},"('BA', 1, (2,), ((0, 1),), -94, 1)":{"1":"3684269126502577787295988888472646995861/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 3),), -94, 1)":{"1":"-5840569391339046153209405659667872879061/22461461092046545478264758033283602950"},"('BA', 1, (1,), ((0, 2),), -94, 1)":{"1":"3684269126502577787295988888472646995861/11230730546023272739132379016641801475"},"('BA', 1, (1,), ((0, 1),), -94, 2)":{"1":"3684269126502577787295988888472646995861/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 2),), -94, 2)":{"1":"-4762419258920811970252697274070259937461/22461461092046545478264758033283602950"},"('BA', 1, (2,), ((0, 1),), -93, 1)":{"1":"-3676622671662732154792749821908124918261/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 3),), -93, 1)":{"1":"6312100773129526824242481431146734331061/22461461092046545478264758033283602950"},"('BA', 1, (1,), ((0, 2),), -93, 1)":{"1":"-3676622671662732154792749821908124918261/11230730546023272739132379016641801475"},"('BA', 1, (1,), ((0, 1),), -93, 2)":{"1":"-3676622671662732154792749821908124918261/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 2),), -93, 2)":{"1":"4994361722396129489517615626527429624661/22461461092046545478264758033283602950"},"('BA', 1, (2,), ((0, 1),), -92, 1)":{"1":"3668893996878372053122809260004199377461/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 3),), -92, 1)":{"1":"-6663755475817911450224776997775346437461/22461461092046545478264758033283602950"},"('BA', 1, (1,), ((0, 2),), -92, 1)":{"1":"3668893996878372053122809260004199377461/11230730546023272739132379016641801475"},"('BA', 1, (1,), ((0, 1),), -92, 2)":{"1":"3668893996878372053122809260004199377461/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 2),), -92, 2)":{"1":"-5166324736348141751673793128889772907461/22461461092046545478264758033283602950"},"('BA', 1, (2,), ((0, 1),), -91, 1)":{"1":"-3661081314759399341652108474601318124261/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 3),), -91, 1)":{"1":"6943449495677134520875865115198495302021/22461461092046545478264758033283602950"},"('BA', 1, (1,), ((0, 2),), -91, 1)":{"1":"-3661081314759399341652108474601318124261/11230730546023272739132379016641801475"},"('BA', 1, (1,), ((0, 1),), -91, 2)":{"1":"-3661081314759399341652108474601318124261/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 2),), -91, 2)":{"1":"5302265405218266931263986794899906713141/22461461092046545478264758033283602950"},"('BA', 1, (2,), ((0, 1),), -90, 1)":{"1":"3653182778990767589396015372875328285861/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 3),), -90, 1)":{"1":"-7175139878223665920387929432494197228421/22461461092046545478264758033283602950"},"('BA', 1, (1,), ((0, 2),), -90, 1)":{"1":"3653182778990767589396015372875328285861/11230730546023272739132379016641801475"},"('BA', 1, (1,), ((0, 1),), -90, 2)":{"1":"3653182778990767589396015372875328285861/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 2),), -90, 2)":{"1":"-5414161328607216754891972402684762757141/22461461092046545478264758033283602950"},"('BA', 1, (2,), ((0, 1),), -89, 1)":{"1":"-3645196481713595484337076792241271893701/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 3),), -89, 1)":{"1":"7372515510930919373987411496735876634661/22461461092046545478264758033283602950"},"('BA', 1, (1,), ((0, 2),), -89, 1)":{"1":"-3645196481713595484337076792241271893701/11230730546023272739132379016641801475"},"('BA', 1, (1,), ((0, 1),), -89, 2)":{"1":"-3645196481713595484337076792241271893701/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 2),), -89, 2)":{"1":"5508855996322257429162244144488574264181/22461461092046545478264758033283602950"},"('BA', 1, (2,), ((0, 1),), -88, 1)":{"1":"40866521918642154860585199122889549709/126187983663182839765532348501593275"},"('BA', 1, (), ((0, 3),), -88, 1)":{"1":"-84765518749582562203017252704472398749/252375967326365679531064697003186550"},"('BA', 1, (1,), ((0, 2),), -88, 1)":{"1":"40866521918642154860585199122889549709/126187983663182839765532348501593275"},"('BA', 1, (1,), ((0, 1),), -88, 2)":{"1":"40866521918642154860585199122889549709/126187983663182839765532348501593275"},"('BA', 1, (), ((0, 2),), -88, 2)":{"1":"-62816020334112358531801225913680974229/252375967326365679531064697003186550"},"('BA', 1, (2,), ((0, 1),), -87, 1)":{"1":"-3706795349055853229324900260857622319/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 3),), -87, 1)":{"1":"7860765383271520598737795441084385759/22943269756942334502824063363926050"},"('BA', 1, (1,), ((0, 2),), -87, 1)":{"1":"-3706795349055853229324900260857622319/11471634878471167251412031681963025"},"('BA', 1, (1,), ((0, 1),), -87, 2)":{"1":"-3706795349055853229324900260857622319/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 2),), -87, 2)":{"1":"5783780366163686914031347850971004039/22943269756942334502824063363926050"},"('BA', 1, (2,), ((0, 1),), -86, 1)":{"1":"3698356445237207772956045432953649519/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 3),), -86, 1)":{"1":"-7999163405897306083187014618709539679/22943269756942334502824063363926050"},"('BA', 1, (1,), ((0, 2),), -86, 1)":{"1":"3698356445237207772956045432953649519/11471634878471167251412031681963025"},"('BA', 1, (1,), ((0, 1),), -86, 2)":{"1":"3698356445237207772956045432953649519/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 2),), -86, 2)":{"1":"-5848759925567256928071530025831594599/22943269756942334502824063363926050"},"('BA', 1, (2,), ((0, 1),), -85, 1)":{"1":"-3689819414629973415931738804725211919/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 3),), -85, 1)":{"1":"89365259392635098395970527950583390069/252375967326365679531064697003186550"},"('BA', 1, (1,), ((0, 2),), -85, 1)":{"1":"-3689819414629973415931738804725211919/11471634878471167251412031681963025"},"('BA', 1, (1,), ((0, 1),), -85, 2)":{"1":"-3689819414629973415931738804725211919/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 2),), -85, 2)":{"1":"64976636476782402985609827401280360589/252375967326365679531064697003186550"},"('BA', 1, (2,), ((0, 1),), -84, 1)":{"1":"3681181948368536301765969745576439759/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 3),), -84, 1)":{"1":"-90616252422833240430979413350630557909/252375967326365679531064697003186550"},"('BA', 1, (1,), ((0, 2),), -84, 1)":{"1":"3681181948368536301765969745576439759/11471634878471167251412031681963025"},"('BA', 1, (1,), ((0, 1),), -84, 2)":{"1":"3681181948368536301765969745576439759/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 2),), -84, 2)":{"1":"-65554626927443569875202540275985697629/252375967326365679531064697003186550"},"('BA', 1, (2,), ((0, 1),), -83, 1)":{"1":"-3672441655127796364812512959533039359/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 3),), -83, 1)":{"1":"91762575497868747546798168750938071909/252375967326365679531064697003186550"},"('BA', 1, (1,), ((0, 2),), -83, 1)":{"1":"-3672441655127796364812512959533039359/11471634878471167251412031681963025"},"('BA', 1, (1,), ((0, 1),), -83, 2)":{"1":"-3672441655127796364812512959533039359/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 2),), -83, 2)":{"1":"66079716852137253779867905652900752429/252375967326365679531064697003186550"},"('BA', 1, (2,), ((0, 1),), -82, 1)":{"1":"44139711531918267321142140457772773/138212468415315268089301586529675"},"('BA', 1, (), ((0, 3),), -82, 1)":{"1":"-1118301115998578762360477062551205223/3040674305136935897964634903652850"},"('BA', 1, (1,), ((0, 2),), -82, 1)":{"1":"44139711531918267321142140457772773/138212468415315268089301586529675"},"('BA', 1, (1,), ((0, 1),), -82, 2)":{"1":"44139711531918267321142140457772773/138212468415315268089301586529675"},"('BA', 1, (), ((0, 2),), -82, 2)":{"1":"-801918971424839851446520303793352863/3040674305136935897964634903652850"},"('BA', 1, (2,), ((0, 1),), -81, 1)":{"1":"-44031838385838021258243173365847173/138212468415315268089301586529675"},"('BA', 1, (), ((0, 3),), -81, 1)":{"1":"1130088055093613648833237533462275783/3040674305136935897964634903652850"},"('BA', 1, (1,), ((0, 2),), -81, 1)":{"1":"-44031838385838021258243173365847173/138212468415315268089301586529675"},"('BA', 1, (1,), ((0, 1),), -81, 2)":{"1":"-44031838385838021258243173365847173/138212468415315268089301586529675"},"('BA', 1, (), ((0, 2),), -81, 2)":{"1":"807219138668915941336956220243297343/3040674305136935897964634903652850"},"('BA', 1, (2,), ((0, 1),), -80, 1)":{"1":"4880292608058024066886120358155997/15356940935035029787700176281075"},"('BA', 1, (), ((0, 3),), -80, 1)":{"1":"-126783277585298615689571897945556887/337852700570770655329403878183650"},"('BA', 1, (1,), ((0, 2),), -80, 1)":{"1":"4880292608058024066886120358155997/15356940935035029787700176281075"},"('BA', 1, (1,), ((0, 1),), -80, 2)":{"1":"4880292608058024066886120358155997/15356940935035029787700176281075"},"('BA', 1, (), ((0, 2),), -80, 2)":{"1":"-30077749378989480070886536980878809/112617566856923551776467959394550"},"('BA', 1, (2,), ((0, 1),), -79, 1)":{"1":"-4868007055309996043055960217131137/15356940935035029787700176281075"},"('BA', 1, (), ((0, 3),), -79, 1)":{"1":"127920052554277914600444950994504227/337852700570770655329403878183650"},"('BA', 1, (1,), ((0, 2),), -79, 1)":{"1":"-4868007055309996043055960217131137/15356940935035029787700176281075"},"('BA', 1, (1,), ((0, 1),), -79, 2)":{"1":"-4868007055309996043055960217131137/15356940935035029787700176281075"},"('BA', 1, (), ((0, 2),), -79, 2)":{"1":"30244688360447978512343418897157789/112617566856923551776467959394550"},"('BA', 1, (2,), ((0, 1),), -78, 1)":{"1":"61462860623241058403302042280303/194391657405506706173419952925"},"('BA', 1, (), ((0, 3),), -78, 1)":{"1":"-1632714618657446697446175378664813/4276616462921147535815238964350"},"('BA', 1, (1,), ((0, 2),), -78, 1)":{"1":"61462860623241058403302042280303/194391657405506706173419952925"},"('BA', 1, (1,), ((0, 1),), -78, 2)":{"1":"61462860623241058403302042280303/194391657405506706173419952925"},"('BA', 1, (), ((0, 2),), -78, 2)":{"1":"-1154403042756549169941248921874073/4276616462921147535815238964350"},"('BA', 1, (2,), ((0, 1),), -77, 1)":{"1":"-61303359776139104182852056677903/194391657405506706173419952925"},"('BA', 1, (), ((0, 3),), -77, 1)":{"1":"1645365554267059592720813710392013/4276616462921147535815238964350"},"('BA', 1, (1,), ((0, 2),), -77, 1)":{"1":"-61303359776139104182852056677903/194391657405506706173419952925"},"('BA', 1, (1,), ((0, 1),), -77, 2)":{"1":"-61303359776139104182852056677903/194391657405506706173419952925"},"('BA', 1, (), ((0, 2),), -77, 2)":{"1":"1159851255902294869366093166924473/4276616462921147535815238964350"},"('BA', 1, (2,), ((0, 1),), -76, 1)":{"1":"672559662384108370412072783887333/2138308231460573767907619482175"},"('BA', 1, (), ((0, 3),), -76, 1)":{"1":"-1657273431794985489236122635508333/4276616462921147535815238964350"},"('BA', 1, (1,), ((0, 2),), -76, 1)":{"1":"672559662384108370412072783887333/2138308231460573767907619482175"},"('BA', 1, (1,), ((0, 1),), -76, 2)":{"1":"672559662384108370412072783887333/2138308231460573767907619482175"},"('BA', 1, (), ((0, 2),), -76, 2)":{"1":"-1164916547089546929824097709697833/4276616462921147535815238964350"},"('BA', 1, (2,), ((0, 1),), -75, 1)":{"1":"-670758981768141571449624262218133/2138308231460573767907619482175"},"('BA', 1, (), ((0, 3),), -75, 1)":{"1":"1668506248970778378001872937349533/4276616462921147535815238964350"},"('BA', 1, (1,), ((0, 2),), -75, 1)":{"1":"-670758981768141571449624262218133/2138308231460573767907619482175"},"('BA', 1, (1,), ((0, 1),), -75, 2)":{"1":"-670758981768141571449624262218133/2138308231460573767907619482175"},"('BA', 1, (), ((0, 2),), -75, 2)":{"1":"1169632615369459974725748599783833/4276616462921147535815238964350"},"('BA', 1, (2,), ((0, 1),), -74, 1)":{"1":"668934292077295215167676426926677/2138308231460573767907619482175"},"('BA', 1, (), ((0, 3),), -74, 1)":{"1":"-1679122625353884450915023979045277/4276616462921147535815238964350"},"('BA', 1, (1,), ((0, 2),), -74, 1)":{"1":"668934292077295215167676426926677/2138308231460573767907619482175"},"('BA', 1, (1,), ((0, 1),), -74, 2)":{"1":"668934292077295215167676426926677/2138308231460573767907619482175"},"('BA', 1, (), ((0, 2),), -74, 2)":{"1":"-1174028458715589833041350202985977/4276616462921147535815238964350"},"('BA', 1, (2,), ((0, 1),), -73, 1)":{"1":"-667084944417653637854891458725877/2138308231460573767907619482175"},"('BA', 1, (), ((0, 3),), -73, 1)":{"1":"73442322950084195718608076641099/185939846213962936339792998450"},"('BA', 1, (1,), ((0, 2),), -73, 1)":{"1":"-667084944417653637854891458725877/2138308231460573767907619482175"},"('BA', 1, (1,), ((0, 1),), -73, 2)":{"1":"-667084944417653637854891458725877/2138308231460573767907619482175"},"('BA', 1, (), ((0, 2),), -73, 2)":{"1":"1178129186134795069691438610735577/4276616462921147535815238964350"},"('BA', 1, (2,), ((0, 1),), -72, 1)":{"1":"9112469359293533278712889630349/29291893581651695450789307975"},"('BA', 1, (), ((0, 3),), -72, 1)":{"1":"-1011734995372543490042471243363/2547121181013190908764287650"},"('BA', 1, (1,), ((0, 2),), -72, 1)":{"1":"9112469359293533278712889630349/29291893581651695450789307975"},"('BA', 1, (1,), ((0, 1),), -72, 2)":{"1":"9112469359293533278712889630349/29291893581651695450789307975"},"('BA', 1, (), ((0, 2),), -72, 2)":{"1":"-16191187126431016774844864113849/58583787163303390901578615950"},"('BA', 1, (2,), ((0, 1),), -71, 1)":{"1":"-3028810706851429109067025637383/9763964527217231816929769325"},"('BA', 1, (), ((0, 3),), -71, 1)":{"1":"113013730193078797102285348483/283013464557021212084920850"},"('BA', 1, (1,), ((0, 2),), -71, 1)":{"1":"-3028810706851429109067025637383/9763964527217231816929769325"},"('BA', 1, (1,), ((0, 1),), -71, 2)":{"1":"-3028810706851429109067025637383/9763964527217231816929769325"},"('BA', 1, (), ((0, 2),), -71, 2)":{"1":"1082675809017386610912471468271/3905585810886892726771907730"},"('BA', 1, (2,), ((0, 1),), -70, 1)":{"1":"42535343474848157886823113473/137520627143904673477884075"},"('BA', 1, (), ((0, 3),), -70, 1)":{"1":"-1599758075449461509392809573/3986105134605932564576350"},"('BA', 1, (1,), ((0, 2),), -70, 1)":{"1":"42535343474848157886823113473/137520627143904673477884075"},"('BA', 1, (1,), ((0, 1),), -70, 2)":{"1":"42535343474848157886823113473/137520627143904673477884075"},"('BA', 1, (), ((0, 2),), -70, 2)":{"1":"-15291865068086100203492697401/55008250857561869391153630"},"('BA', 1, (2,), ((0, 1),), -69, 1)":{"1":"-42409610330030873613929048033/137520627143904673477884075"},"('BA', 1, (), ((0, 3),), -69, 1)":{"1":"43399378839517390070084545351/107624838634360179243561450"},"('BA', 1, (1,), ((0, 2),), -69, 1)":{"1":"-42409610330030873613929048033/137520627143904673477884075"},"('BA', 1, (1,), ((0, 1),), -69, 2)":{"1":"-42409610330030873613929048033/137520627143904673477884075"},"('BA', 1, (), ((0, 2),), -69, 2)":{"1":"137987220627917783413730597537/495074257718056824520382670"},"('BA', 1, (2,), ((0, 1),), -68, 1)":{"1":"14094018321907827923954201611/45840209047968224492628025"},"('BA', 1, (), ((0, 3),), -68, 1)":{"1":"-1002695706546911255313579499073/2475371288590284122601913350"},"('BA', 1, (1,), ((0, 2),), -68, 1)":{"1":"14094018321907827923954201611/45840209047968224492628025"},"('BA', 1, (1,), ((0, 1),), -68, 2)":{"1":"14094018321907827923954201611/45840209047968224492628025"},"('BA', 1, (), ((0, 2),), -68, 2)":{"1":"-138323420123842260926034294257/495074257718056824520382670"},"('BA', 1, (2,), ((0, 1),), -67, 1)":{"1":"-14050874595745034300902316411/45840209047968224492628025"},"('BA', 1, (), ((0, 3),), -67, 1)":{"1":"1006993714301542661416920752273/2475371288590284122601913350"},"('BA', 1, (1,), ((0, 2),), -67, 1)":{"1":"-14050874595745034300902316411/45840209047968224492628025"},"('BA', 1, (1,), ((0, 1),), -67, 2)":{"1":"-14050874595745034300902316411/45840209047968224492628025"},"('BA', 1, (), ((0, 2),), -67, 2)":{"1":"8155101931686226985536960561/29122015159885695560022510"},"('BA', 1, (2,), ((0, 1),), -66, 1)":{"1":"209060999005535159677640233/684182224596540664069075"},"('BA', 1, (), ((0, 3),), -66, 1)":{"1":"-15090928947757698188223285659/36945840128213195859730050"},"('BA', 1, (1,), ((0, 2),), -66, 1)":{"1":"209060999005535159677640233/684182224596540664069075"},"('BA', 1, (1,), ((0, 1),), -66, 2)":{"1":"209060999005535159677640233/684182224596540664069075"},"('BA', 1, (), ((0, 2),), -66, 2)":{"1":"-24394795201067232352375967/86931388536972225552306"},"('BA', 1, (2,), ((0, 1),), -65, 1)":{"1":"-625192648726870088010174299/2052546673789621992207225"},"('BA', 1, (), ((0, 3),), -65, 1)":{"1":"15149291095995423041116075259/36945840128213195859730050"},"('BA', 1, (1,), ((0, 2),), -65, 1)":{"1":"-625192648726870088010174299/2052546673789621992207225"},"('BA', 1, (1,), ((0, 1),), -65, 2)":{"1":"-625192648726870088010174299/2052546673789621992207225"},"('BA', 1, (), ((0, 2),), -65, 2)":{"1":"24442382275926180980244287/86931388536972225552306"},"('BA', 1, (2,), ((0, 1),), -64, 1)":{"1":"623171679694215690971693339/2052546673789621992207225"},"('BA', 1, (), ((0, 3),), -64, 1)":{"1":"-15204994054957959859489206719/36945840128213195859730050"},"('BA', 1, (1,), ((0, 2),), -64, 1)":{"1":"623171679694215690971693339/2052546673789621992207225"},"('BA', 1, (1,), ((0, 1),), -64, 2)":{"1":"623171679694215690971693339/2052546673789621992207225"},"('BA', 1, (), ((0, 2),), -64, 2)":{"1":"-122432583365917065166084981/434656942684861127761530"},"('BA', 1, (2,), ((0, 1),), -63, 1)":{"1":"-621119133020426068979486114/2052546673789621992207225"},"('BA', 1, (), ((0, 3),), -63, 1)":{"1":"7629086836662163669189106047/18472920064106597929865025"},"('BA', 1, (1,), ((0, 2),), -63, 1)":{"1":"-621119133020426068979486114/2052546673789621992207225"},"('BA', 1, (1,), ((0, 1),), -63, 2)":{"1":"-621119133020426068979486114/2052546673789621992207225"},"('BA', 1, (), ((0, 2),), -63, 2)":{"1":"61318370207376946938804668/217328471342430563880765"},"('BA', 1, (2,), ((0, 1),), -62, 1)":{"1":"1857102018722109835152683942/6157640021368865976621675"},"('BA', 1, (), ((0, 3),), -62, 1)":{"1":"-7654476321568200001731366847/18472920064106597929865025"},"('BA', 1, (1,), ((0, 2),), -62, 1)":{"1":"1857102018722109835152683942/6157640021368865976621675"},"('BA', 1, (1,), ((0, 1),), -62, 2)":{"1":"1857102018722109835152683942/6157640021368865976621675"},"('BA', 1, (), ((0, 2),), -62, 2)":{"1":"-1044012934965136475446039276/3694584012821319585973005"},"('BA', 1, (2,), ((0, 1),), -61, 1)":{"1":"-1850745745151664554144558342/6157640021368865976621675"},"('BA', 1, (), ((0, 3),), -61, 1)":{"1":"7678720965044041287862360207/18472920064106597929865025"},"('BA', 1, (1,), ((0, 2),), -61, 1)":{"1":"-1850745745151664554144558342/6157640021368865976621675"},"('BA', 1, (1,), ((0, 1),), -61, 2)":{"1":"-1850745745151664554144558342/6157640021368865976621675"},"('BA', 1, (), ((0, 2),), -61, 2)":{"1":"1045483958277153811907919772/3694584012821319585973005"},"('BA', 1, (2,), ((0, 1),), -60, 1)":{"1":"30234184760248301634053822/100944918383096163551175"},"('BA', 1, (), ((0, 3),), -60, 1)":{"1":"-126260180322293409967815787/302834755149288490653525"},"('BA', 1, (1,), ((0, 2),), -60, 1)":{"1":"30234184760248301634053822/100944918383096163551175"},"('BA', 1, (1,), ((0, 1),), -60, 2)":{"1":"30234184760248301634053822/100944918383096163551175"},"('BA', 1, (), ((0, 2),), -60, 2)":{"1":"-17161145746266586241889652/60566951029857698130705"},"('BA', 1, (2,), ((0, 1),), -59, 1)":{"1":"-30126510180639665726265902/100944918383096163551175"},"('BA', 1, (), ((0, 3),), -59, 1)":{"1":"126622490732057603765642707/302834755149288490653525"},"('BA', 1, (1,), ((0, 2),), -59, 1)":{"1":"-30126510180639665726265902/100944918383096163551175"},"('BA', 1, (1,), ((0, 1),), -59, 2)":{"1":"-30126510180639665726265902/100944918383096163551175"},"('BA', 1, (), ((0, 2),), -59, 2)":{"1":"17181225600301710235504156/60566951029857698130705"},"('BA', 1, (2,), ((0, 1),), -58, 1)":{"1":"508762891663666223321578/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -58, 1)":{"1":"-2152004726367614616025673/5132792460157432044975"},"('BA', 1, (1,), ((0, 2),), -58, 1)":{"1":"508762891663666223321578/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -58, 2)":{"1":"508762891663666223321578/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -58, 2)":{"1":"-291514906386311395100804/1026558492031486408995"},"('BA', 1, (2,), ((0, 1),), -57, 1)":{"1":"-506874968000160041419978/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -57, 1)":{"1":"2157595884909536770118873/5132792460157432044975"},"('BA', 1, (1,), ((0, 2),), -57, 1)":{"1":"-506874968000160041419978/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -57, 2)":{"1":"-506874968000160041419978/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -57, 2)":{"1":"291790833690977683224884/1026558492031486408995"},"('BA', 1, (2,), ((0, 1),), -56, 1)":{"1":"504953922868873049309578/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -56, 1)":{"1":"-2162926785148858173225233/5132792460157432044975"},"('BA', 1, (1,), ((0, 2),), -56, 1)":{"1":"504953922868873049309578/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -56, 2)":{"1":"504953922868873049309578/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -56, 2)":{"1":"-58407153389043354943792/205311698406297281799"},"('BA', 1, (2,), ((0, 1),), -55, 1)":{"1":"-502998573360241646625778/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -55, 1)":{"1":"2168005924726156816781933/5132792460157432044975"},"('BA', 1, (1,), ((0, 2),), -55, 1)":{"1":"-502998573360241646625778/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -55, 2)":{"1":"-502998573360241646625778/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -55, 2)":{"1":"58450075695330385734412/205311698406297281799"},"('BA', 1, (2,), ((0, 1),), -54, 1)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -54, 1)":{"1":"-2172840970783863557963693/5132792460157432044975"},"('BA', 1, (1,), ((0, 2),), -54, 1)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -54, 2)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -54, 2)":{"1":"-292435247884740715834892/1026558492031486408995"},"('BA', 1, (2,), ((0, 1),), -53, 1)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (), ((0, 3),), -53, 1)":{"1":"241937646783293073033077/570310273350825782775"},"('BA', 1, (1,), ((0, 2),), -53, 1)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (1,), ((0, 1),), -53, 2)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (), ((0, 2),), -53, 2)":{"1":"292590867432197685350812/1026558492031486408995"},"('BA', 1, (2,), ((0, 1),), -52, 1)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (), ((0, 3),), -52, 1)":{"1":"-4574016051336349757809/10760571195298599675"},"('BA', 1, (1,), ((0, 2),), -52, 1)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -52, 2)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (), ((0, 2),), -52, 2)":{"1":"-5522974462746286856564/19369028151537479415"},"('BA', 1, (2,), ((0, 1),), -51, 1)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (), ((0, 3),), -51, 1)":{"1":"13748094254543310499307/32281713585895799025"},"('BA', 1, (1,), ((0, 2),), -51, 1)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -51, 2)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (), ((0, 2),), -51, 2)":{"1":"5524828591936861384508/19369028151537479415"},"('BA', 1, (2,), ((0, 1),), -50, 1)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (), ((0, 3),), -50, 1)":{"1":"-13772752750172434656107/32281713585895799025"},"('BA', 1, (1,), ((0, 2),), -50, 1)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -50, 2)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (), ((0, 2),), -50, 2)":{"1":"-5526149582774135892908/19369028151537479415"},"('BA', 1, (2,), ((0, 1),), -49, 1)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (), ((0, 3),), -49, 1)":{"1":"13796050531551872645531/32281713585895799025"},"('BA', 1, (1,), ((0, 2),), -49, 1)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -49, 2)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (), ((0, 2),), -49, 2)":{"1":"27634704140897376481612/96845140757687397075"},"('BA', 1, (2,), ((0, 1),), -48, 1)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (), ((0, 3),), -48, 1)":{"1":"-282000222059796592919/658810481344812225"},"('BA', 1, (1,), ((0, 2),), -48, 1)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (1,), ((0, 1),), -48, 2)":{"1":"564000444119593185838/1976431444034436675"},"('BA', 1, (), ((0, 2),), -48, 2)":{"1":"-564000444119593185838/1976431444034436675"},"('BA', 1, (2,), ((0, 1),), -47, 1)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (), ((0, 3),), -47, 1)":{"1":"13966462842726397407731/32281713585895799025"},"('BA', 1, (1,), ((0, 2),), -47, 1)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -47, 2)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (), ((0, 2),), -47, 2)":{"1":"27890322607659163624912/96845140757687397075"},"('BA', 1, (2,), ((0, 1),), -46, 1)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (), ((0, 3),), -46, 1)":{"1":"-14113722404275675265411/32281713585895799025"},"('BA', 1, (1,), ((0, 2),), -46, 1)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -46, 2)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (), ((0, 2),), -46, 2)":{"1":"-28142202395025540378496/96845140757687397075"},"('BA', 1, (2,), ((0, 1),), -45, 1)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (), ((0, 3),), -45, 1)":{"1":"14259912056934054195011/32281713585895799025"},"('BA', 1, (1,), ((0, 2),), -45, 1)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -45, 2)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (), ((0, 2),), -45, 2)":{"1":"28391869663270422466096/96845140757687397075"},"('BA', 1, (2,), ((0, 1),), -44, 1)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (), ((0, 3),), -44, 1)":{"1":"-14405152176862392217291/32281713585895799025"},"('BA', 1, (1,), ((0, 2),), -44, 1)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -44, 2)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (), ((0, 2),), -44, 2)":{"1":"-28639528348011448698616/96845140757687397075"},"('BA', 1, (2,), ((0, 1),), -43, 1)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (), ((0, 3),), -43, 1)":{"1":"771126766194799173321623/1710930820052477348325"},"('BA', 1, (1,), ((0, 2),), -43, 1)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (1,), ((0, 1),), -43, 2)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (), ((0, 2),), -43, 2)":{"1":"1530925075928368358087648/5132792460157432044975"},"('BA', 1, (2,), ((0, 1),), -42, 1)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -42, 1)":{"1":"-2336228077597398044347669/5132792460157432044975"},"('BA', 1, (1,), ((0, 2),), -42, 1)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -42, 2)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -42, 2)":{"1":"-1543869792830470822366448/5132792460157432044975"},"('BA', 1, (2,), ((0, 1),), -41, 1)":{"1":"-502998573360241646625778/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -41, 1)":{"1":"2358981235516018002850069/5132792460157432044975"},"('BA', 1, (1,), ((0, 2),), -41, 1)":{"1":"-502998573360241646625778/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -41, 2)":{"1":"-502998573360241646625778/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -41, 2)":{"1":"1556739547778190236394368/5132792460157432044975"},"('BA', 1, (2,), ((0, 1),), -40, 1)":{"1":"504953922868873049309578/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -40, 1)":{"1":"-2381658520670999270560969/5132792460157432044975"},"('BA', 1, (1,), ((0, 2),), -40, 1)":{"1":"504953922868873049309578/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -40, 2)":{"1":"504953922868873049309578/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -40, 2)":{"1":"-1569544702487154422262668/5132792460157432044975"},"('BA', 1, (2,), ((0, 1),), -39, 1)":{"1":"-506874968000160041419978/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -39, 1)":{"1":"2404278827091903602660929/5132792460157432044975"},"('BA', 1, (1,), ((0, 2),), -39, 1)":{"1":"-506874968000160041419978/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -39, 2)":{"1":"-506874968000160041419978/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -39, 2)":{"1":"1582295639546071832395448/5132792460157432044975"},"('BA', 1, (2,), ((0, 1),), -38, 1)":{"1":"508762891663666223321578/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -38, 1)":{"1":"-2426861298605381393868529/5132792460157432044975"},"('BA', 1, (1,), ((0, 2),), -38, 1)":{"1":"508762891663666223321578/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -38, 2)":{"1":"508762891663666223321578/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -38, 2)":{"1":"-1595002818050440364425448/5132792460157432044975"},"('BA', 1, (2,), ((0, 1),), -37, 1)":{"1":"-30126510180639665726265902/100944918383096163551175"},"('BA', 1, (), ((0, 3),), -37, 1)":{"1":"144516100893699387770750411/302834755149288490653525"},"('BA', 1, (1,), ((0, 2),), -37, 1)":{"1":"-30126510180639665726265902/100944918383096163551175"},"('BA', 1, (1,), ((0, 1),), -37, 2)":{"1":"-30126510180639665726265902/100944918383096163551175"},"('BA', 1, (), ((0, 2),), -37, 2)":{"1":"94852933082329443180074632/302834755149288490653525"},"('BA', 1, (2,), ((0, 1),), -36, 1)":{"1":"30234184760248301634053822/100944918383096163551175"},"('BA', 1, (), ((0, 3),), -36, 1)":{"1":"-145847482519941304738668611/302834755149288490653525"},"('BA', 1, (1,), ((0, 2),), -36, 1)":{"1":"30234184760248301634053822/100944918383096163551175"},"('BA', 1, (1,), ((0, 1),), -36, 2)":{"1":"30234184760248301634053822/100944918383096163551175"},"('BA', 1, (), ((0, 2),), -36, 2)":{"1":"-95599379830156878594874672/302834755149288490653525"},"('BA', 1, (2,), ((0, 1),), -35, 1)":{"1":"-1850745745151664554144558342/6157640021368865976621675"},"('BA', 1, (), ((0, 3),), -35, 1)":{"1":"8977990741320939699438664871/18472920064106597929865025"},"('BA', 1, (1,), ((0, 2),), -35, 1)":{"1":"-1850745745151664554144558342/6157640021368865976621675"},"('BA', 1, (1,), ((0, 1),), -35, 2)":{"1":"-1850745745151664554144558342/6157640021368865976621675"},"('BA', 1, (), ((0, 2),), -35, 2)":{"1":"5877054679524218265327751192/18472920064106597929865025"},"('BA', 1, (2,), ((0, 1),), -34, 1)":{"1":"1857102018722109835152683942/6157640021368865976621675"},"('BA', 1, (), ((0, 3),), -34, 1)":{"1":"-9059441846930788514642788631/18472920064106597929865025"},"('BA', 1, (1,), ((0, 2),), -34, 1)":{"1":"1857102018722109835152683942/6157640021368865976621675"},"('BA', 1, (1,), ((0, 1),), -34, 2)":{"1":"1857102018722109835152683942/6157640021368865976621675"},"('BA', 1, (), ((0, 2),), -34, 2)":{"1":"-5922547437506976633685907272/18472920064106597929865025"},"('BA', 1, (2,), ((0, 1),), -33, 1)":{"1":"-621119133020426068979486114/2052546673789621992207225"},"('BA', 1, (), ((0, 3),), -33, 1)":{"1":"9141129754889340193257019031/18472920064106597929865025"},"('BA', 1, (1,), ((0, 2),), -33, 1)":{"1":"-621119133020426068979486114/2052546673789621992207225"},"('BA', 1, (1,), ((0, 1),), -33, 2)":{"1":"-621119133020426068979486114/2052546673789621992207225"},"('BA', 1, (), ((0, 2),), -33, 2)":{"1":"5968082926740628751832353272/18472920064106597929865025"},"('BA', 1, (2,), ((0, 1),), -32, 1)":{"1":"623171679694215690971693339/2052546673789621992207225"},"('BA', 1, (), ((0, 3),), -32, 1)":{"1":"-18446276648529687452982233587/36945840128213195859730050"},"('BA', 1, (1,), ((0, 2),), -32, 1)":{"1":"623171679694215690971693339/2052546673789621992207225"},"('BA', 1, (1,), ((0, 1),), -32, 2)":{"1":"623171679694215690971693339/2052546673789621992207225"},"('BA', 1, (), ((0, 2),), -32, 2)":{"1":"-12027410882888814335863736819/36945840128213195859730050"},"('BA', 1, (2,), ((0, 1),), -31, 1)":{"1":"-625192648726870088010174299/2052546673789621992207225"},"('BA', 1, (), ((0, 3),), -31, 1)":{"1":"18611111935255561711433336887/36945840128213195859730050"},"('BA', 1, (1,), ((0, 2),), -31, 1)":{"1":"-625192648726870088010174299/2052546673789621992207225"},"('BA', 1, (1,), ((0, 1),), -31, 2)":{"1":"-625192648726870088010174299/2052546673789621992207225"},"('BA', 1, (), ((0, 2),), -31, 2)":{"1":"12118922886898696251762452789/36945840128213195859730050"},"('BA', 1, (2,), ((0, 1),), -30, 1)":{"1":"209060999005535159677640233/684182224596540664069075"},"('BA', 1, (), ((0, 3),), -30, 1)":{"1":"-18776952891138997679554432087/36945840128213195859730050"},"('BA', 1, (1,), ((0, 2),), -30, 1)":{"1":"209060999005535159677640233/684182224596540664069075"},"('BA', 1, (1,), ((0, 1),), -30, 2)":{"1":"209060999005535159677640233/684182224596540664069075"},"('BA', 1, (), ((0, 2),), -30, 2)":{"1":"-12210799932144223495425359189/36945840128213195859730050"},"('BA', 1, (2,), ((0, 1),), -29, 1)":{"1":"-14050874595745034300902316411/45840209047968224492628025"},"('BA', 1, (), ((0, 3),), -29, 1)":{"1":"1269247970209152895329254506309/2475371288590284122601913350"},"('BA', 1, (1,), ((0, 2),), -29, 1)":{"1":"-14050874595745034300902316411/45840209047968224492628025"},"('BA', 1, (1,), ((0, 1),), -29, 2)":{"1":"-14050874595745034300902316411/45840209047968224492628025"},"('BA', 1, (), ((0, 2),), -29, 2)":{"1":"824310792147134410726808524703/2475371288590284122601913350"},"('BA', 1, (2,), ((0, 1),), -28, 1)":{"1":"14094018321907827923954201611/45840209047968224492628025"},"('BA', 1, (), ((0, 3),), -28, 1)":{"1":"-1280535261602156868367001161909/2475371288590284122601913350"},"('BA', 1, (1,), ((0, 2),), -28, 1)":{"1":"14094018321907827923954201611/45840209047968224492628025"},"('BA', 1, (1,), ((0, 1),), -28, 2)":{"1":"14094018321907827923954201611/45840209047968224492628025"},"('BA', 1, (), ((0, 2),), -28, 2)":{"1":"-830536878146834111156882302703/2475371288590284122601913350"},"('BA', 1, (2,), ((0, 1),), -27, 1)":{"1":"-42409610330030873613929048033/137520627143904673477884075"},"('BA', 1, (), ((0, 3),), -27, 1)":{"1":"1291933244512767203540224050709/2475371288590284122601913350"},"('BA', 1, (1,), ((0, 2),), -27, 1)":{"1":"-42409610330030873613929048033/137520627143904673477884075"},"('BA', 1, (1,), ((0, 1),), -27, 2)":{"1":"-42409610330030873613929048033/137520627143904673477884075"},"('BA', 1, (), ((0, 2),), -27, 2)":{"1":"836809868741522533032792741503/2475371288590284122601913350"},"('BA', 1, (2,), ((0, 1),), -26, 1)":{"1":"42535343474848157886823113473/137520627143904673477884075"},"('BA', 1, (), ((0, 3),), -26, 1)":{"1":"-48276251214358701057611606767/91680418095936448985256050"},"('BA', 1, (1,), ((0, 2),), -26, 1)":{"1":"42535343474848157886823113473/137520627143904673477884075"},"('BA', 1, (1,), ((0, 1),), -26, 2)":{"1":"42535343474848157886823113473/137520627143904673477884075"},"('BA', 1, (), ((0, 2),), -26, 2)":{"1":"-93682048558962130529828966887/275041254287809346955768150"},"('BA', 1, (2,), ((0, 1),), -25, 1)":{"1":"-3028810706851429109067025637383/9763964527217231816929769325"},"('BA', 1, (), ((0, 3),), -25, 1)":{"1":"3458305619262045884781488259657/6509309684811487877953179550"},"('BA', 1, (1,), ((0, 2),), -25, 1)":{"1":"-3028810706851429109067025637383/9763964527217231816929769325"},"('BA', 1, (1,), ((0, 1),), -25, 2)":{"1":"-3028810706851429109067025637383/9763964527217231816929769325"},"('BA', 1, (), ((0, 2),), -25, 2)":{"1":"515527983255291029361980400629/1502148388802651048758426050"},"('BA', 1, (2,), ((0, 1),), -24, 1)":{"1":"9112469359293533278712889630349/29291893581651695450789307975"},"('BA', 1, (), ((0, 3),), -24, 1)":{"1":"-6280982252438539880260099836949/11716757432660678180315723190"},"('BA', 1, (1,), ((0, 2),), -24, 1)":{"1":"9112469359293533278712889630349/29291893581651695450789307975"},"('BA', 1, (1,), ((0, 1),), -24, 2)":{"1":"9112469359293533278712889630349/29291893581651695450789307975"},"('BA', 1, (), ((0, 2),), -24, 2)":{"1":"-173151199237120652478689695791/500716129600883682919475350"},"('BA', 1, (2,), ((0, 1),), -23, 1)":{"1":"-667084944417653637854891458725877/2138308231460573767907619482175"},"('BA', 1, (), ((0, 3),), -23, 1)":{"1":"462667247730797065120272597921997/855323292584229507163047792870"},"('BA', 1, (1,), ((0, 2),), -23, 1)":{"1":"-667084944417653637854891458725877/2138308231460573767907619482175"},"('BA', 1, (1,), ((0, 1),), -23, 2)":{"1":"-667084944417653637854891458725877/2138308231460573767907619482175"},"('BA', 1, (), ((0, 2),), -23, 2)":{"1":"38210527988097935428926339081229/109656832382593526559365101650"},"('BA', 1, (2,), ((0, 1),), -22, 1)":{"1":"668934292077295215167676426926677/2138308231460573767907619482175"},"('BA', 1, (), ((0, 3),), -22, 1)":{"1":"-466896625421977368018206916502957/855323292584229507163047792870"},"('BA', 1, (1,), ((0, 2),), -22, 1)":{"1":"668934292077295215167676426926677/2138308231460573767907619482175"},"('BA', 1, (1,), ((0, 1),), -22, 2)":{"1":"668934292077295215167676426926677/2138308231460573767907619482175"},"('BA', 1, (), ((0, 2),), -22, 2)":{"1":"-38505351528040795580239884736429/109656832382593526559365101650"},"('BA', 1, (2,), ((0, 1),), -21, 1)":{"1":"-670758981768141571449624262218133/2138308231460573767907619482175"},"('BA', 1, (), ((0, 3),), -21, 1)":{"1":"471209528327614210139174527191853/855323292584229507163047792870"},"('BA', 1, (1,), ((0, 2),), -21, 1)":{"1":"-670758981768141571449624262218133/2138308231460573767907619482175"},"('BA', 1, (1,), ((0, 1),), -21, 2)":{"1":"-670758981768141571449624262218133/2138308231460573767907619482175"},"('BA', 1, (), ((0, 2),), -21, 2)":{"1":"38805213120592469514685857668941/109656832382593526559365101650"},"('BA', 1, (2,), ((0, 1),), -20, 1)":{"1":"672559662384108370412072783887333/2138308231460573767907619482175"},"('BA', 1, (), ((0, 3),), -20, 1)":{"1":"-475616908501932946647262813563133/855323292584229507163047792870"},"('BA', 1, (1,), ((0, 2),), -20, 1)":{"1":"672559662384108370412072783887333/2138308231460573767907619482175"},"('BA', 1, (1,), ((0, 1),), -20, 2)":{"1":"672559662384108370412072783887333/2138308231460573767907619482175"},"('BA', 1, (), ((0, 2),), -20, 2)":{"1":"-13036941046554585913027294238047/36552277460864508853121700550"},"('BA', 1, (2,), ((0, 1),), -19, 1)":{"1":"-61303359776139104182852056677903/194391657405506706173419952925"},"('BA', 1, (), ((0, 3),), -19, 1)":{"1":"480131238191624256669484406069917/855323292584229507163047792870"},"('BA', 1, (1,), ((0, 2),), -19, 1)":{"1":"-61303359776139104182852056677903/194391657405506706173419952925"},"('BA', 1, (1,), ((0, 1),), -19, 2)":{"1":"-61303359776139104182852056677903/194391657405506706173419952925"},"('BA', 1, (), ((0, 2),), -19, 2)":{"1":"13140996361092527475892284845327/36552277460864508853121700550"},"('BA', 1, (2,), ((0, 1),), -18, 1)":{"1":"61462860623241058403302042280303/194391657405506706173419952925"},"('BA', 1, (), ((0, 3),), -18, 1)":{"1":"-484766836495292631434351882367037/855323292584229507163047792870"},"('BA', 1, (1,), ((0, 2),), -18, 1)":{"1":"61462860623241058403302042280303/194391657405506706173419952925"},"('BA', 1, (1,), ((0, 1),), -18, 2)":{"1":"61462860623241058403302042280303/194391657405506706173419952925"},"('BA', 1, (), ((0, 2),), -18, 2)":{"1":"-172218091629561933311560104273251/475179606991238615090582107150"},"('BA', 1, (2,), ((0, 1),), -17, 1)":{"1":"-4868007055309996043055960217131137/15356940935035029787700176281075"},"('BA', 1, (), ((0, 3),), -17, 1)":{"1":"38673682619236364848249684667230163/67570540114154131065880775636730"},"('BA', 1, (1,), ((0, 2),), -17, 1)":{"1":"-4868007055309996043055960217131137/15356940935035029787700176281075"},"('BA', 1, (1,), ((0, 1),), -17, 2)":{"1":"-4868007055309996043055960217131137/15356940935035029787700176281075"},"('BA', 1, (), ((0, 2),), -17, 2)":{"1":"123458245352295890357431992862296661/337852700570770655329403878183650"},"('BA', 1, (2,), ((0, 1),), -16, 1)":{"1":"4880292608058024066886120358155997/15356940935035029787700176281075"},"('BA', 1, (), ((0, 3),), -16, 1)":{"1":"-39063206909306194544982409138547783/67570540114154131065880775636730"},"('BA', 1, (1,), ((0, 2),), -16, 1)":{"1":"4880292608058024066886120358155997/15356940935035029787700176281075"},"('BA', 1, (1,), ((0, 1),), -16, 2)":{"1":"4880292608058024066886120358155997/15356940935035029787700176281075"},"('BA', 1, (), ((0, 2),), -16, 2)":{"1":"-124499626617584618730329684816227441/337852700570770655329403878183650"},"('BA', 1, (2,), ((0, 1),), -15, 1)":{"1":"-44031838385838021258243173365847173/138212468415315268089301586529675"},"('BA', 1, (), ((0, 3),), -15, 1)":{"1":"355202655674339150842162381736727527/608134861027387179592926980730570"},"('BA', 1, (1,), ((0, 2),), -15, 1)":{"1":"-44031838385838021258243173365847173/138212468415315268089301586529675"},"('BA', 1, (1,), ((0, 1),), -15, 2)":{"1":"-44031838385838021258243173365847173/138212468415315268089301586529675"},"('BA', 1, (), ((0, 2),), -15, 2)":{"1":"376727250102652331341914469284659423/1013558101712311965988211634550950"},"('BA', 1, (2,), ((0, 1),), -14, 1)":{"1":"44139711531918267321142140457772773/138212468415315268089301586529675"},"('BA', 1, (), ((0, 3),), -14, 1)":{"1":"-358983969021605376166980841532359559/608134861027387179592926980730570"},"('BA', 1, (1,), ((0, 2),), -14, 1)":{"1":"44139711531918267321142140457772773/138212468415315268089301586529675"},"('BA', 1, (1,), ((0, 1),), -14, 2)":{"1":"44139711531918267321142140457772773/138212468415315268089301586529675"},"('BA', 1, (), ((0, 2),), -14, 2)":{"1":"-380076111993187970227911292116216383/1013558101712311965988211634550950"},"('BA', 1, (2,), ((0, 1),), -13, 1)":{"1":"-3672441655127796364812512959533039359/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 3),), -13, 1)":{"1":"30123714748113162506165537315648505157/50475193465273135906212939400637310"},"('BA', 1, (1,), ((0, 2),), -13, 1)":{"1":"-3672441655127796364812512959533039359/11471634878471167251412031681963025"},"('BA', 1, (1,), ((0, 1),), -13, 2)":{"1":"-3672441655127796364812512959533039359/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 2),), -13, 2)":{"1":"31835905324495262090627554855517659789/84125322442121893177021565667728850"},"('BA', 1, (2,), ((0, 1),), -12, 1)":{"1":"3681181948368536301765969745576439759/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 3),), -12, 1)":{"1":"-30468351233898031097114917971482893237/50475193465273135906212939400637310"},"('BA', 1, (1,), ((0, 2),), -12, 1)":{"1":"3681181948368536301765969745576439759/11471634878471167251412031681963025"},"('BA', 1, (1,), ((0, 1),), -12, 2)":{"1":"3681181948368536301765969745576439759/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 2),), -12, 2)":{"1":"-32139126266924009134166709509792550589/84125322442121893177021565667728850"},"('BA', 1, (2,), ((0, 1),), -11, 1)":{"1":"-3689819414629973415931738804725211919/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 3),), -11, 1)":{"1":"30832564394588629411104846632256119317/50475193465273135906212939400637310"},"('BA', 1, (1,), ((0, 2),), -11, 1)":{"1":"-3689819414629973415931738804725211919/11471634878471167251412031681963025"},"('BA', 1, (1,), ((0, 1),), -11, 2)":{"1":"-3689819414629973415931738804725211919/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 2),), -11, 2)":{"1":"32458472588978809105128893335542987949/84125322442121893177021565667728850"},"('BA', 1, (2,), ((0, 1),), -10, 1)":{"1":"3698356445237207772956045432953649519/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 3),), -10, 1)":{"1":"-2838195053105188110909851595802471487/4588653951388466900564812672785210"},"('BA', 1, (1,), ((0, 2),), -10, 1)":{"1":"3698356445237207772956045432953649519/11471634878471167251412031681963025"},"('BA', 1, (1,), ((0, 1),), -10, 2)":{"1":"3698356445237207772956045432953649519/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 2),), -10, 2)":{"1":"-2981555285127191387917550568661001159/7647756585647444834274687787975350"},"('BA', 1, (2,), ((0, 1),), -9, 1)":{"1":"-3706795349055853229324900260857622319/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 3),), -9, 1)":{"1":"2876001342212719755442321224812269631/4588653951388466900564812672785210"},"('BA', 1, (1,), ((0, 2),), -9, 1)":{"1":"-3706795349055853229324900260857622319/11471634878471167251412031681963025"},"('BA', 1, (1,), ((0, 1),), -9, 2)":{"1":"-3706795349055853229324900260857622319/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 2),), -9, 2)":{"1":"3014467010019908667756084397486495079/7647756585647444834274687787975350"},"('BA', 1, (2,), ((0, 1),), -8, 1)":{"1":"40866521918642154860585199122889549709/126187983663182839765532348501593275"},"('BA', 1, (), ((0, 3),), -8, 1)":{"1":"-32086722552454073392098788406572979901/50475193465273135906212939400637310"},"('BA', 1, (1,), ((0, 2),), -8, 1)":{"1":"40866521918642154860585199122889549709/126187983663182839765532348501593275"},"('BA', 1, (1,), ((0, 1),), -8, 2)":{"1":"40866521918642154860585199122889549709/126187983663182839765532348501593275"},"('BA', 1, (), ((0, 2),), -8, 2)":{"1":"-33550022446818753636846523525959074869/84125322442121893177021565667728850"},"('BA', 1, (2,), ((0, 1),), -7, 1)":{"1":"-3645196481713595484337076792241271893701/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 3),), -7, 1)":{"1":"2899732675870130706407009851342350945509/4492292218409309095652951606656720590"},"('BA', 1, (1,), ((0, 2),), -7, 1)":{"1":"-3645196481713595484337076792241271893701/11230730546023272739132379016641801475"},"('BA', 1, (1,), ((0, 1),), -7, 2)":{"1":"-3645196481713595484337076792241271893701/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 2),), -7, 2)":{"1":"3023976643510708169395354341492171103541/7487153697348848492754919344427867650"},"('BA', 1, (2,), ((0, 1),), -6, 1)":{"1":"3653182778990767589396015372875328285861/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 3),), -6, 1)":{"1":"-2948791359144187923197632560951554497349/4492292218409309095652951606656720590"},"('BA', 1, (1,), ((0, 2),), -6, 1)":{"1":"3653182778990767589396015372875328285861/11230730546023272739132379016641801475"},"('BA', 1, (1,), ((0, 1),), -6, 2)":{"1":"3653182778990767589396015372875328285861/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 2),), -6, 2)":{"1":"-3066189929118617867564029696272183462101/7487153697348848492754919344427867650"},"('BA', 1, (2,), ((0, 1),), -5, 1)":{"1":"-3661081314759399341652108474601318124261/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 3),), -5, 1)":{"1":"3004607678575852305807357146481882688709/4492292218409309095652951606656720590"},"('BA', 1, (1,), ((0, 2),), -5, 1)":{"1":"-3661081314759399341652108474601318124261/11230730546023272739132379016641801475"},"('BA', 1, (1,), ((0, 1),), -5, 2)":{"1":"-3661081314759399341652108474601318124261/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 2),), -5, 2)":{"1":"3114019951273110145114815701168455261301/7487153697348848492754919344427867650"},"('BA', 1, (2,), ((0, 1),), -4, 1)":{"1":"3668893996878372053122809260004199377461/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 3),), -4, 1)":{"1":"-3069921701090464173702415712449969965461/4492292218409309095652951606656720590"},"('BA', 1, (1,), ((0, 2),), -4, 1)":{"1":"3668893996878372053122809260004199377461/11230730546023272739132379016641801475"},"('BA', 1, (1,), ((0, 1),), -4, 2)":{"1":"3668893996878372053122809260004199377461/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 2),), -4, 2)":{"1":"-3169750417055115486939147970375674867461/7487153697348848492754919344427867650"},"('BA', 1, (2,), ((0, 1),), -3, 1)":{"1":"-3676622671662732154792749821908124918261/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 3),), -3, 1)":{"1":"3149527051369373220902803500060403035701/4492292218409309095652951606656720590"},"('BA', 1, (1,), ((0, 2),), -3, 1)":{"1":"-3676622671662732154792749821908124918261/11230730546023272739132379016641801475"},"('BA', 1, (1,), ((0, 1),), -3, 2)":{"1":"-3676622671662732154792749821908124918261/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 2),), -3, 2)":{"1":"3237376321418266376551127887035023349461/7487153697348848492754919344427867650"},"('BA', 1, (2,), ((0, 1),), -2, 1)":{"1":"3684269126502577787295988888472646995861/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 3),), -2, 1)":{"1":"-3253009073535284114113305534233601819221/4492292218409309095652951606656720590"},"('BA', 1, (1,), ((0, 2),), -2, 1)":{"1":"3684269126502577787295988888472646995861/11230730546023272739132379016641801475"},"('BA', 1, (1,), ((0, 1),), -2, 2)":{"1":"3684269126502577787295988888472646995861/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 2),), -2, 2)":{"1":"-3324885749029833059643752759940109348661/7487153697348848492754919344427867650"},"('BA', 1, (2,), ((0, 1),), -1, 1)":{"1":"-3691835092344109255246562280652279367381/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 3),), -1, 1)":{"1":"3404328390365913473124773377826249249621/4492292218409309095652951606656720590"},"('BA', 1, (1,), ((0, 2),), -1, 1)":{"1":"-3691835092344109255246562280652279367381/11230730546023272739132379016641801475"},"('BA', 1, (1,), ((0, 1),), -1, 2)":{"1":"-3691835092344109255246562280652279367381/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 2),), -1, 2)":{"1":"3452246174028946103478404861630587602581/7487153697348848492754919344427867650"},"('BA', 1, (2,), ((0, 1),), 0, 1)":{"1":"3699322246041458103739317199996707235031/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 3),), 0, 1)":{"1":"-3699322246041458103739317199996707235031/4492292218409309095652951606656720590"},"('BA', 1, (1,), ((0, 2),), 0, 1)":{"1":"3699322246041458103739317199996707235031/11230730546023272739132379016641801475"},"('BA', 1, (1,), ((0, 1),), 0, 2)":{"1":"3699322246041458103739317199996707235031/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 2),), 0, 2)":{"1":"-3699322246041458103739317199996707235031/7487153697348848492754919344427867650"},"('BA', 1, (), ((0, 1),), -96, 3)":{"1":"-3699322246041458103739317199996707235031/22461461092046545478264758033283602950"},"('BA', 1, (), ((0, 1),), -95, 3)":{"1":"3691835092344109255246562280652279367381/22461461092046545478264758033283602950"},"('BA', 1, (), ((0, 1),), -94, 3)":{"1":"-3684269126502577787295988888472646995861/22461461092046545478264758033283602950"},"('BA', 1, (), ((0, 1),), -93, 3)":{"1":"3676622671662732154792749821908124918261/22461461092046545478264758033283602950"},"('BA', 1, (), ((0, 1),), -92, 3)":{"1":"-3668893996878372053122809260004199377461/22461461092046545478264758033283602950"},"('BA', 1, (), ((0, 1),), -91, 3)":{"1":"3661081314759399341652108474601318124261/22461461092046545478264758033283602950"},"('BA', 1, (), ((0, 1),), -90, 3)":{"1":"-3653182778990767589396015372875328285861/22461461092046545478264758033283602950"},"('BA', 1, (), ((0, 1),), -89, 3)":{"1":"3645196481713595484337076792241271893701/22461461092046545478264758033283602950"},"('BA', 1, (), ((0, 1),), -88, 3)":{"1":"-40866521918642154860585199122889549709/252375967326365679531064697003186550"},"('BA', 1, (), ((0, 1),), -87, 3)":{"1":"3706795349055853229324900260857622319/22943269756942334502824063363926050"},"('BA', 1, (), ((0, 1),), -86, 3)":{"1":"-3698356445237207772956045432953649519/22943269756942334502824063363926050"},"('BA', 1, (), ((0, 1),), -85, 3)":{"1":"3689819414629973415931738804725211919/22943269756942334502824063363926050"},"('BA', 1, (), ((0, 1),), -84, 3)":{"1":"-3681181948368536301765969745576439759/22943269756942334502824063363926050"},"('BA', 1, (), ((0, 1),), -83, 3)":{"1":"3672441655127796364812512959533039359/22943269756942334502824063363926050"},"('BA', 1, (), ((0, 1),), -82, 3)":{"1":"-44139711531918267321142140457772773/276424936830630536178603173059350"},"('BA', 1, (), ((0, 1),), -81, 3)":{"1":"44031838385838021258243173365847173/276424936830630536178603173059350"},"('BA', 1, (), ((0, 1),), -80, 3)":{"1":"-4880292608058024066886120358155997/30713881870070059575400352562150"},"('BA', 1, (), ((0, 1),), -79, 3)":{"1":"4868007055309996043055960217131137/30713881870070059575400352562150"},"('BA', 1, (), ((0, 1),), -78, 3)":{"1":"-61462860623241058403302042280303/388783314811013412346839905850"},"('BA', 1, (), ((0, 1),), -77, 3)":{"1":"61303359776139104182852056677903/388783314811013412346839905850"},"('BA', 1, (), ((0, 1),), -76, 3)":{"1":"-672559662384108370412072783887333/4276616462921147535815238964350"},"('BA', 1, (), ((0, 1),), -75, 3)":{"1":"670758981768141571449624262218133/4276616462921147535815238964350"},"('BA', 1, (), ((0, 1),), -74, 3)":{"1":"-668934292077295215167676426926677/4276616462921147535815238964350"},"('BA', 1, (), ((0, 1),), -73, 3)":{"1":"667084944417653637854891458725877/4276616462921147535815238964350"},"('BA', 1, (), ((0, 1),), -72, 3)":{"1":"-9112469359293533278712889630349/58583787163303390901578615950"},"('BA', 1, (), ((0, 1),), -71, 3)":{"1":"3028810706851429109067025637383/19527929054434463633859538650"},"('BA', 1, (), ((0, 1),), -70, 3)":{"1":"-42535343474848157886823113473/275041254287809346955768150"},"('BA', 1, (), ((0, 1),), -69, 3)":{"1":"42409610330030873613929048033/275041254287809346955768150"},"('BA', 1, (), ((0, 1),), -68, 3)":{"1":"-14094018321907827923954201611/91680418095936448985256050"},"('BA', 1, (), ((0, 1),), -67, 3)":{"1":"14050874595745034300902316411/91680418095936448985256050"},"('BA', 1, (), ((0, 1),), -66, 3)":{"1":"-209060999005535159677640233/1368364449193081328138150"},"('BA', 1, (), ((0, 1),), -65, 3)":{"1":"625192648726870088010174299/4105093347579243984414450"},"('BA', 1, (), ((0, 1),), -64, 3)":{"1":"-623171679694215690971693339/4105093347579243984414450"},"('BA', 1, (), ((0, 1),), -63, 3)":{"1":"310559566510213034489743057/2052546673789621992207225"},"('BA', 1, (), ((0, 1),), -62, 3)":{"1":"-928551009361054917576341971/6157640021368865976621675"},"('BA', 1, (), ((0, 1),), -61, 3)":{"1":"925372872575832277072279171/6157640021368865976621675"},"('BA', 1, (), ((0, 1),), -60, 3)":{"1":"-15117092380124150817026911/100944918383096163551175"},"('BA', 1, (), ((0, 1),), -59, 3)":{"1":"15063255090319832863132951/100944918383096163551175"},"('BA', 1, (), ((0, 1),), -58, 3)":{"1":"-254381445831833111660789/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -57, 3)":{"1":"253437484000080020709989/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -56, 3)":{"1":"-252476961434436524654789/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -55, 3)":{"1":"251499286680120823312889/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -54, 3)":{"1":"-250503836021181200128409/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -53, 3)":{"1":"748469853272339196210427/5132792460157432044975"},"('BA', 1, (), ((0, 1),), -52, 3)":{"1":"-14063600165435720745359/96845140757687397075"},"('BA', 1, (), ((0, 1),), -51, 3)":{"1":"14004003155738682347159/96845140757687397075"},"('BA', 1, (), ((0, 1),), -50, 3)":{"1":"-13943237577224054960759/96845140757687397075"},"('BA', 1, (), ((0, 1),), -49, 3)":{"1":"13881256687139135026631/96845140757687397075"},"('BA', 1, (), ((0, 1),), -48, 3)":{"1":"-282000222059796592919/1976431444034436675"},"('BA', 1, (), ((0, 1),), -47, 3)":{"1":"13881256687139135026631/96845140757687397075"},"('BA', 1, (), ((0, 1),), -46, 3)":{"1":"-13943237577224054960759/96845140757687397075"},"('BA', 1, (), ((0, 1),), -45, 3)":{"1":"14004003155738682347159/96845140757687397075"},"('BA', 1, (), ((0, 1),), -44, 3)":{"1":"-14063600165435720745359/96845140757687397075"},"('BA', 1, (), ((0, 1),), -43, 3)":{"1":"748469853272339196210427/5132792460157432044975"},"('BA', 1, (), ((0, 1),), -42, 3)":{"1":"-250503836021181200128409/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -41, 3)":{"1":"251499286680120823312889/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -40, 3)":{"1":"-252476961434436524654789/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -39, 3)":{"1":"253437484000080020709989/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -38, 3)":{"1":"-254381445831833111660789/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -37, 3)":{"1":"15063255090319832863132951/100944918383096163551175"},"('BA', 1, (), ((0, 1),), -36, 3)":{"1":"-15117092380124150817026911/100944918383096163551175"},"('BA', 1, (), ((0, 1),), -35, 3)":{"1":"925372872575832277072279171/6157640021368865976621675"},"('BA', 1, (), ((0, 1),), -34, 3)":{"1":"-928551009361054917576341971/6157640021368865976621675"},"('BA', 1, (), ((0, 1),), -33, 3)":{"1":"310559566510213034489743057/2052546673789621992207225"},"('BA', 1, (), ((0, 1),), -32, 3)":{"1":"-623171679694215690971693339/4105093347579243984414450"},"('BA', 1, (), ((0, 1),), -31, 3)":{"1":"625192648726870088010174299/4105093347579243984414450"},"('BA', 1, (), ((0, 1),), -30, 3)":{"1":"-209060999005535159677640233/1368364449193081328138150"},"('BA', 1, (), ((0, 1),), -29, 3)":{"1":"14050874595745034300902316411/91680418095936448985256050"},"('BA', 1, (), ((0, 1),), -28, 3)":{"1":"-14094018321907827923954201611/91680418095936448985256050"},"('BA', 1, (), ((0, 1),), -27, 3)":{"1":"42409610330030873613929048033/275041254287809346955768150"},"('BA', 1, (), ((0, 1),), -26, 3)":{"1":"-42535343474848157886823113473/275041254287809346955768150"},"('BA', 1, (), ((0, 1),), -25, 3)":{"1":"3028810706851429109067025637383/19527929054434463633859538650"},"('BA', 1, (), ((0, 1),), -24, 3)":{"1":"-9112469359293533278712889630349/58583787163303390901578615950"},"('BA', 1, (), ((0, 1),), -23, 3)":{"1":"667084944417653637854891458725877/4276616462921147535815238964350"},"('BA', 1, (), ((0, 1),), -22, 3)":{"1":"-668934292077295215167676426926677/4276616462921147535815238964350"},"('BA', 1, (), ((0, 1),), -21, 3)":{"1":"670758981768141571449624262218133/4276616462921147535815238964350"},"('BA', 1, (), ((0, 1),), -20, 3)":{"1":"-672559662384108370412072783887333/4276616462921147535815238964350"},"('BA', 1, (), ((0, 1),), -19, 3)":{"1":"61303359776139104182852056677903/388783314811013412346839905850"},"('BA', 1, (), ((0, 1),), -18, 3)":{"1":"-61462860623241058403302042280303/388783314811013412346839905850"},"('BA', 1, (), ((0, 1),), -17, 3)":{"1":"4868007055309996043055960217131137/30713881870070059575400352562150"},"('BA', 1, (), ((0, 1),), -16, 3)":{"1":"-4880292608058024066886120358155997/30713881870070059575400352562150"},"('BA', 1, (), ((0, 1),), -15, 3)":{"1":"44031838385838021258243173365847173/276424936830630536178603173059350"},"('BA', 1, (), ((0, 1),), -14, 3)":{"1":"-44139711531918267321142140457772773/276424936830630536178603173059350"},"('BA', 1, (), ((0, 1),), -13, 3)":{"1":"3672441655127796364812512959533039359/22943269756942334502824063363926050"},"('BA', 1, (), ((0, 1),), -12, 3)":{"1":"-3681181948368536301765969745576439759/22943269756942334502824063363926050"},"('BA', 1, (), ((0, 1),), -11, 3)":{"1":"3689819414629973415931738804725211919/22943269756942334502824063363926050"},"('BA', 1, (), ((0, 1),), -10, 3)":{"1":"-3698356445237207772956045432953649519/22943269756942334502824063363926050"},"('BA', 1, (), ((0, 1),), -9, 3)":{"1":"3706795349055853229324900260857622319/22943269756942334502824063363926050"},"('BA', 1, (), ((0, 1),), -8, 3)":{"1":"-40866521918642154860585199122889549709/252375967326365679531064697003186550"},"('BA', 1, (), ((0, 1),), -7, 3)":{"1":"3645196481713595484337076792241271893701/22461461092046545478264758033283602950"},"('BA', 1, (), ((0, 1),), -6, 3)":{"1":"-3653182778990767589396015372875328285861/22461461092046545478264758033283602950"},"('BA', 1, (), ((0, 1),), -5, 3)":{"1":"3661081314759399341652108474601318124261/22461461092046545478264758033283602950"},"('BA', 1, (), ((0, 1),), -4, 3)":{"1":"-3668893996878372053122809260004199377461/22461461092046545478264758033283602950"},"('BA', 1, (), ((0, 1),), -3, 3)":{"1":"3676622671662732154792749821908124918261/22461461092046545478264758033283602950"},"('BA', 1, (), ((0, 1),), -2, 3)":{"1":"-3684269126502577787295988888472646995861/22461461092046545478264758033283602950"},"('BA', 1, (), ((0, 1),), -1, 3)":{"1":"3691835092344109255246562280652279367381/22461461092046545478264758033283602950"},"('BA', 1, (), ((0, 1),), 0, 3)":{"1":"-3699322246041458103739317199996707235031/22461461092046545478264758033283602950"},"('BA', 1, (-2,), ((0, 1),), -96, 1)":{"1":"-3699322246041458103739317199996707235031/11230730546023272739132379016641801475"},"('BA', 0, (), ((0, 3),), -96, 1)":{"1":"3699322246041458103739317199996707235031/7487153697348848492754919344427867650"},"('BA', 1, (-2,), ((0, 1),), -95, 1)":{"1":"3691835092344109255246562280652279367381/11230730546023272739132379016641801475"},"('BA', 0, (), ((0, 3),), -95, 1)":{"1":"-3212657255713782951710247442608895837781/7487153697348848492754919344427867650"},"('BA', 1, (-2,), ((0, 1),), -94, 1)":{"1":"-3684269126502577787295988888472646995861/11230730546023272739132379016641801475"},"('BA', 0, (), ((0, 3),), -94, 1)":{"1":"2965502371557088331991516631407571701461/7487153697348848492754919344427867650"},"('BA', 1, (-2,), ((0, 1),), -93, 1)":{"1":"3676622671662732154792749821908124918261/11230730546023272739132379016641801475"},"('BA', 0, (), ((0, 3),), -93, 1)":{"1":"-2798129971173800598309505952161921780661/7487153697348848492754919344427867650"},"('BA', 1, (-2,), ((0, 1),), -92, 1)":{"1":"-3668893996878372053122809260004199377461/11230730546023272739132379016641801475"},"('BA', 0, (), ((0, 3),), -92, 1)":{"1":"2670606837231858920755486680747150357461/7487153697348848492754919344427867650"},"('BA', 1, (-2,), ((0, 1),), -91, 1)":{"1":"3661081314759399341652108474601318124261/11230730546023272739132379016641801475"},"('BA', 0, (), ((0, 3),), -91, 1)":{"1":"-2566958587786820948577522927735592398341/7487153697348848492754919344427867650"},"('BA', 1, (-2,), ((0, 1),), -90, 1)":{"1":"-3653182778990767589396015372875328285861/11230730546023272739132379016641801475"},"('BA', 0, (), ((0, 3),), -90, 1)":{"1":"2479197079246468145732044019669038638341/7487153697348848492754919344427867650"},"('BA', 1, (-2,), ((0, 1),), -89, 1)":{"1":"3645196481713595484337076792241271893701/11230730546023272739132379016641801475"},"('BA', 0, (), ((0, 3),), -89, 1)":{"1":"-2402756805307820854453631890743070313381/7487153697348848492754919344427867650"},"('BA', 1, (-2,), ((0, 1),), -88, 1)":{"1":"-40866521918642154860585199122889549709/126187983663182839765532348501593275"},"('BA', 0, (), ((0, 3),), -88, 1)":{"1":"26233522974995352413107847929028600029/84125322442121893177021565667728850"},"('BA', 1, (-2,), ((0, 1),), -87, 1)":{"1":"3706795349055853229324900260857622319/11471634878471167251412031681963025"},"('BA', 0, (), ((0, 3),), -87, 1)":{"1":"-2322138670983964106187268534115367839/7647756585647444834274687787975350"},"('BA', 1, (-2,), ((0, 1),), -86, 1)":{"1":"-3698356445237207772956045432953649519/11471634878471167251412031681963025"},"('BA', 0, (), ((0, 3),), -86, 1)":{"1":"2264754125017175002879055704368352799/7647756585647444834274687787975350"},"('BA', 1, (-2,), ((0, 1),), -85, 1)":{"1":"3689819414629973415931738804725211919/11471634878471167251412031681963025"},"('BA', 0, (), ((0, 3),), -85, 1)":{"1":"-24328931617027910635008659819108644789/84125322442121893177021565667728850"},"('BA', 1, (-2,), ((0, 1),), -84, 1)":{"1":"-3681181948368536301765969745576439759/11471634878471167251412031681963025"},"('BA', 0, (), ((0, 3),), -84, 1)":{"1":"23785251101794118948907751818244263829/84125322442121893177021565667728850"},"('BA', 1, (-2,), ((0, 1),), -83, 1)":{"1":"3672441655127796364812512959533039359/11471634878471167251412031681963025"},"('BA', 0, (), ((0, 3),), -83, 1)":{"1":"-23274952442584764168317467156171886629/84125322442121893177021565667728850"},"('BA', 1, (-2,), ((0, 1),), -82, 1)":{"1":"-44139711531918267321142140457772773/138212468415315268089301586529675"},"('BA', 0, (), ((0, 3),), -82, 1)":{"1":"274615397135274999923259039196932263/1013558101712311965988211634550950"},"('BA', 1, (-2,), ((0, 1),), -81, 1)":{"1":"44031838385838021258243173365847173/138212468415315268089301586529675"},"('BA', 0, (), ((0, 3),), -81, 1)":{"1":"-269104277961086428843154031544999943/1013558101712311965988211634550950"},"('BA', 1, (-2,), ((0, 1),), -80, 1)":{"1":"-4880292608058024066886120358155997/15356940935035029787700176281075"},"('BA', 0, (), ((0, 3),), -80, 1)":{"1":"87949597169254443253417397813306981/337852700570770655329403878183650"},"('BA', 1, (-2,), ((0, 1),), -79, 1)":{"1":"4868007055309996043055960217131137/15356940935035029787700176281075"},"('BA', 0, (), ((0, 3),), -79, 1)":{"1":"-5074838698785994782001017562309753/19873688268868862078200228128450"},"('BA', 1, (-2,), ((0, 1),), -78, 1)":{"1":"-61462860623241058403302042280303/194391657405506706173419952925"},"('BA', 0, (), ((0, 3),), -78, 1)":{"1":"21012769583630585731355185915069/83855224763159755604220371850"},"('BA', 1, (-2,), ((0, 1),), -77, 1)":{"1":"61303359776139104182852056677903/194391657405506706173419952925"},"('BA', 0, (), ((0, 3),), -77, 1)":{"1":"-20627103448687470418130917322269/83855224763159755604220371850"},"('BA', 1, (-2,), ((0, 1),), -76, 1)":{"1":"-672559662384108370412072783887333/2138308231460573767907619482175"},"('BA', 0, (), ((0, 3),), -76, 1)":{"1":"20254219955714666517885656863549/83855224763159755604220371850"},"('BA', 1, (-2,), ((0, 1),), -75, 1)":{"1":"670758981768141571449624262218133/2138308231460573767907619482175"},"('BA', 0, (), ((0, 3),), -75, 1)":{"1":"-19892738786309566819541649245549/83855224763159755604220371850"},"('BA', 1, (-2,), ((0, 1),), -74, 1)":{"1":"-668934292077295215167676426926677/2138308231460573767907619482175"},"('BA', 0, (), ((0, 3),), -74, 1)":{"1":"19541461626574439406974151542381/83855224763159755604220371850"},"('BA', 1, (-2,), ((0, 1),), -73, 1)":{"1":"667084944417653637854891458725877/2138308231460573767907619482175"},"('BA', 0, (), ((0, 3),), -73, 1)":{"1":"-19199340192523099017481962199181/83855224763159755604220371850"},"('BA', 1, (-2,), ((0, 1),), -72, 1)":{"1":"-9112469359293533278712889630349/29291893581651695450789307975"},"('BA', 0, (), ((0, 3),), -72, 1)":{"1":"258430834188345742036759214197/1148701709084380213756443450"},"('BA', 1, (-2,), ((0, 1),), -71, 1)":{"1":"3028810706851429109067025637383/9763964527217231816929769325"},"('BA', 0, (), ((0, 3),), -71, 1)":{"1":"-50791711106862111014240158873/229740341816876042751288690"},"('BA', 1, (-2,), ((0, 1),), -70, 1)":{"1":"-42535343474848157886823113473/137520627143904673477884075"},"('BA', 0, (), ((0, 3),), -70, 1)":{"1":"703036078745644557637512863/3235779462209521728891390"},"('BA', 1, (-2,), ((0, 1),), -69, 1)":{"1":"42409610330030873613929048033/137520627143904673477884075"},"('BA', 0, (), ((0, 3),), -69, 1)":{"1":"-6218355983202487982229425719/29122015159885695560022510"},"('BA', 1, (-2,), ((0, 1),), -68, 1)":{"1":"-14094018321907827923954201611/45840209047968224492628025"},"('BA', 0, (), ((0, 3),), -68, 1)":{"1":"6111273790813343064393814999/29122015159885695560022510"},"('BA', 1, (-2,), ((0, 1),), -67, 1)":{"1":"14050874595745034300902316411/45840209047968224492628025"},"('BA', 0, (), ((0, 3),), -67, 1)":{"1":"-102100148407784208616105884023/495074257718056824520382670"},"('BA', 1, (-2,), ((0, 1),), -66, 1)":{"1":"-209060999005535159677640233/684182224596540664069075"},"('BA', 0, (), ((0, 3),), -66, 1)":{"1":"1497531788968019811392371901/7389168025642639171946010"},"('BA', 1, (-2,), ((0, 1),), -65, 1)":{"1":"625192648726870088010174299/2052546673789621992207225"},"('BA', 0, (), ((0, 3),), -65, 1)":{"1":"-133775350148580002313639991/671742547785694470176910"},"('BA', 1, (-2,), ((0, 1),), -64, 1)":{"1":"-623171679694215690971693339/2052546673789621992207225"},"('BA', 0, (), ((0, 3),), -64, 1)":{"1":"10110750229417909112575879/51672503675822651552070"},"('BA', 1, (-2,), ((0, 1),), -63, 1)":{"1":"621119133020426068979486114/2052546673789621992207225"},"('BA', 0, (), ((0, 3),), -63, 1)":{"1":"-54631654733930854960640677/284198770217024583536385"},"('BA', 1, (-2,), ((0, 1),), -62, 1)":{"1":"-1857102018722109835152683942/6157640021368865976621675"},"('BA', 0, (), ((0, 3),), -62, 1)":{"1":"53663627550222446295149797/284198770217024583536385"},"('BA', 1, (-2,), ((0, 1),), -61, 1)":{"1":"1850745745151664554144558342/6157640021368865976621675"},"('BA', 0, (), ((0, 3),), -61, 1)":{"1":"-52703900090245323646230613/284198770217024583536385"},"('BA', 1, (-2,), ((0, 1),), -60, 1)":{"1":"-30234184760248301634053822/100944918383096163551175"},"('BA', 0, (), ((0, 3),), -60, 1)":{"1":"848383511372252305177033/4658996233065976779285"},"('BA', 1, (-2,), ((0, 1),), -59, 1)":{"1":"30126510180639665726265902/100944918383096163551175"},"('BA', 0, (), ((0, 3),), -59, 1)":{"1":"-832870313104313701414657/4658996233065976779285"},"('BA', 1, (-2,), ((0, 1),), -58, 1)":{"1":"-508762891663666223321578/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -58, 1)":{"1":"13854963440221272675443/78966037848575877615"},"('BA', 1, (-2,), ((0, 1),), -57, 1)":{"1":"506874968000160041419978/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -57, 1)":{"1":"-176730784618284695680199/1026558492031486408995"},"('BA', 1, (-2,), ((0, 1),), -56, 1)":{"1":"-504953922868873049309578/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -56, 1)":{"1":"173359350412876024526447/1026558492031486408995"},"('BA', 1, (-2,), ((0, 1),), -55, 1)":{"1":"502998573360241646625778/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -55, 1)":{"1":"-169997103087058612594547/1026558492031486408995"},"('BA', 1, (-2,), ((0, 1),), -54, 1)":{"1":"-501007672042362400256818/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -54, 1)":{"1":"166641012294062168715443/1026558492031486408995"},"('BA', 1, (-2,), ((0, 1),), -53, 1)":{"1":"1496939706544678392420854/5132792460157432044975"},"('BA', 0, (), ((0, 3),), -53, 1)":{"1":"-163288118407943825508803/1026558492031486408995"},"('BA', 1, (-2,), ((0, 1),), -52, 1)":{"1":"-28127200330871441490718/96845140757687397075"},"('BA', 0, (), ((0, 3),), -52, 1)":{"1":"3017651239943147032231/19369028151537479415"},"('BA', 1, (-2,), ((0, 1),), -51, 1)":{"1":"28008006311477364694318/96845140757687397075"},"('BA', 0, (), ((0, 3),), -51, 1)":{"1":"-2954345971864959578143/19369028151537479415"},"('BA', 1, (-2,), ((0, 1),), -50, 1)":{"1":"-27886475154448109921518/96845140757687397075"},"('BA', 0, (), ((0, 3),), -50, 1)":{"1":"2890938411675783174943/19369028151537479415"},"('BA', 1, (-2,), ((0, 1),), -49, 1)":{"1":"27762513374278270053262/96845140757687397075"},"('BA', 0, (), ((0, 3),), -49, 1)":{"1":"-14136875153900922169931/96845140757687397075"},"('BA', 1, (-2,), ((0, 1),), -48, 1)":{"1":"-564000444119593185838/1976431444034436675"},"('BA', 0, (), ((0, 3),), -48, 1)":{"1":"282000222059796592919/1976431444034436675"},"('BA', 1, (-2,), ((0, 1),), -47, 1)":{"1":"27762513374278270053262/96845140757687397075"},"('BA', 0, (), ((0, 3),), -47, 1)":{"1":"-13625638220377347883331/96845140757687397075"},"('BA', 1, (-2,), ((0, 1),), -46, 1)":{"1":"-27886475154448109921518/96845140757687397075"},"('BA', 0, (), ((0, 3),), -46, 1)":{"1":"13431783096069194046803/96845140757687397075"},"('BA', 1, (-2,), ((0, 1),), -45, 1)":{"1":"28008006311477364694318/96845140757687397075"},"('BA', 0, (), ((0, 3),), -45, 1)":{"1":"-13236276452152566803603/96845140757687397075"},"('BA', 1, (-2,), ((0, 1),), -44, 1)":{"1":"-28127200330871441490718/96845140757687397075"},"('BA', 0, (), ((0, 3),), -44, 1)":{"1":"13038944131155706329563/96845140757687397075"},"('BA', 1, (-2,), ((0, 1),), -43, 1)":{"1":"1496939706544678392420854/5132792460157432044975"},"('BA', 0, (), ((0, 3),), -43, 1)":{"1":"-680499114504959264876839/5132792460157432044975"},"('BA', 1, (-2,), ((0, 1),), -42, 1)":{"1":"-501007672042362400256818/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -42, 1)":{"1":"669817954656776357193239/5132792460157432044975"},"('BA', 1, (-2,), ((0, 1),), -41, 1)":{"1":"502998573360241646625778/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -41, 1)":{"1":"-659010204645431876904599/5132792460157432044975"},"('BA', 1, (-2,), ((0, 1),), -40, 1)":{"1":"-504953922868873049309578/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -40, 1)":{"1":"648065016542239025296499/5132792460157432044975"},"('BA', 1, (-2,), ((0, 1),), -39, 1)":{"1":"506874968000160041419978/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -39, 1)":{"1":"-636970980909056645858939/5132792460157432044975"},"('BA', 1, (-2,), ((0, 1),), -38, 1)":{"1":"-508762891663666223321578/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -38, 1)":{"1":"625716051376615946060939/5132792460157432044975"},"('BA', 1, (-2,), ((0, 1),), -37, 1)":{"1":"30126510180639665726265902/100944918383096163551175"},"('BA', 0, (), ((0, 3),), -37, 1)":{"1":"-36242960190138606586845001/302834755149288490653525"},"('BA', 1, (-2,), ((0, 1),), -36, 1)":{"1":"-30234184760248301634053822/100944918383096163551175"},"('BA', 0, (), ((0, 3),), -36, 1)":{"1":"35557626041548505065654321/302834755149288490653525"},"('BA', 1, (-2,), ((0, 1),), -35, 1)":{"1":"1850745745151664554144558342/6157640021368865976621675"},"('BA', 0, (), ((0, 3),), -35, 1)":{"1":"-2126483729589047625428685181/18472920064106597929865025"},"('BA', 1, (-2,), ((0, 1),), -34, 1)":{"1":"-1857102018722109835152683942/6157640021368865976621675"},"('BA', 0, (), ((0, 3),), -34, 1)":{"1":"2083170265401870496273315021/18472920064106597929865025"},"('BA', 1, (-2,), ((0, 1),), -33, 1)":{"1":"621119133020426068979486114/2052546673789621992207225"},"('BA', 0, (), ((0, 3),), -33, 1)":{"1":"-2039014639478329048373731021/18472920064106597929865025"},"('BA', 1, (-2,), ((0, 1),), -32, 1)":{"1":"-623171679694215690971693339/2052546673789621992207225"},"('BA', 0, (), ((0, 3),), -32, 1)":{"1":"3987903820462077421998726617/36945840128213195859730050"},"('BA', 1, (-2,), ((0, 1),), -31, 1)":{"1":"625192648726870088010174299/2052546673789621992207225"},"('BA', 0, (), ((0, 3),), -31, 1)":{"1":"-3895823418911761456932937877/36945840128213195859730050"},"('BA', 1, (-2,), ((0, 1),), -30, 1)":{"1":"-209060999005535159677640233/684182224596540664069075"},"('BA', 0, (), ((0, 3),), -30, 1)":{"1":"345603181950799960511883007/3358712738928472350884550"},"('BA', 1, (-2,), ((0, 1),), -29, 1)":{"1":"14050874595745034300902316411/45840209047968224492628025"},"('BA', 0, (), ((0, 3),), -29, 1)":{"1":"-22567862375573709924381424189/225033753508207647509264850"},"('BA', 1, (-2,), ((0, 1),), -28, 1)":{"1":"-14094018321907827923954201611/45840209047968224492628025"},"('BA', 0, (), ((0, 3),), -28, 1)":{"1":"21965337923989867947277510189/225033753508207647509264850"},"('BA', 1, (-2,), ((0, 1),), -27, 1)":{"1":"42409610330030873613929048033/137520627143904673477884075"},"('BA', 0, (), ((0, 3),), -27, 1)":{"1":"-21346611578940386051020152589/225033753508207647509264850"},"('BA', 1, (-2,), ((0, 1),), -26, 1)":{"1":"-42535343474848157886823113473/137520627143904673477884075"},"('BA', 0, (), ((0, 3),), -26, 1)":{"1":"2301147296028775306768875781/25003750389800849723251650"},"('BA', 1, (-2,), ((0, 1),), -25, 1)":{"1":"3028810706851429109067025637383/9763964527217231816929769325"},"('BA', 0, (), ((0, 3),), -25, 1)":{"1":"-158211451783598071083967070051/1775266277675860330350867150"},"('BA', 1, (-2,), ((0, 1),), -24, 1)":{"1":"-9112469359293533278712889630349/29291893581651695450789307975"},"('BA', 0, (), ((0, 3),), -24, 1)":{"1":"458633288634675792141005394241/5325798833027580991052601450"},"('BA', 1, (-2,), ((0, 1),), -23, 1)":{"1":"667084944417653637854891458725877/2138308231460573767907619482175"},"('BA', 0, (), ((0, 3),), -23, 1)":{"1":"-32273049001511747801654804117593/388783314811013412346839905850"},"('BA', 1, (-2,), ((0, 1),), -22, 1)":{"1":"-668934292077295215167676426926677/2138308231460573767907619482175"},"('BA', 0, (), ((0, 3),), -22, 1)":{"1":"31023094654481274598151920471993/388783314811013412346839905850"},"('BA', 1, (-2,), ((0, 1),), -21, 1)":{"1":"670758981768141571449624262218133/2138308231460573767907619482175"},"('BA', 0, (), ((0, 3),), -21, 1)":{"1":"-326988285434495235102624412913267/4276616462921147535815238964350"},"('BA', 1, (-2,), ((0, 1),), -20, 1)":{"1":"-672559662384108370412072783887333/2138308231460573767907619482175"},"('BA', 0, (), ((0, 3),), -20, 1)":{"1":"312154107026768748411977067733667/4276616462921147535815238964350"},"('BA', 1, (-2,), ((0, 1),), -19, 1)":{"1":"61303359776139104182852056677903/194391657405506706173419952925"},"('BA', 0, (), ((0, 3),), -19, 1)":{"1":"-296691639191999300698068463478147/4276616462921147535815238964350"},"('BA', 1, (-2,), ((0, 1),), -18, 1)":{"1":"-61462860623241058403302042280303/194391657405506706173419952925"},"('BA', 0, (), ((0, 3),), -18, 1)":{"1":"280531684946143412573530448498147/4276616462921147535815238964350"},"('BA', 1, (-2,), ((0, 1),), -17, 1)":{"1":"4868007055309996043055960217131137/15356940935035029787700176281075"},"('BA', 0, (), ((0, 3),), -17, 1)":{"1":"-6941299112486000551071275405873071/112617566856923551776467959394550"},"('BA', 1, (-2,), ((0, 1),), -16, 1)":{"1":"-4880292608058024066886120358155997/15356940935035029787700176281075"},"('BA', 0, (), ((0, 3),), -16, 1)":{"1":"6472280069340695406025750022041651/112617566856923551776467959394550"},"('BA', 1, (-2,), ((0, 1),), -15, 1)":{"1":"44031838385838021258243173365847173/138212468415315268089301586529675"},"('BA', 0, (), ((0, 3),), -15, 1)":{"1":"-161387610605177181151887719413637977/3040674305136935897964634903652850"},"('BA', 1, (-2,), ((0, 1),), -14, 1)":{"1":"-44139711531918267321142140457772773/138212468415315268089301586529675"},"('BA', 0, (), ((0, 3),), -14, 1)":{"1":"147227462296376881295349972480204217/3040674305136935897964634903652850"},"('BA', 1, (-2,), ((0, 1),), -13, 1)":{"1":"3672441655127796364812512959533039359/11471634878471167251412031681963025"},"('BA', 0, (), ((0, 3),), -13, 1)":{"1":"-10968859085057227520922883641211206011/252375967326365679531064697003186550"},"('BA', 1, (-2,), ((0, 1),), -12, 1)":{"1":"-3681181948368536301765969745576439759/11471634878471167251412031681963025"},"('BA', 0, (), ((0, 3),), -12, 1)":{"1":"9630249558725441792128078947948883211/252375967326365679531064697003186550"},"('BA', 1, (-2,), ((0, 1),), -11, 1)":{"1":"3689819414629973415931738804725211919/11471634878471167251412031681963025"},"('BA', 0, (), ((0, 3),), -11, 1)":{"1":"-8189232270775683245472274246628727851/252375967326365679531064697003186550"},"('BA', 1, (-2,), ((0, 1),), -10, 1)":{"1":"-3698356445237207772956045432953649519/11471634878471167251412031681963025"},"('BA', 0, (), ((0, 3),), -10, 1)":{"1":"602450515422890537274923752802240641/22943269756942334502824063363926050"},"('BA', 1, (-2,), ((0, 1),), -9, 1)":{"1":"3706795349055853229324900260857622319/11471634878471167251412031681963025"},"('BA', 0, (), ((0, 3),), -9, 1)":{"1":"-447174685159814140087994919369141121/22943269756942334502824063363926050"},"('BA', 1, (-2,), ((0, 1),), -8, 1)":{"1":"-40866521918642154860585199122889549709/126187983663182839765532348501593275"},"('BA', 0, (), ((0, 3),), -8, 1)":{"1":"3032474912298252481846854458693299331/252375967326365679531064697003186550"},"('BA', 1, (-2,), ((0, 1),), -7, 1)":{"1":"3645196481713595484337076792241271893701/11230730546023272739132379016641801475"},"('BA', 0, (), ((0, 3),), -7, 1)":{"1":"-82122547503728405313257912253332847259/22461461092046545478264758033283602950"},"('BA', 1, (-2,), ((0, 1),), -6, 1)":{"1":"-3653182778990767589396015372875328285861/11230730546023272739132379016641801475"},"('BA', 0, (), ((0, 3),), -6, 1)":{"1":"-131225679757869258404101313256459343301/22461461092046545478264758033283602950"},"('BA', 1, (-2,), ((0, 1),), -5, 1)":{"1":"3661081314759399341652108474601318124261/11230730546023272739132379016641801475"},"('BA', 0, (), ((0, 3),), -5, 1)":{"1":"378713133841664162428351834004140946501/22461461092046545478264758033283602950"},"('BA', 1, (-2,), ((0, 1),), -4, 1)":{"1":"-3668893996878372053122809260004199377461/11230730546023272739132379016641801475"},"('BA', 0, (), ((0, 3),), -4, 1)":{"1":"-674032517938832656020841522233052317461/22461461092046545478264758033283602950"},"('BA', 1, (-2,), ((0, 1),), -3, 1)":{"1":"3676622671662732154792749821908124918261/11230730546023272739132379016641801475"},"('BA', 0, (), ((0, 3),), -3, 1)":{"1":"1041144570195937485343018212669515505461/22461461092046545478264758033283602950"},"('BA', 1, (-2,), ((0, 1),), -2, 1)":{"1":"-3684269126502577787295988888472646995861/11230730546023272739132379016641801475"},"('BA', 0, (), ((0, 3),), -2, 1)":{"1":"-1527968861666109421382572117277421112661/22461461092046545478264758033283602950"},"('BA', 1, (-2,), ((0, 1),), -1, 1)":{"1":"3691835092344109255246562280652279367381/11230730546023272739132379016641801475"},"('BA', 0, (), ((0, 3),), -1, 1)":{"1":"2254301582453130344637617766522128778581/22461461092046545478264758033283602950"},"('BA', 1, (-2,), ((0, 1),), 0, 1)":{"1":"-3699322246041458103739317199996707235031/11230730546023272739132379016641801475"},"('BA', 0, (), ((0, 3),), 0, 1)":{"1":"-3699322246041458103739317199996707235031/22461461092046545478264758033283602950"},"('R', -95, 4)":{"1":"-48"},"('R', -94, 4)":{"1":"72"},"('R', -93, 4)":{"1":"-88"},"('R', -92, 4)":{"1":"100"},"('R', -91, 4)":{"1":"-548/5"},"('R', -90, 4)":{"1":"588/5"},"('R', -89, 4)":{"1":"-4356/35"},"('R', -88, 4)":{"1":"4566/35"},"('R', -87, 4)":{"1":"-14258/105"},"('R', -86, 4)":{"1":"14762/105"},"('R', -85, 4)":{"1":"-167422/1155"},"('R', -84, 4)":{"1":"172042/1155"},"('R', -83, 4)":{"1":"-2291986/15015"},"('R', -82, 4)":{"1":"2343466/15015"},"('R', -81, 4)":{"1":"-2391514/15015"},"('R', -80, 4)":{"1":"2436559/15015"},"('R', -79, 4)":{"1":"-42142223/255255"},"('R', -78, 4)":{"1":"14274301/85085"},"('R', -77, 4)":{"1":"-275295799/1616615"},"('R', -76, 4)":{"1":"55835135/323323"},"('R', -75, 4)":{"1":"-56574159/323323"},"('R', -74, 4)":{"1":"57279591/323323"},"('R', -73, 4)":{"1":"-1332950097/7436429"},"('R', -72, 4)":{"1":"1347822955/7436429"},"('R', -71, 4)":{"1":"-34052522467/185910725"},"('R', -70, 4)":{"1":"34395742267/185910725"},"('R', -69, 4)":{"1":"-312536252003/1673196525"},"('R', -68, 4)":{"1":"315404588903/1673196525"},"('R', -67, 4)":{"1":"-9227046511387/48522699225"},"('R', -66, 4)":{"1":"9304682830147/48522699225"},"('R', -65, 4)":{"1":"-290774257297357/1504203675975"},"('R', -64, 4)":{"1":"586061125622639/3008407351950"},"('R', -63, 4)":{"1":"-53676090078349/273491577450"},"('R', -62, 4)":{"1":"54062195834749/273491577450"},"('R', -61, 4)":{"1":"-54437269998109/273491577450"},"('R', -60, 4)":{"1":"54801925434709/273491577450"},"('R', -59, 4)":{"1":"-2040798836801833/10119188365650"},"('R', -58, 4)":{"1":"2053580969474233/10119188365650"},"('R', -57, 4)":{"1":"-2066035355155033/10119188365650"},"('R', -56, 4)":{"1":"2078178381193813/10119188365650"},"('R', -55, 4)":{"1":"-85691034670497533/414886722991650"},"('R', -54, 4)":{"1":"12309312989335019/59269531855950"},"('R', -53, 4)":{"1":"-532145396070491417/2548589869805850"},"('R', -52, 4)":{"1":"5884182435213075787/28034488567864350"},"('R', -51, 4)":{"1":"-5914085889685464427/28034488567864350"},"('R', -50, 4)":{"1":"5943339269060627227/28034488567864350"},"('R', -49, 4)":{"1":"-280682601097106968469/1317620962689624450"},"('R', -48, 4)":{"1":"282000222059796592919/1317620962689624450"},"('R', -47, 4)":{"1":"-13881256687139135026631/64563427171791598050"},"('R', -46, 4)":{"1":"13943237577224054960759/64563427171791598050"},"('R', -45, 4)":{"1":"-14004003155738682347159/64563427171791598050"},"('R', -44, 4)":{"1":"14063600165435720745359/64563427171791598050"},"('R', -43, 4)":{"1":"-748469853272339196210427/3421861640104954696650"},"('R', -42, 4)":{"1":"250503836021181200128409/1140620546701651565550"},"('R', -41, 4)":{"1":"-251499286680120823312889/1140620546701651565550"},"('R', -40, 4)":{"1":"252476961434436524654789/1140620546701651565550"},"('R', -39, 4)":{"1":"-253437484000080020709989/1140620546701651565550"},"('R', -38, 4)":{"1":"254381445831833111660789/1140620546701651565550"},"('R', -37, 4)":{"1":"-15063255090319832863132951/67296612255397442367450"},"('R', -36, 4)":{"1":"15117092380124150817026911/67296612255397442367450"},"('R', -35, 4)":{"1":"-925372872575832277072279171/4105093347579243984414450"},"('R', -34, 4)":{"1":"928551009361054917576341971/4105093347579243984414450"},"('R', -33, 4)":{"1":"-310559566510213034489743057/1368364449193081328138150"},"('R', -32, 4)":{"1":"623171679694215690971693339/2736728898386162656276300"},"('R', -31, 4)":{"1":"-625192648726870088010174299/2736728898386162656276300"},"('R', -30, 4)":{"1":"627182997016605479032920699/2736728898386162656276300"},"('R', -29, 4)":{"1":"-42152623787235102902706949233/183360836191872897970512100"},"('R', -28, 4)":{"1":"42282054965723483771862604833/183360836191872897970512100"},"('R', -27, 4)":{"1":"-42409610330030873613929048033/183360836191872897970512100"},"('R', -26, 4)":{"1":"42535343474848157886823113473/183360836191872897970512100"},"('R', -25, 4)":{"1":"-3028810706851429109067025637383/13018619369622975755906359100"},"('R', -24, 4)":{"1":"9112469359293533278712889630349/39055858108868927267719077300"},"('R', -23, 4)":{"1":"-667084944417653637854891458725877/2851077641947431690543492642900"},"('R', -22, 4)":{"1":"668934292077295215167676426926677/2851077641947431690543492642900"},"('R', -21, 4)":{"1":"-670758981768141571449624262218133/2851077641947431690543492642900"},"('R', -20, 4)":{"1":"672559662384108370412072783887333/2851077641947431690543492642900"},"('R', -19, 4)":{"1":"-61303359776139104182852056677903/259188876540675608231226603900"},"('R', -18, 4)":{"1":"61462860623241058403302042280303/259188876540675608231226603900"},"('R', -17, 4)":{"1":"-4868007055309996043055960217131137/20475921246713373050266901708100"},"('R', -16, 4)":{"1":"4880292608058024066886120358155997/20475921246713373050266901708100"},"('R', -15, 4)":{"1":"-44031838385838021258243173365847173/184283291220420357452402115372900"},"('R', -14, 4)":{"1":"44139711531918267321142140457772773/184283291220420357452402115372900"},"('R', -13, 4)":{"1":"-3672441655127796364812512959533039359/15295513171294889668549375575950700"},"('R', -12, 4)":{"1":"3681181948368536301765969745576439759/15295513171294889668549375575950700"},"('R', -11, 4)":{"1":"-3689819414629973415931738804725211919/15295513171294889668549375575950700"},"('R', -10, 4)":{"1":"3698356445237207772956045432953649519/15295513171294889668549375575950700"},"('R', -9, 4)":{"1":"-3706795349055853229324900260857622319/15295513171294889668549375575950700"},"('R', -8, 4)":{"1":"40866521918642154860585199122889549709/168250644884243786354043131335457700"},"('R', -7, 4)":{"1":"-3645196481713595484337076792241271893701/14974307394697696985509838688855735300"},"('R', -6, 4)":{"1":"3653182778990767589396015372875328285861/14974307394697696985509838688855735300"},"('R', -5, 4)":{"1":"-3661081314759399341652108474601318124261/14974307394697696985509838688855735300"},"('R', -4, 4)":{"1":"3668893996878372053122809260004199377461/14974307394697696985509838688855735300"},"('R', -3, 4)":{"1":"-3676622671662732154792749821908124918261/14974307394697696985509838688855735300"},"('R', -2, 4)":{"1":"3684269126502577787295988888472646995861/14974307394697696985509838688855735300"},"('R', -1, 4)":{"1":"-3691835092344109255246562280652279367381/14974307394697696985509838688855735300"},"('R', 0, 4)":{"1":"3699322246041458103739317199996707235031/14974307394697696985509838688855735300"},"('BA', 1, (1, 2), ((0, 1),), -96, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -96, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -96, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -96, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -96, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -96, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -96, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -96, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -96, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -96, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -96, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -95, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -95, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -95, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -95, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -95, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -95, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -95, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -95, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -95, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -95, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -95, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -94, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -94, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -94, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -94, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -94, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -94, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -94, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -94, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -94, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -94, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -94, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -93, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -93, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -93, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -93, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -93, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -93, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -93, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -93, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -93, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -93, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -93, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -92, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -92, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -92, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -92, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -92, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -92, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -92, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -92, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -92, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -92, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -92, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -91, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -91, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -91, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -91, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -91, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -91, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -91, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -91, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -91, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -91, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -91, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -90, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -90, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -90, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -90, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -90, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -90, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -90, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -90, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -90, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -90, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -90, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -89, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -89, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -89, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -89, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -89, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -89, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -89, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -89, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -89, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -89, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -89, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -88, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -88, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -88, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -88, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -88, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -88, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -88, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -88, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -88, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -88, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -88, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -87, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -87, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -87, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -87, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -87, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -87, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -87, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -87, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -87, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -87, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -87, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -86, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -86, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -86, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -86, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -86, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -86, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -86, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -86, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -86, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -86, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -86, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -85, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -85, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -85, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -85, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -85, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -85, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -85, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -85, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -85, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -85, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -85, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -84, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -84, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -84, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -84, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -84, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -84, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -84, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -84, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -84, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -84, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -84, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -83, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -83, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -83, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -83, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -83, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -83, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -83, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -83, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -83, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -83, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -83, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -82, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -82, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -82, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -82, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -82, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -82, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -82, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -82, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -82, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -82, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -82, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -81, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -81, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -81, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -81, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -81, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -81, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -81, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -81, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -81, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -81, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -81, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -80, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -80, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -80, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -80, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -80, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -80, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -80, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -80, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -80, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -80, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -80, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -79, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -79, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -79, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -79, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -79, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -79, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -79, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -79, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -79, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -79, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -79, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -78, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -78, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -78, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -78, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -78, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -78, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -78, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -78, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -78, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -78, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -78, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -77, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -77, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -77, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -77, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -77, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -77, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -77, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -77, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -77, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -77, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -77, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -76, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -76, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -76, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -76, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -76, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -76, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -76, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -76, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -76, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -76, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -76, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -75, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -75, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -75, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -75, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -75, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -75, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -75, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -75, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -75, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -75, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -75, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -74, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -74, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -74, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -74, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -74, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -74, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -74, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -74, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -74, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -74, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -74, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -73, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -73, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -73, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -73, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -73, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -73, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -73, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -73, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -73, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -73, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -73, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -72, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -72, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -72, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -72, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -72, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -72, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -72, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -72, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -72, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -72, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -72, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -71, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -71, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -71, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -71, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -71, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -71, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -71, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -71, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -71, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -71, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -71, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -70, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -70, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -70, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -70, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -70, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -70, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -70, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -70, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -70, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -70, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -70, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -69, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -69, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -69, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -69, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -69, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -69, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -69, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -69, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -69, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -69, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -69, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -68, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -68, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -68, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -68, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -68, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -68, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -68, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -68, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -68, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -68, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -68, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -67, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -67, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -67, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -67, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -67, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -67, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -67, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -67, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -67, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -67, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -67, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -66, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -66, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -66, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -66, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -66, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -66, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -66, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -66, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -66, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -66, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -66, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -65, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -65, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -65, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -65, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -65, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -65, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -65, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -65, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -65, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -65, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -65, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -64, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -64, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -64, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -64, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -64, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -64, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -64, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -64, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -64, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -64, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -64, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -63, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -63, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -63, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -63, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -63, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -63, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -63, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -63, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -63, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -63, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -63, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -62, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -62, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -62, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -62, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -62, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -62, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -62, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -62, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -62, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -62, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -62, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -61, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -61, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -61, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -61, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -61, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -61, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -61, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -61, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -61, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -61, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -61, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -60, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -60, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -60, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -60, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -60, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -60, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -60, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -60, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -60, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -60, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -60, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -59, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -59, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -59, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -59, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -59, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -59, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -59, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -59, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -59, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -59, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -59, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -58, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -58, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -58, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -58, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -58, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -58, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -58, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -58, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -58, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -58, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -58, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -57, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -57, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -57, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -57, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -57, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -57, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -57, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -57, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -57, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -57, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -57, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -56, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -56, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -56, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -56, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -56, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -56, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -56, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -56, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -56, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -56, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -56, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -55, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -55, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -55, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -55, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -55, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -55, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -55, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -55, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -55, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -55, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -55, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -54, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -54, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -54, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -54, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -54, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -54, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -54, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -54, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -54, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -54, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -54, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -53, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -53, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -53, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -53, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -53, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -53, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -53, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -53, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -53, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -53, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -53, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -52, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -52, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -52, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -52, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -52, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -52, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -52, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -52, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -52, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -52, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -52, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -51, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -51, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -51, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -51, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -51, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -51, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -51, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -51, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -51, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -51, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -51, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -50, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -50, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -50, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -50, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -50, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -50, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -50, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -50, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -50, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -50, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -50, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -49, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -49, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -49, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -49, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -49, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -49, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -49, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -49, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -49, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -49, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -49, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -48, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -48, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -48, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -48, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -48, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -48, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -48, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -48, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -48, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -48, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -48, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -47, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -47, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -47, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -47, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -47, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -47, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -47, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -47, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -47, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -47, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -47, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -46, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -46, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -46, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -46, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -46, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -46, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -46, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -46, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -46, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -46, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -46, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -45, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -45, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -45, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -45, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -45, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -45, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -45, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -45, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -45, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -45, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -45, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -44, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -44, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -44, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -44, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -44, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -44, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -44, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -44, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -44, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -44, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -44, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -43, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -43, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -43, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -43, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -43, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -43, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -43, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -43, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -43, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -43, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -43, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -42, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -42, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -42, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -42, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -42, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -42, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -42, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -42, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -42, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -42, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -42, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -41, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -41, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -41, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -41, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -41, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -41, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -41, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -41, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -41, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -41, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -41, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -40, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -40, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -40, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -40, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -40, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -40, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -40, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -40, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -40, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -40, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -40, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -39, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -39, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -39, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -39, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -39, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -39, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -39, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -39, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -39, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -39, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -39, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -38, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -38, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -38, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -38, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -38, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -38, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -38, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -38, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -38, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -38, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -38, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -37, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -37, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -37, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -37, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -37, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -37, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -37, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -37, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -37, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -37, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -37, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -36, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -36, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -36, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -36, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -36, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -36, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -36, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -36, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -36, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -36, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -36, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -35, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -35, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -35, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -35, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -35, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -35, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -35, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -35, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -35, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -35, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -35, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -34, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -34, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -34, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -34, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -34, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -34, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -34, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -34, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -34, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -34, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -34, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -33, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -33, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -33, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -33, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -33, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -33, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -33, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -33, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -33, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -33, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -33, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -32, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -32, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -32, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -32, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -32, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -32, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -32, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -32, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -32, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -32, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -32, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -31, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -31, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -31, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -31, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -31, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -31, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -31, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -31, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -31, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -31, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -31, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -30, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -30, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -30, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -30, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -30, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -30, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -30, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -30, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -30, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -30, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -30, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -29, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -29, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -29, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -29, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -29, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -29, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -29, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -29, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -29, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -29, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -29, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -28, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -28, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -28, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -28, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -28, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -28, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -28, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -28, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -28, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -28, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -28, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -27, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -27, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -27, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -27, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -27, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -27, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -27, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -27, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -27, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -27, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -27, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -26, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -26, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -26, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -26, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -26, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -26, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -26, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -26, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -26, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -26, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -26, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -25, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -25, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -25, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -25, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -25, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -25, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -25, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -25, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -25, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -25, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -25, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -24, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -24, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -24, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -24, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -24, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -24, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -24, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -24, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -24, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -24, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -24, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -23, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -23, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -23, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -23, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -23, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -23, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -23, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -23, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -23, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -23, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -23, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -22, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -22, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -22, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -22, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -22, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -22, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -22, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -22, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -22, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -22, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -22, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -21, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -21, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -21, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -21, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -21, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -21, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -21, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -21, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -21, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -21, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -21, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -20, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -20, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -20, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -20, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -20, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -20, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -20, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -20, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -20, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -20, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -20, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -19, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -19, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -19, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -19, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -19, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -19, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -19, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -19, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -19, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -19, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -19, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -18, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -18, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -18, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -18, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -18, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -18, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -18, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -18, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -18, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -18, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -18, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -17, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -17, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -17, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -17, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -17, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -17, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -17, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -17, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -17, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -17, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -17, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -16, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -16, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -16, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -16, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -16, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -16, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -16, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -16, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -16, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -16, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -16, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -15, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -15, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -15, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -15, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -15, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -15, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -15, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -15, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -15, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -15, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -15, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -14, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -14, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -14, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -14, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -14, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -14, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -14, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -14, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -14, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -14, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -14, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -13, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -13, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -13, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -13, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -13, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -13, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -13, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -13, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -13, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -13, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -13, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -12, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -12, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -12, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -12, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -12, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -12, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -12, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -12, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -12, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -12, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -12, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -11, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -11, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -11, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -11, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -11, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -11, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -11, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -11, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -11, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -11, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -11, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -10, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -10, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -10, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -10, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -10, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -10, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -10, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -10, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -10, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -10, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -10, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -9, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -9, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -9, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -9, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -9, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -9, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -9, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -9, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -9, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -9, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -9, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -8, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -8, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -8, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -8, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -8, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -8, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -8, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -8, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -8, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -8, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -8, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -7, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -7, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -7, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -7, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -7, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -7, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -7, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -7, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -7, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -7, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -7, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -6, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -6, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -6, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -6, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -6, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -6, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -6, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -6, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -6, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -6, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -6, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -5, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -5, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -5, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -5, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -5, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -5, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -5, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -5, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -5, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -5, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -5, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -4, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -4, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -4, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -4, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -4, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -4, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -4, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -4, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -4, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -4, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -4, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -3, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -3, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -3, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -3, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -3, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -3, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -3, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -3, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -3, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -3, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -3, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -2, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -2, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -2, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -2, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -2, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -2, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -2, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -2, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -2, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -2, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -2, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -1, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -1, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -1, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -1, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -1, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -1, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -1, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -1, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -1, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -1, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -1, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), 0, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), 0, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), 0, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), 0, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), 0, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), 0, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), 0, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), 0, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), 0, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), 0, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), 0, 2)":{"1":"-144"},"('BA', 1, (1,), ((0, 1),), -96, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -96, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -95, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -95, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -94, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -94, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -93, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -93, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -92, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -92, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -91, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -91, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -90, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -90, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -89, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -89, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -88, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -88, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -87, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -87, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -86, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -86, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -85, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -85, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -84, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -84, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -83, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -83, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -82, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -82, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -81, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -81, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -80, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -80, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -79, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -79, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -78, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -78, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -77, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -77, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -76, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -76, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -75, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -75, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -74, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -74, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -73, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -73, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -72, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -72, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -71, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -71, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -70, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -70, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -69, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -69, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -68, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -68, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -67, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -67, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -66, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -66, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -65, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -65, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -64, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -64, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -63, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -63, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -62, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -62, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -61, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -61, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -60, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -60, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -59, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -59, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -58, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -58, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -57, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -57, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -56, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -56, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -55, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -55, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -54, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -54, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -53, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -53, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -52, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -52, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -51, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -51, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -50, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -50, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -49, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -49, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -48, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -48, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -47, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -47, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -46, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -46, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -45, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -45, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -44, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -44, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -43, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -43, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -42, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -42, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -41, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -41, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -40, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -40, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -39, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -39, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -38, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -38, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -37, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -37, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -36, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -36, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -35, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -35, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -34, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -34, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -33, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -33, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -32, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -32, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -31, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -31, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -30, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -30, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -29, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -29, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -28, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -28, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -27, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -27, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -26, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -26, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -25, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -25, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -24, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -24, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -23, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -23, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -22, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -22, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -21, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -21, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -20, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -20, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -19, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -19, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -18, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -18, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -17, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -17, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -16, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -16, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -15, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -15, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -14, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -14, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -13, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -13, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -12, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -12, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -11, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -11, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -10, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -10, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -9, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -9, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -8, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -8, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -7, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -7, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -6, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -6, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -5, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -5, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -4, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -4, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -3, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -3, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -2, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -2, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -1, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -1, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), 0, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), 0, 3)":{"1":"-64"},"('BA', 1, (1, -2), ((0, 1),), -96, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -96, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -95, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -95, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -94, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -94, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -93, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -93, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -92, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -92, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -91, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -91, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -90, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -90, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -89, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -89, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -88, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -88, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -87, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -87, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -86, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -86, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -85, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -85, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -84, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -84, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -83, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -83, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -82, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -82, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -81, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -81, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -80, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -80, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -79, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -79, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -78, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -78, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -77, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -77, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -76, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -76, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -75, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -75, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -74, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -74, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -73, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -73, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -72, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -72, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -71, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -71, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -70, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -70, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -69, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -69, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -68, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -68, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -67, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -67, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -66, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -66, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -65, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -65, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -64, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -64, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -63, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -63, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -62, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -62, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -61, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -61, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -60, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -60, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -59, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -59, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -58, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -58, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -57, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -57, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -56, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -56, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -55, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -55, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -54, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -54, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -53, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -53, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -52, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -52, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -51, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -51, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -50, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -50, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -49, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -49, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -48, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -48, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -47, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -47, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -46, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -46, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -45, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -45, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -44, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -44, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -43, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -43, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -42, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -42, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -41, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -41, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -40, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -40, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -39, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -39, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -38, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -38, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -37, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -37, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -36, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -36, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -35, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -35, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -34, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -34, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -33, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -33, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -32, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -32, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -31, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -31, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -30, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -30, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -29, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -29, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -28, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -28, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -27, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -27, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -26, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -26, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -25, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -25, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -24, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -24, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -23, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -23, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -22, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -22, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -21, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -21, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -20, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -20, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -19, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -19, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -18, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -18, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -17, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -17, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -16, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -16, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -15, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -15, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -14, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -14, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -13, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -13, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -12, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -12, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -11, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -11, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -10, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -10, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -9, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -9, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -8, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -8, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -7, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -7, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -6, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -6, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -5, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -5, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -4, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -4, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -3, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -3, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -2, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -2, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -1, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -1, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), 0, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), 0, 1)":{"1":"-96"},"('BA', 1, (), ((0, 1),), -96, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -95, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -94, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -93, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -92, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -91, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -90, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -89, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -88, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -87, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -86, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -85, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -84, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -83, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -82, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -81, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -80, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -79, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -78, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -77, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -76, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -75, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -74, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -73, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -72, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -71, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -70, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -69, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -68, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -67, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -66, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -65, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -64, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -63, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -62, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -61, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -60, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -59, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -58, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -57, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -56, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -55, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -54, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -53, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -52, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -51, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -50, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -49, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -48, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -47, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -46, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -45, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -44, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -43, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -42, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -41, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -40, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -39, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -38, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -37, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -36, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -35, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -34, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -33, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -32, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -31, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -30, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -29, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -28, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -27, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -26, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -25, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -24, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -23, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -22, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -21, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -20, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -19, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -18, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -17, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -16, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -15, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -14, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -13, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -12, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -11, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -10, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -9, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -8, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -7, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -6, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -5, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -4, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -3, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -2, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -1, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), 0, 4)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -96, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -96, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -95, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -95, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -94, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -94, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -93, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -93, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -92, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -92, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -91, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -91, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -90, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -90, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -89, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -89, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -88, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -88, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -87, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -87, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -86, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -86, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -85, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -85, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -84, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -84, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -83, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -83, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -82, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -82, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -81, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -81, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -80, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -80, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -79, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -79, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -78, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -78, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -77, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -77, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -76, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -76, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -75, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -75, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -74, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -74, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -73, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -73, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -72, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -72, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -71, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -71, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -70, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -70, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -69, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -69, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -68, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -68, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -67, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -67, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -66, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -66, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -65, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -65, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -64, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -64, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -63, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -63, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -62, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -62, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -61, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -61, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -60, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -60, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -59, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -59, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -58, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -58, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -57, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -57, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -56, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -56, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -55, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -55, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -54, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -54, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -53, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -53, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -52, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -52, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -51, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -51, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -50, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -50, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -49, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -49, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -48, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -48, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -47, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -47, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -46, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -46, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -45, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -45, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -44, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -44, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -43, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -43, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -42, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -42, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -41, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -41, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -40, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -40, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -39, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -39, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -38, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -38, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -37, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -37, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -36, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -36, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -35, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -35, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -34, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -34, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -33, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -33, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -32, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -32, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -31, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -31, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -30, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -30, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -29, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -29, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -28, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -28, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -27, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -27, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -26, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -26, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -25, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -25, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -24, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -24, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -23, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -23, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -22, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -22, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -21, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -21, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -20, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -20, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -19, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -19, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -18, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -18, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -17, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -17, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -16, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -16, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -15, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -15, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -14, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -14, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -13, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -13, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -12, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -12, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -11, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -11, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -10, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -10, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -9, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -9, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -8, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -8, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -7, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -7, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -6, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -6, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -5, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -5, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -4, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -4, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -3, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -3, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -2, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -2, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -1, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -1, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), 0, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), 0, 2)":{"1":"-48"},"('BA', 1, (-2, 1), ((0, 1),), -96, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -96, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -95, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -95, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -94, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -94, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -93, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -93, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -92, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -92, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -91, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -91, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -90, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -90, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -89, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -89, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -88, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -88, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -87, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -87, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -86, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -86, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -85, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -85, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -84, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -84, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -83, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -83, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -82, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -82, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -81, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -81, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -80, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -80, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -79, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -79, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -78, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -78, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -77, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -77, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -76, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -76, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -75, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -75, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -74, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -74, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -73, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -73, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -72, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -72, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -71, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -71, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -70, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -70, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -69, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -69, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -68, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -68, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -67, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -67, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -66, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -66, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -65, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -65, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -64, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -64, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -63, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -63, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -62, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -62, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -61, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -61, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -60, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -60, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -59, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -59, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -58, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -58, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -57, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -57, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -56, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -56, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -55, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -55, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -54, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -54, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -53, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -53, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -52, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -52, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -51, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -51, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -50, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -50, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -49, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -49, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -48, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -48, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -47, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -47, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -46, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -46, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -45, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -45, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -44, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -44, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -43, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -43, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -42, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -42, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -41, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -41, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -40, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -40, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -39, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -39, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -38, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -38, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -37, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -37, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -36, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -36, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -35, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -35, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -34, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -34, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -33, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -33, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -32, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -32, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -31, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -31, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -30, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -30, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -29, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -29, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -28, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -28, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -27, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -27, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -26, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -26, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -25, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -25, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -24, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -24, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -23, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -23, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -22, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -22, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -21, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -21, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -20, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -20, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -19, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -19, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -18, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -18, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -17, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -17, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -16, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -16, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -15, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -15, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -14, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -14, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -13, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -13, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -12, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -12, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -11, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -11, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -10, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -10, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -9, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -9, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -8, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -8, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -7, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -7, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -6, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -6, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -5, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -5, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -4, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -4, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -3, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -3, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -2, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -2, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -1, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -1, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), 0, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), 0, 1)":{"1":"-64"},"('BA', 0, (), (), 1, 5)":{"1":"32"},"('R', 1, 5)":{"1":"32"},"('BA', 0, (), ((0, 4),), -96, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -96, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -95, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -95, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -94, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -94, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -93, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -93, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -92, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -92, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -91, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -91, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -90, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -90, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -89, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -89, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -88, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -88, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -87, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -87, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -86, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -86, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -85, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -85, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -84, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -84, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -83, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -83, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -82, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -82, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -81, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -81, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -80, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -80, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -79, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -79, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -78, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -78, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -77, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -77, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -76, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -76, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -75, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -75, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -74, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -74, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -73, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -73, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -72, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -72, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -71, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -71, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -70, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -70, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -69, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -69, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -68, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -68, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -67, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -67, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -66, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -66, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -65, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -65, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -64, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -64, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -63, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -63, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -62, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -62, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -61, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -61, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -60, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -60, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -59, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -59, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -58, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -58, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -57, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -57, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -56, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -56, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -55, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -55, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -54, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -54, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -53, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -53, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -52, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -52, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -51, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -51, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -50, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -50, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -49, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -49, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -48, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -48, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -47, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -47, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -46, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -46, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -45, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -45, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -44, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -44, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -43, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -43, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -42, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -42, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -41, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -41, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -40, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -40, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -39, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -39, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -38, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -38, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -37, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -37, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -36, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -36, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -35, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -35, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -34, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -34, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -33, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -33, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -32, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -32, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -31, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -31, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -30, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -30, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -29, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -29, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -28, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -28, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -27, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -27, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -26, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -26, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -25, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -25, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -24, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -24, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -23, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -23, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -22, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -22, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -21, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -21, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -20, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -20, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -19, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -19, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -18, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -18, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -17, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -17, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -16, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -16, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -15, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -15, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -14, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -14, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -13, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -13, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -12, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -12, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -11, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -11, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -10, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -10, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -9, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -9, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -8, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -8, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -7, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -7, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -6, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -6, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -5, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -5, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -4, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -4, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -3, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -3, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -2, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -2, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -1, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -1, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), 0, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), 0, 3)":{"1":"-32"},"('BA', 1, (), ((0, 1),), -96, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -95, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -94, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -93, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -92, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -91, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -90, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -89, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -88, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -87, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -86, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -85, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -84, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -83, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -82, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -81, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -80, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -79, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -78, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -77, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -76, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -75, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -74, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -73, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -72, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -71, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -70, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -69, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -68, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -67, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -66, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -65, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -64, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -63, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -62, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -61, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -60, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -59, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -58, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -57, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -56, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -55, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -54, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -53, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -52, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -51, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -50, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -49, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -48, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -47, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -46, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -45, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -44, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -43, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -42, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -41, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -40, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -39, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -38, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -37, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -36, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -35, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -34, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -33, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -32, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -31, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -30, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -29, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -28, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -27, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -26, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -25, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -24, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -23, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -22, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -21, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -20, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -19, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -18, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -17, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -16, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -15, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -14, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -13, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -12, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -11, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -10, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -9, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -8, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -7, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -6, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -5, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -4, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -3, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -2, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -1, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), 0, 1)":{"z3":"-32"}}

==> anc/tables/json/atoms_m99.json <==
{"('R', -97, 1)":{"1":"-2989907181774003693572674262455309997332406126128312914808263558581809965033570740614787589369106787899/39229793333508767070694112712171178051332336508808152757233916725361892255056731988276090809104000000","z3":"-32"},"('R', -96, 1)":{"1":"-4969052534309280214960647366377427349676537692354137735774161151001859014773847147935439130096517821501/78459586667017534141388225424342356102664673017616305514467833450723784510113463976552181618208000000","pi2":"8/3","z3":"48"},"('R', -95, 1)":{"1":"8741543272767662407207135325736708915966712757238491708746266548458612692010953826839497290733747108381/47075752000210520484832935254605413661598803810569783308680700070434270706068078385931308970924800000","pi2":"-8/3","z3":"-176/3"},"('R', -94, 1)":{"1":"-2109115318725259764422725734131640999058039209971995742973260711532739887725722797831714141615467905273/7978941016984833980480158517729731129084543018740641238759440689904113678994589556937509995072000000","pi2":"10/3","z3":"200/3"},"('R', -93, 1)":{"1":"16003339532236263573670548573552931950410677706616239251813112868245018882843506479477799395654204648311/50080587234266511154077590696388737937871067883584875860298617096206670963902211048863094649920000000","pi2":"-10/3","z3":"-1096/15"},"('R', -92, 1)":{"1":"-22729047044438000913530729394241356997912891742562335477207543842511368167611332856504168274898879775111/63615881081365568222747209803520829272430815960229436903622567662749014467659565386393660771520000000","pi2":"98/27","z3":"392/5"},"('R', -91, 1)":{"1":"9915599833341875246035607011488764340201318174984738572294492321336339860099747395433343665499483085943/25825255799488530046538444105191057651347306165673078617614804113874599917121986575354166363360000000","pi2":"-98/27","z3":"-2904/35"},"('R', -90, 1)":{"1":"-154460925639483955115101374081870271995551578373517512621560661220045070869256415205392286569142812701/384009723470189415815588019044011857913360011506401691073339587816577785350094448045772974720000000","pi2":"205/54","z3":"3044/35"},"('R', -89, 1)":{"1":"5855940008361387449657339854284897429686704711493284018626146139941776203103729027288231464435706935636697/14122725600063156145449880576381624098479641143170934992604210021130281211820423515779392691277440000000","pi2":"-205/54","z3":"-28516/315"},"('R', -88, 1)":{"1":"-97805340726652987209752310374349570803932165626344815814784566843921494883858770747893744650252827518481/231520091804314035171309517645600395057043297429031721190232951166070183800334811734088404775040000000","pi2":"5269/1350","z3":"29524/315"},"('R', -87, 1)":{"1":"23495622497395110266547347416036774530495399928900112170202281263630216979403748343060176550674228605263/55049603685575732671845742856200519164874575682097903939988061740762967161596264590210247910720000000","pi2":"-5269/1350","z3":"-334844/3465"},"('R', -86, 1)":{"1":"-8318468434384102239575323767231429480978377948904805920684937925846329036367038508381180524294899268438357/19418747700086839699993585792524733135409506571860035614830788779054136666253082334196664950506480000000","pi2":"5369/1350","z3":"344084/3465"},"('R', -85, 1)":{"1":"9389951633644965569618883711480341750471497761479517062685878490185362744405857968765648461362207330785689/21951627834880775313036227417636654848723790037754822868939152532843806666199136551700577770137760000000","pi2":"-5369/1350","z3":"-4583972/45045"},"('R', -84, 1)":{"1":"-22105551485095649289220046396388448912041923475594233194099055807955948901815722897451235363949816887861633/51973707079644188608806361974110315156537208765860683557341228790997836371442073306232250308708520000000","pi2":"266681/66150","z3":"4686932/45045"},"('R', -83, 1)":{"1":"85107610806253209782748971931450218072806182445087256590921094016261991049732836024718709643604565103045289/201954976080903132879933292242257224608258868347344370394240203302163021329032056275645315485267392000000","pi2":"-266681/66150","z3":"-4783028/45045"},"('R', -82, 1)":{"1":"-677956809822200928383747936327437915882290338854908384632832074059372329280881063753926017144420700524439/1628669161942767200644623324534332456518216680220519116082582284694863075234129486093913834558608000000","pi2":"1077749/264600","z3":"4873118/45045"},"('R', -81, 1)":{"1":"157656052564411342688395661139026280498041460910416867489512050842316346469419813369336011049171891034167/384460760736321753522829335735540069243045997973667894367534541560668685620777710715114262401964800000","pi2":"-1077749/264600","z3":"-84284446/765765"},"('R', -80, 1)":{"1":"-115291889981736607360955678803274266527188173700668517041295298548637348946285193065216964262920734322471579/286102882781279438246572164009864401528366730158737858058506954678064280216128746390497530270795472000000","pi2":"9778141/2381400","z3":"28548602/255255"},"('R', -79, 1)":{"1":"28902104170766775181396028884315894478617634164444223646368472210062082892203374481698383896018722699053061/73149938070234608264893135289317727556453730839576374137751147369328461888732665183104498908596992000000","pi2":"-9778141/2381400","z3":"-550591598/4849845"},"('R', -78, 1)":{"1":"-168106287304106265613159280738911479645641645988507914820428736316550164851768905535180370165504064619985332097/434876381827544746134789689294993890323117429841281544248930571110657705928515694513556246011609117440000000","pi2":"1968329/476280","z3":"111670270/969969"},"('R', -77, 1)":{"1":"1148922948116590207425987979848172348238254665153132430795471155116287600145993474299466133367190092915124619599/3044134672792813222943527825064957232261822008888970809742513997774603941499609861594893722081263822080000000","pi2":"-1968329/476280","z3":"-37716106/323323"},"('R', -76, 1)":{"1":"-2621721252766867988743873586108608450284001364950243351092192333804229536146453907821566681258183585554998357/7129121013566307313685076873688424431526515243299697446703779854273077146369109746123872885436215040000000","pi2":"239437889/57629880","z3":"38186394/323323"},"('R', -75, 1)":{"1":"155511339585341943332373669103949206299377497505545904208530810763137587247657822978502620008298002685436033797/434876381827544746134789689294993890323117429841281544248930571110657705928515694513556246011609117440000000","pi2":"-239437889/57629880","z3":"-888633398/7436429"},"('R', -74, 1)":{"1":"-1359529047913674726150756612051643813470288741605867165295714766596991535161179926072290830069352809722445137/3917805241689592307520627831486431444352409277849383281521897037032952305662303554176182396500983040000000","pi2":"240505109/57629880","z3":"2695645910/22309287"},"('R', -73, 1)":{"1":"81184084791618046484004779691627532732734203721563493457455827628491553420110546312223626313278721118009530571/241597989904191525630438716274996605735065238800711969027183650617032058849175385840864581117560620800000000","pi2":"-240505109/57629880","z3":"-68105044934/557732175"},"('R', -72, 1)":{"1":"-3857740357078275719602455097198873300829761712765169266858146229160946475246411885055586941955748657981246333/11881868355943845522808461456147374052544192072166162411172966423788461910615182910206454809060358400000000","pi2":"40799043101/9739449720","z3":"68791484534/557732175"},"('R', -71, 1)":{"1":"633591978433793572229144092384915444390078383722086243720216484356684214971906523954676504569485977464742022207/2024424536093742783730917519131868110124857000985276154262263003446165182770676508942417007295421753600000000","pi2":"-40799043101/9739449720","z3":"-625072504006/5019589575"},"('R', -70, 1)":{"1":"-123675198713901460027141838995040426897876070325668339888129508233604175574360453355426038632851436959147329869921/410958180827029785097376256383769226355345971200011059315239389699571532102447331315310652480970615980800000000","pi2":"40931552621/9739449720","z3":"630809177806/5019589575"},"('R', -69, 1)":{"1":"491353259617906662393755810262742430522784878649068417865835667527458237773859626595118281862383566486252501056867/1702541034854837681117701633589901080615004737828617245734563185898224918710138944020572703135449694777600000000","pi2":"-40931552621/9739449720","z3":"-18454093022774/145568097675"},"('R', -68, 1)":{"1":"-10805846970570485069559832954000469269374711705482895685350799945015713970610599876750756264938454351002164551852781/39158443801661266665707137572567724854145108970058196651894953275659173130333195712473172172115342979884800000000","pi2":"205234915681/48697248600","z3":"18609365660294/145568097675"},"('R', -67, 1)":{"1":"319268880628758189706389041180519875735172694396794969804770625798026157013432905089413894113928714207713847790145111/1213911757851499266636921264749599470478498378071804096208743551545434367040329067086668337335575632376428800000000","pi2":"-205234915681/48697248600","z3":"-581548514594714/4512611027925"},"('R', -66, 1)":{"1":"-1212804640879871957481191347588229172688102481395015069307383292393541688326563020401247331105323633156245045890493719/4855647031405997066547685058998397881913993512287216384834974206181737468161316268346673349342302529505715200000000","pi2":"822968714749/194788994400","z3":"586061125622639/4512611027925"},"('R', -65, 1)":{"1":"1147125415346887551087974908052396039659933004640807962066850707501017279104877339463297503051101800023822554337171319/4855647031405997066547685058998397881913993512287216384834974206181737468161316268346673349342302529505715200000000","pi2":"-822968714749/194788994400","z3":"-53676090078349/410237366175"},"('R', -64, 1)":{"1":"-1351721832553037756453510841702687787724072048358131800095510766020895463853285580847605193873378849150910142460681/6077155233299120233476451888608758300267826673701146914687076603481523739876490949119741363382105794124800000000","pi2":"238357395880861/56294019381600","z3":"54062195834749/410237366175"},"('R', -63, 1)":{"1":"416496121612897177344241499557960079908777995662699611605466420573899307897686209563190632186810600665403055088498169/1999384071755410556813752671352281480788114975647677334932048202545421310419365522260394908552712806267059200000000","pi2":"-238357395880861/56294019381600","z3":"-54437269998109/410237366175"},"('R', -62, 1)":{"1":"-55381285341741982146523200939561990871693466519564281947804280145034000008578550279378755839151097500096742565991567/285626295965058650973393238764611640112587853663953904990292600363631615774195074608627844078958972323865600000000","pi2":"238820721143261/56294019381600","z3":"54801925434709/410237366175"},"('R', -61, 1)":{"1":"32092065015503900167337065024010826912636788224874073694785646289572155751569791339323244519595375626612210686433681/179121575435714747220602539564247977697724586196038889570183495143294403112630809500325936117313253830220800000000","pi2":"-238820721143261/56294019381600","z3":"-2040798836801833/15178782548475"},"('R', -60, 1)":{"1":"-436083571200665699702345808239110972249913771374157138357096629569659932102514287422802153743446599755979333794227/2657322844029964819214370086570437687745977014223357929253413682035295394429272758491131564224662302233600000000","pi2":"86364397717734821/20322140996757600","z3":"2053580969474233/15178782548475"},"('R', -59, 1)":{"1":"1571551733704088045247969985844372016040142601302037436525646410487711471781240149685184648531699322091183890096722699/10568172950707170086015549834290630684165750585566294484640826213454369783645217760519230230921481975983027200000000","pi2":"-86364397717734821/20322140996757600","z3":"-2066035355155033/15178782548475"},"('R', -58, 1)":{"1":"-1404939684112587039264521306345842142056117251667841761199196601124509090919549182596456768179361801105043976409894019/10568172950707170086015549834290630684165750585566294484640826213454369783645217760519230230921481975983027200000000","pi2":"17299975731542641/4064428199351520","z3":"2078178381193813/15178782548475"},"('R', -57, 1)":{"1":"50601687466882354653221083169521211563311975305984387682863353813029827785666604314148783074371035614093612017411832379/433295090978993973526637543205915858050795774008218073870273874751629161129453928181288439467780761015304115200000000","pi2":"-17299975731542641/4064428199351520","z3":"-85691034670497533/622330084487475"},"('R', -56, 1)":{"1":"-17877203690009734940496369206393030383749232815442227586320827125145152749846534085891140560827006061580576915988948909/178415625697232812628615458967141823903268848121030971593642183721259066347422205721707004486733254535713459200000000","pi2":"353562301485889/82947514272480","z3":"12309312989335019/88904297783925"},"('R', -55, 1)":{"1":"1549158027254679972253136496141848614967462114350954724172463480750697371365679295410772620693601177912638242871947938297/18631688912096740861645414357854381896184218282353377176421776614320053928566518911795402897114572723658076953600000000","pi2":"-353562301485889/82947514272480","z3":"-532145396070491417/3822884804708775"},"('R', -54, 1)":{"1":"-16734300136269901436739616400876715126131894463145933309035151332056071008363434009586165466774632082956773766067401089/255228615234201929611581018600744957481975592908950372279750364579726766144746834408156204070062640050110643200000000","pi2":"354019312583809/82947514272480","z3":"5884182435213075787/42051732851796525"},"('R', -53, 1)":{"1":"98089252744537249056512365273423292540559072818826210897332110813951019823156875097382478309413928760550853185852682753/2070187656899637873516157150872709099576024253594819686269086290480005992062946545755044766346063635962008550400000000","pi2":"-354019312583809/82947514272480","z3":"-5914085889685464427/42051732851796525"},"('R', -52, 1)":{"1":"-1254660493701866818816224600281274282725804553698168132817789571203018145613067937114840543361284252350464365872561199/44046545891481656883322492571759768076085622416911057154661410435744808341764820122447760986086460339617203200000000","pi2":"187497409728228241/43879235050141920","z3":"5943339269060627227/42051732851796525"},"('R', -51, 1)":{"1":"847427853746171381011188880746357632932496112650972801571153161349916332816833316892169950459979125138445380889616381391/97298819874282980055259386091017327680073139918956525254647055652560281626958487650487104018264990890214401868800000000","pi2":"-187497409728228241/43879235050141920","z3":"-280682601097106968469/1976431444034436675"},"('R', -50, 1)":{"1":"20228733923176603493834058427562487746427992634265062297071473024592229501898982891653725622226650960666586038329016647553/1654079937862810660939409563547294570561243378622260929328999946093524787658294290058280768310504845133644831769600000000","pi2":"187700554334941861/43879235050141920","z3":"282000222059796592919/1976431444034436675"},"('R', -49, 1)":{"1":"-151063818176222367876123250912829352421813305591007802060044450680699471791863934744313377545497401292583/4323166056676147228154809521280971987787080841265495416194709020976408655207873298352723477847040000000","pi2":"-187700554334941861/43879235050141920","z3":"-13881256687139135026631/96845140757687397075"},"('R', -48, 1)":{"1":"101984766397135629248846998307488269401803840318940711660272452965915823472915514440786998004971069951788134460987079110017/1654079937862810660939409563547294570561243378622260929328999946093524787658294290058280768310504845133644831769600000000","pi2":"23485971550561141649/5484904381267740000","z3":"13943237577224054960759/96845140757687397075"},"('R', -47, 1)":{"1":"-122322066158778819284685314808784291555114730953096776390061700593845152774470870929896814592443226513609574711545116492217/1654079937862810660939409563547294570561243378622260929328999946093524787658294290058280768310504845133644831769600000000","pi2":"-23485971550561141649/5484904381267740000","z3":"-14004003155738682347159/96845140757687397075"},"('R', -46, 1)":{"1":"2894826998373854785775508379640330361055376927529466661446553365918993546735830040588875722215748959301241103604895285911/35193190167293843849774671564836054692792412311111934666574466938160101865070091277835761027883081811354145356800000000","pi2":"23507608254234781649/5484904381267740000","z3":"14063600165435720745359/96845140757687397075"},"('R', -45, 1)":{"1":"-165205503682444853383696720179471460277651931203766860700044868622223145088950089598672781582428240733282199491014023632483/1865239078866573724038057592936310898717997852488932537328446747722485398848714837725295334477803336001769703910400000000","pi2":"-23507608254234781649/5484904381267740000","z3":"-748469853272339196210427/5132792460157432044975"},"('R', -44, 1)":{"1":"21536041974772270906096964295717021432362692383288624021289253488175880121863517801665782500083038079828327086311562589539/229960982326015938580034497759271206691260009210964285424055078486333816296416897801748739867126438685149689523200000000","pi2":"211749047271858474841/49364139431409660000","z3":"250503836021181200128409/1710930820052477348325"},"('R', -43, 1)":{"1":"-1642981768971196225206544852403900018945607175660935607749036427345133941529542323665544809840386714288899001696094616530507/16787151709799163516342518336426798088461980672400392835956020729502368589638433539527658010300230024015927335193600000000","pi2":"-211749047271858474841/49364139431409660000","z3":"-251499286680120823312889/1710930820052477348325"},"('R', -42, 1)":{"1":"277248144172593319644046681056456362187879376166943906853680100021186424346924341937463192766670978983086479047604713406743/2732792138804514991032502984999711316726368946669831391899817328058525119243465925039386187723293259723523054566400000000","pi2":"10383930672892966877209/2418842832139073340000","z3":"252476961434436524654789/1710930820052477348325"},"('R', -41, 1)":{"1":"-40810621345324515590603307609363446974582339461211457505959472472306025627057308026566719041654363174107268538566151007249/390398876972073570147500426428530188103766992381404484557116761151217874177637989291340883960470465674789007795200000000","pi2":"-10383930672892966877209/2418842832139073340000","z3":"-253437484000080020709989/1710930820052477348325"},"('R', -40, 1)":{"1":"1020944347590223536067273848276143606654597644556817710682606410369995968801714439791739391206036668586544261480157424489/9521923828587160247500010400695858246433341277595231330661384418322387175064341202227826438060255260360707507200000000","pi2":"8739335943455356005972769/2034246821828960678940000","z3":"254381445831833111660789/1710930820052477348325"},"('R', -39, 1)":{"1":"-61560309574603957960164422023391792556075135115696639843540429872460764971156026139246514476999546166684872325625122971291/561793505886642454602500613641055636539567135378118648509021680681020843328796130931441759845555060361281742924800000000","pi2":"-8739335943455356005972769/2034246821828960678940000","z3":"-15063255090319832863132951/100944918383096163551175"},"('R', -38, 1)":{"1":"92388964073285001845647284381917292544915775493578633612782758006745664456928948519941270029267849490426684742426857069/827383661099620698972754953815987682679774868009011264372638704979412140395870590473404653675338822328839091200000000","pi2":"8745363341445960333910369/2034246821828960678940000","z3":"15117092380124150817026911/100944918383096163551175"},"('R', -37, 1)":{"1":"-3890276335905344270720851183794276956604784389091836382293767676251186865788505666377730679583050086195670617489126620794511/34269403859085189730752537432104393828913595258065237559050322521542271443056563986817947350578858682038186318412800000000","pi2":"-8745363341445960333910369/2034246821828960678940000","z3":"-925372872575832277072279171/6157640021368865976621675"},"('R', -36, 1)":{"1":"106681588900903473324638935139480215861228487055909009834669962913909256881002907892896056016125087022423003253284820949603/926200104299599722452771281948767400781448520488249663758116824906547876839366594238322901366996180595626657254400000000","pi2":"8409718829321111776031704609/1954911195777631212461340000","z3":"928551009361054917576341971/6157640021368865976621675"},"('R', -35, 1)":{"1":"-756462258450037651759982727316424168368970943890139547389375562218660236375284985484456580734099358020973060414818648431621/6483400730097198057169398973641371805470139643417747646306817774345835137875566159668260309568973264169386600780800000000","pi2":"-8409718829321111776031704609/1954911195777631212461340000","z3":"-310559566510213034489743057/2052546673789621992207225"},"('R', -34, 1)":{"1":"109318013136806004526641730572426222528053996979243312370079335071968266082458592950102137892003057517143231494164451309803/926200104299599722452771281948767400781448520488249663758116824906547876839366594238322901366996180595626657254400000000","pi2":"33659238975573797429256624061/7819644783110524849845360000","z3":"623171679694215690971693339/4105093347579243984414450"},"('R', -33, 1)":{"1":"-110455783227160218518818925303915362245631789504763278614540067843038701908510390270728410831246771149648451310122939246483/926200104299599722452771281948767400781448520488249663758116824906547876839366594238322901366996180595626657254400000000","pi2":"-33659238975573797429256624061/7819644783110524849845360000","z3":"-625192648726870088010174299/4105093347579243984414450"},"('R', -32, 1)":{"1":"111495586910512556693384168462264719944302004103043734899791790625415582935042601506123875386355085157955680715055516372283/926200104299599722452771281948767400781448520488249663758116824906547876839366594238322901366996180595626657254400000000","pi2":"33678387172165436302473264061/7819644783110524849845360000","z3":"209060999005535159677640233/1368364449193081328138150"},"('R', -31, 1)":{"1":"-15068443207320980469094998930082541444953858133562603445572028911803935917394004253162195525979310522264460868100756592242047/124110813976146362808671351781134831704714101745425454943587654537477415496475123627935268783177488199813972072089600000000","pi2":"-33678387172165436302473264061/7819644783110524849845360000","z3":"-14050874595745034300902316411/91680418095936448985256050"},"('R', -30, 1)":{"1":"15186873536319277296488090766669447937507925158998781221790485484323170632715282796487482100617738921625133644760985439303447/124110813976146362808671351781134831704714101745425454943587654537477415496475123627935268783177488199813972072089600000000","pi2":"33696425568435587455529424061/7819644783110524849845360000","z3":"14094018321907827923954201611/91680418095936448985256050"},"('R', -29, 1)":{"1":"-15297131738070375331089066215811747608005806993794937027276716780403199341282197108040140088092604977183790582858515012057287/124110813976146362808671351781134831704714101745425454943587654537477415496475123627935268783177488199813972072089600000000","pi2":"-33696425568435587455529424061/7819644783110524849845360000","z3":"-42409610330030873613929048033/275041254287809346955768150"},"('R', -28, 1)":{"1":"107804250573982337987247520813373754064371622415095431783044220617764691354909933800065814240750872909599273440286451884142529/868775697833024539660699462467943821932998712217978184605113581762341908475325865395546881482242417398697804504627200000000","pi2":"33713447924426032135474665661/7819644783110524849845360000","z3":"42535343474848157886823113473/275041254287809346955768150"},"('R', -27, 1)":{"1":"-1100391283561138749321291629512183697581493711290877843001687867620561744631691214896122362170584119269515031765806592991454137/8811867792306391759415665976460573051034701223925207300994723472160896500249733777583404083605601662186792017118361600000000","pi2":"-33713447924426032135474665661/7819644783110524849845360000","z3":"-3028810706851429109067025637383/19527929054434463633859538650"},"('R', -26, 1)":{"1":"123002855997083158086357556525775078443475872168350033981260261904034862935118333362299377275514913124383016652093672649368693/979096421367376862157296219606730339003855691547245255666080385795655166694414864175933787067289073576310224124262400000000","pi2":"33729537728506506466441425661/7819644783110524849845360000","z3":"9112469359293533278712889630349/58583787163303390901578615950"},"('R', -25, 1)":{"1":"-9031044938262236907759273282338971301360767330342906874590083241827214675293941620359860185963492351882865974507930399633106189/71474038759818510937482624031291314747281465482948903663623868163082827168692285084843166455912102371070646361071155200000000","pi2":"-33729537728506506466441425661/7819644783110524849845360000","z3":"-667084944417653637854891458725877/4276616462921147535815238964350"},"('R', -24, 1)":{"1":"336016388361632733898786995474623417570063401410125121962337540416275714131817480052412574911668147655608599478733066063998555921/2644539434113284904686857089157778645649414222869109435554083122034064605241614548139197158868747787729613915359632742400000000","pi2":"46196589536413702085491232689909/10705093708078308519438297840000","z3":"668934292077295215167676426926677/4276616462921147535815238964350"},"('R', -23, 1)":{"1":"-48264589314653555625898224096998876593544154160373503001738631380942979711175482986238522092151044714459265846283339262208351323/377791347730469272098122441308254092235630603267015633650583303147723515034516364019885308409821112532801987908518963200000000","pi2":"-46196589536413702085491232689909/10705093708078308519438297840000","z3":"-670758981768141571449624262218133/4276616462921147535815238964350"},"('R', -22, 1)":{"1":"339677252435500863079686845393090240380523003184529571535037496995178559662441123757411086058532498535842821051483048420995695061/2644539434113284904686857089157778645649414222869109435554083122034064605241614548139197158868747787729613915359632742400000000","pi2":"46216358869207937188943565649909/10705093708078308519438297840000","z3":"672559662384108370412072783887333/4276616462921147535815238964350"},"('R', -21, 1)":{"1":"-2390553573995351827418546426182219409515559684368532604422686703035508063826043220536812632670276360309794922723380570333461869827/18511776038792994332807999624104450519545899560083766048878581854238452236691301836974380112081234514107297407517429196800000000","pi2":"-46216358869207937188943565649909/10705093708078308519438297840000","z3":"-61303359776139104182852056677903/388783314811013412346839905850"},"('R', -20, 1)":{"1":"343363804440664781631374760728891378167303135265938559788824434745143454673936263841990635216952366180940776214746395923730931061/2644539434113284904686857089157778645649414222869109435554083122034064605241614548139197158868747787729613915359632742400000000","pi2":"46235127387652957234561691089909/10705093708078308519438297840000","z3":"61462860623241058403302042280303/388783314811013412346839905850"},"('R', -19, 1)":{"1":"-373636445030704352734811348104283642458567003241656510247774336156755985264424903583164905550651759809265984537074605413460654523/2861898839656842568085776849910472780908270186392597882311952967680700052247774647986254459597685962063554785115218995200000000","pi2":"-46235127387652957234561691089909/10705093708078308519438297840000","z3":"-4868007055309996043055960217131137/30713881870070059575400352562150"},"('R', -18, 1)":{"1":"669019802546251147391178327242071812792981905222409527043173263221840806172139761506333342602285892025657974305246129371319962649/5095575982803646523664919757157671048934237161138040131921282113187587897904574373243818915869050615381451202766121625600000000","pi2":"46252969210499754415427421586309/10705093708078308519438297840000","z3":"4880292608058024066886120358155997/30713881870070059575400352562150"},"('R', -17, 1)":{"1":"-248305745012862683270965203290176538274826324576900128905139321416581795320073243279145766414103906716553002497900031550174885046681/1880267537654545567232355390391180617056733512459936808678953099766219934326787943726969179955679677075755493820698879846400000000","pi2":"-46252969210499754415427421586309/10705093708078308519438297840000","z3":"-44031838385838021258243173365847173/276424936830630536178603173059350"},"('R', -16, 1)":{"1":"144252989827838283571314766305954796343904823827685614491781838417431148044754764159472687688966828597595046876273016978015547170951/1085788296392061524739810859239977539427127802969822664166719395639648131090116981588813188425110799438112327417586677094400000000","pi2":"77779788159404962661718664480825429/17995262523279636621175778669040000","z3":"44139711531918267321142140457772773/276424936830630536178603173059350"},"('R', -15, 1)":{"1":"-10827741212331790230751977911287549843697947163541304013082061257083801707357906020526218791512754969719249294033458038404625195050367/80994309248587576775844372069635286580304609403812214682714903778537296664734928765859191384673138494794885385719472001484800000000","pi2":"-77779788159404962661718664480825429/17995262523279636621175778669040000","z3":"-3672441655127796364812512959533039359/22943269756942334502824063363926050"},"('R', -14, 1)":{"1":"6026574159157601468675493394446316963664370737616663828205171619711065728951113479728236271372467759369277737816325405902122969079025791/44789853014468929957041937754508313478908449000308154719541341789531125055598415607520132835724245587621571618302868016821094400000000","pi2":"11115284554577186575391010113969347/2570751789039948088739396952720000","z3":"3681181948368536301765969745576439759/22943269756942334502824063363926050"},"('R', -13, 1)":{"1":"-50981618185623042157238317025343105784013390514565379512632606007418671302498596325250939036829430841724233361061734314668577180690729/376385319449318739134806199617716919990827302523597938819675141088496849206709374853110359964069290652282114439519899301017600000000","pi2":"-11115284554577186575391010113969347/2570751789039948088739396952720000","z3":"-3689819414629973415931738804725211919/22943269756942334502824063363926050"},"('R', -12, 1)":{"1":"2207231112059617409059440449635837754041583632419289148391305263977569592549774653028205022583611150447213882829044484447411989966720947/16184568736320705782796666583561827559605574008514711369246031066805364515888503118683745478454979498048130920899355669943756800000000","pi2":"20559016479517324506134616092603242603/4753320057934864016079144965579280000","z3":"3698356445237207772956045432953649519/22943269756942334502824063363926050"},"('R', -11, 1)":{"1":"-31301257345959181636705457092234319656914751139354620653044020745861442331862228065342556089295097609433682073491453466831461861363357/227951672342545151870375585683969402247965831105841005200648324884582598815331029840616133499365908423213111561962755914700800000000","pi2":"-20559016479517324506134616092603242603/4753320057934864016079144965579280000","z3":"-3706795349055853229324900260857622319/22943269756942334502824063363926050"},"('R', -10, 1)":{"1":"2237382513021359050291627061658609455520458583397340263160961771688726423267283261674344322557003094551255781798097375352386308053547447/16184568736320705782796666583561827559605574008514711369246031066805364515888503118683745478454979498048130920899355669943756800000000","pi2":"20565563752324397321583760920379522603/4753320057934864016079144965579280000","z3":"40866521918642154860585199122889549709/252375967326365679531064697003186550"},"('R', -9, 1)":{"1":"-28622817699835561034756219440891864291562709003687338800722644755740251518416920043658738783820638366486315242284710301515573635729645689/205775231076077544952700475133857521829270869536829901694699537849382491702010968223264763940356167903754807422863236374999193600000000","pi2":"-20565563752324397321583760920379522603/4753320057934864016079144965579280000","z3":"-3645196481713595484337076792241271893701/22461461092046545478264758033283602950"},"('R', -8, 1)":{"1":"67130711431885542844680793394840900556132622181667773915587818480288449184219340757025444108181305894762961207974864636467236014366008981/480142205844180938222967775312334217601632028919269770620965588315225813971358925854284449194164391775427883986680884874998118400000000","pi2":"20571823268450072862674893950786869803/4753320057934864016079144965579280000","z3":"3653182778990767589396015372875328285861/22461461092046545478264758033283602950"},"('R', -7, 1)":{"1":"-471279373701815848322450288097772548863424358946026945100984950764743486731898753692085474052486525455716499575264061391469361286891483767/3360995440909266567560774427186339523211424202434888394346759118206580697799512480979991144359150742427995187906766194124986828800000000","pi2":"-20571823268450072862674893950786869803/4753320057934864016079144965579280000","z3":"-3661081314759399341652108474601318124261/22461461092046545478264758033283602950"},"('R', -6, 1)":{"1":"921374869900713913426673202177416216824637874821249182156125437578307645518015385364973978928661732877774170489116196860973698633676497/6577290491016177235931065415237455035638794916702325624944734086509942657141903093894307523207731394183943616255902532534220800000000","pi2":"20577813589884143264711540636313749803/4753320057934864016079144965579280000","z3":"3668893996878372053122809260004199377461/22461461092046545478264758033283602950"},"('R', -5, 1)":{"1":"-66671925496823188128924476725833039369495892641519522123720808750401675087032595096233260465060409089107977786248532892260921539547550281/480142205844180938222967775312334217601632028919269770620965588315225813971358925854284449194164391775427883986680884874998118400000000","pi2":"-20577813589884143264711540636313749803/4753320057934864016079144965579280000","z3":"-3676622671662732154792749821908124918261/22461461092046545478264758033283602950"},"('R', -4, 1)":{"1":"38752463533279919861674192781157584357989062645420204312280691115484246780947754351901886478543406516837122450803199199208489513230573593/285654223730082330335183359995945673762996270369692142015004843681210294388023664748751507748426916625887475283215209988922931200000000","pi2":"45469065740208565442457337652191951394827/10500084007978114611518831228964629520000","z3":"3684269126502577787295988888472646995861/22461461092046545478264758033283602950"},"('R', -3, 1)":{"1":"-2894379927231973664857573394041031608143808381562804049021561655450028825988237234355880151552696959806750241313658479151246312267095408607/22566683674676504096479485439679708227276705359205679219185382650815613256653869515151369112125726413445110547374001589124911564800000000","pi2":"-45469065740208565442457337652191951394827/10500084007978114611518831228964629520000","z3":"-3691835092344109255246562280652279367381/22461461092046545478264758033283602950"},"('R', -2, 1)":{"1":"78978981495329617064680283645154033308679674940456533991126862461957318705628191274165918750159697310266163488831988317579635465106821151/705208864833640753014983919989990882102397042475177475599543207837987914270433422348480284753928950420159704605437549660153486400000000","pi2":"45481218615217799371405854817966216012327/10500084007978114611518831228964629520000","z3":"3699322246041458103739317199996707235031/22461461092046545478264758033283602950"},"('R', -1, 1)":{"1":"-9789418123640547120842621573885945146399443458542530635470003375516487154388368859592946249938568940237263961599851285851793377976735630719/136810519777726306084906880478058231127865026240184430266311382320569655368464083935605175242262216381510982693454884634069776361600000000","pi2":"-45481218615217799371405854817966216012327/10500084007978114611518831228964629520000","z3":"-359553024620966925518018240656745677092407/2178761725928514911391681529228509486150"},"('R', 0, 1)":{"1":"-80762557189715790213141165863672563155379273308492575995985968357391943901166984179288928496774062988856108734655977277590683137456490948711/1675928867277147249540109285856213331316346571442259270762314433426978278263685028211163396717712150673509537994822336767354760429600000000","pi2":"15604058017022744466148977281125827189188161/3601528814736493311750959111534867925360000","z3":"360264457021270114060513483605065190394007/2178761725928514911391681529228509486150"},"('R', -97, 2)":{"1":"-124967139783928633394124573812490777855518625044880926837644231/204608471296978383079976720743017247870089402611335042920000","pi2":"-16/3"},"('R', -96, 2)":{"1":"6444479172825655929661009969325772812802455925767682921282821/12400513411938083823028892166243469567884206218868790480000","pi2":"8"},"('R', -95, 2)":{"1":"-403011084206930954557466838228647384027336991771273167187223/1150563100076729426878969376249394083618122226492980560000","pi2":"-88/9"},"('R', -94, 2)":{"1":"18294888196553404433858547219598073470918570456537920625329511/98212066222549623878388825956648278977642913253440820601600","pi2":"100/9"},"('R', -93, 2)":{"1":"-6416268077068992981370924644275360363448516728960399283085721/183231466833114969922367212605687087644856181442986605600000","pi2":"-548/45"},"('R', -92, 2)":{"1":"-410433945939592979186938709954942063134670067042748927173466061/4092169425939567661599534414860344957401788052226700858400000","pi2":"196/15"},"('R', -91, 2)":{"1":"192910314699562224444526174459800159708895783419586376963735729/868035938835665867612022451637042869751894435320815333600000","pi2":"-484/35"},"('R', -90, 2)":{"1":"-4657349830244089435026726069362649070427464483006549261680409/14038317070118585460032708112728456114585893832681649600000","pi2":"1522/105"},"('R', -89, 2)":{"1":"1380236385073195422250837669276848436755396324771271443528501761/3202567376822270343860505194238530836227486301742635454400000","pi2":"-14258/945"},"('R', -88, 2)":{"1":"-3488229312005772764322944235405986803927880185139318053431335297/6696277242446565264435601769771473566657471358189146859200000","pi2":"14762/945"},"('R', -87, 2)":{"1":"767775342048983814020838472988309851919868179232267580936287044071/1273249287099482623851969422223690188174442053964250638513600000","pi2":"-167422/10395"},"('R', -86, 2)":{"1":"-128571948736270083096392854158149726641956583466369692876415965361/189632872546731454616250765012038964196193497398930946161600000","pi2":"172042/10395"},"('R', -85, 2)":{"1":"2012493953951532637331864967378251702528595784419649863673066069177/2694550816884951599314632963310600165671493649087135072203200000","pi2":"-2291986/135135"},"('R', -84, 2)":{"1":"-657103008124503582908982270702801176522269579544812361964624135784057/811059795882370431393704521956490649867119588375227656733163200000","pi2":"2343466/135135"},"('R', -83, 2)":{"1":"161538156834019591892495465733653427808120898645129962408291890773/185980232947115439439051713358516544340087041590283801131200000","pi2":"-2391514/135135"},"('R', -82, 2)":{"1":"-213767803723666964917501387624638429546291646590121528462073660390873/231731370252105837541058434844711614247748453821493616209475200000","pi2":"2436559/135135"},"('R', -81, 2)":{"1":"103529036903650067555670664876716177638176485110060261275184721441013/106471170115832411843189010604326957897614154458524093934083200000","pi2":"-42142223/2297295"},"('R', -80, 2)":{"1":"-4012464120061095746885529618620248778613673502168623142601306034893041/3939433294285799238197993392360097442211723714965391475561078400000","pi2":"14274301/765765"},"('R', -79, 2)":{"1":"2147054219853561830692058183362423070704372010637542192058799910051597/2022952232200815825020591201482212200054668934711957784747580800000","pi2":"-275295799/14549535"},"('R', -78, 2)":{"1":"-80400671611692481267370298183572489454039651956987641845386376049453/73023641552614815147084755565699367221485610326187744425034624000","pi2":"55835135/2909907"},"('R', -77, 2)":{"1":"119231966237712852481419173054768455659890652858818749517241446005803103/104788925628002259736066624236778591962831850818079413249924685440000","pi2":"-18858053/969969"},"('R', -76, 2)":{"1":"-17543846637408328866044607748180405235376114804666491582533375992784081/14969846518286037105152374890968370280404550116868487607132097920000","pi2":"6364399/323323"},"('R', -75, 2)":{"1":"59199727529086181970448650311004044016326442702890008474569724078340201/49186638560082693345500660356038930921329236098282173566291178880000","pi2":"-444316699/22309287"},"('R', -74, 2)":{"1":"-84895665828374932867191273104576489060801078049185745874388696955963793/68861293984115770683700924498454503289860930537595042992807650432000","pi2":"1347822955/66927861"},"('R', -73, 2)":{"1":"10845092796559906870757691606709588341989579413146809508354996981087630989/8607661748014471335462615562306812911232616317199380374100956304000000","pi2":"-34052522467/1673196525"},"('R', -72, 2)":{"1":"-11060282972785619337287797398281987424714098137392291022112715615094964789/8607661748014471335462615562306812911232616317199380374100956304000000","pi2":"34395742267/1673196525"},"('R', -71, 2)":{"1":"1911837774304651607493992941473682269116514849324798192308256204954616117/1461678410040193245644595095486062569831953714241404214469973712000000","pi2":"-312536252003/15058768725"},"('R', -70, 2)":{"1":"-720768736129900355583013774192844616214249860091972649355071229217623504707/542282690124911694134144780425329213407654827983560963568360247152000000","pi2":"315404588903/15058768725"},"('R', -69, 2)":{"1":"432799476709956336393688828261410541135978340919844091631423541160440499047/320942816604539574079391808823154024261673265541291182520049942192000000","pi2":"-9227046511387/436704293025"},"('R', -68, 2)":{"1":"-3069307063798525687715609822670399874335043495953485369947449842770512112489/2246599716231777018555742661762078169831712858789038277640349595344000000","pi2":"9304682830147/436704293025"},"('R', -67, 2)":{"1":"96265785030342877043049384563892818635134277942155074780313012986940357782959/69644591203185087575228022514624423264783098622460186606850837455664000000","pi2":"-290774257297357/13537833083775"},"('R', -66, 2)":{"1":"-97272856832967454137457477483597124928535442610899325591381600779147269864609/69644591203185087575228022514624423264783098622460186606850837455664000000","pi2":"586061125622639/27075666167550"},"('R', -65, 2)":{"1":"98173924793712838764283867882119442544945071321548694311649356495117554654209/69644591203185087575228022514624423264783098622460186606850837455664000000","pi2":"-53676090078349/2461424197050"},"('R', -64, 2)":{"1":"-98971661132664038278986707826515002730573351318610598182990915034662736026409/69644591203185087575228022514624423264783098622460186606850837455664000000","pi2":"54062195834749/2461424197050"},"('R', -63, 2)":{"1":"697684591574236967684191885910904630127116140233708336874583485460665443844923/487512138422295613026596157602370962853481690357221306247955862189648000000","pi2":"-54437269998109/2461424197050"},"('R', -62, 2)":{"1":"-100268482675234346938601025667683806610214753014362068347997155385316507046289/69644591203185087575228022514624423264783098622460186606850837455664000000","pi2":"54801925434709/2461424197050"},"('R', -61, 2)":{"1":"90940272911883033929724802297763047675042731210780966181319839450184147447573/62849996939459713177644800805880577092609137781244558645206853313648000000","pi2":"-2040798836801833/91072695290850"},"('R', -60, 2)":{"1":"-3743653003107458693283817338256404992232045671653627934146439643753567858154693/2576849874517848240283436833041103660796974649031026904453480985859568000000","pi2":"2053580969474233/91072695290850"},"('R', -59, 2)":{"1":"11414248365701177183706959688853938170712411841972140509902962748596768649817/7832370439263976414235370313194843953790196501614063539372282631792000000","pi2":"-2066035355155033/91072695290850"},"('R', -58, 2)":{"1":"-3763463702546475020883609715147729757988972908266864139764813225221620967188083/2576849874517848240283436833041103660796974649031026904453480985859568000000","pi2":"2078178381193813/91072695290850"},"('R', -57, 2)":{"1":"154495878845922240474404212644302146971119725724116334895878444162899322893424003/105650844855231777851620910154685250092675960610272103082592720420242288000000","pi2":"-85691034670497533/3733980506924850"},"('R', -56, 2)":{"1":"-25158843776514473747707801726884797714668035185769006383778753405014141338684247/17198974743874940580496427234483645363923993587718714455305791696318512000000","pi2":"12309312989335019/533425786703550"},"('R', -55, 2)":{"1":"84070139600957271457773391314400944681881260086430223127882054056598059848476701/57506156060442613261008849831031212075760332990401271298120088330005296000000","pi2":"-532145396070491417/22937308828252650"},"('R', -54, 2)":{"1":"-6631210338287669024203083526588551249971747403668730629209426305051459165304406279/4542986328774966447619699136651465753985066306241700432551486978070418384000000","pi2":"5884182435213075787/252310397110779150"},"('R', -53, 2)":{"1":"2204781000737668729333873336816461753641017580863192136061094979811045322015125173/1514328776258322149206566378883821917995022102080566810850495659356806128000000","pi2":"-5914085889685464427/252310397110779150"},"('R', -52, 2)":{"1":"-2196871430861853936626314958578761535836261076610950459832159473805286754209339773/1514328776258322149206566378883821917995022102080566810850495659356806128000000","pi2":"5943339269060627227/252310397110779150"},"('R', -51, 2)":{"1":"102766428279557142506902640417447448156762456845251559289492228117471164825986982431/71173452484141141012708619807539630145766038797786640109973295989769888016000000","pi2":"-280682601097106968469/11858588664206620050"},"('R', -50, 2)":{"1":"-526560929978477760125026627713427506875988648006950426362940559154078439409224849/366873466413098665013961957770822835802917725761786804690583999947267464000000","pi2":"282000222059796592919/11858588664206620050"},"('R', -49, 2)":{"1":"2484049142236583847132723600099348433012293449688948365876705352000463262786886993941/1743749585861457954811361185284720938571267950545772682694345751749362256392000000","pi2":"-13881256687139135026631/581070844546124382450"},"('R', -48, 2)":{"1":"-2460241258074110472414324052190477874263757747120256926522300687329293608883912746401/1743749585861457954811361185284720938571267950545772682694345751749362256392000000","pi2":"13943237577224054960759/581070844546124382450"},"('R', -47, 2)":{"1":"92565169354513739973628943377793406123417383424591155412566653998531115902639708359/65801871164583319049485327746593242964953507567765006894126254782994802128000000","pi2":"-14004003155738682347159/581070844546124382450"},"('R', -46, 2)":{"1":"-4905448301046717684385655372801563808541896699873692869091900550508378536640700249927/3487499171722915909622722370569441877142535901091545365388691503498724512784000000","pi2":"14063600165435720745359/581070844546124382450"},"('R', -45, 2)":{"1":"13800282197775461614783368061129867339469697723782164823028902778677057195452920827765143/9796385173369670790130227138929562232893383346166150931376834433327917156410256000000","pi2":"-748469853272339196210427/30796754760944592269850"},"('R', -44, 2)":{"1":"-41505509601424277734606516302972032359861663823130326245111603959715119937989427064618909/29389155520109012370390681416788686698680150038498452794130503299983751469230768000000","pi2":"250503836021181200128409/10265584920314864089950"},"('R', -43, 2)":{"1":"41637768856415949653986706092308375171811006710740515043588942276308337784692565852441809/29389155520109012370390681416788686698680150038498452794130503299983751469230768000000","pi2":"-251499286680120823312889/10265584920314864089950"},"('R', -42, 2)":{"1":"-41788143011979528191020996941847133491460379603691919896193238845416345791355740084055259/29389155520109012370390681416788686698680150038498452794130503299983751469230768000000","pi2":"252476961434436524654789/10265584920314864089950"},"('R', -41, 2)":{"1":"41950052228553385831930678736801544198895665992096723210061011543296996432632577479117059/29389155520109012370390681416788686698680150038498452794130503299983751469230768000000","pi2":"-253437484000080020709989/10265584920314864089950"},"('R', -40, 2)":{"1":"-42118547450667565058896581456850799709859529160953044332242207588724642676598850074835659/29389155520109012370390681416788686698680150038498452794130503299983751469230768000000","pi2":"254381445831833111660789/10265584920314864089950"},"('R', -39, 2)":{"1":"147211032508021674995375671207039310939038552320467591454252384340942905707029124418324094169/102303650365499472061329962011841418398105602284013114176368281987243438864392303408000000","pi2":"-15063255090319832863132951/605669510298576981307050"},"('R', -38, 2)":{"1":"-147806502556719972895553200327983268401915480461623251788469120788133495836402153178787625069/102303650365499472061329962011841418398105602284013114176368281987243438864392303408000000","pi2":"15117092380124150817026911/605669510298576981307050"},"('R', -37, 2)":{"1":"552168154409595329423947233025303548615716374977917084247958798789950025162910087251572706783949/380671883010023535540208788646061917859350946098812797850266377274532836014403760981168000000","pi2":"-925372872575832277072279171/36945840128213195859730050"},"('R', -36, 2)":{"1":"-554284432880777302580082065018154325000662711154763889447336190551785797581001707255246506775749/380671883010023535540208788646061917859350946098812797850266377274532836014403760981168000000","pi2":"928551009361054917576341971/36945840128213195859730050"},"('R', -35, 2)":{"1":"6250706004778270856482173184790633379331880058616900460865963764061198992817125280779830020841/4277212168651949837530435827483841773700572428076548290452431205331829618139368100912000000","pi2":"-310559566510213034489743057/12315280042737731953243350"},"('R', -34, 2)":{"1":"-1116462082921899578869910439692644534322098314329157049447167193938981125442563905870077688430443/761343766020047071080417577292123835718701892197625595700532754549065672028807521962336000000","pi2":"623171679694215690971693339/24630560085475463906486700"},"('R', -33, 2)":{"1":"15775189565142887039767588848076069060421015414639762598977742033700101445007512196907995207333/10723151634085170015217148975945406136883125242220078812683559923226277070828274957216000000","pi2":"-625192648726870088010174299/24630560085475463906486700"},"('R', -32, 2)":{"1":"-13533927838860177705950278886519100896191315292814589980424898988691944249041258247960110386121/9172816458072856278077320208338841394201227616838862598801599452398381590708524360992000000","pi2":"209060999005535159677640233/8210186695158487968828900"},"('R', -31, 2)":{"1":"10111550648853770193658185169196891313326790187161487472797948927936192122956495042160172002421590479/6835344331327982604159989008928687797082505588150282598199383070341511603474633932177852608000000","pi2":"-14050874595745034300902316411/550082508575618693911536300"},"('R', -30, 2)":{"1":"-10134633590371056547144766015191655973616321592750804886777491006290243451072145669769769461010923079/6835344331327982604159989008928687797082505588150282598199383070341511603474633932177852608000000","pi2":"14094018321907827923954201611/550082508575618693911536300"},"('R', -29, 2)":{"1":"10154059942191340318403362647225185883351801822291442203296476808872205270803455313134817946639813399/6835344331327982604159989008928687797082505588150282598199383070341511603474633932177852608000000","pi2":"-42409610330030873613929048033/1650247525726856081734608900"},"('R', -28, 2)":{"1":"-10169491805207970076368670705062781526407014813819079213581484759446582807672372540761501920235430599/6835344331327982604159989008928687797082505588150282598199383070341511603474633932177852608000000","pi2":"42535343474848157886823113473/1650247525726856081734608900"},"('R', -27, 2)":{"1":"51320349125378962574151920870572802339845827256743208522890364348870840221633594980092773430200479675759/34456970774224360307570504594009515185092910669865574577523090057591559993115629652108554996928000000","pi2":"-3028810706851429109067025637383/117167574326606781803157231900"},"('R', -26, 2)":{"1":"-17117527025372268925618675061621882738786526250165668555047478555313808152541354620125625747152294845353/11485656924741453435856834864669838395030970223288524859174363352530519997705209884036184998976000000","pi2":"9112469359293533278712889630349/351502722979820345409471695700"},"('R', -25, 2)":{"1":"91231007592465928133643009934106068513048465513775560681861392324008952913179504674296696797864997232748937/61207065751947205359681072993825568807120040319904548974540182305635141067771063472028829859543104000000","pi2":"-667084944417653637854891458725877/25659698777526885214891433786100"},"('R', -24, 2)":{"1":"-91193371957896191322658399034614701454413018329738912860892285117668953922219380322572841329805131256770361/61207065751947205359681072993825568807120040319904548974540182305635141067771063472028829859543104000000","pi2":"668934292077295215167676426926677/25659698777526885214891433786100"},"('R', -23, 2)":{"1":"91102336940328585850328928392698204683963834531056987215345712919560375292784421659606356015761651726543197/61207065751947205359681072993825568807120040319904548974540182305635141067771063472028829859543104000000","pi2":"-670758981768141571449624262218133/25659698777526885214891433786100"},"('R', -22, 2)":{"1":"-90953350399009209239261692433211259902841892925104534881996339995193389676949969906960747406535404426501397/61207065751947205359681072993825568807120040319904548974540182305635141067771063472028829859543104000000","pi2":"672559662384108370412072783887333/25659698777526885214891433786100"},"('R', -21, 2)":{"1":"90741425296254948748748083333518331922150370684634084012399144308129458850821541634052046352624576335939397/61207065751947205359681072993825568807120040319904548974540182305635141067771063472028829859543104000000","pi2":"-61303359776139104182852056677903/2332699888866080474081039435100"},"('R', -20, 2)":{"1":"-90460891330746486776831602485214141929468069457188871000320808280011567294607039565021452811722257021970197/61207065751947205359681072993825568807120040319904548974540182305635141067771063472028829859543104000000","pi2":"61462860623241058403302042280303/2332699888866080474081039435100"},"('R', -19, 2)":{"1":"562347822325586333204160339819657657877364936998620497153426191271402328206419108625485087783425138653553412237/381993297357902508649769576554465374925236171636524290150105277769468915403959207128931927153408512064000000","pi2":"-4868007055309996043055960217131137/184283291220420357452402115372900"},"('R', -18, 2)":{"1":"-6287818103043806731799839046440543038108924423189702906976730420279484297453177900447247963689359750652672623/4292059520875309085952467152297363763204900804904767305057362671567066465213024799201482327566387776000000","pi2":"4880292608058024066886120358155997/184283291220420357452402115372900"},"('R', -17, 2)":{"1":"15020594118437895400891688261874116196809768599689643069729926752573511728363150344078494262415620462140810261469/10313819028663367733543778566970565122981376634186155834052842499775660715906898592481162033142029825728000000","pi2":"-44031838385838021258243173365847173/1658549620983783217071619038356100"},"('R', -16, 2)":{"1":"-14914649049814160571817449710434678416502256413168417535938231683999840498187347786064770422413077277992678531469/10313819028663367733543778566970565122981376634186155834052842499775660715906898592481162033142029825728000000","pi2":"44139711531918267321142140457772773/1658549620983783217071619038356100"},"('R', -15, 2)":{"1":"101887455833641505483607316976533181975085177290535562198304287479298121665260358806332327787904362103869222120480091/71051899288461940316383090547860223132218703632908427540790031980954526671882624403602725246315443469440192000000","pi2":"-3672441655127796364812512959533039359/137659618541654007016944380183556300"},"('R', -14, 2)":{"1":"-100882498452249386067782133002223568946206194054027444579241306170174509563069386136138417277216376494884989533916931/71051899288461940316383090547860223132218703632908427540790031980954526671882624403602725246315443469440192000000","pi2":"3681181948368536301765969745576439759/137659618541654007016944380183556300"},"('R', -13, 2)":{"1":"99713441622525525906241417855367470301293500081315133671431130314922473852399312076547881064901420721181211242592371/71051899288461940316383090547860223132218703632908427540790031980954526671882624403602725246315443469440192000000","pi2":"-3689819414629973415931738804725211919/137659618541654007016944380183556300"},"('R', -12, 2)":{"1":"-98357571011395647344374513781494060922076184619191219648890503039217078090306338641381035844137381816266121388571971/71051899288461940316383090547860223132218703632908427540790031980954526671882624403602725246315443469440192000000","pi2":"3698356445237207772956045432953649519/137659618541654007016944380183556300"},"('R', -11, 2)":{"1":"96787074056052197200216905135696515758793370887163780588241804065291415665179974380886101199017632124622372793516971/71051899288461940316383090547860223132218703632908427540790031980954526671882624403602725246315443469440192000000","pi2":"-3706795349055853229324900260857622319/137659618541654007016944380183556300"},"('R', -10, 2)":{"1":"-94967225769535552674599980303023296259408962698802950420958790766441683020577403485351436138925762764868528025204871/71051899288461940316383090547860223132218703632908427540790031980954526671882624403602725246315443469440192000000","pi2":"40866521918642154860585199122889549709/1514255803958194077186388182019119300"},"('R', -9, 2)":{"1":"735496836385762650687504504693001715852418099404276743324715039056576733136538339104735090516626277955735932812168653351/562802094263907029246070460229600827430304351476267654550597843321140805767982267900937186676064627721435760832000000","pi2":"-3645196481713595484337076792241271893701/134768766552279272869588548199701617700"},"('R', -8, 2)":{"1":"-715983002792295498599985412430200750110334084962830601976499815677852897607224095644232309510619228809897541768078332311/562802094263907029246070460229600827430304351476267654550597843321140805767982267900937186676064627721435760832000000","pi2":"3653182778990767589396015372875328285861/134768766552279272869588548199701617700"},"('R', -7, 2)":{"1":"693094665852796599514893388806867433816892385085609078902107612829272826996619916970044613548054802570306744994311589411/562802094263907029246070460229600827430304351476267654550597843321140805767982267900937186676064627721435760832000000","pi2":"-3661081314759399341652108474601318124261/134768766552279272869588548199701617700"},"('R', -6, 2)":{"1":"-666011597081193952166393141563094203732671044382034197736693775183747785049758264226488484189648547427664237078486512411/562802094263907029246070460229600827430304351476267654550597843321140805767982267900937186676064627721435760832000000","pi2":"3668893996878372053122809260004199377461/134768766552279272869588548199701617700"},"('R', -5, 2)":{"1":"633569414813611418327216108642253289448143602881033690768067763109146799045285679462346100283490022651690497788858756811/562802094263907029246070460229600827430304351476267654550597843321140805767982267900937186676064627721435760832000000","pi2":"-3676622671662732154792749821908124918261/134768766552279272869588548199701617700"},"('R', -4, 2)":{"1":"-594033016418285183676454616965009420373039028734035314410476075011048725433877959490668798197970979280282401891672141531/562802094263907029246070460229600827430304351476267654550597843321140805767982267900937186676064627721435760832000000","pi2":"3684269126502577787295988888472646995861/134768766552279272869588548199701617700"},"('R', -3, 2)":{"1":"544648104262751133833750149676613450124616062377219230318787212661975019270631904228776762231771896593006359566386162451/562802094263907029246070460229600827430304351476267654550597843321140805767982267900937186676064627721435760832000000","pi2":"-3691835092344109255246562280652279367381/134768766552279272869588548199701617700"},"('R', -2, 2)":{"1":"-240316853625529330519877247987991068686661774104462757256971222330083176531793984289378144136841935009997678697969832463/281401047131953514623035230114800413715152175738133827275298921660570402883991133950468593338032313860717880416000000","pi2":"3699322246041458103739317199996707235031/134768766552279272869588548199701617700"},"('R', -1, 2)":{"1":"1846499815972668240981356391687314009947631565320320511076118485725121972097735339519840459742046165017538102289357686529367/2647702452464550619088138480150157092645866821520101180833287553904306920735472579339958994717546041115494536834144000000","pi2":"-359553024620966925518018240656745677092407/13072570355571089468350089175371056916900"},"('R', 0, 2)":{"1":"-172387932146779507339677720101237191493425799941689538868640358729988359716816880241626957339545209609856142058843177841881/378243207494935802726876925735736727520838117360014454404755364843472417247924654191422713531078005873642076690592000000","pi2":"360264457021270114060513483605065190394007/13072570355571089468350089175371056916900"},"('BA', 0, (), ((0, 1),), -98, 1)":{"1":"-17568064460296294327565155115500925740361206759305846887408952216295933034598134773972379042979885493301/39229793333508767070694112712171178051332336508808152757233916725361892255056731988276090809104000000"},"('BA', 0, (), ((0, 1),), -97, 1)":{"1":"735156668812459350263804188471402899919575105118292446813699695642597759511690100722732290102284030549/800608027214464634095798218615738327578210949159350056270079933170650862348096571189307975696000000"},"('BA', 0, (), ((0, 1),), -96, 1)":{"1":"-78814437273433430339366612776879636273556444264713030590772835768817519687086589373043179920911861/85089597960937892878711682284593296586057067611791907351480490293405341943681217046371344000000"},"('BA', 0, (), ((0, 1),), -95, 1)":{"1":"18929096135872594489972930004172389964348061439848053117606300466427229525137293912909170912573509/21272399490234473219677920571148324146514266902947976837870122573351335485920304261592836000000"},"('BA', 0, (), ((0, 1),), -94, 1)":{"1":"-227910057353999586769479496483597994058230986468125751027119879503950058158903871014545781139411/269270879623221179995923045204409166411572998771493377694558513586725765644560813437884000000"},"('BA', 0, (), ((0, 1),), -93, 1)":{"1":"363987700989452621790644862141017261169201426406436348963004771794613085113053274957079948650727/452604244473073898291019586620177109500303551126552698678087714326624159274900090672188000000"},"('BA', 0, (), ((0, 1),), -92, 1)":{"1":"-4741052782655287310792986145987661784328359048970695597259837119123399610129859114774873808999/6200058143466765730013966940002426157538404809952776694220379648309919990067124529756000000"},"('BA', 0, (), ((0, 1),), -91, 1)":{"1":"2306761487523263632728603428402856531881523128121848365089573870477944483043843240921241371347839/3168229711311517288037137106341239766502124857885868890746614000286369114924300634705316000000"},"('BA', 0, (), ((0, 1),), -90, 1)":{"1":"-314182843802293302073872412604471584731817117963250773754384818587180622927929866818916924802577/452604244473073898291019586620177109500303551126552698678087714326624159274900090672188000000"},"('BA', 0, (), ((0, 1),), -89, 1)":{"1":"299909943332612154188459123162800796578753872467686482915964047024096068665716873759692982613517/452604244473073898291019586620177109500303551126552698678087714326624159274900090672188000000"},"('BA', 0, (), ((0, 1),), -88, 1)":{"1":"-36179072309904125704199309924297525013392695569429860624604485173312535328908038261254825077/57139785945344514365739122158840690506287533281978626269169008247269809275962642428000000"},"('BA', 0, (), ((0, 1),), -87, 1)":{"1":"243658321113925582934008224142016559299026597377030604731999698254798774231426337069062781/402392858770031791308021987034089369762588262549145255416683156670914149830722834000000"},"('BA', 0, (), ((0, 1),), -86, 1)":{"1":"-50319671275784005349585828151362241839895953930224829546030958087401483791429909184044919/86838580464049413929694714527113511407731813498447760287490893992811260297815566000000"},"('BA', 0, (), ((0, 1),), -85, 1)":{"1":"8572462746900471718122884747682875918735747007862807231253660583699342900888697456846249/15451537573105601505067366727647563684772183148182430034929423539012928414267886000000"},"('BA', 0, (), ((0, 1),), -84, 1)":{"1":"-2471302085520797642011135959513015986714500784619154992039114012171023860582447210567203169/4650912809504786053025277385021916669116427127602911440513756485242891452694633686000000"},"('BA', 0, (), ((0, 1),), -83, 1)":{"1":"1070238193290130960359486114080331736102893523000469148976742724715051559352495043256737/2102582644441585014930053067369763412801278086619761049056851937270746588017465500000"},"('BA', 0, (), ((0, 1),), -82, 1)":{"1":"-662397664252089606926823108476096506748859489836110671640058944906021820051024353943/1358393592650338393556367201619330343832899305428422309298892932348888351942000000"},"('BA', 0, (), ((0, 1),), -81, 1)":{"1":"1098833546705440793771367588518566670168254369654449709077789767099266894863196125083/2352340123857903071768343202804206205174045138668731316102960931628562755802000000"},"('BA', 0, (), ((0, 1),), -80, 1)":{"1":"-50115221304092089018435243776312558610677401081529443330719566903017578525134381773/112016196374185860560397295371628866913049768508034824576331472934693464562000000"},"('BA', 0, (), ((0, 1),), -79, 1)":{"1":"9202366011802495471350195076494586220456308261163009970574408645914658415584924579/21482558208747973258158385413737042969625983001540925261214255083365869916000000"},"('BA', 0, (), ((0, 1),), -78, 1)":{"1":"-2512603587021941641604592352070534686330857201856231234618512527758578119981357/6128734643207592778852521817574591848486979334583214635196206912923228000000"},"('BA', 0, (), ((0, 1),), -77, 1)":{"1":"689777620043541950282564532701871851020029047182605483124625938183533901547892859/1758946842600579127530673761643907860515763069025382600301311384008966436000000"},"('BA', 0, (), ((0, 1),), -76, 1)":{"1":"-94194071621776823280163256860728412007715218510663326961707110954203335785422137/251278120371511303932953394520558265787966152717911800043044483429852348000000"},"('BA', 0, (), ((0, 1),), -75, 1)":{"1":"89968446298050570586568959199537739949992103605225127882269027352879487106581737/251278120371511303932953394520558265787966152717911800043044483429852348000000"},"('BA', 0, (), ((0, 1),), -74, 1)":{"1":"-10731530360911667269240007220952375823088782128824359331400429781665470704132051/31409765046438912991619174315069783223495769089738975005380560428731543500000"},"('BA', 0, (), ((0, 1),), -73, 1)":{"1":"138236823131995622373022594087095839094907073370150860556606357591410887611961/424456284411336662048907761014456530047240122834310473045683249036912750000"},"('BA', 0, (), ((0, 1),), -72, 1)":{"1":"-98786082396586349183298643111527245200607506493747097870437877848501730661/318601076683307684029955159327796231973908893101377724185162881619000000"},"('BA', 0, (), ((0, 1),), -71, 1)":{"1":"10435202213064315218379719744696419054286549911619311344292590950068767929/35400119631478631558883906591977359108212099233486413798351431291000000"},"('BA', 0, (), ((0, 1),), -70, 1)":{"1":"-27508502412514322891500334352843320307715395049061452967094329968062691/98314158865443531407334793153676458542941755458998173611767514000000"},"('BA', 0, (), ((0, 1),), -69, 1)":{"1":"3723392994358412876699051085744359052013790055703329701031499496253553/14044879837920504486762113307668065506134536494142596230252502000000"},"('BA', 0, (), ((0, 1),), -68, 1)":{"1":"-1173541017660203436510138942076466041884145537549024241078676386105261/4681626612640168162254037769222688502044845498047532076750834000000"},"('BA', 0, (), ((0, 1),), -67, 1)":{"1":"158151258174690041939477190269947268608493406947123449822708748231323/668803801805738308893433967031812643149263642578218868107262000000"},"('BA', 0, (), ((0, 1),), -66, 1)":{"1":"-1856253706077532995750329180124229247977379570617955161875873587017/8343286456030595967483248419198375588406942299928771800848000000"},"('BA', 0, (), ((0, 1),), -65, 1)":{"1":"5223697768417793633244901697724869536016574979226061006492893520251/25029859368091787902449745257595126765220826899786315402544000000"},"('BA', 0, (), ((0, 1),), -64, 1)":{"1":"-4883152549318099077931502604667638739308767477236943995973388574091/25029859368091787902449745257595126765220826899786315402544000000"},"('BA', 0, (), ((0, 1),), -63, 1)":{"1":"7956752446364667976167394162683076117769589149697942705012988153193/43802253894160628829287054200791471839136447074626051954452000000"},"('BA', 0, (), ((0, 1),), -62, 1)":{"1":"-3160495285086341080914201336335347338056405033272163035038814611797/18772394526068840926837308943196345073915620174839736551908000000"},"('BA', 0, (), ((0, 1),), -61, 1)":{"1":"327465429081303711609867732989317781791643915439979616245656901/2109969037436084177457267499516280215119210989641422564000000"},"('BA', 0, (), ((0, 1),), -60, 1)":{"1":"-23135102945139763103978616854047011220858518303087584034080147/162741497915656049161579084214236071416074591246194108000000"},"('BA', 0, (), ((0, 1),), -59, 1)":{"1":"14433707497893457579537100596913057176672765452963977325931/111696292323717260920781801107917688000051195090044000000"},"('BA', 0, (), ((0, 1),), -58, 1)":{"1":"-5440809199910525753552701620247581098555770135683532405547/46751363951639198265320047174442996672242054365468000000"},"('BA', 0, (), ((0, 1),), -57, 1)":{"1":"167028814230185350419008305857962164346771987690330966743/1612115998332386147080001626704930919732484633292000000"},"('BA', 0, (), ((0, 1),), -56, 1)":{"1":"-1255558829274872967438205877755098620661745791029420353/13812499373716894773023269751449836521575755732000000"},"('BA', 0, (), ((0, 1),), -55, 1)":{"1":"6638188978623572879204799450113589658897392988384473997/84848210438546639320000085616048995775393928068000000"},"('BA', 0, (), ((0, 1),), -54, 1)":{"1":"-220084499193819113797016482441187599157865594242333/3355142964867991590019379398791925175981412000000"},"('BA', 0, (), ((0, 1),), -53, 1)":{"1":"4125904746005957615232601784562514356492878507040053/77913875517490026923783366038612484642235012000000"},"('BA', 0, (), ((0, 1),), -52, 1)":{"1":"-48567466222854967818089840245907201073299784379/1205966466752674275601457520680614865916000000"},"('BA', 0, (), ((0, 1),), -51, 1)":{"1":"82225571324890338786186920281600880610400993/2992472622215072644172351167941972372000000"},"('BA', 0, (), ((0, 1),), -50, 1)":{"1":"-544921201495832395814582290081960193022221/37894873892429432994012616914297852750000"},"('BA', 0, (), ((0, 1),), -48, 1)":{"1":"544921201495832395814582290081960193022221/37894873892429432994012616914297852750000"},"('BA', 0, (), ((0, 1),), -47, 1)":{"1":"-82225571324890338786186920281600880610400993/2992472622215072644172351167941972372000000"},"('BA', 0, (), ((0, 1),), -46, 1)":{"1":"48567466222854967818089840245907201073299784379/1205966466752674275601457520680614865916000000"},"('BA', 0, (), ((0, 1),), -45, 1)":{"1":"-4125904746005957615232601784562514356492878507040053/77913875517490026923783366038612484642235012000000"},"('BA', 0, (), ((0, 1),), -44, 1)":{"1":"220084499193819113797016482441187599157865594242333/3355142964867991590019379398791925175981412000000"},"('BA', 0, (), ((0, 1),), -43, 1)":{"1":"-6638188978623572879204799450113589658897392988384473997/84848210438546639320000085616048995775393928068000000"},"('BA', 0, (), ((0, 1),), -42, 1)":{"1":"1255558829274872967438205877755098620661745791029420353/13812499373716894773023269751449836521575755732000000"},"('BA', 0, (), ((0, 1),), -41, 1)":{"1":"-167028814230185350419008305857962164346771987690330966743/1612115998332386147080001626704930919732484633292000000"},"('BA', 0, (), ((0, 1),), -40, 1)":{"1":"5440809199910525753552701620247581098555770135683532405547/46751363951639198265320047174442996672242054365468000000"},"('BA', 0, (), ((0, 1),), -39, 1)":{"1":"-14433707497893457579537100596913057176672765452963977325931/111696292323717260920781801107917688000051195090044000000"},"('BA', 0, (), ((0, 1),), -38, 1)":{"1":"23135102945139763103978616854047011220858518303087584034080147/162741497915656049161579084214236071416074591246194108000000"},"('BA', 0, (), ((0, 1),), -37, 1)":{"1":"-327465429081303711609867732989317781791643915439979616245656901/2109969037436084177457267499516280215119210989641422564000000"},"('BA', 0, (), ((0, 1),), -36, 1)":{"1":"3160495285086341080914201336335347338056405033272163035038814611797/18772394526068840926837308943196345073915620174839736551908000000"},"('BA', 0, (), ((0, 1),), -35, 1)":{"1":"-7956752446364667976167394162683076117769589149697942705012988153193/43802253894160628829287054200791471839136447074626051954452000000"},"('BA', 0, (), ((0, 1),), -34, 1)":{"1":"4883152549318099077931502604667638739308767477236943995973388574091/25029859368091787902449745257595126765220826899786315402544000000"},"('BA', 0, (), ((0, 1),), -33, 1)":{"1":"-5223697768417793633244901697724869536016574979226061006492893520251/25029859368091787902449745257595126765220826899786315402544000000"},"('BA', 0, (), ((0, 1),), -32, 1)":{"1":"1856253706077532995750329180124229247977379570617955161875873587017/8343286456030595967483248419198375588406942299928771800848000000"},"('BA', 0, (), ((0, 1),), -31, 1)":{"1":"-158151258174690041939477190269947268608493406947123449822708748231323/668803801805738308893433967031812643149263642578218868107262000000"},"('BA', 0, (), ((0, 1),), -30, 1)":{"1":"1173541017660203436510138942076466041884145537549024241078676386105261/4681626612640168162254037769222688502044845498047532076750834000000"},"('BA', 0, (), ((0, 1),), -29, 1)":{"1":"-3723392994358412876699051085744359052013790055703329701031499496253553/14044879837920504486762113307668065506134536494142596230252502000000"},"('BA', 0, (), ((0, 1),), -28, 1)":{"1":"27508502412514322891500334352843320307715395049061452967094329968062691/98314158865443531407334793153676458542941755458998173611767514000000"},"('BA', 0, (), ((0, 1),), -27, 1)":{"1":"-10435202213064315218379719744696419054286549911619311344292590950068767929/35400119631478631558883906591977359108212099233486413798351431291000000"},"('BA', 0, (), ((0, 1),), -26, 1)":{"1":"98786082396586349183298643111527245200607506493747097870437877848501730661/318601076683307684029955159327796231973908893101377724185162881619000000"},"('BA', 0, (), ((0, 1),), -25, 1)":{"1":"-138236823131995622373022594087095839094907073370150860556606357591410887611961/424456284411336662048907761014456530047240122834310473045683249036912750000"},"('BA', 0, (), ((0, 1),), -24, 1)":{"1":"10731530360911667269240007220952375823088782128824359331400429781665470704132051/31409765046438912991619174315069783223495769089738975005380560428731543500000"},"('BA', 0, (), ((0, 1),), -23, 1)":{"1":"-89968446298050570586568959199537739949992103605225127882269027352879487106581737/251278120371511303932953394520558265787966152717911800043044483429852348000000"},"('BA', 0, (), ((0, 1),), -22, 1)":{"1":"94194071621776823280163256860728412007715218510663326961707110954203335785422137/251278120371511303932953394520558265787966152717911800043044483429852348000000"},"('BA', 0, (), ((0, 1),), -21, 1)":{"1":"-689777620043541950282564532701871851020029047182605483124625938183533901547892859/1758946842600579127530673761643907860515763069025382600301311384008966436000000"},"('BA', 0, (), ((0, 1),), -20, 1)":{"1":"2512603587021941641604592352070534686330857201856231234618512527758578119981357/6128734643207592778852521817574591848486979334583214635196206912923228000000"},"('BA', 0, (), ((0, 1),), -19, 1)":{"1":"-9202366011802495471350195076494586220456308261163009970574408645914658415584924579/21482558208747973258158385413737042969625983001540925261214255083365869916000000"},"('BA', 0, (), ((0, 1),), -18, 1)":{"1":"50115221304092089018435243776312558610677401081529443330719566903017578525134381773/112016196374185860560397295371628866913049768508034824576331472934693464562000000"},"('BA', 0, (), ((0, 1),), -17, 1)":{"1":"-1098833546705440793771367588518566670168254369654449709077789767099266894863196125083/2352340123857903071768343202804206205174045138668731316102960931628562755802000000"},"('BA', 0, (), ((0, 1),), -16, 1)":{"1":"662397664252089606926823108476096506748859489836110671640058944906021820051024353943/1358393592650338393556367201619330343832899305428422309298892932348888351942000000"},"('BA', 0, (), ((0, 1),), -15, 1)":{"1":"-1070238193290130960359486114080331736102893523000469148976742724715051559352495043256737/2102582644441585014930053067369763412801278086619761049056851937270746588017465500000"},"('BA', 0, (), ((0, 1),), -14, 1)":{"1":"2471302085520797642011135959513015986714500784619154992039114012171023860582447210567203169/4650912809504786053025277385021916669116427127602911440513756485242891452694633686000000"},"('BA', 0, (), ((0, 1),), -13, 1)":{"1":"-8572462746900471718122884747682875918735747007862807231253660583699342900888697456846249/15451537573105601505067366727647563684772183148182430034929423539012928414267886000000"},"('BA', 0, (), ((0, 1),), -12, 1)":{"1":"50319671275784005349585828151362241839895953930224829546030958087401483791429909184044919/86838580464049413929694714527113511407731813498447760287490893992811260297815566000000"},"('BA', 0, (), ((0, 1),), -11, 1)":{"1":"-243658321113925582934008224142016559299026597377030604731999698254798774231426337069062781/402392858770031791308021987034089369762588262549145255416683156670914149830722834000000"},"('BA', 0, (), ((0, 1),), -10, 1)":{"1":"36179072309904125704199309924297525013392695569429860624604485173312535328908038261254825077/57139785945344514365739122158840690506287533281978626269169008247269809275962642428000000"},"('BA', 0, (), ((0, 1),), -9, 1)":{"1":"-299909943332612154188459123162800796578753872467686482915964047024096068665716873759692982613517/452604244473073898291019586620177109500303551126552698678087714326624159274900090672188000000"},"('BA', 0, (), ((0, 1),), -8, 1)":{"1":"314182843802293302073872412604471584731817117963250773754384818587180622927929866818916924802577/452604244473073898291019586620177109500303551126552698678087714326624159274900090672188000000"},"('BA', 0, (), ((0, 1),), -7, 1)":{"1":"-2306761487523263632728603428402856531881523128121848365089573870477944483043843240921241371347839/3168229711311517288037137106341239766502124857885868890746614000286369114924300634705316000000"},"('BA', 0, (), ((0, 1),), -6, 1)":{"1":"4741052782655287310792986145987661784328359048970695597259837119123399610129859114774873808999/6200058143466765730013966940002426157538404809952776694220379648309919990067124529756000000"},"('BA', 0, (), ((0, 1),), -5, 1)":{"1":"-363987700989452621790644862141017261169201426406436348963004771794613085113053274957079948650727/452604244473073898291019586620177109500303551126552698678087714326624159274900090672188000000"},"('BA', 0, (), ((0, 1),), -4, 1)":{"1":"227910057353999586769479496483597994058230986468125751027119879503950058158903871014545781139411/269270879623221179995923045204409166411572998771493377694558513586725765644560813437884000000"},"('BA', 0, (), ((0, 1),), -3, 1)":{"1":"-18929096135872594489972930004172389964348061439848053117606300466427229525137293912909170912573509/21272399490234473219677920571148324146514266902947976837870122573351335485920304261592836000000"},"('BA', 0, (), ((0, 1),), -2, 1)":{"1":"78814437273433430339366612776879636273556444264713030590772835768817519687086589373043179920911861/85089597960937892878711682284593296586057067611791907351480490293405341943681217046371344000000"},"('BA', 0, (), ((0, 1),), -1, 1)":{"1":"-735156668812459350263804188471402899919575105118292446813699695642597759511690100722732290102284030549/800608027214464634095798218615738327578210949159350056270079933170650862348096571189307975696000000"},"('BA', 0, (), ((0, 1),), 0, 1)":{"1":"17568064460296294327565155115500925740361206759305846887408952216295933034598134773972379042979885493301/39229793333508767070694112712171178051332336508808152757233916725361892255056731988276090809104000000"},"('BA', 1, (), ((0, 2),), -98, 1)":{"1":"-158799733287169094846818641618181990949818546956448885634569831/204608471296978383079976720743017247870089402611335042920000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -98, 2)":{"1":"-158799733287169094846818641618181990949818546956448885634569831/204608471296978383079976720743017247870089402611335042920000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -97, 1)":{"1":"1851307262920571749337350949444200666315207551928960855601719/4175683087693436389387280015163617303471212298190511080000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -97, 2)":{"1":"1851307262920571749337350949444200666315207551928960855601719/4175683087693436389387280015163617303471212298190511080000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -96, 1)":{"1":"-13284500543269162820694067968507244912161166267824651751927/43048279254571509168941031084161003128569198950417640000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -96, 2)":{"1":"-13284500543269162820694067968507244912161166267824651751927/43048279254571509168941031084161003128569198950417640000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -95, 1)":{"1":"9870258709478480562500024419327215559834302532086129128977/43048279254571509168941031084161003128569198950417640000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -95, 2)":{"1":"9870258709478480562500024419327215559834302532086129128977/43048279254571509168941031084161003128569198950417640000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -94, 1)":{"1":"-95408075855688522403636809489927460034581837277493907183/544914927273057078087861152964063330741382265195160000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -94, 2)":{"1":"-95408075855688522403636809489927460034581837277493907183/544914927273057078087861152964063330741382265195160000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -93, 1)":{"1":"123588714101962423307881910187319767960355798838214207791/915920835203649131254064491152361768692961679796120000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -93, 2)":{"1":"123588714101962423307881910187319767960355798838214207791/915920835203649131254064491152361768692961679796120000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -92, 1)":{"1":"-1300285269147532483515841226248014408561628773496014167/12546860756214371661014582070580298201273447668440000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -92, 2)":{"1":"-1300285269147532483515841226248014408561628773496014167/12546860756214371661014582070580298201273447668440000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -91, 1)":{"1":"502501088743640730019184995352948004774459929831833042937/6411445846425543918778451438066532380850731758572840000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -91, 2)":{"1":"502501088743640730019184995352948004774459929831833042937/6411445846425543918778451438066532380850731758572840000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -90, 1)":{"1":"-52641621385587683602955859635367242264151079390052824391/915920835203649131254064491152361768692961679796120000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -90, 2)":{"1":"-52641621385587683602955859635367242264151079390052824391/915920835203649131254064491152361768692961679796120000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -89, 1)":{"1":"36497978060671302250037108308158675723574650473818492711/915920835203649131254064491152361768692961679796120000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -89, 2)":{"1":"36497978060671302250037108308158675723574650473818492711/915920835203649131254064491152361768692961679796120000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -88, 1)":{"1":"-254884533637380588700125910936452759331973613585969119/10291245339366844171393983046655750210033277301080000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -88, 2)":{"1":"-254884533637380588700125910936452759331973613585969119/10291245339366844171393983046655750210033277301080000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -87, 1)":{"1":"18676880822384234002491528938319763156064395841332379/1594418292014581491342729767791735948033324652280000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -87, 2)":{"1":"18676880822384234002491528938319763156064395841332379/1594418292014581491342729767791735948033324652280000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -86, 1)":{"1":"-107450189497208034557317221904262600789465736582821/344084190677918802083081500040161861125732675720000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -86, 2)":{"1":"-107450189497208034557317221904262600789465736582821/344084190677918802083081500040161861125732675720000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -85, 1)":{"1":"-595095910912169705110036951431446596447495079650859/61224282711214324437714339379780017474508410120000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -85, 2)":{"1":"-595095910912169705110036951431446596447495079650859/61224282711214324437714339379780017474508410120000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -84, 1)":{"1":"342751789208157743356061575872535816271801190898789679/18428509096075511655752016153313785259827031446120000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -84, 2)":{"1":"342751789208157743356061575872535816271801190898789679/18428509096075511655752016153313785259827031446120000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -83, 1)":{"1":"-882898738611926350309005742260109337591645133020903/33324609576990075326857172067475199384859008040000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -83, 2)":{"1":"-882898738611926350309005742260109337591645133020903/33324609576990075326857172067475199384859008040000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -82, 1)":{"1":"14983162633969344728330971489125604446405142320209/446740905579877134027102764861792084066496120000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -82, 2)":{"1":"14983162633969344728330971489125604446405142320209/446740905579877134027102764861792084066496120000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -81, 1)":{"1":"-30822612164445914958071825639473036384294979018879/773624495028567719900592592809444828505395720000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -81, 2)":{"1":"-30822612164445914958071825639473036384294979018879/773624495028567719900592592809444828505395720000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -80, 1)":{"1":"5027561967704661289468617023201060371148866871497/110517785004081102842941798972777832643627960000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -80, 2)":{"1":"5027561967704661289468617023201060371148866871497/110517785004081102842941798972777832643627960000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -79, 1)":{"1":"-535801567488164758358465663459544680088256378903/10597595822309146847953323189170477102813640000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -79, 2)":{"1":"-535801567488164758358465663459544680088256378903/10597595822309146847953323189170477102813640000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -78, 1)":{"1":"13161764762901909666582618404547592209614436761/238846710413265736307685271012486825719480000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -78, 2)":{"1":"13161764762901909666582618404547592209614436761/238846710413265736307685271012486825719480000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -77, 1)":{"1":"-4056833585951007316981806399095383877021210323207/68549005888607266320305672780583718981490760000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -77, 2)":{"1":"-4056833585951007316981806399095383877021210323207/68549005888607266320305672780583718981490760000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -76, 1)":{"1":"55933595072894604940343381373752335014704403491/890246829722172289874099646501087259499880000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -76, 2)":{"1":"55933595072894604940343381373752335014704403491/890246829722172289874099646501087259499880000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -75, 1)":{"1":"-58831825035731865137739483931745754018524321891/890246829722172289874099646501087259499880000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -75, 2)":{"1":"-58831825035731865137739483931745754018524321891/890246829722172289874099646501087259499880000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -74, 1)":{"1":"61408036770338929134864909681714650560892994947/890246829722172289874099646501087259499880000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -74, 2)":{"1":"61408036770338929134864909681714650560892994947/890246829722172289874099646501087259499880000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -73, 1)":{"1":"-1721226990926316535985252510638101363416819207/24060725127626278104705395851380736743240000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -73, 2)":{"1":"-1721226990926316535985252510638101363416819207/24060725127626278104705395851380736743240000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -72, 1)":{"1":"24318277483726254218393385013877825448561359/329598974351044905543909532210695023880000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -72, 2)":{"1":"24318277483726254218393385013877825448561359/329598974351044905543909532210695023880000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -71, 1)":{"1":"-8320335426587313753734242182521166722800453/109866324783681635181303177403565007960000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -71, 2)":{"1":"-8320335426587313753734242182521166722800453/109866324783681635181303177403565007960000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -70, 1)":{"1":"838420351317931764005634921043726789236101/10831891175855935862945383687675423320000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -70, 2)":{"1":"838420351317931764005634921043726789236101/10831891175855935862945383687675423320000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -69, 1)":{"1":"-121950852688620411507571825744614905645843/1547413025122276551849340526810774760000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -69, 2)":{"1":"-121950852688620411507571825744614905645843/1547413025122276551849340526810774760000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -68, 1)":{"1":"123734931385752305779337803545055073396243/1547413025122276551849340526810774760000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -68, 2)":{"1":"123734931385752305779337803545055073396243/1547413025122276551849340526810774760000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -67, 1)":{"1":"-17877288654639364209577926434688475209749/221059003588896650264191503830110680000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -67, 2)":{"1":"-17877288654639364209577926434688475209749/221059003588896650264191503830110680000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -66, 1)":{"1":"1883294119972319264449070594567504580929/23095716792869799281333440698668280000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -66, 2)":{"1":"1883294119972319264449070594567504580929/23095716792869799281333440698668280000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -65, 1)":{"1":"-20828234507025820542224272170295244446219/254052884721567792094667847685351080000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -65, 2)":{"1":"-20828234507025820542224272170295244446219/254052884721567792094667847685351080000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -64, 1)":{"1":"20882573561986239589587825257136886375819/254052884721567792094667847685351080000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -64, 2)":{"1":"20882573561986239589587825257136886375819/254052884721567792094667847685351080000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -63, 1)":{"1":"-73079536536232564781320325927845771863929/889185096525487272331337466898728780000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -63, 2)":{"1":"-73079536536232564781320325927845771863929/889185096525487272331337466898728780000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -62, 1)":{"1":"10410151774469842828457797789161632041847/127026442360783896047333923842675540000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -62, 2)":{"1":"10410151774469842828457797789161632041847/127026442360783896047333923842675540000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -61, 1)":{"1":"-1334553740236927793805204079203007705597/16376231245118481371955941401320540000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -61, 2)":{"1":"-1334553740236927793805204079203007705597/16376231245118481371955941401320540000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -60, 1)":{"1":"6226024225528931998921314658239888056399/77048825694245969733628773478344180000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -60, 2)":{"1":"6226024225528931998921314658239888056399/77048825694245969733628773478344180000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -59, 1)":{"1":"-130960215091947609426982191231714230617/1639336716898850419864441988900940000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -59, 2)":{"1":"-130960215091947609426982191231714230617/1639336716898850419864441988900940000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -58, 1)":{"1":"102808201860115374401037261093754361161/1305912299902474063281843618277020000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -58, 2)":{"1":"102808201860115374401037261093754361161/1305912299902474063281843618277020000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -57, 1)":{"1":"-4139497564510262490823248077151002461601/53542404296001436594555588349357820000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -57, 2)":{"1":"-4139497564510262490823248077151002461601/53542404296001436594555588349357820000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -56, 1)":{"1":"659231578914140678504329456603432995749/8716205350511861771206723684779180000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -56, 2)":{"1":"659231578914140678504329456603432995749/8716205350511861771206723684779180000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -55, 1)":{"1":"-169601589075646760496098699153468335417343/2302323384728061773565890299022386260000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -55, 2)":{"1":"-169601589075646760496098699153468335417343/2302323384728061773565890299022386260000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -54, 1)":{"1":"164342219762286504889832255295652568537543/2302323384728061773565890299022386260000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -54, 2)":{"1":"164342219762286504889832255295652568537543/2302323384728061773565890299022386260000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -53, 1)":{"1":"-474769746102368421685478624042283726115429/6906970154184185320697670897067158780000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -53, 2)":{"1":"-474769746102368421685478624042283726115429/6906970154184185320697670897067158780000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -52, 1)":{"1":"8558328133681596939595747155025655118593/130320191588380855107503224472965260000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -52, 2)":{"1":"8558328133681596939595747155025655118593/130320191588380855107503224472965260000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -51, 1)":{"1":"-380209659646658898665144351825539185408871/6125049004653900190052651550229367220000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -51, 2)":{"1":"-380209659646658898665144351825539185408871/6125049004653900190052651550229367220000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -50, 1)":{"1":"353602485829192694997749991720174206325121/6125049004653900190052651550229367220000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -50, 2)":{"1":"353602485829192694997749991720174206325121/6125049004653900190052651550229367220000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -49, 1)":{"1":"-15604058017022744466148977281125827189188161/300127401228041109312579925961238993780000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -49, 2)":{"1":"-15604058017022744466148977281125827189188161/300127401228041109312579925961238993780000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -48, 1)":{"1":"353602485829192694997749991720174206325121/6125049004653900190052651550229367220000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -48, 2)":{"1":"353602485829192694997749991720174206325121/6125049004653900190052651550229367220000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -47, 1)":{"1":"-380209659646658898665144351825539185408871/6125049004653900190052651550229367220000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -47, 2)":{"1":"-380209659646658898665144351825539185408871/6125049004653900190052651550229367220000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -46, 1)":{"1":"8558328133681596939595747155025655118593/130320191588380855107503224472965260000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -46, 2)":{"1":"8558328133681596939595747155025655118593/130320191588380855107503224472965260000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -45, 1)":{"1":"-474769746102368421685478624042283726115429/6906970154184185320697670897067158780000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -45, 2)":{"1":"-474769746102368421685478624042283726115429/6906970154184185320697670897067158780000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -44, 1)":{"1":"164342219762286504889832255295652568537543/2302323384728061773565890299022386260000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -44, 2)":{"1":"164342219762286504889832255295652568537543/2302323384728061773565890299022386260000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -43, 1)":{"1":"-169601589075646760496098699153468335417343/2302323384728061773565890299022386260000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -43, 2)":{"1":"-169601589075646760496098699153468335417343/2302323384728061773565890299022386260000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -42, 1)":{"1":"659231578914140678504329456603432995749/8716205350511861771206723684779180000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -42, 2)":{"1":"659231578914140678504329456603432995749/8716205350511861771206723684779180000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -41, 1)":{"1":"-4139497564510262490823248077151002461601/53542404296001436594555588349357820000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -41, 2)":{"1":"-4139497564510262490823248077151002461601/53542404296001436594555588349357820000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -40, 1)":{"1":"102808201860115374401037261093754361161/1305912299902474063281843618277020000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -40, 2)":{"1":"102808201860115374401037261093754361161/1305912299902474063281843618277020000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -39, 1)":{"1":"-130960215091947609426982191231714230617/1639336716898850419864441988900940000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -39, 2)":{"1":"-130960215091947609426982191231714230617/1639336716898850419864441988900940000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -38, 1)":{"1":"6226024225528931998921314658239888056399/77048825694245969733628773478344180000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -38, 2)":{"1":"6226024225528931998921314658239888056399/77048825694245969733628773478344180000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -37, 1)":{"1":"-1334553740236927793805204079203007705597/16376231245118481371955941401320540000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -37, 2)":{"1":"-1334553740236927793805204079203007705597/16376231245118481371955941401320540000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -36, 1)":{"1":"10410151774469842828457797789161632041847/127026442360783896047333923842675540000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -36, 2)":{"1":"10410151774469842828457797789161632041847/127026442360783896047333923842675540000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -35, 1)":{"1":"-73079536536232564781320325927845771863929/889185096525487272331337466898728780000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -35, 2)":{"1":"-73079536536232564781320325927845771863929/889185096525487272331337466898728780000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -34, 1)":{"1":"20882573561986239589587825257136886375819/254052884721567792094667847685351080000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -34, 2)":{"1":"20882573561986239589587825257136886375819/254052884721567792094667847685351080000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -33, 1)":{"1":"-20828234507025820542224272170295244446219/254052884721567792094667847685351080000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -33, 2)":{"1":"-20828234507025820542224272170295244446219/254052884721567792094667847685351080000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -32, 1)":{"1":"1883294119972319264449070594567504580929/23095716792869799281333440698668280000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -32, 2)":{"1":"1883294119972319264449070594567504580929/23095716792869799281333440698668280000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -31, 1)":{"1":"-17877288654639364209577926434688475209749/221059003588896650264191503830110680000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -31, 2)":{"1":"-17877288654639364209577926434688475209749/221059003588896650264191503830110680000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -30, 1)":{"1":"123734931385752305779337803545055073396243/1547413025122276551849340526810774760000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -30, 2)":{"1":"123734931385752305779337803545055073396243/1547413025122276551849340526810774760000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -29, 1)":{"1":"-121950852688620411507571825744614905645843/1547413025122276551849340526810774760000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -29, 2)":{"1":"-121950852688620411507571825744614905645843/1547413025122276551849340526810774760000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -28, 1)":{"1":"838420351317931764005634921043726789236101/10831891175855935862945383687675423320000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -28, 2)":{"1":"838420351317931764005634921043726789236101/10831891175855935862945383687675423320000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -27, 1)":{"1":"-8320335426587313753734242182521166722800453/109866324783681635181303177403565007960000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -27, 2)":{"1":"-8320335426587313753734242182521166722800453/109866324783681635181303177403565007960000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -26, 1)":{"1":"24318277483726254218393385013877825448561359/329598974351044905543909532210695023880000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -26, 2)":{"1":"24318277483726254218393385013877825448561359/329598974351044905543909532210695023880000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -25, 1)":{"1":"-1721226990926316535985252510638101363416819207/24060725127626278104705395851380736743240000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -25, 2)":{"1":"-1721226990926316535985252510638101363416819207/24060725127626278104705395851380736743240000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -24, 1)":{"1":"61408036770338929134864909681714650560892994947/890246829722172289874099646501087259499880000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -24, 2)":{"1":"61408036770338929134864909681714650560892994947/890246829722172289874099646501087259499880000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -23, 1)":{"1":"-58831825035731865137739483931745754018524321891/890246829722172289874099646501087259499880000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -23, 2)":{"1":"-58831825035731865137739483931745754018524321891/890246829722172289874099646501087259499880000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -22, 1)":{"1":"55933595072894604940343381373752335014704403491/890246829722172289874099646501087259499880000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -22, 2)":{"1":"55933595072894604940343381373752335014704403491/890246829722172289874099646501087259499880000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -21, 1)":{"1":"-4056833585951007316981806399095383877021210323207/68549005888607266320305672780583718981490760000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -21, 2)":{"1":"-4056833585951007316981806399095383877021210323207/68549005888607266320305672780583718981490760000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -20, 1)":{"1":"13161764762901909666582618404547592209614436761/238846710413265736307685271012486825719480000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -20, 2)":{"1":"13161764762901909666582618404547592209614436761/238846710413265736307685271012486825719480000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -19, 1)":{"1":"-535801567488164758358465663459544680088256378903/10597595822309146847953323189170477102813640000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -19, 2)":{"1":"-535801567488164758358465663459544680088256378903/10597595822309146847953323189170477102813640000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -18, 1)":{"1":"5027561967704661289468617023201060371148866871497/110517785004081102842941798972777832643627960000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -18, 2)":{"1":"5027561967704661289468617023201060371148866871497/110517785004081102842941798972777832643627960000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -17, 1)":{"1":"-30822612164445914958071825639473036384294979018879/773624495028567719900592592809444828505395720000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -17, 2)":{"1":"-30822612164445914958071825639473036384294979018879/773624495028567719900592592809444828505395720000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -16, 1)":{"1":"14983162633969344728330971489125604446405142320209/446740905579877134027102764861792084066496120000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -16, 2)":{"1":"14983162633969344728330971489125604446405142320209/446740905579877134027102764861792084066496120000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -15, 1)":{"1":"-882898738611926350309005742260109337591645133020903/33324609576990075326857172067475199384859008040000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -15, 2)":{"1":"-882898738611926350309005742260109337591645133020903/33324609576990075326857172067475199384859008040000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -14, 1)":{"1":"342751789208157743356061575872535816271801190898789679/18428509096075511655752016153313785259827031446120000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -14, 2)":{"1":"342751789208157743356061575872535816271801190898789679/18428509096075511655752016153313785259827031446120000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -13, 1)":{"1":"-595095910912169705110036951431446596447495079650859/61224282711214324437714339379780017474508410120000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -13, 2)":{"1":"-595095910912169705110036951431446596447495079650859/61224282711214324437714339379780017474508410120000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -12, 1)":{"1":"-107450189497208034557317221904262600789465736582821/344084190677918802083081500040161861125732675720000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -12, 2)":{"1":"-107450189497208034557317221904262600789465736582821/344084190677918802083081500040161861125732675720000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -11, 1)":{"1":"18676880822384234002491528938319763156064395841332379/1594418292014581491342729767791735948033324652280000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -11, 2)":{"1":"18676880822384234002491528938319763156064395841332379/1594418292014581491342729767791735948033324652280000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -10, 1)":{"1":"-254884533637380588700125910936452759331973613585969119/10291245339366844171393983046655750210033277301080000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -10, 2)":{"1":"-254884533637380588700125910936452759331973613585969119/10291245339366844171393983046655750210033277301080000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -9, 1)":{"1":"36497978060671302250037108308158675723574650473818492711/915920835203649131254064491152361768692961679796120000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -9, 2)":{"1":"36497978060671302250037108308158675723574650473818492711/915920835203649131254064491152361768692961679796120000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -8, 1)":{"1":"-52641621385587683602955859635367242264151079390052824391/915920835203649131254064491152361768692961679796120000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -8, 2)":{"1":"-52641621385587683602955859635367242264151079390052824391/915920835203649131254064491152361768692961679796120000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -7, 1)":{"1":"502501088743640730019184995352948004774459929831833042937/6411445846425543918778451438066532380850731758572840000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -7, 2)":{"1":"502501088743640730019184995352948004774459929831833042937/6411445846425543918778451438066532380850731758572840000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -6, 1)":{"1":"-1300285269147532483515841226248014408561628773496014167/12546860756214371661014582070580298201273447668440000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -6, 2)":{"1":"-1300285269147532483515841226248014408561628773496014167/12546860756214371661014582070580298201273447668440000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -5, 1)":{"1":"123588714101962423307881910187319767960355798838214207791/915920835203649131254064491152361768692961679796120000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -5, 2)":{"1":"123588714101962423307881910187319767960355798838214207791/915920835203649131254064491152361768692961679796120000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -4, 1)":{"1":"-95408075855688522403636809489927460034581837277493907183/544914927273057078087861152964063330741382265195160000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -4, 2)":{"1":"-95408075855688522403636809489927460034581837277493907183/544914927273057078087861152964063330741382265195160000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -3, 1)":{"1":"9870258709478480562500024419327215559834302532086129128977/43048279254571509168941031084161003128569198950417640000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -3, 2)":{"1":"9870258709478480562500024419327215559834302532086129128977/43048279254571509168941031084161003128569198950417640000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), -2, 1)":{"1":"-13284500543269162820694067968507244912161166267824651751927/43048279254571509168941031084161003128569198950417640000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), -2, 2)":{"1":"-13284500543269162820694067968507244912161166267824651751927/43048279254571509168941031084161003128569198950417640000","pi2":"-16/3"},"('BA', 1, (), ((0, 2),), -1, 1)":{"1":"1851307262920571749337350949444200666315207551928960855601719/4175683087693436389387280015163617303471212298190511080000","pi2":"16/3"},"('BA', 1, (), ((0, 1),), -1, 2)":{"1":"1851307262920571749337350949444200666315207551928960855601719/4175683087693436389387280015163617303471212298190511080000","pi2":"16/3"},"('BA', 1, (), ((0, 2),), 0, 1)":{"1":"-158799733287169094846818641618181990949818546956448885634569831/204608471296978383079976720743017247870089402611335042920000","pi2":"-16/3"},"('BA', 1, (), ((0, 1),), 0, 2)":{"1":"-158799733287169094846818641618181990949818546956448885634569831/204608471296978383079976720743017247870089402611335042920000","pi2":"-16/3"},"('R', -97, 3)":{"1":"-360264457021270114060513483605065190394007/2178761725928514911391681529228509486150"},"('R', -96, 3)":{"1":"51398595536343045956978569758026502122801/207501116755096658227779193259858046300"},"('R', -95, 3)":{"1":"-340275673582948380868887533888410373834807/1188415486870099042577280834124641537900"},"('R', -94, 3)":{"1":"330884132477409002483662257166655681536127/1045805628445687157468007134029684553352"},"('R', -93, 3)":{"1":"-43849812303628098840240826678566095185304059/130725703555710894683500891753710569169000"},"('R', -92, 3)":{"1":"15330848820264657050939025919655302708285043/43575234518570298227833630584570189723000"},"('R', -91, 3)":{"1":"-3359141351922137828536886736791827078068427/9243231564545214775601073154302767517000"},"('R', -90, 3)":{"1":"228055097827838568068898317232206103008969227/610053283259984175189670828183982656122000"},"('R', -89, 3)":{"1":"-2095172362680567068343492178827735684790281443/5490479549339857576707037453655843905098000"},"('R', -88, 3)":{"1":"3180884843096041501422350558788727083575817/8182532860417075375122261480858187638000"},"('R', -87, 3)":{"1":"-23809396696407415944447472063650681564987375667/60395275042738433343777411990214282956078000"},"('R', -86, 3)":{"1":"24117632332963074551999017248495213971776272637/60395275042738433343777411990214282956078000"},"('R', -85, 3)":{"1":"-7363946540333583744390544286446782675924689947/18259036640827898452769915252855480893698000"},"('R', -84, 3)":{"1":"45653435938719760423933322040240661544067661003/112162653650799947638443765124683668347002000"},"('R', -83, 3)":{"1":"-321856110098667321187455536906209318182229756729/785138575555599633469106355872785678429014000"},"('R', -82, 3)":{"1":"28174041714617972883048009250101987173825459251/68272919613530402910357074423720493776436000"},"('R', -81, 3)":{"1":"-299255413295212086844534806058038574013888241313/721478691051091555079719354045262515313148000"},"('R', -80, 3)":{"1":"3708480206707134773282192325367574525082430057247/8898237189630129179316538699891571022195492000"},"('R', -79, 3)":{"1":"-83095825787315036498118740645381180993325637873/198668045361894776036444459809565040448548000"},"('R', -78, 3)":{"1":"2838056422526314633364089202198285163082396398311/6762660264118898176280569411917593976868573920"},"('R', -77, 3)":{"1":"-14224392611726390868165895268140300121399165866723/33813301320594490881402847059587969884342869600"},"('R', -76, 3)":{"1":"268978491411543184767260181610540674426272476799/637986817369707375120808435086565469515903200"},"('R', -75, 3)":{"1":"-328356544942389503261179025896586295279053575052309/777705930373673290272265482370523307339886000800"},"('R', -74, 3)":{"1":"65755599811392127467720823565798140829803211185927/155541186074734658054453096474104661467977200160"},"('R', -73, 3)":{"1":"-8224676145888393226198403379287773599018117733979819/19442648259341832256806637059263082683497150020000"},"('R', -72, 3)":{"1":"200703064890285163934637176281562013383543785541659/474210933154678835531869196567392260573101220000"},"('R', -71, 3)":{"1":"-74055775577422776903631105125079927897797687911616871/174983834334076490311259733533367744151474350180000"},"('R', -70, 3)":{"1":"74043562026417892739043423431410752424619497372006771/174983834334076490311259733533367744151474350180000"},"('R', -69, 3)":{"1":"-2145872881251499564681434513471447542632877890939630439/5074531195688218219026532272467664580392756155220000"},"('R', -68, 3)":{"1":"554214754492598275416858953039159143779881209680331/1311587282421353894811716793090634422432865380000"},"('R', -67, 3)":{"1":"-66393471405590845124626648312999663228737687321919178009/157310467066334764789822500446497601992175440811820000"},"('R', -66, 3)":{"1":"132616912843646697417965159264842197583032079765250613493/314620934132669529579645000892995203984350881623640000"},"('R', -65, 3)":{"1":"-132396017203901612475284265752012189714832182404877620693/314620934132669529579645000892995203984350881623640000"},"('R', -64, 3)":{"1":"132162668177586617623493788498326707866218500108013548773/314620934132669529579645000892995203984350881623640000"},"('R', -63, 3)":{"1":"-1857509876124113849303040048811468310799892329958461413/4431280762431965205347112688633735267385223684840000"},"('R', -62, 3)":{"1":"131591603381574426328171165852332812801145494469010855723/314620934132669529579645000892995203984350881623640000"},"('R', -61, 3)":{"1":"-4856535151894132350948367948980575354071583003816112862951/11640974562908772594446865033040822547420982620074680000"},"('R', -60, 3)":{"1":"4843736040036541462449039278478122405172153524746429687351/11640974562908772594446865033040822547420982620074680000"},"('R', -59, 3)":{"1":"-4829485597365775451048618691595994480595009994016112644191/11640974562908772594446865033040822547420982620074680000"},"('R', -58, 3)":{"1":"4814787420901184109387999757123811336627456600524134429091/11640974562908772594446865033040822547420982620074680000"},"('R', -57, 3)":{"1":"-196747891127755939716913928663328535440728627044132784567531/477279957079259676372321466354673724444260287423061880000"},"('R', -56, 3)":{"1":"4559785770036615706590727983874468915517763471543164496017/11099533885564178520286545729178458708006053195885160000"},"('R', -55, 3)":{"1":"-1199951123498747138128404638065851119183580891425135265334019/2931862593486880869144260436178710021586170337027380120000"},"('R', -54, 3)":{"1":"170764140579651331107694237390550063752915342986721560832877/418837513355268695592037205168387145940881476718197160000"},"('R', -53, 3)":{"1":"-132270736228501196995940913354403274901096632413597554433171/325762510387431207682695604019856669065130037447486680000"},"('R', -52, 3)":{"1":"5726575417393550387167142807891475041815421019962703731477/14163587408149182942725895826950289959353479889021160000"},"('R', -51, 3)":{"1":"-3391616326907632945894141241225262680341389225057018909661/8426438078265969598836925365400805418855867782075880000"},"('R', -50, 3)":{"1":"266697019610624329113827571819571985331592862960890980362569/665688608183011598308117103866663628089613554783994520000"},"('R', -49, 3)":{"1":"-150789872511716165374813509261983341872109/378232389701375058995059768067093880000"},"('R', -48, 3)":{"1":"562545703129339162200027323017011724375198754458388976642479/1418206165259459492047727743020283381582220181931118760000"},"('R', -47, 3)":{"1":"-163442657132490398532328100767450081966450543979896808201773/412895465835032510343009342904639465523937521321718120000"},"('R', -46, 3)":{"1":"12904900968782061089519758732155723628878333199136364991384267/32618741800967568317097738089466517776391064184415731480000"},"('R', -45, 3)":{"1":"-15735824987421957165032266608097424121267505446359926367370993073/39762246255379465778542142731059685169420707240802776674120000"},"('R', -44, 3)":{"1":"141763624905349549242114310981134327859315684351690236813480139177/357860216298415192006879284579537166524786365167224990067080000"},"('R', -43, 3)":{"1":"-141964832842817362688906502724330758823711432323741182100394032577/357860216298415192006879284579537166524786365167224990067080000"},"('R', -42, 3)":{"1":"142226213355911531415084786369333615593117530391969620321558227877/357860216298415192006879284579537166524786365167224990067080000"},"('R', -41, 3)":{"1":"-142522585711374103904284820823528730256573442079764708140133485077/357860216298415192006879284579537166524786365167224990067080000"},"('R', -40, 3)":{"1":"4926215396590847131831486693781833151475637381973635926642631913/12340007458566041103685492571708178156027116040249137588520000"},"('R', -39, 3)":{"1":"-10047510629327978483602479113158075554128498436244096212566570363/25105532415703325004049795232095948662262063668093073024920000"},"('R', -38, 3)":{"1":"292170283277879132070623343254038473215092444153705454754423088327/728060440055396425117444061730782511205599846374699117722680000"},"('R', -37, 3)":{"1":"-17872425606529475430959202049645023010032002517736836576285985318747/44411686843379181932164087765577733183541590628856646181083480000"},"('R', -36, 3)":{"1":"17925308947539865343667353402506082657543221994714485389117471107947/44411686843379181932164087765577733183541590628856646181083480000"},"('R', -35, 3)":{"1":"-253228775863286324427719688528365320674645170157246846707313944357/625516716103932139889635038951799058923120994772628819451880000"},"('R', -34, 3)":{"1":"36070795015055666866619116814637179903456468315225324178001655259449/88823373686758363864328175531155466367083181257713292362166960000"},"('R', -33, 3)":{"1":"-36184322774781096721737878682327008879912585770685821851722851625849/88823373686758363864328175531155466367083181257713292362166960000"},"('R', -32, 3)":{"1":"36301382398256783195811883611097148052731449396561090361605954551449/88823373686758363864328175531155466367083181257713292362166960000"},"('R', -31, 3)":{"1":"-2440075529371159242907430594822128956608298165677180571291125700214883/5951166037012810378909987760587416246594573144266790588265186320000"},"('R', -30, 3)":{"1":"33536291639593454470270722943032821322578248596800615113425549650171/81522822424833018889177914528594743104035248551599871072125840000"},"('R', -29, 3)":{"1":"-2456232778626334127918686341926075255991830573240026436563443925979603/5951166037012810378909987760587416246594573144266790588265186320000"},"('R', -28, 3)":{"1":"71469682129979742737666545453113357617752818574211442490873220125380487/172583815073371500988389645057035071151242621183736927059690403280000"},"('R', -27, 3)":{"1":"-5091285920790660206690939524659964029695090284718292103522963910145147377/12253450870209376570175664799049490051738226104045321821238018632880000"},"('R', -26, 3)":{"1":"1702829130352196606504154695419661245822853874063534022272690309068259859/4084483623403125523391888266349830017246075368015107273746006210960000"},"('R', -25, 3)":{"1":"-124723645365286324116649160927176432884582295505506348958182015071757352107/298167304508428163207607843443537591258963501865102830983458453400080000"},"('R', -24, 3)":{"1":"125146048476069657488122239180052365012596450813368662687623021871183708043/298167304508428163207607843443537591258963501865102830983458453400080000"},"('R', -23, 3)":{"1":"-25113276689830213039821110727190730010656009324916623087290837909269479087/59633460901685632641521568688707518251792700373020566196691690680016000"},"('R', -22, 3)":{"1":"25198219664550986937745744710845754941759225156643935175902449262964499967/59633460901685632641521568688707518251792700373020566196691690680016000"},"('R', -21, 3)":{"1":"-25282656390303129422358341857927349815925741493159019603423287274728345407/59633460901685632641521568688707518251792700373020566196691690680016000"},"('R', -20, 3)":{"1":"25367820717582788878774474453344187264173384256339377207169983048311638367/59633460901685632641521568688707518251792700373020566196691690680016000"},"('R', -19, 3)":{"1":"-2010740353604149937067680681087001403350095968887075367797813455280868385873/4711043411233164978680203926407893941891623329468624729538643563721264000"},"('R', -18, 3)":{"1":"2017470642398921697852965046071196008322029283749187539635102256737014514277/4711043411233164978680203926407893941891623329468624729538643563721264000"},"('R', -17, 3)":{"1":"-18217362652773877541527807128596294339627273842134293588000999290866768084173/42399390701098484808121835337671045477024609965217622565847792073491376000"},"('R', -16, 3)":{"1":"18277846504309418553315652026376862058369163551733558723222079581737393133613/42399390701098484808121835337671045477024609965217622565847792073491376000"},"('R', -15, 3)":{"1":"-1522042204893233864537130604876334618308324786240489138736584281149384810588959/3519149428191174239074112333026696774593042627113062672965366742099784208000"},"('R', -14, 3)":{"1":"1527047685985979930545971362255662437493137221212593558091451260776904148684719/3519149428191174239074112333026696774593042627113062672965366742099784208000"},"('R', -13, 3)":{"1":"-90118374528614764628970767242696302778317516302952148950397389236653913941439/207008789893598484651418372530982163211355448653709568997962749535281424000"},"('R', -12, 3)":{"1":"90411604360045922237580647542616418431254729278190859925482008812756186684959/207008789893598484651418372530982163211355448653709568997962749535281424000"},"('R', -11, 3)":{"1":"-90702370147319924625682943118875757118060947260782060557570322619164644851519/207008789893598484651418372530982163211355448653709568997962749535281424000"},"('R', -10, 3)":{"1":"90994110022121816701555517850004649741273687580543178036454595977031212331959/207008789893598484651418372530982163211355448653709568997962749535281424000"},"('R', -9, 3)":{"1":"-8124217690611206861131447824134778920433413457350833148554200704030135176919071/18423782300530265133976235155257412525810634930180151640818684708640046736000"},"('R', -8, 3)":{"1":"8150029875331105796790768003679640090561107773812198897296809404329090856567743/18423782300530265133976235155257412525810634930180151640818684708640046736000"},"('R', -7, 3)":{"1":"-8175617080012225420087486944206272885122822933249403987655328135684104820625423/18423782300530265133976235155257412525810634930180151640818684708640046736000"},"('R', -6, 3)":{"1":"8201260488540514033667629162473451803584736706290971610927136011512167852912063/18423782300530265133976235155257412525810634930180151640818684708640046736000"},"('R', -5, 3)":{"1":"-8226678171615423434094070238428613528185522259113955193463617157962005556972223/18423782300530265133976235155257412525810634930180151640818684708640046736000"},"('R', -4, 3)":{"1":"8252139928632306362455728190276330755388247553760459329497658372461720648310943/18423782300530265133976235155257412525810634930180151640818684708640046736000"},"('R', -3, 3)":{"1":"-8277376233749962341986025705771080691581169629687877874627976494894630856678527/18423782300530265133976235155257412525810634930180151640818684708640046736000"},"('R', -2, 3)":{"1":"8302646131708653620217343191042399396090468677315235468481037002691529048855157/18423782300530265133976235155257412525810634930180151640818684708640046736000"},"('R', -1, 3)":{"1":"-807786090945219356166476430292814854558964308964474988487219932502434743885298709/1787106883151435717995694810059969015003631588227474709159412416738084533392000"},"('R', 0, 3)":{"1":"115745412107305040437302072202879795712383336342101673261890560820172565412677347/255300983307347959713670687151424145000518798318210672737058916676869219056000"},"('BA', 0, (), ((0, 2),), -98, 1)":{"1":"18662915936930026300875973116654771294421814411957482807346480493698656351131968/237350132918550056296303216961089634805169820311461484810234461598026852091125","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -97, 1)":{"1":"-183089198055959375141981688373419361230835759103083296590032874429316736142664578/237350132918550056296303216961089634805169820311461484810234461598026852091125","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -96, 1)":{"1":"27146270470762081519941798493704143613770354426124350949690962282460906644912/25225861719476039568105347748016753619424999501696406080373521266662435125","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -95, 1)":{"1":"-31923723098090864660085829082340371142518426863529378877394889467923725727842/25225861719476039568105347748016753619424999501696406080373521266662435125","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -94, 1)":{"1":"35327148035116336611140598513095678049687920571401737174039473300897242671007/25225861719476039568105347748016753619424999501696406080373521266662435125","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -93, 1)":{"1":"-7587279951641484352933705965375269360592125664481080949066489367055684613876/5045172343895207913621069549603350723884999900339281216074704253332487025","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -92, 1)":{"1":"8006086423927479743474647959668536685662108840071528892801057924873281666604/5045172343895207913621069549603350723884999900339281216074704253332487025","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -91, 1)":{"1":"-16705643712813630373603422448094003660026880627764352759813893549849290705281/10090344687790415827242139099206701447769999800678562432149408506664974050","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -90, 1)":{"1":"17292806139433218984333048097587623599758080247360410459645952873174441065273/10090344687790415827242139099206701447769999800678562432149408506664974050","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -89, 1)":{"1":"-711936128074963571605329358434572140933612736852341710325027538107619050607/403613787511616633089685563968268057910799992027142497285976340266598962","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -88, 1)":{"1":"11513364774147869967537322586362433853928574681484367623434160871373652703/6369362888391879704104367566725603741806589951192123742046085410090250","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -87, 1)":{"1":"-23517519888985079713048650134949257187233545199778238859750021662500017441/12738725776783759408208735133451207483613179902384247484092170820180500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -86, 1)":{"1":"23953681718264568637048328291629969107532126412868620802309550773231830921/12738725776783759408208735133451207483613179902384247484092170820180500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -85, 1)":{"1":"-24343895138457315974615987321028736612753532935160038467929554178383875941/12738725776783759408208735133451207483613179902384247484092170820180500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -84, 1)":{"1":"24694907652957659856429816273805359501489967289258545258460823779181547661/12738725776783759408208735133451207483613179902384247484092170820180500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -83, 1)":{"1":"-5002412790301307683378231999733564849437803700564856492348231363067287227/2547745155356751881641747026690241496722635980476849496818434164036100","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -82, 1)":{"1":"1468989194174852997055336440993009330050205541772028178286633729716847/739656018393599036621206859251049933726995494404659456181865049800","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -81, 1)":{"1":"-59367053793888114459666124662686405490853679744997868685401695334319/29586240735743961464848274370041997349079819776186378247274601992","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -80, 1)":{"1":"166446659928085494853472100749414137990180852748608468056185360973323/82184002043733226291245206583449992636332832711628828464651672200","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -79, 1)":{"1":"-335702389779431846058401518427420329282534401117634105798636423690249/164368004087466452582490413166899985272665665423257656929303344400","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -78, 1)":{"1":"271006698435472958704163269092419721862548827369542518482928160337/131684028270682945507523163889520898311701382329160116110642000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -77, 1)":{"1":"-20991475753529485666216998187656105464862463842598303726522282829/10129540636206380423655627991501607562438567871473855085434000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -76, 1)":{"1":"21124005839416416278670707478343083779246196654771133457043647669/10129540636206380423655627991501607562438567871473855085434000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -75, 1)":{"1":"-21245283383072015281519924446150285879646338906398549719509477929/10129540636206380423655627991501607562438567871473855085434000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -74, 1)":{"1":"106780991208800484649732645450809121456070911545441416161980071083/50647703181031902118278139957508037812192839357369275427170000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -73, 1)":{"1":"-21457528299275007276922212373242395681440729392899445662943633143/10129540636206380423655627991501607562438567871473855085434000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -72, 1)":{"1":"52570734721342487729216507184794671670432151165422871140326931/24710832852445664384973384103869562452937020515886679698000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -71, 1)":{"1":"-52775973762771824332326411324060041474582650501614828672939721/24710832852445664384973384103869562452937020515886679698000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -70, 1)":{"1":"10506304676968728171204136198176064387501019829396055570261/4901970413101698945640425333042960216809565664726578000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -69, 1)":{"1":"-2107947919729793733959646587202606999054322724292082151369/980394082620339789128085066608592043361913132945315600","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -68, 1)":{"1":"2113971748107182179806632306857601436999099742711577695793/980394082620339789128085066608592043361913132945315600","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -67, 1)":{"1":"-423873980013732761539472249035632086291689737738258667129/196078816524067957825617013321718408672382626589063120","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -66, 1)":{"1":"236597945328242667765574875367381661215458554777395141/109199608222359076534649706683959906812420709840200","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -65, 1)":{"1":"-21551895553607076647600720448849110611491637842133883/9927237111123552412240882425814536982947337258200","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -64, 1)":{"1":"8303652979470135571758094185119266214445997912970023/3818168119662904773938800933005591147287437407000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -63, 1)":{"1":"-1279406974059629132432004805269464450541464089130267/587410479948139195990584758923937099582682678000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -62, 1)":{"1":"16653527731815412943449570282563697957961587752952451/7636336239325809547877601866011182294574874814000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -61, 1)":{"1":"-1515563610127163476132630556520353137106760914229361/694212385393255413443418351455562026779534074000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -60, 1)":{"1":"4484139387465185082855675673355404195832220341291/2052226885064716352560494992209401315392334000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -59, 1)":{"1":"-1060590504920792270188219060537522943764802263013/485071809197114774241571543613131220001824400","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -58, 1)":{"1":"3353089447590406467143334594397000701120675481/1532832490999213592834612749136582424596400","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -57, 1)":{"1":"-3354127252841540903954336586940409590846787329/1532832490999213592834612749136582424596400","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -56, 1)":{"1":"3354631686775000231873668509031674890411874521/1532832490999213592834612749136582424596400","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -55, 1)":{"1":"-670929727382303327943005752570970573171994503/306566498199842718566922549827316484919280","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -54, 1)":{"1":"184482862480164387052305988512534818585558605129/84305787004956747605903701202512033352802000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -53, 1)":{"1":"-184440311379799950551659806108714874064228841329/84305787004956747605903701202512033352802000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -52, 1)":{"1":"65640353532947307241914904768463748136794641/30012740122804110931257992596123899378000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -51, 1)":{"1":"-65618536278964263843984569562048116053574981/30012740122804110931257992596123899378000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -50, 1)":{"1":"16400386972290914355436390177201916314782809/7503185030701027732814498149030974844500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -49, 1)":{"1":"-82011018965981073043838489132689745397946411/37515925153505138664072490745154874222500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -48, 1)":{"1":"16400386972290914355436390177201916314782809/7503185030701027732814498149030974844500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -47, 1)":{"1":"-65618536278964263843984569562048116053574981/30012740122804110931257992596123899378000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -46, 1)":{"1":"65640353532947307241914904768463748136794641/30012740122804110931257992596123899378000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -45, 1)":{"1":"-184440311379799950551659806108714874064228841329/84305787004956747605903701202512033352802000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -44, 1)":{"1":"184482862480164387052305988512534818585558605129/84305787004956747605903701202512033352802000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -43, 1)":{"1":"-670929727382303327943005752570970573171994503/306566498199842718566922549827316484919280","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -42, 1)":{"1":"3354631686775000231873668509031674890411874521/1532832490999213592834612749136582424596400","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -41, 1)":{"1":"-3354127252841540903954336586940409590846787329/1532832490999213592834612749136582424596400","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -40, 1)":{"1":"3353089447590406467143334594397000701120675481/1532832490999213592834612749136582424596400","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -39, 1)":{"1":"-1060590504920792270188219060537522943764802263013/485071809197114774241571543613131220001824400","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -38, 1)":{"1":"4484139387465185082855675673355404195832220341291/2052226885064716352560494992209401315392334000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -37, 1)":{"1":"-1515563610127163476132630556520353137106760914229361/694212385393255413443418351455562026779534074000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -36, 1)":{"1":"16653527731815412943449570282563697957961587752952451/7636336239325809547877601866011182294574874814000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -35, 1)":{"1":"-1279406974059629132432004805269464450541464089130267/587410479948139195990584758923937099582682678000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -34, 1)":{"1":"8303652979470135571758094185119266214445997912970023/3818168119662904773938800933005591147287437407000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -33, 1)":{"1":"-21551895553607076647600720448849110611491637842133883/9927237111123552412240882425814536982947337258200","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -32, 1)":{"1":"236597945328242667765574875367381661215458554777395141/109199608222359076534649706683959906812420709840200","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -31, 1)":{"1":"-423873980013732761539472249035632086291689737738258667129/196078816524067957825617013321718408672382626589063120","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -30, 1)":{"1":"2113971748107182179806632306857601436999099742711577695793/980394082620339789128085066608592043361913132945315600","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -29, 1)":{"1":"-2107947919729793733959646587202606999054322724292082151369/980394082620339789128085066608592043361913132945315600","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -28, 1)":{"1":"10506304676968728171204136198176064387501019829396055570261/4901970413101698945640425333042960216809565664726578000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -27, 1)":{"1":"-52775973762771824332326411324060041474582650501614828672939721/24710832852445664384973384103869562452937020515886679698000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -26, 1)":{"1":"52570734721342487729216507184794671670432151165422871140326931/24710832852445664384973384103869562452937020515886679698000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -25, 1)":{"1":"-21457528299275007276922212373242395681440729392899445662943633143/10129540636206380423655627991501607562438567871473855085434000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -24, 1)":{"1":"106780991208800484649732645450809121456070911545441416161980071083/50647703181031902118278139957508037812192839357369275427170000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -23, 1)":{"1":"-21245283383072015281519924446150285879646338906398549719509477929/10129540636206380423655627991501607562438567871473855085434000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -22, 1)":{"1":"21124005839416416278670707478343083779246196654771133457043647669/10129540636206380423655627991501607562438567871473855085434000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -21, 1)":{"1":"-20991475753529485666216998187656105464862463842598303726522282829/10129540636206380423655627991501607562438567871473855085434000","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -20, 1)":{"1":"271006698435472958704163269092419721862548827369542518482928160337/131684028270682945507523163889520898311701382329160116110642000","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -19, 1)":{"1":"-335702389779431846058401518427420329282534401117634105798636423690249/164368004087466452582490413166899985272665665423257656929303344400","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -18, 1)":{"1":"166446659928085494853472100749414137990180852748608468056185360973323/82184002043733226291245206583449992636332832711628828464651672200","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -17, 1)":{"1":"-59367053793888114459666124662686405490853679744997868685401695334319/29586240735743961464848274370041997349079819776186378247274601992","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -16, 1)":{"1":"1468989194174852997055336440993009330050205541772028178286633729716847/739656018393599036621206859251049933726995494404659456181865049800","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -15, 1)":{"1":"-5002412790301307683378231999733564849437803700564856492348231363067287227/2547745155356751881641747026690241496722635980476849496818434164036100","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -14, 1)":{"1":"24694907652957659856429816273805359501489967289258545258460823779181547661/12738725776783759408208735133451207483613179902384247484092170820180500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -13, 1)":{"1":"-24343895138457315974615987321028736612753532935160038467929554178383875941/12738725776783759408208735133451207483613179902384247484092170820180500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -12, 1)":{"1":"23953681718264568637048328291629969107532126412868620802309550773231830921/12738725776783759408208735133451207483613179902384247484092170820180500","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -11, 1)":{"1":"-23517519888985079713048650134949257187233545199778238859750021662500017441/12738725776783759408208735133451207483613179902384247484092170820180500","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -10, 1)":{"1":"11513364774147869967537322586362433853928574681484367623434160871373652703/6369362888391879704104367566725603741806589951192123742046085410090250","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -9, 1)":{"1":"-711936128074963571605329358434572140933612736852341710325027538107619050607/403613787511616633089685563968268057910799992027142497285976340266598962","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -8, 1)":{"1":"17292806139433218984333048097587623599758080247360410459645952873174441065273/10090344687790415827242139099206701447769999800678562432149408506664974050","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -7, 1)":{"1":"-16705643712813630373603422448094003660026880627764352759813893549849290705281/10090344687790415827242139099206701447769999800678562432149408506664974050","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -6, 1)":{"1":"8006086423927479743474647959668536685662108840071528892801057924873281666604/5045172343895207913621069549603350723884999900339281216074704253332487025","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -5, 1)":{"1":"-7587279951641484352933705965375269360592125664481080949066489367055684613876/5045172343895207913621069549603350723884999900339281216074704253332487025","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -4, 1)":{"1":"35327148035116336611140598513095678049687920571401737174039473300897242671007/25225861719476039568105347748016753619424999501696406080373521266662435125","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -3, 1)":{"1":"-31923723098090864660085829082340371142518426863529378877394889467923725727842/25225861719476039568105347748016753619424999501696406080373521266662435125","pi2":"16/3"},"('BA', 0, (), ((0, 2),), -2, 1)":{"1":"27146270470762081519941798493704143613770354426124350949690962282460906644912/25225861719476039568105347748016753619424999501696406080373521266662435125","pi2":"-16/3"},"('BA', 0, (), ((0, 2),), -1, 1)":{"1":"-183089198055959375141981688373419361230835759103083296590032874429316736142664578/237350132918550056296303216961089634805169820311461484810234461598026852091125","pi2":"16/3"},"('BA', 0, (), ((0, 2),), 0, 1)":{"1":"18662915936930026300875973116654771294421814411957482807346480493698656351131968/237350132918550056296303216961089634805169820311461484810234461598026852091125","pi2":"-16/3"},"('BA', 1, (2,), ((0, 1),), -98, 1)":{"1":"360264457021270114060513483605065190394007/1089380862964257455695840764614254743075"},"('BA', 1, (), ((0, 3),), -98, 1)":{"1":"-360264457021270114060513483605065190394007/2178761725928514911391681529228509486150"},"('BA', 1, (1,), ((0, 2),), -98, 1)":{"1":"360264457021270114060513483605065190394007/1089380862964257455695840764614254743075"},"('BA', 1, (1,), ((0, 1),), -98, 2)":{"1":"360264457021270114060513483605065190394007/1089380862964257455695840764614254743075"},"('BA', 1, (), ((0, 2),), -98, 2)":{"1":"-360264457021270114060513483605065190394007/2178761725928514911391681529228509486150"},"('BA', 1, (2,), ((0, 1),), -97, 1)":{"1":"-359553024620966925518018240656745677092407/1089380862964257455695840764614254743075"},"('BA', 1, (), ((0, 3),), -97, 1)":{"1":"498993775080391879847085858527370284206007/2178761725928514911391681529228509486150"},"('BA', 1, (1,), ((0, 2),), -97, 1)":{"1":"-359553024620966925518018240656745677092407/1089380862964257455695840764614254743075"},"('BA', 1, (1,), ((0, 1),), -97, 2)":{"1":"-359553024620966925518018240656745677092407/1089380862964257455695840764614254743075"},"('BA', 1, (), ((0, 2),), -97, 2)":{"1":"429273399850679402682552049592057980649207/2178761725928514911391681529228509486150"},"('BA', 1, (2,), ((0, 1),), -96, 1)":{"1":"3699322246041458103739317199996707235031/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 3),), -96, 1)":{"1":"-5855622510877926469652733971191933118231/22461461092046545478264758033283602950"},"('BA', 1, (1,), ((0, 2),), -96, 1)":{"1":"3699322246041458103739317199996707235031/11230730546023272739132379016641801475"},"('BA', 1, (1,), ((0, 1),), -96, 2)":{"1":"3699322246041458103739317199996707235031/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 2),), -96, 2)":{"1":"-4777472378459692286696025585594320176631/22461461092046545478264758033283602950"},"('BA', 1, (2,), ((0, 1),), -95, 1)":{"1":"-3691835092344109255246562280652279367381/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 3),), -95, 1)":{"1":"6327313193810903924696293889890888780181/22461461092046545478264758033283602950"},"('BA', 1, (1,), ((0, 2),), -95, 1)":{"1":"-3691835092344109255246562280652279367381/11230730546023272739132379016641801475"},"('BA', 1, (1,), ((0, 1),), -95, 2)":{"1":"-3691835092344109255246562280652279367381/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 2),), -95, 2)":{"1":"5009574143077506589971428085271584073781/22461461092046545478264758033283602950"},"('BA', 1, (2,), ((0, 1),), -94, 1)":{"1":"3684269126502577787295988888472646995861/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 3),), -94, 1)":{"1":"-6679130605442117184397956626243794055861/22461461092046545478264758033283602950"},"('BA', 1, (1,), ((0, 2),), -94, 1)":{"1":"3684269126502577787295988888472646995861/11230730546023272739132379016641801475"},"('BA', 1, (1,), ((0, 1),), -94, 2)":{"1":"3684269126502577787295988888472646995861/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 2),), -94, 2)":{"1":"-5181699865972347485846972757358220525861/22461461092046545478264758033283602950"},"('BA', 1, (2,), ((0, 1),), -93, 1)":{"1":"-3676622671662732154792749821908124918261/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 3),), -93, 1)":{"1":"6958990852580467334016506462505302096021/22461461092046545478264758033283602950"},"('BA', 1, (1,), ((0, 2),), -93, 1)":{"1":"-3676622671662732154792749821908124918261/11230730546023272739132379016641801475"},"('BA', 1, (1,), ((0, 1),), -93, 2)":{"1":"-3676622671662732154792749821908124918261/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 2),), -93, 2)":{"1":"5317806762121599744404628142206713507141/22461461092046545478264758033283602950"},"('BA', 1, (2,), ((0, 1),), -92, 1)":{"1":"3668893996878372053122809260004199377461/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 3),), -92, 1)":{"1":"-7190851096111270384114723319623068320021/22461461092046545478264758033283602950"},"('BA', 1, (1,), ((0, 2),), -92, 1)":{"1":"3668893996878372053122809260004199377461/11230730546023272739132379016641801475"},"('BA', 1, (1,), ((0, 1),), -92, 2)":{"1":"3668893996878372053122809260004199377461/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 2),), -92, 2)":{"1":"-5429872546494821218618766289813633848741/22461461092046545478264758033283602950"},"('BA', 1, (2,), ((0, 1),), -91, 1)":{"1":"-3661081314759399341652108474601318124261/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 3),), -91, 1)":{"1":"7388400343976723231302443179095922865221/22461461092046545478264758033283602950"},"('BA', 1, (1,), ((0, 2),), -91, 1)":{"1":"-3661081314759399341652108474601318124261/11230730546023272739132379016641801475"},"('BA', 1, (1,), ((0, 1),), -91, 2)":{"1":"-3661081314759399341652108474601318124261/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 2),), -91, 2)":{"1":"5524740829368061286477275826848620494741/22461461092046545478264758033283602950"},"('BA', 1, (2,), ((0, 1),), -90, 1)":{"1":"3653182778990767589396015372875328285861/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 3),), -90, 1)":{"1":"-7560193496944463842872468141636201850421/22461461092046545478264758033283602950"},"('BA', 1, (1,), ((0, 2),), -90, 1)":{"1":"3653182778990767589396015372875328285861/11230730546023272739132379016641801475"},"('BA', 1, (1,), ((0, 1),), -90, 2)":{"1":"3653182778990767589396015372875328285861/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 2),), -90, 2)":{"1":"-5606688137967615716134241757255765068141/22461461092046545478264758033283602950"},"('BA', 1, (2,), ((0, 1),), -89, 1)":{"1":"-3645196481713595484337076792241271893701/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 3),), -89, 1)":{"1":"7711933145210733838992301173683273301461/22461461092046545478264758033283602950"},"('BA', 1, (1,), ((0, 2),), -89, 1)":{"1":"-3645196481713595484337076792241271893701/11230730546023272739132379016641801475"},"('BA', 1, (1,), ((0, 1),), -89, 2)":{"1":"-3645196481713595484337076792241271893701/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 2),), -89, 2)":{"1":"5678564813462164661664688982962272597581/22461461092046545478264758033283602950"},"('BA', 1, (2,), ((0, 1),), -88, 1)":{"1":"40866521918642154860585199122889549709/126187983663182839765532348501593275"},"('BA', 1, (), ((0, 3),), -88, 1)":{"1":"-88175398485903236273125860166204341469/252375967326365679531064697003186550"},"('BA', 1, (1,), ((0, 2),), -88, 1)":{"1":"40866521918642154860585199122889549709/126187983663182839765532348501593275"},"('BA', 1, (1,), ((0, 1),), -88, 2)":{"1":"40866521918642154860585199122889549709/126187983663182839765532348501593275"},"('BA', 1, (), ((0, 2),), -88, 2)":{"1":"-64520960202272695566855529644546945589/252375967326365679531064697003186550"},"('BA', 1, (2,), ((0, 1),), -87, 1)":{"1":"-3706795349055853229324900260857622319/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 3),), -87, 1)":{"1":"89551994671319776343295303968039904469/252375967326365679531064697003186550"},"('BA', 1, (1,), ((0, 2),), -87, 1)":{"1":"-3706795349055853229324900260857622319/11471634878471167251412031681963025"},"('BA', 1, (1,), ((0, 1),), -87, 2)":{"1":"-3706795349055853229324900260857622319/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 2),), -87, 2)":{"1":"65163371755467080932934603418736874989/252375967326365679531064697003186550"},"('BA', 1, (2,), ((0, 1),), -86, 1)":{"1":"3698356445237207772956045432953649519/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 3),), -86, 1)":{"1":"-90805171888388626614070245911779865269/252375967326365679531064697003186550"},"('BA', 1, (1,), ((0, 2),), -86, 1)":{"1":"3698356445237207772956045432953649519/11471634878471167251412031681963025"},"('BA', 1, (1,), ((0, 1),), -86, 2)":{"1":"3698356445237207772956045432953649519/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 2),), -86, 2)":{"1":"-65743546392998956058293372837135004989/252375967326365679531064697003186550"},"('BA', 1, (2,), ((0, 1),), -85, 1)":{"1":"-3689819414629973415931738804725211919/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 3),), -85, 1)":{"1":"91953730852392695109109653048051970069/252375967326365679531064697003186550"},"('BA', 1, (1,), ((0, 2),), -85, 1)":{"1":"-3689819414629973415931738804725211919/11471634878471167251412031681963025"},"('BA', 1, (1,), ((0, 1),), -85, 2)":{"1":"-3689819414629973415931738804725211919/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 2),), -85, 2)":{"1":"66270872206661201342179389950014650589/252375967326365679531064697003186550"},"('BA', 1, (2,), ((0, 1),), -84, 1)":{"1":"3681181948368536301765969745576439759/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 3),), -84, 1)":{"1":"-93012437431294558531142489155144329109/252375967326365679531064697003186550"},"('BA', 1, (1,), ((0, 2),), -84, 1)":{"1":"3681181948368536301765969745576439759/11471634878471167251412031681963025"},"('BA', 1, (1,), ((0, 1),), -84, 2)":{"1":"3681181948368536301765969745576439759/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 2),), -84, 2)":{"1":"-66752719431674228925284078178242583229/252375967326365679531064697003186550"},"('BA', 1, (2,), ((0, 1),), -83, 1)":{"1":"-3672441655127796364812512959533039359/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 3),), -83, 1)":{"1":"93993098332905579457320340549213853989/252375967326365679531064697003186550"},"('BA', 1, (1,), ((0, 2),), -83, 1)":{"1":"-3672441655127796364812512959533039359/11471634878471167251412031681963025"},"('BA', 1, (1,), ((0, 1),), -83, 2)":{"1":"-3672441655127796364812512959533039359/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 2),), -83, 2)":{"1":"67194978269655669735128991552038643469/252375967326365679531064697003186550"},"('BA', 1, (2,), ((0, 1),), -82, 1)":{"1":"44139711531918267321142140457772773/138212468415315268089301586529675"},"('BA', 1, (), ((0, 3),), -82, 1)":{"1":"-1143437356921044099116984711088068783/3040674305136935897964634903652850"},"('BA', 1, (1,), ((0, 2),), -82, 1)":{"1":"44139711531918267321142140457772773/138212468415315268089301586529675"},"('BA', 1, (1,), ((0, 1),), -82, 2)":{"1":"44139711531918267321142140457772773/138212468415315268089301586529675"},"('BA', 1, (), ((0, 2),), -82, 2)":{"1":"-814487091886072519824774128061784643/3040674305136935897964634903652850"},"('BA', 1, (2,), ((0, 1),), -81, 1)":{"1":"-44031838385838021258243173365847173/138212468415315268089301586529675"},"('BA', 1, (), ((0, 3),), -81, 1)":{"1":"1153697996757029856982139404478874383/3040674305136935897964634903652850"},"('BA', 1, (1,), ((0, 2),), -81, 1)":{"1":"-44031838385838021258243173365847173/138212468415315268089301586529675"},"('BA', 1, (1,), ((0, 1),), -81, 2)":{"1":"-44031838385838021258243173365847173/138212468415315268089301586529675"},"('BA', 1, (), ((0, 2),), -81, 2)":{"1":"819024109500624045411407155751596643/3040674305136935897964634903652850"},"('BA', 1, (2,), ((0, 1),), -80, 1)":{"1":"4880292608058024066886120358155997/15356940935035029787700176281075"},"('BA', 1, (), ((0, 3),), -80, 1)":{"1":"-129256447680980074081525704112652887/337852700570770655329403878183650"},"('BA', 1, (1,), ((0, 2),), -80, 1)":{"1":"4880292608058024066886120358155997/15356940935035029787700176281075"},"('BA', 1, (1,), ((0, 1),), -80, 2)":{"1":"4880292608058024066886120358155997/15356940935035029787700176281075"},"('BA', 1, (), ((0, 2),), -80, 2)":{"1":"-91469833184809169408636514026184427/337852700570770655329403878183650"},"('BA', 1, (2,), ((0, 1),), -79, 1)":{"1":"-4868007055309996043055960217131137/15356940935035029787700176281075"},"('BA', 1, (), ((0, 3),), -79, 1)":{"1":"130259336750042782763661408256313827/337852700570770655329403878183650"},"('BA', 1, (1,), ((0, 2),), -79, 1)":{"1":"-4868007055309996043055960217131137/15356940935035029787700176281075"},"('BA', 1, (1,), ((0, 1),), -79, 2)":{"1":"-4868007055309996043055960217131137/15356940935035029787700176281075"},"('BA', 1, (), ((0, 2),), -79, 2)":{"1":"91903707179226369618638485322378167/337852700570770655329403878183650"},"('BA', 1, (2,), ((0, 1),), -78, 1)":{"1":"61462860623241058403302042280303/194391657405506706173419952925"},"('BA', 1, (), ((0, 3),), -78, 1)":{"1":"-1660805236266528761260372316704333/4276616462921147535815238964350"},"('BA', 1, (1,), ((0, 2),), -78, 1)":{"1":"61462860623241058403302042280303/194391657405506706173419952925"},"('BA', 1, (1,), ((0, 1),), -78, 2)":{"1":"61462860623241058403302042280303/194391657405506706173419952925"},"('BA', 1, (), ((0, 2),), -78, 2)":{"1":"-1168448351561090201848347390893833/4276616462921147535815238964350"},"('BA', 1, (2,), ((0, 1),), -77, 1)":{"1":"-61303359776139104182852056677903/194391657405506706173419952925"},"('BA', 1, (), ((0, 3),), -77, 1)":{"1":"1672084224740166952563621298588333/4276616462921147535815238964350"},"('BA', 1, (1,), ((0, 2),), -77, 1)":{"1":"-61303359776139104182852056677903/194391657405506706173419952925"},"('BA', 1, (1,), ((0, 1),), -77, 2)":{"1":"-61303359776139104182852056677903/194391657405506706173419952925"},"('BA', 1, (), ((0, 2),), -77, 2)":{"1":"1173210591138848549287496961022633/4276616462921147535815238964350"},"('BA', 1, (2,), ((0, 1),), -76, 1)":{"1":"672559662384108370412072783887333/2138308231460573767907619482175"},"('BA', 1, (), ((0, 3),), -76, 1)":{"1":"-1682747995660697606159420336005933/4276616462921147535815238964350"},"('BA', 1, (1,), ((0, 2),), -76, 1)":{"1":"672559662384108370412072783887333/2138308231460573767907619482175"},"('BA', 1, (1,), ((0, 1),), -76, 2)":{"1":"672559662384108370412072783887333/2138308231460573767907619482175"},"('BA', 1, (), ((0, 2),), -76, 2)":{"1":"-1177653829022402988285746559946633/4276616462921147535815238964350"},"('BA', 1, (2,), ((0, 1),), -75, 1)":{"1":"-670758981768141571449624262218133/2138308231460573767907619482175"},"('BA', 1, (), ((0, 3),), -75, 1)":{"1":"73602063704453236309683415923371/185939846213962936339792998450"},"('BA', 1, (1,), ((0, 2),), -75, 1)":{"1":"-670758981768141571449624262218133/2138308231460573767907619482175"},"('BA', 1, (1,), ((0, 1),), -75, 2)":{"1":"-670758981768141571449624262218133/2138308231460573767907619482175"},"('BA', 1, (), ((0, 2),), -75, 2)":{"1":"1181803223485283003286171414227833/4276616462921147535815238964350"},"('BA', 1, (2,), ((0, 1),), -74, 1)":{"1":"668934292077295215167676426926677/2138308231460573767907619482175"},"('BA', 1, (), ((0, 3),), -74, 1)":{"1":"-74018568959972513287084552239899/185939846213962936339792998450"},"('BA', 1, (1,), ((0, 2),), -74, 1)":{"1":"668934292077295215167676426926677/2138308231460573767907619482175"},"('BA', 1, (1,), ((0, 1),), -74, 2)":{"1":"668934292077295215167676426926677/2138308231460573767907619482175"},"('BA', 1, (), ((0, 2),), -74, 2)":{"1":"-1185680689078331510385310564222177/4276616462921147535815238964350"},"('BA', 1, (2,), ((0, 1),), -73, 1)":{"1":"-667084944417653637854891458725877/2138308231460573767907619482175"},"('BA', 1, (), ((0, 3),), -73, 1)":{"1":"74414168546295841999210728046331/185939846213962936339792998450"},"('BA', 1, (1,), ((0, 2),), -73, 1)":{"1":"-667084944417653637854891458725877/2138308231460573767907619482175"},"('BA', 1, (1,), ((0, 1),), -73, 2)":{"1":"-667084944417653637854891458725877/2138308231460573767907619482175"},"('BA', 1, (), ((0, 2),), -73, 2)":{"1":"237861082098245800383673820379149/855323292584229507163047792870"},"('BA', 1, (2,), ((0, 1),), -72, 1)":{"1":"9112469359293533278712889630349/29291893581651695450789307975"},"('BA', 1, (), ((0, 3),), -72, 1)":{"1":"-1024525462349200497928942989347/2547121181013190908764287650"},"('BA', 1, (1,), ((0, 2),), -72, 1)":{"1":"9112469359293533278712889630349/29291893581651695450789307975"},"('BA', 1, (1,), ((0, 1),), -72, 2)":{"1":"9112469359293533278712889630349/29291893581651695450789307975"},"('BA', 1, (), ((0, 2),), -72, 2)":{"1":"-3267655499332514473107857838533/11716757432660678180315723190"},"('BA', 1, (2,), ((0, 1),), -71, 1)":{"1":"-3028810706851429109067025637383/9763964527217231816929769325"},"('BA', 1, (), ((0, 3),), -71, 1)":{"1":"3088293087204566596815244852241/7641363543039572726292862950"},"('BA', 1, (1,), ((0, 2),), -71, 1)":{"1":"-3028810706851429109067025637383/9763964527217231816929769325"},"('BA', 1, (1,), ((0, 1),), -71, 2)":{"1":"-3028810706851429109067025637383/9763964527217231816929769325"},"('BA', 1, (), ((0, 2),), -71, 2)":{"1":"9829003736736789370835386233799/35150272297982034540947169570"},"('BA', 1, (2,), ((0, 1),), -70, 1)":{"1":"42535343474848157886823113473/137520627143904673477884075"},"('BA', 1, (), ((0, 3),), -70, 1)":{"1":"-43694578396914492276009742471/107624838634360179243561450"},"('BA', 1, (1,), ((0, 2),), -70, 1)":{"1":"42535343474848157886823113473/137520627143904673477884075"},"('BA', 1, (1,), ((0, 1),), -70, 2)":{"1":"42535343474848157886823113473/137520627143904673477884075"},"('BA', 1, (), ((0, 2),), -70, 2)":{"1":"-138779339440266674332963209809/495074257718056824520382670"},"('BA', 1, (2,), ((0, 1),), -69, 1)":{"1":"-42409610330030873613929048033/137520627143904673477884075"},"('BA', 1, (), ((0, 3),), -69, 1)":{"1":"43882895355943678165996506151/107624838634360179243561450"},"('BA', 1, (1,), ((0, 2),), -69, 1)":{"1":"-42409610330030873613929048033/137520627143904673477884075"},"('BA', 1, (1,), ((0, 1),), -69, 2)":{"1":"-42409610330030873613929048033/137520627143904673477884075"},"('BA', 1, (), ((0, 2),), -69, 2)":{"1":"139099308615698246034328107377/495074257718056824520382670"},"('BA', 1, (2,), ((0, 1),), -68, 1)":{"1":"14094018321907827923954201611/45840209047968224492628025"},"('BA', 1, (), ((0, 3),), -68, 1)":{"1":"-1013439386990264028700872401153/2475371288590284122601913350"},"('BA', 1, (1,), ((0, 2),), -68, 1)":{"1":"14094018321907827923954201611/45840209047968224492628025"},"('BA', 1, (1,), ((0, 1),), -68, 2)":{"1":"14094018321907827923954201611/45840209047968224492628025"},"('BA', 1, (), ((0, 2),), -68, 2)":{"1":"-27879557633635507652952716893/99014851543611364904076534"},"('BA', 1, (2,), ((0, 1),), -67, 1)":{"1":"-14050874595745034300902316411/45840209047968224492628025"},"('BA', 1, (), ((0, 3),), -67, 1)":{"1":"1017384950334506606809004483153/2475371288590284122601913350"},"('BA', 1, (1,), ((0, 2),), -67, 1)":{"1":"-14050874595745034300902316411/45840209047968224492628025"},"('BA', 1, (1,), ((0, 1),), -67, 2)":{"1":"-14050874595745034300902316411/45840209047968224492628025"},"('BA', 1, (), ((0, 2),), -67, 2)":{"1":"1643245369905438274039255325/5824403031977139112004502"},"('BA', 1, (2,), ((0, 1),), -66, 1)":{"1":"209060999005535159677640233/684182224596540664069075"},"('BA', 1, (), ((0, 3),), -66, 1)":{"1":"-15241095910859467952040252959/36945840128213195859730050"},"('BA', 1, (1,), ((0, 2),), -66, 1)":{"1":"209060999005535159677640233/684182224596540664069075"},"('BA', 1, (1,), ((0, 1),), -66, 2)":{"1":"209060999005535159677640233/684182224596540664069075"},"('BA', 1, (), ((0, 2),), -66, 2)":{"1":"-24571462216481079133337105/86931388536972225552306"},"('BA', 1, (2,), ((0, 1),), -65, 1)":{"1":"-625192648726870088010174299/2052546673789621992207225"},"('BA', 1, (), ((0, 3),), -65, 1)":{"1":"15294835314682323509654405759/36945840128213195859730050"},"('BA', 1, (1,), ((0, 2),), -65, 1)":{"1":"-625192648726870088010174299/2052546673789621992207225"},"('BA', 1, (1,), ((0, 1),), -65, 2)":{"1":"-625192648726870088010174299/2052546673789621992207225"},"('BA', 1, (), ((0, 2),), -65, 2)":{"1":"24613610768499005060877617/86931388536972225552306"},"('BA', 1, (2,), ((0, 1),), -64, 1)":{"1":"623171679694215690971693339/2052546673789621992207225"},"('BA', 1, (), ((0, 3),), -64, 1)":{"1":"-15346191704218011716749921919/36945840128213195859730050"},"('BA', 1, (1,), ((0, 2),), -64, 1)":{"1":"623171679694215690971693339/2052546673789621992207225"},"('BA', 1, (1,), ((0, 1),), -64, 2)":{"1":"623171679694215690971693339/2052546673789621992207225"},"('BA', 1, (), ((0, 2),), -64, 2)":{"1":"-2095473682146595293549516197/7389168025642639171946010"},"('BA', 1, (2,), ((0, 1),), -63, 1)":{"1":"-621119133020426068979486114/2052546673789621992207225"},"('BA', 1, (), ((0, 3),), -63, 1)":{"1":"7697638445908461767053210207/18472920064106597929865025"},"('BA', 1, (1,), ((0, 2),), -63, 1)":{"1":"-621119133020426068979486114/2052546673789621992207225"},"('BA', 1, (1,), ((0, 1),), -63, 2)":{"1":"-621119133020426068979486114/2052546673789621992207225"},"('BA', 1, (), ((0, 2),), -63, 2)":{"1":"1049267454450037907746089772/3694584012821319585973005"},"('BA', 1, (2,), ((0, 1),), -62, 1)":{"1":"1857102018722109835152683942/6157640021368865976621675"},"('BA', 1, (), ((0, 3),), -62, 1)":{"1":"-7721096122180343161249864207/18472920064106597929865025"},"('BA', 1, (1,), ((0, 2),), -62, 1)":{"1":"1857102018722109835152683942/6157640021368865976621675"},"('BA', 1, (1,), ((0, 1),), -62, 2)":{"1":"1857102018722109835152683942/6157640021368865976621675"},"('BA', 1, (), ((0, 2),), -62, 2)":{"1":"-1050674915026350791397889012/3694584012821319585973005"},"('BA', 1, (2,), ((0, 1),), -61, 1)":{"1":"-1850745745151664554144558342/6157640021368865976621675"},"('BA', 1, (), ((0, 3),), -61, 1)":{"1":"7743514870854481246967712607/18472920064106597929865025"},"('BA', 1, (1,), ((0, 2),), -61, 1)":{"1":"-1850745745151664554144558342/6157640021368865976621675"},"('BA', 1, (1,), ((0, 1),), -61, 2)":{"1":"-1850745745151664554144558342/6157640021368865976621675"},"('BA', 1, (), ((0, 2),), -61, 2)":{"1":"1051963348858197807818455012/3694584012821319585973005"},"('BA', 1, (2,), ((0, 1),), -60, 1)":{"1":"30234184760248301634053822/100944918383096163551175"},"('BA', 1, (), ((0, 3),), -60, 1)":{"1":"-127294040083827254032635787/302834755149288490653525"},"('BA', 1, (1,), ((0, 2),), -60, 1)":{"1":"30234184760248301634053822/100944918383096163551175"},"('BA', 1, (1,), ((0, 1),), -60, 2)":{"1":"30234184760248301634053822/100944918383096163551175"},"('BA', 1, (), ((0, 2),), -60, 2)":{"1":"-17264531722419970648371652/60566951029857698130705"},"('BA', 1, (2,), ((0, 1),), -59, 1)":{"1":"-30126510180639665726265902/100944918383096163551175"},"('BA', 1, (), ((0, 3),), -59, 1)":{"1":"127629487812608004360744307/302834755149288490653525"},"('BA', 1, (1,), ((0, 2),), -59, 1)":{"1":"-30126510180639665726265902/100944918383096163551175"},"('BA', 1, (1,), ((0, 1),), -59, 2)":{"1":"-30126510180639665726265902/100944918383096163551175"},"('BA', 1, (), ((0, 2),), -59, 2)":{"1":"17281925308356750295014316/60566951029857698130705"},"('BA', 1, (2,), ((0, 1),), -58, 1)":{"1":"508762891663666223321578/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -58, 1)":{"1":"-2168640238341047934243233/5132792460157432044975"},"('BA', 1, (1,), ((0, 2),), -58, 1)":{"1":"508762891663666223321578/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -58, 2)":{"1":"508762891663666223321578/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -58, 2)":{"1":"-58635691516730945384512/205311698406297281799"},"('BA', 1, (2,), ((0, 1),), -57, 1)":{"1":"-506874968000160041419978/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -57, 1)":{"1":"2173820516686034408973233/5132792460157432044975"},"('BA', 1, (1,), ((0, 2),), -57, 1)":{"1":"-506874968000160041419978/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -57, 2)":{"1":"-506874968000160041419978/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -57, 2)":{"1":"58682659373725489422064/205311698406297281799"},"('BA', 1, (2,), ((0, 1),), -56, 1)":{"1":"504953922868873049309578/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -56, 1)":{"1":"-2178760347023629531542833/5132792460157432044975"},"('BA', 1, (1,), ((0, 2),), -56, 1)":{"1":"504953922868873049309578/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -56, 2)":{"1":"504953922868873049309578/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -56, 2)":{"1":"-58723824626538782110144/205311698406297281799"},"('BA', 1, (2,), ((0, 1),), -55, 1)":{"1":"-502998573360241646625778/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -55, 1)":{"1":"2183466827817660931025933/5132792460157432044975"},"('BA', 1, (1,), ((0, 2),), -55, 1)":{"1":"-502998573360241646625778/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -55, 2)":{"1":"-502998573360241646625778/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -55, 2)":{"1":"58759293757160468019292/205311698406297281799"},"('BA', 1, (2,), ((0, 1),), -54, 1)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -54, 1)":{"1":"-2187946355782889235356093/5132792460157432044975"},"('BA', 1, (1,), ((0, 2),), -54, 1)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -54, 2)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -54, 2)":{"1":"-293945786384643283574132/1026558492031486408995"},"('BA', 1, (2,), ((0, 1),), -53, 1)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (), ((0, 3),), -53, 1)":{"1":"730734890830191800400271/1710930820052477348325"},"('BA', 1, (1,), ((0, 2),), -53, 1)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (1,), ((0, 1),), -53, 2)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (), ((0, 2),), -53, 2)":{"1":"294067452576291459741124/1026558492031486408995"},"('BA', 1, (2,), ((0, 1),), -52, 1)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (), ((0, 3),), -52, 1)":{"1":"-13812873612909656584307/32281713585895799025"},"('BA', 1, (1,), ((0, 2),), -52, 1)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -52, 2)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (), ((0, 2),), -52, 2)":{"1":"-5550222100416469049828/19369028151537479415"},"('BA', 1, (2,), ((0, 1),), -51, 1)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (), ((0, 3),), -51, 1)":{"1":"13836966021085055085707/32281713585895799025"},"('BA', 1, (1,), ((0, 2),), -51, 1)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -51, 2)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (), ((0, 2),), -51, 2)":{"1":"5551490121899384760428/19369028151537479415"},"('BA', 1, (2,), ((0, 1),), -50, 1)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (), ((0, 3),), -50, 1)":{"1":"-13859753113028040355607/32281713585895799025"},"('BA', 1, (1,), ((0, 2),), -50, 1)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -50, 2)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (), ((0, 2),), -50, 2)":{"1":"-5552249691630817602758/19369028151537479415"},"('BA', 1, (2,), ((0, 1),), -49, 1)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (), ((0, 3),), -49, 1)":{"1":"13881256687139135026631/32281713585895799025"},"('BA', 1, (1,), ((0, 2),), -49, 1)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -49, 2)":{"1":"-27762513374278270053262/96845140757687397075"},"('BA', 1, (), ((0, 2),), -49, 2)":{"1":"27762513374278270053262/96845140757687397075"},"('BA', 1, (2,), ((0, 1),), -48, 1)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (), ((0, 3),), -48, 1)":{"1":"-14026722041420069565911/32281713585895799025"},"('BA', 1, (1,), ((0, 2),), -48, 1)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -48, 2)":{"1":"27886475154448109921518/96845140757687397075"},"('BA', 1, (), ((0, 2),), -48, 2)":{"1":"-28011701850742131829246/96845140757687397075"},"('BA', 1, (2,), ((0, 1),), -47, 1)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (), ((0, 3),), -47, 1)":{"1":"14171040290392309608611/32281713585895799025"},"('BA', 1, (1,), ((0, 2),), -47, 1)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -47, 2)":{"1":"-28008006311477364694318/96845140757687397075"},"('BA', 1, (), ((0, 2),), -47, 2)":{"1":"28258562013457805586496/96845140757687397075"},"('BA', 1, (2,), ((0, 1),), -46, 1)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (), ((0, 3),), -46, 1)":{"1":"-14314326717961784906411/32281713585895799025"},"('BA', 1, (1,), ((0, 2),), -46, 1)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (1,), ((0, 1),), -46, 2)":{"1":"28127200330871441490718/96845140757687397075"},"('BA', 1, (), ((0, 2),), -46, 2)":{"1":"-28503290159660537732296/96845140757687397075"},"('BA', 1, (2,), ((0, 1),), -45, 1)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (), ((0, 3),), -45, 1)":{"1":"766204815714486592020583/1710930820052477348325"},"('BA', 1, (1,), ((0, 2),), -45, 1)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (1,), ((0, 1),), -45, 2)":{"1":"-1496939706544678392420854/5132792460157432044975"},"('BA', 1, (), ((0, 2),), -45, 2)":{"1":"1523542150207899486136088/5132792460157432044975"},"('BA', 1, (2,), ((0, 1),), -44, 1)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -44, 1)":{"1":"-2321122692598372366955269/5132792460157432044975"},"('BA', 1, (1,), ((0, 2),), -44, 1)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -44, 2)":{"1":"501007672042362400256818/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -44, 2)":{"1":"-1536317100330957983670248/5132792460157432044975"},"('BA', 1, (2,), ((0, 1),), -43, 1)":{"1":"-502998573360241646625778/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -43, 1)":{"1":"2343520332424513888606069/5132792460157432044975"},"('BA', 1, (1,), ((0, 2),), -43, 1)":{"1":"-502998573360241646625778/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -43, 2)":{"1":"-502998573360241646625778/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -43, 2)":{"1":"1549009096232438179272368/5132792460157432044975"},"('BA', 1, (2,), ((0, 1),), -42, 1)":{"1":"504953922868873049309578/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -42, 1)":{"1":"-2365824958796227912243369/5132792460157432044975"},"('BA', 1, (1,), ((0, 2),), -42, 1)":{"1":"504953922868873049309578/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -42, 2)":{"1":"504953922868873049309578/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -42, 2)":{"1":"-1561627921549768743103868/5132792460157432044975"},"('BA', 1, (2,), ((0, 1),), -41, 1)":{"1":"-506874968000160041419978/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -41, 1)":{"1":"2388054195315405963806569/5132792460157432044975"},"('BA', 1, (1,), ((0, 2),), -41, 1)":{"1":"-506874968000160041419978/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -41, 2)":{"1":"-506874968000160041419978/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -41, 2)":{"1":"1574183323657823012968268/5132792460157432044975"},"('BA', 1, (2,), ((0, 1),), -40, 1)":{"1":"508762891663666223321578/1710930820052477348325"},"('BA', 1, (), ((0, 3),), -40, 1)":{"1":"-2410225786631948075650969/5132792460157432044975"},"('BA', 1, (1,), ((0, 2),), -40, 1)":{"1":"508762891663666223321578/1710930820052477348325"},"('BA', 1, (1,), ((0, 1),), -40, 2)":{"1":"508762891663666223321578/1710930820052477348325"},"('BA', 1, (), ((0, 2),), -40, 2)":{"1":"-1586685062063723705316668/5132792460157432044975"},"('BA', 1, (2,), ((0, 1),), -39, 1)":{"1":"-30126510180639665726265902/100944918383096163551175"},"('BA', 1, (), ((0, 3),), -39, 1)":{"1":"143509103813148987175648811/302834755149288490653525"},"('BA', 1, (1,), ((0, 2),), -39, 1)":{"1":"-30126510180639665726265902/100944918383096163551175"},"('BA', 1, (1,), ((0, 1),), -39, 2)":{"1":"-30126510180639665726265902/100944918383096163551175"},"('BA', 1, (), ((0, 2),), -39, 2)":{"1":"94349434542054242882523832/302834755149288490653525"},"('BA', 1, (2,), ((0, 1),), -38, 1)":{"1":"30234184760248301634053822/100944918383096163551175"},"('BA', 1, (), ((0, 3),), -38, 1)":{"1":"-144813622758407460673848611/302834755149288490653525"},"('BA', 1, (1,), ((0, 2),), -38, 1)":{"1":"30234184760248301634053822/100944918383096163551175"},"('BA', 1, (1,), ((0, 1),), -38, 2)":{"1":"30234184760248301634053822/100944918383096163551175"},"('BA', 1, (), ((0, 2),), -38, 2)":{"1":"-95082449949389956562464672/302834755149288490653525"},"('BA', 1, (2,), ((0, 1),), -37, 1)":{"1":"-1850745745151664554144558342/6157640021368865976621675"},"('BA', 1, (), ((0, 3),), -37, 1)":{"1":"8913196835510499740333312471/18472920064106597929865025"},"('BA', 1, (1,), ((0, 2),), -37, 1)":{"1":"-1850745745151664554144558342/6157640021368865976621675"},"('BA', 1, (1,), ((0, 1),), -37, 2)":{"1":"-1850745745151664554144558342/6157640021368865976621675"},"('BA', 1, (), ((0, 2),), -37, 2)":{"1":"5844657726618998285775074992/18472920064106597929865025"},"('BA', 1, (2,), ((0, 1),), -36, 1)":{"1":"1857102018722109835152683942/6157640021368865976621675"},"('BA', 1, (), ((0, 3),), -36, 1)":{"1":"-8992822046318645355124291271/18472920064106597929865025"},"('BA', 1, (1,), ((0, 2),), -36, 1)":{"1":"1857102018722109835152683942/6157640021368865976621675"},"('BA', 1, (1,), ((0, 1),), -36, 2)":{"1":"1857102018722109835152683942/6157640021368865976621675"},"('BA', 1, (), ((0, 2),), -36, 2)":{"1":"-5889237537200905053926658592/18472920064106597929865025"},"('BA', 1, (2,), ((0, 1),), -35, 1)":{"1":"-621119133020426068979486114/2052546673789621992207225"},"('BA', 1, (), ((0, 3),), -35, 1)":{"1":"9072578145643042095392914871/18472920064106597929865025"},"('BA', 1, (1,), ((0, 2),), -35, 1)":{"1":"-621119133020426068979486114/2052546673789621992207225"},"('BA', 1, (1,), ((0, 1),), -35, 2)":{"1":"-621119133020426068979486114/2052546673789621992207225"},"('BA', 1, (), ((0, 2),), -35, 2)":{"1":"5933807122117479702900301192/18472920064106597929865025"},"('BA', 1, (2,), ((0, 1),), -34, 1)":{"1":"623171679694215690971693339/2052546673789621992207225"},"('BA', 1, (), ((0, 3),), -34, 1)":{"1":"-18305078999269635595721518387/36945840128213195859730050"},"('BA', 1, (1,), ((0, 2),), -34, 1)":{"1":"623171679694215690971693339/2052546673789621992207225"},"('BA', 1, (1,), ((0, 1),), -34, 2)":{"1":"623171679694215690971693339/2052546673789621992207225"},"('BA', 1, (), ((0, 2),), -34, 2)":{"1":"-11956812058258788407233379219/36945840128213195859730050"},"('BA', 1, (2,), ((0, 1),), -33, 1)":{"1":"-625192648726870088010174299/2052546673789621992207225"},"('BA', 1, (), ((0, 3),), -33, 1)":{"1":"18465567716568661242895006387/36945840128213195859730050"},"('BA', 1, (1,), ((0, 2),), -33, 1)":{"1":"-625192648726870088010174299/2052546673789621992207225"},"('BA', 1, (1,), ((0, 1),), -33, 2)":{"1":"-625192648726870088010174299/2052546673789621992207225"},"('BA', 1, (), ((0, 2),), -33, 2)":{"1":"12046150777555246017493287539/36945840128213195859730050"},"('BA', 1, (2,), ((0, 1),), -32, 1)":{"1":"209060999005535159677640233/684182224596540664069075"},"('BA', 1, (), ((0, 3),), -32, 1)":{"1":"-18626785928037227915737464787/36945840128213195859730050"},"('BA', 1, (1,), ((0, 2),), -32, 1)":{"1":"209060999005535159677640233/684182224596540664069075"},"('BA', 1, (1,), ((0, 1),), -32, 2)":{"1":"209060999005535159677640233/684182224596540664069075"},"('BA', 1, (), ((0, 2),), -32, 2)":{"1":"-12135716450593338613516875539/36945840128213195859730050"},"('BA', 1, (2,), ((0, 1),), -31, 1)":{"1":"-14050874595745034300902316411/45840209047968224492628025"},"('BA', 1, (), ((0, 3),), -31, 1)":{"1":"1258856734176188949937170775429/2475371288590284122601913350"},"('BA', 1, (1,), ((0, 2),), -31, 1)":{"1":"-14050874595745034300902316411/45840209047968224492628025"},"('BA', 1, (1,), ((0, 1),), -31, 2)":{"1":"-14050874595745034300902316411/45840209047968224492628025"},"('BA', 1, (), ((0, 2),), -31, 2)":{"1":"819115174130652438030766659263/2475371288590284122601913350"},"('BA', 1, (2,), ((0, 1),), -30, 1)":{"1":"14094018321907827923954201611/45840209047968224492628025"},"('BA', 1, (), ((0, 3),), -30, 1)":{"1":"-1269791581158804094979708259829/2475371288590284122601913350"},"('BA', 1, (1,), ((0, 2),), -30, 1)":{"1":"14094018321907827923954201611/45840209047968224492628025"},"('BA', 1, (1,), ((0, 1),), -30, 2)":{"1":"14094018321907827923954201611/45840209047968224492628025"},"('BA', 1, (), ((0, 2),), -30, 2)":{"1":"-825165037925157724463235851663/2475371288590284122601913350"},"('BA', 1, (2,), ((0, 1),), -29, 1)":{"1":"-42409610330030873613929048033/137520627143904673477884075"},"('BA', 1, (), ((0, 3),), -29, 1)":{"1":"1280812364634962577334248952309/2475371288590284122601913350"},"('BA', 1, (1,), ((0, 2),), -29, 1)":{"1":"-42409610330030873613929048033/137520627143904673477884075"},"('BA', 1, (1,), ((0, 1),), -29, 2)":{"1":"-42409610330030873613929048033/137520627143904673477884075"},"('BA', 1, (), ((0, 2),), -29, 2)":{"1":"831249428802620219929805192303/2475371288590284122601913350"},"('BA', 1, (2,), ((0, 1),), -28, 1)":{"1":"42535343474848157886823113473/137520627143904673477884075"},"('BA', 1, (), ((0, 3),), -28, 1)":{"1":"-1291933244512767203540224050709/2475371288590284122601913350"},"('BA', 1, (1,), ((0, 2),), -28, 1)":{"1":"42535343474848157886823113473/137520627143904673477884075"},"('BA', 1, (1,), ((0, 1),), -28, 2)":{"1":"42535343474848157886823113473/137520627143904673477884075"},"('BA', 1, (), ((0, 2),), -28, 2)":{"1":"-837375667893200312260816035983/2475371288590284122601913350"},"('BA', 1, (2,), ((0, 1),), -27, 1)":{"1":"-3028810706851429109067025637383/9763964527217231816929769325"},"('BA', 1, (), ((0, 3),), -27, 1)":{"1":"92525037164272140162868752817139/175751361489910172704735847850"},"('BA', 1, (1,), ((0, 2),), -27, 1)":{"1":"-3028810706851429109067025637383/9763964527217231816929769325"},"('BA', 1, (1,), ((0, 1),), -27, 2)":{"1":"-3028810706851429109067025637383/9763964527217231816929769325"},"('BA', 1, (), ((0, 2),), -27, 2)":{"1":"59892166762967501072235991776793/175751361489910172704735847850"},"('BA', 1, (2,), ((0, 1),), -26, 1)":{"1":"9112469359293533278712889630349/29291893581651695450789307975"},"('BA', 1, (), ((0, 3),), -26, 1)":{"1":"-31110730521729588219911649027113/58583787163303390901578615950"},"('BA', 1, (1,), ((0, 2),), -26, 1)":{"1":"9112469359293533278712889630349/29291893581651695450789307975"},"('BA', 1, (1,), ((0, 1),), -26, 2)":{"1":"9112469359293533278712889630349/29291893581651695450789307975"},"('BA', 1, (), ((0, 2),), -26, 2)":{"1":"-2234622215612395638812474369859/6509309684811487877953179550"},"('BA', 1, (2,), ((0, 1),), -25, 1)":{"1":"-667084944417653637854891458725877/2138308231460573767907619482175"},"('BA', 1, (), ((0, 3),), -25, 1)":{"1":"2290983789941117461147502007289649/4276616462921147535815238964350"},"('BA', 1, (1,), ((0, 2),), -25, 1)":{"1":"-667084944417653637854891458725877/2138308231460573767907619482175"},"('BA', 1, (1,), ((0, 1),), -25, 2)":{"1":"-667084944417653637854891458725877/2138308231460573767907619482175"},"('BA', 1, (), ((0, 2),), -25, 2)":{"1":"12641319377601585893172621649639/36552277460864508853121700550"},"('BA', 1, (2,), ((0, 1),), -24, 1)":{"1":"668934292077295215167676426926677/2138308231460573767907619482175"},"('BA', 1, (), ((0, 3),), -24, 1)":{"1":"-462235733276880697080622772008477/855323292584229507163047792870"},"('BA', 1, (1,), ((0, 2),), -24, 1)":{"1":"668934292077295215167676426926677/2138308231460573767907619482175"},"('BA', 1, (1,), ((0, 1),), -24, 2)":{"1":"668934292077295215167676426926677/2138308231460573767907619482175"},"('BA', 1, (), ((0, 2),), -24, 2)":{"1":"-12735525463511532908422180713543/36552277460864508853121700550"},"('BA', 1, (2,), ((0, 1),), -23, 1)":{"1":"-670758981768141571449624262218133/2138308231460573767907619482175"},"('BA', 1, (), ((0, 3),), -23, 1)":{"1":"466341285081284998715005401414253/855323292584229507163047792870"},"('BA', 1, (1,), ((0, 2),), -23, 1)":{"1":"-670758981768141571449624262218133/2138308231460573767907619482175"},"('BA', 1, (1,), ((0, 1),), -23, 2)":{"1":"-670758981768141571449624262218133/2138308231460573767907619482175"},"('BA', 1, (), ((0, 2),), -23, 2)":{"1":"38493146245827776474675016272941/109656832382593526559365101650"},"('BA', 1, (2,), ((0, 1),), -22, 1)":{"1":"672559662384108370412072783887333/2138308231460573767907619482175"},"('BA', 1, (), ((0, 3),), -22, 1)":{"1":"-470521995728790523262603273463613/855323292584229507163047792870"},"('BA', 1, (1,), ((0, 2),), -22, 1)":{"1":"672559662384108370412072783887333/2138308231460573767907619482175"},"('BA', 1, (1,), ((0, 1),), -22, 2)":{"1":"672559662384108370412072783887333/2138308231460573767907619482175"},"('BA', 1, (), ((0, 2),), -22, 2)":{"1":"-38784226167026422906731912194941/109656832382593526559365101650"},"('BA', 1, (2,), ((0, 1),), -21, 1)":{"1":"-61303359776139104182852056677903/194391657405506706173419952925"},"('BA', 1, (), ((0, 3),), -21, 1)":{"1":"474787504097002784700922888430653/855323292584229507163047792870"},"('BA', 1, (1,), ((0, 2),), -21, 1)":{"1":"-61303359776139104182852056677903/194391657405506706173419952925"},"('BA', 1, (1,), ((0, 1),), -21, 2)":{"1":"-61303359776139104182852056677903/194391657405506706173419952925"},"('BA', 1, (), ((0, 2),), -21, 2)":{"1":"39080442025930052173281885456541/109656832382593526559365101650"},"('BA', 1, (2,), ((0, 1),), -20, 1)":{"1":"61462860623241058403302042280303/194391657405506706173419952925"},"('BA', 1, (), ((0, 3),), -20, 1)":{"1":"-479148712973476218671512494759133/855323292584229507163047792870"},"('BA', 1, (1,), ((0, 2),), -20, 1)":{"1":"61462860623241058403302042280303/194391657405506706173419952925"},"('BA', 1, (1,), ((0, 1),), -20, 2)":{"1":"61462860623241058403302042280303/194391657405506706173419952925"},"('BA', 1, (), ((0, 2),), -20, 2)":{"1":"-170657501762390707544104718826611/475179606991238615090582107150"},"('BA', 1, (2,), ((0, 1),), -19, 1)":{"1":"-4868007055309996043055960217131137/15356940935035029787700176281075"},"('BA', 1, (), ((0, 3),), -19, 1)":{"1":"38205825780083391215606393214868243/67570540114154131065880775636730"},"('BA', 1, (1,), ((0, 2),), -19, 1)":{"1":"-4868007055309996043055960217131137/15356940935035029787700176281075"},"('BA', 1, (1,), ((0, 1),), -19, 2)":{"1":"-4868007055309996043055960217131137/15356940935035029787700176281075"},"('BA', 1, (), ((0, 2),), -19, 2)":{"1":"13587622583823717363980418247932429/37539188952307850592155986464850"},"('BA', 1, (2,), ((0, 1),), -18, 1)":{"1":"4880292608058024066886120358155997/15356940935035029787700176281075"},"('BA', 1, (), ((0, 3),), -18, 1)":{"1":"-38568572890169902866591647905128583/67570540114154131065880775636730"},"('BA', 1, (1,), ((0, 2),), -18, 1)":{"1":"4880292608058024066886120358155997/15356940935035029787700176281075"},"('BA', 1, (1,), ((0, 1),), -18, 2)":{"1":"4880292608058024066886120358155997/15356940935035029787700176281075"},"('BA', 1, (), ((0, 2),), -18, 2)":{"1":"-13695893507749321059372531303631049/37539188952307850592155986464850"},"('BA', 1, (2,), ((0, 1),), -17, 1)":{"1":"-44031838385838021258243173365847173/138212468415315268089301586529675"},"('BA', 1, (), ((0, 3),), -17, 1)":{"1":"350480667341655909212382007533407807/608134861027387179592926980730570"},"('BA', 1, (1,), ((0, 2),), -17, 1)":{"1":"-44031838385838021258243173365847173/138212468415315268089301586529675"},"('BA', 1, (1,), ((0, 1),), -17, 2)":{"1":"-44031838385838021258243173365847173/138212468415315268089301586529675"},"('BA', 1, (), ((0, 2),), -17, 2)":{"1":"372792259825416296650430824115226323/1013558101712311965988211634550950"},"('BA', 1, (2,), ((0, 1),), -16, 1)":{"1":"44139711531918267321142140457772773/138212468415315268089301586529675"},"('BA', 1, (), ((0, 3),), -16, 1)":{"1":"-353956720837112308815679311824986847/608134861027387179592926980730570"},"('BA', 1, (1,), ((0, 2),), -16, 1)":{"1":"44139711531918267321142140457772773/138212468415315268089301586529675"},"('BA', 1, (1,), ((0, 1),), -16, 2)":{"1":"44139711531918267321142140457772773/138212468415315268089301586529675"},"('BA', 1, (), ((0, 2),), -16, 2)":{"1":"-375886738506110414101826684026739123/1013558101712311965988211634550950"},"('BA', 1, (2,), ((0, 1),), -15, 1)":{"1":"-3672441655127796364812512959533039359/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 3),), -15, 1)":{"1":"29677610181105796124061102955993348741/50475193465273135906212939400637310"},"('BA', 1, (1,), ((0, 2),), -15, 1)":{"1":"-3672441655127796364812512959533039359/11471634878471167251412031681963025"},"('BA', 1, (1,), ((0, 1),), -15, 2)":{"1":"-3672441655127796364812512959533039359/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 2),), -15, 2)":{"1":"31464151518655790105540526222471696109/84125322442121893177021565667728850"},"('BA', 1, (2,), ((0, 1),), -14, 1)":{"1":"3681181948368536301765969745576439759/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 3),), -14, 1)":{"1":"-29989114232205767477082302810580138997/50475193465273135906212939400637310"},"('BA', 1, (1,), ((0, 2),), -14, 1)":{"1":"3681181948368536301765969745576439759/11471634878471167251412031681963025"},"('BA', 1, (1,), ((0, 1),), -14, 2)":{"1":"3681181948368536301765969745576439759/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 2),), -14, 2)":{"1":"-31739762098847122784139530209040255389/84125322442121893177021565667728850"},"('BA', 1, (2,), ((0, 1),), -13, 1)":{"1":"-3689819414629973415931738804725211919/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 3),), -13, 1)":{"1":"30314870102637110068477021612762403317/50475193465273135906212939400637310"},"('BA', 1, (1,), ((0, 2),), -13, 1)":{"1":"-3689819414629973415931738804725211919/11471634878471167251412031681963025"},"('BA', 1, (1,), ((0, 1),), -13, 2)":{"1":"-3689819414629973415931738804725211919/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 2),), -13, 2)":{"1":"32027060679019209652939039152631557949/84125322442121893177021565667728850"},"('BA', 1, (2,), ((0, 1),), -12, 1)":{"1":"3698356445237207772956045432953649519/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 3),), -12, 1)":{"1":"-30657270699453417280205750532632200597/50475193465273135906212939400637310"},"('BA', 1, (1,), ((0, 2),), -12, 1)":{"1":"3698356445237207772956045432953649519/11471634878471167251412031681963025"},"('BA', 1, (1,), ((0, 1),), -12, 2)":{"1":"3698356445237207772956045432953649519/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 2),), -12, 2)":{"1":"-32328045732479395317257542070941857949/84125322442121893177021565667728850"},"('BA', 1, (2,), ((0, 1),), -11, 1)":{"1":"-3706795349055853229324900260857622319/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 3),), -11, 1)":{"1":"31019299673273307358429622649712633717/50475193465273135906212939400637310"},"('BA', 1, (1,), ((0, 2),), -11, 1)":{"1":"-3706795349055853229324900260857622319/11471634878471167251412031681963025"},"('BA', 1, (1,), ((0, 1),), -11, 2)":{"1":"-3706795349055853229324900260857622319/11471634878471167251412031681963025"},"('BA', 1, (), ((0, 2),), -11, 2)":{"1":"32645207867663487052453669352999502349/84125322442121893177021565667728850"},"('BA', 1, (2,), ((0, 1),), -10, 1)":{"1":"40866521918642154860585199122889549709/126187983663182839765532348501593275"},"('BA', 1, (), ((0, 3),), -10, 1)":{"1":"-31404746605189938578077066914226591357/50475193465273135906212939400637310"},"('BA', 1, (1,), ((0, 2),), -10, 1)":{"1":"40866521918642154860585199122889549709/126187983663182839765532348501593275"},"('BA', 1, (1,), ((0, 1),), -10, 2)":{"1":"40866521918642154860585199122889549709/126187983663182839765532348501593275"},"('BA', 1, (), ((0, 2),), -10, 2)":{"1":"-32981709157431974625161755615670417749/84125322442121893177021565667728850"},"('BA', 1, (2,), ((0, 1),), -9, 1)":{"1":"-3645196481713595484337076792241271893701/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 3),), -9, 1)":{"1":"2831849149014167813406031915952871612149/4492292218409309095652951606656720590"},"('BA', 1, (1,), ((0, 2),), -9, 1)":{"1":"-3645196481713595484337076792241271893701/11230730546023272739132379016641801475"},"('BA', 1, (1,), ((0, 1),), -9, 2)":{"1":"-3645196481713595484337076792241271893701/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 2),), -9, 2)":{"1":"2967407037797405758561206062000938325741/7487153697348848492754919344427867650"},"('BA', 1, (2,), ((0, 1),), -8, 1)":{"1":"3653182778990767589396015372875328285861/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 3),), -8, 1)":{"1":"-2871780635400028338700724819123153572949/4492292218409309095652951606656720590"},"('BA', 1, (1,), ((0, 2),), -8, 1)":{"1":"3653182778990767589396015372875328285861/11230730546023272739132379016641801475"},"('BA', 1, (1,), ((0, 1),), -8, 2)":{"1":"3653182778990767589396015372875328285861/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 2),), -8, 2)":{"1":"-3002014325998484880483273244748516025101/7487153697348848492754919344427867650"},"('BA', 1, (2,), ((0, 1),), -7, 1)":{"1":"-3661081314759399341652108474601318124261/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 3),), -7, 1)":{"1":"2915617508915934563722041533702397176069/4492292218409309095652951606656720590"},"('BA', 1, (1,), ((0, 2),), -7, 1)":{"1":"-3661081314759399341652108474601318124261/11230730546023272739132379016641801475"},"('BA', 1, (1,), ((0, 1),), -7, 2)":{"1":"-3661081314759399341652108474601318124261/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 2),), -7, 2)":{"1":"3039861476556512026710386023852217334101/7487153697348848492754919344427867650"},"('BA', 1, (2,), ((0, 1),), -6, 1)":{"1":"3668893996878372053122809260004199377461/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 3),), -6, 1)":{"1":"-2964502577031792386924426448080425588949/4492292218409309095652951606656720590"},"('BA', 1, (1,), ((0, 2),), -6, 1)":{"1":"3668893996878372053122809260004199377461/11230730546023272739132379016641801475"},"('BA', 1, (1,), ((0, 1),), -6, 2)":{"1":"3668893996878372053122809260004199377461/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 2),), -6, 2)":{"1":"-3081901147006222331290823583401054553701/7487153697348848492754919344427867650"},"('BA', 1, (2,), ((0, 1),), -5, 1)":{"1":"-3676622671662732154792749821908124918261/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 3),), -5, 1)":{"1":"3020149035479185118947998493788689482709/4492292218409309095652951606656720590"},"('BA', 1, (1,), ((0, 2),), -5, 1)":{"1":"-3676622671662732154792749821908124918261/11230730546023272739132379016641801475"},"('BA', 1, (1,), ((0, 1),), -5, 2)":{"1":"-3676622671662732154792749821908124918261/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 2),), -5, 2)":{"1":"3129561308176442958255457048475262055301/7487153697348848492754919344427867650"},"('BA', 1, (2,), ((0, 1),), -4, 1)":{"1":"3684269126502577787295988888472646995861/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 3),), -4, 1)":{"1":"-3085296830714669907875595340918417583861/4492292218409309095652951606656720590"},"('BA', 1, (1,), ((0, 2),), -4, 1)":{"1":"3684269126502577787295988888472646995861/11230730546023272739132379016641801475"},"('BA', 1, (1,), ((0, 1),), -4, 2)":{"1":"3684269126502577787295988888472646995861/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 2),), -4, 2)":{"1":"-3185125546679321221112327598844122485861/7487153697348848492754919344427867650"},"('BA', 1, (2,), ((0, 1),), -3, 1)":{"1":"-3691835092344109255246562280652279367381/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 3),), -3, 1)":{"1":"3164739472050750321356615958804557484821/4492292218409309095652951606656720590"},"('BA', 1, (1,), ((0, 2),), -3, 1)":{"1":"-3691835092344109255246562280652279367381/11230730546023272739132379016641801475"},"('BA', 1, (1,), ((0, 1),), -3, 2)":{"1":"-3691835092344109255246562280652279367381/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 2),), -3, 2)":{"1":"3252588742099643477004940345779177798581/7487153697348848492754919344427867650"},"('BA', 1, (2,), ((0, 1),), -2, 1)":{"1":"3699322246041458103739317199996707235031/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 3),), -2, 1)":{"1":"-3268062193074164430556633845757662058391/4492292218409309095652951606656720590"},"('BA', 1, (1,), ((0, 2),), -2, 1)":{"1":"3699322246041458103739317199996707235031/11230730546023272739132379016641801475"},"('BA', 1, (1,), ((0, 1),), -2, 2)":{"1":"3699322246041458103739317199996707235031/11230730546023272739132379016641801475"},"('BA', 1, (), ((0, 2),), -2, 2)":{"1":"-3339938868568713376087081071464169587831/7487153697348848492754919344427867650"},"('BA', 1, (2,), ((0, 1),), -1, 1)":{"1":"-359553024620966925518018240656745677092407/1089380862964257455695840764614254743075"},"('BA', 1, (), ((0, 3),), -1, 1)":{"1":"331664874529081934652204717082620755669687/435752345185702982278336305845701897230"},"('BA', 1, (1,), ((0, 2),), -1, 1)":{"1":"-359553024620966925518018240656745677092407/1089380862964257455695840764614254743075"},"('BA', 1, (1,), ((0, 1),), -1, 2)":{"1":"-359553024620966925518018240656745677092407/1089380862964257455695840764614254743075"},"('BA', 1, (), ((0, 2),), -1, 2)":{"1":"336312899544396099796506971011641575906807/726253908642838303797227176409503162050"},"('BA', 1, (2,), ((0, 1),), 0, 1)":{"1":"360264457021270114060513483605065190394007/1089380862964257455695840764614254743075"},"('BA', 1, (), ((0, 3),), 0, 1)":{"1":"-360264457021270114060513483605065190394007/435752345185702982278336305845701897230"},"('BA', 1, (1,), ((0, 2),), 0, 1)":{"1":"360264457021270114060513483605065190394007/1089380862964257455695840764614254743075"},"('BA', 1, (1,), ((0, 1),), 0, 2)":{"1":"360264457021270114060513483605065190394007/1089380862964257455695840764614254743075"},"('BA', 1, (), ((0, 2),), 0, 2)":{"1":"-360264457021270114060513483605065190394007/726253908642838303797227176409503162050"},"('BA', 1, (), ((0, 1),), -98, 3)":{"1":"-360264457021270114060513483605065190394007/2178761725928514911391681529228509486150"},"('BA', 1, (), ((0, 1),), -97, 3)":{"1":"359553024620966925518018240656745677092407/2178761725928514911391681529228509486150"},"('BA', 1, (), ((0, 1),), -96, 3)":{"1":"-3699322246041458103739317199996707235031/22461461092046545478264758033283602950"},"('BA', 1, (), ((0, 1),), -95, 3)":{"1":"3691835092344109255246562280652279367381/22461461092046545478264758033283602950"},"('BA', 1, (), ((0, 1),), -94, 3)":{"1":"-3684269126502577787295988888472646995861/22461461092046545478264758033283602950"},"('BA', 1, (), ((0, 1),), -93, 3)":{"1":"3676622671662732154792749821908124918261/22461461092046545478264758033283602950"},"('BA', 1, (), ((0, 1),), -92, 3)":{"1":"-3668893996878372053122809260004199377461/22461461092046545478264758033283602950"},"('BA', 1, (), ((0, 1),), -91, 3)":{"1":"3661081314759399341652108474601318124261/22461461092046545478264758033283602950"},"('BA', 1, (), ((0, 1),), -90, 3)":{"1":"-3653182778990767589396015372875328285861/22461461092046545478264758033283602950"},"('BA', 1, (), ((0, 1),), -89, 3)":{"1":"3645196481713595484337076792241271893701/22461461092046545478264758033283602950"},"('BA', 1, (), ((0, 1),), -88, 3)":{"1":"-40866521918642154860585199122889549709/252375967326365679531064697003186550"},"('BA', 1, (), ((0, 1),), -87, 3)":{"1":"3706795349055853229324900260857622319/22943269756942334502824063363926050"},"('BA', 1, (), ((0, 1),), -86, 3)":{"1":"-3698356445237207772956045432953649519/22943269756942334502824063363926050"},"('BA', 1, (), ((0, 1),), -85, 3)":{"1":"3689819414629973415931738804725211919/22943269756942334502824063363926050"},"('BA', 1, (), ((0, 1),), -84, 3)":{"1":"-3681181948368536301765969745576439759/22943269756942334502824063363926050"},"('BA', 1, (), ((0, 1),), -83, 3)":{"1":"3672441655127796364812512959533039359/22943269756942334502824063363926050"},"('BA', 1, (), ((0, 1),), -82, 3)":{"1":"-44139711531918267321142140457772773/276424936830630536178603173059350"},"('BA', 1, (), ((0, 1),), -81, 3)":{"1":"44031838385838021258243173365847173/276424936830630536178603173059350"},"('BA', 1, (), ((0, 1),), -80, 3)":{"1":"-4880292608058024066886120358155997/30713881870070059575400352562150"},"('BA', 1, (), ((0, 1),), -79, 3)":{"1":"4868007055309996043055960217131137/30713881870070059575400352562150"},"('BA', 1, (), ((0, 1),), -78, 3)":{"1":"-61462860623241058403302042280303/388783314811013412346839905850"},"('BA', 1, (), ((0, 1),), -77, 3)":{"1":"61303359776139104182852056677903/388783314811013412346839905850"},"('BA', 1, (), ((0, 1),), -76, 3)":{"1":"-672559662384108370412072783887333/4276616462921147535815238964350"},"('BA', 1, (), ((0, 1),), -75, 3)":{"1":"670758981768141571449624262218133/4276616462921147535815238964350"},"('BA', 1, (), ((0, 1),), -74, 3)":{"1":"-668934292077295215167676426926677/4276616462921147535815238964350"},"('BA', 1, (), ((0, 1),), -73, 3)":{"1":"667084944417653637854891458725877/4276616462921147535815238964350"},"('BA', 1, (), ((0, 1),), -72, 3)":{"1":"-9112469359293533278712889630349/58583787163303390901578615950"},"('BA', 1, (), ((0, 1),), -71, 3)":{"1":"3028810706851429109067025637383/19527929054434463633859538650"},"('BA', 1, (), ((0, 1),), -70, 3)":{"1":"-42535343474848157886823113473/275041254287809346955768150"},"('BA', 1, (), ((0, 1),), -69, 3)":{"1":"42409610330030873613929048033/275041254287809346955768150"},"('BA', 1, (), ((0, 1),), -68, 3)":{"1":"-14094018321907827923954201611/91680418095936448985256050"},"('BA', 1, (), ((0, 1),), -67, 3)":{"1":"14050874595745034300902316411/91680418095936448985256050"},"('BA', 1, (), ((0, 1),), -66, 3)":{"1":"-209060999005535159677640233/1368364449193081328138150"},"('BA', 1, (), ((0, 1),), -65, 3)":{"1":"625192648726870088010174299/4105093347579243984414450"},"('BA', 1, (), ((0, 1),), -64, 3)":{"1":"-623171679694215690971693339/4105093347579243984414450"},"('BA', 1, (), ((0, 1),), -63, 3)":{"1":"310559566510213034489743057/2052546673789621992207225"},"('BA', 1, (), ((0, 1),), -62, 3)":{"1":"-928551009361054917576341971/6157640021368865976621675"},"('BA', 1, (), ((0, 1),), -61, 3)":{"1":"925372872575832277072279171/6157640021368865976621675"},"('BA', 1, (), ((0, 1),), -60, 3)":{"1":"-15117092380124150817026911/100944918383096163551175"},"('BA', 1, (), ((0, 1),), -59, 3)":{"1":"15063255090319832863132951/100944918383096163551175"},"('BA', 1, (), ((0, 1),), -58, 3)":{"1":"-254381445831833111660789/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -57, 3)":{"1":"253437484000080020709989/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -56, 3)":{"1":"-252476961434436524654789/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -55, 3)":{"1":"251499286680120823312889/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -54, 3)":{"1":"-250503836021181200128409/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -53, 3)":{"1":"748469853272339196210427/5132792460157432044975"},"('BA', 1, (), ((0, 1),), -52, 3)":{"1":"-14063600165435720745359/96845140757687397075"},"('BA', 1, (), ((0, 1),), -51, 3)":{"1":"14004003155738682347159/96845140757687397075"},"('BA', 1, (), ((0, 1),), -50, 3)":{"1":"-13943237577224054960759/96845140757687397075"},"('BA', 1, (), ((0, 1),), -49, 3)":{"1":"13881256687139135026631/96845140757687397075"},"('BA', 1, (), ((0, 1),), -48, 3)":{"1":"-13943237577224054960759/96845140757687397075"},"('BA', 1, (), ((0, 1),), -47, 3)":{"1":"14004003155738682347159/96845140757687397075"},"('BA', 1, (), ((0, 1),), -46, 3)":{"1":"-14063600165435720745359/96845140757687397075"},"('BA', 1, (), ((0, 1),), -45, 3)":{"1":"748469853272339196210427/5132792460157432044975"},"('BA', 1, (), ((0, 1),), -44, 3)":{"1":"-250503836021181200128409/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -43, 3)":{"1":"251499286680120823312889/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -42, 3)":{"1":"-252476961434436524654789/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -41, 3)":{"1":"253437484000080020709989/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -40, 3)":{"1":"-254381445831833111660789/1710930820052477348325"},"('BA', 1, (), ((0, 1),), -39, 3)":{"1":"15063255090319832863132951/100944918383096163551175"},"('BA', 1, (), ((0, 1),), -38, 3)":{"1":"-15117092380124150817026911/100944918383096163551175"},"('BA', 1, (), ((0, 1),), -37, 3)":{"1":"925372872575832277072279171/6157640021368865976621675"},"('BA', 1, (), ((0, 1),), -36, 3)":{"1":"-928551009361054917576341971/6157640021368865976621675"},"('BA', 1, (), ((0, 1),), -35, 3)":{"1":"310559566510213034489743057/2052546673789621992207225"},"('BA', 1, (), ((0, 1),), -34, 3)":{"1":"-623171679694215690971693339/4105093347579243984414450"},"('BA', 1, (), ((0, 1),), -33, 3)":{"1":"625192648726870088010174299/4105093347579243984414450"},"('BA', 1, (), ((0, 1),), -32, 3)":{"1":"-209060999005535159677640233/1368364449193081328138150"},"('BA', 1, (), ((0, 1),), -31, 3)":{"1":"14050874595745034300902316411/91680418095936448985256050"},"('BA', 1, (), ((0, 1),), -30, 3)":{"1":"-14094018321907827923954201611/91680418095936448985256050"},"('BA', 1, (), ((0, 1),), -29, 3)":{"1":"42409610330030873613929048033/275041254287809346955768150"},"('BA', 1, (), ((0, 1),), -28, 3)":{"1":"-42535343474848157886823113473/275041254287809346955768150"},"('BA', 1, (), ((0, 1),), -27, 3)":{"1":"3028810706851429109067025637383/19527929054434463633859538650"},"('BA', 1, (), ((0, 1),), -26, 3)":{"1":"-9112469359293533278712889630349/58583787163303390901578615950"},"('BA', 1, (), ((0, 1),), -25, 3)":{"1":"667084944417653637854891458725877/4276616462921147535815238964350"},"('BA', 1, (), ((0, 1),), -24, 3)":{"1":"-668934292077295215167676426926677/4276616462921147535815238964350"},"('BA', 1, (), ((0, 1),), -23, 3)":{"1":"670758981768141571449624262218133/4276616462921147535815238964350"},"('BA', 1, (), ((0, 1),), -22, 3)":{"1":"-672559662384108370412072783887333/4276616462921147535815238964350"},"('BA', 1, (), ((0, 1),), -21, 3)":{"1":"61303359776139104182852056677903/388783314811013412346839905850"},"('BA', 1, (), ((0, 1),), -20, 3)":{"1":"-61462860623241058403302042280303/388783314811013412346839905850"},"('BA', 1, (), ((0, 1),), -19, 3)":{"1":"4868007055309996043055960217131137/30713881870070059575400352562150"},"('BA', 1, (), ((0, 1),), -18, 3)":{"1":"-4880292608058024066886120358155997/30713881870070059575400352562150"},"('BA', 1, (), ((0, 1),), -17, 3)":{"1":"44031838385838021258243173365847173/276424936830630536178603173059350"},"('BA', 1, (), ((0, 1),), -16, 3)":{"1":"-44139711531918267321142140457772773/276424936830630536178603173059350"},"('BA', 1, (), ((0, 1),), -15, 3)":{"1":"3672441655127796364812512959533039359/22943269756942334502824063363926050"},"('BA', 1, (), ((0, 1),), -14, 3)":{"1":"-3681181948368536301765969745576439759/22943269756942334502824063363926050"},"('BA', 1, (), ((0, 1),), -13, 3)":{"1":"3689819414629973415931738804725211919/22943269756942334502824063363926050"},"('BA', 1, (), ((0, 1),), -12, 3)":{"1":"-3698356445237207772956045432953649519/22943269756942334502824063363926050"},"('BA', 1, (), ((0, 1),), -11, 3)":{"1":"3706795349055853229324900260857622319/22943269756942334502824063363926050"},"('BA', 1, (), ((0, 1),), -10, 3)":{"1":"-40866521918642154860585199122889549709/252375967326365679531064697003186550"},"('BA', 1, (), ((0, 1),), -9, 3)":{"1":"3645196481713595484337076792241271893701/22461461092046545478264758033283602950"},"('BA', 1, (), ((0, 1),), -8, 3)":{"1":"-3653182778990767589396015372875328285861/22461461092046545478264758033283602950"},"('BA', 1, (), ((0, 1),), -7, 3)":{"1":"3661081314759399341652108474601318124261/22461461092046545478264758033283602950"},"('BA', 1, (), ((0, 1),), -6, 3)":{"1":"-3668893996878372053122809260004199377461/22461461092046545478264758033283602950"},"('BA', 1, (), ((0, 1),), -5, 3)":{"1":"3676622671662732154792749821908124918261/22461461092046545478264758033283602950"},"('BA', 1, (), ((0, 1),), -4, 3)":{"1":"-3684269126502577787295988888472646995861/22461461092046545478264758033283602950"},"('BA', 1, (), ((0, 1),), -3, 3)":{"1":"3691835092344109255246562280652279367381/22461461092046545478264758033283602950"},"('BA', 1, (), ((0, 1),), -2, 3)":{"1":"-3699322246041458103739317199996707235031/22461461092046545478264758033283602950"},"('BA', 1, (), ((0, 1),), -1, 3)":{"1":"359553024620966925518018240656745677092407/2178761725928514911391681529228509486150"},"('BA', 1, (), ((0, 1),), 0, 3)":{"1":"-360264457021270114060513483605065190394007/2178761725928514911391681529228509486150"},"('BA', 1, (-2,), ((0, 1),), -98, 1)":{"1":"-360264457021270114060513483605065190394007/1089380862964257455695840764614254743075"},"('BA', 0, (), ((0, 3),), -98, 1)":{"1":"360264457021270114060513483605065190394007/726253908642838303797227176409503162050"},"('BA', 1, (-2,), ((0, 1),), -97, 1)":{"1":"359553024620966925518018240656745677092407/1089380862964257455695840764614254743075"},"('BA', 0, (), ((0, 3),), -97, 1)":{"1":"-313072774467825274074995701366537474721207/726253908642838303797227176409503162050"},"('BA', 1, (-2,), ((0, 1),), -96, 1)":{"1":"-3699322246041458103739317199996707235031/11230730546023272739132379016641801475"},"('BA', 0, (), ((0, 3),), -96, 1)":{"1":"2980555491095968648434844942931631940631/7487153697348848492754919344427867650"},"('BA', 1, (-2,), ((0, 1),), -95, 1)":{"1":"3691835092344109255246562280652279367381/11230730546023272739132379016641801475"},"('BA', 0, (), ((0, 3),), -95, 1)":{"1":"-2813342391855177698763318410906076229781/7487153697348848492754919344427867650"},"('BA', 1, (-2,), ((0, 1),), -94, 1)":{"1":"-3684269126502577787295988888472646995861/11230730546023272739132379016641801475"},"('BA', 0, (), ((0, 3),), -94, 1)":{"1":"2685981966856064654928666309215597975861/7487153697348848492754919344427867650"},"('BA', 1, (-2,), ((0, 1),), -93, 1)":{"1":"3676622671662732154792749821908124918261/11230730546023272739132379016641801475"},"('BA', 0, (), ((0, 3),), -93, 1)":{"1":"-2582499944690153761718164275042399192341/7487153697348848492754919344427867650"},"('BA', 1, (-2,), ((0, 1),), -92, 1)":{"1":"-3668893996878372053122809260004199377461/11230730546023272739132379016641801475"},"('BA', 0, (), ((0, 3),), -92, 1)":{"1":"2494908297134072609458837906797909729941/7487153697348848492754919344427867650"},"('BA', 1, (-2,), ((0, 1),), -91, 1)":{"1":"3661081314759399341652108474601318124261/11230730546023272739132379016641801475"},"('BA', 0, (), ((0, 3),), -91, 1)":{"1":"-2418641638353624711768663573103116543941/7487153697348848492754919344427867650"},"('BA', 1, (-2,), ((0, 1),), -90, 1)":{"1":"-3653182778990767589396015372875328285861/11230730546023272739132379016641801475"},"('BA', 0, (), ((0, 3),), -90, 1)":{"1":"2350845873006202171570531116621703764341/7487153697348848492754919344427867650"},"('BA', 1, (-2,), ((0, 1),), -89, 1)":{"1":"3645196481713595484337076792241271893701/11230730546023272739132379016641801475"},"('BA', 0, (), ((0, 3),), -89, 1)":{"1":"-2289617593881216032785335331760604757781/7487153697348848492754919344427867650"},"('BA', 1, (-2,), ((0, 1),), -88, 1)":{"1":"-40866521918642154860585199122889549709/126187983663182839765532348501593275"},"('BA', 0, (), ((0, 3),), -88, 1)":{"1":"25096896396221794389738312108451285789/84125322442121893177021565667728850"},"('BA', 1, (-2,), ((0, 1),), -87, 1)":{"1":"3706795349055853229324900260857622319/11471634878471167251412031681963025"},"('BA', 0, (), ((0, 3),), -87, 1)":{"1":"-24515666895712588582333435836565159189/84125322442121893177021565667728850"},"('BA', 1, (-2,), ((0, 1),), -86, 1)":{"1":"-3698356445237207772956045432953649519/11471634878471167251412031681963025"},"('BA', 0, (), ((0, 3),), -86, 1)":{"1":"23974170567349505131998584379393571189/84125322442121893177021565667728850"},"('BA', 1, (-2,), ((0, 1),), -85, 1)":{"1":"3689819414629973415931738804725211919/11471634878471167251412031681963025"},"('BA', 0, (), ((0, 3),), -85, 1)":{"1":"-23466107797108711730628951453285784789/84125322442121893177021565667728850"},"('BA', 1, (-2,), ((0, 1),), -84, 1)":{"1":"-3681181948368536301765969745576439759/11471634878471167251412031681963025"},"('BA', 0, (), ((0, 3),), -84, 1)":{"1":"22986522765640346248853393216739673429/84125322442121893177021565667728850"},"('BA', 1, (-2,), ((0, 1),), -83, 1)":{"1":"3672441655127796364812512959533039359/11471634878471167251412031681963025"},"('BA', 0, (), ((0, 3),), -83, 1)":{"1":"-22531444830905820198143409890079959269/84125322442121893177021565667728850"},"('BA', 1, (-2,), ((0, 1),), -82, 1)":{"1":"-44139711531918267321142140457772773/138212468415315268089301586529675"},"('BA', 0, (), ((0, 3),), -82, 1)":{"1":"266236650161119887671089823017977743/1013558101712311965988211634550950"},"('BA', 1, (-2,), ((0, 1),), -81, 1)":{"1":"44031838385838021258243173365847173/138212468415315268089301586529675"},"('BA', 0, (), ((0, 3),), -81, 1)":{"1":"-15366723376859668203540396541537279/59621064806606586234600684385350"},"('BA', 1, (-2,), ((0, 1),), -80, 1)":{"1":"-4880292608058024066886120358155997/15356940935035029787700176281075"},"('BA', 0, (), ((0, 3),), -80, 1)":{"1":"1676008373991627154146344934239431/6624562756289620692733409376150"},"('BA', 1, (-2,), ((0, 1),), -79, 1)":{"1":"4868007055309996043055960217131137/15356940935035029787700176281075"},"('BA', 0, (), ((0, 3),), -79, 1)":{"1":"-1645744582031314571192173358773651/6624562756289620692733409376150"},"('BA', 1, (-2,), ((0, 1),), -78, 1)":{"1":"-61462860623241058403302042280303/194391657405506706173419952925"},"('BA', 0, (), ((0, 3),), -78, 1)":{"1":"20461973159923094284017991051549/83855224763159755604220371850"},"('BA', 1, (-2,), ((0, 1),), -77, 1)":{"1":"61303359776139104182852056677903/194391657405506706173419952925"},"('BA', 0, (), ((0, 3),), -77, 1)":{"1":"-20103207949214777087879788141949/83855224763159755604220371850"},"('BA', 1, (-2,), ((0, 1),), -76, 1)":{"1":"-672559662384108370412072783887333/2138308231460573767907619482175"},"('BA', 0, (), ((0, 3),), -76, 1)":{"1":"19754718703445801480173937245949/83855224763159755604220371850"},"('BA', 1, (-2,), ((0, 1),), -75, 1)":{"1":"670758981768141571449624262218133/2138308231460573767907619482175"},"('BA', 0, (), ((0, 3),), -75, 1)":{"1":"-19415460036669448052466244757549/83855224763159755604220371850"},"('BA', 1, (-2,), ((0, 1),), -74, 1)":{"1":"-668934292077295215167676426926677/2138308231460573767907619482175"},"('BA', 0, (), ((0, 3),), -74, 1)":{"1":"19084511416270844217014921689981/83855224763159755604220371850"},"('BA', 1, (-2,), ((0, 1),), -73, 1)":{"1":"667084944417653637854891458725877/2138308231460573767907619482175"},"('BA', 0, (), ((0, 3),), -73, 1)":{"1":"-3752211376885530138971447411129/16771044952631951120844074370"},"('BA', 1, (-2,), ((0, 1),), -72, 1)":{"1":"-9112469359293533278712889630349/29291893581651695450789307975"},"('BA', 0, (), ((0, 3),), -72, 1)":{"1":"50532516875068712401905371633/229740341816876042751288690"},"('BA', 1, (-2,), ((0, 1),), -71, 1)":{"1":"3028810706851429109067025637383/9763964527217231816929769325"},"('BA', 0, (), ((0, 3),), -71, 1)":{"1":"-447134640481722543525438721697/2067663076351884384761598210"},"('BA', 1, (-2,), ((0, 1),), -70, 1)":{"1":"-42535343474848157886823113473/137520627143904673477884075"},"('BA', 0, (), ((0, 3),), -70, 1)":{"1":"6191730140770592489145976567/29122015159885695560022510"},"('BA', 1, (-2,), ((0, 1),), -69, 1)":{"1":"42409610330030873613929048033/137520627143904673477884075"},"('BA', 0, (), ((0, 3),), -69, 1)":{"1":"-6087522102287139438629718679/29122015159885695560022510"},"('BA', 1, (-2,), ((0, 1),), -68, 1)":{"1":"-14094018321907827923954201611/45840209047968224492628025"},"('BA', 0, (), ((0, 3),), -68, 1)":{"1":"5984877550303310436308016151/29122015159885695560022510"},"('BA', 1, (-2,), ((0, 1),), -67, 1)":{"1":"14050874595745034300902316411/45840209047968224492628025"},"('BA', 0, (), ((0, 3),), -67, 1)":{"1":"-100021901201191419537689137847/495074257718056824520382670"},"('BA', 1, (-2,), ((0, 1),), -66, 1)":{"1":"-209060999005535159677640233/684182224596540664069075"},"('BA', 0, (), ((0, 3),), -66, 1)":{"1":"1467498396347665858628978441/7389168025642639171946010"},"('BA', 1, (-2,), ((0, 1),), -65, 1)":{"1":"625192648726870088010174299/2052546673789621992207225"},"('BA', 0, (), ((0, 3),), -65, 1)":{"1":"-1442420007896999931742373801/7389168025642639171946010"},"('BA', 1, (-2,), ((0, 1),), -64, 1)":{"1":"-623171679694215690971693339/2052546673789621992207225"},"('BA', 0, (), ((0, 3),), -64, 1)":{"1":"109045980996519279357400589/568397540434049167072770"},"('BA', 1, (-2,), ((0, 1),), -63, 1)":{"1":"621119133020426068979486114/2052546673789621992207225"},"('BA', 0, (), ((0, 3),), -63, 1)":{"1":"-53577014591680114993500613/284198770217024583536385"},"('BA', 1, (-2,), ((0, 1),), -62, 1)":{"1":"-1857102018722109835152683942/6157640021368865976621675"},"('BA', 0, (), ((0, 3),), -62, 1)":{"1":"52638707540804859225634453/284198770217024583536385"},"('BA', 1, (-2,), ((0, 1),), -61, 1)":{"1":"1850745745151664554144558342/6157640021368865976621675"},"('BA', 0, (), ((0, 3),), -61, 1)":{"1":"-51707070770084708890763653/284198770217024583536385"},"('BA', 1, (-2,), ((0, 1),), -60, 1)":{"1":"-30234184760248301634053822/100944918383096163551175"},"('BA', 0, (), ((0, 3),), -60, 1)":{"1":"832477976579423934949033/4658996233065976779285"},"('BA', 1, (-2,), ((0, 1),), -59, 1)":{"1":"30126510180639665726265902/100944918383096163551175"},"('BA', 0, (), ((0, 3),), -59, 1)":{"1":"-10625914654245997999370221/60566951029857698130705"},"('BA', 1, (-2,), ((0, 1),), -58, 1)":{"1":"-508762891663666223321578/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -58, 1)":{"1":"176787422328189881137247/1026558492031486408995"},"('BA', 1, (-2,), ((0, 1),), -57, 1)":{"1":"506874968000160041419978/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -57, 1)":{"1":"-173485858262985167909327/1026558492031486408995"},"('BA', 1, (-2,), ((0, 1),), -56, 1)":{"1":"-504953922868873049309578/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -56, 1)":{"1":"170192638037921752862927/1026558492031486408995"},"('BA', 1, (-2,), ((0, 1),), -55, 1)":{"1":"502998573360241646625778/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -55, 1)":{"1":"-166904922468757789745747/1026558492031486408995"},"('BA', 1, (-2,), ((0, 1),), -54, 1)":{"1":"-501007672042362400256818/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -54, 1)":{"1":"163619935294257033236963/1026558492031486408995"},"('BA', 1, (-2,), ((0, 1),), -53, 1)":{"1":"1496939706544678392420854/5132792460157432044975"},"('BA', 0, (), ((0, 3),), -53, 1)":{"1":"-160334948119756276728179/1026558492031486408995"},"('BA', 1, (-2,), ((0, 1),), -52, 1)":{"1":"-28127200330871441490718/96845140757687397075"},"('BA', 0, (), ((0, 3),), -52, 1)":{"1":"2963155964602782645703/19369028151537479415"},"('BA', 1, (-2,), ((0, 1),), -51, 1)":{"1":"28008006311477364694318/96845140757687397075"},"('BA', 0, (), ((0, 3),), -51, 1)":{"1":"-2901022911939912826303/19369028151537479415"},"('BA', 1, (-2,), ((0, 1),), -50, 1)":{"1":"-27886475154448109921518/96845140757687397075"},"('BA', 0, (), ((0, 3),), -50, 1)":{"1":"2838738193962419755243/19369028151537479415"},"('BA', 1, (-2,), ((0, 1),), -49, 1)":{"1":"27762513374278270053262/96845140757687397075"},"('BA', 0, (), ((0, 3),), -49, 1)":{"1":"-13881256687139135026631/96845140757687397075"},"('BA', 1, (-2,), ((0, 1),), -48, 1)":{"1":"-27886475154448109921518/96845140757687397075"},"('BA', 0, (), ((0, 3),), -48, 1)":{"1":"13692784184636011145303/96845140757687397075"},"('BA', 1, (-2,), ((0, 1),), -47, 1)":{"1":"28008006311477364694318/96845140757687397075"},"('BA', 0, (), ((0, 3),), -47, 1)":{"1":"-13502891751777800562803/96845140757687397075"},"('BA', 1, (-2,), ((0, 1),), -46, 1)":{"1":"-28127200330871441490718/96845140757687397075"},"('BA', 0, (), ((0, 3),), -46, 1)":{"1":"13311420507857528262203/96845140757687397075"},"('BA', 1, (-2,), ((0, 1),), -45, 1)":{"1":"1496939706544678392420854/5132792460157432044975"},"('BA', 0, (), ((0, 3),), -45, 1)":{"1":"-695264965945897008779959/5132792460157432044975"},"('BA', 1, (-2,), ((0, 1),), -44, 1)":{"1":"-501007672042362400256818/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -44, 1)":{"1":"684923339655802034585639/5132792460157432044975"},"('BA', 1, (-2,), ((0, 1),), -43, 1)":{"1":"502998573360241646625778/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -43, 1)":{"1":"-674471107736935991148599/5132792460157432044975"},"('BA', 1, (-2,), ((0, 1),), -42, 1)":{"1":"-504953922868873049309578/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -42, 1)":{"1":"663898578417010383614099/5132792460157432044975"},"('BA', 1, (-2,), ((0, 1),), -41, 1)":{"1":"506874968000160041419978/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -41, 1)":{"1":"-653195612685554284713299/5132792460157432044975"},"('BA', 1, (-2,), ((0, 1),), -40, 1)":{"1":"-508762891663666223321578/1710930820052477348325"},"('BA', 0, (), ((0, 3),), -40, 1)":{"1":"642351563350049264278499/5132792460157432044975"},"('BA', 1, (-2,), ((0, 1),), -39, 1)":{"1":"30126510180639665726265902/100944918383096163551175"},"('BA', 0, (), ((0, 3),), -39, 1)":{"1":"-37249957270689007181946601/302834755149288490653525"},"('BA', 1, (-2,), ((0, 1),), -38, 1)":{"1":"-30234184760248301634053822/100944918383096163551175"},"('BA', 0, (), ((0, 3),), -38, 1)":{"1":"36591485803082349130474321/302834755149288490653525"},"('BA', 1, (-2,), ((0, 1),), -37, 1)":{"1":"1850745745151664554144558342/6157640021368865976621675"},"('BA', 0, (), ((0, 3),), -37, 1)":{"1":"-2191277635399487584534037581/18472920064106597929865025"},"('BA', 1, (-2,), ((0, 1),), -36, 1)":{"1":"-1857102018722109835152683942/6157640021368865976621675"},"('BA', 0, (), ((0, 3),), -36, 1)":{"1":"2149790066014013655791812381/18472920064106597929865025"},"('BA', 1, (-2,), ((0, 1),), -35, 1)":{"1":"621119133020426068979486114/2052546673789621992207225"},"('BA', 0, (), ((0, 3),), -35, 1)":{"1":"-2107566248724627146237835181/18472920064106597929865025"},"('BA', 1, (-2,), ((0, 1),), -34, 1)":{"1":"-623171679694215690971693339/2052546673789621992207225"},"('BA', 0, (), ((0, 3),), -34, 1)":{"1":"4129101469722129279259441817/36945840128213195859730050"},"('BA', 1, (-2,), ((0, 1),), -33, 1)":{"1":"625192648726870088010174299/2052546673789621992207225"},"('BA', 0, (), ((0, 3),), -33, 1)":{"1":"-4041367637598661925471268377/36945840128213195859730050"},"('BA', 1, (-2,), ((0, 1),), -32, 1)":{"1":"-209060999005535159677640233/684182224596540664069075"},"('BA', 0, (), ((0, 3),), -32, 1)":{"1":"359254724050960848131607307/3358712738928472350884550"},"('BA', 1, (-2,), ((0, 1),), -31, 1)":{"1":"14050874595745034300902316411/45840209047968224492628025"},"('BA', 0, (), ((0, 3),), -31, 1)":{"1":"-23512520196752250414570854269/225033753508207647509264850"},"('BA', 1, (-2,), ((0, 1),), -30, 1)":{"1":"-14094018321907827923954201611/45840209047968224492628025"},"('BA', 0, (), ((0, 3),), -30, 1)":{"1":"22942036146112847346122319469/225033753508207647509264850"},"('BA', 1, (-2,), ((0, 1),), -29, 1)":{"1":"42409610330030873613929048033/137520627143904673477884075"},"('BA', 0, (), ((0, 3),), -29, 1)":{"1":"-22357600658740806615199706989/225033753508207647509264850"},"('BA', 1, (-2,), ((0, 1),), -28, 1)":{"1":"-42535343474848157886823113473/137520627143904673477884075"},"('BA', 0, (), ((0, 3),), -28, 1)":{"1":"21758101871069680035037094029/225033753508207647509264850"},"('BA', 1, (-2,), ((0, 1),), -27, 1)":{"1":"3028810706851429109067025637383/9763964527217231816929769325"},"('BA', 0, (), ((0, 3),), -27, 1)":{"1":"-1501104389307209796685833648059/15977396499082742973157804350"},"('BA', 1, (-2,), ((0, 1),), -26, 1)":{"1":"-9112469359293533278712889630349/29291893581651695450789307975"},"('BA', 0, (), ((0, 3),), -26, 1)":{"1":"485376992313140444994537226753/5325798833027580991052601450"},"('BA', 1, (-2,), ((0, 1),), -25, 1)":{"1":"667084944417653637854891458725877/2138308231460573767907619482175"},"('BA', 0, (), ((0, 3),), -25, 1)":{"1":"-34305089793590644570187620692169/388783314811013412346839905850"},"('BA', 1, (-2,), ((0, 1),), -24, 1)":{"1":"-668934292077295215167676426926677/2138308231460573767907619482175"},"('BA', 0, (), ((0, 3),), -24, 1)":{"1":"33141681993161579569781077060393/388783314811013412346839905850"},"('BA', 1, (-2,), ((0, 1),), -23, 1)":{"1":"670758981768141571449624262218133/2138308231460573767907619482175"},"('BA', 0, (), ((0, 3),), -23, 1)":{"1":"-31939045606012844747588185618297/388783314811013412346839905850"},"('BA', 1, (-2,), ((0, 1),), -22, 1)":{"1":"-672559662384108370412072783887333/2138308231460573767907619482175"},"('BA', 0, (), ((0, 3),), -22, 1)":{"1":"30693515535680078666843160748297/388783314811013412346839905850"},"('BA', 1, (-2,), ((0, 1),), -21, 1)":{"1":"61303359776139104182852056677903/194391657405506706173419952925"},"('BA', 0, (), ((0, 3),), -21, 1)":{"1":"-323410309665106660540876051674467/4276616462921147535815238964350"},"('BA', 1, (-2,), ((0, 1),), -20, 1)":{"1":"-61462860623241058403302042280303/194391657405506706173419952925"},"('BA', 0, (), ((0, 3),), -20, 1)":{"1":"308622302555225476387727386537667/4276616462921147535815238964350"},"('BA', 1, (-2,), ((0, 1),), -19, 1)":{"1":"4868007055309996043055960217131137/15356940935035029787700176281075"},"('BA', 0, (), ((0, 3),), -19, 1)":{"1":"-23163181533222869816430283479428813/337852700570770655329403878183650"},"('BA', 1, (-2,), ((0, 1),), -18, 1)":{"1":"-4880292608058024066886120358155997/15356940935035029787700176281075"},"('BA', 0, (), ((0, 3),), -18, 1)":{"1":"21890010303703544610031056233220953/337852700570770655329403878183650"},"('BA', 1, (-2,), ((0, 1),), -17, 1)":{"1":"44031838385838021258243173365847173/138212468415315268089301586529675"},"('BA', 0, (), ((0, 3),), -17, 1)":{"1":"-184997552268593389300789590430236577/3040674305136935897964634903652850"},"('BA', 1, (-2,), ((0, 1),), -16, 1)":{"1":"-44139711531918267321142140457772773/138212468415315268089301586529675"},"('BA', 0, (), ((0, 3),), -16, 1)":{"1":"172363703218842218051857621017067777/3040674305136935897964634903652850"},"('BA', 1, (-2,), ((0, 1),), -15, 1)":{"1":"3672441655127796364812512959533039359/11471634878471167251412031681963025"},"('BA', 0, (), ((0, 3),), -15, 1)":{"1":"-13199381920094059431445055439486988091/252375967326365679531064697003186550"},"('BA', 1, (-2,), ((0, 1),), -14, 1)":{"1":"-3681181948368536301765969745576439759/11471634878471167251412031681963025"},"('BA', 0, (), ((0, 3),), -14, 1)":{"1":"12026434567186759892291154752462654411/252375967326365679531064697003186550"},"('BA', 1, (-2,), ((0, 1),), -13, 1)":{"1":"3689819414629973415931738804725211919/11471634878471167251412031681963025"},"('BA', 0, (), ((0, 3),), -13, 1)":{"1":"-10777703730533279958611399344097307851/252375967326365679531064697003186550"},"('BA', 1, (-2,), ((0, 1),), -12, 1)":{"1":"-3698356445237207772956045432953649519/11471634878471167251412031681963025"},"('BA', 0, (), ((0, 3),), -12, 1)":{"1":"9441330093170055609037246386799575851/252375967326365679531064697003186550"},"('BA', 1, (-2,), ((0, 1),), -11, 1)":{"1":"3706795349055853229324900260857622319/11471634878471167251412031681963025"},"('BA', 0, (), ((0, 3),), -11, 1)":{"1":"-8002496992091005298147498229172213451/252375967326365679531064697003186550"},"('BA', 1, (-2,), ((0, 1),), -10, 1)":{"1":"-40866521918642154860585199122889549709/126187983663182839765532348501593275"},"('BA', 0, (), ((0, 3),), -10, 1)":{"1":"6442354648618926551955461920425242051/252375967326365679531064697003186550"},"('BA', 1, (-2,), ((0, 1),), -9, 1)":{"1":"3645196481713595484337076792241271893701/11230730546023272739132379016641801475"},"('BA', 0, (), ((0, 3),), -9, 1)":{"1":"-421540181783542870318147589200729514059/22461461092046545478264758033283602950"},"('BA', 1, (-2,), ((0, 1),), -8, 1)":{"1":"-3653182778990767589396015372875328285861/11230730546023272739132379016641801475"},"('BA', 0, (), ((0, 3),), -8, 1)":{"1":"253827938962928664080437395885545278699/22461461092046545478264758033283602950"},"('BA', 1, (-2,), ((0, 1),), -7, 1)":{"1":"3661081314759399341652108474601318124261/11230730546023272739132379016641801475"},"('BA', 0, (), ((0, 3),), -7, 1)":{"1":"-66237714457924547998226229893286616699/22461461092046545478264758033283602950"},"('BA', 1, (-2,), ((0, 1),), -6, 1)":{"1":"-3668893996878372053122809260004199377461/11230730546023272739132379016641801475"},"('BA', 0, (), ((0, 3),), -6, 1)":{"1":"-146936897645473722130895200385330434901/22461461092046545478264758033283602950"},"('BA', 1, (-2,), ((0, 1),), -5, 1)":{"1":"3676622671662732154792749821908124918261/11230730546023272739132379016641801475"},"('BA', 0, (), ((0, 3),), -5, 1)":{"1":"394254490744996975568993181310947740501/22461461092046545478264758033283602950"},"('BA', 1, (-2,), ((0, 1),), -4, 1)":{"1":"-3684269126502577787295988888472646995861/11230730546023272739132379016641801475"},"('BA', 0, (), ((0, 3),), -4, 1)":{"1":"-689407647563038390194021150701499935861/22461461092046545478264758033283602950"},"('BA', 1, (-2,), ((0, 1),), -3, 1)":{"1":"3691835092344109255246562280652279367381/11230730546023272739132379016641801475"},"('BA', 0, (), ((0, 3),), -3, 1)":{"1":"1056356990877314585796830671413669954581/22461461092046545478264758033283602950"},"('BA', 1, (-2,), ((0, 1),), -2, 1)":{"1":"-3699322246041458103739317199996707235031/11230730546023272739132379016641801475"},"('BA', 0, (), ((0, 3),), -2, 1)":{"1":"-1543021981204989737825900428801481351831/22461461092046545478264758033283602950"},"('BA', 1, (-2,), ((0, 1),), -1, 1)":{"1":"359553024620966925518018240656745677092407/1089380862964257455695840764614254743075"},"('BA', 0, (), ((0, 3),), -1, 1)":{"1":"220112274161541971188950622786121069978807/2178761725928514911391681529228509486150"},"('BA', 1, (-2,), ((0, 1),), 0, 1)":{"1":"-360264457021270114060513483605065190394007/1089380862964257455695840764614254743075"},"('BA', 0, (), ((0, 3),), 0, 1)":{"1":"-360264457021270114060513483605065190394007/2178761725928514911391681529228509486150"},"('R', -97, 4)":{"1":"-48"},"('R', -96, 4)":{"1":"72"},"('R', -95, 4)":{"1":"-88"},"('R', -94, 4)":{"1":"100"},"('R', -93, 4)":{"1":"-548/5"},"('R', -92, 4)":{"1":"588/5"},"('R', -91, 4)":{"1":"-4356/35"},"('R', -90, 4)":{"1":"4566/35"},"('R', -89, 4)":{"1":"-14258/105"},"('R', -88, 4)":{"1":"14762/105"},"('R', -87, 4)":{"1":"-167422/1155"},"('R', -86, 4)":{"1":"172042/1155"},"('R', -85, 4)":{"1":"-2291986/15015"},"('R', -84, 4)":{"1":"2343466/15015"},"('R', -83, 4)":{"1":"-2391514/15015"},"('R', -82, 4)":{"1":"2436559/15015"},"('R', -81, 4)":{"1":"-42142223/255255"},"('R', -80, 4)":{"1":"14274301/85085"},"('R', -79, 4)":{"1":"-275295799/1616615"},"('R', -78, 4)":{"1":"55835135/323323"},"('R', -77, 4)":{"1":"-56574159/323323"},"('R', -76, 4)":{"1":"57279591/323323"},"('R', -75, 4)":{"1":"-1332950097/7436429"},"('R', -74, 4)":{"1":"1347822955/7436429"},"('R', -73, 4)":{"1":"-34052522467/185910725"},"('R', -72, 4)":{"1":"34395742267/185910725"},"('R', -71, 4)":{"1":"-312536252003/1673196525"},"('R', -70, 4)":{"1":"315404588903/1673196525"},"('R', -69, 4)":{"1":"-9227046511387/48522699225"},"('R', -68, 4)":{"1":"9304682830147/48522699225"},"('R', -67, 4)":{"1":"-290774257297357/1504203675975"},"('R', -66, 4)":{"1":"586061125622639/3008407351950"},"('R', -65, 4)":{"1":"-53676090078349/273491577450"},"('R', -64, 4)":{"1":"54062195834749/273491577450"},"('R', -63, 4)":{"1":"-54437269998109/273491577450"},"('R', -62, 4)":{"1":"54801925434709/273491577450"},"('R', -61, 4)":{"1":"-2040798836801833/10119188365650"},"('R', -60, 4)":{"1":"2053580969474233/10119188365650"},"('R', -59, 4)":{"1":"-2066035355155033/10119188365650"},"('R', -58, 4)":{"1":"2078178381193813/10119188365650"},"('R', -57, 4)":{"1":"-85691034670497533/414886722991650"},"('R', -56, 4)":{"1":"12309312989335019/59269531855950"},"('R', -55, 4)":{"1":"-532145396070491417/2548589869805850"},"('R', -54, 4)":{"1":"5884182435213075787/28034488567864350"},"('R', -53, 4)":{"1":"-5914085889685464427/28034488567864350"},"('R', -52, 4)":{"1":"5943339269060627227/28034488567864350"},"('R', -51, 4)":{"1":"-280682601097106968469/1317620962689624450"},"('R', -50, 4)":{"1":"282000222059796592919/1317620962689624450"},"('R', -49, 4)":{"1":"-13881256687139135026631/64563427171791598050"},"('R', -48, 4)":{"1":"13943237577224054960759/64563427171791598050"},"('R', -47, 4)":{"1":"-14004003155738682347159/64563427171791598050"},"('R', -46, 4)":{"1":"14063600165435720745359/64563427171791598050"},"('R', -45, 4)":{"1":"-748469853272339196210427/3421861640104954696650"},"('R', -44, 4)":{"1":"250503836021181200128409/1140620546701651565550"},"('R', -43, 4)":{"1":"-251499286680120823312889/1140620546701651565550"},"('R', -42, 4)":{"1":"252476961434436524654789/1140620546701651565550"},"('R', -41, 4)":{"1":"-253437484000080020709989/1140620546701651565550"},"('R', -40, 4)":{"1":"254381445831833111660789/1140620546701651565550"},"('R', -39, 4)":{"1":"-15063255090319832863132951/67296612255397442367450"},"('R', -38, 4)":{"1":"15117092380124150817026911/67296612255397442367450"},"('R', -37, 4)":{"1":"-925372872575832277072279171/4105093347579243984414450"},"('R', -36, 4)":{"1":"928551009361054917576341971/4105093347579243984414450"},"('R', -35, 4)":{"1":"-310559566510213034489743057/1368364449193081328138150"},"('R', -34, 4)":{"1":"623171679694215690971693339/2736728898386162656276300"},"('R', -33, 4)":{"1":"-625192648726870088010174299/2736728898386162656276300"},"('R', -32, 4)":{"1":"627182997016605479032920699/2736728898386162656276300"},"('R', -31, 4)":{"1":"-42152623787235102902706949233/183360836191872897970512100"},"('R', -30, 4)":{"1":"42282054965723483771862604833/183360836191872897970512100"},"('R', -29, 4)":{"1":"-42409610330030873613929048033/183360836191872897970512100"},"('R', -28, 4)":{"1":"42535343474848157886823113473/183360836191872897970512100"},"('R', -27, 4)":{"1":"-3028810706851429109067025637383/13018619369622975755906359100"},"('R', -26, 4)":{"1":"9112469359293533278712889630349/39055858108868927267719077300"},"('R', -25, 4)":{"1":"-667084944417653637854891458725877/2851077641947431690543492642900"},"('R', -24, 4)":{"1":"668934292077295215167676426926677/2851077641947431690543492642900"},"('R', -23, 4)":{"1":"-670758981768141571449624262218133/2851077641947431690543492642900"},"('R', -22, 4)":{"1":"672559662384108370412072783887333/2851077641947431690543492642900"},"('R', -21, 4)":{"1":"-61303359776139104182852056677903/259188876540675608231226603900"},"('R', -20, 4)":{"1":"61462860623241058403302042280303/259188876540675608231226603900"},"('R', -19, 4)":{"1":"-4868007055309996043055960217131137/20475921246713373050266901708100"},"('R', -18, 4)":{"1":"4880292608058024066886120358155997/20475921246713373050266901708100"},"('R', -17, 4)":{"1":"-44031838385838021258243173365847173/184283291220420357452402115372900"},"('R', -16, 4)":{"1":"44139711531918267321142140457772773/184283291220420357452402115372900"},"('R', -15, 4)":{"1":"-3672441655127796364812512959533039359/15295513171294889668549375575950700"},"('R', -14, 4)":{"1":"3681181948368536301765969745576439759/15295513171294889668549375575950700"},"('R', -13, 4)":{"1":"-3689819414629973415931738804725211919/15295513171294889668549375575950700"},"('R', -12, 4)":{"1":"3698356445237207772956045432953649519/15295513171294889668549375575950700"},"('R', -11, 4)":{"1":"-3706795349055853229324900260857622319/15295513171294889668549375575950700"},"('R', -10, 4)":{"1":"40866521918642154860585199122889549709/168250644884243786354043131335457700"},"('R', -9, 4)":{"1":"-3645196481713595484337076792241271893701/14974307394697696985509838688855735300"},"('R', -8, 4)":{"1":"3653182778990767589396015372875328285861/14974307394697696985509838688855735300"},"('R', -7, 4)":{"1":"-3661081314759399341652108474601318124261/14974307394697696985509838688855735300"},"('R', -6, 4)":{"1":"3668893996878372053122809260004199377461/14974307394697696985509838688855735300"},"('R', -5, 4)":{"1":"-3676622671662732154792749821908124918261/14974307394697696985509838688855735300"},"('R', -4, 4)":{"1":"3684269126502577787295988888472646995861/14974307394697696985509838688855735300"},"('R', -3, 4)":{"1":"-3691835092344109255246562280652279367381/14974307394697696985509838688855735300"},"('R', -2, 4)":{"1":"3699322246041458103739317199996707235031/14974307394697696985509838688855735300"},"('R', -1, 4)":{"1":"-359553024620966925518018240656745677092407/1452507817285676607594454352819006324100"},"('R', 0, 4)":{"1":"360264457021270114060513483605065190394007/1452507817285676607594454352819006324100"},"('BA', 1, (1, 2), ((0, 1),), -98, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -98, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -98, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -98, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -98, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -98, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -98, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -98, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -98, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -98, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -98, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -97, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -97, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -97, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -97, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -97, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -97, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -97, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -97, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -97, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -97, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -97, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -96, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -96, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -96, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -96, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -96, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -96, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -96, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -96, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -96, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -96, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -96, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -95, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -95, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -95, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -95, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -95, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -95, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -95, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -95, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -95, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -95, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -95, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -94, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -94, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -94, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -94, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -94, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -94, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -94, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -94, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -94, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -94, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -94, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -93, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -93, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -93, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -93, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -93, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -93, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -93, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -93, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -93, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -93, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -93, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -92, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -92, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -92, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -92, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -92, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -92, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -92, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -92, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -92, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -92, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -92, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -91, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -91, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -91, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -91, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -91, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -91, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -91, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -91, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -91, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -91, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -91, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -90, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -90, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -90, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -90, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -90, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -90, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -90, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -90, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -90, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -90, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -90, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -89, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -89, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -89, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -89, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -89, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -89, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -89, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -89, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -89, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -89, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -89, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -88, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -88, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -88, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -88, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -88, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -88, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -88, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -88, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -88, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -88, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -88, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -87, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -87, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -87, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -87, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -87, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -87, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -87, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -87, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -87, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -87, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -87, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -86, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -86, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -86, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -86, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -86, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -86, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -86, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -86, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -86, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -86, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -86, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -85, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -85, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -85, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -85, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -85, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -85, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -85, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -85, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -85, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -85, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -85, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -84, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -84, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -84, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -84, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -84, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -84, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -84, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -84, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -84, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -84, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -84, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -83, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -83, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -83, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -83, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -83, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -83, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -83, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -83, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -83, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -83, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -83, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -82, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -82, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -82, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -82, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -82, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -82, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -82, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -82, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -82, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -82, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -82, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -81, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -81, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -81, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -81, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -81, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -81, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -81, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -81, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -81, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -81, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -81, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -80, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -80, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -80, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -80, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -80, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -80, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -80, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -80, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -80, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -80, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -80, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -79, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -79, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -79, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -79, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -79, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -79, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -79, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -79, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -79, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -79, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -79, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -78, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -78, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -78, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -78, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -78, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -78, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -78, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -78, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -78, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -78, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -78, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -77, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -77, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -77, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -77, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -77, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -77, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -77, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -77, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -77, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -77, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -77, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -76, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -76, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -76, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -76, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -76, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -76, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -76, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -76, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -76, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -76, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -76, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -75, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -75, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -75, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -75, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -75, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -75, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -75, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -75, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -75, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -75, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -75, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -74, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -74, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -74, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -74, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -74, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -74, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -74, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -74, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -74, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -74, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -74, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -73, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -73, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -73, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -73, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -73, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -73, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -73, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -73, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -73, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -73, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -73, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -72, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -72, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -72, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -72, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -72, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -72, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -72, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -72, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -72, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -72, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -72, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -71, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -71, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -71, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -71, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -71, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -71, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -71, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -71, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -71, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -71, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -71, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -70, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -70, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -70, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -70, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -70, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -70, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -70, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -70, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -70, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -70, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -70, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -69, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -69, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -69, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -69, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -69, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -69, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -69, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -69, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -69, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -69, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -69, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -68, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -68, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -68, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -68, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -68, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -68, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -68, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -68, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -68, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -68, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -68, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -67, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -67, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -67, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -67, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -67, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -67, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -67, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -67, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -67, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -67, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -67, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -66, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -66, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -66, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -66, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -66, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -66, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -66, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -66, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -66, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -66, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -66, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -65, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -65, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -65, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -65, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -65, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -65, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -65, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -65, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -65, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -65, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -65, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -64, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -64, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -64, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -64, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -64, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -64, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -64, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -64, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -64, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -64, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -64, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -63, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -63, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -63, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -63, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -63, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -63, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -63, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -63, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -63, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -63, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -63, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -62, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -62, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -62, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -62, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -62, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -62, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -62, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -62, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -62, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -62, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -62, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -61, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -61, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -61, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -61, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -61, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -61, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -61, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -61, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -61, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -61, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -61, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -60, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -60, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -60, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -60, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -60, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -60, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -60, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -60, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -60, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -60, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -60, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -59, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -59, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -59, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -59, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -59, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -59, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -59, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -59, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -59, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -59, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -59, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -58, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -58, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -58, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -58, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -58, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -58, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -58, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -58, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -58, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -58, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -58, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -57, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -57, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -57, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -57, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -57, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -57, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -57, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -57, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -57, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -57, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -57, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -56, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -56, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -56, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -56, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -56, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -56, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -56, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -56, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -56, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -56, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -56, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -55, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -55, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -55, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -55, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -55, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -55, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -55, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -55, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -55, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -55, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -55, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -54, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -54, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -54, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -54, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -54, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -54, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -54, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -54, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -54, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -54, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -54, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -53, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -53, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -53, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -53, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -53, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -53, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -53, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -53, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -53, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -53, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -53, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -52, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -52, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -52, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -52, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -52, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -52, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -52, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -52, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -52, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -52, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -52, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -51, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -51, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -51, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -51, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -51, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -51, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -51, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -51, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -51, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -51, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -51, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -50, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -50, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -50, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -50, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -50, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -50, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -50, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -50, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -50, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -50, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -50, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -49, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -49, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -49, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -49, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -49, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -49, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -49, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -49, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -49, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -49, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -49, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -48, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -48, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -48, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -48, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -48, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -48, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -48, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -48, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -48, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -48, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -48, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -47, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -47, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -47, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -47, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -47, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -47, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -47, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -47, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -47, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -47, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -47, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -46, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -46, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -46, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -46, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -46, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -46, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -46, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -46, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -46, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -46, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -46, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -45, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -45, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -45, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -45, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -45, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -45, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -45, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -45, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -45, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -45, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -45, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -44, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -44, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -44, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -44, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -44, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -44, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -44, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -44, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -44, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -44, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -44, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -43, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -43, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -43, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -43, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -43, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -43, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -43, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -43, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -43, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -43, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -43, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -42, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -42, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -42, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -42, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -42, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -42, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -42, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -42, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -42, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -42, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -42, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -41, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -41, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -41, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -41, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -41, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -41, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -41, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -41, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -41, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -41, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -41, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -40, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -40, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -40, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -40, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -40, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -40, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -40, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -40, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -40, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -40, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -40, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -39, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -39, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -39, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -39, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -39, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -39, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -39, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -39, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -39, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -39, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -39, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -38, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -38, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -38, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -38, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -38, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -38, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -38, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -38, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -38, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -38, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -38, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -37, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -37, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -37, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -37, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -37, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -37, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -37, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -37, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -37, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -37, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -37, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -36, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -36, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -36, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -36, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -36, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -36, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -36, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -36, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -36, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -36, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -36, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -35, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -35, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -35, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -35, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -35, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -35, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -35, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -35, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -35, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -35, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -35, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -34, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -34, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -34, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -34, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -34, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -34, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -34, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -34, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -34, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -34, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -34, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -33, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -33, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -33, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -33, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -33, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -33, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -33, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -33, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -33, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -33, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -33, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -32, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -32, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -32, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -32, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -32, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -32, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -32, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -32, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -32, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -32, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -32, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -31, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -31, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -31, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -31, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -31, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -31, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -31, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -31, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -31, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -31, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -31, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -30, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -30, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -30, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -30, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -30, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -30, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -30, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -30, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -30, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -30, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -30, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -29, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -29, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -29, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -29, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -29, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -29, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -29, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -29, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -29, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -29, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -29, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -28, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -28, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -28, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -28, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -28, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -28, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -28, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -28, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -28, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -28, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -28, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -27, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -27, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -27, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -27, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -27, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -27, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -27, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -27, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -27, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -27, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -27, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -26, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -26, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -26, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -26, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -26, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -26, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -26, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -26, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -26, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -26, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -26, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -25, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -25, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -25, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -25, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -25, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -25, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -25, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -25, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -25, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -25, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -25, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -24, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -24, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -24, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -24, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -24, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -24, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -24, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -24, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -24, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -24, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -24, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -23, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -23, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -23, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -23, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -23, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -23, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -23, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -23, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -23, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -23, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -23, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -22, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -22, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -22, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -22, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -22, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -22, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -22, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -22, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -22, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -22, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -22, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -21, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -21, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -21, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -21, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -21, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -21, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -21, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -21, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -21, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -21, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -21, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -20, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -20, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -20, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -20, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -20, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -20, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -20, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -20, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -20, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -20, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -20, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -19, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -19, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -19, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -19, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -19, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -19, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -19, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -19, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -19, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -19, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -19, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -18, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -18, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -18, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -18, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -18, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -18, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -18, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -18, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -18, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -18, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -18, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -17, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -17, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -17, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -17, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -17, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -17, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -17, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -17, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -17, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -17, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -17, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -16, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -16, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -16, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -16, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -16, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -16, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -16, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -16, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -16, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -16, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -16, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -15, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -15, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -15, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -15, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -15, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -15, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -15, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -15, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -15, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -15, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -15, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -14, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -14, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -14, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -14, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -14, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -14, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -14, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -14, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -14, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -14, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -14, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -13, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -13, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -13, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -13, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -13, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -13, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -13, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -13, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -13, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -13, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -13, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -12, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -12, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -12, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -12, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -12, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -12, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -12, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -12, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -12, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -12, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -12, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -11, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -11, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -11, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -11, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -11, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -11, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -11, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -11, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -11, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -11, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -11, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -10, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -10, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -10, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -10, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -10, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -10, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -10, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -10, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -10, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -10, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -10, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -9, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -9, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -9, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -9, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -9, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -9, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -9, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -9, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -9, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -9, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -9, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -8, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -8, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -8, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -8, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -8, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -8, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -8, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -8, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -8, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -8, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -8, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -7, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -7, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -7, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -7, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -7, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -7, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -7, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -7, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -7, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -7, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -7, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -6, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -6, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -6, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -6, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -6, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -6, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -6, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -6, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -6, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -6, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -6, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -5, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -5, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -5, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -5, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -5, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -5, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -5, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -5, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -5, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -5, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -5, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -4, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -4, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -4, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -4, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -4, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -4, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -4, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -4, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -4, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -4, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -4, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -3, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -3, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -3, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -3, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -3, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -3, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -3, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -3, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -3, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -3, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -3, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), -2, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), -2, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), -2, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), -2, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), -2, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), -2, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), -2, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), -2, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), -2, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), -2, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), -2, 2)":{"1":"-144"},"('BA', 1, (1, 2), ((0, 1),), -1, 1)":{"1":"128"},"('BA', 1, (2,), ((0, 2),), -1, 1)":{"1":"-160"},"('BA', 1, (3,), ((0, 1),), -1, 1)":{"1":"-160"},"('BA', 1, (), ((0, 4),), -1, 1)":{"1":"288"},"('BA', 1, (2, 1), ((0, 1),), -1, 1)":{"1":"128"},"('BA', 1, (1,), ((0, 3),), -1, 1)":{"1":"-160"},"('BA', 1, (1, 1), ((0, 2),), -1, 1)":{"1":"128"},"('BA', 1, (1, 1), ((0, 1),), -1, 2)":{"1":"128"},"('BA', 1, (1,), ((0, 2),), -1, 2)":{"1":"-96"},"('BA', 1, (2,), ((0, 1),), -1, 2)":{"1":"-96"},"('BA', 1, (), ((0, 3),), -1, 2)":{"1":"144"},"('BA', 1, (1, 2), ((0, 1),), 0, 1)":{"1":"-128"},"('BA', 1, (2,), ((0, 2),), 0, 1)":{"1":"160"},"('BA', 1, (3,), ((0, 1),), 0, 1)":{"1":"160"},"('BA', 1, (), ((0, 4),), 0, 1)":{"1":"-288"},"('BA', 1, (2, 1), ((0, 1),), 0, 1)":{"1":"-128"},"('BA', 1, (1,), ((0, 3),), 0, 1)":{"1":"160"},"('BA', 1, (1, 1), ((0, 2),), 0, 1)":{"1":"-128"},"('BA', 1, (1, 1), ((0, 1),), 0, 2)":{"1":"-128"},"('BA', 1, (1,), ((0, 2),), 0, 2)":{"1":"96"},"('BA', 1, (2,), ((0, 1),), 0, 2)":{"1":"96"},"('BA', 1, (), ((0, 3),), 0, 2)":{"1":"-144"},"('BA', 1, (1,), ((0, 1),), -98, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -98, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -97, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -97, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -96, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -96, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -95, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -95, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -94, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -94, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -93, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -93, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -92, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -92, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -91, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -91, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -90, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -90, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -89, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -89, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -88, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -88, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -87, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -87, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -86, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -86, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -85, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -85, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -84, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -84, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -83, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -83, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -82, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -82, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -81, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -81, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -80, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -80, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -79, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -79, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -78, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -78, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -77, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -77, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -76, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -76, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -75, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -75, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -74, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -74, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -73, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -73, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -72, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -72, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -71, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -71, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -70, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -70, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -69, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -69, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -68, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -68, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -67, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -67, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -66, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -66, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -65, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -65, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -64, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -64, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -63, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -63, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -62, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -62, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -61, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -61, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -60, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -60, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -59, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -59, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -58, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -58, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -57, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -57, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -56, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -56, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -55, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -55, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -54, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -54, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -53, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -53, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -52, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -52, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -51, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -51, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -50, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -50, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -49, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -49, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -48, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -48, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -47, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -47, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -46, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -46, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -45, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -45, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -44, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -44, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -43, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -43, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -42, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -42, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -41, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -41, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -40, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -40, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -39, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -39, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -38, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -38, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -37, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -37, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -36, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -36, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -35, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -35, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -34, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -34, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -33, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -33, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -32, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -32, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -31, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -31, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -30, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -30, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -29, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -29, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -28, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -28, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -27, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -27, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -26, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -26, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -25, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -25, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -24, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -24, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -23, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -23, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -22, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -22, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -21, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -21, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -20, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -20, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -19, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -19, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -18, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -18, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -17, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -17, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -16, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -16, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -15, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -15, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -14, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -14, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -13, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -13, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -12, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -12, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -11, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -11, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -10, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -10, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -9, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -9, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -8, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -8, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -7, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -7, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -6, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -6, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -5, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -5, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -4, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -4, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -3, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -3, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), -2, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), -2, 3)":{"1":"-64"},"('BA', 1, (1,), ((0, 1),), -1, 3)":{"1":"-32"},"('BA', 1, (), ((0, 2),), -1, 3)":{"1":"64"},"('BA', 1, (1,), ((0, 1),), 0, 3)":{"1":"32"},"('BA', 1, (), ((0, 2),), 0, 3)":{"1":"-64"},"('BA', 1, (1, -2), ((0, 1),), -98, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -98, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -97, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -97, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -96, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -96, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -95, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -95, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -94, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -94, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -93, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -93, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -92, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -92, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -91, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -91, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -90, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -90, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -89, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -89, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -88, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -88, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -87, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -87, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -86, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -86, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -85, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -85, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -84, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -84, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -83, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -83, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -82, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -82, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -81, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -81, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -80, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -80, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -79, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -79, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -78, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -78, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -77, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -77, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -76, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -76, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -75, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -75, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -74, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -74, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -73, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -73, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -72, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -72, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -71, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -71, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -70, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -70, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -69, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -69, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -68, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -68, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -67, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -67, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -66, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -66, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -65, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -65, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -64, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -64, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -63, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -63, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -62, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -62, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -61, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -61, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -60, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -60, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -59, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -59, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -58, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -58, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -57, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -57, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -56, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -56, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -55, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -55, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -54, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -54, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -53, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -53, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -52, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -52, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -51, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -51, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -50, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -50, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -49, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -49, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -48, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -48, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -47, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -47, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -46, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -46, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -45, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -45, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -44, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -44, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -43, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -43, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -42, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -42, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -41, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -41, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -40, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -40, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -39, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -39, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -38, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -38, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -37, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -37, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -36, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -36, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -35, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -35, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -34, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -34, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -33, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -33, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -32, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -32, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -31, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -31, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -30, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -30, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -29, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -29, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -28, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -28, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -27, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -27, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -26, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -26, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -25, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -25, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -24, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -24, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -23, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -23, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -22, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -22, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -21, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -21, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -20, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -20, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -19, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -19, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -18, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -18, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -17, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -17, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -16, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -16, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -15, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -15, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -14, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -14, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -13, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -13, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -12, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -12, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -11, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -11, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -10, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -10, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -9, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -9, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -8, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -8, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -7, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -7, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -6, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -6, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -5, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -5, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -4, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -4, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -3, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -3, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), -2, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), -2, 1)":{"1":"-96"},"('BA', 1, (1, -2), ((0, 1),), -1, 1)":{"1":"64"},"('BA', 1, (-3,), ((0, 1),), -1, 1)":{"1":"96"},"('BA', 1, (1, -2), ((0, 1),), 0, 1)":{"1":"-64"},"('BA', 1, (-3,), ((0, 1),), 0, 1)":{"1":"-96"},"('BA', 1, (), ((0, 1),), -98, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -97, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -96, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -95, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -94, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -93, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -92, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -91, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -90, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -89, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -88, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -87, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -86, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -85, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -84, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -83, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -82, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -81, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -80, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -79, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -78, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -77, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -76, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -75, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -74, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -73, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -72, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -71, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -70, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -69, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -68, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -67, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -66, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -65, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -64, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -63, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -62, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -61, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -60, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -59, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -58, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -57, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -56, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -55, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -54, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -53, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -52, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -51, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -50, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -49, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -48, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -47, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -46, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -45, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -44, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -43, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -42, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -41, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -40, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -39, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -38, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -37, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -36, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -35, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -34, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -33, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -32, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -31, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -30, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -29, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -28, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -27, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -26, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -25, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -24, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -23, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -22, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -21, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -20, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -19, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -18, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -17, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -16, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -15, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -14, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -13, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -12, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -11, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -10, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -9, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -8, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -7, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -6, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -5, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -4, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -3, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), -2, 4)":{"1":"-48"},"('BA', 1, (), ((0, 1),), -1, 4)":{"1":"48"},"('BA', 1, (), ((0, 1),), 0, 4)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -98, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -98, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -97, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -97, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -96, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -96, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -95, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -95, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -94, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -94, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -93, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -93, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -92, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -92, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -91, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -91, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -90, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -90, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -89, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -89, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -88, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -88, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -87, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -87, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -86, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -86, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -85, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -85, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -84, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -84, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -83, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -83, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -82, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -82, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -81, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -81, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -80, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -80, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -79, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -79, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -78, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -78, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -77, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -77, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -76, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -76, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -75, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -75, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -74, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -74, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -73, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -73, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -72, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -72, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -71, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -71, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -70, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -70, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -69, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -69, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -68, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -68, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -67, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -67, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -66, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -66, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -65, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -65, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -64, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -64, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -63, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -63, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -62, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -62, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -61, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -61, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -60, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -60, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -59, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -59, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -58, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -58, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -57, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -57, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -56, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -56, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -55, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -55, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -54, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -54, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -53, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -53, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -52, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -52, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -51, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -51, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -50, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -50, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -49, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -49, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -48, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -48, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -47, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -47, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -46, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -46, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -45, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -45, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -44, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -44, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -43, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -43, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -42, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -42, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -41, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -41, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -40, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -40, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -39, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -39, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -38, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -38, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -37, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -37, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -36, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -36, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -35, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -35, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -34, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -34, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -33, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -33, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -32, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -32, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -31, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -31, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -30, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -30, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -29, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -29, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -28, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -28, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -27, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -27, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -26, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -26, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -25, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -25, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -24, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -24, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -23, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -23, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -22, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -22, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -21, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -21, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -20, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -20, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -19, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -19, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -18, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -18, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -17, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -17, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -16, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -16, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -15, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -15, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -14, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -14, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -13, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -13, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -12, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -12, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -11, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -11, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -10, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -10, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -9, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -9, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -8, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -8, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -7, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -7, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -6, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -6, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -5, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -5, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -4, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -4, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -3, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -3, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), -2, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), -2, 2)":{"1":"-48"},"('BA', 1, (-2,), ((0, 1),), -1, 2)":{"1":"32"},"('BA', 0, (), ((0, 3),), -1, 2)":{"1":"48"},"('BA', 1, (-2,), ((0, 1),), 0, 2)":{"1":"-32"},"('BA', 0, (), ((0, 3),), 0, 2)":{"1":"-48"},"('BA', 1, (-2, 1), ((0, 1),), -98, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -98, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -97, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -97, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -96, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -96, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -95, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -95, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -94, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -94, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -93, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -93, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -92, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -92, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -91, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -91, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -90, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -90, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -89, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -89, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -88, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -88, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -87, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -87, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -86, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -86, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -85, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -85, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -84, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -84, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -83, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -83, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -82, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -82, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -81, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -81, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -80, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -80, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -79, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -79, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -78, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -78, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -77, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -77, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -76, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -76, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -75, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -75, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -74, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -74, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -73, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -73, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -72, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -72, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -71, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -71, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -70, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -70, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -69, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -69, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -68, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -68, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -67, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -67, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -66, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -66, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -65, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -65, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -64, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -64, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -63, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -63, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -62, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -62, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -61, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -61, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -60, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -60, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -59, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -59, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -58, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -58, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -57, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -57, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -56, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -56, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -55, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -55, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -54, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -54, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -53, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -53, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -52, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -52, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -51, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -51, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -50, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -50, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -49, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -49, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -48, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -48, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -47, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -47, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -46, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -46, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -45, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -45, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -44, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -44, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -43, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -43, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -42, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -42, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -41, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -41, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -40, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -40, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -39, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -39, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -38, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -38, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -37, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -37, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -36, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -36, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -35, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -35, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -34, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -34, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -33, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -33, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -32, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -32, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -31, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -31, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -30, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -30, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -29, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -29, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -28, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -28, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -27, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -27, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -26, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -26, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -25, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -25, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -24, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -24, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -23, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -23, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -22, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -22, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -21, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -21, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -20, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -20, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -19, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -19, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -18, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -18, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -17, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -17, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -16, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -16, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -15, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -15, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -14, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -14, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -13, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -13, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -12, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -12, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -11, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -11, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -10, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -10, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -9, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -9, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -8, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -8, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -7, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -7, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -6, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -6, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -5, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -5, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -4, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -4, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -3, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -3, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), -2, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), -2, 1)":{"1":"-64"},"('BA', 1, (-2, 1), ((0, 1),), -1, 1)":{"1":"-128"},"('BA', 0, (1,), ((0, 3),), -1, 1)":{"1":"64"},"('BA', 1, (-2, 1), ((0, 1),), 0, 1)":{"1":"128"},"('BA', 0, (1,), ((0, 3),), 0, 1)":{"1":"-64"},"('BA', 0, (), (), 1, 5)":{"1":"32"},"('R', 1, 5)":{"1":"32"},"('BA', 0, (), ((0, 4),), -98, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -98, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -97, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -97, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -96, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -96, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -95, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -95, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -94, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -94, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -93, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -93, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -92, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -92, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -91, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -91, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -90, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -90, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -89, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -89, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -88, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -88, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -87, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -87, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -86, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -86, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -85, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -85, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -84, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -84, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -83, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -83, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -82, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -82, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -81, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -81, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -80, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -80, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -79, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -79, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -78, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -78, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -77, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -77, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -76, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -76, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -75, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -75, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -74, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -74, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -73, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -73, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -72, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -72, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -71, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -71, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -70, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -70, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -69, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -69, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -68, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -68, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -67, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -67, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -66, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -66, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -65, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -65, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -64, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -64, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -63, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -63, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -62, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -62, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -61, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -61, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -60, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -60, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -59, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -59, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -58, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -58, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -57, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -57, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -56, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -56, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -55, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -55, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -54, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -54, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -53, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -53, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -52, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -52, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -51, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -51, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -50, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -50, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -49, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -49, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -48, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -48, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -47, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -47, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -46, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -46, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -45, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -45, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -44, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -44, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -43, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -43, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -42, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -42, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -41, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -41, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -40, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -40, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -39, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -39, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -38, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -38, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -37, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -37, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -36, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -36, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -35, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -35, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -34, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -34, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -33, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -33, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -32, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -32, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -31, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -31, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -30, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -30, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -29, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -29, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -28, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -28, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -27, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -27, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -26, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -26, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -25, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -25, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -24, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -24, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -23, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -23, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -22, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -22, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -21, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -21, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -20, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -20, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -19, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -19, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -18, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -18, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -17, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -17, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -16, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -16, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -15, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -15, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -14, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -14, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -13, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -13, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -12, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -12, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -11, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -11, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -10, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -10, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -9, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -9, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -8, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -8, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -7, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -7, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -6, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -6, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -5, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -5, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -4, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -4, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -3, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -3, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), -2, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), -2, 3)":{"1":"-32"},"('BA', 0, (), ((0, 4),), -1, 1)":{"1":"96"},"('BA', 0, (), ((0, 2),), -1, 3)":{"1":"32"},"('BA', 0, (), ((0, 4),), 0, 1)":{"1":"-96"},"('BA', 0, (), ((0, 2),), 0, 3)":{"1":"-32"},"('BA', 1, (), ((0, 1),), -98, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -97, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -96, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -95, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -94, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -93, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -92, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -91, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -90, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -89, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -88, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -87, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -86, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -85, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -84, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -83, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -82, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -81, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -80, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -79, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -78, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -77, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -76, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -75, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -74, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -73, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -72, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -71, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -70, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -69, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -68, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -67, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -66, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -65, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -64, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -63, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -62, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -61, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -60, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -59, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -58, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -57, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -56, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -55, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -54, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -53, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -52, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -51, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -50, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -49, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -48, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -47, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -46, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -45, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -44, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -43, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -42, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -41, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -40, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -39, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -38, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -37, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -36, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -35, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -34, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -33, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -32, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -31, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -30, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -29, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -28, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -27, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -26, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -25, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -24, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -23, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -22, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -21, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -20, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -19, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -18, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -17, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -16, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -15, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -14, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -13, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -12, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -11, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -10, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -9, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -8, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -7, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -6, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -5, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -4, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -3, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), -2, 1)":{"z3":"-32"},"('BA', 1, (), ((0, 1),), -1, 1)":{"z3":"32"},"('BA', 1, (), ((0, 1),), 0, 1)":{"z3":"-32"}}

==> anc/tables/load_tables.py <==
#!/usr/bin/env python3
"""load_tables.py -- loader for the exact atom tables (pickles = primary pipeline output;
   F_n(z) of the NNLO BFKL eigenvalue (planar N=4 SYM), odd conformal spin
   n = 1, 3, 5, ..., 101 (51 tables, one pickle per spin).

Storage: one pickle per spin, atoms_m{n}.pkl, beside this loader in tables/.
Each pickle is exactly {repr(key): {repr(zkey): "num/den"}} -- the exact-rational
atom table emitted by the source_chain assembler (see source_chain/gen_atoms.py).
tables/json/atoms_m{n}.json is the portable JSON mirror of the same content and
is the record-equivalent public mirror and the recommended external read path.

Atom language (z = (n-1)/2 + i*nu):
    ('R', k, q)                 -> 1 / (z+k)^q
    ('BA', s, v, dn, k, q)      -> sum_{N>=1} sgn^N S_v(N) /
                                    ( prod_(d,p) (N+d)^p * (N+z+k)^q ),
                                   sgn = -1 if s==1 else +1;  v is the harmonic
                                   index tuple (non-strict nested sum, negative
                                   letters alternating); dn is a tuple of (d,p).
Coefficient dict: {mono_tuple: Fraction}, mono_tuple a sorted tuple over
{'pi2','z3','z5'} meaning pi^2, zeta(3), zeta(5); () is the pure rational part.

The full eigenvalue block is
    F_n(z) = 4*(11*pi^4/45)*(psi(1)-psi(z+1)) - 16*(zeta2*zeta3 + 5*zeta5)
             + sum_a coef_a * A_a(z).

API:
    load(n)            -> {key_tuple: {mono_tuple: Fraction}}
    load_raw(n)        -> the on-disk pickle {repr:{repr:str}} dict (no eval)
    available_spins()  -> sorted list of odd n with a table present
    path(n)            -> pkl path for spin n ; path_json(n) -> JSON path
"""
import ast, json, os, pickle
from fractions import Fraction

TABLES_DIR = os.path.dirname(os.path.abspath(__file__))


def _literal(s):
    """Parse a stored atom/monomial key repr safely.

    Keys are Python tuple literals over ints and the strings 'R'/'BA'/'pi2'/
    'z3'/'z5' (see the atom language above); only these key STRINGS are parsed,
    with ast.literal_eval (not bare eval), and a non-literal key fails closed
    with a clear error. The .pkl payload itself is read with pickle.load (in
    load_raw) and is a trusted publication artifact -- verify against the
    published hashes if the source is untrusted.
    """
    try:
        return ast.literal_eval(s)
    except (ValueError, SyntaxError) as e:
        raise ValueError("malformed table key %r: %s" % (s, e))


def path(n):
    return os.path.join(TABLES_DIR, "atoms_m%d.pkl" % n)


def available_spins():
    out = []
    for fn in os.listdir(TABLES_DIR):
        if fn.startswith("atoms_m") and fn.endswith(".pkl"):
            try:
                out.append(int(fn[len("atoms_m"):-len(".pkl")]))
            except ValueError:
                pass
    return sorted(out)


def load_raw(n):
    with open(path(n), "rb") as f:
        return pickle.load(f)


def path_json(n):
    return os.path.join(TABLES_DIR, "json", "atoms_m%d.json" % n)


def _mono(label):
    """JSON mono label -> mono tuple ('1' -> (), 'pi2,z3' -> ('pi2','z3'))."""
    return () if label == "1" else tuple(label.split(","))


def load(n):
    """Return {key_tuple: {mono_tuple: Fraction}} for spin n.

    Reads the portable JSON mirror json/atoms_m{n}.json when present (the
    recommended external read path; no unpickling).  If the mirror is missing
    it falls back to the primary pickle LOUDLY (a warning on stderr; set
    NNLO_NO_PICKLE_FALLBACK=1 to forbid the fallback and raise instead)."""
    jp = path_json(n)
    if not os.path.isfile(jp):
        import sys as _sys
        msg = ("load_tables: JSON mirror missing for n=%d -- falling back to "
               "the pickle (run tables/check_mirrors.py)" % n)
        if os.environ.get("NNLO_NO_PICKLE_FALLBACK"):
            raise FileNotFoundError(msg)
        print("WARNING: " + msg, file=_sys.stderr)
    if os.path.isfile(jp):
        with open(jp) as f:
            d = json.load(f)
        return {_literal(k): {_mono(m): Fraction(v) for m, v in cd.items()}
                for k, cd in d.items()}
    d = load_raw(n)
    out = {}
    for krepr, cdict in d.items():
        key = _literal(krepr)
        out[key] = {_literal(zk): Fraction(v) for zk, v in cdict.items()}
    return out


if __name__ == "__main__":
    import sys
    if len(sys.argv) > 1:
        n = int(sys.argv[1])
        A = load(n)
        print("spin n=%d : %d atoms" % (n, len(A)))
        for k in list(A)[:5]:
            print("  ", k, "->", {("".join(m) or "1"): str(v) for m, v in A[k].items()})
    else:
        sp = available_spins()
        print("available odd spins (%d): %s" % (len(sp), sp))


==> anc/tables/make_validation.py <==
#!/usr/bin/env python3
"""make_validation.py -- fail-closed generator of VALIDATION.json (M10 tooling).

Regenerates the structural-gate record by RUNNING the hardened validator
(source_chain/validate_tables.py) on all 51 included tables (odd n = 1..101),
and the numeric intercept record by CONSUMING the committed 45-spin runlog
(eval/reproduce_tableI_all.runlog.json).  Fails (exit 1) if any gate fails,
if the runlog is missing/incomplete/non-passing, or if any consumed file is
unreadable.  Records the generating command, environment and input hashes.
Acceptance operator is <= (matching the reproducer's `diff <= floor`).
Run:  python3 make_validation.py
"""
import ast, glob, hashlib, json, os, platform, re, subprocess, sys
HERE = os.path.dirname(os.path.abspath(__file__))
SC = os.path.join(HERE, '..', 'source_chain')
sys.path.insert(0, SC)
import validate_tables as VT                      # hardened shared predicate

def sha(p):
    return hashlib.sha256(open(p, 'rb').read()).hexdigest()[:16]

def main():
    pkls = sorted(glob.glob(os.path.join(HERE, 'atoms_m*.pkl')),
                  key=lambda p: int(re.search(r'm(\d+)', p).group(1)))
    if len(pkls) != 51:
        print('FAIL: %d tables (expect 51)' % len(pkls)); return 1
    per_spin, allok = {}, True
    for p in pkls:
        n = int(re.search(r'm(\d+)', p).group(1))
        r = VT.validate(p, n)
        cnt_ok = (r['count'][0] == 28) if n == 1 else r['count'][2]
        ok = (cnt_ok and r['q5'][2] and r['q4'][2] and r['monos'][1]
              and r['conv'] and r['strict_ok'])
        allok = allok and ok
        per_spin[str(n)] = {'atoms': r['count'][0], 'pass': bool(ok)}
    runlog_p = os.path.join(HERE, '..', 'eval', 'reproduce_tableI_all.runlog.json')
    rl = json.load(open(runlog_p))
    rows = rl['results'] if isinstance(rl['results'], list) else list(rl['results'].values())
    if len(rows) != 45 or not rl.get('overall_pass'):
        print('FAIL: runlog rows=%d overall=%s' % (len(rows), rl.get('overall_pass')))
        return 1
    sample = {}
    for n in (35, 49, 63, 77, 89):
        row = [r for r in rows if int(r['n']) == n][0]
        sample[str(n)] = {'abs_diff': str(row.get('abs_diff') or row.get('diff')),
                          'pass': True}
    out = {
      'description': ('Structural validation of the exact atom tables F_n(z) '
        '(NNLO BFKL eigenvalue, planar N=4 SYM), all 51 odd spins n=1..101: six '
        'hardened gates per spin (count law 39n-3 with the supplied n=1 '
        'boundary block, q5 atom, q4 family with exact key set, monomial set, '
        's=0 convergence, strict inventory/shift-range/schema checks).'),
      'generator': {'command': 'python3 tables/make_validation.py',
                    'validator': 'source_chain/validate_tables.py '
                                 '(hardened shared predicate)',
                    'validator_sha256_16': sha(os.path.join(SC, 'validate_tables.py')),
                    'runlog': 'eval/reproduce_tableI_all.runlog.json',
                    'runlog_sha256_16': sha(runlog_p),
                    'python': platform.python_version()},
      'gates': {'g1_count': 'PASS', 'g2_q5': 'PASS', 'g3_q4': 'PASS',
                'g4_monomials': 'PASS', 'g5_convergence': 'PASS',
                'g6_strict': 'PASS'} if allok else {'see per_spin': 'FAIL'},
      'provenance': ('Every n>=3 table freshly assembled from Wolfram-generated '
        'terms (gen_terms.wl over source_chain inputs) by gen_atoms.py; n=1 is '
        'the supplied Caron-Huot-Herranen boundary block; the n=101 generation '
        'record is tables/PROVENANCE_n101.md.'),
      'n_spins': 51,
      'ALL_SPINS_PASS': bool(allok),
      'per_spin': per_spin,
      'holdout_spins': [n for n in range(35, 50, 2)] + [n for n in range(53, 70, 2)]
                       + [n for n in range(73, 90, 2)],
      'holdout_note': ('The 26 spins 35..49, 53..69, 73..89 have no prior table '
        'and were not used to identify any gate; they pass all gates '
        'beyond the fitted set.'),
      'numeric_intercept': {
        'description': ('Independent end-to-end check: nu=0 intercepts of the '
          'assembled blocks vs the exact QSC benchmark, computed by '
          'eval/reproduce_tableI.py over eval/chi_eval_ext.py (the spin-capable '
          'evaluator; NOT the |n|<=33 SM evaluator), the 45 spins odd n=3..91.'),
        'settings': 'dps=40, circle radius=0.15, K=24 nodes; gate |diff| <= 1e-18',
        'reproduce_command': ('python3 eval/reproduce_tableI.py --all --dps 40 '
                              '--K 24 --jd 120 --tol 1e-18'),
        'holdout_sample': sample,
        'full_record': 'eval/reproduce_tableI_all.runlog.json (all 45 rows)',
        'note': ('Residual floors grow mildly with n at fixed precision (larger '
          'internal cancellation); all far below the gate.  n=1 is excluded by '
          'definition (exact zero intercept; see reproduce_tableI.py '
          '--boundary-check).  The n=5 included self-test matches QSC to '
          '1.6e-46.'),
        'ALL_SAMPLE_PASS': True},
    }
    with open(os.path.join(HERE, 'VALIDATION.json'), 'w') as f:
        json.dump(out, f, indent=1)
    print('VALIDATION.json regenerated: %d spins, ALL_SPINS_PASS=%s, '
          'runlog rows=45' % (len(pkls), allok))
    return 0 if allok else 1

if __name__ == '__main__':
    sys.exit(main())


==> anc/tables/to_json.py <==
#!/usr/bin/env python3
"""to_json.py -- export the exact atom tables to portable JSON.

The canonical tables are stored as one pickle per odd spin, atoms_m{n}.pkl, in the
native {repr(key): {repr(mono_tuple): "num/den"}} layout emitted by the repo
assembler (see load_tables.py / README). This script rewrites that same exact,
lossless content as JSON so the tables can be consumed without Python's pickle:

    python3 to_json.py            # write json/atoms_m{n}.json for every spin
    python3 to_json.py 53         # print spin n=53 as JSON to stdout

Each JSON object is exactly {repr(key): {mono_label: "num/den"}} with
mono_label = "1" for the pure-rational part, "pi2", "z3" (or "pi2,z3" if a
product ever occurred). Keys are the atom-language reprs documented in
load_tables.py: ('R',k,q) and ('BA',s,v,dn,k,q). Values are exact rationals.
Only the standard library is used.
"""
import ast
import json
import os
import sys

import load_tables as LT

HERE = os.path.dirname(os.path.abspath(__file__))


def spin_to_obj(n):
    """Return the on-disk exact table for spin n as a JSON-ready dict."""
    raw = LT.load_raw(n)  # {repr(key): {repr(mono): "num/den"}}
    out = {}
    for krepr, cdict in raw.items():
        mono = {}
        for zk, v in cdict.items():
            # mono_tuple over {'pi2','z3','z5'}; () = pure rational.
            # ast.literal_eval parses the tuple literal without bare-eval risk.
            t = ast.literal_eval(zk)
            label = ",".join(t) if t else "1"
            mono[label] = v
        out[krepr] = mono
    return out


def main():
    if len(sys.argv) > 1:
        n = int(sys.argv[1])
        json.dump(spin_to_obj(n), sys.stdout, indent=0)
        sys.stdout.write("\n")
        return
    outdir = os.path.join(HERE, "json")
    os.makedirs(outdir, exist_ok=True)
    for n in LT.available_spins():
        with open(os.path.join(outdir, "atoms_m%d.json" % n), "w") as f:
            json.dump(spin_to_obj(n), f, separators=(",", ":"))
    print("wrote json/atoms_m{n}.json for %d spins" % len(LT.available_spins()))


if __name__ == "__main__":
    main()

